Opening up baryon-number-violating operators

Baryon number violation is our most sensitive probe of physics beyond the Standard Model. Its realization through heavy new particles can be conveniently encoded in higher-dimensional operators that allow for model-agnostic analyses. The unparalleled sensitivity of nuclear decays to baryon number violation makes it possible to probe effective operators of very high mass dimension, far beyond the commonly discussed dimension-six operators. To facilitate studies of this ginormous and scarcely explored testable operator landscape we provide the exhaustive set of tree-level UV completions consisting of scalars, fermions, and vectors for non-derivative baryon-number-violating operators in this Standard Model effective field theory up to mass dimension 15, which corresponds roughly to the border of sensitivity. In addition to the known Standard Model fields we also include right-handed neutrinos in our operators. Our public code can be used to UV-complete any non-derivative operator and match it onto an operator basis.

==> anc/Tables_dim12/Table_dim12_Top1_B1_L5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {12} ^{ 1 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{1}$} {{$S_{9}S_{1}V_{11}V_{2}$, $S_{14}S_{1}V_{11}V_{2}$, $S_{9}S_{9}S_{1}S_{3}$, $S_{14}S_{14}S_{1}S_{3}$, $V_{11}V_{2}V_{2}V_{2}$, $S_{9}S_{3}V_{2}V_{2}$, $S_{14}S_{3}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{2}$} {{$S_{7}S_{9}S_{1}S_{4}$, $S_{7}S_{14}S_{1}S_{2}$, $S_{1}S_{4}V_{11}V_{11}$, $S_{1}S_{2}V_{11}V_{11}$, $S_{9}S_{1}V_{11}V_{2}$, $S_{14}S_{1}V_{11}V_{2}$, $S_{7}S_{9}V_{1}V_{2}$, $S_{7}S_{14}V_{1}V_{2}$, $V_{11}V_{11}V_{1}V_{2}$, $S_{9}S_{3}V_{11}V_{1}$, $S_{14}S_{3}V_{11}V_{1}$, $S_{7}S_{4}V_{2}V_{2}$, $S_{7}S_{2}V_{2}V_{2}$, $V_{11}V_{2}V_{2}V_{2}$, $S_{3}S_{4}V_{11}V_{2}$, $S_{2}S_{3}V_{11}V_{2}$, $S_{9}S_{3}V_{2}V_{2}$, $S_{14}S_{3}V_{2}V_{2}$, $S_{9}S_{3}S_{3}S_{4}$, $S_{14}S_{2}S_{3}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{3}$} {{$S_{7}S_{14}S_{1}S_{2}$, $S_{1}S_{2}V_{11}V_{11}$, $S_{7}S_{1}V_{12}V_{2}$, $S_{14}S_{1}V_{11}V_{2}$, $S_{1}S_{3}V_{11}V_{12}$, $S_{14}S_{14}S_{1}S_{3}$, $S_{7}S_{2}V_{2}V_{2}$, $S_{2}S_{3}V_{11}V_{2}$, $S_{14}S_{2}S_{3}S_{3}$, $S_{14}S_{3}V_{2}V_{2}$, $S_{3}S_{3}V_{12}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{4}$} {{$S_{7}S_{4}V_{11}V_{1}$, $S_{7}S_{2}V_{11}V_{1}$, $S_{7}S_{9}V_{1}V_{2}$, $S_{7}S_{14}V_{1}V_{2}$, $V_{11}V_{11}V_{1}V_{2}$, $S_{7}S_{4}V_{11}V_{2}$, $S_{7}S_{2}V_{11}V_{2}$, $S_{7}S_{4}V_{2}V_{2}$, $S_{7}S_{2}V_{2}V_{2}$, $V_{11}V_{2}V_{2}V_{2}$, $S_{7}S_{9}S_{3}S_{4}$, $S_{7}S_{14}S_{2}S_{3}$, $S_{3}S_{4}V_{11}V_{11}$, $S_{2}S_{3}V_{11}V_{11}$, $S_{7}S_{3}S_{4}S_{4}$, $S_{7}S_{2}S_{2}S_{3}$, $S_{3}S_{4}V_{11}V_{2}$, $S_{2}S_{3}V_{11}V_{2}$, $S_{9}S_{3}V_{2}V_{2}$, $S_{14}S_{3}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{5}$} {{$S_{7}S_{1}V_{11}V_{1}$, $S_{7}S_{14}S_{1}S_{2}$, $S_{1}S_{2}V_{11}V_{11}$, $S_{7}S_{2}V_{11}V_{2}$, $S_{7}S_{14}S_{2}S_{3}$, $S_{2}S_{3}V_{11}V_{11}$, $S_{7}S_{2}V_{2}V_{2}$, $S_{7}S_{3}V_{1}V_{2}$, $S_{2}S_{3}V_{11}V_{2}$, $S_{3}S_{3}V_{11}V_{1}$, $S_{14}S_{2}S_{3}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{6}$} {{$S_{7}S_{1}V_{11}V_{1}$, $S_{7}S_{14}S_{1}S_{2}$, $S_{7}S_{1}V_{12}V_{2}$, $S_{14}S_{1}V_{11}V_{2}$, $S_{7}S_{2}V_{11}V_{1}$, $S_{7}S_{14}V_{1}V_{2}$, $S_{7}S_{3}V_{12}V_{1}$, $S_{14}S_{3}V_{11}V_{1}$, $S_{7}S_{2}V_{2}V_{2}$, $S_{7}S_{2}S_{2}S_{3}$, $S_{2}S_{3}V_{11}V_{2}$, $S_{7}S_{3}V_{1}V_{2}$, $S_{14}S_{3}V_{2}V_{2}$, $S_{3}S_{3}V_{11}V_{1}$, $S_{14}S_{2}S_{3}S_{3}$, $S_{3}S_{3}V_{12}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{7}$} {{$S_{7}S_{14}S_{1}S_{2}$, $S_{7}S_{15}S_{1}S_{3}$, $S_{14}S_{14}S_{1}S_{3}$, $S_{7}S_{2}S_{2}S_{3}$, $S_{14}S_{2}S_{3}S_{3}$, $S_{15}S_{3}S_{3}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{8}$} {{$S_{7}S_{7}S_{4}S_{4}$, $S_{7}S_{7}S_{2}S_{2}$, $S_{7}S_{4}V_{11}V_{2}$, $S_{7}S_{2}V_{11}V_{2}$, $S_{7}S_{4}V_{2}V_{2}$, $S_{7}S_{2}V_{2}V_{2}$, $V_{11}V_{2}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{9}$} {{$S_{7}S_{7}S_{2}S_{2}$, $S_{7}S_{2}V_{11}V_{2}$, $S_{7}S_{7}V_{1}V_{1}$, $S_{7}S_{2}V_{11}V_{1}$, $S_{7}S_{7}V_{2}V_{2}$, $S_{7}S_{2}V_{2}V_{2}$, $S_{7}S_{3}V_{11}V_{2}$, $S_{7}S_{3}V_{1}V_{2}$, $S_{7}S_{2}S_{2}S_{3}$, $S_{2}S_{3}V_{11}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{10}$} {{$S_{7}S_{7}V_{1}V_{1}$, $S_{7}S_{14}V_{1}V_{2}$, $S_{7}S_{7}S_{2}S_{2}$, $S_{7}S_{2}V_{2}V_{2}$, $S_{7}S_{14}S_{2}S_{3}$, $S_{7}S_{3}V_{1}V_{2}$, $S_{14}S_{3}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{11}$} {{$S_{7}S_{7}S_{1}S_{1}$, $S_{7}S_{14}S_{1}S_{2}$, $S_{7}S_{7}S_{2}S_{2}$, $S_{7}S_{14}S_{2}S_{3}$, $S_{7}S_{2}S_{2}S_{3}$, $S_{7}S_{1}S_{3}S_{3}$, $S_{14}S_{2}S_{3}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{12}$} {{$S_{7}S_{7}V_{2}V_{2}$, $S_{7}S_{7}S_{2}S_{2}$, $S_{7}S_{2}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{13}$} {{$S_{7}S_{7}S_{2}S_{2}$, $S_{7}S_{7}S_{3}S_{3}$, $S_{7}S_{2}S_{2}S_{3}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 12 $(\Delta B, \Delta L)$ = (1, 5) UV completions for topology 1 (see Fig.~\ref{fig:d=12_topologies}).} 
 \label{tab:T12Top1B1L5}
 \end{center}


==> anc/Tables_dim12/Table_dim12_Top1_B2_L-2.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {12} ^{ 1 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{1}$} {{$S_{15}S_{23}S_{23}S_{23}$, $S_{15}S_{23}S_{3}S_{3}$, $S_{15}S_{3}S_{3}S_{3}$, $S_{23}S_{23}V_{4}V_{4}$, $S_{23}S_{3}V_{4}V_{4}$, $S_{3}S_{3}V_{4}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{2}$} {{$S_{23}S_{23}V_{12}V_{19}$, $S_{23}S_{3}V_{12}V_{2}$, $S_{3}S_{3}V_{12}V_{19}$, $S_{3}S_{3}V_{12}V_{2}$, $S_{23}S_{5}V_{19}V_{4}$, $S_{23}S_{5}V_{4}V_{2}$, $S_{3}S_{5}V_{19}V_{4}$, $S_{3}S_{5}V_{4}V_{2}$, $S_{23}S_{23}S_{5}S_{6}$, $S_{23}S_{3}S_{5}S_{6}$, $S_{3}S_{3}S_{5}S_{6}$, $S_{23}S_{23}V_{4}V_{4}$, $S_{23}S_{3}V_{4}V_{4}$, $S_{3}S_{3}V_{4}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{3}$} {{$S_{9}S_{23}S_{23}S_{24}$, $S_{9}S_{23}S_{3}S_{4}$, $S_{9}S_{24}S_{3}S_{3}$, $S_{9}S_{3}S_{3}S_{4}$, $S_{14}S_{22}S_{23}S_{23}$, $S_{14}S_{23}S_{2}S_{3}$, $S_{14}S_{22}S_{3}S_{3}$, $S_{14}S_{2}S_{3}S_{3}$, $S_{9}S_{23}V_{19}V_{19}$, $S_{9}S_{23}V_{2}V_{2}$, $S_{9}S_{3}V_{19}V_{2}$, $S_{9}S_{3}V_{2}V_{2}$, $S_{14}S_{23}V_{19}V_{19}$, $S_{14}S_{23}V_{2}V_{2}$, $S_{14}S_{3}V_{19}V_{2}$, $S_{14}S_{3}V_{2}V_{2}$, $S_{23}S_{24}S_{5}S_{5}$, $S_{22}S_{23}S_{5}S_{5}$, $S_{23}S_{5}S_{5}S_{4}$, $S_{23}S_{2}S_{5}S_{5}$, $S_{24}S_{3}S_{5}S_{5}$, $S_{22}S_{3}S_{5}S_{5}$, $S_{3}S_{5}S_{5}S_{4}$, $S_{2}S_{3}S_{5}S_{5}$, $S_{5}S_{5}V_{19}V_{19}$, $S_{5}S_{5}V_{19}V_{2}$, $S_{5}S_{5}V_{2}V_{2}$, $S_{23}S_{5}V_{19}V_{5}$, $S_{23}S_{5}V_{2}V_{5}$, $S_{3}S_{5}V_{19}V_{5}$, $S_{3}S_{5}V_{2}V_{5}$, $S_{23}S_{5}V_{19}V_{4}$, $S_{23}S_{5}V_{4}V_{2}$, $S_{3}S_{5}V_{19}V_{4}$, $S_{3}S_{5}V_{4}V_{2}$, $S_{23}S_{23}V_{5}V_{5}$, $S_{23}S_{3}V_{5}V_{5}$, $S_{3}S_{3}V_{5}V_{5}$, $S_{23}S_{23}V_{4}V_{4}$, $S_{23}S_{3}V_{4}V_{4}$, $S_{3}S_{3}V_{4}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{4}$} {{$S_{14}S_{22}S_{23}S_{23}$, $S_{14}S_{22}S_{3}S_{3}$, $S_{14}S_{23}S_{2}S_{3}$, $S_{14}S_{2}S_{3}S_{3}$, $S_{23}S_{23}S_{5}S_{6}$, $S_{23}S_{3}S_{5}S_{6}$, $S_{3}S_{3}S_{5}S_{6}$, $S_{22}S_{23}S_{5}S_{5}$, $S_{22}S_{3}S_{5}S_{5}$, $S_{23}S_{2}S_{5}S_{5}$, $S_{2}S_{3}S_{5}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{5}$} {{$S_{14}S_{22}S_{23}S_{23}$, $S_{14}S_{23}S_{2}S_{3}$, $S_{14}S_{22}S_{3}S_{3}$, $S_{14}S_{2}S_{3}S_{3}$, $S_{14}S_{23}V_{19}V_{19}$, $S_{14}S_{23}V_{2}V_{2}$, $S_{14}S_{3}V_{19}V_{2}$, $S_{14}S_{3}V_{2}V_{2}$, $S_{22}S_{23}V_{3}V_{4}$, $S_{23}S_{2}V_{3}V_{4}$, $S_{22}S_{3}V_{3}V_{4}$, $S_{2}S_{3}V_{3}V_{4}$, $V_{19}V_{19}V_{3}V_{4}$, $V_{19}V_{3}V_{4}V_{2}$, $V_{3}V_{4}V_{2}V_{2}$, $S_{23}S_{6}V_{19}V_{3}$, $S_{23}S_{6}V_{3}V_{2}$, $S_{3}S_{6}V_{19}V_{3}$, $S_{3}S_{6}V_{3}V_{2}$, $S_{23}S_{5}V_{19}V_{4}$, $S_{23}S_{5}V_{4}V_{2}$, $S_{3}S_{5}V_{19}V_{4}$, $S_{3}S_{5}V_{4}V_{2}$, $S_{23}S_{23}S_{5}S_{6}$, $S_{23}S_{3}S_{5}S_{6}$, $S_{3}S_{3}S_{5}S_{6}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{6}$} {{$S_{14}S_{22}S_{23}S_{23}$, $S_{14}S_{22}S_{3}S_{3}$, $S_{14}S_{23}S_{2}S_{3}$, $S_{14}S_{2}S_{3}S_{3}$, $S_{23}S_{23}V_{4}V_{4}$, $S_{23}S_{3}V_{4}V_{4}$, $S_{3}S_{3}V_{4}V_{4}$, $S_{23}S_{23}V_{3}V_{14}$, $S_{23}S_{3}V_{3}V_{14}$, $S_{3}S_{3}V_{3}V_{14}$, $S_{22}S_{23}V_{3}V_{4}$, $S_{22}S_{3}V_{3}V_{4}$, $S_{23}S_{2}V_{3}V_{4}$, $S_{2}S_{3}V_{3}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{7}$} {{$S_{23}S_{24}V_{11}V_{19}$, $S_{22}S_{23}V_{11}V_{19}$, $S_{23}S_{4}V_{11}V_{2}$, $S_{23}S_{2}V_{11}V_{2}$, $S_{3}S_{4}V_{11}V_{19}$, $S_{2}S_{3}V_{11}V_{19}$, $S_{24}S_{3}V_{11}V_{2}$, $S_{22}S_{3}V_{11}V_{2}$, $S_{3}S_{4}V_{11}V_{2}$, $S_{2}S_{3}V_{11}V_{2}$, $V_{11}V_{19}V_{19}V_{19}$, $V_{11}V_{19}V_{2}V_{2}$, $V_{11}V_{2}V_{2}V_{2}$, $S_{24}S_{5}V_{19}V_{3}$, $S_{22}S_{5}V_{19}V_{3}$, $S_{5}S_{4}V_{19}V_{3}$, $S_{2}S_{5}V_{19}V_{3}$, $S_{24}S_{5}V_{3}V_{2}$, $S_{22}S_{5}V_{3}V_{2}$, $S_{5}S_{4}V_{3}V_{2}$, $S_{2}S_{5}V_{3}V_{2}$, $S_{23}S_{24}V_{3}V_{5}$, $S_{23}S_{4}V_{3}V_{5}$, $S_{24}S_{3}V_{3}V_{5}$, $S_{3}S_{4}V_{3}V_{5}$, $S_{22}S_{23}V_{3}V_{4}$, $S_{23}S_{2}V_{3}V_{4}$, $S_{22}S_{3}V_{3}V_{4}$, $S_{2}S_{3}V_{3}V_{4}$, $V_{19}V_{19}V_{3}V_{5}$, $V_{19}V_{3}V_{2}V_{5}$, $V_{3}V_{2}V_{2}V_{5}$, $V_{19}V_{19}V_{3}V_{4}$, $V_{19}V_{3}V_{4}V_{2}$, $V_{3}V_{4}V_{2}V_{2}$, $S_{23}S_{24}S_{5}S_{5}$, $S_{22}S_{23}S_{5}S_{5}$, $S_{23}S_{5}S_{5}S_{4}$, $S_{23}S_{2}S_{5}S_{5}$, $S_{24}S_{3}S_{5}S_{5}$, $S_{22}S_{3}S_{5}S_{5}$, $S_{3}S_{5}S_{5}S_{4}$, $S_{2}S_{3}S_{5}S_{5}$, $S_{5}S_{5}V_{19}V_{19}$, $S_{5}S_{5}V_{19}V_{2}$, $S_{5}S_{5}V_{2}V_{2}$, $S_{23}S_{5}V_{19}V_{5}$, $S_{23}S_{5}V_{2}V_{5}$, $S_{3}S_{5}V_{19}V_{5}$, $S_{3}S_{5}V_{2}V_{5}$, $S_{23}S_{5}V_{19}V_{4}$, $S_{23}S_{5}V_{4}V_{2}$, $S_{3}S_{5}V_{19}V_{4}$, $S_{3}S_{5}V_{4}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{8}$} {{$S_{22}S_{23}V_{11}V_{19}$, $S_{22}S_{3}V_{11}V_{2}$, $S_{23}S_{2}V_{11}V_{2}$, $S_{2}S_{3}V_{11}V_{19}$, $S_{2}S_{3}V_{11}V_{2}$, $S_{23}S_{23}V_{11}V_{18}$, $S_{3}S_{3}V_{11}V_{18}$, $S_{23}S_{3}V_{11}V_{1}$, $S_{3}S_{3}V_{11}V_{1}$, $S_{23}S_{5}V_{19}V_{4}$, $S_{23}S_{5}V_{4}V_{2}$, $S_{3}S_{5}V_{19}V_{4}$, $S_{3}S_{5}V_{4}V_{2}$, $S_{23}S_{23}V_{4}V_{4}$, $S_{23}S_{3}V_{4}V_{4}$, $S_{3}S_{3}V_{4}V_{4}$, $S_{23}S_{6}V_{19}V_{3}$, $S_{23}S_{6}V_{3}V_{2}$, $S_{3}S_{6}V_{19}V_{3}$, $S_{3}S_{6}V_{3}V_{2}$, $S_{22}S_{5}V_{19}V_{3}$, $S_{22}S_{5}V_{3}V_{2}$, $S_{2}S_{5}V_{19}V_{3}$, $S_{2}S_{5}V_{3}V_{2}$, $S_{23}S_{5}V_{18}V_{3}$, $S_{3}S_{5}V_{18}V_{3}$, $S_{23}S_{5}V_{3}V_{1}$, $S_{3}S_{5}V_{3}V_{1}$, $S_{22}S_{23}V_{3}V_{4}$, $S_{22}S_{3}V_{3}V_{4}$, $S_{23}S_{2}V_{3}V_{4}$, $S_{2}S_{3}V_{3}V_{4}$, $S_{23}S_{23}S_{5}S_{6}$, $S_{23}S_{3}S_{5}S_{6}$, $S_{3}S_{3}S_{5}S_{6}$, $S_{22}S_{23}S_{5}S_{5}$, $S_{22}S_{3}S_{5}S_{5}$, $S_{23}S_{2}S_{5}S_{5}$, $S_{2}S_{3}S_{5}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{9}$} {{$S_{7}S_{23}S_{24}S_{24}$, $S_{7}S_{22}S_{22}S_{23}$, $S_{7}S_{23}S_{4}S_{4}$, $S_{7}S_{23}S_{2}S_{2}$, $S_{7}S_{24}S_{3}S_{4}$, $S_{7}S_{22}S_{2}S_{3}$, $S_{7}S_{3}S_{4}S_{4}$, $S_{7}S_{2}S_{2}S_{3}$, $S_{7}S_{24}V_{19}V_{19}$, $S_{7}S_{22}V_{19}V_{19}$, $S_{7}S_{4}V_{19}V_{2}$, $S_{7}S_{2}V_{19}V_{2}$, $S_{7}S_{24}V_{2}V_{2}$, $S_{7}S_{22}V_{2}V_{2}$, $S_{7}S_{4}V_{2}V_{2}$, $S_{7}S_{2}V_{2}V_{2}$, $S_{24}S_{24}V_{3}V_{3}$, $S_{24}S_{4}V_{3}V_{3}$, $S_{22}S_{22}V_{3}V_{3}$, $S_{22}S_{2}V_{3}V_{3}$, $S_{4}S_{4}V_{3}V_{3}$, $S_{2}S_{2}V_{3}V_{3}$, $S_{24}S_{5}V_{19}V_{3}$, $S_{22}S_{5}V_{19}V_{3}$, $S_{5}S_{4}V_{19}V_{3}$, $S_{2}S_{5}V_{19}V_{3}$, $S_{24}S_{5}V_{3}V_{2}$, $S_{22}S_{5}V_{3}V_{2}$, $S_{5}S_{4}V_{3}V_{2}$, $S_{2}S_{5}V_{3}V_{2}$, $S_{23}S_{24}S_{5}S_{5}$, $S_{22}S_{23}S_{5}S_{5}$, $S_{23}S_{5}S_{5}S_{4}$, $S_{23}S_{2}S_{5}S_{5}$, $S_{24}S_{3}S_{5}S_{5}$, $S_{22}S_{3}S_{5}S_{5}$, $S_{3}S_{5}S_{5}S_{4}$, $S_{2}S_{3}S_{5}S_{5}$, $S_{5}S_{5}V_{19}V_{19}$, $S_{5}S_{5}V_{19}V_{2}$, $S_{5}S_{5}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{10}$} {{$S_{7}S_{22}S_{22}S_{23}$, $S_{7}S_{22}S_{2}S_{3}$, $S_{7}S_{23}S_{2}S_{2}$, $S_{7}S_{2}S_{2}S_{3}$, $S_{7}S_{22}V_{19}V_{19}$, $S_{7}S_{22}V_{2}V_{2}$, $S_{7}S_{2}V_{19}V_{2}$, $S_{7}S_{2}V_{2}V_{2}$, $S_{7}S_{23}V_{18}V_{19}$, $S_{7}S_{3}V_{18}V_{2}$, $S_{7}S_{23}V_{1}V_{2}$, $S_{7}S_{3}V_{19}V_{1}$, $S_{7}S_{3}V_{1}V_{2}$, $S_{22}S_{23}V_{3}V_{4}$, $S_{23}S_{2}V_{3}V_{4}$, $S_{22}S_{3}V_{3}V_{4}$, $S_{2}S_{3}V_{3}V_{4}$, $V_{19}V_{19}V_{3}V_{4}$, $V_{19}V_{3}V_{4}V_{2}$, $V_{3}V_{4}V_{2}V_{2}$, $S_{23}S_{5}V_{19}V_{4}$, $S_{23}S_{5}V_{4}V_{2}$, $S_{3}S_{5}V_{19}V_{4}$, $S_{3}S_{5}V_{4}V_{2}$, $S_{22}S_{22}V_{3}V_{3}$, $S_{22}S_{2}V_{3}V_{3}$, $S_{2}S_{2}V_{3}V_{3}$, $V_{18}V_{19}V_{3}V_{3}$, $V_{18}V_{3}V_{3}V_{2}$, $V_{19}V_{3}V_{3}V_{1}$, $V_{3}V_{3}V_{1}V_{2}$, $S_{22}S_{5}V_{19}V_{3}$, $S_{22}S_{5}V_{3}V_{2}$, $S_{2}S_{5}V_{19}V_{3}$, $S_{2}S_{5}V_{3}V_{2}$, $S_{23}S_{5}V_{18}V_{3}$, $S_{3}S_{5}V_{18}V_{3}$, $S_{23}S_{5}V_{3}V_{1}$, $S_{3}S_{5}V_{3}V_{1}$, $S_{22}S_{23}S_{5}S_{5}$, $S_{22}S_{3}S_{5}S_{5}$, $S_{23}S_{2}S_{5}S_{5}$, $S_{2}S_{3}S_{5}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{11}$} {{$S_{7}S_{21}S_{23}S_{23}$, $S_{7}S_{21}S_{3}S_{3}$, $S_{7}S_{23}S_{1}S_{3}$, $S_{7}S_{1}S_{3}S_{3}$, $S_{7}S_{22}S_{22}S_{23}$, $S_{7}S_{22}S_{2}S_{3}$, $S_{7}S_{23}S_{2}S_{2}$, $S_{7}S_{2}S_{2}S_{3}$, $S_{23}S_{23}V_{4}V_{4}$, $S_{23}S_{3}V_{4}V_{4}$, $S_{3}S_{3}V_{4}V_{4}$, $S_{22}S_{23}V_{3}V_{4}$, $S_{22}S_{3}V_{3}V_{4}$, $S_{23}S_{2}V_{3}V_{4}$, $S_{2}S_{3}V_{3}V_{4}$, $S_{21}S_{23}V_{3}V_{3}$, $S_{21}S_{3}V_{3}V_{3}$, $S_{23}S_{1}V_{3}V_{3}$, $S_{1}S_{3}V_{3}V_{3}$, $S_{22}S_{22}V_{3}V_{3}$, $S_{22}S_{2}V_{3}V_{3}$, $S_{2}S_{2}V_{3}V_{3}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 12 $(\Delta B, \Delta L)$ = (2, -2) UV completions for topology 1 (see Fig.~\ref{fig:d=12_topologies}).} 
 \label{tab:T12Top1B2L-2}
 \end{center}


==> anc/Tables_dim12/Table_dim12_Top1_B2_L2.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {12} ^{ 1 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{1}$} {{$S_{9}S_{24}S_{24}S_{24}$, $S_{14}S_{24}S_{24}S_{24}$, $S_{9}S_{22}S_{24}S_{24}$, $S_{14}S_{22}S_{24}S_{24}$, $S_{9}S_{22}S_{22}S_{24}$, $S_{9}S_{24}S_{4}S_{4}$, $S_{14}S_{24}S_{4}S_{4}$, $S_{9}S_{24}S_{2}S_{4}$, $S_{14}S_{24}S_{2}S_{4}$, $S_{9}S_{24}S_{2}S_{2}$, $S_{14}S_{22}S_{22}S_{22}$, $S_{9}S_{22}S_{4}S_{4}$, $S_{14}S_{22}S_{4}S_{4}$, $S_{9}S_{22}S_{2}S_{4}$, $S_{14}S_{22}S_{2}S_{2}$, $S_{9}S_{4}S_{4}S_{4}$, $S_{14}S_{4}S_{4}S_{4}$, $S_{9}S_{2}S_{4}S_{4}$, $S_{14}S_{2}S_{4}S_{4}$, $S_{9}S_{2}S_{2}S_{4}$, $S_{14}S_{2}S_{2}S_{2}$, $S_{24}S_{24}S_{4}S_{4}$, $S_{24}S_{24}S_{2}S_{4}$, $S_{24}S_{24}S_{2}S_{2}$, $S_{22}S_{24}S_{4}S_{4}$, $S_{22}S_{24}S_{2}S_{4}$, $S_{24}S_{4}S_{4}S_{4}$, $S_{24}S_{2}S_{4}S_{4}$, $S_{24}S_{2}S_{2}S_{4}$, $S_{22}S_{22}S_{4}S_{4}$, $S_{22}S_{22}S_{2}S_{2}$, $S_{22}S_{4}S_{4}S_{4}$, $S_{22}S_{2}S_{4}S_{4}$, $S_{22}S_{2}S_{2}S_{2}$, $S_{4}S_{4}S_{4}S_{4}$, $S_{2}S_{4}S_{4}S_{4}$, $S_{2}S_{2}S_{4}S_{4}$, $S_{2}S_{2}S_{2}S_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{2}$} {{$S_{9}S_{22}S_{24}S_{24}$, $S_{14}S_{22}S_{24}S_{24}$, $S_{9}S_{22}S_{22}S_{24}$, $S_{14}S_{22}S_{22}S_{22}$, $S_{9}S_{22}S_{4}S_{4}$, $S_{14}S_{22}S_{4}S_{4}$, $S_{9}S_{22}S_{2}S_{4}$, $S_{14}S_{22}S_{2}S_{2}$, $S_{9}S_{24}S_{2}S_{4}$, $S_{14}S_{24}S_{2}S_{4}$, $S_{9}S_{24}S_{2}S_{2}$, $S_{9}S_{2}S_{4}S_{4}$, $S_{14}S_{2}S_{4}S_{4}$, $S_{9}S_{2}S_{2}S_{4}$, $S_{14}S_{2}S_{2}S_{2}$, $S_{22}S_{24}S_{4}S_{4}$, $S_{22}S_{24}S_{2}S_{4}$, $S_{22}S_{22}S_{4}S_{4}$, $S_{22}S_{22}S_{2}S_{2}$, $S_{22}S_{4}S_{4}S_{4}$, $S_{22}S_{2}S_{4}S_{4}$, $S_{22}S_{2}S_{2}S_{2}$, $S_{24}S_{2}S_{4}S_{4}$, $S_{24}S_{2}S_{2}S_{4}$, $S_{2}S_{4}S_{4}S_{4}$, $S_{2}S_{2}S_{4}S_{4}$, $S_{2}S_{2}S_{2}S_{2}$, $S_{9}S_{24}V_{18}V_{19}$, $S_{14}S_{24}V_{18}V_{19}$, $S_{9}S_{22}V_{18}V_{19}$, $S_{14}S_{22}V_{18}V_{19}$, $S_{9}S_{4}V_{18}V_{2}$, $S_{14}S_{4}V_{18}V_{2}$, $S_{9}S_{2}V_{18}V_{2}$, $S_{14}S_{2}V_{18}V_{2}$, $S_{9}S_{4}V_{19}V_{1}$, $S_{14}S_{4}V_{19}V_{1}$, $S_{9}S_{2}V_{19}V_{1}$, $S_{14}S_{2}V_{19}V_{1}$, $S_{9}S_{24}V_{1}V_{2}$, $S_{14}S_{24}V_{1}V_{2}$, $S_{9}S_{22}V_{1}V_{2}$, $S_{14}S_{22}V_{1}V_{2}$, $S_{9}S_{4}V_{1}V_{2}$, $S_{14}S_{4}V_{1}V_{2}$, $S_{9}S_{2}V_{1}V_{2}$, $S_{14}S_{2}V_{1}V_{2}$, $S_{4}S_{4}V_{18}V_{19}$, $S_{2}S_{4}V_{18}V_{19}$, $S_{2}S_{2}V_{18}V_{19}$, $S_{4}S_{4}V_{18}V_{2}$, $S_{2}S_{4}V_{18}V_{2}$, $S_{2}S_{2}V_{18}V_{2}$, $S_{4}S_{4}V_{19}V_{1}$, $S_{2}S_{4}V_{19}V_{1}$, $S_{2}S_{2}V_{19}V_{1}$, $S_{4}S_{4}V_{1}V_{2}$, $S_{2}S_{4}V_{1}V_{2}$, $S_{2}S_{2}V_{1}V_{2}$, $S_{24}S_{4}V_{18}V_{1}$, $S_{24}S_{2}V_{18}V_{1}$, $S_{22}S_{4}V_{18}V_{1}$, $S_{22}S_{2}V_{18}V_{1}$, $S_{4}S_{4}V_{18}V_{1}$, $S_{2}S_{4}V_{18}V_{1}$, $S_{2}S_{2}V_{18}V_{1}$, $S_{24}S_{4}V_{1}V_{1}$, $S_{24}S_{2}V_{1}V_{1}$, $S_{22}S_{4}V_{1}V_{1}$, $S_{22}S_{2}V_{1}V_{1}$, $S_{4}S_{4}V_{1}V_{1}$, $S_{2}S_{4}V_{1}V_{1}$, $S_{2}S_{2}V_{1}V_{1}$, $S_{24}S_{4}V_{19}V_{2}$, $S_{24}S_{2}V_{19}V_{2}$, $S_{22}S_{4}V_{19}V_{2}$, $S_{22}S_{2}V_{19}V_{2}$, $S_{4}S_{4}V_{19}V_{2}$, $S_{2}S_{4}V_{19}V_{2}$, $S_{2}S_{2}V_{19}V_{2}$, $S_{24}S_{4}V_{2}V_{2}$, $S_{24}S_{2}V_{2}V_{2}$, $S_{22}S_{4}V_{2}V_{2}$, $S_{22}S_{2}V_{2}V_{2}$, $S_{4}S_{4}V_{2}V_{2}$, $S_{2}S_{4}V_{2}V_{2}$, $S_{2}S_{2}V_{2}V_{2}$, $S_{24}S_{24}V_{1}V_{2}$, $S_{22}S_{24}V_{1}V_{2}$, $S_{24}S_{4}V_{1}V_{2}$, $S_{24}S_{2}V_{1}V_{2}$, $S_{22}S_{22}V_{1}V_{2}$, $S_{22}S_{4}V_{1}V_{2}$, $S_{22}S_{2}V_{1}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{3}$} {{$S_{24}S_{24}V_{12}V_{18}$, $S_{22}S_{24}V_{12}V_{18}$, $S_{22}S_{22}V_{12}V_{18}$, $S_{4}S_{4}V_{12}V_{18}$, $S_{2}S_{4}V_{12}V_{18}$, $S_{2}S_{2}V_{12}V_{18}$, $S_{24}S_{4}V_{12}V_{1}$, $S_{24}S_{2}V_{12}V_{1}$, $S_{22}S_{4}V_{12}V_{1}$, $S_{22}S_{2}V_{12}V_{1}$, $S_{4}S_{4}V_{12}V_{1}$, $S_{2}S_{4}V_{12}V_{1}$, $S_{2}S_{2}V_{12}V_{1}$, $S_{24}S_{4}V_{18}V_{1}$, $S_{24}S_{2}V_{18}V_{1}$, $S_{22}S_{4}V_{18}V_{1}$, $S_{22}S_{2}V_{18}V_{1}$, $S_{4}S_{4}V_{18}V_{1}$, $S_{2}S_{4}V_{18}V_{1}$, $S_{2}S_{2}V_{18}V_{1}$, $S_{24}S_{4}V_{1}V_{1}$, $S_{24}S_{2}V_{1}V_{1}$, $S_{22}S_{4}V_{1}V_{1}$, $S_{22}S_{2}V_{1}V_{1}$, $S_{4}S_{4}V_{1}V_{1}$, $S_{2}S_{4}V_{1}V_{1}$, $S_{2}S_{2}V_{1}V_{1}$, $S_{24}S_{24}S_{2}S_{4}$, $S_{24}S_{24}S_{2}S_{2}$, $S_{22}S_{24}S_{2}S_{4}$, $S_{24}S_{2}S_{4}S_{4}$, $S_{24}S_{2}S_{2}S_{4}$, $S_{22}S_{22}S_{2}S_{2}$, $S_{22}S_{2}S_{4}S_{4}$, $S_{22}S_{2}S_{2}S_{2}$, $S_{2}S_{4}S_{4}S_{4}$, $S_{2}S_{2}S_{4}S_{4}$, $S_{2}S_{2}S_{2}S_{2}$, $S_{24}S_{24}V_{1}V_{2}$, $S_{22}S_{24}V_{1}V_{2}$, $S_{24}S_{4}V_{1}V_{2}$, $S_{24}S_{2}V_{1}V_{2}$, $S_{22}S_{22}V_{1}V_{2}$, $S_{22}S_{4}V_{1}V_{2}$, $S_{22}S_{2}V_{1}V_{2}$, $S_{4}S_{4}V_{1}V_{2}$, $S_{2}S_{4}V_{1}V_{2}$, $S_{2}S_{2}V_{1}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{4}$} {{$S_{9}S_{21}S_{23}S_{24}$, $S_{14}S_{21}S_{22}S_{23}$, $S_{9}S_{21}S_{3}S_{4}$, $S_{14}S_{21}S_{2}S_{3}$, $S_{9}S_{23}S_{1}S_{4}$, $S_{14}S_{23}S_{1}S_{2}$, $S_{9}S_{24}S_{1}S_{3}$, $S_{14}S_{22}S_{1}S_{3}$, $S_{9}S_{1}S_{3}S_{4}$, $S_{14}S_{1}S_{2}S_{3}$, $S_{21}S_{23}S_{4}S_{4}$, $S_{21}S_{23}S_{2}S_{2}$, $S_{21}S_{3}S_{4}S_{4}$, $S_{21}S_{2}S_{2}S_{3}$, $S_{23}S_{1}S_{4}S_{4}$, $S_{23}S_{1}S_{2}S_{2}$, $S_{1}S_{3}S_{4}S_{4}$, $S_{1}S_{2}S_{2}S_{3}$, $S_{9}S_{21}V_{19}V_{19}$, $S_{14}S_{21}V_{19}V_{19}$, $S_{9}S_{21}V_{2}V_{2}$, $S_{14}S_{21}V_{2}V_{2}$, $S_{9}S_{1}V_{19}V_{2}$, $S_{14}S_{1}V_{19}V_{2}$, $S_{9}S_{1}V_{2}V_{2}$, $S_{14}S_{1}V_{2}V_{2}$, $S_{21}S_{4}V_{19}V_{1}$, $S_{21}S_{2}V_{19}V_{1}$, $S_{21}S_{4}V_{1}V_{2}$, $S_{21}S_{2}V_{1}V_{2}$, $S_{1}S_{4}V_{19}V_{1}$, $S_{1}S_{2}V_{19}V_{1}$, $S_{1}S_{4}V_{1}V_{2}$, $S_{1}S_{2}V_{1}V_{2}$, $S_{21}S_{24}V_{1}V_{1}$, $S_{21}S_{22}V_{1}V_{1}$, $S_{21}S_{4}V_{1}V_{1}$, $S_{21}S_{2}V_{1}V_{1}$, $S_{24}S_{1}V_{1}V_{1}$, $S_{22}S_{1}V_{1}V_{1}$, $S_{1}S_{4}V_{1}V_{1}$, $S_{1}S_{2}V_{1}V_{1}$, $S_{9}S_{22}S_{22}S_{24}$, $S_{14}S_{22}S_{22}S_{22}$, $S_{9}S_{22}S_{2}S_{4}$, $S_{14}S_{22}S_{2}S_{2}$, $S_{9}S_{24}S_{2}S_{2}$, $S_{9}S_{2}S_{2}S_{4}$, $S_{14}S_{2}S_{2}S_{2}$, $S_{22}S_{22}S_{4}S_{4}$, $S_{22}S_{22}S_{2}S_{2}$, $S_{22}S_{2}S_{4}S_{4}$, $S_{22}S_{2}S_{2}S_{2}$, $S_{2}S_{2}S_{4}S_{4}$, $S_{2}S_{2}S_{2}S_{2}$, $S_{9}S_{22}V_{18}V_{19}$, $S_{14}S_{22}V_{18}V_{19}$, $S_{9}S_{22}V_{1}V_{2}$, $S_{14}S_{22}V_{1}V_{2}$, $S_{9}S_{2}V_{18}V_{2}$, $S_{14}S_{2}V_{18}V_{2}$, $S_{9}S_{2}V_{19}V_{1}$, $S_{14}S_{2}V_{19}V_{1}$, $S_{9}S_{2}V_{1}V_{2}$, $S_{14}S_{2}V_{1}V_{2}$, $S_{22}S_{4}V_{18}V_{1}$, $S_{22}S_{2}V_{18}V_{1}$, $S_{22}S_{4}V_{1}V_{1}$, $S_{22}S_{2}V_{1}V_{1}$, $S_{2}S_{4}V_{18}V_{1}$, $S_{2}S_{2}V_{18}V_{1}$, $S_{2}S_{4}V_{1}V_{1}$, $S_{2}S_{2}V_{1}V_{1}$, $S_{22}S_{4}V_{19}V_{2}$, $S_{22}S_{2}V_{19}V_{2}$, $S_{22}S_{4}V_{2}V_{2}$, $S_{22}S_{2}V_{2}V_{2}$, $S_{2}S_{4}V_{19}V_{2}$, $S_{2}S_{2}V_{19}V_{2}$, $S_{2}S_{4}V_{2}V_{2}$, $S_{2}S_{2}V_{2}V_{2}$, $S_{22}S_{24}V_{1}V_{2}$, $S_{22}S_{22}V_{1}V_{2}$, $S_{22}S_{4}V_{1}V_{2}$, $S_{22}S_{2}V_{1}V_{2}$, $S_{24}S_{2}V_{1}V_{2}$, $S_{2}S_{4}V_{1}V_{2}$, $S_{2}S_{2}V_{1}V_{2}$, $S_{9}S_{23}V_{18}V_{18}$, $S_{14}S_{23}V_{18}V_{18}$, $S_{9}S_{3}V_{18}V_{1}$, $S_{14}S_{3}V_{18}V_{1}$, $S_{9}S_{23}V_{1}V_{1}$, $S_{14}S_{23}V_{1}V_{1}$, $S_{9}S_{3}V_{1}V_{1}$, $S_{14}S_{3}V_{1}V_{1}$, $V_{18}V_{18}V_{1}V_{1}$, $V_{18}V_{1}V_{1}V_{1}$, $V_{1}V_{1}V_{1}V_{1}$, $S_{23}S_{4}V_{18}V_{2}$, $S_{23}S_{2}V_{18}V_{2}$, $S_{3}S_{4}V_{18}V_{2}$, $S_{2}S_{3}V_{18}V_{2}$, $S_{23}S_{4}V_{1}V_{2}$, $S_{23}S_{2}V_{1}V_{2}$, $S_{3}S_{4}V_{1}V_{2}$, $S_{2}S_{3}V_{1}V_{2}$, $V_{18}V_{19}V_{1}V_{2}$, $V_{18}V_{1}V_{2}V_{2}$, $V_{19}V_{1}V_{1}V_{2}$, $V_{1}V_{1}V_{2}V_{2}$, $S_{23}S_{24}V_{2}V_{2}$, $S_{22}S_{23}V_{2}V_{2}$, $S_{23}S_{4}V_{2}V_{2}$, $S_{23}S_{2}V_{2}V_{2}$, $S_{24}S_{3}V_{2}V_{2}$, $S_{22}S_{3}V_{2}V_{2}$, $S_{3}S_{4}V_{2}V_{2}$, $S_{2}S_{3}V_{2}V_{2}$, $V_{19}V_{19}V_{2}V_{2}$, $V_{19}V_{2}V_{2}V_{2}$, $V_{2}V_{2}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{5}$} {{$S_{21}S_{24}V_{12}V_{19}$, $S_{21}S_{22}V_{12}V_{19}$, $S_{21}S_{4}V_{12}V_{2}$, $S_{21}S_{2}V_{12}V_{2}$, $S_{1}S_{4}V_{12}V_{19}$, $S_{1}S_{2}V_{12}V_{19}$, $S_{24}S_{1}V_{12}V_{2}$, $S_{22}S_{1}V_{12}V_{2}$, $S_{1}S_{4}V_{12}V_{2}$, $S_{1}S_{2}V_{12}V_{2}$, $S_{21}S_{4}V_{19}V_{1}$, $S_{21}S_{2}V_{19}V_{1}$, $S_{21}S_{4}V_{1}V_{2}$, $S_{21}S_{2}V_{1}V_{2}$, $S_{1}S_{4}V_{19}V_{1}$, $S_{1}S_{2}V_{19}V_{1}$, $S_{1}S_{4}V_{1}V_{2}$, $S_{1}S_{2}V_{1}V_{2}$, $S_{21}S_{24}S_{1}S_{4}$, $S_{21}S_{22}S_{1}S_{2}$, $S_{21}S_{1}S_{4}S_{4}$, $S_{21}S_{1}S_{2}S_{2}$, $S_{24}S_{1}S_{1}S_{4}$, $S_{22}S_{1}S_{1}S_{2}$, $S_{1}S_{1}S_{4}S_{4}$, $S_{1}S_{1}S_{2}S_{2}$, $S_{21}S_{24}V_{1}V_{1}$, $S_{21}S_{22}V_{1}V_{1}$, $S_{21}S_{4}V_{1}V_{1}$, $S_{21}S_{2}V_{1}V_{1}$, $S_{24}S_{1}V_{1}V_{1}$, $S_{22}S_{1}V_{1}V_{1}$, $S_{1}S_{4}V_{1}V_{1}$, $S_{1}S_{2}V_{1}V_{1}$, $S_{22}S_{24}V_{12}V_{18}$, $S_{22}S_{22}V_{12}V_{18}$, $S_{22}S_{4}V_{12}V_{1}$, $S_{22}S_{2}V_{12}V_{1}$, $S_{2}S_{4}V_{12}V_{18}$, $S_{2}S_{2}V_{12}V_{18}$, $S_{24}S_{2}V_{12}V_{1}$, $S_{2}S_{4}V_{12}V_{1}$, $S_{2}S_{2}V_{12}V_{1}$, $S_{22}S_{4}V_{18}V_{1}$, $S_{22}S_{2}V_{18}V_{1}$, $S_{22}S_{4}V_{1}V_{1}$, $S_{22}S_{2}V_{1}V_{1}$, $S_{2}S_{4}V_{18}V_{1}$, $S_{2}S_{2}V_{18}V_{1}$, $S_{2}S_{4}V_{1}V_{1}$, $S_{2}S_{2}V_{1}V_{1}$, $S_{22}S_{24}S_{2}S_{4}$, $S_{22}S_{22}S_{2}S_{2}$, $S_{22}S_{2}S_{4}S_{4}$, $S_{22}S_{2}S_{2}S_{2}$, $S_{24}S_{2}S_{2}S_{4}$, $S_{2}S_{2}S_{4}S_{4}$, $S_{2}S_{2}S_{2}S_{2}$, $S_{22}S_{24}V_{1}V_{2}$, $S_{22}S_{22}V_{1}V_{2}$, $S_{22}S_{4}V_{1}V_{2}$, $S_{22}S_{2}V_{1}V_{2}$, $S_{24}S_{2}V_{1}V_{2}$, $S_{2}S_{4}V_{1}V_{2}$, $S_{2}S_{2}V_{1}V_{2}$, $V_{12}V_{18}V_{18}V_{19}$, $V_{12}V_{18}V_{1}V_{2}$, $V_{12}V_{19}V_{1}V_{1}$, $V_{12}V_{1}V_{1}V_{2}$, $S_{1}S_{4}V_{18}V_{18}$, $S_{1}S_{2}V_{18}V_{18}$, $S_{1}S_{4}V_{18}V_{1}$, $S_{1}S_{2}V_{18}V_{1}$, $V_{18}V_{18}V_{1}V_{1}$, $V_{18}V_{1}V_{1}V_{1}$, $V_{1}V_{1}V_{1}V_{1}$, $S_{2}S_{4}V_{18}V_{19}$, $S_{2}S_{2}V_{18}V_{19}$, $S_{2}S_{4}V_{18}V_{2}$, $S_{2}S_{2}V_{18}V_{2}$, $S_{2}S_{4}V_{19}V_{1}$, $S_{2}S_{2}V_{19}V_{1}$, $S_{24}S_{2}V_{18}V_{1}$, $S_{24}S_{2}V_{1}V_{1}$, $V_{18}V_{19}V_{1}V_{2}$, $V_{18}V_{1}V_{2}V_{2}$, $V_{19}V_{1}V_{1}V_{2}$, $V_{1}V_{1}V_{2}V_{2}$, $S_{24}S_{1}V_{18}V_{2}$, $S_{22}S_{1}V_{18}V_{2}$, $S_{1}S_{4}V_{18}V_{2}$, $S_{1}S_{2}V_{18}V_{2}$, $S_{24}S_{1}V_{1}V_{2}$, $S_{22}S_{1}V_{1}V_{2}$, $S_{24}S_{2}V_{19}V_{2}$, $S_{22}S_{2}V_{19}V_{2}$, $S_{2}S_{4}V_{19}V_{2}$, $S_{2}S_{2}V_{19}V_{2}$, $S_{24}S_{2}V_{2}V_{2}$, $S_{22}S_{2}V_{2}V_{2}$, $S_{2}S_{4}V_{2}V_{2}$, $S_{2}S_{2}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{6}$} {{$S_{15}S_{21}S_{24}S_{24}$, $S_{15}S_{21}S_{22}S_{22}$, $S_{15}S_{21}S_{4}S_{4}$, $S_{15}S_{21}S_{2}S_{2}$, $S_{15}S_{24}S_{1}S_{4}$, $S_{15}S_{22}S_{1}S_{2}$, $S_{15}S_{1}S_{4}S_{4}$, $S_{15}S_{1}S_{2}S_{2}$, $S_{21}S_{24}V_{1}V_{1}$, $S_{21}S_{22}V_{1}V_{1}$, $S_{21}S_{4}V_{1}V_{1}$, $S_{21}S_{2}V_{1}V_{1}$, $S_{24}S_{1}V_{1}V_{1}$, $S_{22}S_{1}V_{1}V_{1}$, $S_{1}S_{4}V_{1}V_{1}$, $S_{1}S_{2}V_{1}V_{1}$, $S_{15}S_{24}V_{18}V_{18}$, $S_{15}S_{22}V_{18}V_{18}$, $S_{15}S_{4}V_{18}V_{1}$, $S_{15}S_{2}V_{18}V_{1}$, $S_{15}S_{24}V_{1}V_{1}$, $S_{15}S_{22}V_{1}V_{1}$, $S_{15}S_{4}V_{1}V_{1}$, $S_{15}S_{2}V_{1}V_{1}$, $V_{18}V_{18}V_{1}V_{1}$, $V_{18}V_{1}V_{1}V_{1}$, $V_{1}V_{1}V_{1}V_{1}$, $S_{24}S_{2}V_{18}V_{1}$, $S_{22}S_{2}V_{18}V_{1}$, $S_{2}S_{4}V_{18}V_{1}$, $S_{2}S_{2}V_{18}V_{1}$, $S_{24}S_{2}V_{1}V_{1}$, $S_{22}S_{2}V_{1}V_{1}$, $S_{2}S_{4}V_{1}V_{1}$, $S_{2}S_{2}V_{1}V_{1}$, $S_{24}S_{24}S_{2}S_{2}$, $S_{24}S_{2}S_{2}S_{4}$, $S_{22}S_{22}S_{2}S_{2}$, $S_{22}S_{2}S_{2}S_{2}$, $S_{2}S_{2}S_{4}S_{4}$, $S_{2}S_{2}S_{2}S_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{7}$} {{$S_{14}S_{21}S_{22}S_{23}$, $S_{14}S_{21}S_{2}S_{3}$, $S_{14}S_{22}S_{1}S_{3}$, $S_{14}S_{23}S_{1}S_{2}$, $S_{14}S_{1}S_{2}S_{3}$, $S_{21}S_{22}V_{1}V_{1}$, $S_{21}S_{2}V_{1}V_{1}$, $S_{22}S_{1}V_{1}V_{1}$, $S_{1}S_{2}V_{1}V_{1}$, $S_{21}S_{23}V_{1}V_{2}$, $S_{21}S_{3}V_{1}V_{2}$, $S_{23}S_{1}V_{1}V_{2}$, $S_{1}S_{3}V_{1}V_{2}$, $S_{14}S_{22}S_{22}S_{22}$, $S_{14}S_{22}S_{2}S_{2}$, $S_{14}S_{2}S_{2}S_{2}$, $S_{22}S_{22}V_{1}V_{2}$, $S_{22}S_{2}V_{1}V_{2}$, $S_{2}S_{2}V_{1}V_{2}$, $S_{22}S_{23}V_{2}V_{2}$, $S_{22}S_{3}V_{2}V_{2}$, $S_{23}S_{2}V_{2}V_{2}$, $S_{2}S_{3}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{8}$} {{$S_{21}S_{22}V_{12}V_{19}$, $S_{21}S_{2}V_{12}V_{2}$, $S_{22}S_{1}V_{12}V_{2}$, $S_{1}S_{2}V_{12}V_{19}$, $S_{1}S_{2}V_{12}V_{2}$, $S_{21}S_{22}S_{1}S_{2}$, $S_{21}S_{1}S_{2}S_{2}$, $S_{22}S_{1}S_{1}S_{2}$, $S_{1}S_{1}S_{2}S_{2}$, $S_{21}S_{22}V_{1}V_{1}$, $S_{21}S_{2}V_{1}V_{1}$, $S_{22}S_{1}V_{1}V_{1}$, $S_{1}S_{2}V_{1}V_{1}$, $S_{21}S_{23}V_{12}V_{18}$, $S_{21}S_{3}V_{12}V_{1}$, $S_{1}S_{3}V_{12}V_{18}$, $S_{23}S_{1}V_{12}V_{1}$, $S_{1}S_{3}V_{12}V_{1}$, $S_{21}S_{1}V_{18}V_{1}$, $S_{21}S_{1}V_{1}V_{1}$, $S_{1}S_{1}V_{18}V_{1}$, $S_{1}S_{1}V_{1}V_{1}$, $S_{21}S_{23}S_{2}S_{2}$, $S_{21}S_{2}S_{2}S_{3}$, $S_{23}S_{1}S_{2}S_{2}$, $S_{1}S_{2}S_{2}S_{3}$, $S_{21}S_{2}V_{19}V_{1}$, $S_{21}S_{2}V_{1}V_{2}$, $S_{1}S_{2}V_{19}V_{1}$, $S_{1}S_{2}V_{1}V_{2}$, $S_{21}S_{23}V_{1}V_{2}$, $S_{21}S_{3}V_{1}V_{2}$, $S_{23}S_{1}V_{1}V_{2}$, $S_{1}S_{3}V_{1}V_{2}$, $S_{21}S_{1}V_{19}V_{2}$, $S_{21}S_{1}V_{2}V_{2}$, $S_{1}S_{1}V_{19}V_{2}$, $S_{1}S_{1}V_{2}V_{2}$, $S_{22}S_{22}V_{12}V_{18}$, $S_{22}S_{2}V_{12}V_{1}$, $S_{2}S_{2}V_{12}V_{18}$, $S_{2}S_{2}V_{12}V_{1}$, $S_{22}S_{22}S_{2}S_{2}$, $S_{22}S_{2}S_{2}S_{2}$, $S_{2}S_{2}S_{2}S_{2}$, $S_{22}S_{22}V_{1}V_{2}$, $S_{22}S_{2}V_{1}V_{2}$, $S_{2}S_{2}V_{1}V_{2}$, $S_{22}S_{2}V_{18}V_{1}$, $S_{22}S_{2}V_{1}V_{1}$, $S_{2}S_{2}V_{18}V_{1}$, $S_{2}S_{2}V_{1}V_{1}$, $S_{22}S_{1}V_{18}V_{2}$, $S_{22}S_{1}V_{1}V_{2}$, $S_{1}S_{2}V_{18}V_{2}$, $S_{22}S_{2}V_{19}V_{2}$, $S_{22}S_{2}V_{2}V_{2}$, $S_{2}S_{2}V_{19}V_{2}$, $S_{2}S_{2}V_{2}V_{2}$, $S_{23}S_{2}V_{18}V_{2}$, $S_{2}S_{3}V_{18}V_{2}$, $S_{23}S_{2}V_{1}V_{2}$, $S_{2}S_{3}V_{1}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{9}$} {{$S_{15}S_{21}S_{22}S_{22}$, $S_{15}S_{21}S_{2}S_{2}$, $S_{15}S_{22}S_{1}S_{2}$, $S_{15}S_{1}S_{2}S_{2}$, $S_{21}S_{22}V_{1}V_{1}$, $S_{21}S_{2}V_{1}V_{1}$, $S_{22}S_{1}V_{1}V_{1}$, $S_{1}S_{2}V_{1}V_{1}$, $S_{15}S_{21}V_{18}V_{19}$, $S_{15}S_{21}V_{1}V_{2}$, $S_{15}S_{1}V_{18}V_{2}$, $S_{15}S_{1}V_{19}V_{1}$, $S_{15}S_{1}V_{1}V_{2}$, $S_{21}S_{1}V_{18}V_{1}$, $S_{21}S_{1}V_{1}V_{1}$, $S_{1}S_{1}V_{18}V_{1}$, $S_{1}S_{1}V_{1}V_{1}$, $S_{21}S_{2}V_{19}V_{1}$, $S_{21}S_{2}V_{1}V_{2}$, $S_{1}S_{2}V_{19}V_{1}$, $S_{1}S_{2}V_{1}V_{2}$, $S_{21}S_{22}S_{1}S_{2}$, $S_{21}S_{1}S_{2}S_{2}$, $S_{22}S_{1}S_{1}S_{2}$, $S_{1}S_{1}S_{2}S_{2}$, $S_{15}S_{22}V_{18}V_{18}$, $S_{15}S_{22}V_{1}V_{1}$, $S_{15}S_{2}V_{18}V_{1}$, $S_{15}S_{2}V_{1}V_{1}$, $S_{22}S_{2}V_{18}V_{1}$, $S_{22}S_{2}V_{1}V_{1}$, $S_{2}S_{2}V_{18}V_{1}$, $S_{2}S_{2}V_{1}V_{1}$, $S_{22}S_{22}S_{2}S_{2}$, $S_{22}S_{2}S_{2}S_{2}$, $S_{2}S_{2}S_{2}S_{2}$, $S_{1}S_{2}V_{18}V_{18}$, $S_{1}S_{2}V_{18}V_{1}$, $S_{2}S_{2}V_{18}V_{19}$, $S_{2}S_{2}V_{18}V_{2}$, $S_{2}S_{2}V_{19}V_{1}$, $S_{2}S_{2}V_{1}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{10}$} {{$S_{15}S_{21}S_{21}S_{23}$, $S_{15}S_{21}S_{1}S_{3}$, $S_{15}S_{23}S_{1}S_{1}$, $S_{15}S_{1}S_{1}S_{3}$, $S_{21}S_{21}S_{1}S_{1}$, $S_{21}S_{1}S_{1}S_{1}$, $S_{1}S_{1}S_{1}S_{1}$, $S_{15}S_{21}S_{22}S_{22}$, $S_{15}S_{21}S_{2}S_{2}$, $S_{15}S_{22}S_{1}S_{2}$, $S_{15}S_{1}S_{2}S_{2}$, $S_{21}S_{22}S_{1}S_{2}$, $S_{21}S_{1}S_{2}S_{2}$, $S_{22}S_{1}S_{1}S_{2}$, $S_{1}S_{1}S_{2}S_{2}$, $S_{21}S_{23}S_{2}S_{2}$, $S_{21}S_{2}S_{2}S_{3}$, $S_{23}S_{1}S_{2}S_{2}$, $S_{1}S_{2}S_{2}S_{3}$, $S_{22}S_{22}S_{2}S_{2}$, $S_{22}S_{2}S_{2}S_{2}$, $S_{2}S_{2}S_{2}S_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{11}$} {{$S_{24}S_{24}V_{11}V_{19}$, $S_{22}S_{24}V_{11}V_{19}$, $S_{22}S_{22}V_{11}V_{19}$, $S_{4}S_{4}V_{11}V_{19}$, $S_{2}S_{4}V_{11}V_{19}$, $S_{2}S_{2}V_{11}V_{19}$, $S_{24}S_{4}V_{11}V_{2}$, $S_{24}S_{2}V_{11}V_{2}$, $S_{22}S_{4}V_{11}V_{2}$, $S_{22}S_{2}V_{11}V_{2}$, $S_{4}S_{4}V_{11}V_{2}$, $S_{2}S_{4}V_{11}V_{2}$, $S_{2}S_{2}V_{11}V_{2}$, $S_{24}S_{4}V_{19}V_{2}$, $S_{24}S_{2}V_{19}V_{2}$, $S_{22}S_{4}V_{19}V_{2}$, $S_{22}S_{2}V_{19}V_{2}$, $S_{4}S_{4}V_{19}V_{2}$, $S_{2}S_{4}V_{19}V_{2}$, $S_{2}S_{2}V_{19}V_{2}$, $S_{24}S_{4}V_{2}V_{2}$, $S_{24}S_{2}V_{2}V_{2}$, $S_{22}S_{4}V_{2}V_{2}$, $S_{22}S_{2}V_{2}V_{2}$, $S_{4}S_{4}V_{2}V_{2}$, $S_{2}S_{4}V_{2}V_{2}$, $S_{2}S_{2}V_{2}V_{2}$, $S_{24}S_{24}V_{1}V_{2}$, $S_{22}S_{24}V_{1}V_{2}$, $S_{24}S_{4}V_{1}V_{2}$, $S_{24}S_{2}V_{1}V_{2}$, $S_{22}S_{22}V_{1}V_{2}$, $S_{22}S_{4}V_{1}V_{2}$, $S_{22}S_{2}V_{1}V_{2}$, $S_{4}S_{4}V_{1}V_{2}$, $S_{2}S_{4}V_{1}V_{2}$, $S_{2}S_{2}V_{1}V_{2}$, $S_{24}S_{24}S_{2}S_{4}$, $S_{24}S_{24}S_{2}S_{2}$, $S_{22}S_{24}S_{2}S_{4}$, $S_{24}S_{2}S_{4}S_{4}$, $S_{24}S_{2}S_{2}S_{4}$, $S_{22}S_{22}S_{2}S_{2}$, $S_{22}S_{2}S_{4}S_{4}$, $S_{22}S_{2}S_{2}S_{2}$, $S_{2}S_{4}S_{4}S_{4}$, $S_{2}S_{2}S_{4}S_{4}$, $S_{2}S_{2}S_{2}S_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{12}$} {{$S_{14}S_{24}S_{24}S_{24}$, $S_{14}S_{22}S_{24}S_{24}$, $S_{14}S_{24}S_{4}S_{4}$, $S_{14}S_{24}S_{2}S_{4}$, $S_{14}S_{22}S_{22}S_{22}$, $S_{14}S_{22}S_{4}S_{4}$, $S_{14}S_{22}S_{2}S_{2}$, $S_{14}S_{4}S_{4}S_{4}$, $S_{14}S_{2}S_{4}S_{4}$, $S_{14}S_{2}S_{2}S_{2}$, $S_{24}S_{24}V_{1}V_{2}$, $S_{22}S_{24}V_{1}V_{2}$, $S_{24}S_{4}V_{1}V_{2}$, $S_{24}S_{2}V_{1}V_{2}$, $S_{22}S_{22}V_{1}V_{2}$, $S_{22}S_{4}V_{1}V_{2}$, $S_{22}S_{2}V_{1}V_{2}$, $S_{4}S_{4}V_{1}V_{2}$, $S_{2}S_{4}V_{1}V_{2}$, $S_{2}S_{2}V_{1}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{13}$} {{$S_{22}S_{24}V_{11}V_{19}$, $S_{22}S_{22}V_{11}V_{19}$, $S_{22}S_{4}V_{11}V_{2}$, $S_{22}S_{2}V_{11}V_{2}$, $S_{2}S_{4}V_{11}V_{19}$, $S_{2}S_{2}V_{11}V_{19}$, $S_{24}S_{2}V_{11}V_{2}$, $S_{2}S_{4}V_{11}V_{2}$, $S_{2}S_{2}V_{11}V_{2}$, $S_{22}S_{4}V_{19}V_{2}$, $S_{22}S_{2}V_{19}V_{2}$, $S_{22}S_{4}V_{2}V_{2}$, $S_{22}S_{2}V_{2}V_{2}$, $S_{2}S_{4}V_{19}V_{2}$, $S_{2}S_{2}V_{19}V_{2}$, $S_{2}S_{4}V_{2}V_{2}$, $S_{2}S_{2}V_{2}V_{2}$, $S_{22}S_{24}V_{1}V_{2}$, $S_{22}S_{22}V_{1}V_{2}$, $S_{22}S_{4}V_{1}V_{2}$, $S_{22}S_{2}V_{1}V_{2}$, $S_{24}S_{2}V_{1}V_{2}$, $S_{2}S_{4}V_{1}V_{2}$, $S_{2}S_{2}V_{1}V_{2}$, $S_{22}S_{24}S_{2}S_{4}$, $S_{22}S_{22}S_{2}S_{2}$, $S_{22}S_{2}S_{4}S_{4}$, $S_{22}S_{2}S_{2}S_{2}$, $S_{24}S_{2}S_{2}S_{4}$, $S_{2}S_{2}S_{4}S_{4}$, $S_{2}S_{2}S_{2}S_{2}$, $S_{23}S_{24}V_{11}V_{18}$, $S_{22}S_{23}V_{11}V_{18}$, $S_{3}S_{4}V_{11}V_{18}$, $S_{2}S_{3}V_{11}V_{18}$, $S_{23}S_{4}V_{11}V_{1}$, $S_{23}S_{2}V_{11}V_{1}$, $S_{24}S_{3}V_{11}V_{1}$, $S_{22}S_{3}V_{11}V_{1}$, $S_{3}S_{4}V_{11}V_{1}$, $S_{2}S_{3}V_{11}V_{1}$, $S_{23}S_{4}V_{18}V_{2}$, $S_{23}S_{2}V_{18}V_{2}$, $S_{3}S_{4}V_{18}V_{2}$, $S_{2}S_{3}V_{18}V_{2}$, $S_{23}S_{4}V_{1}V_{2}$, $S_{23}S_{2}V_{1}V_{2}$, $S_{3}S_{4}V_{1}V_{2}$, $S_{2}S_{3}V_{1}V_{2}$, $V_{11}V_{18}V_{19}V_{19}$, $V_{11}V_{18}V_{2}V_{2}$, $V_{11}V_{19}V_{1}V_{2}$, $V_{11}V_{1}V_{2}V_{2}$, $V_{18}V_{19}V_{1}V_{2}$, $V_{18}V_{1}V_{2}V_{2}$, $V_{19}V_{1}V_{1}V_{2}$, $V_{1}V_{1}V_{2}V_{2}$, $S_{2}S_{4}V_{18}V_{19}$, $S_{2}S_{2}V_{18}V_{19}$, $S_{2}S_{4}V_{18}V_{2}$, $S_{2}S_{2}V_{18}V_{2}$, $S_{2}S_{4}V_{19}V_{1}$, $S_{2}S_{2}V_{19}V_{1}$, $S_{24}S_{2}V_{18}V_{1}$, $S_{22}S_{2}V_{18}V_{1}$, $S_{2}S_{4}V_{18}V_{1}$, $S_{2}S_{2}V_{18}V_{1}$, $S_{24}S_{2}V_{1}V_{1}$, $S_{22}S_{2}V_{1}V_{1}$, $S_{2}S_{4}V_{1}V_{1}$, $S_{2}S_{2}V_{1}V_{1}$, $S_{23}S_{24}V_{2}V_{2}$, $S_{22}S_{23}V_{2}V_{2}$, $S_{23}S_{4}V_{2}V_{2}$, $S_{23}S_{2}V_{2}V_{2}$, $S_{24}S_{3}V_{2}V_{2}$, $S_{22}S_{3}V_{2}V_{2}$, $S_{3}S_{4}V_{2}V_{2}$, $S_{2}S_{3}V_{2}V_{2}$, $V_{19}V_{19}V_{2}V_{2}$, $V_{19}V_{2}V_{2}V_{2}$, $V_{2}V_{2}V_{2}V_{2}$, $S_{24}S_{2}V_{19}V_{2}$, $S_{24}S_{2}V_{2}V_{2}$, $S_{23}S_{24}S_{3}S_{4}$, $S_{22}S_{23}S_{2}S_{3}$, $S_{23}S_{3}S_{4}S_{4}$, $S_{23}S_{2}S_{2}S_{3}$, $S_{24}S_{3}S_{3}S_{4}$, $S_{22}S_{2}S_{3}S_{3}$, $S_{3}S_{3}S_{4}S_{4}$, $S_{2}S_{2}S_{3}S_{3}$, $S_{3}S_{4}V_{19}V_{19}$, $S_{2}S_{3}V_{19}V_{19}$, $S_{3}S_{4}V_{19}V_{2}$, $S_{2}S_{3}V_{19}V_{2}$, $S_{24}S_{3}V_{19}V_{1}$, $S_{22}S_{3}V_{19}V_{1}$, $S_{3}S_{4}V_{19}V_{1}$, $S_{2}S_{3}V_{19}V_{1}$, $S_{24}S_{3}V_{1}V_{2}$, $S_{22}S_{3}V_{1}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{14}$} {{$S_{14}S_{22}S_{24}S_{24}$, $S_{14}S_{22}S_{22}S_{22}$, $S_{14}S_{22}S_{4}S_{4}$, $S_{14}S_{22}S_{2}S_{2}$, $S_{14}S_{24}S_{2}S_{4}$, $S_{14}S_{2}S_{4}S_{4}$, $S_{14}S_{2}S_{2}S_{2}$, $S_{22}S_{24}V_{1}V_{2}$, $S_{22}S_{22}V_{1}V_{2}$, $S_{22}S_{4}V_{1}V_{2}$, $S_{22}S_{2}V_{1}V_{2}$, $S_{24}S_{2}V_{1}V_{2}$, $S_{2}S_{4}V_{1}V_{2}$, $S_{2}S_{2}V_{1}V_{2}$, $S_{14}S_{24}V_{18}V_{19}$, $S_{14}S_{22}V_{18}V_{19}$, $S_{14}S_{4}V_{18}V_{2}$, $S_{14}S_{2}V_{18}V_{2}$, $S_{14}S_{4}V_{19}V_{1}$, $S_{14}S_{2}V_{19}V_{1}$, $S_{14}S_{24}V_{1}V_{2}$, $S_{14}S_{22}V_{1}V_{2}$, $S_{14}S_{4}V_{1}V_{2}$, $S_{14}S_{2}V_{1}V_{2}$, $V_{18}V_{19}V_{1}V_{2}$, $V_{18}V_{1}V_{2}V_{2}$, $V_{19}V_{1}V_{1}V_{2}$, $V_{1}V_{1}V_{2}V_{2}$, $S_{24}S_{1}V_{18}V_{2}$, $S_{22}S_{1}V_{18}V_{2}$, $S_{1}S_{4}V_{18}V_{2}$, $S_{1}S_{2}V_{18}V_{2}$, $S_{24}S_{1}V_{1}V_{2}$, $S_{22}S_{1}V_{1}V_{2}$, $S_{1}S_{4}V_{1}V_{2}$, $S_{1}S_{2}V_{1}V_{2}$, $S_{24}S_{2}V_{18}V_{1}$, $S_{22}S_{2}V_{18}V_{1}$, $S_{2}S_{4}V_{18}V_{1}$, $S_{2}S_{2}V_{18}V_{1}$, $S_{24}S_{2}V_{1}V_{1}$, $S_{22}S_{2}V_{1}V_{1}$, $S_{2}S_{4}V_{1}V_{1}$, $S_{2}S_{2}V_{1}V_{1}$, $S_{24}S_{2}V_{19}V_{2}$, $S_{22}S_{2}V_{19}V_{2}$, $S_{2}S_{4}V_{19}V_{2}$, $S_{2}S_{2}V_{19}V_{2}$, $S_{24}S_{2}V_{2}V_{2}$, $S_{22}S_{2}V_{2}V_{2}$, $S_{2}S_{4}V_{2}V_{2}$, $S_{2}S_{2}V_{2}V_{2}$, $S_{24}S_{24}S_{2}S_{2}$, $S_{24}S_{2}S_{2}S_{4}$, $S_{22}S_{22}S_{2}S_{2}$, $S_{22}S_{2}S_{2}S_{2}$, $S_{2}S_{2}S_{4}S_{4}$, $S_{2}S_{2}S_{2}S_{2}$, $S_{24}S_{3}V_{19}V_{1}$, $S_{22}S_{3}V_{19}V_{1}$, $S_{3}S_{4}V_{19}V_{1}$, $S_{2}S_{3}V_{19}V_{1}$, $S_{24}S_{3}V_{1}V_{2}$, $S_{22}S_{3}V_{1}V_{2}$, $S_{3}S_{4}V_{1}V_{2}$, $S_{2}S_{3}V_{1}V_{2}$, $S_{24}S_{24}S_{1}S_{3}$, $S_{24}S_{1}S_{3}S_{4}$, $S_{22}S_{22}S_{1}S_{3}$, $S_{22}S_{1}S_{2}S_{3}$, $S_{1}S_{3}S_{4}S_{4}$, $S_{1}S_{2}S_{2}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{15}$} {{$S_{21}S_{23}V_{11}V_{19}$, $S_{21}S_{3}V_{11}V_{2}$, $S_{23}S_{1}V_{11}V_{2}$, $S_{1}S_{3}V_{11}V_{19}$, $S_{1}S_{3}V_{11}V_{2}$, $S_{21}S_{23}V_{1}V_{2}$, $S_{21}S_{3}V_{1}V_{2}$, $S_{23}S_{1}V_{1}V_{2}$, $S_{1}S_{3}V_{1}V_{2}$, $S_{21}S_{23}S_{2}S_{2}$, $S_{21}S_{2}S_{2}S_{3}$, $S_{23}S_{1}S_{2}S_{2}$, $S_{1}S_{2}S_{2}S_{3}$, $S_{21}S_{2}V_{19}V_{1}$, $S_{21}S_{2}V_{1}V_{2}$, $S_{1}S_{2}V_{19}V_{1}$, $S_{1}S_{2}V_{1}V_{2}$, $S_{22}S_{22}V_{11}V_{19}$, $S_{22}S_{2}V_{11}V_{2}$, $S_{2}S_{2}V_{11}V_{19}$, $S_{2}S_{2}V_{11}V_{2}$, $S_{22}S_{22}V_{1}V_{2}$, $S_{22}S_{2}V_{1}V_{2}$, $S_{2}S_{2}V_{1}V_{2}$, $S_{22}S_{22}S_{2}S_{2}$, $S_{22}S_{2}S_{2}S_{2}$, $S_{2}S_{2}S_{2}S_{2}$, $S_{22}S_{23}V_{11}V_{18}$, $S_{22}S_{3}V_{11}V_{1}$, $S_{2}S_{3}V_{11}V_{18}$, $S_{23}S_{2}V_{11}V_{1}$, $S_{2}S_{3}V_{11}V_{1}$, $S_{22}S_{2}V_{18}V_{1}$, $S_{22}S_{2}V_{1}V_{1}$, $S_{2}S_{2}V_{18}V_{1}$, $S_{2}S_{2}V_{1}V_{1}$, $S_{22}S_{23}V_{2}V_{2}$, $S_{22}S_{3}V_{2}V_{2}$, $S_{23}S_{2}V_{2}V_{2}$, $S_{2}S_{3}V_{2}V_{2}$, $S_{22}S_{2}V_{19}V_{2}$, $S_{22}S_{2}V_{2}V_{2}$, $S_{2}S_{2}V_{19}V_{2}$, $S_{2}S_{2}V_{2}V_{2}$, $S_{22}S_{23}S_{2}S_{3}$, $S_{22}S_{2}S_{3}S_{3}$, $S_{23}S_{2}S_{2}S_{3}$, $S_{2}S_{2}S_{3}S_{3}$, $S_{22}S_{3}V_{19}V_{1}$, $S_{22}S_{3}V_{1}V_{2}$, $S_{2}S_{3}V_{19}V_{1}$, $S_{2}S_{3}V_{1}V_{2}$, $S_{23}S_{2}V_{18}V_{2}$, $S_{2}S_{3}V_{18}V_{2}$, $S_{23}S_{2}V_{1}V_{2}$, $S_{23}S_{3}V_{18}V_{1}$, $S_{3}S_{3}V_{18}V_{1}$, $S_{23}S_{3}V_{1}V_{1}$, $S_{3}S_{3}V_{1}V_{1}$, $S_{23}S_{3}V_{19}V_{2}$, $S_{23}S_{3}V_{2}V_{2}$, $S_{3}S_{3}V_{19}V_{2}$, $S_{3}S_{3}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{16}$} {{$S_{14}S_{21}S_{22}S_{23}$, $S_{14}S_{21}S_{2}S_{3}$, $S_{14}S_{23}S_{1}S_{2}$, $S_{14}S_{22}S_{1}S_{3}$, $S_{14}S_{1}S_{2}S_{3}$, $S_{21}S_{23}V_{1}V_{2}$, $S_{21}S_{3}V_{1}V_{2}$, $S_{23}S_{1}V_{1}V_{2}$, $S_{1}S_{3}V_{1}V_{2}$, $S_{14}S_{21}V_{19}V_{19}$, $S_{14}S_{21}V_{2}V_{2}$, $S_{14}S_{1}V_{19}V_{2}$, $S_{14}S_{1}V_{2}V_{2}$, $S_{21}S_{1}V_{19}V_{2}$, $S_{21}S_{1}V_{2}V_{2}$, $S_{1}S_{1}V_{19}V_{2}$, $S_{1}S_{1}V_{2}V_{2}$, $S_{21}S_{2}V_{19}V_{1}$, $S_{21}S_{2}V_{1}V_{2}$, $S_{1}S_{2}V_{19}V_{1}$, $S_{1}S_{2}V_{1}V_{2}$, $S_{21}S_{22}S_{1}S_{2}$, $S_{21}S_{1}S_{2}S_{2}$, $S_{22}S_{1}S_{1}S_{2}$, $S_{1}S_{1}S_{2}S_{2}$, $S_{14}S_{22}S_{22}S_{22}$, $S_{14}S_{22}S_{2}S_{2}$, $S_{14}S_{2}S_{2}S_{2}$, $S_{22}S_{22}V_{1}V_{2}$, $S_{22}S_{2}V_{1}V_{2}$, $S_{2}S_{2}V_{1}V_{2}$, $S_{14}S_{22}V_{18}V_{19}$, $S_{14}S_{22}V_{1}V_{2}$, $S_{14}S_{2}V_{18}V_{2}$, $S_{14}S_{2}V_{19}V_{1}$, $S_{14}S_{2}V_{1}V_{2}$, $S_{22}S_{1}V_{18}V_{2}$, $S_{22}S_{1}V_{1}V_{2}$, $S_{1}S_{2}V_{18}V_{2}$, $S_{22}S_{2}V_{18}V_{1}$, $S_{22}S_{2}V_{1}V_{1}$, $S_{2}S_{2}V_{18}V_{1}$, $S_{2}S_{2}V_{1}V_{1}$, $S_{22}S_{2}V_{19}V_{2}$, $S_{22}S_{2}V_{2}V_{2}$, $S_{2}S_{2}V_{19}V_{2}$, $S_{2}S_{2}V_{2}V_{2}$, $S_{22}S_{22}S_{2}S_{2}$, $S_{22}S_{2}S_{2}S_{2}$, $S_{2}S_{2}S_{2}S_{2}$, $S_{22}S_{3}V_{19}V_{1}$, $S_{22}S_{3}V_{1}V_{2}$, $S_{2}S_{3}V_{19}V_{1}$, $S_{2}S_{3}V_{1}V_{2}$, $S_{22}S_{22}S_{1}S_{3}$, $S_{22}S_{1}S_{2}S_{3}$, $S_{1}S_{2}S_{2}S_{3}$, $S_{14}S_{23}V_{18}V_{18}$, $S_{14}S_{3}V_{18}V_{1}$, $S_{14}S_{23}V_{1}V_{1}$, $S_{14}S_{3}V_{1}V_{1}$, $S_{1}S_{2}V_{18}V_{18}$, $S_{1}S_{2}V_{18}V_{1}$, $S_{1}S_{2}V_{1}V_{1}$, $S_{23}S_{2}V_{18}V_{2}$, $S_{2}S_{3}V_{18}V_{2}$, $S_{23}S_{2}V_{1}V_{2}$, $S_{2}S_{2}V_{18}V_{19}$, $S_{2}S_{2}V_{18}V_{2}$, $S_{2}S_{2}V_{19}V_{1}$, $S_{23}S_{3}V_{18}V_{1}$, $S_{3}S_{3}V_{18}V_{1}$, $S_{23}S_{3}V_{1}V_{1}$, $S_{3}S_{3}V_{1}V_{1}$, $S_{1}S_{3}V_{18}V_{19}$, $S_{1}S_{3}V_{18}V_{2}$, $S_{1}S_{3}V_{19}V_{1}$, $S_{22}S_{23}S_{2}S_{3}$, $S_{23}S_{2}S_{2}S_{3}$, $S_{22}S_{2}S_{3}S_{3}$, $S_{2}S_{2}S_{3}S_{3}$, $S_{2}S_{3}V_{19}V_{19}$, $S_{2}S_{3}V_{19}V_{2}$, $S_{2}S_{3}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{17}$} {{$S_{14}S_{21}S_{22}S_{23}$, $S_{14}S_{21}S_{2}S_{3}$, $S_{14}S_{22}S_{1}S_{3}$, $S_{14}S_{23}S_{1}S_{2}$, $S_{14}S_{1}S_{2}S_{3}$, $S_{21}S_{22}S_{1}S_{2}$, $S_{21}S_{1}S_{2}S_{2}$, $S_{22}S_{1}S_{1}S_{2}$, $S_{1}S_{1}S_{2}S_{2}$, $S_{21}S_{23}S_{2}S_{2}$, $S_{21}S_{2}S_{2}S_{3}$, $S_{23}S_{1}S_{2}S_{2}$, $S_{1}S_{2}S_{2}S_{3}$, $S_{21}S_{23}S_{1}S_{3}$, $S_{21}S_{1}S_{3}S_{3}$, $S_{23}S_{1}S_{1}S_{3}$, $S_{1}S_{1}S_{3}S_{3}$, $S_{14}S_{22}S_{22}S_{22}$, $S_{14}S_{22}S_{2}S_{2}$, $S_{14}S_{2}S_{2}S_{2}$, $S_{22}S_{22}S_{2}S_{2}$, $S_{22}S_{2}S_{2}S_{2}$, $S_{2}S_{2}S_{2}S_{2}$, $S_{22}S_{22}S_{1}S_{3}$, $S_{22}S_{1}S_{2}S_{3}$, $S_{22}S_{23}S_{2}S_{3}$, $S_{22}S_{2}S_{3}S_{3}$, $S_{23}S_{2}S_{2}S_{3}$, $S_{2}S_{2}S_{3}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{18}$} {{$S_{7}S_{23}S_{24}S_{24}$, $S_{7}S_{22}S_{22}S_{23}$, $S_{7}S_{23}S_{4}S_{4}$, $S_{7}S_{23}S_{2}S_{2}$, $S_{7}S_{24}S_{3}S_{4}$, $S_{7}S_{22}S_{2}S_{3}$, $S_{7}S_{3}S_{4}S_{4}$, $S_{7}S_{2}S_{2}S_{3}$, $S_{23}S_{24}V_{2}V_{2}$, $S_{22}S_{23}V_{2}V_{2}$, $S_{23}S_{4}V_{2}V_{2}$, $S_{23}S_{2}V_{2}V_{2}$, $S_{24}S_{3}V_{2}V_{2}$, $S_{22}S_{3}V_{2}V_{2}$, $S_{3}S_{4}V_{2}V_{2}$, $S_{2}S_{3}V_{2}V_{2}$, $S_{7}S_{24}V_{19}V_{19}$, $S_{7}S_{22}V_{19}V_{19}$, $S_{7}S_{4}V_{19}V_{2}$, $S_{7}S_{2}V_{19}V_{2}$, $S_{7}S_{24}V_{2}V_{2}$, $S_{7}S_{22}V_{2}V_{2}$, $S_{7}S_{4}V_{2}V_{2}$, $S_{7}S_{2}V_{2}V_{2}$, $V_{19}V_{19}V_{2}V_{2}$, $V_{19}V_{2}V_{2}V_{2}$, $V_{2}V_{2}V_{2}V_{2}$, $S_{24}S_{2}V_{19}V_{2}$, $S_{22}S_{2}V_{19}V_{2}$, $S_{2}S_{4}V_{19}V_{2}$, $S_{2}S_{2}V_{19}V_{2}$, $S_{24}S_{2}V_{2}V_{2}$, $S_{22}S_{2}V_{2}V_{2}$, $S_{2}S_{4}V_{2}V_{2}$, $S_{2}S_{2}V_{2}V_{2}$, $S_{24}S_{24}S_{2}S_{2}$, $S_{24}S_{2}S_{2}S_{4}$, $S_{22}S_{22}S_{2}S_{2}$, $S_{22}S_{2}S_{2}S_{2}$, $S_{2}S_{2}S_{4}S_{4}$, $S_{2}S_{2}S_{2}S_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{19}$} {{$S_{7}S_{22}S_{22}S_{23}$, $S_{7}S_{22}S_{2}S_{3}$, $S_{7}S_{23}S_{2}S_{2}$, $S_{7}S_{2}S_{2}S_{3}$, $S_{22}S_{23}V_{2}V_{2}$, $S_{22}S_{3}V_{2}V_{2}$, $S_{23}S_{2}V_{2}V_{2}$, $S_{2}S_{3}V_{2}V_{2}$, $S_{7}S_{22}V_{19}V_{19}$, $S_{7}S_{22}V_{2}V_{2}$, $S_{7}S_{2}V_{19}V_{2}$, $S_{7}S_{2}V_{2}V_{2}$, $S_{22}S_{2}V_{19}V_{2}$, $S_{22}S_{2}V_{2}V_{2}$, $S_{2}S_{2}V_{19}V_{2}$, $S_{2}S_{2}V_{2}V_{2}$, $S_{22}S_{22}S_{2}S_{2}$, $S_{22}S_{2}S_{2}S_{2}$, $S_{2}S_{2}S_{2}S_{2}$, $S_{7}S_{23}V_{18}V_{19}$, $S_{7}S_{3}V_{18}V_{2}$, $S_{7}S_{23}V_{1}V_{2}$, $S_{7}S_{3}V_{19}V_{1}$, $S_{7}S_{3}V_{1}V_{2}$, $S_{23}S_{2}V_{18}V_{2}$, $S_{2}S_{3}V_{18}V_{2}$, $S_{23}S_{2}V_{1}V_{2}$, $S_{2}S_{3}V_{1}V_{2}$, $S_{2}S_{2}V_{18}V_{19}$, $S_{2}S_{2}V_{18}V_{2}$, $S_{2}S_{2}V_{19}V_{1}$, $S_{2}S_{2}V_{1}V_{2}$, $S_{23}S_{3}V_{19}V_{2}$, $S_{23}S_{3}V_{2}V_{2}$, $S_{3}S_{3}V_{19}V_{2}$, $S_{3}S_{3}V_{2}V_{2}$, $S_{22}S_{23}S_{2}S_{3}$, $S_{23}S_{2}S_{2}S_{3}$, $S_{22}S_{2}S_{3}S_{3}$, $S_{2}S_{2}S_{3}S_{3}$, $S_{2}S_{3}V_{19}V_{19}$, $S_{2}S_{3}V_{19}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{20}$} {{$S_{7}S_{21}S_{23}S_{23}$, $S_{7}S_{21}S_{3}S_{3}$, $S_{7}S_{23}S_{1}S_{3}$, $S_{7}S_{1}S_{3}S_{3}$, $S_{21}S_{23}S_{2}S_{2}$, $S_{21}S_{2}S_{2}S_{3}$, $S_{23}S_{1}S_{2}S_{2}$, $S_{1}S_{2}S_{2}S_{3}$, $S_{7}S_{22}S_{22}S_{23}$, $S_{7}S_{22}S_{2}S_{3}$, $S_{7}S_{23}S_{2}S_{2}$, $S_{7}S_{2}S_{2}S_{3}$, $S_{22}S_{22}S_{2}S_{2}$, $S_{22}S_{2}S_{2}S_{2}$, $S_{2}S_{2}S_{2}S_{2}$, $S_{22}S_{23}S_{2}S_{3}$, $S_{22}S_{2}S_{3}S_{3}$, $S_{23}S_{2}S_{2}S_{3}$, $S_{2}S_{2}S_{3}S_{3}$, $S_{23}S_{23}S_{3}S_{3}$, $S_{23}S_{3}S_{3}S_{3}$, $S_{3}S_{3}S_{3}S_{3}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 12 $(\Delta B, \Delta L)$ = (2, 2) UV completions for topology 1 (see Fig.~\ref{fig:d=12_topologies}).} 
 \label{tab:T12Top1B2L2}
 \end{center}


==> anc/Tables_dim12/Table_dim12_Top2_B1_L5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {12} ^{ 2 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{1}$} {{$S_{9}S_{1}V_{11}V_{12}V_{2}$, $S_{14}S_{1}V_{11}V_{12}V_{2}$, $S_{15}S_{9}S_{9}S_{1}S_{3}$, $S_{14}S_{14}S_{15}S_{1}S_{3}$, $S_{9}S_{1}S_{4}V_{11}V_{2}$, $S_{14}S_{1}S_{2}V_{11}V_{2}$, $S_{9}S_{9}S_{1}S_{3}S_{4}$, $S_{14}S_{14}S_{1}S_{2}S_{3}$, $S_{9}S_{1}V_{11}V_{1}V_{2}$, $S_{14}S_{1}V_{11}V_{1}V_{2}$, $S_{4}V_{11}V_{2}V_{2}V_{2}$, $S_{2}V_{11}V_{2}V_{2}V_{2}$, $S_{9}S_{3}S_{4}V_{2}V_{2}$, $S_{14}S_{2}S_{3}V_{2}V_{2}$, $S_{9}S_{3}V_{1}V_{2}V_{2}$, $S_{14}S_{3}V_{1}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{2}$} {{$S_{7}S_{9}S_{9}S_{1}S_{4}$, $S_{7}S_{14}S_{14}S_{1}S_{2}$, $S_{9}S_{1}S_{4}V_{11}V_{11}$, $S_{14}S_{1}S_{2}V_{11}V_{11}$, $S_{9}S_{1}V_{11}V_{12}V_{2}$, $S_{14}S_{1}V_{11}V_{12}V_{2}$, $S_{7}S_{9}S_{1}S_{4}S_{4}$, $S_{7}S_{14}S_{1}S_{2}S_{2}$, $S_{9}S_{1}S_{4}V_{11}V_{2}$, $S_{14}S_{1}S_{2}V_{11}V_{2}$, $S_{1}S_{4}V_{11}V_{11}V_{1}$, $S_{1}S_{2}V_{11}V_{11}V_{1}$, $S_{9}S_{1}V_{11}V_{1}V_{2}$, $S_{14}S_{1}V_{11}V_{1}V_{2}$, $S_{7}S_{9}S_{1}S_{1}S_{4}$, $S_{7}S_{14}S_{1}S_{1}S_{2}$, $S_{7}S_{9}S_{9}V_{1}V_{2}$, $S_{7}S_{14}S_{14}V_{1}V_{2}$, $S_{9}V_{11}V_{11}V_{1}V_{2}$, $S_{14}V_{11}V_{11}V_{1}V_{2}$, $S_{9}S_{3}V_{11}V_{12}V_{1}$, $S_{14}S_{3}V_{11}V_{12}V_{1}$, $S_{7}S_{9}V_{1}V_{2}V_{2}$, $S_{7}S_{14}V_{1}V_{2}V_{2}$, $S_{9}S_{3}V_{11}V_{1}V_{2}$, $S_{14}S_{3}V_{11}V_{1}V_{2}$, $S_{4}V_{11}V_{11}V_{1}V_{2}$, $S_{2}V_{11}V_{11}V_{1}V_{2}$, $S_{9}S_{3}S_{4}V_{11}V_{1}$, $S_{14}S_{2}S_{3}V_{11}V_{1}$, $S_{7}S_{9}V_{1}V_{1}V_{2}$, $S_{7}S_{14}V_{1}V_{1}V_{2}$, $S_{7}S_{4}S_{4}V_{2}V_{2}$, $S_{7}S_{2}S_{2}V_{2}V_{2}$, $S_{4}V_{11}V_{2}V_{2}V_{2}$, $S_{2}V_{11}V_{2}V_{2}V_{2}$, $S_{3}S_{4}V_{11}V_{1}V_{2}$, $S_{2}S_{3}V_{11}V_{1}V_{2}$, $S_{9}S_{3}V_{1}V_{2}V_{2}$, $S_{14}S_{3}V_{1}V_{2}V_{2}$, $S_{7}S_{4}V_{2}V_{2}V_{2}$, $S_{7}S_{2}V_{2}V_{2}V_{2}$, $S_{3}S_{4}V_{11}V_{2}V_{2}$, $S_{2}S_{3}V_{11}V_{2}V_{2}$, $S_{9}S_{3}S_{4}V_{2}V_{2}$, $S_{14}S_{2}S_{3}V_{2}V_{2}$, $S_{3}S_{4}S_{4}V_{11}V_{2}$, $S_{2}S_{2}S_{3}V_{11}V_{2}$, $S_{9}S_{1}S_{3}S_{3}S_{4}$, $S_{14}S_{1}S_{2}S_{3}S_{3}$, $S_{9}S_{3}S_{3}S_{4}S_{4}$, $S_{14}S_{2}S_{2}S_{3}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{3}$} {{$S_{7}S_{14}S_{14}S_{1}S_{2}$, $S_{14}S_{1}S_{2}V_{11}V_{11}$, $S_{7}S_{1}V_{12}V_{12}V_{2}$, $S_{14}S_{1}V_{11}V_{12}V_{2}$, $S_{15}S_{1}S_{3}V_{11}V_{12}$, $S_{14}S_{14}S_{15}S_{1}S_{3}$, $S_{7}S_{1}V_{12}V_{2}V_{2}$, $S_{1}S_{3}V_{11}V_{12}V_{2}$, $S_{14}S_{1}S_{2}V_{11}V_{2}$, $S_{14}S_{14}S_{1}S_{2}S_{3}$, $S_{7}S_{14}S_{1}S_{2}S_{2}$, $S_{1}S_{2}V_{11}V_{11}V_{1}$, $S_{14}S_{1}V_{11}V_{1}V_{2}$, $S_{1}S_{3}V_{11}V_{12}V_{1}$, $S_{7}S_{14}S_{1}S_{1}S_{2}$, $S_{7}S_{1}S_{1}V_{12}V_{2}$, $S_{7}S_{2}V_{2}V_{2}V_{2}$, $S_{2}S_{3}V_{11}V_{2}V_{2}$, $S_{2}S_{2}S_{3}V_{11}V_{2}$, $S_{14}S_{2}S_{2}S_{3}S_{3}$, $S_{14}S_{1}S_{2}S_{3}S_{3}$, $S_{2}S_{3}V_{11}V_{1}V_{2}$, $S_{7}S_{2}S_{2}V_{2}V_{2}$, $S_{14}S_{2}S_{3}V_{2}V_{2}$, $S_{14}S_{3}V_{1}V_{2}V_{2}$, $S_{3}S_{3}V_{12}V_{1}V_{2}$, $S_{1}S_{3}S_{3}V_{12}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{4}$} {{$S_{7}S_{4}V_{11}V_{11}V_{1}$, $S_{7}S_{2}V_{11}V_{11}V_{1}$, $S_{7}S_{9}S_{9}V_{1}V_{2}$, $S_{7}S_{14}S_{14}V_{1}V_{2}$, $S_{9}V_{11}V_{11}V_{1}V_{2}$, $S_{14}V_{11}V_{11}V_{1}V_{2}$, $S_{7}S_{9}V_{1}V_{2}V_{2}$, $S_{7}S_{14}V_{1}V_{2}V_{2}$, $S_{7}S_{4}S_{4}V_{11}V_{1}$, $S_{7}S_{2}S_{2}V_{11}V_{1}$, $S_{4}V_{11}V_{11}V_{1}V_{2}$, $S_{2}V_{11}V_{11}V_{1}V_{2}$, $S_{7}S_{4}V_{11}V_{1}V_{1}$, $S_{7}S_{2}V_{11}V_{1}V_{1}$, $S_{7}S_{9}V_{1}V_{1}V_{2}$, $S_{7}S_{14}V_{1}V_{1}V_{2}$, $S_{7}S_{4}V_{11}V_{11}V_{2}$, $S_{7}S_{2}V_{11}V_{11}V_{2}$, $S_{7}S_{4}V_{2}V_{2}V_{2}$, $S_{7}S_{2}V_{2}V_{2}V_{2}$, $S_{7}S_{4}S_{4}V_{2}V_{2}$, $S_{7}S_{2}S_{2}V_{2}V_{2}$, $S_{4}V_{11}V_{2}V_{2}V_{2}$, $S_{2}V_{11}V_{2}V_{2}V_{2}$, $S_{7}S_{4}S_{4}V_{11}V_{2}$, $S_{7}S_{2}S_{2}V_{11}V_{2}$, $S_{7}S_{4}V_{11}V_{2}V_{2}$, $S_{7}S_{2}V_{11}V_{2}V_{2}$, $S_{7}S_{9}S_{9}S_{3}S_{4}$, $S_{7}S_{14}S_{14}S_{2}S_{3}$, $S_{9}S_{3}S_{4}V_{11}V_{11}$, $S_{14}S_{2}S_{3}V_{11}V_{11}$, $S_{7}S_{3}S_{4}S_{4}S_{4}$, $S_{7}S_{2}S_{2}S_{2}S_{3}$, $S_{3}S_{4}S_{4}V_{11}V_{2}$, $S_{2}S_{2}S_{3}V_{11}V_{2}$, $S_{3}S_{4}V_{11}V_{1}V_{2}$, $S_{2}S_{3}V_{11}V_{1}V_{2}$, $S_{9}S_{3}V_{1}V_{2}V_{2}$, $S_{14}S_{3}V_{1}V_{2}V_{2}$, $S_{7}S_{9}S_{3}S_{4}S_{4}$, $S_{7}S_{14}S_{2}S_{2}S_{3}$, $S_{9}S_{3}S_{4}V_{2}V_{2}$, $S_{14}S_{2}S_{3}V_{2}V_{2}$, $S_{3}S_{4}V_{11}V_{11}V_{2}$, $S_{2}S_{3}V_{11}V_{11}V_{2}$, $S_{3}S_{4}V_{11}V_{2}V_{2}$, $S_{2}S_{3}V_{11}V_{2}V_{2}$, $S_{7}S_{9}S_{3}S_{3}S_{4}$, $S_{7}S_{14}S_{2}S_{3}S_{3}$, $S_{7}S_{3}S_{3}S_{4}S_{4}$, $S_{7}S_{2}S_{2}S_{3}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{5}$} {{$S_{7}S_{1}V_{11}V_{11}V_{1}$, $S_{7}S_{14}S_{14}S_{1}S_{2}$, $S_{14}S_{1}S_{2}V_{11}V_{11}$, $S_{7}S_{14}S_{1}S_{2}S_{2}$, $S_{7}S_{1}V_{11}V_{1}V_{1}$, $S_{1}S_{2}V_{11}V_{11}V_{1}$, $S_{7}S_{1}S_{1}V_{11}V_{1}$, $S_{7}S_{14}S_{1}S_{1}S_{2}$, $S_{7}S_{2}V_{11}V_{11}V_{2}$, $S_{7}S_{14}S_{14}S_{2}S_{3}$, $S_{14}S_{2}S_{3}V_{11}V_{11}$, $S_{7}S_{14}S_{2}S_{3}S_{3}$, $S_{7}S_{2}V_{11}V_{2}V_{2}$, $S_{2}S_{3}V_{11}V_{11}V_{2}$, $S_{7}S_{2}S_{2}V_{11}V_{2}$, $S_{7}S_{14}S_{2}S_{2}S_{3}$, $S_{7}S_{2}S_{2}V_{2}V_{2}$, $S_{7}S_{3}V_{1}V_{1}V_{2}$, $S_{2}S_{3}V_{11}V_{1}V_{2}$, $S_{7}S_{3}S_{3}V_{1}V_{2}$, $S_{7}S_{2}V_{2}V_{2}V_{2}$, $S_{2}S_{3}V_{11}V_{2}V_{2}$, $S_{2}S_{2}S_{3}V_{11}V_{2}$, $S_{7}S_{3}V_{1}V_{2}V_{2}$, $S_{1}S_{3}S_{3}V_{11}V_{1}$, $S_{14}S_{1}S_{2}S_{3}S_{3}$, $S_{3}S_{3}V_{11}V_{1}V_{2}$, $S_{14}S_{2}S_{2}S_{3}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{6}$} {{$S_{7}S_{1}V_{11}V_{11}V_{1}$, $S_{7}S_{14}S_{14}S_{1}S_{2}$, $S_{7}S_{1}V_{12}V_{12}V_{2}$, $S_{14}S_{1}V_{11}V_{12}V_{2}$, $S_{7}S_{1}V_{12}V_{2}V_{2}$, $S_{7}S_{14}S_{1}S_{2}S_{2}$, $S_{14}S_{1}S_{2}V_{11}V_{2}$, $S_{7}S_{1}V_{11}V_{1}V_{1}$, $S_{14}S_{1}V_{11}V_{1}V_{2}$, $S_{7}S_{1}S_{1}V_{11}V_{1}$, $S_{7}S_{14}S_{1}S_{1}S_{2}$, $S_{7}S_{1}S_{1}V_{12}V_{2}$, $S_{7}S_{2}V_{11}V_{11}V_{1}$, $S_{7}S_{14}S_{14}V_{1}V_{2}$, $S_{7}S_{3}V_{12}V_{12}V_{1}$, $S_{14}S_{3}V_{11}V_{12}V_{1}$, $S_{7}S_{3}S_{3}V_{12}V_{1}$, $S_{7}S_{14}V_{1}V_{2}V_{2}$, $S_{14}S_{3}V_{11}V_{1}V_{2}$, $S_{7}S_{2}S_{2}V_{11}V_{1}$, $S_{14}S_{2}S_{3}V_{11}V_{1}$, $S_{7}S_{2}V_{11}V_{1}V_{1}$, $S_{7}S_{14}V_{1}V_{1}V_{2}$, $S_{7}S_{3}V_{12}V_{1}V_{1}$, $S_{7}S_{2}V_{2}V_{2}V_{2}$, $S_{7}S_{2}S_{2}S_{2}S_{3}$, $S_{2}S_{2}S_{3}V_{11}V_{2}$, $S_{7}S_{2}S_{2}S_{3}S_{3}$, $S_{2}S_{3}V_{11}V_{2}V_{2}$, $S_{2}S_{3}V_{11}V_{1}V_{2}$, $S_{7}S_{2}S_{2}V_{2}V_{2}$, $S_{7}S_{3}V_{1}V_{1}V_{2}$, $S_{14}S_{3}V_{1}V_{2}V_{2}$, $S_{7}S_{3}S_{3}V_{1}V_{2}$, $S_{14}S_{2}S_{3}V_{2}V_{2}$, $S_{7}S_{3}V_{1}V_{2}V_{2}$, $S_{1}S_{3}S_{3}V_{11}V_{1}$, $S_{14}S_{1}S_{2}S_{3}S_{3}$, $S_{1}S_{3}S_{3}V_{12}V_{2}$, $S_{3}S_{3}V_{11}V_{1}V_{2}$, $S_{14}S_{2}S_{2}S_{3}S_{3}$, $S_{3}S_{3}V_{12}V_{1}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{7}$} {{$S_{7}S_{14}S_{14}S_{1}S_{2}$, $S_{7}S_{15}S_{15}S_{1}S_{3}$, $S_{14}S_{14}S_{15}S_{1}S_{3}$, $S_{7}S_{15}S_{1}S_{3}S_{3}$, $S_{7}S_{14}S_{1}S_{2}S_{2}$, $S_{14}S_{14}S_{1}S_{2}S_{3}$, $S_{7}S_{14}S_{1}S_{1}S_{2}$, $S_{7}S_{15}S_{1}S_{1}S_{3}$, $S_{7}S_{2}S_{2}S_{3}S_{3}$, $S_{7}S_{2}S_{2}S_{2}S_{3}$, $S_{14}S_{2}S_{2}S_{3}S_{3}$, $S_{14}S_{1}S_{2}S_{3}S_{3}$, $S_{15}S_{1}S_{3}S_{3}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{8}$} {{$S_{7}S_{7}S_{7}S_{4}S_{4}$, $S_{7}S_{7}S_{7}S_{2}S_{2}$, $S_{7}S_{4}V_{11}V_{11}V_{2}$, $S_{7}S_{2}V_{11}V_{11}V_{2}$, $S_{7}S_{4}V_{11}V_{2}V_{2}$, $S_{7}S_{2}V_{11}V_{2}V_{2}$, $S_{7}S_{7}S_{4}S_{4}S_{4}$, $S_{7}S_{7}S_{2}S_{2}S_{2}$, $S_{7}S_{4}S_{4}V_{11}V_{2}$, $S_{7}S_{2}S_{2}V_{11}V_{2}$, $S_{7}S_{4}V_{2}V_{2}V_{2}$, $S_{7}S_{2}V_{2}V_{2}V_{2}$, $S_{7}S_{4}S_{4}V_{2}V_{2}$, $S_{7}S_{2}S_{2}V_{2}V_{2}$, $S_{4}V_{11}V_{2}V_{2}V_{2}$, $S_{2}V_{11}V_{2}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{9}$} {{$S_{7}S_{7}S_{7}S_{2}S_{2}$, $S_{7}S_{2}V_{11}V_{11}V_{2}$, $S_{7}S_{2}V_{11}V_{2}V_{2}$, $S_{7}S_{7}S_{2}S_{2}S_{2}$, $S_{7}S_{2}S_{2}V_{11}V_{2}$, $S_{7}S_{7}S_{7}V_{1}V_{1}$, $S_{7}S_{2}V_{11}V_{11}V_{1}$, $S_{7}S_{2}S_{2}V_{11}V_{1}$, $S_{7}S_{7}V_{1}V_{1}V_{1}$, $S_{7}S_{2}V_{11}V_{1}V_{1}$, $S_{7}S_{7}S_{7}V_{2}V_{2}$, $S_{7}S_{2}V_{2}V_{2}V_{2}$, $S_{7}S_{2}S_{2}V_{2}V_{2}$, $S_{7}S_{7}V_{2}V_{2}V_{2}$, $S_{7}S_{3}V_{11}V_{11}V_{2}$, $S_{7}S_{3}V_{1}V_{2}V_{2}$, $S_{7}S_{2}S_{2}S_{2}S_{3}$, $S_{2}S_{2}S_{3}V_{11}V_{2}$, $S_{7}S_{3}V_{1}V_{1}V_{2}$, $S_{2}S_{3}V_{11}V_{1}V_{2}$, $S_{7}S_{3}V_{11}V_{2}V_{2}$, $S_{2}S_{3}V_{11}V_{2}V_{2}$, $S_{7}S_{3}S_{3}V_{11}V_{2}$, $S_{7}S_{3}S_{3}V_{1}V_{2}$, $S_{7}S_{2}S_{2}S_{3}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{10}$} {{$S_{7}S_{7}S_{7}V_{1}V_{1}$, $S_{7}S_{14}S_{14}V_{1}V_{2}$, $S_{7}S_{14}V_{1}V_{2}V_{2}$, $S_{7}S_{7}V_{1}V_{1}V_{1}$, $S_{7}S_{14}V_{1}V_{1}V_{2}$, $S_{7}S_{7}S_{7}S_{2}S_{2}$, $S_{7}S_{2}V_{2}V_{2}V_{2}$, $S_{7}S_{7}S_{2}S_{2}S_{2}$, $S_{7}S_{2}S_{2}V_{2}V_{2}$, $S_{7}S_{14}S_{14}S_{2}S_{3}$, $S_{7}S_{3}V_{1}V_{2}V_{2}$, $S_{7}S_{3}V_{1}V_{1}V_{2}$, $S_{14}S_{3}V_{1}V_{2}V_{2}$, $S_{7}S_{14}S_{2}S_{2}S_{3}$, $S_{14}S_{2}S_{3}V_{2}V_{2}$, $S_{7}S_{14}S_{2}S_{3}S_{3}$, $S_{7}S_{3}S_{3}V_{1}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{11}$} {{$S_{7}S_{7}S_{7}S_{1}S_{1}$, $S_{7}S_{14}S_{14}S_{1}S_{2}$, $S_{7}S_{14}S_{1}S_{2}S_{2}$, $S_{7}S_{7}S_{1}S_{1}S_{1}$, $S_{7}S_{14}S_{1}S_{1}S_{2}$, $S_{7}S_{7}S_{7}S_{2}S_{2}$, $S_{7}S_{14}S_{14}S_{2}S_{3}$, $S_{7}S_{14}S_{2}S_{3}S_{3}$, $S_{7}S_{7}S_{2}S_{2}S_{2}$, $S_{7}S_{14}S_{2}S_{2}S_{3}$, $S_{7}S_{2}S_{2}S_{2}S_{3}$, $S_{7}S_{2}S_{2}S_{3}S_{3}$, $S_{7}S_{1}S_{1}S_{3}S_{3}$, $S_{14}S_{1}S_{2}S_{3}S_{3}$, $S_{7}S_{1}S_{3}S_{3}S_{3}$, $S_{14}S_{2}S_{2}S_{3}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{12}$} {{$S_{7}S_{7}S_{7}V_{2}V_{2}$, $S_{7}S_{7}V_{2}V_{2}V_{2}$, $S_{7}S_{7}S_{7}S_{2}S_{2}$, $S_{7}S_{2}V_{2}V_{2}V_{2}$, $S_{7}S_{7}S_{2}S_{2}S_{2}$, $S_{7}S_{2}S_{2}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{13}$} {{$S_{7}S_{7}S_{7}S_{2}S_{2}$, $S_{7}S_{7}S_{2}S_{2}S_{2}$, $S_{7}S_{7}S_{7}S_{3}S_{3}$, $S_{7}S_{2}S_{2}S_{2}S_{3}$, $S_{7}S_{7}S_{3}S_{3}S_{3}$, $S_{7}S_{2}S_{2}S_{3}S_{3}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 12 $(\Delta B, \Delta L)$ = (1, 5) UV completions for topology 2 (see Fig.~\ref{fig:d=12_topologies}).} 
 \label{tab:T12Top2B1L5}
 \end{center}


==> anc/Tables_dim12/Table_dim12_Top2_B2_L-2.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {12} ^{ 2 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{1}$} {{$S_{15}S_{21}S_{23}S_{23}S_{23}$, $S_{15}S_{23}S_{1}S_{3}S_{3}$, $S_{15}S_{21}S_{23}S_{3}S_{3}$, $S_{15}S_{1}S_{3}S_{3}S_{3}$, $S_{21}S_{23}S_{23}V_{4}V_{4}$, $S_{23}S_{1}S_{3}V_{4}V_{4}$, $S_{21}S_{3}S_{3}V_{4}V_{4}$, $S_{1}S_{3}S_{3}V_{4}V_{4}$, $S_{23}S_{23}V_{4}V_{4}V_{20}$, $S_{23}S_{3}V_{4}V_{4}V_{20}$, $S_{3}S_{3}V_{4}V_{4}V_{20}$, $S_{3}S_{3}V_{9}V_{4}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{2}$} {{$S_{23}S_{23}V_{12}V_{18}V_{19}$, $S_{3}S_{3}V_{12}V_{19}V_{1}$, $S_{23}S_{3}V_{12}V_{1}V_{2}$, $S_{23}S_{3}V_{12}V_{18}V_{2}$, $S_{3}S_{3}V_{12}V_{1}V_{2}$, $S_{21}S_{23}S_{23}V_{12}V_{19}$, $S_{23}S_{1}S_{3}V_{12}V_{2}$, $S_{21}S_{3}S_{3}V_{12}V_{19}$, $S_{1}S_{3}S_{3}V_{12}V_{2}$, $S_{23}S_{5}V_{18}V_{19}V_{4}$, $S_{3}S_{5}V_{19}V_{4}V_{1}$, $S_{23}S_{5}V_{4}V_{1}V_{2}$, $S_{3}S_{5}V_{18}V_{4}V_{2}$, $S_{3}S_{5}V_{4}V_{1}V_{2}$, $S_{21}S_{23}S_{23}S_{5}S_{6}$, $S_{23}S_{1}S_{3}S_{5}S_{6}$, $S_{21}S_{3}S_{3}S_{5}S_{6}$, $S_{1}S_{3}S_{3}S_{5}S_{6}$, $S_{23}S_{5}S_{25}V_{19}V_{4}$, $S_{3}S_{5}S_{25}V_{19}V_{4}$, $S_{23}S_{5}S_{25}V_{4}V_{2}$, $S_{3}S_{5}S_{25}V_{4}V_{2}$, $S_{16}S_{3}S_{5}V_{4}V_{2}$, $S_{23}S_{23}S_{5}S_{6}S_{25}$, $S_{23}S_{3}S_{5}S_{6}S_{25}$, $S_{3}S_{3}S_{5}S_{6}S_{25}$, $S_{16}S_{3}S_{3}S_{5}S_{6}$, $S_{23}S_{5}V_{19}V_{4}V_{20}$, $S_{23}S_{5}V_{4}V_{2}V_{20}$, $S_{3}S_{5}V_{19}V_{4}V_{20}$, $S_{3}S_{5}V_{4}V_{2}V_{20}$, $S_{3}S_{5}V_{9}V_{4}V_{2}$, $S_{21}S_{23}S_{23}V_{4}V_{4}$, $S_{23}S_{1}S_{3}V_{4}V_{4}$, $S_{21}S_{3}S_{3}V_{4}V_{4}$, $S_{1}S_{3}S_{3}V_{4}V_{4}$, $S_{23}S_{23}V_{4}V_{4}V_{20}$, $S_{23}S_{3}V_{4}V_{4}V_{20}$, $S_{3}S_{3}V_{4}V_{4}V_{20}$, $S_{3}S_{3}V_{9}V_{4}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{3}$} {{$S_{9}S_{23}S_{23}S_{24}S_{24}$, $S_{9}S_{24}S_{3}S_{3}S_{4}$, $S_{14}S_{22}S_{22}S_{23}S_{23}$, $S_{14}S_{22}S_{2}S_{3}S_{3}$, $S_{9}S_{23}S_{3}S_{4}S_{4}$, $S_{9}S_{23}S_{24}S_{3}S_{4}$, $S_{9}S_{3}S_{3}S_{4}S_{4}$, $S_{14}S_{23}S_{2}S_{2}S_{3}$, $S_{14}S_{22}S_{23}S_{2}S_{3}$, $S_{14}S_{2}S_{2}S_{3}S_{3}$, $S_{9}S_{23}S_{24}V_{19}V_{19}$, $S_{14}S_{22}S_{23}V_{19}V_{19}$, $S_{9}S_{3}S_{4}V_{19}V_{2}$, $S_{14}S_{2}S_{3}V_{19}V_{2}$, $S_{9}S_{23}S_{24}V_{2}V_{2}$, $S_{14}S_{22}S_{23}V_{2}V_{2}$, $S_{9}S_{3}S_{4}V_{2}V_{2}$, $S_{14}S_{2}S_{3}V_{2}V_{2}$, $S_{9}S_{23}V_{18}V_{19}V_{19}$, $S_{14}S_{23}V_{18}V_{19}V_{19}$, $S_{9}S_{3}V_{19}V_{1}V_{2}$, $S_{14}S_{3}V_{19}V_{1}V_{2}$, $S_{9}S_{23}V_{1}V_{2}V_{2}$, $S_{14}S_{23}V_{1}V_{2}V_{2}$, $S_{9}S_{3}V_{18}V_{19}V_{2}$, $S_{14}S_{3}V_{18}V_{19}V_{2}$, $S_{9}S_{3}V_{1}V_{2}V_{2}$, $S_{14}S_{3}V_{1}V_{2}V_{2}$, $S_{9}S_{21}S_{23}S_{23}S_{24}$, $S_{14}S_{21}S_{22}S_{23}S_{23}$, $S_{9}S_{23}S_{1}S_{3}S_{4}$, $S_{14}S_{23}S_{1}S_{2}S_{3}$, $S_{9}S_{21}S_{24}S_{3}S_{3}$, $S_{14}S_{21}S_{22}S_{3}S_{3}$, $S_{9}S_{1}S_{3}S_{3}S_{4}$, $S_{14}S_{1}S_{2}S_{3}S_{3}$, $S_{23}S_{24}S_{24}S_{5}S_{5}$, $S_{24}S_{3}S_{5}S_{5}S_{4}$, $S_{22}S_{22}S_{23}S_{5}S_{5}$, $S_{22}S_{2}S_{3}S_{5}S_{5}$, $S_{23}S_{5}S_{5}S_{4}S_{4}$, $S_{3}S_{5}S_{5}S_{4}S_{4}$, $S_{23}S_{2}S_{2}S_{5}S_{5}$, $S_{2}S_{2}S_{3}S_{5}S_{5}$, $S_{24}S_{5}S_{5}V_{19}V_{19}$, $S_{22}S_{5}S_{5}V_{19}V_{19}$, $S_{5}S_{5}S_{4}V_{19}V_{2}$, $S_{2}S_{5}S_{5}V_{19}V_{2}$, $S_{24}S_{5}S_{5}V_{2}V_{2}$, $S_{22}S_{5}S_{5}V_{2}V_{2}$, $S_{5}S_{5}S_{4}V_{2}V_{2}$, $S_{2}S_{5}S_{5}V_{2}V_{2}$, $S_{23}S_{5}V_{18}V_{19}V_{5}$, $S_{23}S_{5}V_{18}V_{19}V_{4}$, $S_{3}S_{5}V_{19}V_{1}V_{5}$, $S_{3}S_{5}V_{19}V_{4}V_{1}$, $S_{23}S_{5}V_{1}V_{2}V_{5}$, $S_{23}S_{5}V_{4}V_{1}V_{2}$, $S_{3}S_{5}V_{18}V_{2}V_{5}$, $S_{3}S_{5}V_{18}V_{4}V_{2}$, $S_{3}S_{5}V_{1}V_{2}V_{5}$, $S_{3}S_{5}V_{4}V_{1}V_{2}$, $S_{23}S_{24}S_{5}S_{5}S_{25}$, $S_{24}S_{3}S_{5}S_{5}S_{25}$, $S_{22}S_{23}S_{5}S_{5}S_{25}$, $S_{22}S_{3}S_{5}S_{5}S_{25}$, $S_{23}S_{5}S_{5}S_{4}S_{25}$, $S_{3}S_{5}S_{5}S_{4}S_{25}$, $S_{16}S_{3}S_{5}S_{5}S_{4}$, $S_{23}S_{2}S_{5}S_{5}S_{25}$, $S_{2}S_{3}S_{5}S_{5}S_{25}$, $S_{16}S_{2}S_{3}S_{5}S_{5}$, $S_{23}S_{5}S_{25}V_{19}V_{5}$, $S_{3}S_{5}S_{25}V_{19}V_{5}$, $S_{23}S_{5}S_{25}V_{19}V_{4}$, $S_{3}S_{5}S_{25}V_{19}V_{4}$, $S_{23}S_{5}S_{25}V_{2}V_{5}$, $S_{3}S_{5}S_{25}V_{2}V_{5}$, $S_{16}S_{3}S_{5}V_{2}V_{5}$, $S_{23}S_{5}S_{25}V_{4}V_{2}$, $S_{3}S_{5}S_{25}V_{4}V_{2}$, $S_{16}S_{3}S_{5}V_{4}V_{2}$, $S_{5}S_{5}V_{19}V_{19}V_{22}$, $S_{5}S_{5}V_{19}V_{2}V_{22}$, $S_{5}S_{5}V_{19}V_{19}V_{20}$, $S_{5}S_{5}V_{19}V_{2}V_{20}$, $S_{5}S_{5}V_{2}V_{2}V_{22}$, $S_{5}S_{5}V_{2}V_{2}V_{20}$, $S_{5}S_{5}V_{13}V_{2}V_{2}$, $S_{5}S_{5}V_{9}V_{2}V_{2}$, $S_{23}S_{5}V_{19}V_{5}V_{22}$, $S_{23}S_{5}V_{2}V_{5}V_{22}$, $S_{23}S_{5}V_{19}V_{4}V_{20}$, $S_{23}S_{5}V_{4}V_{2}V_{20}$, $S_{3}S_{5}V_{19}V_{5}V_{22}$, $S_{3}S_{5}V_{2}V_{5}V_{22}$, $S_{3}S_{5}V_{13}V_{2}V_{5}$, $S_{3}S_{5}V_{19}V_{4}V_{20}$, $S_{3}S_{5}V_{4}V_{2}V_{20}$, $S_{3}S_{5}V_{9}V_{4}V_{2}$, $S_{21}S_{23}S_{23}V_{5}V_{5}$, $S_{21}S_{23}S_{23}V_{4}V_{4}$, $S_{23}S_{1}S_{3}V_{5}V_{5}$, $S_{23}S_{1}S_{3}V_{4}V_{4}$, $S_{21}S_{3}S_{3}V_{5}V_{5}$, $S_{21}S_{3}S_{3}V_{4}V_{4}$, $S_{1}S_{3}S_{3}V_{5}V_{5}$, $S_{1}S_{3}S_{3}V_{4}V_{4}$, $S_{23}S_{23}V_{5}V_{5}V_{22}$, $S_{23}S_{3}V_{5}V_{5}V_{22}$, $S_{23}S_{23}V_{4}V_{4}V_{20}$, $S_{23}S_{3}V_{4}V_{4}V_{20}$, $S_{3}S_{3}V_{5}V_{5}V_{22}$, $S_{3}S_{3}V_{13}V_{5}V_{5}$, $S_{3}S_{3}V_{4}V_{4}V_{20}$, $S_{3}S_{3}V_{9}V_{4}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{4}$} {{$S_{14}S_{21}S_{22}S_{23}S_{23}$, $S_{14}S_{23}S_{1}S_{2}S_{3}$, $S_{14}S_{21}S_{22}S_{3}S_{3}$, $S_{14}S_{1}S_{2}S_{3}S_{3}$, $S_{14}S_{22}S_{22}S_{23}S_{23}$, $S_{14}S_{23}S_{2}S_{2}S_{3}$, $S_{14}S_{22}S_{2}S_{3}S_{3}$, $S_{14}S_{22}S_{23}S_{2}S_{3}$, $S_{14}S_{2}S_{2}S_{3}S_{3}$, $S_{21}S_{23}S_{23}S_{5}S_{6}$, $S_{23}S_{1}S_{3}S_{5}S_{6}$, $S_{21}S_{3}S_{3}S_{5}S_{6}$, $S_{1}S_{3}S_{3}S_{5}S_{6}$, $S_{23}S_{23}S_{5}S_{6}S_{25}$, $S_{23}S_{3}S_{5}S_{6}S_{25}$, $S_{3}S_{3}S_{5}S_{6}S_{25}$, $S_{16}S_{3}S_{3}S_{5}S_{6}$, $S_{22}S_{22}S_{23}S_{5}S_{5}$, $S_{23}S_{2}S_{2}S_{5}S_{5}$, $S_{22}S_{2}S_{3}S_{5}S_{5}$, $S_{2}S_{2}S_{3}S_{5}S_{5}$, $S_{22}S_{23}S_{5}S_{5}S_{25}$, $S_{23}S_{2}S_{5}S_{5}S_{25}$, $S_{22}S_{3}S_{5}S_{5}S_{25}$, $S_{2}S_{3}S_{5}S_{5}S_{25}$, $S_{16}S_{2}S_{3}S_{5}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{5}$} {{$S_{14}S_{22}S_{22}S_{23}S_{23}$, $S_{14}S_{22}S_{2}S_{3}S_{3}$, $S_{14}S_{23}S_{2}S_{2}S_{3}$, $S_{14}S_{22}S_{23}S_{2}S_{3}$, $S_{14}S_{2}S_{2}S_{3}S_{3}$, $S_{14}S_{22}S_{23}V_{19}V_{19}$, $S_{14}S_{2}S_{3}V_{19}V_{2}$, $S_{14}S_{22}S_{23}V_{2}V_{2}$, $S_{14}S_{2}S_{3}V_{2}V_{2}$, $S_{14}S_{23}V_{18}V_{19}V_{19}$, $S_{14}S_{3}V_{19}V_{1}V_{2}$, $S_{14}S_{23}V_{1}V_{2}V_{2}$, $S_{14}S_{3}V_{18}V_{19}V_{2}$, $S_{14}S_{3}V_{1}V_{2}V_{2}$, $S_{14}S_{21}S_{22}S_{23}S_{23}$, $S_{14}S_{23}S_{1}S_{2}S_{3}$, $S_{14}S_{21}S_{22}S_{3}S_{3}$, $S_{14}S_{1}S_{2}S_{3}S_{3}$, $S_{22}S_{22}S_{23}V_{3}V_{4}$, $S_{22}S_{2}S_{3}V_{3}V_{4}$, $S_{23}S_{2}S_{2}V_{3}V_{4}$, $S_{2}S_{2}S_{3}V_{3}V_{4}$, $S_{22}V_{19}V_{19}V_{3}V_{4}$, $S_{2}V_{19}V_{3}V_{4}V_{2}$, $S_{22}V_{3}V_{4}V_{2}V_{2}$, $S_{2}V_{3}V_{4}V_{2}V_{2}$, $S_{23}S_{6}V_{18}V_{19}V_{3}$, $S_{3}S_{6}V_{19}V_{3}V_{1}$, $S_{23}S_{6}V_{3}V_{1}V_{2}$, $S_{3}S_{6}V_{18}V_{3}V_{2}$, $S_{3}S_{6}V_{3}V_{1}V_{2}$, $S_{22}S_{23}V_{3}V_{4}V_{21}$, $S_{22}S_{3}V_{3}V_{4}V_{21}$, $S_{23}S_{2}V_{3}V_{4}V_{21}$, $S_{2}S_{3}V_{3}V_{4}V_{21}$, $S_{2}S_{3}V_{10}V_{3}V_{4}$, $S_{23}S_{6}V_{19}V_{3}V_{21}$, $S_{3}S_{6}V_{19}V_{3}V_{21}$, $S_{23}S_{6}V_{3}V_{2}V_{21}$, $S_{3}S_{6}V_{3}V_{2}V_{21}$, $S_{3}S_{6}V_{10}V_{3}V_{2}$, $S_{25}V_{19}V_{19}V_{3}V_{4}$, $S_{25}V_{19}V_{3}V_{4}V_{2}$, $S_{25}V_{3}V_{4}V_{2}V_{2}$, $S_{16}V_{3}V_{4}V_{2}V_{2}$, $S_{23}S_{6}S_{25}V_{19}V_{3}$, $S_{23}S_{6}S_{25}V_{3}V_{2}$, $S_{3}S_{6}S_{25}V_{19}V_{3}$, $S_{3}S_{6}S_{25}V_{3}V_{2}$, $S_{16}S_{3}S_{6}V_{3}V_{2}$, $S_{22}S_{23}V_{3}V_{4}V_{20}$, $S_{23}S_{2}V_{3}V_{4}V_{20}$, $S_{22}S_{3}V_{3}V_{4}V_{20}$, $S_{2}S_{3}V_{3}V_{4}V_{20}$, $S_{2}S_{3}V_{9}V_{3}V_{4}$, $S_{23}S_{5}V_{18}V_{19}V_{4}$, $S_{3}S_{5}V_{19}V_{4}V_{1}$, $S_{23}S_{5}V_{4}V_{1}V_{2}$, $S_{3}S_{5}V_{18}V_{4}V_{2}$, $S_{3}S_{5}V_{4}V_{1}V_{2}$, $S_{21}S_{23}S_{23}S_{5}S_{6}$, $S_{23}S_{1}S_{3}S_{5}S_{6}$, $S_{21}S_{3}S_{3}S_{5}S_{6}$, $S_{1}S_{3}S_{3}S_{5}S_{6}$, $S_{23}S_{5}S_{25}V_{19}V_{4}$, $S_{3}S_{5}S_{25}V_{19}V_{4}$, $S_{23}S_{5}S_{25}V_{4}V_{2}$, $S_{3}S_{5}S_{25}V_{4}V_{2}$, $S_{16}S_{3}S_{5}V_{4}V_{2}$, $S_{23}S_{23}S_{5}S_{6}S_{25}$, $S_{23}S_{3}S_{5}S_{6}S_{25}$, $S_{3}S_{3}S_{5}S_{6}S_{25}$, $S_{16}S_{3}S_{3}S_{5}S_{6}$, $S_{23}S_{5}V_{19}V_{4}V_{20}$, $S_{23}S_{5}V_{4}V_{2}V_{20}$, $S_{3}S_{5}V_{19}V_{4}V_{20}$, $S_{3}S_{5}V_{4}V_{2}V_{20}$, $S_{3}S_{5}V_{9}V_{4}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{6}$} {{$S_{14}S_{21}S_{22}S_{23}S_{23}$, $S_{14}S_{23}S_{1}S_{2}S_{3}$, $S_{14}S_{21}S_{22}S_{3}S_{3}$, $S_{14}S_{1}S_{2}S_{3}S_{3}$, $S_{14}S_{22}S_{22}S_{23}S_{23}$, $S_{14}S_{23}S_{2}S_{2}S_{3}$, $S_{14}S_{22}S_{2}S_{3}S_{3}$, $S_{14}S_{22}S_{23}S_{2}S_{3}$, $S_{14}S_{2}S_{2}S_{3}S_{3}$, $S_{21}S_{23}S_{23}V_{4}V_{4}$, $S_{23}S_{1}S_{3}V_{4}V_{4}$, $S_{21}S_{3}S_{3}V_{4}V_{4}$, $S_{1}S_{3}S_{3}V_{4}V_{4}$, $S_{23}S_{23}V_{4}V_{4}V_{20}$, $S_{23}S_{3}V_{4}V_{4}V_{20}$, $S_{3}S_{3}V_{4}V_{4}V_{20}$, $S_{3}S_{3}V_{9}V_{4}V_{4}$, $S_{21}S_{23}S_{23}V_{3}V_{14}$, $S_{23}S_{1}S_{3}V_{3}V_{14}$, $S_{21}S_{3}S_{3}V_{3}V_{14}$, $S_{1}S_{3}S_{3}V_{3}V_{14}$, $S_{22}S_{22}S_{23}V_{3}V_{4}$, $S_{23}S_{2}S_{2}V_{3}V_{4}$, $S_{22}S_{2}S_{3}V_{3}V_{4}$, $S_{2}S_{2}S_{3}V_{3}V_{4}$, $S_{22}S_{23}V_{3}V_{4}V_{20}$, $S_{23}S_{2}V_{3}V_{4}V_{20}$, $S_{22}S_{3}V_{3}V_{4}V_{20}$, $S_{2}S_{3}V_{3}V_{4}V_{20}$, $S_{2}S_{3}V_{9}V_{3}V_{4}$, $S_{23}S_{23}V_{3}V_{14}V_{21}$, $S_{23}S_{3}V_{3}V_{14}V_{21}$, $S_{3}S_{3}V_{3}V_{14}V_{21}$, $S_{3}S_{3}V_{10}V_{3}V_{14}$, $S_{22}S_{23}V_{3}V_{4}V_{21}$, $S_{22}S_{3}V_{3}V_{4}V_{21}$, $S_{23}S_{2}V_{3}V_{4}V_{21}$, $S_{2}S_{3}V_{3}V_{4}V_{21}$, $S_{2}S_{3}V_{10}V_{3}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{7}$} {{$S_{23}S_{24}V_{11}V_{19}V_{19}$, $S_{24}S_{3}V_{11}V_{2}V_{2}$, $S_{22}S_{23}V_{11}V_{19}V_{19}$, $S_{22}S_{3}V_{11}V_{2}V_{2}$, $S_{3}S_{4}V_{11}V_{19}V_{2}$, $S_{23}S_{4}V_{11}V_{19}V_{2}$, $S_{3}S_{4}V_{11}V_{2}V_{2}$, $S_{2}S_{3}V_{11}V_{19}V_{2}$, $S_{23}S_{2}V_{11}V_{19}V_{2}$, $S_{2}S_{3}V_{11}V_{2}V_{2}$, $S_{23}S_{24}S_{24}V_{11}V_{19}$, $S_{24}S_{3}S_{4}V_{11}V_{2}$, $S_{22}S_{22}S_{23}V_{11}V_{19}$, $S_{22}S_{2}S_{3}V_{11}V_{2}$, $S_{23}S_{4}S_{4}V_{11}V_{2}$, $S_{24}S_{3}S_{4}V_{11}V_{19}$, $S_{3}S_{4}S_{4}V_{11}V_{2}$, $S_{23}S_{2}S_{2}V_{11}V_{2}$, $S_{22}S_{2}S_{3}V_{11}V_{19}$, $S_{2}S_{2}S_{3}V_{11}V_{2}$, $S_{24}V_{11}V_{19}V_{19}V_{19}$, $S_{22}V_{11}V_{19}V_{19}V_{19}$, $S_{4}V_{11}V_{19}V_{2}V_{2}$, $S_{2}V_{11}V_{19}V_{2}V_{2}$, $S_{24}V_{11}V_{19}V_{2}V_{2}$, $S_{22}V_{11}V_{19}V_{2}V_{2}$, $S_{4}V_{11}V_{2}V_{2}V_{2}$, $S_{2}V_{11}V_{2}V_{2}V_{2}$, $S_{23}S_{24}V_{11}V_{18}V_{19}$, $S_{22}S_{23}V_{11}V_{18}V_{19}$, $S_{3}S_{4}V_{11}V_{19}V_{1}$, $S_{2}S_{3}V_{11}V_{19}V_{1}$, $S_{23}S_{4}V_{11}V_{1}V_{2}$, $S_{23}S_{2}V_{11}V_{1}V_{2}$, $S_{24}S_{3}V_{11}V_{18}V_{2}$, $S_{22}S_{3}V_{11}V_{18}V_{2}$, $S_{3}S_{4}V_{11}V_{1}V_{2}$, $S_{2}S_{3}V_{11}V_{1}V_{2}$, $S_{24}S_{5}V_{19}V_{19}V_{3}$, $S_{24}S_{5}V_{3}V_{2}V_{2}$, $S_{22}S_{5}V_{19}V_{19}V_{3}$, $S_{22}S_{5}V_{3}V_{2}V_{2}$, $S_{5}S_{4}V_{19}V_{3}V_{2}$, $S_{5}S_{4}V_{3}V_{2}V_{2}$, $S_{2}S_{5}V_{19}V_{3}V_{2}$, $S_{2}S_{5}V_{3}V_{2}V_{2}$, $S_{23}S_{24}S_{24}V_{3}V_{5}$, $S_{24}S_{3}S_{4}V_{3}V_{5}$, $S_{22}S_{22}S_{23}V_{3}V_{4}$, $S_{22}S_{2}S_{3}V_{3}V_{4}$, $S_{23}S_{4}S_{4}V_{3}V_{5}$, $S_{3}S_{4}S_{4}V_{3}V_{5}$, $S_{23}S_{2}S_{2}V_{3}V_{4}$, $S_{2}S_{2}S_{3}V_{3}V_{4}$, $S_{24}V_{19}V_{19}V_{3}V_{5}$, $S_{22}V_{19}V_{19}V_{3}V_{4}$, $S_{4}V_{19}V_{3}V_{2}V_{5}$, $S_{2}V_{19}V_{3}V_{4}V_{2}$, $S_{24}V_{3}V_{2}V_{2}V_{5}$, $S_{22}V_{3}V_{4}V_{2}V_{2}$, $S_{4}V_{3}V_{2}V_{2}V_{5}$, $S_{2}V_{3}V_{4}V_{2}V_{2}$, $S_{23}S_{24}V_{3}V_{5}V_{21}$, $S_{24}S_{3}V_{3}V_{5}V_{21}$, $S_{22}S_{23}V_{3}V_{4}V_{21}$, $S_{22}S_{3}V_{3}V_{4}V_{21}$, $S_{23}S_{4}V_{3}V_{5}V_{21}$, $S_{3}S_{4}V_{3}V_{5}V_{21}$, $S_{3}S_{4}V_{10}V_{3}V_{5}$, $S_{23}S_{2}V_{3}V_{4}V_{21}$, $S_{2}S_{3}V_{3}V_{4}V_{21}$, $S_{2}S_{3}V_{10}V_{3}V_{4}$, $S_{24}S_{5}S_{25}V_{19}V_{3}$, $S_{24}S_{5}S_{25}V_{3}V_{2}$, $S_{22}S_{5}S_{25}V_{19}V_{3}$, $S_{22}S_{5}S_{25}V_{3}V_{2}$, $S_{5}S_{4}S_{25}V_{19}V_{3}$, $S_{5}S_{4}S_{25}V_{3}V_{2}$, $S_{16}S_{5}S_{4}V_{3}V_{2}$, $S_{2}S_{5}S_{25}V_{19}V_{3}$, $S_{2}S_{5}S_{25}V_{3}V_{2}$, $S_{16}S_{2}S_{5}V_{3}V_{2}$, $S_{25}V_{19}V_{19}V_{3}V_{5}$, $S_{25}V_{19}V_{3}V_{2}V_{5}$, $S_{25}V_{19}V_{19}V_{3}V_{4}$, $S_{25}V_{19}V_{3}V_{4}V_{2}$, $S_{25}V_{3}V_{2}V_{2}V_{5}$, $S_{16}V_{3}V_{2}V_{2}V_{5}$, $S_{25}V_{3}V_{4}V_{2}V_{2}$, $S_{16}V_{3}V_{4}V_{2}V_{2}$, $S_{24}S_{5}V_{19}V_{3}V_{22}$, $S_{5}S_{4}V_{19}V_{3}V_{22}$, $S_{22}S_{5}V_{19}V_{3}V_{20}$, $S_{2}S_{5}V_{19}V_{3}V_{20}$, $S_{24}S_{5}V_{3}V_{2}V_{22}$, $S_{5}S_{4}V_{3}V_{2}V_{22}$, $S_{22}S_{5}V_{3}V_{2}V_{20}$, $S_{2}S_{5}V_{3}V_{2}V_{20}$, $S_{5}S_{4}V_{13}V_{3}V_{2}$, $S_{2}S_{5}V_{9}V_{3}V_{2}$, $S_{23}S_{24}V_{3}V_{5}V_{22}$, $S_{23}S_{4}V_{3}V_{5}V_{22}$, $S_{22}S_{23}V_{3}V_{4}V_{20}$, $S_{23}S_{2}V_{3}V_{4}V_{20}$, $S_{24}S_{3}V_{3}V_{5}V_{22}$, $S_{3}S_{4}V_{3}V_{5}V_{22}$, $S_{3}S_{4}V_{13}V_{3}V_{5}$, $S_{22}S_{3}V_{3}V_{4}V_{20}$, $S_{2}S_{3}V_{3}V_{4}V_{20}$, $S_{2}S_{3}V_{9}V_{3}V_{4}$, $S_{23}S_{24}S_{24}S_{5}S_{5}$, $S_{24}S_{3}S_{5}S_{5}S_{4}$, $S_{22}S_{22}S_{23}S_{5}S_{5}$, $S_{22}S_{2}S_{3}S_{5}S_{5}$, $S_{23}S_{5}S_{5}S_{4}S_{4}$, $S_{3}S_{5}S_{5}S_{4}S_{4}$, $S_{23}S_{2}S_{2}S_{5}S_{5}$, $S_{2}S_{2}S_{3}S_{5}S_{5}$, $S_{24}S_{5}S_{5}V_{19}V_{19}$, $S_{22}S_{5}S_{5}V_{19}V_{19}$, $S_{5}S_{5}S_{4}V_{19}V_{2}$, $S_{2}S_{5}S_{5}V_{19}V_{2}$, $S_{24}S_{5}S_{5}V_{2}V_{2}$, $S_{22}S_{5}S_{5}V_{2}V_{2}$, $S_{5}S_{5}S_{4}V_{2}V_{2}$, $S_{2}S_{5}S_{5}V_{2}V_{2}$, $S_{23}S_{5}V_{18}V_{19}V_{5}$, $S_{23}S_{5}V_{18}V_{19}V_{4}$, $S_{3}S_{5}V_{19}V_{1}V_{5}$, $S_{3}S_{5}V_{19}V_{4}V_{1}$, $S_{23}S_{5}V_{1}V_{2}V_{5}$, $S_{23}S_{5}V_{4}V_{1}V_{2}$, $S_{3}S_{5}V_{18}V_{2}V_{5}$, $S_{3}S_{5}V_{18}V_{4}V_{2}$, $S_{3}S_{5}V_{1}V_{2}V_{5}$, $S_{3}S_{5}V_{4}V_{1}V_{2}$, $S_{23}S_{24}S_{5}S_{5}S_{25}$, $S_{24}S_{3}S_{5}S_{5}S_{25}$, $S_{22}S_{23}S_{5}S_{5}S_{25}$, $S_{22}S_{3}S_{5}S_{5}S_{25}$, $S_{23}S_{5}S_{5}S_{4}S_{25}$, $S_{3}S_{5}S_{5}S_{4}S_{25}$, $S_{16}S_{3}S_{5}S_{5}S_{4}$, $S_{23}S_{2}S_{5}S_{5}S_{25}$, $S_{2}S_{3}S_{5}S_{5}S_{25}$, $S_{16}S_{2}S_{3}S_{5}S_{5}$, $S_{23}S_{5}S_{25}V_{19}V_{5}$, $S_{3}S_{5}S_{25}V_{19}V_{5}$, $S_{23}S_{5}S_{25}V_{19}V_{4}$, $S_{3}S_{5}S_{25}V_{19}V_{4}$, $S_{23}S_{5}S_{25}V_{2}V_{5}$, $S_{3}S_{5}S_{25}V_{2}V_{5}$, $S_{16}S_{3}S_{5}V_{2}V_{5}$, $S_{23}S_{5}S_{25}V_{4}V_{2}$, $S_{3}S_{5}S_{25}V_{4}V_{2}$, $S_{16}S_{3}S_{5}V_{4}V_{2}$, $S_{5}S_{5}V_{19}V_{19}V_{22}$, $S_{5}S_{5}V_{19}V_{2}V_{22}$, $S_{5}S_{5}V_{19}V_{19}V_{20}$, $S_{5}S_{5}V_{19}V_{2}V_{20}$, $S_{5}S_{5}V_{2}V_{2}V_{22}$, $S_{5}S_{5}V_{2}V_{2}V_{20}$, $S_{5}S_{5}V_{13}V_{2}V_{2}$, $S_{5}S_{5}V_{9}V_{2}V_{2}$, $S_{23}S_{5}V_{19}V_{5}V_{22}$, $S_{23}S_{5}V_{2}V_{5}V_{22}$, $S_{23}S_{5}V_{19}V_{4}V_{20}$, $S_{23}S_{5}V_{4}V_{2}V_{20}$, $S_{3}S_{5}V_{19}V_{5}V_{22}$, $S_{3}S_{5}V_{2}V_{5}V_{22}$, $S_{3}S_{5}V_{13}V_{2}V_{5}$, $S_{3}S_{5}V_{19}V_{4}V_{20}$, $S_{3}S_{5}V_{4}V_{2}V_{20}$, $S_{3}S_{5}V_{9}V_{4}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{8}$} {{$S_{22}S_{23}V_{11}V_{18}V_{19}$, $S_{2}S_{3}V_{11}V_{19}V_{1}$, $S_{23}S_{2}V_{11}V_{1}V_{2}$, $S_{22}S_{3}V_{11}V_{18}V_{2}$, $S_{2}S_{3}V_{11}V_{1}V_{2}$, $S_{21}S_{23}S_{23}V_{11}V_{18}$, $S_{23}S_{1}S_{3}V_{11}V_{1}$, $S_{21}S_{3}S_{3}V_{11}V_{18}$, $S_{1}S_{3}S_{3}V_{11}V_{1}$, $S_{22}S_{23}V_{11}V_{19}V_{19}$, $S_{2}S_{3}V_{11}V_{19}V_{2}$, $S_{22}S_{3}V_{11}V_{2}V_{2}$, $S_{23}S_{2}V_{11}V_{19}V_{2}$, $S_{2}S_{3}V_{11}V_{2}V_{2}$, $S_{23}S_{23}V_{11}V_{18}V_{19}$, $S_{23}S_{3}V_{11}V_{1}V_{2}$, $S_{3}S_{3}V_{11}V_{18}V_{2}$, $S_{23}S_{3}V_{11}V_{19}V_{1}$, $S_{3}S_{3}V_{11}V_{1}V_{2}$, $S_{22}S_{22}S_{23}V_{11}V_{19}$, $S_{23}S_{2}S_{2}V_{11}V_{2}$, $S_{22}S_{2}S_{3}V_{11}V_{2}$, $S_{22}S_{2}S_{3}V_{11}V_{19}$, $S_{2}S_{2}S_{3}V_{11}V_{2}$, $S_{23}S_{5}V_{18}V_{19}V_{4}$, $S_{3}S_{5}V_{19}V_{4}V_{1}$, $S_{23}S_{5}V_{4}V_{1}V_{2}$, $S_{3}S_{5}V_{18}V_{4}V_{2}$, $S_{3}S_{5}V_{4}V_{1}V_{2}$, $S_{21}S_{23}S_{23}V_{4}V_{4}$, $S_{23}S_{1}S_{3}V_{4}V_{4}$, $S_{21}S_{3}S_{3}V_{4}V_{4}$, $S_{1}S_{3}S_{3}V_{4}V_{4}$, $S_{23}S_{5}V_{19}V_{4}V_{20}$, $S_{3}S_{5}V_{19}V_{4}V_{20}$, $S_{23}S_{5}V_{4}V_{2}V_{20}$, $S_{3}S_{5}V_{4}V_{2}V_{20}$, $S_{3}S_{5}V_{9}V_{4}V_{2}$, $S_{23}S_{23}V_{4}V_{4}V_{20}$, $S_{23}S_{3}V_{4}V_{4}V_{20}$, $S_{3}S_{3}V_{4}V_{4}V_{20}$, $S_{3}S_{3}V_{9}V_{4}V_{4}$, $S_{23}S_{5}S_{25}V_{19}V_{4}$, $S_{23}S_{5}S_{25}V_{4}V_{2}$, $S_{3}S_{5}S_{25}V_{19}V_{4}$, $S_{3}S_{5}S_{25}V_{4}V_{2}$, $S_{16}S_{3}S_{5}V_{4}V_{2}$, $S_{23}S_{6}V_{18}V_{19}V_{3}$, $S_{3}S_{6}V_{19}V_{3}V_{1}$, $S_{23}S_{6}V_{3}V_{1}V_{2}$, $S_{3}S_{6}V_{18}V_{3}V_{2}$, $S_{3}S_{6}V_{3}V_{1}V_{2}$, $S_{22}S_{5}V_{19}V_{19}V_{3}$, $S_{2}S_{5}V_{19}V_{3}V_{2}$, $S_{22}S_{5}V_{3}V_{2}V_{2}$, $S_{2}S_{5}V_{3}V_{2}V_{2}$, $S_{23}S_{5}V_{18}V_{19}V_{3}$, $S_{23}S_{5}V_{3}V_{1}V_{2}$, $S_{3}S_{5}V_{18}V_{3}V_{2}$, $S_{3}S_{5}V_{19}V_{3}V_{1}$, $S_{3}S_{5}V_{3}V_{1}V_{2}$, $S_{22}S_{22}S_{23}V_{3}V_{4}$, $S_{23}S_{2}S_{2}V_{3}V_{4}$, $S_{22}S_{2}S_{3}V_{3}V_{4}$, $S_{2}S_{2}S_{3}V_{3}V_{4}$, $S_{22}S_{5}V_{19}V_{3}V_{20}$, $S_{2}S_{5}V_{19}V_{3}V_{20}$, $S_{22}S_{5}V_{3}V_{2}V_{20}$, $S_{2}S_{5}V_{3}V_{2}V_{20}$, $S_{2}S_{5}V_{9}V_{3}V_{2}$, $S_{22}S_{23}V_{3}V_{4}V_{20}$, $S_{23}S_{2}V_{3}V_{4}V_{20}$, $S_{22}S_{3}V_{3}V_{4}V_{20}$, $S_{2}S_{3}V_{3}V_{4}V_{20}$, $S_{2}S_{3}V_{9}V_{3}V_{4}$, $S_{23}S_{5}S_{25}V_{18}V_{3}$, $S_{23}S_{5}S_{25}V_{3}V_{1}$, $S_{3}S_{5}S_{25}V_{18}V_{3}$, $S_{3}S_{5}S_{25}V_{3}V_{1}$, $S_{16}S_{3}S_{5}V_{3}V_{1}$, $S_{23}S_{6}V_{19}V_{3}V_{21}$, $S_{3}S_{6}V_{19}V_{3}V_{21}$, $S_{23}S_{6}V_{3}V_{2}V_{21}$, $S_{3}S_{6}V_{3}V_{2}V_{21}$, $S_{3}S_{6}V_{10}V_{3}V_{2}$, $S_{23}S_{5}V_{18}V_{3}V_{21}$, $S_{3}S_{5}V_{18}V_{3}V_{21}$, $S_{23}S_{5}V_{3}V_{1}V_{21}$, $S_{3}S_{5}V_{3}V_{1}V_{21}$, $S_{3}S_{5}V_{10}V_{3}V_{1}$, $S_{22}S_{23}V_{3}V_{4}V_{21}$, $S_{22}S_{3}V_{3}V_{4}V_{21}$, $S_{23}S_{2}V_{3}V_{4}V_{21}$, $S_{2}S_{3}V_{3}V_{4}V_{21}$, $S_{2}S_{3}V_{10}V_{3}V_{4}$, $S_{23}S_{6}S_{25}V_{19}V_{3}$, $S_{23}S_{6}S_{25}V_{3}V_{2}$, $S_{3}S_{6}S_{25}V_{19}V_{3}$, $S_{3}S_{6}S_{25}V_{3}V_{2}$, $S_{16}S_{3}S_{6}V_{3}V_{2}$, $S_{22}S_{5}S_{25}V_{19}V_{3}$, $S_{22}S_{5}S_{25}V_{3}V_{2}$, $S_{2}S_{5}S_{25}V_{19}V_{3}$, $S_{2}S_{5}S_{25}V_{3}V_{2}$, $S_{16}S_{2}S_{5}V_{3}V_{2}$, $S_{21}S_{23}S_{23}S_{5}S_{6}$, $S_{23}S_{1}S_{3}S_{5}S_{6}$, $S_{21}S_{3}S_{3}S_{5}S_{6}$, $S_{1}S_{3}S_{3}S_{5}S_{6}$, $S_{22}S_{22}S_{23}S_{5}S_{5}$, $S_{23}S_{2}S_{2}S_{5}S_{5}$, $S_{22}S_{2}S_{3}S_{5}S_{5}$, $S_{2}S_{2}S_{3}S_{5}S_{5}$, $S_{22}S_{23}S_{5}S_{5}S_{25}$, $S_{23}S_{2}S_{5}S_{5}S_{25}$, $S_{22}S_{3}S_{5}S_{5}S_{25}$, $S_{2}S_{3}S_{5}S_{5}S_{25}$, $S_{16}S_{2}S_{3}S_{5}S_{5}$, $S_{23}S_{23}S_{5}S_{6}S_{25}$, $S_{23}S_{3}S_{5}S_{6}S_{25}$, $S_{3}S_{3}S_{5}S_{6}S_{25}$, $S_{16}S_{3}S_{3}S_{5}S_{6}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{9}$} {{$S_{7}S_{23}S_{23}S_{24}S_{24}$, $S_{7}S_{24}S_{3}S_{3}S_{4}$, $S_{7}S_{22}S_{22}S_{23}S_{23}$, $S_{7}S_{22}S_{2}S_{3}S_{3}$, $S_{7}S_{23}S_{23}S_{4}S_{4}$, $S_{7}S_{3}S_{3}S_{4}S_{4}$, $S_{7}S_{23}S_{23}S_{2}S_{2}$, $S_{7}S_{2}S_{2}S_{3}S_{3}$, $S_{7}S_{24}V_{19}V_{19}V_{19}$, $S_{7}S_{24}V_{2}V_{2}V_{2}$, $S_{7}S_{22}V_{19}V_{19}V_{19}$, $S_{7}S_{22}V_{2}V_{2}V_{2}$, $S_{7}S_{4}V_{19}V_{2}V_{2}$, $S_{7}S_{4}V_{19}V_{19}V_{2}$, $S_{7}S_{4}V_{2}V_{2}V_{2}$, $S_{7}S_{2}V_{19}V_{2}V_{2}$, $S_{7}S_{2}V_{19}V_{19}V_{2}$, $S_{7}S_{2}V_{2}V_{2}V_{2}$, $S_{7}S_{23}S_{24}S_{24}S_{24}$, $S_{7}S_{24}S_{3}S_{4}S_{4}$, $S_{7}S_{22}S_{22}S_{22}S_{23}$, $S_{7}S_{22}S_{2}S_{2}S_{3}$, $S_{7}S_{23}S_{4}S_{4}S_{4}$, $S_{7}S_{24}S_{24}S_{3}S_{4}$, $S_{7}S_{3}S_{4}S_{4}S_{4}$, $S_{7}S_{23}S_{2}S_{2}S_{2}$, $S_{7}S_{22}S_{22}S_{2}S_{3}$, $S_{7}S_{2}S_{2}S_{2}S_{3}$, $S_{7}S_{24}S_{24}V_{19}V_{19}$, $S_{7}S_{22}S_{22}V_{19}V_{19}$, $S_{7}S_{4}S_{4}V_{19}V_{2}$, $S_{7}S_{2}S_{2}V_{19}V_{2}$, $S_{7}S_{24}S_{24}V_{2}V_{2}$, $S_{7}S_{22}S_{22}V_{2}V_{2}$, $S_{7}S_{4}S_{4}V_{2}V_{2}$, $S_{7}S_{2}S_{2}V_{2}V_{2}$, $S_{23}S_{24}S_{24}V_{3}V_{3}$, $S_{24}S_{3}S_{4}V_{3}V_{3}$, $S_{22}S_{22}S_{23}V_{3}V_{3}$, $S_{22}S_{2}S_{3}V_{3}V_{3}$, $S_{23}S_{4}S_{4}V_{3}V_{3}$, $S_{3}S_{4}S_{4}V_{3}V_{3}$, $S_{23}S_{2}S_{2}V_{3}V_{3}$, $S_{2}S_{2}S_{3}V_{3}V_{3}$, $S_{24}S_{5}V_{19}V_{19}V_{3}$, $S_{24}S_{5}V_{3}V_{2}V_{2}$, $S_{22}S_{5}V_{19}V_{19}V_{3}$, $S_{22}S_{5}V_{3}V_{2}V_{2}$, $S_{5}S_{4}V_{19}V_{3}V_{2}$, $S_{5}S_{4}V_{3}V_{2}V_{2}$, $S_{2}S_{5}V_{19}V_{3}V_{2}$, $S_{2}S_{5}V_{3}V_{2}V_{2}$, $S_{24}S_{5}S_{25}V_{19}V_{3}$, $S_{24}S_{5}S_{25}V_{3}V_{2}$, $S_{22}S_{5}S_{25}V_{19}V_{3}$, $S_{22}S_{5}S_{25}V_{3}V_{2}$, $S_{5}S_{4}S_{25}V_{19}V_{3}$, $S_{5}S_{4}S_{25}V_{3}V_{2}$, $S_{16}S_{5}S_{4}V_{3}V_{2}$, $S_{2}S_{5}S_{25}V_{19}V_{3}$, $S_{2}S_{5}S_{25}V_{3}V_{2}$, $S_{16}S_{2}S_{5}V_{3}V_{2}$, $S_{24}S_{24}V_{3}V_{3}V_{22}$, $S_{24}S_{4}V_{3}V_{3}V_{22}$, $S_{22}S_{22}V_{3}V_{3}V_{20}$, $S_{22}S_{2}V_{3}V_{3}V_{20}$, $S_{4}S_{4}V_{3}V_{3}V_{22}$, $S_{4}S_{4}V_{13}V_{3}V_{3}$, $S_{2}S_{2}V_{3}V_{3}V_{20}$, $S_{2}S_{2}V_{9}V_{3}V_{3}$, $S_{24}S_{5}V_{19}V_{3}V_{22}$, $S_{5}S_{4}V_{19}V_{3}V_{22}$, $S_{22}S_{5}V_{19}V_{3}V_{20}$, $S_{2}S_{5}V_{19}V_{3}V_{20}$, $S_{24}S_{5}V_{3}V_{2}V_{22}$, $S_{5}S_{4}V_{3}V_{2}V_{22}$, $S_{22}S_{5}V_{3}V_{2}V_{20}$, $S_{2}S_{5}V_{3}V_{2}V_{20}$, $S_{5}S_{4}V_{13}V_{3}V_{2}$, $S_{2}S_{5}V_{9}V_{3}V_{2}$, $S_{23}S_{24}S_{24}S_{5}S_{5}$, $S_{24}S_{3}S_{5}S_{5}S_{4}$, $S_{22}S_{22}S_{23}S_{5}S_{5}$, $S_{22}S_{2}S_{3}S_{5}S_{5}$, $S_{23}S_{5}S_{5}S_{4}S_{4}$, $S_{3}S_{5}S_{5}S_{4}S_{4}$, $S_{23}S_{2}S_{2}S_{5}S_{5}$, $S_{2}S_{2}S_{3}S_{5}S_{5}$, $S_{24}S_{5}S_{5}V_{19}V_{19}$, $S_{22}S_{5}S_{5}V_{19}V_{19}$, $S_{5}S_{5}S_{4}V_{19}V_{2}$, $S_{2}S_{5}S_{5}V_{19}V_{2}$, $S_{24}S_{5}S_{5}V_{2}V_{2}$, $S_{22}S_{5}S_{5}V_{2}V_{2}$, $S_{5}S_{5}S_{4}V_{2}V_{2}$, $S_{2}S_{5}S_{5}V_{2}V_{2}$, $S_{23}S_{24}S_{5}S_{5}S_{25}$, $S_{24}S_{3}S_{5}S_{5}S_{25}$, $S_{22}S_{23}S_{5}S_{5}S_{25}$, $S_{22}S_{3}S_{5}S_{5}S_{25}$, $S_{23}S_{5}S_{5}S_{4}S_{25}$, $S_{3}S_{5}S_{5}S_{4}S_{25}$, $S_{16}S_{3}S_{5}S_{5}S_{4}$, $S_{23}S_{2}S_{5}S_{5}S_{25}$, $S_{2}S_{3}S_{5}S_{5}S_{25}$, $S_{16}S_{2}S_{3}S_{5}S_{5}$, $S_{5}S_{5}V_{19}V_{19}V_{22}$, $S_{5}S_{5}V_{19}V_{2}V_{22}$, $S_{5}S_{5}V_{19}V_{19}V_{20}$, $S_{5}S_{5}V_{19}V_{2}V_{20}$, $S_{5}S_{5}V_{2}V_{2}V_{22}$, $S_{5}S_{5}V_{2}V_{2}V_{20}$, $S_{5}S_{5}V_{13}V_{2}V_{2}$, $S_{5}S_{5}V_{9}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{10}$} {{$S_{7}S_{22}S_{22}S_{22}S_{23}$, $S_{7}S_{22}S_{2}S_{2}S_{3}$, $S_{7}S_{23}S_{2}S_{2}S_{2}$, $S_{7}S_{22}S_{22}S_{2}S_{3}$, $S_{7}S_{2}S_{2}S_{2}S_{3}$, $S_{7}S_{22}S_{22}V_{19}V_{19}$, $S_{7}S_{2}S_{2}V_{19}V_{2}$, $S_{7}S_{22}S_{22}V_{2}V_{2}$, $S_{7}S_{2}S_{2}V_{2}V_{2}$, $S_{7}S_{23}V_{18}V_{18}V_{19}$, $S_{7}S_{3}V_{19}V_{1}V_{1}$, $S_{7}S_{23}V_{1}V_{1}V_{2}$, $S_{7}S_{3}V_{18}V_{18}V_{2}$, $S_{7}S_{3}V_{1}V_{1}V_{2}$, $S_{7}S_{22}S_{22}S_{23}S_{23}$, $S_{7}S_{22}S_{2}S_{3}S_{3}$, $S_{7}S_{23}S_{23}S_{2}S_{2}$, $S_{7}S_{2}S_{2}S_{3}S_{3}$, $S_{7}S_{23}S_{23}V_{18}V_{19}$, $S_{7}S_{3}S_{3}V_{19}V_{1}$, $S_{7}S_{3}S_{3}V_{18}V_{2}$, $S_{7}S_{23}S_{23}V_{1}V_{2}$, $S_{7}S_{3}S_{3}V_{1}V_{2}$, $S_{7}S_{22}V_{19}V_{19}V_{19}$, $S_{7}S_{2}V_{19}V_{2}V_{2}$, $S_{7}S_{22}V_{2}V_{2}V_{2}$, $S_{7}S_{2}V_{19}V_{19}V_{2}$, $S_{7}S_{2}V_{2}V_{2}V_{2}$, $S_{7}S_{23}V_{18}V_{19}V_{19}$, $S_{7}S_{23}V_{1}V_{2}V_{2}$, $S_{7}S_{3}V_{18}V_{2}V_{2}$, $S_{7}S_{3}V_{19}V_{19}V_{1}$, $S_{7}S_{3}V_{1}V_{2}V_{2}$, $S_{22}S_{22}S_{23}V_{3}V_{4}$, $S_{22}S_{2}S_{3}V_{3}V_{4}$, $S_{23}S_{2}S_{2}V_{3}V_{4}$, $S_{2}S_{2}S_{3}V_{3}V_{4}$, $S_{22}V_{19}V_{19}V_{3}V_{4}$, $S_{2}V_{19}V_{3}V_{4}V_{2}$, $S_{22}V_{3}V_{4}V_{2}V_{2}$, $S_{2}V_{3}V_{4}V_{2}V_{2}$, $S_{23}S_{5}V_{18}V_{19}V_{4}$, $S_{3}S_{5}V_{19}V_{4}V_{1}$, $S_{23}S_{5}V_{4}V_{1}V_{2}$, $S_{3}S_{5}V_{18}V_{4}V_{2}$, $S_{3}S_{5}V_{4}V_{1}V_{2}$, $S_{22}S_{23}V_{3}V_{4}V_{20}$, $S_{22}S_{3}V_{3}V_{4}V_{20}$, $S_{23}S_{2}V_{3}V_{4}V_{20}$, $S_{2}S_{3}V_{3}V_{4}V_{20}$, $S_{2}S_{3}V_{9}V_{3}V_{4}$, $S_{23}S_{5}V_{19}V_{4}V_{20}$, $S_{3}S_{5}V_{19}V_{4}V_{20}$, $S_{23}S_{5}V_{4}V_{2}V_{20}$, $S_{3}S_{5}V_{4}V_{2}V_{20}$, $S_{3}S_{5}V_{9}V_{4}V_{2}$, $S_{25}V_{19}V_{19}V_{3}V_{4}$, $S_{25}V_{19}V_{3}V_{4}V_{2}$, $S_{25}V_{3}V_{4}V_{2}V_{2}$, $S_{16}V_{3}V_{4}V_{2}V_{2}$, $S_{23}S_{5}S_{25}V_{19}V_{4}$, $S_{23}S_{5}S_{25}V_{4}V_{2}$, $S_{3}S_{5}S_{25}V_{19}V_{4}$, $S_{3}S_{5}S_{25}V_{4}V_{2}$, $S_{16}S_{3}S_{5}V_{4}V_{2}$, $S_{22}S_{23}V_{3}V_{4}V_{21}$, $S_{23}S_{2}V_{3}V_{4}V_{21}$, $S_{22}S_{3}V_{3}V_{4}V_{21}$, $S_{2}S_{3}V_{3}V_{4}V_{21}$, $S_{2}S_{3}V_{10}V_{3}V_{4}$, $S_{22}S_{22}S_{23}V_{3}V_{3}$, $S_{22}S_{2}S_{3}V_{3}V_{3}$, $S_{23}S_{2}S_{2}V_{3}V_{3}$, $S_{2}S_{2}S_{3}V_{3}V_{3}$, $S_{23}V_{18}V_{19}V_{3}V_{3}$, $S_{3}V_{19}V_{3}V_{3}V_{1}$, $S_{3}V_{18}V_{3}V_{3}V_{2}$, $S_{23}V_{3}V_{3}V_{1}V_{2}$, $S_{3}V_{3}V_{3}V_{1}V_{2}$, $S_{22}S_{5}V_{19}V_{19}V_{3}$, $S_{2}S_{5}V_{19}V_{3}V_{2}$, $S_{22}S_{5}V_{3}V_{2}V_{2}$, $S_{2}S_{5}V_{3}V_{2}V_{2}$, $S_{23}S_{5}V_{18}V_{19}V_{3}$, $S_{23}S_{5}V_{3}V_{1}V_{2}$, $S_{3}S_{5}V_{18}V_{3}V_{2}$, $S_{3}S_{5}V_{19}V_{3}V_{1}$, $S_{3}S_{5}V_{3}V_{1}V_{2}$, $S_{22}S_{22}V_{3}V_{3}V_{20}$, $S_{22}S_{2}V_{3}V_{3}V_{20}$, $S_{2}S_{2}V_{3}V_{3}V_{20}$, $S_{2}S_{2}V_{9}V_{3}V_{3}$, $S_{22}S_{5}V_{19}V_{3}V_{20}$, $S_{2}S_{5}V_{19}V_{3}V_{20}$, $S_{22}S_{5}V_{3}V_{2}V_{20}$, $S_{2}S_{5}V_{3}V_{2}V_{20}$, $S_{2}S_{5}V_{9}V_{3}V_{2}$, $S_{25}V_{18}V_{19}V_{3}V_{3}$, $S_{25}V_{19}V_{3}V_{3}V_{1}$, $S_{25}V_{18}V_{3}V_{3}V_{2}$, $S_{25}V_{3}V_{3}V_{1}V_{2}$, $S_{16}V_{3}V_{3}V_{1}V_{2}$, $S_{23}S_{5}S_{25}V_{18}V_{3}$, $S_{23}S_{5}S_{25}V_{3}V_{1}$, $S_{3}S_{5}S_{25}V_{18}V_{3}$, $S_{3}S_{5}S_{25}V_{3}V_{1}$, $S_{16}S_{3}S_{5}V_{3}V_{1}$, $S_{23}S_{5}V_{18}V_{3}V_{21}$, $S_{3}S_{5}V_{18}V_{3}V_{21}$, $S_{23}S_{5}V_{3}V_{1}V_{21}$, $S_{3}S_{5}V_{3}V_{1}V_{21}$, $S_{3}S_{5}V_{10}V_{3}V_{1}$, $S_{22}S_{5}S_{25}V_{19}V_{3}$, $S_{22}S_{5}S_{25}V_{3}V_{2}$, $S_{2}S_{5}S_{25}V_{19}V_{3}$, $S_{2}S_{5}S_{25}V_{3}V_{2}$, $S_{16}S_{2}S_{5}V_{3}V_{2}$, $S_{22}S_{22}S_{23}S_{5}S_{5}$, $S_{23}S_{2}S_{2}S_{5}S_{5}$, $S_{22}S_{2}S_{3}S_{5}S_{5}$, $S_{2}S_{2}S_{3}S_{5}S_{5}$, $S_{22}S_{23}S_{5}S_{5}S_{25}$, $S_{23}S_{2}S_{5}S_{5}S_{25}$, $S_{22}S_{3}S_{5}S_{5}S_{25}$, $S_{2}S_{3}S_{5}S_{5}S_{25}$, $S_{16}S_{2}S_{3}S_{5}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{11}$} {{$S_{7}S_{21}S_{21}S_{23}S_{23}$, $S_{7}S_{23}S_{1}S_{1}S_{3}$, $S_{7}S_{21}S_{21}S_{3}S_{3}$, $S_{7}S_{1}S_{1}S_{3}S_{3}$, $S_{7}S_{22}S_{22}S_{22}S_{23}$, $S_{7}S_{23}S_{2}S_{2}S_{2}$, $S_{7}S_{22}S_{2}S_{2}S_{3}$, $S_{7}S_{22}S_{22}S_{2}S_{3}$, $S_{7}S_{2}S_{2}S_{2}S_{3}$, $S_{7}S_{21}S_{23}S_{23}S_{23}$, $S_{7}S_{23}S_{1}S_{3}S_{3}$, $S_{7}S_{21}S_{3}S_{3}S_{3}$, $S_{7}S_{23}S_{23}S_{1}S_{3}$, $S_{7}S_{1}S_{3}S_{3}S_{3}$, $S_{7}S_{22}S_{22}S_{23}S_{23}$, $S_{7}S_{22}S_{2}S_{3}S_{3}$, $S_{7}S_{23}S_{23}S_{2}S_{2}$, $S_{7}S_{2}S_{2}S_{3}S_{3}$, $S_{21}S_{23}S_{23}V_{4}V_{4}$, $S_{23}S_{1}S_{3}V_{4}V_{4}$, $S_{21}S_{3}S_{3}V_{4}V_{4}$, $S_{1}S_{3}S_{3}V_{4}V_{4}$, $S_{22}S_{22}S_{23}V_{3}V_{4}$, $S_{23}S_{2}S_{2}V_{3}V_{4}$, $S_{22}S_{2}S_{3}V_{3}V_{4}$, $S_{2}S_{2}S_{3}V_{3}V_{4}$, $S_{22}S_{23}V_{3}V_{4}V_{21}$, $S_{23}S_{2}V_{3}V_{4}V_{21}$, $S_{22}S_{3}V_{3}V_{4}V_{21}$, $S_{2}S_{3}V_{3}V_{4}V_{21}$, $S_{2}S_{3}V_{10}V_{3}V_{4}$, $S_{23}S_{23}V_{4}V_{4}V_{20}$, $S_{23}S_{3}V_{4}V_{4}V_{20}$, $S_{3}S_{3}V_{4}V_{4}V_{20}$, $S_{3}S_{3}V_{9}V_{4}V_{4}$, $S_{22}S_{23}V_{3}V_{4}V_{20}$, $S_{22}S_{3}V_{3}V_{4}V_{20}$, $S_{23}S_{2}V_{3}V_{4}V_{20}$, $S_{2}S_{3}V_{3}V_{4}V_{20}$, $S_{2}S_{3}V_{9}V_{3}V_{4}$, $S_{21}S_{23}S_{23}V_{3}V_{3}$, $S_{23}S_{1}S_{3}V_{3}V_{3}$, $S_{21}S_{3}S_{3}V_{3}V_{3}$, $S_{1}S_{3}S_{3}V_{3}V_{3}$, $S_{22}S_{22}S_{23}V_{3}V_{3}$, $S_{22}S_{2}S_{3}V_{3}V_{3}$, $S_{23}S_{2}S_{2}V_{3}V_{3}$, $S_{2}S_{2}S_{3}V_{3}V_{3}$, $S_{21}S_{23}V_{3}V_{3}V_{21}$, $S_{23}S_{1}V_{3}V_{3}V_{21}$, $S_{21}S_{3}V_{3}V_{3}V_{21}$, $S_{1}S_{3}V_{3}V_{3}V_{21}$, $S_{1}S_{3}V_{10}V_{3}V_{3}$, $S_{22}S_{22}V_{3}V_{3}V_{20}$, $S_{22}S_{2}V_{3}V_{3}V_{20}$, $S_{2}S_{2}V_{3}V_{3}V_{20}$, $S_{2}S_{2}V_{9}V_{3}V_{3}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 12 $(\Delta B, \Delta L)$ = (2, -2) UV completions for topology 2 (see Fig.~\ref{fig:d=12_topologies}).} 
 \label{tab:T12Top2B2L-2}
 \end{center}


==> anc/Tables_dim12/Table_dim12_Top2_B2_L2.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {12} ^{ 2 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{1}$} {{$S_{9}S_{24}S_{24}S_{24}S_{51}$, $S_{9}S_{24}S_{51}S_{4}S_{4}$, $S_{9}S_{23}S_{24}S_{24}S_{24}$, $S_{9}S_{22}S_{22}S_{23}S_{24}$, $S_{9}S_{23}S_{24}S_{4}S_{4}$, $S_{9}S_{23}S_{24}S_{2}S_{2}$, $S_{9}S_{24}S_{24}S_{24}S_{49}$, $S_{9}S_{22}S_{24}S_{24}S_{49}$, $S_{9}S_{24}S_{49}S_{4}S_{4}$, $S_{9}S_{24}S_{49}S_{2}S_{4}$, $S_{9}S_{22}S_{22}S_{24}S_{49}$, $S_{9}S_{22}S_{49}S_{4}S_{4}$, $S_{9}S_{22}S_{49}S_{2}S_{4}$, $S_{9}S_{24}S_{4}S_{4}S_{34}$, $S_{9}S_{4}S_{4}S_{4}S_{34}$, $S_{9}S_{24}S_{3}S_{4}S_{4}$, $S_{9}S_{22}S_{2}S_{3}S_{4}$, $S_{9}S_{3}S_{4}S_{4}S_{4}$, $S_{9}S_{2}S_{2}S_{3}S_{4}$, $S_{9}S_{24}S_{4}S_{4}S_{19}$, $S_{9}S_{24}S_{2}S_{4}S_{19}$, $S_{9}S_{22}S_{4}S_{4}S_{19}$, $S_{9}S_{4}S_{4}S_{4}S_{19}$, $S_{9}S_{2}S_{4}S_{4}S_{19}$, $S_{9}S_{24}S_{2}S_{2}S_{19}$, $S_{9}S_{22}S_{2}S_{4}S_{19}$, $S_{9}S_{2}S_{2}S_{4}S_{19}$, $S_{14}S_{24}S_{24}S_{24}S_{49}$, $S_{14}S_{22}S_{24}S_{24}S_{49}$, $S_{14}S_{24}S_{49}S_{4}S_{4}$, $S_{14}S_{24}S_{49}S_{2}S_{4}$, $S_{14}S_{22}S_{23}S_{24}S_{24}$, $S_{14}S_{22}S_{22}S_{22}S_{23}$, $S_{14}S_{22}S_{23}S_{4}S_{4}$, $S_{14}S_{22}S_{23}S_{2}S_{2}$, $S_{14}S_{24}S_{4}S_{4}S_{19}$, $S_{14}S_{24}S_{2}S_{4}S_{19}$, $S_{14}S_{22}S_{4}S_{4}S_{19}$, $S_{14}S_{4}S_{4}S_{4}S_{19}$, $S_{14}S_{2}S_{4}S_{4}S_{19}$, $S_{14}S_{24}S_{2}S_{3}S_{4}$, $S_{14}S_{22}S_{2}S_{2}S_{3}$, $S_{14}S_{2}S_{3}S_{4}S_{4}$, $S_{14}S_{2}S_{2}S_{2}S_{3}$, $S_{24}S_{24}S_{51}S_{4}S_{4}$, $S_{51}S_{4}S_{4}S_{4}S_{4}$, $S_{23}S_{24}S_{24}S_{4}S_{4}$, $S_{22}S_{22}S_{23}S_{4}S_{4}$, $S_{23}S_{4}S_{4}S_{4}S_{4}$, $S_{23}S_{2}S_{2}S_{4}S_{4}$, $S_{24}S_{24}S_{49}S_{4}S_{4}$, $S_{22}S_{24}S_{49}S_{4}S_{4}$, $S_{49}S_{4}S_{4}S_{4}S_{4}$, $S_{49}S_{2}S_{4}S_{4}S_{4}$, $S_{24}S_{4}S_{4}S_{4}S_{34}$, $S_{4}S_{4}S_{4}S_{4}S_{34}$, $S_{24}S_{3}S_{4}S_{4}S_{4}$, $S_{22}S_{2}S_{3}S_{4}S_{4}$, $S_{3}S_{4}S_{4}S_{4}S_{4}$, $S_{2}S_{2}S_{3}S_{4}S_{4}$, $S_{24}S_{4}S_{4}S_{4}S_{19}$, $S_{24}S_{2}S_{4}S_{4}S_{19}$, $S_{22}S_{4}S_{4}S_{4}S_{19}$, $S_{4}S_{4}S_{4}S_{4}S_{19}$, $S_{2}S_{4}S_{4}S_{4}S_{19}$, $S_{24}S_{24}S_{49}S_{2}S_{4}$, $S_{22}S_{24}S_{49}S_{2}S_{4}$, $S_{49}S_{2}S_{2}S_{4}S_{4}$, $S_{24}S_{2}S_{2}S_{4}S_{19}$, $S_{22}S_{2}S_{4}S_{4}S_{19}$, $S_{2}S_{2}S_{4}S_{4}S_{19}$, $S_{23}S_{24}S_{24}S_{2}S_{2}$, $S_{22}S_{22}S_{23}S_{2}S_{2}$, $S_{23}S_{2}S_{2}S_{2}S_{2}$, $S_{24}S_{2}S_{2}S_{3}S_{4}$, $S_{22}S_{2}S_{2}S_{2}S_{3}$, $S_{2}S_{2}S_{2}S_{2}S_{3}$, $S_{24}S_{24}S_{4}S_{4}S_{76}$, $S_{24}S_{4}S_{4}S_{4}S_{76}$, $S_{24}S_{24}S_{4}S_{4}S_{41}$, $S_{22}S_{24}S_{2}S_{4}S_{41}$, $S_{24}S_{4}S_{4}S_{4}S_{41}$, $S_{24}S_{2}S_{2}S_{4}S_{41}$, $S_{24}S_{24}S_{4}S_{4}S_{43}$, $S_{24}S_{24}S_{2}S_{4}S_{43}$, $S_{22}S_{24}S_{4}S_{4}S_{43}$, $S_{24}S_{4}S_{4}S_{4}S_{43}$, $S_{24}S_{2}S_{4}S_{4}S_{43}$, $S_{22}S_{24}S_{2}S_{4}S_{43}$, $S_{22}S_{22}S_{4}S_{4}S_{43}$, $S_{22}S_{4}S_{4}S_{4}S_{43}$, $S_{22}S_{2}S_{4}S_{4}S_{43}$, $S_{4}S_{4}S_{4}S_{4}S_{76}$, $S_{22}S_{2}S_{4}S_{4}S_{41}$, $S_{4}S_{4}S_{4}S_{4}S_{41}$, $S_{2}S_{2}S_{4}S_{4}S_{41}$, $S_{4}S_{4}S_{4}S_{4}S_{43}$, $S_{2}S_{4}S_{4}S_{4}S_{43}$, $S_{28}S_{4}S_{4}S_{4}S_{4}$, $S_{7}S_{4}S_{4}S_{4}S_{4}$, $S_{7}S_{2}S_{2}S_{4}S_{4}$, $S_{8}S_{4}S_{4}S_{4}S_{4}$, $S_{8}S_{2}S_{4}S_{4}S_{4}$, $S_{24}S_{2}S_{2}S_{4}S_{43}$, $S_{2}S_{2}S_{4}S_{4}S_{43}$, $S_{8}S_{2}S_{2}S_{4}S_{4}$, $S_{24}S_{24}S_{2}S_{2}S_{43}$, $S_{22}S_{22}S_{2}S_{2}S_{41}$, $S_{22}S_{2}S_{2}S_{2}S_{41}$, $S_{2}S_{2}S_{2}S_{2}S_{41}$, $S_{7}S_{2}S_{2}S_{2}S_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{2}$} {{$S_{9}S_{22}S_{22}S_{23}S_{24}$, $S_{9}S_{23}S_{24}S_{2}S_{2}$, $S_{9}S_{22}S_{24}S_{24}S_{49}$, $S_{9}S_{24}S_{49}S_{2}S_{4}$, $S_{9}S_{22}S_{22}S_{24}S_{49}$, $S_{9}S_{22}S_{49}S_{2}S_{4}$, $S_{9}S_{22}S_{2}S_{3}S_{4}$, $S_{9}S_{2}S_{2}S_{3}S_{4}$, $S_{9}S_{22}S_{4}S_{4}S_{19}$, $S_{9}S_{24}S_{2}S_{4}S_{19}$, $S_{9}S_{2}S_{4}S_{4}S_{19}$, $S_{9}S_{22}S_{2}S_{4}S_{19}$, $S_{9}S_{24}S_{2}S_{2}S_{19}$, $S_{9}S_{2}S_{2}S_{4}S_{19}$, $S_{14}S_{22}S_{24}S_{24}S_{49}$, $S_{14}S_{24}S_{49}S_{2}S_{4}$, $S_{14}S_{22}S_{22}S_{22}S_{23}$, $S_{14}S_{22}S_{23}S_{2}S_{2}$, $S_{14}S_{22}S_{4}S_{4}S_{19}$, $S_{14}S_{24}S_{2}S_{4}S_{19}$, $S_{14}S_{2}S_{4}S_{4}S_{19}$, $S_{14}S_{22}S_{2}S_{2}S_{3}$, $S_{14}S_{2}S_{2}S_{2}S_{3}$, $S_{22}S_{22}S_{23}S_{4}S_{4}$, $S_{23}S_{2}S_{2}S_{4}S_{4}$, $S_{22}S_{24}S_{49}S_{4}S_{4}$, $S_{49}S_{2}S_{4}S_{4}S_{4}$, $S_{22}S_{2}S_{3}S_{4}S_{4}$, $S_{2}S_{2}S_{3}S_{4}S_{4}$, $S_{22}S_{4}S_{4}S_{4}S_{19}$, $S_{24}S_{2}S_{4}S_{4}S_{19}$, $S_{2}S_{4}S_{4}S_{4}S_{19}$, $S_{22}S_{24}S_{49}S_{2}S_{4}$, $S_{49}S_{2}S_{2}S_{4}S_{4}$, $S_{22}S_{2}S_{4}S_{4}S_{19}$, $S_{24}S_{2}S_{2}S_{4}S_{19}$, $S_{2}S_{2}S_{4}S_{4}S_{19}$, $S_{22}S_{22}S_{23}S_{2}S_{2}$, $S_{23}S_{2}S_{2}S_{2}S_{2}$, $S_{22}S_{2}S_{2}S_{2}S_{3}$, $S_{2}S_{2}S_{2}S_{2}S_{3}$, $S_{22}S_{24}S_{2}S_{4}S_{41}$, $S_{24}S_{2}S_{2}S_{4}S_{41}$, $S_{22}S_{24}S_{4}S_{4}S_{43}$, $S_{24}S_{2}S_{4}S_{4}S_{43}$, $S_{22}S_{22}S_{4}S_{4}S_{43}$, $S_{22}S_{2}S_{4}S_{4}S_{43}$, $S_{22}S_{2}S_{4}S_{4}S_{41}$, $S_{2}S_{2}S_{4}S_{4}S_{41}$, $S_{22}S_{4}S_{4}S_{4}S_{43}$, $S_{2}S_{4}S_{4}S_{4}S_{43}$, $S_{7}S_{2}S_{2}S_{4}S_{4}$, $S_{8}S_{2}S_{4}S_{4}S_{4}$, $S_{2}S_{2}S_{4}S_{4}S_{43}$, $S_{8}S_{2}S_{2}S_{4}S_{4}$, $S_{22}S_{24}S_{2}S_{4}S_{43}$, $S_{24}S_{2}S_{2}S_{4}S_{43}$, $S_{22}S_{22}S_{2}S_{2}S_{41}$, $S_{22}S_{2}S_{2}S_{2}S_{41}$, $S_{2}S_{2}S_{2}S_{2}S_{41}$, $S_{7}S_{2}S_{2}S_{2}S_{2}$, $S_{14}S_{22}S_{23}S_{24}S_{24}$, $S_{14}S_{24}S_{2}S_{3}S_{4}$, $S_{14}S_{22}S_{23}S_{4}S_{4}$, $S_{9}S_{22}S_{49}S_{4}S_{4}$, $S_{14}S_{2}S_{3}S_{4}S_{4}$, $S_{9}S_{23}S_{24}V_{18}V_{19}$, $S_{9}S_{23}S_{24}V_{1}V_{2}$, $S_{9}S_{24}S_{49}V_{18}V_{19}$, $S_{9}S_{24}S_{49}V_{1}V_{2}$, $S_{9}S_{22}S_{49}V_{18}V_{19}$, $S_{9}S_{22}S_{49}V_{1}V_{2}$, $S_{9}S_{3}S_{4}V_{18}V_{2}$, $S_{9}S_{3}S_{4}V_{19}V_{1}$, $S_{9}S_{3}S_{4}V_{1}V_{2}$, $S_{9}S_{4}S_{19}V_{18}V_{2}$, $S_{9}S_{4}S_{19}V_{19}V_{1}$, $S_{9}S_{4}S_{19}V_{1}V_{2}$, $S_{9}S_{2}S_{19}V_{18}V_{2}$, $S_{9}S_{2}S_{19}V_{19}V_{1}$, $S_{9}S_{2}S_{19}V_{1}V_{2}$, $S_{14}S_{24}S_{49}V_{18}V_{19}$, $S_{14}S_{24}S_{49}V_{1}V_{2}$, $S_{14}S_{22}S_{23}V_{18}V_{19}$, $S_{14}S_{22}S_{23}V_{1}V_{2}$, $S_{14}S_{4}S_{19}V_{18}V_{2}$, $S_{14}S_{4}S_{19}V_{19}V_{1}$, $S_{14}S_{4}S_{19}V_{1}V_{2}$, $S_{14}S_{2}S_{3}V_{18}V_{2}$, $S_{14}S_{2}S_{3}V_{19}V_{1}$, $S_{14}S_{2}S_{3}V_{1}V_{2}$, $S_{23}S_{4}S_{4}V_{18}V_{19}$, $S_{23}S_{4}S_{4}V_{1}V_{2}$, $S_{49}S_{4}S_{4}V_{18}V_{19}$, $S_{49}S_{4}S_{4}V_{1}V_{2}$, $S_{3}S_{4}S_{4}V_{18}V_{2}$, $S_{3}S_{4}S_{4}V_{19}V_{1}$, $S_{3}S_{4}S_{4}V_{1}V_{2}$, $S_{4}S_{4}S_{19}V_{18}V_{2}$, $S_{4}S_{4}S_{19}V_{19}V_{1}$, $S_{4}S_{4}S_{19}V_{1}V_{2}$, $S_{49}S_{2}S_{4}V_{18}V_{19}$, $S_{49}S_{2}S_{4}V_{1}V_{2}$, $S_{2}S_{4}S_{19}V_{18}V_{2}$, $S_{2}S_{4}S_{19}V_{19}V_{1}$, $S_{2}S_{4}S_{19}V_{1}V_{2}$, $S_{23}S_{2}S_{2}V_{18}V_{19}$, $S_{23}S_{2}S_{2}V_{1}V_{2}$, $S_{2}S_{2}S_{3}V_{18}V_{2}$, $S_{2}S_{2}S_{3}V_{19}V_{1}$, $S_{2}S_{2}S_{3}V_{1}V_{2}$, $S_{24}S_{4}S_{41}V_{18}V_{1}$, $S_{24}S_{4}S_{41}V_{1}V_{1}$, $S_{24}S_{4}S_{43}V_{18}V_{1}$, $S_{24}S_{4}S_{43}V_{1}V_{1}$, $S_{22}S_{4}S_{43}V_{18}V_{1}$, $S_{22}S_{4}S_{43}V_{1}V_{1}$, $S_{4}S_{4}S_{41}V_{18}V_{1}$, $S_{4}S_{4}S_{41}V_{1}V_{1}$, $S_{4}S_{4}S_{43}V_{18}V_{1}$, $S_{4}S_{4}S_{43}V_{1}V_{1}$, $S_{7}S_{4}S_{4}V_{1}V_{1}$, $S_{8}S_{4}S_{4}V_{1}V_{1}$, $S_{2}S_{4}S_{43}V_{18}V_{1}$, $S_{2}S_{4}S_{43}V_{1}V_{1}$, $S_{8}S_{2}S_{4}V_{1}V_{1}$, $S_{24}S_{2}S_{43}V_{18}V_{1}$, $S_{24}S_{2}S_{43}V_{1}V_{1}$, $S_{22}S_{2}S_{41}V_{18}V_{1}$, $S_{22}S_{2}S_{41}V_{1}V_{1}$, $S_{2}S_{2}S_{41}V_{18}V_{1}$, $S_{2}S_{2}S_{41}V_{1}V_{1}$, $S_{7}S_{2}S_{2}V_{1}V_{1}$, $S_{9}S_{24}V_{18}V_{19}V_{47}$, $S_{9}S_{4}V_{19}V_{47}V_{1}$, $S_{9}S_{24}V_{18}V_{19}V_{45}$, $S_{9}S_{22}V_{18}V_{19}V_{45}$, $S_{9}S_{4}V_{19}V_{45}V_{1}$, $S_{9}S_{2}V_{19}V_{45}V_{1}$, $S_{9}S_{4}V_{18}V_{2}V_{17}$, $S_{9}S_{24}V_{1}V_{2}V_{17}$, $S_{9}S_{4}V_{1}V_{2}V_{17}$, $S_{9}S_{4}V_{18}V_{2}V_{15}$, $S_{9}S_{2}V_{18}V_{2}V_{15}$, $S_{9}S_{24}V_{1}V_{2}V_{15}$, $S_{9}S_{22}V_{1}V_{2}V_{15}$, $S_{9}S_{4}V_{1}V_{2}V_{15}$, $S_{9}S_{2}V_{1}V_{2}V_{15}$, $S_{14}S_{24}V_{18}V_{19}V_{45}$, $S_{14}S_{22}V_{18}V_{19}V_{45}$, $S_{14}S_{4}V_{19}V_{45}V_{1}$, $S_{14}S_{2}V_{19}V_{45}V_{1}$, $S_{14}S_{4}V_{18}V_{2}V_{15}$, $S_{14}S_{2}V_{18}V_{2}V_{15}$, $S_{14}S_{24}V_{1}V_{2}V_{15}$, $S_{14}S_{22}V_{1}V_{2}V_{15}$, $S_{14}S_{4}V_{1}V_{2}V_{15}$, $S_{14}S_{2}V_{1}V_{2}V_{15}$, $S_{24}S_{4}V_{18}V_{47}V_{1}$, $S_{4}S_{4}V_{47}V_{1}V_{1}$, $S_{24}S_{4}V_{18}V_{45}V_{1}$, $S_{22}S_{4}V_{18}V_{45}V_{1}$, $S_{4}S_{4}V_{45}V_{1}V_{1}$, $S_{2}S_{4}V_{45}V_{1}V_{1}$, $S_{4}S_{4}V_{18}V_{1}V_{17}$, $S_{24}S_{4}V_{1}V_{1}V_{17}$, $S_{4}S_{4}V_{1}V_{1}V_{17}$, $S_{4}S_{4}V_{18}V_{1}V_{15}$, $S_{2}S_{4}V_{18}V_{1}V_{15}$, $S_{24}S_{4}V_{1}V_{1}V_{15}$, $S_{22}S_{4}V_{1}V_{1}V_{15}$, $S_{4}S_{4}V_{1}V_{1}V_{15}$, $S_{2}S_{4}V_{1}V_{1}V_{15}$, $S_{24}S_{2}V_{18}V_{45}V_{1}$, $S_{22}S_{2}V_{18}V_{45}V_{1}$, $S_{2}S_{2}V_{45}V_{1}V_{1}$, $S_{2}S_{2}V_{18}V_{1}V_{15}$, $S_{24}S_{2}V_{1}V_{1}V_{15}$, $S_{22}S_{2}V_{1}V_{1}V_{15}$, $S_{2}S_{2}V_{1}V_{1}V_{15}$, $S_{4}S_{4}V_{18}V_{19}V_{39}$, $S_{4}S_{4}V_{19}V_{1}V_{39}$, $S_{4}S_{4}V_{18}V_{19}V_{37}$, $S_{2}S_{4}V_{18}V_{19}V_{37}$, $S_{4}S_{4}V_{19}V_{1}V_{37}$, $S_{2}S_{4}V_{19}V_{1}V_{37}$, $S_{4}S_{4}V_{18}V_{2}V_{39}$, $S_{4}S_{4}V_{1}V_{2}V_{39}$, $S_{4}S_{4}V_{18}V_{2}V_{37}$, $S_{2}S_{4}V_{18}V_{2}V_{37}$, $S_{4}S_{4}V_{1}V_{2}V_{37}$, $S_{2}S_{4}V_{1}V_{2}V_{37}$, $S_{4}S_{4}V_{26}V_{1}V_{2}$, $S_{4}S_{4}V_{11}V_{1}V_{2}$, $S_{2}S_{4}V_{11}V_{1}V_{2}$, $S_{2}S_{2}V_{18}V_{19}V_{37}$, $S_{2}S_{2}V_{19}V_{1}V_{37}$, $S_{2}S_{2}V_{18}V_{2}V_{37}$, $S_{2}S_{2}V_{1}V_{2}V_{37}$, $S_{2}S_{2}V_{11}V_{1}V_{2}$, $S_{24}S_{4}V_{18}V_{1}V_{39}$, $S_{24}S_{4}V_{1}V_{1}V_{39}$, $S_{24}S_{4}V_{18}V_{1}V_{37}$, $S_{24}S_{2}V_{18}V_{1}V_{37}$, $S_{24}S_{4}V_{1}V_{1}V_{37}$, $S_{24}S_{2}V_{1}V_{1}V_{37}$, $S_{22}S_{4}V_{18}V_{1}V_{37}$, $S_{22}S_{2}V_{18}V_{1}V_{37}$, $S_{22}S_{4}V_{1}V_{1}V_{37}$, $S_{22}S_{2}V_{1}V_{1}V_{37}$, $S_{4}S_{4}V_{18}V_{1}V_{39}$, $S_{4}S_{4}V_{1}V_{1}V_{39}$, $S_{4}S_{4}V_{18}V_{1}V_{37}$, $S_{2}S_{4}V_{18}V_{1}V_{37}$, $S_{4}S_{4}V_{1}V_{1}V_{37}$, $S_{2}S_{4}V_{1}V_{1}V_{37}$, $S_{4}S_{4}V_{26}V_{1}V_{1}$, $S_{4}S_{4}V_{11}V_{1}V_{1}$, $S_{2}S_{4}V_{11}V_{1}V_{1}$, $S_{2}S_{2}V_{18}V_{1}V_{37}$, $S_{2}S_{2}V_{1}V_{1}V_{37}$, $S_{2}S_{2}V_{11}V_{1}V_{1}$, $S_{9}S_{24}V_{18}V_{19}V_{46}$, $S_{9}S_{24}V_{18}V_{19}V_{19}$, $S_{14}S_{24}V_{18}V_{19}V_{19}$, $S_{9}S_{24}V_{1}V_{2}V_{16}$, $S_{9}S_{24}V_{1}V_{2}V_{2}$, $S_{14}S_{24}V_{1}V_{2}V_{2}$, $S_{9}S_{22}V_{18}V_{19}V_{19}$, $S_{14}S_{22}V_{18}V_{19}V_{19}$, $S_{9}S_{22}V_{1}V_{2}V_{2}$, $S_{14}S_{22}V_{1}V_{2}V_{2}$, $S_{9}S_{4}V_{19}V_{1}V_{16}$, $S_{9}S_{4}V_{19}V_{1}V_{2}$, $S_{14}S_{4}V_{19}V_{1}V_{2}$, $S_{9}S_{4}V_{18}V_{46}V_{2}$, $S_{9}S_{4}V_{18}V_{19}V_{2}$, $S_{14}S_{4}V_{18}V_{19}V_{2}$, $S_{9}S_{4}V_{1}V_{2}V_{16}$, $S_{9}S_{4}V_{1}V_{2}V_{2}$, $S_{14}S_{4}V_{1}V_{2}V_{2}$, $S_{9}S_{2}V_{19}V_{1}V_{2}$, $S_{14}S_{2}V_{19}V_{1}V_{2}$, $S_{9}S_{2}V_{18}V_{19}V_{2}$, $S_{14}S_{2}V_{18}V_{19}V_{2}$, $S_{9}S_{2}V_{1}V_{2}V_{2}$, $S_{14}S_{2}V_{1}V_{2}V_{2}$, $S_{24}S_{4}S_{41}V_{19}V_{2}$, $S_{24}S_{4}S_{41}V_{2}V_{2}$, $S_{24}S_{4}S_{43}V_{19}V_{2}$, $S_{24}S_{4}S_{43}V_{2}V_{2}$, $S_{22}S_{4}S_{43}V_{19}V_{2}$, $S_{22}S_{4}S_{43}V_{2}V_{2}$, $S_{4}S_{4}S_{41}V_{19}V_{2}$, $S_{4}S_{4}S_{41}V_{2}V_{2}$, $S_{4}S_{4}S_{43}V_{19}V_{2}$, $S_{4}S_{4}S_{43}V_{2}V_{2}$, $S_{7}S_{4}S_{4}V_{2}V_{2}$, $S_{8}S_{4}S_{4}V_{2}V_{2}$, $S_{2}S_{4}S_{43}V_{19}V_{2}$, $S_{2}S_{4}S_{43}V_{2}V_{2}$, $S_{8}S_{2}S_{4}V_{2}V_{2}$, $S_{24}S_{2}S_{43}V_{19}V_{2}$, $S_{24}S_{2}S_{43}V_{2}V_{2}$, $S_{22}S_{2}S_{41}V_{19}V_{2}$, $S_{22}S_{2}S_{41}V_{2}V_{2}$, $S_{2}S_{2}S_{41}V_{19}V_{2}$, $S_{2}S_{2}S_{41}V_{2}V_{2}$, $S_{7}S_{2}S_{2}V_{2}V_{2}$, $S_{23}S_{24}S_{24}V_{1}V_{2}$, $S_{24}S_{24}S_{49}V_{1}V_{2}$, $S_{22}S_{24}S_{49}V_{1}V_{2}$, $S_{24}S_{3}S_{4}V_{1}V_{2}$, $S_{24}S_{4}S_{19}V_{1}V_{2}$, $S_{24}S_{2}S_{19}V_{1}V_{2}$, $S_{22}S_{22}S_{23}V_{1}V_{2}$, $S_{22}S_{4}S_{19}V_{1}V_{2}$, $S_{22}S_{2}S_{3}V_{1}V_{2}$, $S_{24}S_{4}V_{19}V_{2}V_{39}$, $S_{4}S_{4}V_{19}V_{2}V_{39}$, $S_{24}S_{4}V_{19}V_{2}V_{37}$, $S_{22}S_{4}V_{19}V_{2}V_{37}$, $S_{4}S_{4}V_{19}V_{2}V_{37}$, $S_{2}S_{4}V_{19}V_{2}V_{37}$, $S_{24}S_{4}V_{2}V_{2}V_{39}$, $S_{4}S_{4}V_{2}V_{2}V_{39}$, $S_{24}S_{4}V_{2}V_{2}V_{37}$, $S_{22}S_{4}V_{2}V_{2}V_{37}$, $S_{4}S_{4}V_{2}V_{2}V_{37}$, $S_{2}S_{4}V_{2}V_{2}V_{37}$, $S_{4}S_{4}V_{26}V_{2}V_{2}$, $S_{4}S_{4}V_{11}V_{2}V_{2}$, $S_{2}S_{4}V_{11}V_{2}V_{2}$, $S_{24}S_{2}V_{19}V_{2}V_{37}$, $S_{22}S_{2}V_{19}V_{2}V_{37}$, $S_{2}S_{2}V_{19}V_{2}V_{37}$, $S_{24}S_{2}V_{2}V_{2}V_{37}$, $S_{22}S_{2}V_{2}V_{2}V_{37}$, $S_{2}S_{2}V_{2}V_{2}V_{37}$, $S_{2}S_{2}V_{11}V_{2}V_{2}$, $S_{24}S_{24}V_{1}V_{2}V_{39}$, $S_{24}S_{4}V_{1}V_{2}V_{39}$, $S_{24}S_{24}V_{1}V_{2}V_{37}$, $S_{22}S_{24}V_{1}V_{2}V_{37}$, $S_{24}S_{4}V_{1}V_{2}V_{37}$, $S_{24}S_{2}V_{1}V_{2}V_{37}$, $S_{22}S_{22}V_{1}V_{2}V_{37}$, $S_{22}S_{4}V_{1}V_{2}V_{37}$, $S_{22}S_{2}V_{1}V_{2}V_{37}$, $S_{24}S_{4}V_{19}V_{46}V_{2}$, $S_{24}S_{4}V_{19}V_{19}V_{2}$, $S_{24}S_{2}V_{19}V_{19}V_{2}$, $S_{24}S_{4}V_{2}V_{2}V_{16}$, $S_{24}S_{4}V_{2}V_{2}V_{2}$, $S_{24}S_{2}V_{2}V_{2}V_{2}$, $S_{22}S_{4}V_{19}V_{19}V_{2}$, $S_{22}S_{2}V_{19}V_{19}V_{2}$, $S_{22}S_{4}V_{2}V_{2}V_{2}$, $S_{22}S_{2}V_{2}V_{2}V_{2}$, $S_{4}S_{4}V_{19}V_{2}V_{16}$, $S_{4}S_{4}V_{19}V_{2}V_{2}$, $S_{2}S_{4}V_{19}V_{2}V_{2}$, $S_{4}S_{4}V_{46}V_{2}V_{2}$, $S_{4}S_{4}V_{2}V_{2}V_{16}$, $S_{4}S_{4}V_{2}V_{2}V_{2}$, $S_{2}S_{4}V_{2}V_{2}V_{2}$, $S_{2}S_{2}V_{19}V_{2}V_{2}$, $S_{2}S_{2}V_{2}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{3}$} {{$S_{24}S_{24}V_{12}V_{18}V_{47}$, $S_{24}S_{4}V_{12}V_{47}V_{1}$, $S_{24}S_{24}V_{12}V_{18}V_{45}$, $S_{22}S_{24}V_{12}V_{18}V_{45}$, $S_{24}S_{4}V_{12}V_{45}V_{1}$, $S_{24}S_{2}V_{12}V_{45}V_{1}$, $S_{22}S_{22}V_{12}V_{18}V_{45}$, $S_{22}S_{4}V_{12}V_{45}V_{1}$, $S_{22}S_{2}V_{12}V_{45}V_{1}$, $S_{4}S_{4}V_{12}V_{18}V_{17}$, $S_{24}S_{4}V_{12}V_{1}V_{17}$, $S_{4}S_{4}V_{12}V_{1}V_{17}$, $S_{4}S_{4}V_{12}V_{18}V_{15}$, $S_{2}S_{4}V_{12}V_{18}V_{15}$, $S_{24}S_{4}V_{12}V_{1}V_{15}$, $S_{22}S_{4}V_{12}V_{1}V_{15}$, $S_{4}S_{4}V_{12}V_{1}V_{15}$, $S_{2}S_{4}V_{12}V_{1}V_{15}$, $S_{2}S_{2}V_{12}V_{18}V_{15}$, $S_{24}S_{2}V_{12}V_{1}V_{15}$, $S_{22}S_{2}V_{12}V_{1}V_{15}$, $S_{2}S_{2}V_{12}V_{1}V_{15}$, $S_{24}S_{4}V_{18}V_{47}V_{1}$, $S_{4}S_{4}V_{47}V_{1}V_{1}$, $S_{24}S_{4}V_{18}V_{45}V_{1}$, $S_{22}S_{4}V_{18}V_{45}V_{1}$, $S_{4}S_{4}V_{45}V_{1}V_{1}$, $S_{2}S_{4}V_{45}V_{1}V_{1}$, $S_{4}S_{4}V_{18}V_{1}V_{17}$, $S_{24}S_{4}V_{1}V_{1}V_{17}$, $S_{4}S_{4}V_{1}V_{1}V_{17}$, $S_{4}S_{4}V_{18}V_{1}V_{15}$, $S_{2}S_{4}V_{18}V_{1}V_{15}$, $S_{24}S_{4}V_{1}V_{1}V_{15}$, $S_{22}S_{4}V_{1}V_{1}V_{15}$, $S_{4}S_{4}V_{1}V_{1}V_{15}$, $S_{2}S_{4}V_{1}V_{1}V_{15}$, $S_{24}S_{2}V_{18}V_{45}V_{1}$, $S_{22}S_{2}V_{18}V_{45}V_{1}$, $S_{2}S_{2}V_{45}V_{1}V_{1}$, $S_{2}S_{2}V_{18}V_{1}V_{15}$, $S_{24}S_{2}V_{1}V_{1}V_{15}$, $S_{22}S_{2}V_{1}V_{1}V_{15}$, $S_{2}S_{2}V_{1}V_{1}V_{15}$, $S_{24}S_{4}S_{41}V_{18}V_{1}$, $S_{24}S_{4}S_{41}V_{1}V_{1}$, $S_{24}S_{4}S_{43}V_{18}V_{1}$, $S_{24}S_{4}S_{43}V_{1}V_{1}$, $S_{22}S_{4}S_{43}V_{18}V_{1}$, $S_{22}S_{4}S_{43}V_{1}V_{1}$, $S_{4}S_{4}S_{41}V_{18}V_{1}$, $S_{4}S_{4}S_{41}V_{1}V_{1}$, $S_{4}S_{4}S_{43}V_{18}V_{1}$, $S_{4}S_{4}S_{43}V_{1}V_{1}$, $S_{7}S_{4}S_{4}V_{1}V_{1}$, $S_{8}S_{4}S_{4}V_{1}V_{1}$, $S_{2}S_{4}S_{43}V_{18}V_{1}$, $S_{2}S_{4}S_{43}V_{1}V_{1}$, $S_{8}S_{2}S_{4}V_{1}V_{1}$, $S_{24}S_{2}S_{43}V_{18}V_{1}$, $S_{24}S_{2}S_{43}V_{1}V_{1}$, $S_{22}S_{2}S_{41}V_{18}V_{1}$, $S_{22}S_{2}S_{41}V_{1}V_{1}$, $S_{2}S_{2}S_{41}V_{18}V_{1}$, $S_{2}S_{2}S_{41}V_{1}V_{1}$, $S_{7}S_{2}S_{2}V_{1}V_{1}$, $S_{24}S_{4}V_{18}V_{1}V_{39}$, $S_{24}S_{4}V_{1}V_{1}V_{39}$, $S_{24}S_{4}V_{18}V_{1}V_{37}$, $S_{24}S_{2}V_{18}V_{1}V_{37}$, $S_{24}S_{4}V_{1}V_{1}V_{37}$, $S_{24}S_{2}V_{1}V_{1}V_{37}$, $S_{22}S_{4}V_{18}V_{1}V_{37}$, $S_{22}S_{2}V_{18}V_{1}V_{37}$, $S_{22}S_{4}V_{1}V_{1}V_{37}$, $S_{22}S_{2}V_{1}V_{1}V_{37}$, $S_{4}S_{4}V_{18}V_{1}V_{39}$, $S_{4}S_{4}V_{1}V_{1}V_{39}$, $S_{4}S_{4}V_{18}V_{1}V_{37}$, $S_{2}S_{4}V_{18}V_{1}V_{37}$, $S_{4}S_{4}V_{1}V_{1}V_{37}$, $S_{2}S_{4}V_{1}V_{1}V_{37}$, $S_{4}S_{4}V_{26}V_{1}V_{1}$, $S_{4}S_{4}V_{11}V_{1}V_{1}$, $S_{2}S_{4}V_{11}V_{1}V_{1}$, $S_{2}S_{2}V_{18}V_{1}V_{37}$, $S_{2}S_{2}V_{1}V_{1}V_{37}$, $S_{2}S_{2}V_{11}V_{1}V_{1}$, $S_{23}S_{24}S_{24}V_{12}V_{18}$, $S_{24}S_{24}S_{49}V_{12}V_{18}$, $S_{22}S_{24}S_{49}V_{12}V_{18}$, $S_{24}S_{3}S_{4}V_{12}V_{1}$, $S_{24}S_{4}S_{19}V_{12}V_{1}$, $S_{24}S_{2}S_{19}V_{12}V_{1}$, $S_{22}S_{22}S_{23}V_{12}V_{18}$, $S_{22}S_{4}S_{19}V_{12}V_{1}$, $S_{22}S_{2}S_{3}V_{12}V_{1}$, $S_{23}S_{4}S_{4}V_{12}V_{18}$, $S_{49}S_{4}S_{4}V_{12}V_{18}$, $S_{3}S_{4}S_{4}V_{12}V_{1}$, $S_{4}S_{4}S_{19}V_{12}V_{1}$, $S_{49}S_{2}S_{4}V_{12}V_{18}$, $S_{2}S_{4}S_{19}V_{12}V_{1}$, $S_{23}S_{2}S_{2}V_{12}V_{18}$, $S_{2}S_{2}S_{3}V_{12}V_{1}$, $S_{22}S_{24}S_{2}S_{4}S_{41}$, $S_{24}S_{2}S_{2}S_{4}S_{41}$, $S_{24}S_{24}S_{2}S_{4}S_{43}$, $S_{24}S_{2}S_{4}S_{4}S_{43}$, $S_{22}S_{24}S_{2}S_{4}S_{43}$, $S_{22}S_{2}S_{4}S_{4}S_{43}$, $S_{22}S_{2}S_{4}S_{4}S_{41}$, $S_{2}S_{2}S_{4}S_{4}S_{41}$, $S_{2}S_{4}S_{4}S_{4}S_{43}$, $S_{7}S_{2}S_{2}S_{4}S_{4}$, $S_{8}S_{2}S_{4}S_{4}S_{4}$, $S_{24}S_{2}S_{2}S_{4}S_{43}$, $S_{2}S_{2}S_{4}S_{4}S_{43}$, $S_{8}S_{2}S_{2}S_{4}S_{4}$, $S_{24}S_{24}S_{2}S_{2}S_{43}$, $S_{22}S_{22}S_{2}S_{2}S_{41}$, $S_{22}S_{2}S_{2}S_{2}S_{41}$, $S_{2}S_{2}S_{2}S_{2}S_{41}$, $S_{7}S_{2}S_{2}S_{2}S_{2}$, $S_{23}S_{24}S_{24}S_{2}S_{2}$, $S_{24}S_{24}S_{49}S_{2}S_{4}$, $S_{22}S_{24}S_{49}S_{2}S_{4}$, $S_{24}S_{2}S_{2}S_{3}S_{4}$, $S_{24}S_{2}S_{4}S_{4}S_{19}$, $S_{24}S_{2}S_{2}S_{4}S_{19}$, $S_{22}S_{22}S_{23}S_{2}S_{2}$, $S_{22}S_{2}S_{4}S_{4}S_{19}$, $S_{22}S_{2}S_{2}S_{2}S_{3}$, $S_{23}S_{2}S_{2}S_{4}S_{4}$, $S_{49}S_{2}S_{4}S_{4}S_{4}$, $S_{2}S_{2}S_{3}S_{4}S_{4}$, $S_{2}S_{4}S_{4}S_{4}S_{19}$, $S_{49}S_{2}S_{2}S_{4}S_{4}$, $S_{2}S_{2}S_{4}S_{4}S_{19}$, $S_{23}S_{2}S_{2}S_{2}S_{2}$, $S_{2}S_{2}S_{2}S_{2}S_{3}$, $S_{24}S_{24}V_{1}V_{2}V_{39}$, $S_{24}S_{4}V_{1}V_{2}V_{39}$, $S_{24}S_{24}V_{1}V_{2}V_{37}$, $S_{22}S_{24}V_{1}V_{2}V_{37}$, $S_{24}S_{4}V_{1}V_{2}V_{37}$, $S_{24}S_{2}V_{1}V_{2}V_{37}$, $S_{22}S_{22}V_{1}V_{2}V_{37}$, $S_{22}S_{4}V_{1}V_{2}V_{37}$, $S_{22}S_{2}V_{1}V_{2}V_{37}$, $S_{4}S_{4}V_{1}V_{2}V_{39}$, $S_{4}S_{4}V_{1}V_{2}V_{37}$, $S_{2}S_{4}V_{1}V_{2}V_{37}$, $S_{4}S_{4}V_{26}V_{1}V_{2}$, $S_{4}S_{4}V_{11}V_{1}V_{2}$, $S_{2}S_{4}V_{11}V_{1}V_{2}$, $S_{2}S_{2}V_{1}V_{2}V_{37}$, $S_{2}S_{2}V_{11}V_{1}V_{2}$, $S_{23}S_{24}S_{24}V_{1}V_{2}$, $S_{24}S_{24}S_{49}V_{1}V_{2}$, $S_{22}S_{24}S_{49}V_{1}V_{2}$, $S_{24}S_{3}S_{4}V_{1}V_{2}$, $S_{24}S_{4}S_{19}V_{1}V_{2}$, $S_{24}S_{2}S_{19}V_{1}V_{2}$, $S_{22}S_{22}S_{23}V_{1}V_{2}$, $S_{22}S_{4}S_{19}V_{1}V_{2}$, $S_{22}S_{2}S_{3}V_{1}V_{2}$, $S_{23}S_{4}S_{4}V_{1}V_{2}$, $S_{49}S_{4}S_{4}V_{1}V_{2}$, $S_{3}S_{4}S_{4}V_{1}V_{2}$, $S_{4}S_{4}S_{19}V_{1}V_{2}$, $S_{49}S_{2}S_{4}V_{1}V_{2}$, $S_{2}S_{4}S_{19}V_{1}V_{2}$, $S_{23}S_{2}S_{2}V_{1}V_{2}$, $S_{2}S_{2}S_{3}V_{1}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{4}$} {{$S_{9}S_{21}S_{23}S_{23}S_{24}$, $S_{9}S_{23}S_{24}S_{1}S_{3}$, $S_{9}S_{21}S_{3}S_{3}S_{4}$, $S_{9}S_{23}S_{1}S_{3}S_{4}$, $S_{9}S_{1}S_{3}S_{3}S_{4}$, $S_{14}S_{21}S_{22}S_{23}S_{23}$, $S_{14}S_{22}S_{23}S_{1}S_{3}$, $S_{14}S_{21}S_{2}S_{3}S_{3}$, $S_{14}S_{23}S_{1}S_{2}S_{3}$, $S_{14}S_{1}S_{2}S_{3}S_{3}$, $S_{21}S_{23}S_{23}S_{4}S_{4}$, $S_{23}S_{1}S_{3}S_{4}S_{4}$, $S_{21}S_{3}S_{3}S_{4}S_{4}$, $S_{1}S_{3}S_{3}S_{4}S_{4}$, $S_{21}S_{23}S_{23}S_{2}S_{2}$, $S_{23}S_{1}S_{2}S_{2}S_{3}$, $S_{21}S_{2}S_{2}S_{3}S_{3}$, $S_{1}S_{2}S_{2}S_{3}S_{3}$, $S_{9}S_{21}V_{19}V_{19}V_{45}$, $S_{9}S_{1}V_{19}V_{45}V_{2}$, $S_{9}S_{21}V_{2}V_{2}V_{15}$, $S_{9}S_{1}V_{19}V_{2}V_{15}$, $S_{9}S_{1}V_{2}V_{2}V_{15}$, $S_{14}S_{21}V_{19}V_{19}V_{45}$, $S_{14}S_{1}V_{19}V_{45}V_{2}$, $S_{14}S_{21}V_{2}V_{2}V_{15}$, $S_{14}S_{1}V_{19}V_{2}V_{15}$, $S_{14}S_{1}V_{2}V_{2}V_{15}$, $S_{21}S_{4}V_{19}V_{45}V_{1}$, $S_{1}S_{4}V_{45}V_{1}V_{2}$, $S_{21}S_{4}V_{1}V_{2}V_{15}$, $S_{1}S_{4}V_{19}V_{1}V_{15}$, $S_{1}S_{4}V_{1}V_{2}V_{15}$, $S_{21}S_{2}V_{19}V_{45}V_{1}$, $S_{1}S_{2}V_{45}V_{1}V_{2}$, $S_{21}S_{2}V_{1}V_{2}V_{15}$, $S_{1}S_{2}V_{19}V_{1}V_{15}$, $S_{1}S_{2}V_{1}V_{2}V_{15}$, $S_{21}S_{4}V_{19}V_{1}V_{37}$, $S_{1}S_{4}V_{19}V_{1}V_{37}$, $S_{21}S_{4}V_{1}V_{2}V_{37}$, $S_{1}S_{4}V_{1}V_{2}V_{37}$, $S_{1}S_{4}V_{11}V_{1}V_{2}$, $S_{21}S_{2}V_{19}V_{1}V_{37}$, $S_{1}S_{2}V_{19}V_{1}V_{37}$, $S_{21}S_{2}V_{1}V_{2}V_{37}$, $S_{1}S_{2}V_{1}V_{2}V_{37}$, $S_{1}S_{2}V_{11}V_{1}V_{2}$, $S_{21}S_{24}V_{1}V_{1}V_{37}$, $S_{24}S_{1}V_{1}V_{1}V_{37}$, $S_{21}S_{22}V_{1}V_{1}V_{37}$, $S_{22}S_{1}V_{1}V_{1}V_{37}$, $S_{21}S_{4}V_{1}V_{1}V_{37}$, $S_{1}S_{4}V_{1}V_{1}V_{37}$, $S_{1}S_{4}V_{11}V_{1}V_{1}$, $S_{21}S_{2}V_{1}V_{1}V_{37}$, $S_{1}S_{2}V_{1}V_{1}V_{37}$, $S_{1}S_{2}V_{11}V_{1}V_{1}$, $S_{9}S_{21}S_{23}S_{24}S_{50}$, $S_{9}S_{23}S_{50}S_{1}S_{4}$, $S_{9}S_{21}S_{3}S_{4}S_{20}$, $S_{9}S_{24}S_{1}S_{3}S_{20}$, $S_{9}S_{1}S_{3}S_{4}S_{20}$, $S_{14}S_{21}S_{22}S_{23}S_{68}$, $S_{14}S_{23}S_{68}S_{1}S_{2}$, $S_{14}S_{21}S_{2}S_{3}S_{29}$, $S_{14}S_{22}S_{1}S_{3}S_{29}$, $S_{14}S_{1}S_{2}S_{3}S_{29}$, $S_{21}S_{24}S_{50}V_{1}V_{1}$, $S_{50}S_{1}S_{4}V_{1}V_{1}$, $S_{21}S_{22}S_{68}V_{1}V_{1}$, $S_{68}S_{1}S_{2}V_{1}V_{1}$, $S_{21}S_{4}S_{20}V_{1}V_{1}$, $S_{24}S_{1}S_{20}V_{1}V_{1}$, $S_{1}S_{4}S_{20}V_{1}V_{1}$, $S_{21}S_{2}S_{29}V_{1}V_{1}$, $S_{22}S_{1}S_{29}V_{1}V_{1}$, $S_{1}S_{2}S_{29}V_{1}V_{1}$, $S_{21}S_{23}S_{4}S_{4}S_{44}$, $S_{23}S_{1}S_{4}S_{4}S_{44}$, $S_{21}S_{3}S_{4}S_{4}S_{44}$, $S_{1}S_{3}S_{4}S_{4}S_{44}$, $S_{9}S_{1}S_{3}S_{4}S_{4}$, $S_{21}S_{23}S_{2}S_{2}S_{42}$, $S_{23}S_{1}S_{2}S_{2}S_{42}$, $S_{21}S_{2}S_{2}S_{3}S_{42}$, $S_{1}S_{2}S_{2}S_{3}S_{42}$, $S_{14}S_{1}S_{2}S_{2}S_{3}$, $S_{21}S_{4}S_{44}V_{19}V_{1}$, $S_{1}S_{4}S_{44}V_{19}V_{1}$, $S_{21}S_{2}S_{42}V_{19}V_{1}$, $S_{1}S_{2}S_{42}V_{19}V_{1}$, $S_{21}S_{4}S_{44}V_{1}V_{2}$, $S_{1}S_{4}S_{44}V_{1}V_{2}$, $S_{21}S_{2}S_{42}V_{1}V_{2}$, $S_{1}S_{2}S_{42}V_{1}V_{2}$, $S_{9}S_{1}S_{4}V_{1}V_{2}$, $S_{14}S_{1}S_{2}V_{1}V_{2}$, $S_{9}S_{21}S_{23}S_{24}S_{24}$, $S_{9}S_{24}S_{1}S_{3}S_{4}$, $S_{14}S_{21}S_{22}S_{22}S_{23}$, $S_{14}S_{22}S_{1}S_{2}S_{3}$, $S_{9}S_{23}S_{1}S_{4}S_{4}$, $S_{9}S_{21}S_{24}S_{3}S_{4}$, $S_{14}S_{23}S_{1}S_{2}S_{2}$, $S_{14}S_{21}S_{22}S_{2}S_{3}$, $S_{9}S_{21}S_{24}V_{19}V_{19}$, $S_{14}S_{21}S_{22}V_{19}V_{19}$, $S_{9}S_{1}S_{4}V_{19}V_{2}$, $S_{14}S_{1}S_{2}V_{19}V_{2}$, $S_{9}S_{21}S_{24}V_{2}V_{2}$, $S_{14}S_{21}S_{22}V_{2}V_{2}$, $S_{9}S_{1}S_{4}V_{2}V_{2}$, $S_{14}S_{1}S_{2}V_{2}V_{2}$, $S_{9}S_{22}S_{22}S_{23}S_{24}$, $S_{9}S_{23}S_{24}S_{2}S_{2}$, $S_{9}S_{22}S_{2}S_{3}S_{4}$, $S_{9}S_{2}S_{2}S_{3}S_{4}$, $S_{14}S_{22}S_{22}S_{22}S_{23}$, $S_{14}S_{22}S_{23}S_{2}S_{2}$, $S_{14}S_{22}S_{2}S_{2}S_{3}$, $S_{14}S_{2}S_{2}S_{2}S_{3}$, $S_{22}S_{22}S_{23}S_{4}S_{4}$, $S_{23}S_{2}S_{2}S_{4}S_{4}$, $S_{22}S_{2}S_{3}S_{4}S_{4}$, $S_{2}S_{2}S_{3}S_{4}S_{4}$, $S_{22}S_{22}S_{23}S_{2}S_{2}$, $S_{23}S_{2}S_{2}S_{2}S_{2}$, $S_{22}S_{2}S_{2}S_{2}S_{3}$, $S_{2}S_{2}S_{2}S_{2}S_{3}$, $S_{9}S_{22}V_{18}V_{19}V_{45}$, $S_{9}S_{2}V_{19}V_{45}V_{1}$, $S_{9}S_{22}V_{1}V_{2}V_{15}$, $S_{9}S_{2}V_{18}V_{2}V_{15}$, $S_{9}S_{2}V_{1}V_{2}V_{15}$, $S_{14}S_{22}V_{18}V_{19}V_{45}$, $S_{14}S_{2}V_{19}V_{45}V_{1}$, $S_{14}S_{22}V_{1}V_{2}V_{15}$, $S_{14}S_{2}V_{18}V_{2}V_{15}$, $S_{14}S_{2}V_{1}V_{2}V_{15}$, $S_{22}S_{4}V_{18}V_{45}V_{1}$, $S_{2}S_{4}V_{45}V_{1}V_{1}$, $S_{22}S_{4}V_{1}V_{1}V_{15}$, $S_{2}S_{4}V_{18}V_{1}V_{15}$, $S_{2}S_{4}V_{1}V_{1}V_{15}$, $S_{22}S_{2}V_{18}V_{45}V_{1}$, $S_{2}S_{2}V_{45}V_{1}V_{1}$, $S_{22}S_{2}V_{1}V_{1}V_{15}$, $S_{2}S_{2}V_{18}V_{1}V_{15}$, $S_{2}S_{2}V_{1}V_{1}V_{15}$, $S_{22}S_{4}V_{19}V_{2}V_{37}$, $S_{2}S_{4}V_{19}V_{2}V_{37}$, $S_{22}S_{4}V_{2}V_{2}V_{37}$, $S_{2}S_{4}V_{2}V_{2}V_{37}$, $S_{2}S_{4}V_{11}V_{2}V_{2}$, $S_{22}S_{2}V_{19}V_{2}V_{37}$, $S_{2}S_{2}V_{19}V_{2}V_{37}$, $S_{22}S_{2}V_{2}V_{2}V_{37}$, $S_{2}S_{2}V_{2}V_{2}V_{37}$, $S_{2}S_{2}V_{11}V_{2}V_{2}$, $S_{22}S_{24}V_{1}V_{2}V_{37}$, $S_{24}S_{2}V_{1}V_{2}V_{37}$, $S_{22}S_{22}V_{1}V_{2}V_{37}$, $S_{22}S_{2}V_{1}V_{2}V_{37}$, $S_{22}S_{4}V_{1}V_{2}V_{37}$, $S_{2}S_{4}V_{1}V_{2}V_{37}$, $S_{2}S_{4}V_{11}V_{1}V_{2}$, $S_{2}S_{2}V_{1}V_{2}V_{37}$, $S_{2}S_{2}V_{11}V_{1}V_{2}$, $S_{9}S_{22}V_{18}V_{19}V_{19}$, $S_{9}S_{2}V_{18}V_{19}V_{2}$, $S_{9}S_{22}V_{1}V_{2}V_{2}$, $S_{9}S_{2}V_{19}V_{1}V_{2}$, $S_{9}S_{2}V_{1}V_{2}V_{2}$, $S_{14}S_{22}V_{18}V_{19}V_{19}$, $S_{14}S_{2}V_{18}V_{19}V_{2}$, $S_{14}S_{22}V_{1}V_{2}V_{2}$, $S_{14}S_{2}V_{19}V_{1}V_{2}$, $S_{14}S_{2}V_{1}V_{2}V_{2}$, $S_{22}S_{4}V_{19}V_{19}V_{2}$, $S_{2}S_{4}V_{19}V_{2}V_{2}$, $S_{22}S_{4}V_{2}V_{2}V_{2}$, $S_{2}S_{4}V_{2}V_{2}V_{2}$, $S_{22}S_{2}V_{19}V_{19}V_{2}$, $S_{2}S_{2}V_{19}V_{2}V_{2}$, $S_{22}S_{2}V_{2}V_{2}V_{2}$, $S_{2}S_{2}V_{2}V_{2}V_{2}$, $S_{22}S_{4}V_{18}V_{1}V_{37}$, $S_{2}S_{4}V_{18}V_{1}V_{37}$, $S_{22}S_{4}V_{1}V_{1}V_{37}$, $S_{2}S_{4}V_{1}V_{1}V_{37}$, $S_{2}S_{4}V_{11}V_{1}V_{1}$, $S_{22}S_{2}V_{18}V_{1}V_{37}$, $S_{2}S_{2}V_{18}V_{1}V_{37}$, $S_{22}S_{2}V_{1}V_{1}V_{37}$, $S_{2}S_{2}V_{1}V_{1}V_{37}$, $S_{2}S_{2}V_{11}V_{1}V_{1}$, $S_{9}S_{22}S_{22}S_{24}S_{49}$, $S_{9}S_{22}S_{49}S_{2}S_{4}$, $S_{9}S_{22}S_{2}S_{4}S_{19}$, $S_{9}S_{24}S_{2}S_{2}S_{19}$, $S_{9}S_{2}S_{2}S_{4}S_{19}$, $S_{22}S_{24}S_{49}V_{1}V_{2}$, $S_{49}S_{2}S_{4}V_{1}V_{2}$, $S_{22}S_{22}S_{23}V_{1}V_{2}$, $S_{23}S_{2}S_{2}V_{1}V_{2}$, $S_{22}S_{4}S_{19}V_{1}V_{2}$, $S_{24}S_{2}S_{19}V_{1}V_{2}$, $S_{2}S_{4}S_{19}V_{1}V_{2}$, $S_{22}S_{2}S_{3}V_{1}V_{2}$, $S_{2}S_{2}S_{3}V_{1}V_{2}$, $S_{22}S_{22}S_{4}S_{4}S_{43}$, $S_{22}S_{2}S_{4}S_{4}S_{43}$, $S_{2}S_{2}S_{4}S_{4}S_{43}$, $S_{8}S_{2}S_{2}S_{4}S_{4}$, $S_{22}S_{22}S_{2}S_{2}S_{41}$, $S_{22}S_{2}S_{2}S_{2}S_{41}$, $S_{2}S_{2}S_{2}S_{2}S_{41}$, $S_{7}S_{2}S_{2}S_{2}S_{2}$, $S_{22}S_{4}S_{43}V_{18}V_{1}$, $S_{2}S_{4}S_{43}V_{18}V_{1}$, $S_{22}S_{2}S_{41}V_{18}V_{1}$, $S_{2}S_{2}S_{41}V_{18}V_{1}$, $S_{22}S_{4}S_{43}V_{1}V_{1}$, $S_{2}S_{4}S_{43}V_{1}V_{1}$, $S_{22}S_{2}S_{41}V_{1}V_{1}$, $S_{2}S_{2}S_{41}V_{1}V_{1}$, $S_{8}S_{2}S_{4}V_{1}V_{1}$, $S_{7}S_{2}S_{2}V_{1}V_{1}$, $S_{22}S_{4}S_{43}V_{19}V_{2}$, $S_{2}S_{4}S_{43}V_{19}V_{2}$, $S_{22}S_{2}S_{41}V_{19}V_{2}$, $S_{2}S_{2}S_{41}V_{19}V_{2}$, $S_{22}S_{4}S_{43}V_{2}V_{2}$, $S_{2}S_{4}S_{43}V_{2}V_{2}$, $S_{22}S_{2}S_{41}V_{2}V_{2}$, $S_{2}S_{2}S_{41}V_{2}V_{2}$, $S_{8}S_{2}S_{4}V_{2}V_{2}$, $S_{7}S_{2}S_{2}V_{2}V_{2}$, $S_{9}S_{22}S_{49}V_{18}V_{19}$, $S_{14}S_{22}S_{23}V_{18}V_{19}$, $S_{9}S_{2}S_{19}V_{19}V_{1}$, $S_{14}S_{2}S_{3}V_{19}V_{1}$, $S_{9}S_{2}S_{19}V_{18}V_{2}$, $S_{14}S_{2}S_{3}V_{18}V_{2}$, $S_{9}S_{22}S_{49}V_{1}V_{2}$, $S_{14}S_{22}S_{23}V_{1}V_{2}$, $S_{9}S_{2}S_{19}V_{1}V_{2}$, $S_{14}S_{2}S_{3}V_{1}V_{2}$, $S_{9}S_{23}S_{50}V_{18}V_{18}$, $S_{9}S_{23}S_{50}V_{1}V_{1}$, $S_{9}S_{3}S_{20}V_{18}V_{1}$, $S_{9}S_{3}S_{20}V_{1}V_{1}$, $S_{14}S_{23}S_{68}V_{18}V_{18}$, $S_{14}S_{23}S_{68}V_{1}V_{1}$, $S_{14}S_{3}S_{29}V_{18}V_{1}$, $S_{14}S_{3}S_{29}V_{1}V_{1}$, $S_{50}V_{18}V_{18}V_{1}V_{1}$, $S_{50}V_{1}V_{1}V_{1}V_{1}$, $S_{68}V_{18}V_{18}V_{1}V_{1}$, $S_{68}V_{1}V_{1}V_{1}V_{1}$, $S_{20}V_{18}V_{1}V_{1}V_{1}$, $S_{20}V_{1}V_{1}V_{1}V_{1}$, $S_{29}V_{18}V_{1}V_{1}V_{1}$, $S_{29}V_{1}V_{1}V_{1}V_{1}$, $S_{23}S_{4}S_{44}V_{18}V_{2}$, $S_{23}S_{4}S_{44}V_{1}V_{2}$, $S_{3}S_{4}S_{44}V_{18}V_{2}$, $S_{3}S_{4}S_{44}V_{1}V_{2}$, $S_{9}S_{3}S_{4}V_{1}V_{2}$, $S_{23}S_{2}S_{42}V_{18}V_{2}$, $S_{23}S_{2}S_{42}V_{1}V_{2}$, $S_{2}S_{3}S_{42}V_{18}V_{2}$, $S_{2}S_{3}S_{42}V_{1}V_{2}$, $S_{44}V_{18}V_{19}V_{1}V_{2}$, $S_{44}V_{19}V_{1}V_{1}V_{2}$, $S_{42}V_{18}V_{19}V_{1}V_{2}$, $S_{42}V_{19}V_{1}V_{1}V_{2}$, $S_{44}V_{18}V_{1}V_{2}V_{2}$, $S_{44}V_{1}V_{1}V_{2}V_{2}$, $S_{42}V_{18}V_{1}V_{2}V_{2}$, $S_{42}V_{1}V_{1}V_{2}V_{2}$, $S_{9}V_{1}V_{1}V_{2}V_{2}$, $S_{14}V_{1}V_{1}V_{2}V_{2}$, $S_{9}S_{23}V_{18}V_{18}V_{19}$, $S_{9}S_{3}V_{18}V_{19}V_{1}$, $S_{9}S_{3}V_{18}V_{1}V_{2}$, $S_{9}S_{23}V_{1}V_{1}V_{2}$, $S_{9}S_{3}V_{1}V_{1}V_{2}$, $S_{14}S_{23}V_{18}V_{18}V_{19}$, $S_{14}S_{3}V_{18}V_{19}V_{1}$, $S_{14}S_{3}V_{18}V_{1}V_{2}$, $S_{14}S_{23}V_{1}V_{1}V_{2}$, $S_{14}S_{3}V_{1}V_{1}V_{2}$, $S_{23}S_{4}V_{18}V_{19}V_{2}$, $S_{3}S_{4}V_{19}V_{1}V_{2}$, $S_{3}S_{4}V_{18}V_{2}V_{2}$, $S_{23}S_{4}V_{1}V_{2}V_{2}$, $S_{3}S_{4}V_{1}V_{2}V_{2}$, $S_{23}S_{2}V_{18}V_{19}V_{2}$, $S_{2}S_{3}V_{19}V_{1}V_{2}$, $S_{2}S_{3}V_{18}V_{2}V_{2}$, $S_{23}S_{2}V_{1}V_{2}V_{2}$, $S_{2}S_{3}V_{1}V_{2}V_{2}$, $S_{49}V_{18}V_{19}V_{1}V_{2}$, $S_{49}V_{1}V_{1}V_{2}V_{2}$, $S_{23}V_{18}V_{19}V_{1}V_{2}$, $S_{23}V_{1}V_{1}V_{2}V_{2}$, $S_{19}V_{18}V_{1}V_{2}V_{2}$, $S_{19}V_{19}V_{1}V_{1}V_{2}$, $S_{19}V_{1}V_{1}V_{2}V_{2}$, $S_{3}V_{18}V_{1}V_{2}V_{2}$, $S_{3}V_{19}V_{1}V_{1}V_{2}$, $S_{3}V_{1}V_{1}V_{2}V_{2}$, $S_{43}V_{18}V_{18}V_{1}V_{1}$, $S_{43}V_{18}V_{1}V_{1}V_{1}$, $S_{41}V_{18}V_{18}V_{1}V_{1}$, $S_{41}V_{18}V_{1}V_{1}V_{1}$, $S_{43}V_{1}V_{1}V_{1}V_{1}$, $S_{41}V_{1}V_{1}V_{1}V_{1}$, $S_{8}V_{1}V_{1}V_{1}V_{1}$, $S_{7}V_{1}V_{1}V_{1}V_{1}$, $S_{43}V_{18}V_{19}V_{1}V_{2}$, $S_{43}V_{19}V_{1}V_{1}V_{2}$, $S_{41}V_{18}V_{19}V_{1}V_{2}$, $S_{41}V_{19}V_{1}V_{1}V_{2}$, $S_{43}V_{18}V_{1}V_{2}V_{2}$, $S_{43}V_{1}V_{1}V_{2}V_{2}$, $S_{41}V_{18}V_{1}V_{2}V_{2}$, $S_{41}V_{1}V_{1}V_{2}V_{2}$, $S_{8}V_{1}V_{1}V_{2}V_{2}$, $S_{7}V_{1}V_{1}V_{2}V_{2}$, $S_{23}S_{4}V_{18}V_{2}V_{37}$, $S_{23}S_{2}V_{18}V_{2}V_{37}$, $S_{23}S_{4}V_{1}V_{2}V_{37}$, $S_{23}S_{2}V_{1}V_{2}V_{37}$, $S_{3}S_{4}V_{18}V_{2}V_{37}$, $S_{2}S_{3}V_{18}V_{2}V_{37}$, $S_{3}S_{4}V_{1}V_{2}V_{37}$, $S_{2}S_{3}V_{1}V_{2}V_{37}$, $S_{3}S_{4}V_{11}V_{1}V_{2}$, $S_{2}S_{3}V_{11}V_{1}V_{2}$, $S_{23}S_{24}S_{24}V_{2}V_{2}$, $S_{24}S_{3}S_{4}V_{2}V_{2}$, $S_{22}S_{22}S_{23}V_{2}V_{2}$, $S_{22}S_{2}S_{3}V_{2}V_{2}$, $S_{23}S_{4}S_{4}V_{2}V_{2}$, $S_{3}S_{4}S_{4}V_{2}V_{2}$, $S_{23}S_{2}S_{2}V_{2}V_{2}$, $S_{2}S_{2}S_{3}V_{2}V_{2}$, $S_{24}V_{19}V_{19}V_{2}V_{2}$, $S_{22}V_{19}V_{19}V_{2}V_{2}$, $S_{4}V_{19}V_{2}V_{2}V_{2}$, $S_{2}V_{19}V_{2}V_{2}V_{2}$, $S_{24}V_{2}V_{2}V_{2}V_{2}$, $S_{22}V_{2}V_{2}V_{2}V_{2}$, $S_{4}V_{2}V_{2}V_{2}V_{2}$, $S_{2}V_{2}V_{2}V_{2}V_{2}$, $S_{23}S_{24}V_{2}V_{2}V_{37}$, $S_{24}S_{3}V_{2}V_{2}V_{37}$, $S_{22}S_{23}V_{2}V_{2}V_{37}$, $S_{22}S_{3}V_{2}V_{2}V_{37}$, $S_{23}S_{4}V_{2}V_{2}V_{37}$, $S_{3}S_{4}V_{2}V_{2}V_{37}$, $S_{3}S_{4}V_{11}V_{2}V_{2}$, $S_{23}S_{2}V_{2}V_{2}V_{37}$, $S_{2}S_{3}V_{2}V_{2}V_{37}$, $S_{2}S_{3}V_{11}V_{2}V_{2}$, $S_{43}V_{19}V_{19}V_{2}V_{2}$, $S_{43}V_{19}V_{2}V_{2}V_{2}$, $S_{41}V_{19}V_{19}V_{2}V_{2}$, $S_{41}V_{19}V_{2}V_{2}V_{2}$, $S_{43}V_{2}V_{2}V_{2}V_{2}$, $S_{41}V_{2}V_{2}V_{2}V_{2}$, $S_{8}V_{2}V_{2}V_{2}V_{2}$, $S_{7}V_{2}V_{2}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{5}$} {{$S_{21}S_{24}V_{12}V_{19}V_{45}$, $S_{24}S_{1}V_{12}V_{45}V_{2}$, $S_{21}S_{22}V_{12}V_{19}V_{45}$, $S_{22}S_{1}V_{12}V_{45}V_{2}$, $S_{21}S_{4}V_{12}V_{2}V_{15}$, $S_{1}S_{4}V_{12}V_{19}V_{15}$, $S_{1}S_{4}V_{12}V_{2}V_{15}$, $S_{21}S_{2}V_{12}V_{2}V_{15}$, $S_{1}S_{2}V_{12}V_{19}V_{15}$, $S_{1}S_{2}V_{12}V_{2}V_{15}$, $S_{21}S_{4}V_{19}V_{45}V_{1}$, $S_{1}S_{4}V_{45}V_{1}V_{2}$, $S_{21}S_{4}V_{1}V_{2}V_{15}$, $S_{1}S_{4}V_{19}V_{1}V_{15}$, $S_{1}S_{4}V_{1}V_{2}V_{15}$, $S_{21}S_{2}V_{19}V_{45}V_{1}$, $S_{1}S_{2}V_{45}V_{1}V_{2}$, $S_{21}S_{2}V_{1}V_{2}V_{15}$, $S_{1}S_{2}V_{19}V_{1}V_{15}$, $S_{1}S_{2}V_{1}V_{2}V_{15}$, $S_{21}S_{24}S_{1}S_{4}S_{41}$, $S_{24}S_{1}S_{1}S_{4}S_{41}$, $S_{21}S_{1}S_{4}S_{4}S_{41}$, $S_{1}S_{1}S_{4}S_{4}S_{41}$, $S_{7}S_{1}S_{1}S_{4}S_{4}$, $S_{21}S_{22}S_{1}S_{2}S_{41}$, $S_{22}S_{1}S_{1}S_{2}S_{41}$, $S_{21}S_{1}S_{2}S_{2}S_{41}$, $S_{1}S_{1}S_{2}S_{2}S_{41}$, $S_{7}S_{1}S_{1}S_{2}S_{2}$, $S_{21}S_{24}V_{1}V_{1}V_{37}$, $S_{24}S_{1}V_{1}V_{1}V_{37}$, $S_{21}S_{22}V_{1}V_{1}V_{37}$, $S_{22}S_{1}V_{1}V_{1}V_{37}$, $S_{21}S_{4}V_{1}V_{1}V_{37}$, $S_{1}S_{4}V_{1}V_{1}V_{37}$, $S_{1}S_{4}V_{11}V_{1}V_{1}$, $S_{21}S_{2}V_{1}V_{1}V_{37}$, $S_{1}S_{2}V_{1}V_{1}V_{37}$, $S_{1}S_{2}V_{11}V_{1}V_{1}$, $S_{21}S_{24}S_{50}V_{12}V_{19}$, $S_{50}S_{1}S_{4}V_{12}V_{19}$, $S_{21}S_{22}S_{68}V_{12}V_{19}$, $S_{68}S_{1}S_{2}V_{12}V_{19}$, $S_{21}S_{4}S_{20}V_{12}V_{2}$, $S_{24}S_{1}S_{20}V_{12}V_{2}$, $S_{1}S_{4}S_{20}V_{12}V_{2}$, $S_{21}S_{2}S_{29}V_{12}V_{2}$, $S_{22}S_{1}S_{29}V_{12}V_{2}$, $S_{1}S_{2}S_{29}V_{12}V_{2}$, $S_{21}S_{24}S_{50}S_{1}S_{4}$, $S_{50}S_{1}S_{1}S_{4}S_{4}$, $S_{21}S_{1}S_{4}S_{4}S_{20}$, $S_{24}S_{1}S_{1}S_{4}S_{20}$, $S_{1}S_{1}S_{4}S_{4}S_{20}$, $S_{21}S_{22}S_{68}S_{1}S_{2}$, $S_{68}S_{1}S_{1}S_{2}S_{2}$, $S_{21}S_{1}S_{2}S_{2}S_{29}$, $S_{22}S_{1}S_{1}S_{2}S_{29}$, $S_{1}S_{1}S_{2}S_{2}S_{29}$, $S_{21}S_{24}S_{50}V_{1}V_{1}$, $S_{50}S_{1}S_{4}V_{1}V_{1}$, $S_{21}S_{22}S_{68}V_{1}V_{1}$, $S_{68}S_{1}S_{2}V_{1}V_{1}$, $S_{21}S_{4}S_{20}V_{1}V_{1}$, $S_{24}S_{1}S_{20}V_{1}V_{1}$, $S_{1}S_{4}S_{20}V_{1}V_{1}$, $S_{21}S_{2}S_{29}V_{1}V_{1}$, $S_{22}S_{1}S_{29}V_{1}V_{1}$, $S_{1}S_{2}S_{29}V_{1}V_{1}$, $S_{21}S_{4}V_{19}V_{1}V_{37}$, $S_{1}S_{4}V_{19}V_{1}V_{37}$, $S_{21}S_{4}V_{1}V_{2}V_{37}$, $S_{1}S_{4}V_{1}V_{2}V_{37}$, $S_{1}S_{4}V_{11}V_{1}V_{2}$, $S_{21}S_{2}V_{19}V_{1}V_{37}$, $S_{1}S_{2}V_{19}V_{1}V_{37}$, $S_{21}S_{2}V_{1}V_{2}V_{37}$, $S_{1}S_{2}V_{1}V_{2}V_{37}$, $S_{1}S_{2}V_{11}V_{1}V_{2}$, $S_{21}S_{4}S_{44}V_{19}V_{1}$, $S_{1}S_{4}S_{44}V_{19}V_{1}$, $S_{21}S_{2}S_{42}V_{19}V_{1}$, $S_{1}S_{2}S_{42}V_{19}V_{1}$, $S_{21}S_{4}S_{44}V_{1}V_{2}$, $S_{1}S_{4}S_{44}V_{1}V_{2}$, $S_{21}S_{2}S_{42}V_{1}V_{2}$, $S_{1}S_{2}S_{42}V_{1}V_{2}$, $S_{9}S_{1}S_{4}V_{1}V_{2}$, $S_{14}S_{1}S_{2}V_{1}V_{2}$, $S_{21}S_{24}S_{1}S_{4}S_{44}$, $S_{24}S_{1}S_{1}S_{4}S_{44}$, $S_{21}S_{22}S_{1}S_{2}S_{42}$, $S_{22}S_{1}S_{1}S_{2}S_{42}$, $S_{21}S_{1}S_{4}S_{4}S_{44}$, $S_{1}S_{1}S_{4}S_{4}S_{44}$, $S_{9}S_{1}S_{1}S_{4}S_{4}$, $S_{21}S_{1}S_{2}S_{2}S_{42}$, $S_{1}S_{1}S_{2}S_{2}S_{42}$, $S_{14}S_{1}S_{1}S_{2}S_{2}$, $S_{21}S_{24}V_{12}V_{19}V_{19}$, $S_{24}S_{1}V_{12}V_{2}V_{2}$, $S_{21}S_{22}V_{12}V_{19}V_{19}$, $S_{22}S_{1}V_{12}V_{2}V_{2}$, $S_{1}S_{4}V_{12}V_{19}V_{2}$, $S_{21}S_{4}V_{12}V_{19}V_{2}$, $S_{1}S_{4}V_{12}V_{2}V_{2}$, $S_{1}S_{2}V_{12}V_{19}V_{2}$, $S_{21}S_{2}V_{12}V_{19}V_{2}$, $S_{1}S_{2}V_{12}V_{2}V_{2}$, $S_{22}S_{24}V_{12}V_{18}V_{45}$, $S_{24}S_{2}V_{12}V_{45}V_{1}$, $S_{22}S_{22}V_{12}V_{18}V_{45}$, $S_{22}S_{2}V_{12}V_{45}V_{1}$, $S_{22}S_{4}V_{12}V_{1}V_{15}$, $S_{2}S_{4}V_{12}V_{18}V_{15}$, $S_{2}S_{4}V_{12}V_{1}V_{15}$, $S_{22}S_{2}V_{12}V_{1}V_{15}$, $S_{2}S_{2}V_{12}V_{18}V_{15}$, $S_{2}S_{2}V_{12}V_{1}V_{15}$, $S_{22}S_{4}V_{18}V_{45}V_{1}$, $S_{2}S_{4}V_{45}V_{1}V_{1}$, $S_{22}S_{4}V_{1}V_{1}V_{15}$, $S_{2}S_{4}V_{18}V_{1}V_{15}$, $S_{2}S_{4}V_{1}V_{1}V_{15}$, $S_{22}S_{2}V_{18}V_{45}V_{1}$, $S_{2}S_{2}V_{45}V_{1}V_{1}$, $S_{22}S_{2}V_{1}V_{1}V_{15}$, $S_{2}S_{2}V_{18}V_{1}V_{15}$, $S_{2}S_{2}V_{1}V_{1}V_{15}$, $S_{22}S_{24}S_{2}S_{4}S_{41}$, $S_{24}S_{2}S_{2}S_{4}S_{41}$, $S_{22}S_{2}S_{4}S_{4}S_{41}$, $S_{2}S_{2}S_{4}S_{4}S_{41}$, $S_{7}S_{2}S_{2}S_{4}S_{4}$, $S_{22}S_{22}S_{2}S_{2}S_{41}$, $S_{22}S_{2}S_{2}S_{2}S_{41}$, $S_{2}S_{2}S_{2}S_{2}S_{41}$, $S_{7}S_{2}S_{2}S_{2}S_{2}$, $S_{22}S_{24}V_{1}V_{2}V_{37}$, $S_{24}S_{2}V_{1}V_{2}V_{37}$, $S_{22}S_{22}V_{1}V_{2}V_{37}$, $S_{22}S_{2}V_{1}V_{2}V_{37}$, $S_{22}S_{4}V_{1}V_{2}V_{37}$, $S_{2}S_{4}V_{1}V_{2}V_{37}$, $S_{2}S_{4}V_{11}V_{1}V_{2}$, $S_{2}S_{2}V_{1}V_{2}V_{37}$, $S_{2}S_{2}V_{11}V_{1}V_{2}$, $S_{22}S_{24}S_{49}V_{12}V_{18}$, $S_{49}S_{2}S_{4}V_{12}V_{18}$, $S_{22}S_{22}S_{23}V_{12}V_{18}$, $S_{23}S_{2}S_{2}V_{12}V_{18}$, $S_{22}S_{4}S_{19}V_{12}V_{1}$, $S_{24}S_{2}S_{19}V_{12}V_{1}$, $S_{2}S_{4}S_{19}V_{12}V_{1}$, $S_{22}S_{2}S_{3}V_{12}V_{1}$, $S_{2}S_{2}S_{3}V_{12}V_{1}$, $S_{22}S_{24}S_{49}S_{2}S_{4}$, $S_{49}S_{2}S_{2}S_{4}S_{4}$, $S_{22}S_{2}S_{4}S_{4}S_{19}$, $S_{24}S_{2}S_{2}S_{4}S_{19}$, $S_{2}S_{2}S_{4}S_{4}S_{19}$, $S_{22}S_{22}S_{23}S_{2}S_{2}$, $S_{23}S_{2}S_{2}S_{2}S_{2}$, $S_{22}S_{2}S_{2}S_{2}S_{3}$, $S_{2}S_{2}S_{2}S_{2}S_{3}$, $S_{22}S_{24}S_{49}V_{1}V_{2}$, $S_{49}S_{2}S_{4}V_{1}V_{2}$, $S_{22}S_{22}S_{23}V_{1}V_{2}$, $S_{23}S_{2}S_{2}V_{1}V_{2}$, $S_{22}S_{4}S_{19}V_{1}V_{2}$, $S_{24}S_{2}S_{19}V_{1}V_{2}$, $S_{2}S_{4}S_{19}V_{1}V_{2}$, $S_{22}S_{2}S_{3}V_{1}V_{2}$, $S_{2}S_{2}S_{3}V_{1}V_{2}$, $S_{22}S_{4}V_{18}V_{1}V_{37}$, $S_{2}S_{4}V_{18}V_{1}V_{37}$, $S_{22}S_{4}V_{1}V_{1}V_{37}$, $S_{2}S_{4}V_{1}V_{1}V_{37}$, $S_{2}S_{4}V_{11}V_{1}V_{1}$, $S_{22}S_{2}V_{18}V_{1}V_{37}$, $S_{2}S_{2}V_{18}V_{1}V_{37}$, $S_{22}S_{2}V_{1}V_{1}V_{37}$, $S_{2}S_{2}V_{1}V_{1}V_{37}$, $S_{2}S_{2}V_{11}V_{1}V_{1}$, $S_{22}S_{4}S_{43}V_{18}V_{1}$, $S_{2}S_{4}S_{43}V_{18}V_{1}$, $S_{22}S_{2}S_{41}V_{18}V_{1}$, $S_{2}S_{2}S_{41}V_{18}V_{1}$, $S_{22}S_{4}S_{43}V_{1}V_{1}$, $S_{2}S_{4}S_{43}V_{1}V_{1}$, $S_{22}S_{2}S_{41}V_{1}V_{1}$, $S_{2}S_{2}S_{41}V_{1}V_{1}$, $S_{8}S_{2}S_{4}V_{1}V_{1}$, $S_{7}S_{2}S_{2}V_{1}V_{1}$, $S_{22}S_{24}S_{2}S_{4}S_{43}$, $S_{24}S_{2}S_{2}S_{4}S_{43}$, $S_{22}S_{2}S_{4}S_{4}S_{43}$, $S_{2}S_{2}S_{4}S_{4}S_{43}$, $S_{8}S_{2}S_{2}S_{4}S_{4}$, $S_{24}S_{2}V_{12}V_{1}V_{15}$, $S_{22}S_{4}V_{12}V_{45}V_{1}$, $S_{50}V_{12}V_{18}V_{18}V_{19}$, $S_{50}V_{12}V_{19}V_{1}V_{1}$, $S_{68}V_{12}V_{18}V_{18}V_{19}$, $S_{68}V_{12}V_{19}V_{1}V_{1}$, $S_{20}V_{12}V_{18}V_{1}V_{2}$, $S_{20}V_{12}V_{1}V_{1}V_{2}$, $S_{29}V_{12}V_{18}V_{1}V_{2}$, $S_{29}V_{12}V_{1}V_{1}V_{2}$, $S_{50}S_{1}S_{4}V_{18}V_{18}$, $S_{1}S_{4}S_{20}V_{18}V_{1}$, $S_{68}S_{1}S_{2}V_{18}V_{18}$, $S_{1}S_{2}S_{29}V_{18}V_{1}$, $S_{50}V_{18}V_{18}V_{1}V_{1}$, $S_{50}V_{1}V_{1}V_{1}V_{1}$, $S_{68}V_{18}V_{18}V_{1}V_{1}$, $S_{68}V_{1}V_{1}V_{1}V_{1}$, $S_{20}V_{18}V_{1}V_{1}V_{1}$, $S_{20}V_{1}V_{1}V_{1}V_{1}$, $S_{29}V_{18}V_{1}V_{1}V_{1}$, $S_{29}V_{1}V_{1}V_{1}V_{1}$, $S_{2}S_{4}V_{18}V_{19}V_{37}$, $S_{2}S_{4}V_{19}V_{1}V_{37}$, $S_{2}S_{4}V_{18}V_{2}V_{37}$, $S_{2}S_{2}V_{18}V_{19}V_{37}$, $S_{2}S_{2}V_{19}V_{1}V_{37}$, $S_{2}S_{2}V_{18}V_{2}V_{37}$, $S_{24}S_{2}V_{18}V_{1}V_{37}$, $S_{24}S_{2}V_{1}V_{1}V_{37}$, $S_{44}V_{18}V_{19}V_{1}V_{2}$, $S_{44}V_{19}V_{1}V_{1}V_{2}$, $S_{42}V_{18}V_{19}V_{1}V_{2}$, $S_{42}V_{19}V_{1}V_{1}V_{2}$, $S_{44}V_{18}V_{1}V_{2}V_{2}$, $S_{44}V_{1}V_{1}V_{2}V_{2}$, $S_{42}V_{18}V_{1}V_{2}V_{2}$, $S_{42}V_{1}V_{1}V_{2}V_{2}$, $S_{9}V_{1}V_{1}V_{2}V_{2}$, $S_{14}V_{1}V_{1}V_{2}V_{2}$, $S_{24}S_{1}S_{44}V_{18}V_{2}$, $S_{24}S_{1}S_{44}V_{1}V_{2}$, $S_{22}S_{1}S_{42}V_{18}V_{2}$, $S_{22}S_{1}S_{42}V_{1}V_{2}$, $S_{1}S_{4}S_{44}V_{18}V_{2}$, $S_{1}S_{2}S_{42}V_{18}V_{2}$, $S_{49}V_{12}V_{18}V_{18}V_{19}$, $S_{49}V_{12}V_{18}V_{1}V_{2}$, $S_{23}V_{12}V_{18}V_{18}V_{19}$, $S_{23}V_{12}V_{18}V_{1}V_{2}$, $S_{19}V_{12}V_{18}V_{1}V_{2}$, $S_{19}V_{12}V_{19}V_{1}V_{1}$, $S_{19}V_{12}V_{1}V_{1}V_{2}$, $S_{3}V_{12}V_{18}V_{1}V_{2}$, $S_{3}V_{12}V_{19}V_{1}V_{1}$, $S_{3}V_{12}V_{1}V_{1}V_{2}$, $S_{49}S_{2}S_{4}V_{18}V_{19}$, $S_{2}S_{4}S_{19}V_{18}V_{2}$, $S_{2}S_{4}S_{19}V_{19}V_{1}$, $S_{23}S_{2}S_{2}V_{18}V_{19}$, $S_{2}S_{2}S_{3}V_{18}V_{2}$, $S_{2}S_{2}S_{3}V_{19}V_{1}$, $S_{49}V_{18}V_{19}V_{1}V_{2}$, $S_{49}V_{1}V_{1}V_{2}V_{2}$, $S_{23}V_{18}V_{19}V_{1}V_{2}$, $S_{23}V_{1}V_{1}V_{2}V_{2}$, $S_{19}V_{18}V_{1}V_{2}V_{2}$, $S_{19}V_{19}V_{1}V_{1}V_{2}$, $S_{19}V_{1}V_{1}V_{2}V_{2}$, $S_{3}V_{18}V_{1}V_{2}V_{2}$, $S_{3}V_{19}V_{1}V_{1}V_{2}$, $S_{3}V_{1}V_{1}V_{2}V_{2}$, $S_{1}S_{4}V_{18}V_{18}V_{37}$, $S_{1}S_{4}V_{18}V_{1}V_{37}$, $S_{1}S_{2}V_{18}V_{18}V_{37}$, $S_{1}S_{2}V_{18}V_{1}V_{37}$, $S_{24}S_{1}V_{18}V_{2}V_{37}$, $S_{24}S_{1}V_{1}V_{2}V_{37}$, $S_{22}S_{1}V_{18}V_{2}V_{37}$, $S_{22}S_{1}V_{1}V_{2}V_{37}$, $S_{1}S_{4}V_{18}V_{2}V_{37}$, $S_{1}S_{2}V_{18}V_{2}V_{37}$, $S_{43}V_{18}V_{18}V_{1}V_{1}$, $S_{43}V_{18}V_{1}V_{1}V_{1}$, $S_{41}V_{18}V_{18}V_{1}V_{1}$, $S_{41}V_{18}V_{1}V_{1}V_{1}$, $S_{43}V_{1}V_{1}V_{1}V_{1}$, $S_{41}V_{1}V_{1}V_{1}V_{1}$, $S_{8}V_{1}V_{1}V_{1}V_{1}$, $S_{7}V_{1}V_{1}V_{1}V_{1}$, $S_{24}S_{2}S_{43}V_{18}V_{1}$, $S_{24}S_{2}S_{43}V_{1}V_{1}$, $S_{24}S_{2}V_{18}V_{45}V_{1}$, $S_{24}S_{2}V_{1}V_{1}V_{15}$, $S_{24}S_{1}V_{18}V_{45}V_{2}$, $S_{22}S_{1}V_{18}V_{45}V_{2}$, $S_{1}S_{4}V_{18}V_{2}V_{15}$, $S_{1}S_{2}V_{18}V_{2}V_{15}$, $S_{24}S_{1}V_{1}V_{2}V_{15}$, $S_{22}S_{1}V_{1}V_{2}V_{15}$, $S_{43}V_{18}V_{19}V_{1}V_{2}$, $S_{43}V_{19}V_{1}V_{1}V_{2}$, $S_{41}V_{18}V_{19}V_{1}V_{2}$, $S_{41}V_{19}V_{1}V_{1}V_{2}$, $S_{43}V_{18}V_{1}V_{2}V_{2}$, $S_{43}V_{1}V_{1}V_{2}V_{2}$, $S_{41}V_{18}V_{1}V_{2}V_{2}$, $S_{41}V_{1}V_{1}V_{2}V_{2}$, $S_{8}V_{1}V_{1}V_{2}V_{2}$, $S_{7}V_{1}V_{1}V_{2}V_{2}$, $S_{24}S_{2}V_{19}V_{19}V_{2}$, $S_{24}S_{2}V_{2}V_{2}V_{2}$, $S_{22}S_{2}V_{19}V_{19}V_{2}$, $S_{22}S_{2}V_{2}V_{2}V_{2}$, $S_{2}S_{4}V_{19}V_{2}V_{2}$, $S_{2}S_{4}V_{2}V_{2}V_{2}$, $S_{2}S_{2}V_{19}V_{2}V_{2}$, $S_{2}S_{2}V_{2}V_{2}V_{2}$, $S_{24}S_{2}V_{19}V_{2}V_{37}$, $S_{24}S_{2}V_{2}V_{2}V_{37}$, $S_{22}S_{2}V_{19}V_{2}V_{37}$, $S_{22}S_{2}V_{2}V_{2}V_{37}$, $S_{2}S_{4}V_{19}V_{2}V_{37}$, $S_{2}S_{4}V_{2}V_{2}V_{37}$, $S_{2}S_{4}V_{11}V_{2}V_{2}$, $S_{2}S_{2}V_{19}V_{2}V_{37}$, $S_{2}S_{2}V_{2}V_{2}V_{37}$, $S_{2}S_{2}V_{11}V_{2}V_{2}$, $S_{24}S_{2}S_{43}V_{19}V_{2}$, $S_{2}S_{4}S_{43}V_{19}V_{2}$, $S_{22}S_{2}S_{41}V_{19}V_{2}$, $S_{2}S_{2}S_{41}V_{19}V_{2}$, $S_{24}S_{2}S_{43}V_{2}V_{2}$, $S_{2}S_{4}S_{43}V_{2}V_{2}$, $S_{22}S_{2}S_{41}V_{2}V_{2}$, $S_{2}S_{2}S_{41}V_{2}V_{2}$, $S_{8}S_{2}S_{4}V_{2}V_{2}$, $S_{7}S_{2}S_{2}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{6}$} {{$S_{15}S_{21}S_{24}S_{24}S_{50}$, $S_{15}S_{24}S_{50}S_{1}S_{4}$, $S_{15}S_{21}S_{22}S_{22}S_{68}$, $S_{15}S_{22}S_{68}S_{1}S_{2}$, $S_{15}S_{21}S_{4}S_{4}S_{20}$, $S_{15}S_{24}S_{1}S_{4}S_{20}$, $S_{15}S_{1}S_{4}S_{4}S_{20}$, $S_{15}S_{21}S_{2}S_{2}S_{29}$, $S_{15}S_{22}S_{1}S_{2}S_{29}$, $S_{15}S_{1}S_{2}S_{2}S_{29}$, $S_{21}S_{24}S_{50}V_{1}V_{1}$, $S_{50}S_{1}S_{4}V_{1}V_{1}$, $S_{21}S_{22}S_{68}V_{1}V_{1}$, $S_{68}S_{1}S_{2}V_{1}V_{1}$, $S_{21}S_{4}S_{20}V_{1}V_{1}$, $S_{24}S_{1}S_{20}V_{1}V_{1}$, $S_{1}S_{4}S_{20}V_{1}V_{1}$, $S_{21}S_{2}S_{29}V_{1}V_{1}$, $S_{22}S_{1}S_{29}V_{1}V_{1}$, $S_{1}S_{2}S_{29}V_{1}V_{1}$, $S_{21}S_{24}V_{1}V_{1}V_{37}$, $S_{24}S_{1}V_{1}V_{1}V_{37}$, $S_{21}S_{22}V_{1}V_{1}V_{37}$, $S_{22}S_{1}V_{1}V_{1}V_{37}$, $S_{21}S_{4}V_{1}V_{1}V_{37}$, $S_{1}S_{4}V_{1}V_{1}V_{37}$, $S_{1}S_{4}V_{11}V_{1}V_{1}$, $S_{21}S_{2}V_{1}V_{1}V_{37}$, $S_{1}S_{2}V_{1}V_{1}V_{37}$, $S_{1}S_{2}V_{11}V_{1}V_{1}$, $S_{15}S_{21}S_{23}S_{24}S_{24}$, $S_{15}S_{24}S_{1}S_{3}S_{4}$, $S_{15}S_{21}S_{22}S_{22}S_{23}$, $S_{15}S_{22}S_{1}S_{2}S_{3}$, $S_{15}S_{21}S_{23}S_{4}S_{4}$, $S_{15}S_{1}S_{3}S_{4}S_{4}$, $S_{15}S_{21}S_{23}S_{2}S_{2}$, $S_{15}S_{1}S_{2}S_{2}S_{3}$, $S_{15}S_{24}S_{50}V_{18}V_{18}$, $S_{15}S_{24}S_{50}V_{1}V_{1}$, $S_{15}S_{22}S_{68}V_{18}V_{18}$, $S_{15}S_{22}S_{68}V_{1}V_{1}$, $S_{15}S_{4}S_{20}V_{18}V_{1}$, $S_{15}S_{4}S_{20}V_{1}V_{1}$, $S_{15}S_{2}S_{29}V_{18}V_{1}$, $S_{15}S_{2}S_{29}V_{1}V_{1}$, $S_{50}V_{18}V_{18}V_{1}V_{1}$, $S_{50}V_{1}V_{1}V_{1}V_{1}$, $S_{68}V_{18}V_{18}V_{1}V_{1}$, $S_{68}V_{1}V_{1}V_{1}V_{1}$, $S_{20}V_{18}V_{1}V_{1}V_{1}$, $S_{20}V_{1}V_{1}V_{1}V_{1}$, $S_{29}V_{18}V_{1}V_{1}V_{1}$, $S_{29}V_{1}V_{1}V_{1}V_{1}$, $S_{24}S_{2}V_{18}V_{1}V_{37}$, $S_{24}S_{2}V_{1}V_{1}V_{37}$, $S_{22}S_{2}V_{18}V_{1}V_{37}$, $S_{22}S_{2}V_{1}V_{1}V_{37}$, $S_{2}S_{4}V_{18}V_{1}V_{37}$, $S_{2}S_{4}V_{1}V_{1}V_{37}$, $S_{2}S_{4}V_{11}V_{1}V_{1}$, $S_{2}S_{2}V_{18}V_{1}V_{37}$, $S_{2}S_{2}V_{1}V_{1}V_{37}$, $S_{2}S_{2}V_{11}V_{1}V_{1}$, $S_{15}S_{24}V_{18}V_{18}V_{45}$, $S_{15}S_{22}V_{18}V_{18}V_{45}$, $S_{15}S_{4}V_{18}V_{45}V_{1}$, $S_{15}S_{2}V_{18}V_{45}V_{1}$, $S_{15}S_{4}V_{18}V_{1}V_{15}$, $S_{15}S_{2}V_{18}V_{1}V_{15}$, $S_{15}S_{24}V_{1}V_{1}V_{15}$, $S_{15}S_{22}V_{1}V_{1}V_{15}$, $S_{15}S_{4}V_{1}V_{1}V_{15}$, $S_{15}S_{2}V_{1}V_{1}V_{15}$, $S_{24}S_{2}V_{18}V_{45}V_{1}$, $S_{22}S_{2}V_{18}V_{45}V_{1}$, $S_{2}S_{4}V_{45}V_{1}V_{1}$, $S_{2}S_{2}V_{45}V_{1}V_{1}$, $S_{2}S_{4}V_{18}V_{1}V_{15}$, $S_{2}S_{2}V_{18}V_{1}V_{15}$, $S_{24}S_{2}V_{1}V_{1}V_{15}$, $S_{22}S_{2}V_{1}V_{1}V_{15}$, $S_{2}S_{4}V_{1}V_{1}V_{15}$, $S_{2}S_{2}V_{1}V_{1}V_{15}$, $S_{43}V_{18}V_{18}V_{1}V_{1}$, $S_{43}V_{18}V_{1}V_{1}V_{1}$, $S_{41}V_{18}V_{18}V_{1}V_{1}$, $S_{41}V_{18}V_{1}V_{1}V_{1}$, $S_{43}V_{1}V_{1}V_{1}V_{1}$, $S_{41}V_{1}V_{1}V_{1}V_{1}$, $S_{8}V_{1}V_{1}V_{1}V_{1}$, $S_{7}V_{1}V_{1}V_{1}V_{1}$, $S_{24}S_{2}S_{43}V_{18}V_{1}$, $S_{24}S_{2}S_{43}V_{1}V_{1}$, $S_{22}S_{2}S_{41}V_{18}V_{1}$, $S_{22}S_{2}S_{41}V_{1}V_{1}$, $S_{2}S_{4}S_{43}V_{18}V_{1}$, $S_{2}S_{4}S_{43}V_{1}V_{1}$, $S_{8}S_{2}S_{4}V_{1}V_{1}$, $S_{2}S_{2}S_{41}V_{18}V_{1}$, $S_{2}S_{2}S_{41}V_{1}V_{1}$, $S_{7}S_{2}S_{2}V_{1}V_{1}$, $S_{23}S_{24}S_{24}S_{2}S_{2}$, $S_{24}S_{2}S_{2}S_{3}S_{4}$, $S_{22}S_{22}S_{23}S_{2}S_{2}$, $S_{22}S_{2}S_{2}S_{2}S_{3}$, $S_{23}S_{2}S_{2}S_{4}S_{4}$, $S_{2}S_{2}S_{3}S_{4}S_{4}$, $S_{23}S_{2}S_{2}S_{2}S_{2}$, $S_{2}S_{2}S_{2}S_{2}S_{3}$, $S_{24}S_{24}S_{2}S_{2}S_{43}$, $S_{24}S_{2}S_{2}S_{4}S_{43}$, $S_{22}S_{22}S_{2}S_{2}S_{41}$, $S_{22}S_{2}S_{2}S_{2}S_{41}$, $S_{2}S_{2}S_{4}S_{4}S_{43}$, $S_{8}S_{2}S_{2}S_{4}S_{4}$, $S_{2}S_{2}S_{2}S_{2}S_{41}$, $S_{7}S_{2}S_{2}S_{2}S_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{7}$} {{$S_{14}S_{21}S_{22}S_{23}S_{68}$, $S_{14}S_{23}S_{68}S_{1}S_{2}$, $S_{14}S_{21}S_{2}S_{3}S_{29}$, $S_{14}S_{22}S_{1}S_{3}S_{29}$, $S_{14}S_{1}S_{2}S_{3}S_{29}$, $S_{21}S_{22}S_{68}V_{1}V_{1}$, $S_{68}S_{1}S_{2}V_{1}V_{1}$, $S_{21}S_{2}S_{29}V_{1}V_{1}$, $S_{22}S_{1}S_{29}V_{1}V_{1}$, $S_{1}S_{2}S_{29}V_{1}V_{1}$, $S_{21}S_{23}V_{1}V_{2}V_{38}$, $S_{23}S_{1}V_{1}V_{2}V_{38}$, $S_{21}S_{3}V_{1}V_{2}V_{38}$, $S_{1}S_{3}V_{1}V_{2}V_{38}$, $S_{1}S_{3}V_{12}V_{1}V_{2}$, $S_{14}S_{21}S_{22}S_{23}S_{23}$, $S_{14}S_{22}S_{23}S_{1}S_{3}$, $S_{14}S_{21}S_{2}S_{3}S_{3}$, $S_{14}S_{23}S_{1}S_{2}S_{3}$, $S_{14}S_{1}S_{2}S_{3}S_{3}$, $S_{21}S_{23}S_{23}V_{1}V_{2}$, $S_{23}S_{1}S_{3}V_{1}V_{2}$, $S_{21}S_{3}S_{3}V_{1}V_{2}$, $S_{1}S_{3}S_{3}V_{1}V_{2}$, $S_{21}S_{22}V_{1}V_{1}V_{37}$, $S_{22}S_{1}V_{1}V_{1}V_{37}$, $S_{21}S_{2}V_{1}V_{1}V_{37}$, $S_{1}S_{2}V_{1}V_{1}V_{37}$, $S_{1}S_{2}V_{11}V_{1}V_{1}$, $S_{21}S_{23}V_{1}V_{2}V_{37}$, $S_{23}S_{1}V_{1}V_{2}V_{37}$, $S_{21}S_{3}V_{1}V_{2}V_{37}$, $S_{1}S_{3}V_{1}V_{2}V_{37}$, $S_{1}S_{3}V_{11}V_{1}V_{2}$, $S_{14}S_{21}S_{22}S_{22}S_{23}$, $S_{14}S_{23}S_{1}S_{2}S_{2}$, $S_{14}S_{22}S_{1}S_{2}S_{3}$, $S_{14}S_{21}S_{22}S_{2}S_{3}$, $S_{14}S_{1}S_{2}S_{2}S_{3}$, $S_{14}S_{22}S_{22}S_{22}S_{23}$, $S_{14}S_{22}S_{23}S_{2}S_{2}$, $S_{14}S_{22}S_{2}S_{2}S_{3}$, $S_{14}S_{2}S_{2}S_{2}S_{3}$, $S_{22}S_{22}S_{23}V_{1}V_{2}$, $S_{23}S_{2}S_{2}V_{1}V_{2}$, $S_{22}S_{2}S_{3}V_{1}V_{2}$, $S_{2}S_{2}S_{3}V_{1}V_{2}$, $S_{22}S_{22}V_{1}V_{2}V_{37}$, $S_{22}S_{2}V_{1}V_{2}V_{37}$, $S_{2}S_{2}V_{1}V_{2}V_{37}$, $S_{2}S_{2}V_{11}V_{1}V_{2}$, $S_{22}S_{23}V_{2}V_{2}V_{37}$, $S_{23}S_{2}V_{2}V_{2}V_{37}$, $S_{22}S_{3}V_{2}V_{2}V_{37}$, $S_{2}S_{3}V_{2}V_{2}V_{37}$, $S_{2}S_{3}V_{11}V_{2}V_{2}$, $S_{22}S_{22}S_{23}V_{2}V_{2}$, $S_{22}S_{2}S_{3}V_{2}V_{2}$, $S_{23}S_{2}S_{2}V_{2}V_{2}$, $S_{2}S_{2}S_{3}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{8}$} {{$S_{21}S_{22}S_{68}V_{12}V_{19}$, $S_{68}S_{1}S_{2}V_{12}V_{19}$, $S_{21}S_{2}S_{29}V_{12}V_{2}$, $S_{22}S_{1}S_{29}V_{12}V_{2}$, $S_{1}S_{2}S_{29}V_{12}V_{2}$, $S_{21}S_{22}S_{68}S_{1}S_{2}$, $S_{68}S_{1}S_{1}S_{2}S_{2}$, $S_{21}S_{1}S_{2}S_{2}S_{29}$, $S_{22}S_{1}S_{1}S_{2}S_{29}$, $S_{1}S_{1}S_{2}S_{2}S_{29}$, $S_{21}S_{22}S_{68}V_{1}V_{1}$, $S_{68}S_{1}S_{2}V_{1}V_{1}$, $S_{21}S_{2}S_{29}V_{1}V_{1}$, $S_{22}S_{1}S_{29}V_{1}V_{1}$, $S_{1}S_{2}S_{29}V_{1}V_{1}$, $S_{21}S_{23}V_{12}V_{18}V_{65}$, $S_{23}S_{1}V_{12}V_{65}V_{1}$, $S_{21}S_{3}V_{12}V_{1}V_{28}$, $S_{1}S_{3}V_{12}V_{18}V_{28}$, $S_{1}S_{3}V_{12}V_{1}V_{28}$, $S_{21}S_{1}V_{18}V_{65}V_{1}$, $S_{1}S_{1}V_{65}V_{1}V_{1}$, $S_{21}S_{1}V_{1}V_{1}V_{28}$, $S_{1}S_{1}V_{18}V_{1}V_{28}$, $S_{1}S_{1}V_{1}V_{1}V_{28}$, $S_{21}S_{23}S_{2}S_{2}S_{42}$, $S_{23}S_{1}S_{2}S_{2}S_{42}$, $S_{21}S_{2}S_{2}S_{3}S_{42}$, $S_{1}S_{2}S_{2}S_{3}S_{42}$, $S_{14}S_{1}S_{2}S_{2}S_{3}$, $S_{21}S_{2}S_{42}V_{19}V_{1}$, $S_{1}S_{2}S_{42}V_{19}V_{1}$, $S_{21}S_{2}S_{42}V_{1}V_{2}$, $S_{1}S_{2}S_{42}V_{1}V_{2}$, $S_{14}S_{1}S_{2}V_{1}V_{2}$, $S_{21}S_{23}V_{1}V_{2}V_{38}$, $S_{23}S_{1}V_{1}V_{2}V_{38}$, $S_{21}S_{3}V_{1}V_{2}V_{38}$, $S_{1}S_{3}V_{1}V_{2}V_{38}$, $S_{1}S_{3}V_{12}V_{1}V_{2}$, $S_{21}S_{1}V_{19}V_{2}V_{38}$, $S_{1}S_{1}V_{19}V_{2}V_{38}$, $S_{21}S_{1}V_{2}V_{2}V_{38}$, $S_{1}S_{1}V_{2}V_{2}V_{38}$, $S_{1}S_{1}V_{12}V_{2}V_{2}$, $S_{21}S_{23}S_{23}V_{12}V_{18}$, $S_{23}S_{1}S_{3}V_{12}V_{18}$, $S_{21}S_{3}S_{3}V_{12}V_{1}$, $S_{23}S_{1}S_{3}V_{12}V_{1}$, $S_{1}S_{3}S_{3}V_{12}V_{1}$, $S_{21}S_{23}S_{23}S_{2}S_{2}$, $S_{23}S_{1}S_{2}S_{2}S_{3}$, $S_{21}S_{2}S_{2}S_{3}S_{3}$, $S_{1}S_{2}S_{2}S_{3}S_{3}$, $S_{21}S_{23}S_{23}V_{1}V_{2}$, $S_{23}S_{1}S_{3}V_{1}V_{2}$, $S_{21}S_{3}S_{3}V_{1}V_{2}$, $S_{1}S_{3}S_{3}V_{1}V_{2}$, $S_{21}S_{22}V_{12}V_{19}V_{45}$, $S_{22}S_{1}V_{12}V_{45}V_{2}$, $S_{21}S_{2}V_{12}V_{2}V_{15}$, $S_{1}S_{2}V_{12}V_{19}V_{15}$, $S_{1}S_{2}V_{12}V_{2}V_{15}$, $S_{21}S_{2}V_{19}V_{45}V_{1}$, $S_{1}S_{2}V_{45}V_{1}V_{2}$, $S_{21}S_{2}V_{1}V_{2}V_{15}$, $S_{1}S_{2}V_{19}V_{1}V_{15}$, $S_{1}S_{2}V_{1}V_{2}V_{15}$, $S_{21}S_{1}V_{19}V_{45}V_{2}$, $S_{1}S_{1}V_{45}V_{2}V_{2}$, $S_{21}S_{1}V_{2}V_{2}V_{15}$, $S_{1}S_{1}V_{19}V_{2}V_{15}$, $S_{1}S_{1}V_{2}V_{2}V_{15}$, $S_{21}S_{22}S_{1}S_{2}S_{41}$, $S_{22}S_{1}S_{1}S_{2}S_{41}$, $S_{21}S_{1}S_{2}S_{2}S_{41}$, $S_{1}S_{1}S_{2}S_{2}S_{41}$, $S_{7}S_{1}S_{1}S_{2}S_{2}$, $S_{21}S_{1}S_{41}V_{18}V_{1}$, $S_{1}S_{1}S_{41}V_{18}V_{1}$, $S_{21}S_{1}S_{41}V_{1}V_{1}$, $S_{1}S_{1}S_{41}V_{1}V_{1}$, $S_{7}S_{1}S_{1}V_{1}V_{1}$, $S_{21}S_{1}S_{41}V_{19}V_{2}$, $S_{1}S_{1}S_{41}V_{19}V_{2}$, $S_{21}S_{1}S_{41}V_{2}V_{2}$, $S_{1}S_{1}S_{41}V_{2}V_{2}$, $S_{7}S_{1}S_{1}V_{2}V_{2}$, $S_{21}S_{22}V_{1}V_{1}V_{37}$, $S_{22}S_{1}V_{1}V_{1}V_{37}$, $S_{21}S_{2}V_{1}V_{1}V_{37}$, $S_{1}S_{2}V_{1}V_{1}V_{37}$, $S_{1}S_{2}V_{11}V_{1}V_{1}$, $S_{21}S_{1}V_{18}V_{1}V_{37}$, $S_{1}S_{1}V_{18}V_{1}V_{37}$, $S_{21}S_{1}V_{1}V_{1}V_{37}$, $S_{1}S_{1}V_{1}V_{1}V_{37}$, $S_{1}S_{1}V_{11}V_{1}V_{1}$, $S_{21}S_{2}V_{19}V_{1}V_{37}$, $S_{1}S_{2}V_{19}V_{1}V_{37}$, $S_{21}S_{2}V_{1}V_{2}V_{37}$, $S_{1}S_{2}V_{1}V_{2}V_{37}$, $S_{1}S_{2}V_{11}V_{1}V_{2}$, $S_{21}S_{23}V_{1}V_{2}V_{37}$, $S_{23}S_{1}V_{1}V_{2}V_{37}$, $S_{21}S_{3}V_{1}V_{2}V_{37}$, $S_{1}S_{3}V_{1}V_{2}V_{37}$, $S_{1}S_{3}V_{11}V_{1}V_{2}$, $S_{21}S_{22}S_{1}S_{2}S_{42}$, $S_{22}S_{1}S_{1}S_{2}S_{42}$, $S_{21}S_{1}S_{2}S_{2}S_{42}$, $S_{1}S_{1}S_{2}S_{2}S_{42}$, $S_{14}S_{1}S_{1}S_{2}S_{2}$, $S_{21}S_{22}V_{12}V_{19}V_{19}$, $S_{1}S_{2}V_{12}V_{19}V_{2}$, $S_{22}S_{1}V_{12}V_{2}V_{2}$, $S_{21}S_{2}V_{12}V_{19}V_{2}$, $S_{1}S_{2}V_{12}V_{2}V_{2}$, $S_{21}S_{23}V_{12}V_{18}V_{19}$, $S_{23}S_{1}V_{12}V_{1}V_{2}$, $S_{1}S_{3}V_{12}V_{18}V_{2}$, $S_{21}S_{3}V_{12}V_{19}V_{1}$, $S_{22}S_{22}S_{23}V_{12}V_{18}$, $S_{23}S_{2}S_{2}V_{12}V_{18}$, $S_{22}S_{2}S_{3}V_{12}V_{1}$, $S_{2}S_{2}S_{3}V_{12}V_{1}$, $S_{22}S_{22}S_{23}S_{2}S_{2}$, $S_{23}S_{2}S_{2}S_{2}S_{2}$, $S_{22}S_{2}S_{2}S_{2}S_{3}$, $S_{2}S_{2}S_{2}S_{2}S_{3}$, $S_{22}S_{22}S_{23}V_{1}V_{2}$, $S_{23}S_{2}S_{2}V_{1}V_{2}$, $S_{22}S_{2}S_{3}V_{1}V_{2}$, $S_{2}S_{2}S_{3}V_{1}V_{2}$, $S_{22}S_{22}V_{12}V_{18}V_{45}$, $S_{22}S_{2}V_{12}V_{45}V_{1}$, $S_{22}S_{2}V_{12}V_{1}V_{15}$, $S_{2}S_{2}V_{12}V_{18}V_{15}$, $S_{2}S_{2}V_{12}V_{1}V_{15}$, $S_{22}S_{2}V_{18}V_{45}V_{1}$, $S_{2}S_{2}V_{45}V_{1}V_{1}$, $S_{22}S_{2}V_{1}V_{1}V_{15}$, $S_{2}S_{2}V_{18}V_{1}V_{15}$, $S_{2}S_{2}V_{1}V_{1}V_{15}$, $S_{22}S_{1}V_{18}V_{45}V_{2}$, $S_{22}S_{1}V_{1}V_{2}V_{15}$, $S_{1}S_{2}V_{18}V_{2}V_{15}$, $S_{22}S_{22}S_{2}S_{2}S_{41}$, $S_{22}S_{2}S_{2}S_{2}S_{41}$, $S_{2}S_{2}S_{2}S_{2}S_{41}$, $S_{7}S_{2}S_{2}S_{2}S_{2}$, $S_{22}S_{2}S_{41}V_{18}V_{1}$, $S_{2}S_{2}S_{41}V_{18}V_{1}$, $S_{22}S_{2}S_{41}V_{1}V_{1}$, $S_{2}S_{2}S_{41}V_{1}V_{1}$, $S_{7}S_{2}S_{2}V_{1}V_{1}$, $S_{22}S_{2}S_{41}V_{19}V_{2}$, $S_{2}S_{2}S_{41}V_{19}V_{2}$, $S_{22}S_{2}S_{41}V_{2}V_{2}$, $S_{2}S_{2}S_{41}V_{2}V_{2}$, $S_{7}S_{2}S_{2}V_{2}V_{2}$, $S_{22}S_{22}V_{1}V_{2}V_{37}$, $S_{22}S_{2}V_{1}V_{2}V_{37}$, $S_{2}S_{2}V_{1}V_{2}V_{37}$, $S_{2}S_{2}V_{11}V_{1}V_{2}$, $S_{22}S_{1}V_{18}V_{2}V_{37}$, $S_{1}S_{2}V_{18}V_{2}V_{37}$, $S_{22}S_{1}V_{1}V_{2}V_{37}$, $S_{22}S_{2}V_{19}V_{2}V_{37}$, $S_{2}S_{2}V_{19}V_{2}V_{37}$, $S_{22}S_{2}V_{2}V_{2}V_{37}$, $S_{2}S_{2}V_{2}V_{2}V_{37}$, $S_{2}S_{2}V_{11}V_{2}V_{2}$, $S_{22}S_{2}V_{19}V_{19}V_{2}$, $S_{2}S_{2}V_{19}V_{2}V_{2}$, $S_{22}S_{2}V_{2}V_{2}V_{2}$, $S_{2}S_{2}V_{2}V_{2}V_{2}$, $S_{22}S_{1}S_{42}V_{18}V_{2}$, $S_{1}S_{2}S_{42}V_{18}V_{2}$, $S_{22}S_{1}S_{42}V_{1}V_{2}$, $S_{22}S_{2}V_{18}V_{1}V_{37}$, $S_{2}S_{2}V_{18}V_{1}V_{37}$, $S_{22}S_{2}V_{1}V_{1}V_{37}$, $S_{2}S_{2}V_{1}V_{1}V_{37}$, $S_{2}S_{2}V_{11}V_{1}V_{1}$, $S_{23}S_{2}V_{18}V_{2}V_{37}$, $S_{23}S_{2}V_{1}V_{2}V_{37}$, $S_{2}S_{3}V_{18}V_{2}V_{37}$, $S_{2}S_{3}V_{1}V_{2}V_{37}$, $S_{2}S_{3}V_{11}V_{1}V_{2}$, $S_{23}S_{2}S_{42}V_{18}V_{2}$, $S_{23}S_{2}S_{42}V_{1}V_{2}$, $S_{2}S_{3}S_{42}V_{18}V_{2}$, $S_{2}S_{3}S_{42}V_{1}V_{2}$, $S_{14}S_{2}S_{3}V_{1}V_{2}$, $S_{23}S_{2}V_{18}V_{19}V_{2}$, $S_{2}S_{3}V_{19}V_{1}V_{2}$, $S_{2}S_{3}V_{18}V_{2}V_{2}$, $S_{23}S_{2}V_{1}V_{2}V_{2}$, $S_{2}S_{3}V_{1}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{9}$} {{$S_{15}S_{21}S_{22}S_{22}S_{68}$, $S_{15}S_{22}S_{68}S_{1}S_{2}$, $S_{15}S_{21}S_{2}S_{2}S_{29}$, $S_{15}S_{22}S_{1}S_{2}S_{29}$, $S_{15}S_{1}S_{2}S_{2}S_{29}$, $S_{21}S_{22}S_{68}V_{1}V_{1}$, $S_{68}S_{1}S_{2}V_{1}V_{1}$, $S_{21}S_{2}S_{29}V_{1}V_{1}$, $S_{22}S_{1}S_{29}V_{1}V_{1}$, $S_{1}S_{2}S_{29}V_{1}V_{1}$, $S_{15}S_{21}V_{18}V_{19}V_{65}$, $S_{15}S_{1}V_{19}V_{65}V_{1}$, $S_{15}S_{21}V_{1}V_{2}V_{28}$, $S_{15}S_{1}V_{18}V_{2}V_{28}$, $S_{15}S_{1}V_{1}V_{2}V_{28}$, $S_{21}S_{1}V_{18}V_{65}V_{1}$, $S_{1}S_{1}V_{65}V_{1}V_{1}$, $S_{21}S_{1}V_{1}V_{1}V_{28}$, $S_{1}S_{1}V_{18}V_{1}V_{28}$, $S_{1}S_{1}V_{1}V_{1}V_{28}$, $S_{21}S_{2}S_{42}V_{19}V_{1}$, $S_{1}S_{2}S_{42}V_{19}V_{1}$, $S_{21}S_{2}S_{42}V_{1}V_{2}$, $S_{1}S_{2}S_{42}V_{1}V_{2}$, $S_{14}S_{1}S_{2}V_{1}V_{2}$, $S_{21}S_{22}S_{1}S_{2}S_{42}$, $S_{22}S_{1}S_{1}S_{2}S_{42}$, $S_{21}S_{1}S_{2}S_{2}S_{42}$, $S_{1}S_{1}S_{2}S_{2}S_{42}$, $S_{14}S_{1}S_{1}S_{2}S_{2}$, $S_{15}S_{21}V_{18}V_{19}V_{45}$, $S_{15}S_{1}V_{18}V_{45}V_{2}$, $S_{15}S_{21}V_{1}V_{2}V_{15}$, $S_{15}S_{1}V_{19}V_{1}V_{15}$, $S_{15}S_{1}V_{1}V_{2}V_{15}$, $S_{21}S_{2}V_{19}V_{45}V_{1}$, $S_{1}S_{2}V_{45}V_{1}V_{2}$, $S_{21}S_{2}V_{1}V_{2}V_{15}$, $S_{1}S_{2}V_{19}V_{1}V_{15}$, $S_{1}S_{2}V_{1}V_{2}V_{15}$, $S_{21}S_{1}S_{41}V_{18}V_{1}$, $S_{1}S_{1}S_{41}V_{18}V_{1}$, $S_{21}S_{1}S_{41}V_{1}V_{1}$, $S_{1}S_{1}S_{41}V_{1}V_{1}$, $S_{7}S_{1}S_{1}V_{1}V_{1}$, $S_{21}S_{22}S_{1}S_{2}S_{41}$, $S_{22}S_{1}S_{1}S_{2}S_{41}$, $S_{21}S_{1}S_{2}S_{2}S_{41}$, $S_{1}S_{1}S_{2}S_{2}S_{41}$, $S_{7}S_{1}S_{1}S_{2}S_{2}$, $S_{21}S_{22}S_{68}S_{1}S_{2}$, $S_{68}S_{1}S_{1}S_{2}S_{2}$, $S_{21}S_{1}S_{2}S_{2}S_{29}$, $S_{22}S_{1}S_{1}S_{2}S_{29}$, $S_{1}S_{1}S_{2}S_{2}S_{29}$, $S_{21}S_{22}V_{1}V_{1}V_{37}$, $S_{22}S_{1}V_{1}V_{1}V_{37}$, $S_{21}S_{2}V_{1}V_{1}V_{37}$, $S_{1}S_{2}V_{1}V_{1}V_{37}$, $S_{1}S_{2}V_{11}V_{1}V_{1}$, $S_{21}S_{1}V_{18}V_{1}V_{37}$, $S_{1}S_{1}V_{18}V_{1}V_{37}$, $S_{21}S_{1}V_{1}V_{1}V_{37}$, $S_{1}S_{1}V_{1}V_{1}V_{37}$, $S_{1}S_{1}V_{11}V_{1}V_{1}$, $S_{21}S_{2}V_{19}V_{1}V_{37}$, $S_{1}S_{2}V_{19}V_{1}V_{37}$, $S_{21}S_{2}V_{1}V_{2}V_{37}$, $S_{1}S_{2}V_{1}V_{2}V_{37}$, $S_{1}S_{2}V_{11}V_{1}V_{2}$, $S_{15}S_{21}S_{22}S_{22}S_{23}$, $S_{15}S_{22}S_{1}S_{2}S_{3}$, $S_{15}S_{21}S_{23}S_{2}S_{2}$, $S_{15}S_{1}S_{2}S_{2}S_{3}$, $S_{15}S_{21}S_{23}V_{18}V_{19}$, $S_{15}S_{1}S_{3}V_{19}V_{1}$, $S_{15}S_{1}S_{3}V_{18}V_{2}$, $S_{15}S_{21}S_{23}V_{1}V_{2}$, $S_{15}S_{1}S_{3}V_{1}V_{2}$, $S_{15}S_{22}V_{18}V_{18}V_{45}$, $S_{15}S_{2}V_{18}V_{45}V_{1}$, $S_{15}S_{22}V_{1}V_{1}V_{15}$, $S_{15}S_{2}V_{18}V_{1}V_{15}$, $S_{15}S_{2}V_{1}V_{1}V_{15}$, $S_{22}S_{2}V_{18}V_{45}V_{1}$, $S_{2}S_{2}V_{45}V_{1}V_{1}$, $S_{22}S_{2}V_{1}V_{1}V_{15}$, $S_{2}S_{2}V_{18}V_{1}V_{15}$, $S_{2}S_{2}V_{1}V_{1}V_{15}$, $S_{22}S_{2}S_{41}V_{18}V_{1}$, $S_{2}S_{2}S_{41}V_{18}V_{1}$, $S_{22}S_{2}S_{41}V_{1}V_{1}$, $S_{2}S_{2}S_{41}V_{1}V_{1}$, $S_{7}S_{2}S_{2}V_{1}V_{1}$, $S_{22}S_{22}S_{2}S_{2}S_{41}$, $S_{22}S_{2}S_{2}S_{2}S_{41}$, $S_{2}S_{2}S_{2}S_{2}S_{41}$, $S_{7}S_{2}S_{2}S_{2}S_{2}$, $S_{22}S_{22}S_{23}S_{2}S_{2}$, $S_{23}S_{2}S_{2}S_{2}S_{2}$, $S_{22}S_{2}S_{2}S_{2}S_{3}$, $S_{2}S_{2}S_{2}S_{2}S_{3}$, $S_{22}S_{2}V_{18}V_{1}V_{37}$, $S_{2}S_{2}V_{18}V_{1}V_{37}$, $S_{22}S_{2}V_{1}V_{1}V_{37}$, $S_{2}S_{2}V_{1}V_{1}V_{37}$, $S_{2}S_{2}V_{11}V_{1}V_{1}$, $S_{15}S_{22}S_{68}V_{18}V_{18}$, $S_{15}S_{2}S_{29}V_{18}V_{1}$, $S_{15}S_{22}S_{68}V_{1}V_{1}$, $S_{15}S_{2}S_{29}V_{1}V_{1}$, $S_{68}S_{1}S_{2}V_{18}V_{18}$, $S_{1}S_{2}S_{29}V_{18}V_{1}$, $S_{1}S_{2}V_{18}V_{18}V_{37}$, $S_{1}S_{2}V_{18}V_{1}V_{37}$, $S_{2}S_{2}V_{18}V_{19}V_{37}$, $S_{2}S_{2}V_{19}V_{1}V_{37}$, $S_{2}S_{2}V_{18}V_{2}V_{37}$, $S_{2}S_{2}V_{1}V_{2}V_{37}$, $S_{2}S_{2}V_{11}V_{1}V_{2}$, $S_{23}S_{2}S_{2}V_{18}V_{19}$, $S_{23}S_{2}S_{2}V_{1}V_{2}$, $S_{2}S_{2}S_{3}V_{18}V_{2}$, $S_{2}S_{2}S_{3}V_{19}V_{1}$, $S_{2}S_{2}S_{3}V_{1}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{10}$} {{$S_{15}S_{21}S_{21}S_{23}S_{69}$, $S_{15}S_{23}S_{69}S_{1}S_{1}$, $S_{15}S_{21}S_{1}S_{3}S_{60}$, $S_{15}S_{1}S_{1}S_{3}S_{60}$, $S_{21}S_{21}S_{69}S_{1}S_{1}$, $S_{69}S_{1}S_{1}S_{1}S_{1}$, $S_{21}S_{1}S_{1}S_{1}S_{60}$, $S_{1}S_{1}S_{1}S_{1}S_{60}$, $S_{15}S_{21}S_{22}S_{22}S_{68}$, $S_{15}S_{22}S_{68}S_{1}S_{2}$, $S_{15}S_{21}S_{2}S_{2}S_{29}$, $S_{15}S_{22}S_{1}S_{2}S_{29}$, $S_{15}S_{1}S_{2}S_{2}S_{29}$, $S_{21}S_{22}S_{68}S_{1}S_{2}$, $S_{68}S_{1}S_{1}S_{2}S_{2}$, $S_{21}S_{1}S_{2}S_{2}S_{29}$, $S_{22}S_{1}S_{1}S_{2}S_{29}$, $S_{1}S_{1}S_{2}S_{2}S_{29}$, $S_{21}S_{22}S_{1}S_{2}S_{42}$, $S_{22}S_{1}S_{1}S_{2}S_{42}$, $S_{21}S_{1}S_{2}S_{2}S_{42}$, $S_{1}S_{1}S_{2}S_{2}S_{42}$, $S_{14}S_{1}S_{1}S_{2}S_{2}$, $S_{21}S_{23}S_{2}S_{2}S_{42}$, $S_{23}S_{1}S_{2}S_{2}S_{42}$, $S_{21}S_{2}S_{2}S_{3}S_{42}$, $S_{1}S_{2}S_{2}S_{3}S_{42}$, $S_{14}S_{1}S_{2}S_{2}S_{3}$, $S_{15}S_{21}S_{21}S_{23}S_{23}$, $S_{15}S_{21}S_{23}S_{1}S_{3}$, $S_{15}S_{21}S_{1}S_{3}S_{3}$, $S_{15}S_{23}S_{1}S_{1}S_{3}$, $S_{15}S_{1}S_{1}S_{3}S_{3}$, $S_{21}S_{23}S_{23}S_{2}S_{2}$, $S_{23}S_{1}S_{2}S_{2}S_{3}$, $S_{21}S_{2}S_{2}S_{3}S_{3}$, $S_{1}S_{2}S_{2}S_{3}S_{3}$, $S_{21}S_{21}S_{1}S_{1}S_{41}$, $S_{21}S_{1}S_{1}S_{1}S_{41}$, $S_{1}S_{1}S_{1}S_{1}S_{41}$, $S_{7}S_{1}S_{1}S_{1}S_{1}$, $S_{21}S_{22}S_{1}S_{2}S_{41}$, $S_{22}S_{1}S_{1}S_{2}S_{41}$, $S_{21}S_{1}S_{2}S_{2}S_{41}$, $S_{1}S_{1}S_{2}S_{2}S_{41}$, $S_{7}S_{1}S_{1}S_{2}S_{2}$, $S_{15}S_{21}S_{22}S_{22}S_{23}$, $S_{15}S_{22}S_{1}S_{2}S_{3}$, $S_{15}S_{21}S_{23}S_{2}S_{2}$, $S_{15}S_{1}S_{2}S_{2}S_{3}$, $S_{22}S_{22}S_{23}S_{2}S_{2}$, $S_{23}S_{2}S_{2}S_{2}S_{2}$, $S_{22}S_{2}S_{2}S_{2}S_{3}$, $S_{2}S_{2}S_{2}S_{2}S_{3}$, $S_{22}S_{22}S_{2}S_{2}S_{41}$, $S_{22}S_{2}S_{2}S_{2}S_{41}$, $S_{2}S_{2}S_{2}S_{2}S_{41}$, $S_{7}S_{2}S_{2}S_{2}S_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{11}$} {{$S_{24}S_{24}V_{11}V_{19}V_{46}$, $S_{24}S_{4}V_{11}V_{46}V_{2}$, $S_{24}S_{24}V_{11}V_{19}V_{19}$, $S_{22}S_{24}V_{11}V_{19}V_{19}$, $S_{24}S_{4}V_{11}V_{19}V_{2}$, $S_{24}S_{2}V_{11}V_{19}V_{2}$, $S_{22}S_{22}V_{11}V_{19}V_{19}$, $S_{22}S_{4}V_{11}V_{19}V_{2}$, $S_{22}S_{2}V_{11}V_{19}V_{2}$, $S_{4}S_{4}V_{11}V_{19}V_{16}$, $S_{24}S_{4}V_{11}V_{2}V_{16}$, $S_{4}S_{4}V_{11}V_{2}V_{16}$, $S_{4}S_{4}V_{11}V_{19}V_{2}$, $S_{2}S_{4}V_{11}V_{19}V_{2}$, $S_{24}S_{4}V_{11}V_{2}V_{2}$, $S_{22}S_{4}V_{11}V_{2}V_{2}$, $S_{4}S_{4}V_{11}V_{2}V_{2}$, $S_{2}S_{4}V_{11}V_{2}V_{2}$, $S_{2}S_{2}V_{11}V_{19}V_{2}$, $S_{24}S_{2}V_{11}V_{2}V_{2}$, $S_{22}S_{2}V_{11}V_{2}V_{2}$, $S_{2}S_{2}V_{11}V_{2}V_{2}$, $S_{24}S_{4}V_{19}V_{46}V_{2}$, $S_{4}S_{4}V_{46}V_{2}V_{2}$, $S_{24}S_{4}V_{19}V_{19}V_{2}$, $S_{22}S_{4}V_{19}V_{19}V_{2}$, $S_{4}S_{4}V_{19}V_{2}V_{2}$, $S_{2}S_{4}V_{19}V_{2}V_{2}$, $S_{4}S_{4}V_{19}V_{2}V_{16}$, $S_{24}S_{4}V_{2}V_{2}V_{16}$, $S_{4}S_{4}V_{2}V_{2}V_{16}$, $S_{24}S_{4}V_{2}V_{2}V_{2}$, $S_{22}S_{4}V_{2}V_{2}V_{2}$, $S_{4}S_{4}V_{2}V_{2}V_{2}$, $S_{2}S_{4}V_{2}V_{2}V_{2}$, $S_{24}S_{2}V_{19}V_{19}V_{2}$, $S_{22}S_{2}V_{19}V_{19}V_{2}$, $S_{2}S_{2}V_{19}V_{2}V_{2}$, $S_{24}S_{2}V_{2}V_{2}V_{2}$, $S_{22}S_{2}V_{2}V_{2}V_{2}$, $S_{2}S_{2}V_{2}V_{2}V_{2}$, $S_{24}S_{4}V_{19}V_{2}V_{39}$, $S_{24}S_{4}V_{2}V_{2}V_{39}$, $S_{24}S_{4}V_{19}V_{2}V_{37}$, $S_{24}S_{2}V_{19}V_{2}V_{37}$, $S_{24}S_{4}V_{2}V_{2}V_{37}$, $S_{24}S_{2}V_{2}V_{2}V_{37}$, $S_{22}S_{4}V_{19}V_{2}V_{37}$, $S_{22}S_{2}V_{19}V_{2}V_{37}$, $S_{22}S_{4}V_{2}V_{2}V_{37}$, $S_{22}S_{2}V_{2}V_{2}V_{37}$, $S_{4}S_{4}V_{19}V_{2}V_{39}$, $S_{4}S_{4}V_{2}V_{2}V_{39}$, $S_{4}S_{4}V_{19}V_{2}V_{37}$, $S_{2}S_{4}V_{19}V_{2}V_{37}$, $S_{4}S_{4}V_{2}V_{2}V_{37}$, $S_{2}S_{4}V_{2}V_{2}V_{37}$, $S_{4}S_{4}V_{26}V_{2}V_{2}$, $S_{2}S_{2}V_{19}V_{2}V_{37}$, $S_{2}S_{2}V_{2}V_{2}V_{37}$, $S_{24}S_{4}S_{41}V_{19}V_{2}$, $S_{24}S_{4}S_{41}V_{2}V_{2}$, $S_{24}S_{4}S_{43}V_{19}V_{2}$, $S_{24}S_{4}S_{43}V_{2}V_{2}$, $S_{22}S_{4}S_{43}V_{19}V_{2}$, $S_{22}S_{4}S_{43}V_{2}V_{2}$, $S_{4}S_{4}S_{41}V_{19}V_{2}$, $S_{4}S_{4}S_{41}V_{2}V_{2}$, $S_{4}S_{4}S_{43}V_{19}V_{2}$, $S_{4}S_{4}S_{43}V_{2}V_{2}$, $S_{7}S_{4}S_{4}V_{2}V_{2}$, $S_{8}S_{4}S_{4}V_{2}V_{2}$, $S_{2}S_{4}S_{43}V_{19}V_{2}$, $S_{2}S_{4}S_{43}V_{2}V_{2}$, $S_{8}S_{2}S_{4}V_{2}V_{2}$, $S_{24}S_{2}S_{43}V_{19}V_{2}$, $S_{24}S_{2}S_{43}V_{2}V_{2}$, $S_{22}S_{2}S_{41}V_{19}V_{2}$, $S_{22}S_{2}S_{41}V_{2}V_{2}$, $S_{2}S_{2}S_{41}V_{19}V_{2}$, $S_{2}S_{2}S_{41}V_{2}V_{2}$, $S_{7}S_{2}S_{2}V_{2}V_{2}$, $S_{23}S_{24}S_{24}V_{11}V_{19}$, $S_{24}S_{24}S_{49}V_{11}V_{19}$, $S_{22}S_{24}S_{49}V_{11}V_{19}$, $S_{24}S_{3}S_{4}V_{11}V_{2}$, $S_{24}S_{4}S_{19}V_{11}V_{2}$, $S_{24}S_{2}S_{19}V_{11}V_{2}$, $S_{22}S_{22}S_{23}V_{11}V_{19}$, $S_{22}S_{4}S_{19}V_{11}V_{2}$, $S_{22}S_{2}S_{3}V_{11}V_{2}$, $S_{23}S_{4}S_{4}V_{11}V_{19}$, $S_{49}S_{4}S_{4}V_{11}V_{19}$, $S_{3}S_{4}S_{4}V_{11}V_{2}$, $S_{4}S_{4}S_{19}V_{11}V_{2}$, $S_{49}S_{2}S_{4}V_{11}V_{19}$, $S_{2}S_{4}S_{19}V_{11}V_{2}$, $S_{23}S_{2}S_{2}V_{11}V_{19}$, $S_{2}S_{2}S_{3}V_{11}V_{2}$, $S_{24}S_{24}V_{1}V_{2}V_{39}$, $S_{24}S_{4}V_{1}V_{2}V_{39}$, $S_{24}S_{24}V_{1}V_{2}V_{37}$, $S_{22}S_{24}V_{1}V_{2}V_{37}$, $S_{24}S_{4}V_{1}V_{2}V_{37}$, $S_{24}S_{2}V_{1}V_{2}V_{37}$, $S_{22}S_{22}V_{1}V_{2}V_{37}$, $S_{22}S_{4}V_{1}V_{2}V_{37}$, $S_{22}S_{2}V_{1}V_{2}V_{37}$, $S_{4}S_{4}V_{1}V_{2}V_{39}$, $S_{4}S_{4}V_{1}V_{2}V_{37}$, $S_{2}S_{4}V_{1}V_{2}V_{37}$, $S_{4}S_{4}V_{26}V_{1}V_{2}$, $S_{4}S_{4}V_{11}V_{1}V_{2}$, $S_{2}S_{4}V_{11}V_{1}V_{2}$, $S_{2}S_{2}V_{1}V_{2}V_{37}$, $S_{2}S_{2}V_{11}V_{1}V_{2}$, $S_{23}S_{24}S_{24}V_{1}V_{2}$, $S_{24}S_{24}S_{49}V_{1}V_{2}$, $S_{22}S_{24}S_{49}V_{1}V_{2}$, $S_{24}S_{3}S_{4}V_{1}V_{2}$, $S_{24}S_{4}S_{19}V_{1}V_{2}$, $S_{24}S_{2}S_{19}V_{1}V_{2}$, $S_{22}S_{22}S_{23}V_{1}V_{2}$, $S_{22}S_{4}S_{19}V_{1}V_{2}$, $S_{22}S_{2}S_{3}V_{1}V_{2}$, $S_{23}S_{4}S_{4}V_{1}V_{2}$, $S_{49}S_{4}S_{4}V_{1}V_{2}$, $S_{3}S_{4}S_{4}V_{1}V_{2}$, $S_{4}S_{4}S_{19}V_{1}V_{2}$, $S_{49}S_{2}S_{4}V_{1}V_{2}$, $S_{2}S_{4}S_{19}V_{1}V_{2}$, $S_{23}S_{2}S_{2}V_{1}V_{2}$, $S_{2}S_{2}S_{3}V_{1}V_{2}$, $S_{22}S_{24}S_{2}S_{4}S_{41}$, $S_{24}S_{2}S_{2}S_{4}S_{41}$, $S_{24}S_{24}S_{2}S_{4}S_{43}$, $S_{24}S_{2}S_{4}S_{4}S_{43}$, $S_{22}S_{24}S_{2}S_{4}S_{43}$, $S_{22}S_{2}S_{4}S_{4}S_{43}$, $S_{22}S_{2}S_{4}S_{4}S_{41}$, $S_{2}S_{2}S_{4}S_{4}S_{41}$, $S_{2}S_{4}S_{4}S_{4}S_{43}$, $S_{7}S_{2}S_{2}S_{4}S_{4}$, $S_{8}S_{2}S_{4}S_{4}S_{4}$, $S_{24}S_{2}S_{2}S_{4}S_{43}$, $S_{2}S_{2}S_{4}S_{4}S_{43}$, $S_{8}S_{2}S_{2}S_{4}S_{4}$, $S_{24}S_{24}S_{2}S_{2}S_{43}$, $S_{22}S_{22}S_{2}S_{2}S_{41}$, $S_{22}S_{2}S_{2}S_{2}S_{41}$, $S_{2}S_{2}S_{2}S_{2}S_{41}$, $S_{7}S_{2}S_{2}S_{2}S_{2}$, $S_{23}S_{24}S_{24}S_{2}S_{2}$, $S_{24}S_{24}S_{49}S_{2}S_{4}$, $S_{22}S_{24}S_{49}S_{2}S_{4}$, $S_{24}S_{2}S_{2}S_{3}S_{4}$, $S_{24}S_{2}S_{4}S_{4}S_{19}$, $S_{24}S_{2}S_{2}S_{4}S_{19}$, $S_{22}S_{22}S_{23}S_{2}S_{2}$, $S_{22}S_{2}S_{4}S_{4}S_{19}$, $S_{22}S_{2}S_{2}S_{2}S_{3}$, $S_{23}S_{2}S_{2}S_{4}S_{4}$, $S_{49}S_{2}S_{4}S_{4}S_{4}$, $S_{2}S_{2}S_{3}S_{4}S_{4}$, $S_{2}S_{4}S_{4}S_{4}S_{19}$, $S_{49}S_{2}S_{2}S_{4}S_{4}$, $S_{2}S_{2}S_{4}S_{4}S_{19}$, $S_{23}S_{2}S_{2}S_{2}S_{2}$, $S_{2}S_{2}S_{2}S_{2}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{12}$} {{$S_{14}S_{24}S_{24}S_{24}S_{49}$, $S_{14}S_{22}S_{24}S_{24}S_{49}$, $S_{14}S_{24}S_{49}S_{4}S_{4}$, $S_{14}S_{24}S_{49}S_{2}S_{4}$, $S_{14}S_{22}S_{23}S_{24}S_{24}$, $S_{14}S_{22}S_{22}S_{22}S_{23}$, $S_{14}S_{22}S_{23}S_{4}S_{4}$, $S_{14}S_{22}S_{23}S_{2}S_{2}$, $S_{14}S_{24}S_{4}S_{4}S_{19}$, $S_{14}S_{24}S_{2}S_{4}S_{19}$, $S_{14}S_{22}S_{4}S_{4}S_{19}$, $S_{14}S_{4}S_{4}S_{4}S_{19}$, $S_{14}S_{2}S_{4}S_{4}S_{19}$, $S_{14}S_{24}S_{2}S_{3}S_{4}$, $S_{14}S_{22}S_{2}S_{2}S_{3}$, $S_{14}S_{2}S_{3}S_{4}S_{4}$, $S_{14}S_{2}S_{2}S_{2}S_{3}$, $S_{24}S_{24}S_{49}V_{1}V_{2}$, $S_{22}S_{24}S_{49}V_{1}V_{2}$, $S_{49}S_{4}S_{4}V_{1}V_{2}$, $S_{49}S_{2}S_{4}V_{1}V_{2}$, $S_{23}S_{24}S_{24}V_{1}V_{2}$, $S_{22}S_{22}S_{23}V_{1}V_{2}$, $S_{23}S_{4}S_{4}V_{1}V_{2}$, $S_{23}S_{2}S_{2}V_{1}V_{2}$, $S_{24}S_{4}S_{19}V_{1}V_{2}$, $S_{24}S_{2}S_{19}V_{1}V_{2}$, $S_{22}S_{4}S_{19}V_{1}V_{2}$, $S_{4}S_{4}S_{19}V_{1}V_{2}$, $S_{2}S_{4}S_{19}V_{1}V_{2}$, $S_{24}S_{3}S_{4}V_{1}V_{2}$, $S_{22}S_{2}S_{3}V_{1}V_{2}$, $S_{3}S_{4}S_{4}V_{1}V_{2}$, $S_{2}S_{2}S_{3}V_{1}V_{2}$, $S_{24}S_{24}V_{1}V_{2}V_{39}$, $S_{24}S_{4}V_{1}V_{2}V_{39}$, $S_{24}S_{24}V_{1}V_{2}V_{37}$, $S_{22}S_{24}V_{1}V_{2}V_{37}$, $S_{24}S_{4}V_{1}V_{2}V_{37}$, $S_{24}S_{2}V_{1}V_{2}V_{37}$, $S_{22}S_{22}V_{1}V_{2}V_{37}$, $S_{22}S_{4}V_{1}V_{2}V_{37}$, $S_{22}S_{2}V_{1}V_{2}V_{37}$, $S_{4}S_{4}V_{1}V_{2}V_{39}$, $S_{4}S_{4}V_{1}V_{2}V_{37}$, $S_{2}S_{4}V_{1}V_{2}V_{37}$, $S_{4}S_{4}V_{26}V_{1}V_{2}$, $S_{4}S_{4}V_{11}V_{1}V_{2}$, $S_{2}S_{4}V_{11}V_{1}V_{2}$, $S_{2}S_{2}V_{1}V_{2}V_{37}$, $S_{2}S_{2}V_{11}V_{1}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{13}$} {{$S_{22}S_{24}V_{11}V_{19}V_{19}$, $S_{24}S_{2}V_{11}V_{19}V_{2}$, $S_{22}S_{22}V_{11}V_{19}V_{19}$, $S_{22}S_{2}V_{11}V_{19}V_{2}$, $S_{22}S_{4}V_{11}V_{2}V_{2}$, $S_{2}S_{4}V_{11}V_{19}V_{2}$, $S_{2}S_{4}V_{11}V_{2}V_{2}$, $S_{22}S_{2}V_{11}V_{2}V_{2}$, $S_{2}S_{2}V_{11}V_{19}V_{2}$, $S_{2}S_{2}V_{11}V_{2}V_{2}$, $S_{22}S_{4}V_{19}V_{19}V_{2}$, $S_{2}S_{4}V_{19}V_{2}V_{2}$, $S_{22}S_{4}V_{2}V_{2}V_{2}$, $S_{2}S_{4}V_{2}V_{2}V_{2}$, $S_{22}S_{2}V_{19}V_{19}V_{2}$, $S_{2}S_{2}V_{19}V_{2}V_{2}$, $S_{22}S_{2}V_{2}V_{2}V_{2}$, $S_{2}S_{2}V_{2}V_{2}V_{2}$, $S_{22}S_{24}V_{1}V_{2}V_{37}$, $S_{24}S_{2}V_{1}V_{2}V_{37}$, $S_{22}S_{22}V_{1}V_{2}V_{37}$, $S_{22}S_{2}V_{1}V_{2}V_{37}$, $S_{22}S_{4}V_{1}V_{2}V_{37}$, $S_{2}S_{4}V_{1}V_{2}V_{37}$, $S_{2}S_{4}V_{11}V_{1}V_{2}$, $S_{2}S_{2}V_{1}V_{2}V_{37}$, $S_{2}S_{2}V_{11}V_{1}V_{2}$, $S_{22}S_{24}S_{2}S_{4}S_{41}$, $S_{24}S_{2}S_{2}S_{4}S_{41}$, $S_{22}S_{2}S_{4}S_{4}S_{41}$, $S_{2}S_{2}S_{4}S_{4}S_{41}$, $S_{7}S_{2}S_{2}S_{4}S_{4}$, $S_{22}S_{22}S_{2}S_{2}S_{41}$, $S_{22}S_{2}S_{2}S_{2}S_{41}$, $S_{2}S_{2}S_{2}S_{2}S_{41}$, $S_{7}S_{2}S_{2}S_{2}S_{2}$, $S_{22}S_{24}S_{49}V_{11}V_{19}$, $S_{49}S_{2}S_{4}V_{11}V_{19}$, $S_{22}S_{22}S_{23}V_{11}V_{19}$, $S_{23}S_{2}S_{2}V_{11}V_{19}$, $S_{22}S_{4}S_{19}V_{11}V_{2}$, $S_{24}S_{2}S_{19}V_{11}V_{2}$, $S_{2}S_{4}S_{19}V_{11}V_{2}$, $S_{22}S_{2}S_{3}V_{11}V_{2}$, $S_{2}S_{2}S_{3}V_{11}V_{2}$, $S_{22}S_{24}S_{49}V_{1}V_{2}$, $S_{49}S_{2}S_{4}V_{1}V_{2}$, $S_{22}S_{22}S_{23}V_{1}V_{2}$, $S_{23}S_{2}S_{2}V_{1}V_{2}$, $S_{22}S_{4}S_{19}V_{1}V_{2}$, $S_{24}S_{2}S_{19}V_{1}V_{2}$, $S_{2}S_{4}S_{19}V_{1}V_{2}$, $S_{22}S_{2}S_{3}V_{1}V_{2}$, $S_{2}S_{2}S_{3}V_{1}V_{2}$, $S_{22}S_{24}S_{49}S_{2}S_{4}$, $S_{49}S_{2}S_{2}S_{4}S_{4}$, $S_{22}S_{2}S_{4}S_{4}S_{19}$, $S_{24}S_{2}S_{2}S_{4}S_{19}$, $S_{2}S_{2}S_{4}S_{4}S_{19}$, $S_{22}S_{22}S_{23}S_{2}S_{2}$, $S_{23}S_{2}S_{2}S_{2}S_{2}$, $S_{22}S_{2}S_{2}S_{2}S_{3}$, $S_{2}S_{2}S_{2}S_{2}S_{3}$, $S_{22}S_{4}S_{43}V_{19}V_{2}$, $S_{2}S_{4}S_{43}V_{19}V_{2}$, $S_{22}S_{2}S_{41}V_{19}V_{2}$, $S_{2}S_{2}S_{41}V_{19}V_{2}$, $S_{22}S_{4}S_{43}V_{2}V_{2}$, $S_{2}S_{4}S_{43}V_{2}V_{2}$, $S_{22}S_{2}S_{41}V_{2}V_{2}$, $S_{2}S_{2}S_{41}V_{2}V_{2}$, $S_{8}S_{2}S_{4}V_{2}V_{2}$, $S_{7}S_{2}S_{2}V_{2}V_{2}$, $S_{22}S_{24}S_{2}S_{4}S_{43}$, $S_{24}S_{2}S_{2}S_{4}S_{43}$, $S_{22}S_{2}S_{4}S_{4}S_{43}$, $S_{2}S_{2}S_{4}S_{4}S_{43}$, $S_{8}S_{2}S_{2}S_{4}S_{4}$, $S_{22}S_{4}V_{19}V_{2}V_{37}$, $S_{2}S_{4}V_{19}V_{2}V_{37}$, $S_{22}S_{4}V_{2}V_{2}V_{37}$, $S_{2}S_{4}V_{2}V_{2}V_{37}$, $S_{22}S_{2}V_{19}V_{2}V_{37}$, $S_{2}S_{2}V_{19}V_{2}V_{37}$, $S_{22}S_{2}V_{2}V_{2}V_{37}$, $S_{2}S_{2}V_{2}V_{2}V_{37}$, $S_{24}S_{2}V_{11}V_{2}V_{2}$, $S_{22}S_{4}V_{11}V_{19}V_{2}$, $S_{23}S_{24}V_{11}V_{18}V_{19}$, $S_{24}S_{3}V_{11}V_{19}V_{1}$, $S_{22}S_{23}V_{11}V_{18}V_{19}$, $S_{22}S_{3}V_{11}V_{19}V_{1}$, $S_{3}S_{4}V_{11}V_{18}V_{2}$, $S_{23}S_{4}V_{11}V_{1}V_{2}$, $S_{3}S_{4}V_{11}V_{1}V_{2}$, $S_{2}S_{3}V_{11}V_{18}V_{2}$, $S_{23}S_{2}V_{11}V_{1}V_{2}$, $S_{2}S_{3}V_{11}V_{1}V_{2}$, $S_{23}S_{4}V_{18}V_{19}V_{2}$, $S_{3}S_{4}V_{19}V_{1}V_{2}$, $S_{3}S_{4}V_{18}V_{2}V_{2}$, $S_{23}S_{4}V_{1}V_{2}V_{2}$, $S_{3}S_{4}V_{1}V_{2}V_{2}$, $S_{23}S_{2}V_{18}V_{19}V_{2}$, $S_{2}S_{3}V_{19}V_{1}V_{2}$, $S_{2}S_{3}V_{18}V_{2}V_{2}$, $S_{23}S_{2}V_{1}V_{2}V_{2}$, $S_{2}S_{3}V_{1}V_{2}V_{2}$, $S_{49}V_{11}V_{18}V_{19}V_{19}$, $S_{49}V_{11}V_{19}V_{1}V_{2}$, $S_{23}V_{11}V_{18}V_{19}V_{19}$, $S_{23}V_{11}V_{19}V_{1}V_{2}$, $S_{19}V_{11}V_{18}V_{2}V_{2}$, $S_{19}V_{11}V_{19}V_{1}V_{2}$, $S_{19}V_{11}V_{1}V_{2}V_{2}$, $S_{3}V_{11}V_{18}V_{2}V_{2}$, $S_{3}V_{11}V_{19}V_{1}V_{2}$, $S_{3}V_{11}V_{1}V_{2}V_{2}$, $S_{49}V_{18}V_{19}V_{1}V_{2}$, $S_{49}V_{1}V_{1}V_{2}V_{2}$, $S_{23}V_{18}V_{19}V_{1}V_{2}$, $S_{23}V_{1}V_{1}V_{2}V_{2}$, $S_{19}V_{18}V_{1}V_{2}V_{2}$, $S_{19}V_{19}V_{1}V_{1}V_{2}$, $S_{19}V_{1}V_{1}V_{2}V_{2}$, $S_{3}V_{18}V_{1}V_{2}V_{2}$, $S_{3}V_{19}V_{1}V_{1}V_{2}$, $S_{3}V_{1}V_{1}V_{2}V_{2}$, $S_{49}S_{2}S_{4}V_{18}V_{19}$, $S_{2}S_{4}S_{19}V_{18}V_{2}$, $S_{2}S_{4}S_{19}V_{19}V_{1}$, $S_{23}S_{2}S_{2}V_{18}V_{19}$, $S_{2}S_{2}S_{3}V_{18}V_{2}$, $S_{2}S_{2}S_{3}V_{19}V_{1}$, $S_{43}V_{18}V_{19}V_{1}V_{2}$, $S_{43}V_{19}V_{1}V_{1}V_{2}$, $S_{41}V_{18}V_{19}V_{1}V_{2}$, $S_{41}V_{19}V_{1}V_{1}V_{2}$, $S_{43}V_{18}V_{1}V_{2}V_{2}$, $S_{43}V_{1}V_{1}V_{2}V_{2}$, $S_{41}V_{18}V_{1}V_{2}V_{2}$, $S_{41}V_{1}V_{1}V_{2}V_{2}$, $S_{8}V_{1}V_{1}V_{2}V_{2}$, $S_{7}V_{1}V_{1}V_{2}V_{2}$, $S_{24}S_{2}S_{43}V_{18}V_{1}$, $S_{24}S_{2}S_{43}V_{1}V_{1}$, $S_{22}S_{2}S_{41}V_{18}V_{1}$, $S_{22}S_{2}S_{41}V_{1}V_{1}$, $S_{2}S_{4}S_{43}V_{18}V_{1}$, $S_{2}S_{4}S_{43}V_{1}V_{1}$, $S_{8}S_{2}S_{4}V_{1}V_{1}$, $S_{2}S_{2}S_{41}V_{18}V_{1}$, $S_{2}S_{2}S_{41}V_{1}V_{1}$, $S_{7}S_{2}S_{2}V_{1}V_{1}$, $S_{2}S_{4}V_{18}V_{19}V_{37}$, $S_{2}S_{4}V_{19}V_{1}V_{37}$, $S_{2}S_{4}V_{18}V_{2}V_{37}$, $S_{2}S_{2}V_{18}V_{19}V_{37}$, $S_{2}S_{2}V_{19}V_{1}V_{37}$, $S_{2}S_{2}V_{18}V_{2}V_{37}$, $S_{24}S_{2}V_{18}V_{1}V_{37}$, $S_{24}S_{2}V_{1}V_{1}V_{37}$, $S_{22}S_{2}V_{18}V_{1}V_{37}$, $S_{22}S_{2}V_{1}V_{1}V_{37}$, $S_{2}S_{4}V_{18}V_{1}V_{37}$, $S_{2}S_{4}V_{1}V_{1}V_{37}$, $S_{2}S_{4}V_{11}V_{1}V_{1}$, $S_{2}S_{2}V_{18}V_{1}V_{37}$, $S_{2}S_{2}V_{1}V_{1}V_{37}$, $S_{2}S_{2}V_{11}V_{1}V_{1}$, $S_{23}S_{24}V_{11}V_{18}V_{45}$, $S_{22}S_{23}V_{11}V_{18}V_{45}$, $S_{23}S_{4}V_{11}V_{45}V_{1}$, $S_{23}S_{2}V_{11}V_{45}V_{1}$, $S_{3}S_{4}V_{11}V_{18}V_{15}$, $S_{2}S_{3}V_{11}V_{18}V_{15}$, $S_{24}S_{3}V_{11}V_{1}V_{15}$, $S_{22}S_{3}V_{11}V_{1}V_{15}$, $S_{3}S_{4}V_{11}V_{1}V_{15}$, $S_{2}S_{3}V_{11}V_{1}V_{15}$, $S_{24}S_{2}V_{18}V_{45}V_{1}$, $S_{22}S_{2}V_{18}V_{45}V_{1}$, $S_{2}S_{4}V_{45}V_{1}V_{1}$, $S_{2}S_{2}V_{45}V_{1}V_{1}$, $S_{2}S_{4}V_{18}V_{1}V_{15}$, $S_{2}S_{2}V_{18}V_{1}V_{15}$, $S_{24}S_{2}V_{1}V_{1}V_{15}$, $S_{22}S_{2}V_{1}V_{1}V_{15}$, $S_{2}S_{4}V_{1}V_{1}V_{15}$, $S_{2}S_{2}V_{1}V_{1}V_{15}$, $S_{23}S_{4}V_{18}V_{2}V_{37}$, $S_{23}S_{2}V_{18}V_{2}V_{37}$, $S_{23}S_{4}V_{1}V_{2}V_{37}$, $S_{23}S_{2}V_{1}V_{2}V_{37}$, $S_{3}S_{4}V_{18}V_{2}V_{37}$, $S_{2}S_{3}V_{18}V_{2}V_{37}$, $S_{3}S_{4}V_{1}V_{2}V_{37}$, $S_{2}S_{3}V_{1}V_{2}V_{37}$, $S_{23}S_{4}S_{44}V_{18}V_{2}$, $S_{23}S_{4}S_{44}V_{1}V_{2}$, $S_{3}S_{4}S_{44}V_{18}V_{2}$, $S_{3}S_{4}S_{44}V_{1}V_{2}$, $S_{9}S_{3}S_{4}V_{1}V_{2}$, $S_{23}S_{2}S_{42}V_{18}V_{2}$, $S_{23}S_{2}S_{42}V_{1}V_{2}$, $S_{2}S_{3}S_{42}V_{18}V_{2}$, $S_{2}S_{3}S_{42}V_{1}V_{2}$, $S_{14}S_{2}S_{3}V_{1}V_{2}$, $S_{44}V_{18}V_{19}V_{1}V_{2}$, $S_{44}V_{19}V_{1}V_{1}V_{2}$, $S_{42}V_{18}V_{19}V_{1}V_{2}$, $S_{42}V_{19}V_{1}V_{1}V_{2}$, $S_{44}V_{18}V_{1}V_{2}V_{2}$, $S_{44}V_{1}V_{1}V_{2}V_{2}$, $S_{42}V_{18}V_{1}V_{2}V_{2}$, $S_{42}V_{1}V_{1}V_{2}V_{2}$, $S_{9}V_{1}V_{1}V_{2}V_{2}$, $S_{14}V_{1}V_{1}V_{2}V_{2}$, $S_{23}S_{24}S_{24}V_{11}V_{18}$, $S_{24}S_{3}S_{4}V_{11}V_{1}$, $S_{22}S_{22}S_{23}V_{11}V_{18}$, $S_{22}S_{2}S_{3}V_{11}V_{1}$, $S_{23}S_{4}S_{4}V_{11}V_{1}$, $S_{24}S_{3}S_{4}V_{11}V_{18}$, $S_{3}S_{4}S_{4}V_{11}V_{1}$, $S_{23}S_{2}S_{2}V_{11}V_{1}$, $S_{22}S_{2}S_{3}V_{11}V_{18}$, $S_{2}S_{2}S_{3}V_{11}V_{1}$, $S_{24}V_{11}V_{18}V_{19}V_{19}$, $S_{22}V_{11}V_{18}V_{19}V_{19}$, $S_{4}V_{11}V_{19}V_{1}V_{2}$, $S_{2}V_{11}V_{19}V_{1}V_{2}$, $S_{24}V_{11}V_{18}V_{2}V_{2}$, $S_{22}V_{11}V_{18}V_{2}V_{2}$, $S_{4}V_{11}V_{1}V_{2}V_{2}$, $S_{2}V_{11}V_{1}V_{2}V_{2}$, $S_{23}S_{24}V_{2}V_{2}V_{37}$, $S_{24}S_{3}V_{2}V_{2}V_{37}$, $S_{22}S_{23}V_{2}V_{2}V_{37}$, $S_{22}S_{3}V_{2}V_{2}V_{37}$, $S_{23}S_{4}V_{2}V_{2}V_{37}$, $S_{3}S_{4}V_{2}V_{2}V_{37}$, $S_{3}S_{4}V_{11}V_{2}V_{2}$, $S_{23}S_{2}V_{2}V_{2}V_{37}$, $S_{2}S_{3}V_{2}V_{2}V_{37}$, $S_{2}S_{3}V_{11}V_{2}V_{2}$, $S_{43}V_{19}V_{19}V_{2}V_{2}$, $S_{43}V_{19}V_{2}V_{2}V_{2}$, $S_{41}V_{19}V_{19}V_{2}V_{2}$, $S_{41}V_{19}V_{2}V_{2}V_{2}$, $S_{43}V_{2}V_{2}V_{2}V_{2}$, $S_{41}V_{2}V_{2}V_{2}V_{2}$, $S_{8}V_{2}V_{2}V_{2}V_{2}$, $S_{7}V_{2}V_{2}V_{2}V_{2}$, $S_{24}S_{2}S_{43}V_{19}V_{2}$, $S_{24}S_{2}S_{43}V_{2}V_{2}$, $S_{24}S_{2}V_{19}V_{19}V_{2}$, $S_{24}S_{2}V_{2}V_{2}V_{2}$, $S_{24}S_{2}V_{19}V_{2}V_{37}$, $S_{24}S_{2}V_{2}V_{2}V_{37}$, $S_{23}S_{24}S_{24}V_{2}V_{2}$, $S_{24}S_{3}S_{4}V_{2}V_{2}$, $S_{22}S_{22}S_{23}V_{2}V_{2}$, $S_{22}S_{2}S_{3}V_{2}V_{2}$, $S_{23}S_{4}S_{4}V_{2}V_{2}$, $S_{3}S_{4}S_{4}V_{2}V_{2}$, $S_{23}S_{2}S_{2}V_{2}V_{2}$, $S_{2}S_{2}S_{3}V_{2}V_{2}$, $S_{24}V_{19}V_{19}V_{2}V_{2}$, $S_{22}V_{19}V_{19}V_{2}V_{2}$, $S_{4}V_{19}V_{2}V_{2}V_{2}$, $S_{2}V_{19}V_{2}V_{2}V_{2}$, $S_{24}V_{2}V_{2}V_{2}V_{2}$, $S_{22}V_{2}V_{2}V_{2}V_{2}$, $S_{4}V_{2}V_{2}V_{2}V_{2}$, $S_{2}V_{2}V_{2}V_{2}V_{2}$, $S_{23}S_{24}S_{3}S_{4}S_{41}$, $S_{24}S_{3}S_{3}S_{4}S_{41}$, $S_{23}S_{3}S_{4}S_{4}S_{41}$, $S_{3}S_{3}S_{4}S_{4}S_{41}$, $S_{7}S_{3}S_{3}S_{4}S_{4}$, $S_{22}S_{23}S_{2}S_{3}S_{41}$, $S_{22}S_{2}S_{3}S_{3}S_{41}$, $S_{23}S_{2}S_{2}S_{3}S_{41}$, $S_{2}S_{2}S_{3}S_{3}S_{41}$, $S_{7}S_{2}S_{2}S_{3}S_{3}$, $S_{3}S_{4}V_{19}V_{19}V_{37}$, $S_{3}S_{4}V_{19}V_{2}V_{37}$, $S_{2}S_{3}V_{19}V_{19}V_{37}$, $S_{2}S_{3}V_{19}V_{2}V_{37}$, $S_{24}S_{3}V_{19}V_{1}V_{37}$, $S_{24}S_{3}V_{1}V_{2}V_{37}$, $S_{22}S_{3}V_{19}V_{1}V_{37}$, $S_{22}S_{3}V_{1}V_{2}V_{37}$, $S_{3}S_{4}V_{19}V_{1}V_{37}$, $S_{2}S_{3}V_{19}V_{1}V_{37}$, $S_{24}S_{3}V_{19}V_{19}V_{1}$, $S_{24}S_{3}V_{1}V_{2}V_{2}$, $S_{22}S_{3}V_{19}V_{19}V_{1}$, $S_{22}S_{3}V_{1}V_{2}V_{2}$, $S_{23}S_{24}S_{3}S_{4}S_{44}$, $S_{23}S_{3}S_{4}S_{4}S_{44}$, $S_{24}S_{3}S_{3}S_{4}S_{44}$, $S_{3}S_{3}S_{4}S_{4}S_{44}$, $S_{9}S_{3}S_{3}S_{4}S_{4}$, $S_{22}S_{23}S_{2}S_{3}S_{42}$, $S_{23}S_{2}S_{2}S_{3}S_{42}$, $S_{22}S_{2}S_{3}S_{3}S_{42}$, $S_{2}S_{2}S_{3}S_{3}S_{42}$, $S_{14}S_{2}S_{2}S_{3}S_{3}$, $S_{24}S_{3}S_{44}V_{19}V_{1}$, $S_{3}S_{4}S_{44}V_{19}V_{1}$, $S_{22}S_{3}S_{42}V_{19}V_{1}$, $S_{2}S_{3}S_{42}V_{19}V_{1}$, $S_{24}S_{3}S_{44}V_{1}V_{2}$, $S_{22}S_{3}S_{42}V_{1}V_{2}$, $S_{23}S_{24}S_{24}S_{3}S_{4}$, $S_{24}S_{3}S_{3}S_{4}S_{4}$, $S_{22}S_{22}S_{23}S_{2}S_{3}$, $S_{22}S_{2}S_{2}S_{3}S_{3}$, $S_{23}S_{3}S_{4}S_{4}S_{4}$, $S_{3}S_{3}S_{4}S_{4}S_{4}$, $S_{23}S_{2}S_{2}S_{2}S_{3}$, $S_{2}S_{2}S_{2}S_{3}S_{3}$, $S_{24}S_{3}S_{4}V_{19}V_{19}$, $S_{22}S_{2}S_{3}V_{19}V_{19}$, $S_{3}S_{4}S_{4}V_{19}V_{2}$, $S_{2}S_{2}S_{3}V_{19}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{14}$} {{$S_{14}S_{22}S_{24}S_{24}S_{49}$, $S_{14}S_{24}S_{49}S_{2}S_{4}$, $S_{14}S_{22}S_{22}S_{22}S_{23}$, $S_{14}S_{22}S_{23}S_{2}S_{2}$, $S_{14}S_{22}S_{4}S_{4}S_{19}$, $S_{14}S_{24}S_{2}S_{4}S_{19}$, $S_{14}S_{2}S_{4}S_{4}S_{19}$, $S_{14}S_{22}S_{2}S_{2}S_{3}$, $S_{14}S_{2}S_{2}S_{2}S_{3}$, $S_{22}S_{24}S_{49}V_{1}V_{2}$, $S_{49}S_{2}S_{4}V_{1}V_{2}$, $S_{22}S_{22}S_{23}V_{1}V_{2}$, $S_{23}S_{2}S_{2}V_{1}V_{2}$, $S_{22}S_{4}S_{19}V_{1}V_{2}$, $S_{24}S_{2}S_{19}V_{1}V_{2}$, $S_{2}S_{4}S_{19}V_{1}V_{2}$, $S_{22}S_{2}S_{3}V_{1}V_{2}$, $S_{2}S_{2}S_{3}V_{1}V_{2}$, $S_{22}S_{24}V_{1}V_{2}V_{37}$, $S_{24}S_{2}V_{1}V_{2}V_{37}$, $S_{22}S_{22}V_{1}V_{2}V_{37}$, $S_{22}S_{2}V_{1}V_{2}V_{37}$, $S_{22}S_{4}V_{1}V_{2}V_{37}$, $S_{2}S_{4}V_{1}V_{2}V_{37}$, $S_{2}S_{4}V_{11}V_{1}V_{2}$, $S_{2}S_{2}V_{1}V_{2}V_{37}$, $S_{2}S_{2}V_{11}V_{1}V_{2}$, $S_{14}S_{22}S_{23}S_{24}S_{24}$, $S_{14}S_{24}S_{2}S_{3}S_{4}$, $S_{14}S_{22}S_{23}S_{4}S_{4}$, $S_{14}S_{2}S_{3}S_{4}S_{4}$, $S_{14}S_{24}S_{49}V_{18}V_{19}$, $S_{14}S_{24}S_{49}V_{1}V_{2}$, $S_{14}S_{22}S_{23}V_{18}V_{19}$, $S_{14}S_{22}S_{23}V_{1}V_{2}$, $S_{14}S_{4}S_{19}V_{18}V_{2}$, $S_{14}S_{4}S_{19}V_{19}V_{1}$, $S_{14}S_{4}S_{19}V_{1}V_{2}$, $S_{14}S_{2}S_{3}V_{18}V_{2}$, $S_{14}S_{2}S_{3}V_{19}V_{1}$, $S_{14}S_{2}S_{3}V_{1}V_{2}$, $S_{49}V_{18}V_{19}V_{1}V_{2}$, $S_{49}V_{1}V_{1}V_{2}V_{2}$, $S_{23}V_{18}V_{19}V_{1}V_{2}$, $S_{23}V_{1}V_{1}V_{2}V_{2}$, $S_{19}V_{18}V_{1}V_{2}V_{2}$, $S_{19}V_{19}V_{1}V_{1}V_{2}$, $S_{19}V_{1}V_{1}V_{2}V_{2}$, $S_{3}V_{18}V_{1}V_{2}V_{2}$, $S_{3}V_{19}V_{1}V_{1}V_{2}$, $S_{3}V_{1}V_{1}V_{2}V_{2}$, $S_{24}S_{1}V_{18}V_{2}V_{37}$, $S_{24}S_{1}V_{1}V_{2}V_{37}$, $S_{22}S_{1}V_{18}V_{2}V_{37}$, $S_{22}S_{1}V_{1}V_{2}V_{37}$, $S_{1}S_{4}V_{18}V_{2}V_{37}$, $S_{1}S_{4}V_{1}V_{2}V_{37}$, $S_{1}S_{4}V_{11}V_{1}V_{2}$, $S_{1}S_{2}V_{18}V_{2}V_{37}$, $S_{1}S_{2}V_{1}V_{2}V_{37}$, $S_{1}S_{2}V_{11}V_{1}V_{2}$, $S_{24}S_{2}V_{18}V_{1}V_{37}$, $S_{24}S_{2}V_{1}V_{1}V_{37}$, $S_{22}S_{2}V_{18}V_{1}V_{37}$, $S_{22}S_{2}V_{1}V_{1}V_{37}$, $S_{2}S_{4}V_{18}V_{1}V_{37}$, $S_{2}S_{4}V_{1}V_{1}V_{37}$, $S_{2}S_{4}V_{11}V_{1}V_{1}$, $S_{2}S_{2}V_{18}V_{1}V_{37}$, $S_{2}S_{2}V_{1}V_{1}V_{37}$, $S_{2}S_{2}V_{11}V_{1}V_{1}$, $S_{14}S_{24}V_{18}V_{19}V_{45}$, $S_{14}S_{22}V_{18}V_{19}V_{45}$, $S_{14}S_{4}V_{19}V_{45}V_{1}$, $S_{14}S_{2}V_{19}V_{45}V_{1}$, $S_{14}S_{4}V_{18}V_{2}V_{15}$, $S_{14}S_{2}V_{18}V_{2}V_{15}$, $S_{14}S_{24}V_{1}V_{2}V_{15}$, $S_{14}S_{22}V_{1}V_{2}V_{15}$, $S_{14}S_{4}V_{1}V_{2}V_{15}$, $S_{14}S_{2}V_{1}V_{2}V_{15}$, $S_{24}S_{1}V_{18}V_{45}V_{2}$, $S_{22}S_{1}V_{18}V_{45}V_{2}$, $S_{1}S_{4}V_{45}V_{1}V_{2}$, $S_{1}S_{2}V_{45}V_{1}V_{2}$, $S_{1}S_{4}V_{18}V_{2}V_{15}$, $S_{1}S_{2}V_{18}V_{2}V_{15}$, $S_{24}S_{1}V_{1}V_{2}V_{15}$, $S_{22}S_{1}V_{1}V_{2}V_{15}$, $S_{1}S_{4}V_{1}V_{2}V_{15}$, $S_{1}S_{2}V_{1}V_{2}V_{15}$, $S_{24}S_{2}V_{18}V_{45}V_{1}$, $S_{22}S_{2}V_{18}V_{45}V_{1}$, $S_{2}S_{4}V_{45}V_{1}V_{1}$, $S_{2}S_{2}V_{45}V_{1}V_{1}$, $S_{2}S_{4}V_{18}V_{1}V_{15}$, $S_{2}S_{2}V_{18}V_{1}V_{15}$, $S_{24}S_{2}V_{1}V_{1}V_{15}$, $S_{22}S_{2}V_{1}V_{1}V_{15}$, $S_{2}S_{4}V_{1}V_{1}V_{15}$, $S_{2}S_{2}V_{1}V_{1}V_{15}$, $S_{43}V_{18}V_{19}V_{1}V_{2}$, $S_{43}V_{19}V_{1}V_{1}V_{2}$, $S_{41}V_{18}V_{19}V_{1}V_{2}$, $S_{41}V_{19}V_{1}V_{1}V_{2}$, $S_{43}V_{18}V_{1}V_{2}V_{2}$, $S_{43}V_{1}V_{1}V_{2}V_{2}$, $S_{41}V_{18}V_{1}V_{2}V_{2}$, $S_{41}V_{1}V_{1}V_{2}V_{2}$, $S_{8}V_{1}V_{1}V_{2}V_{2}$, $S_{7}V_{1}V_{1}V_{2}V_{2}$, $S_{24}S_{2}S_{43}V_{18}V_{1}$, $S_{24}S_{2}S_{43}V_{1}V_{1}$, $S_{22}S_{2}S_{41}V_{18}V_{1}$, $S_{22}S_{2}S_{41}V_{1}V_{1}$, $S_{2}S_{4}S_{43}V_{18}V_{1}$, $S_{2}S_{4}S_{43}V_{1}V_{1}$, $S_{8}S_{2}S_{4}V_{1}V_{1}$, $S_{2}S_{2}S_{41}V_{18}V_{1}$, $S_{2}S_{2}S_{41}V_{1}V_{1}$, $S_{7}S_{2}S_{2}V_{1}V_{1}$, $S_{44}V_{18}V_{19}V_{1}V_{2}$, $S_{44}V_{19}V_{1}V_{1}V_{2}$, $S_{42}V_{18}V_{19}V_{1}V_{2}$, $S_{42}V_{19}V_{1}V_{1}V_{2}$, $S_{44}V_{18}V_{1}V_{2}V_{2}$, $S_{44}V_{1}V_{1}V_{2}V_{2}$, $S_{42}V_{18}V_{1}V_{2}V_{2}$, $S_{42}V_{1}V_{1}V_{2}V_{2}$, $S_{9}V_{1}V_{1}V_{2}V_{2}$, $S_{14}V_{1}V_{1}V_{2}V_{2}$, $S_{24}S_{1}S_{44}V_{18}V_{2}$, $S_{24}S_{1}S_{44}V_{1}V_{2}$, $S_{22}S_{1}S_{42}V_{18}V_{2}$, $S_{22}S_{1}S_{42}V_{1}V_{2}$, $S_{1}S_{4}S_{44}V_{18}V_{2}$, $S_{1}S_{4}S_{44}V_{1}V_{2}$, $S_{9}S_{1}S_{4}V_{1}V_{2}$, $S_{1}S_{2}S_{42}V_{18}V_{2}$, $S_{1}S_{2}S_{42}V_{1}V_{2}$, $S_{14}S_{1}S_{2}V_{1}V_{2}$, $S_{14}S_{24}V_{18}V_{19}V_{19}$, $S_{14}S_{24}V_{1}V_{2}V_{2}$, $S_{14}S_{22}V_{18}V_{19}V_{19}$, $S_{14}S_{22}V_{1}V_{2}V_{2}$, $S_{14}S_{4}V_{19}V_{1}V_{2}$, $S_{14}S_{4}V_{18}V_{19}V_{2}$, $S_{14}S_{4}V_{1}V_{2}V_{2}$, $S_{14}S_{2}V_{19}V_{1}V_{2}$, $S_{14}S_{2}V_{18}V_{19}V_{2}$, $S_{14}S_{2}V_{1}V_{2}V_{2}$, $S_{24}S_{2}V_{19}V_{2}V_{37}$, $S_{24}S_{2}V_{2}V_{2}V_{37}$, $S_{22}S_{2}V_{19}V_{2}V_{37}$, $S_{22}S_{2}V_{2}V_{2}V_{37}$, $S_{2}S_{4}V_{19}V_{2}V_{37}$, $S_{2}S_{4}V_{2}V_{2}V_{37}$, $S_{2}S_{4}V_{11}V_{2}V_{2}$, $S_{2}S_{2}V_{19}V_{2}V_{37}$, $S_{2}S_{2}V_{2}V_{2}V_{37}$, $S_{2}S_{2}V_{11}V_{2}V_{2}$, $S_{23}S_{24}S_{24}S_{2}S_{2}$, $S_{24}S_{2}S_{2}S_{3}S_{4}$, $S_{22}S_{22}S_{23}S_{2}S_{2}$, $S_{22}S_{2}S_{2}S_{2}S_{3}$, $S_{23}S_{2}S_{2}S_{4}S_{4}$, $S_{2}S_{2}S_{3}S_{4}S_{4}$, $S_{23}S_{2}S_{2}S_{2}S_{2}$, $S_{2}S_{2}S_{2}S_{2}S_{3}$, $S_{24}S_{2}S_{43}V_{19}V_{2}$, $S_{2}S_{4}S_{43}V_{19}V_{2}$, $S_{22}S_{2}S_{41}V_{19}V_{2}$, $S_{2}S_{2}S_{41}V_{19}V_{2}$, $S_{24}S_{2}S_{43}V_{2}V_{2}$, $S_{2}S_{4}S_{43}V_{2}V_{2}$, $S_{22}S_{2}S_{41}V_{2}V_{2}$, $S_{2}S_{2}S_{41}V_{2}V_{2}$, $S_{8}S_{2}S_{4}V_{2}V_{2}$, $S_{7}S_{2}S_{2}V_{2}V_{2}$, $S_{24}S_{24}S_{2}S_{2}S_{43}$, $S_{24}S_{2}S_{2}S_{4}S_{43}$, $S_{22}S_{22}S_{2}S_{2}S_{41}$, $S_{22}S_{2}S_{2}S_{2}S_{41}$, $S_{2}S_{2}S_{4}S_{4}S_{43}$, $S_{8}S_{2}S_{2}S_{4}S_{4}$, $S_{2}S_{2}S_{2}S_{2}S_{41}$, $S_{7}S_{2}S_{2}S_{2}S_{2}$, $S_{24}S_{2}V_{19}V_{19}V_{2}$, $S_{24}S_{2}V_{2}V_{2}V_{2}$, $S_{22}S_{2}V_{19}V_{19}V_{2}$, $S_{22}S_{2}V_{2}V_{2}V_{2}$, $S_{2}S_{4}V_{19}V_{2}V_{2}$, $S_{2}S_{4}V_{2}V_{2}V_{2}$, $S_{2}S_{2}V_{19}V_{2}V_{2}$, $S_{2}S_{2}V_{2}V_{2}V_{2}$, $S_{24}S_{3}V_{19}V_{1}V_{37}$, $S_{24}S_{3}V_{1}V_{2}V_{37}$, $S_{22}S_{3}V_{19}V_{1}V_{37}$, $S_{22}S_{3}V_{1}V_{2}V_{37}$, $S_{3}S_{4}V_{19}V_{1}V_{37}$, $S_{3}S_{4}V_{1}V_{2}V_{37}$, $S_{3}S_{4}V_{11}V_{1}V_{2}$, $S_{2}S_{3}V_{19}V_{1}V_{37}$, $S_{2}S_{3}V_{1}V_{2}V_{37}$, $S_{2}S_{3}V_{11}V_{1}V_{2}$, $S_{23}S_{24}S_{24}S_{1}S_{3}$, $S_{24}S_{1}S_{3}S_{3}S_{4}$, $S_{22}S_{22}S_{23}S_{1}S_{3}$, $S_{22}S_{1}S_{2}S_{3}S_{3}$, $S_{23}S_{1}S_{3}S_{4}S_{4}$, $S_{1}S_{3}S_{3}S_{4}S_{4}$, $S_{23}S_{1}S_{2}S_{2}S_{3}$, $S_{1}S_{2}S_{2}S_{3}S_{3}$, $S_{24}S_{3}S_{44}V_{19}V_{1}$, $S_{3}S_{4}S_{44}V_{19}V_{1}$, $S_{22}S_{3}S_{42}V_{19}V_{1}$, $S_{2}S_{3}S_{42}V_{19}V_{1}$, $S_{24}S_{3}S_{44}V_{1}V_{2}$, $S_{3}S_{4}S_{44}V_{1}V_{2}$, $S_{22}S_{3}S_{42}V_{1}V_{2}$, $S_{2}S_{3}S_{42}V_{1}V_{2}$, $S_{9}S_{3}S_{4}V_{1}V_{2}$, $S_{24}S_{24}S_{1}S_{3}S_{44}$, $S_{24}S_{1}S_{3}S_{4}S_{44}$, $S_{22}S_{22}S_{1}S_{3}S_{42}$, $S_{22}S_{1}S_{2}S_{3}S_{42}$, $S_{1}S_{3}S_{4}S_{4}S_{44}$, $S_{9}S_{1}S_{3}S_{4}S_{4}$, $S_{1}S_{2}S_{2}S_{3}S_{42}$, $S_{14}S_{1}S_{2}S_{2}S_{3}$, $S_{24}S_{3}V_{19}V_{19}V_{1}$, $S_{24}S_{3}V_{1}V_{2}V_{2}$, $S_{22}S_{3}V_{19}V_{19}V_{1}$, $S_{22}S_{3}V_{1}V_{2}V_{2}$, $S_{3}S_{4}V_{19}V_{1}V_{2}$, $S_{3}S_{4}V_{1}V_{2}V_{2}$, $S_{2}S_{3}V_{19}V_{1}V_{2}$, $S_{2}S_{3}V_{1}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{15}$} {{$S_{21}S_{23}S_{23}V_{11}V_{19}$, $S_{23}S_{1}S_{3}V_{11}V_{19}$, $S_{21}S_{3}S_{3}V_{11}V_{2}$, $S_{23}S_{1}S_{3}V_{11}V_{2}$, $S_{1}S_{3}S_{3}V_{11}V_{2}$, $S_{21}S_{23}S_{23}V_{1}V_{2}$, $S_{23}S_{1}S_{3}V_{1}V_{2}$, $S_{21}S_{3}S_{3}V_{1}V_{2}$, $S_{1}S_{3}S_{3}V_{1}V_{2}$, $S_{21}S_{23}S_{23}S_{2}S_{2}$, $S_{23}S_{1}S_{2}S_{2}S_{3}$, $S_{21}S_{2}S_{2}S_{3}S_{3}$, $S_{1}S_{2}S_{2}S_{3}S_{3}$, $S_{21}S_{23}V_{11}V_{19}V_{45}$, $S_{23}S_{1}V_{11}V_{45}V_{2}$, $S_{21}S_{3}V_{11}V_{2}V_{15}$, $S_{1}S_{3}V_{11}V_{19}V_{15}$, $S_{1}S_{3}V_{11}V_{2}V_{15}$, $S_{21}S_{2}V_{19}V_{45}V_{1}$, $S_{1}S_{2}V_{45}V_{1}V_{2}$, $S_{21}S_{2}V_{1}V_{2}V_{15}$, $S_{1}S_{2}V_{19}V_{1}V_{15}$, $S_{1}S_{2}V_{1}V_{2}V_{15}$, $S_{21}S_{23}V_{1}V_{2}V_{37}$, $S_{23}S_{1}V_{1}V_{2}V_{37}$, $S_{21}S_{3}V_{1}V_{2}V_{37}$, $S_{1}S_{3}V_{1}V_{2}V_{37}$, $S_{1}S_{3}V_{11}V_{1}V_{2}$, $S_{21}S_{2}V_{19}V_{1}V_{37}$, $S_{1}S_{2}V_{19}V_{1}V_{37}$, $S_{21}S_{2}V_{1}V_{2}V_{37}$, $S_{1}S_{2}V_{1}V_{2}V_{37}$, $S_{1}S_{2}V_{11}V_{1}V_{2}$, $S_{21}S_{23}S_{2}S_{2}S_{42}$, $S_{23}S_{1}S_{2}S_{2}S_{42}$, $S_{21}S_{2}S_{2}S_{3}S_{42}$, $S_{1}S_{2}S_{2}S_{3}S_{42}$, $S_{14}S_{1}S_{2}S_{2}S_{3}$, $S_{21}S_{2}S_{42}V_{19}V_{1}$, $S_{1}S_{2}S_{42}V_{19}V_{1}$, $S_{21}S_{2}S_{42}V_{1}V_{2}$, $S_{1}S_{2}S_{42}V_{1}V_{2}$, $S_{14}S_{1}S_{2}V_{1}V_{2}$, $S_{21}S_{23}V_{1}V_{2}V_{38}$, $S_{23}S_{1}V_{1}V_{2}V_{38}$, $S_{21}S_{3}V_{1}V_{2}V_{38}$, $S_{1}S_{3}V_{1}V_{2}V_{38}$, $S_{1}S_{3}V_{12}V_{1}V_{2}$, $S_{21}S_{23}V_{11}V_{18}V_{19}$, $S_{1}S_{3}V_{11}V_{19}V_{1}$, $S_{23}S_{1}V_{11}V_{1}V_{2}$, $S_{21}S_{3}V_{11}V_{18}V_{2}$, $S_{22}S_{22}S_{23}V_{11}V_{19}$, $S_{23}S_{2}S_{2}V_{11}V_{19}$, $S_{22}S_{2}S_{3}V_{11}V_{2}$, $S_{2}S_{2}S_{3}V_{11}V_{2}$, $S_{22}S_{22}S_{23}V_{1}V_{2}$, $S_{23}S_{2}S_{2}V_{1}V_{2}$, $S_{22}S_{2}S_{3}V_{1}V_{2}$, $S_{2}S_{2}S_{3}V_{1}V_{2}$, $S_{22}S_{22}S_{23}S_{2}S_{2}$, $S_{23}S_{2}S_{2}S_{2}S_{2}$, $S_{22}S_{2}S_{2}S_{2}S_{3}$, $S_{2}S_{2}S_{2}S_{2}S_{3}$, $S_{22}S_{23}V_{11}V_{18}V_{45}$, $S_{23}S_{2}V_{11}V_{45}V_{1}$, $S_{22}S_{3}V_{11}V_{1}V_{15}$, $S_{2}S_{3}V_{11}V_{18}V_{15}$, $S_{2}S_{3}V_{11}V_{1}V_{15}$, $S_{22}S_{2}V_{18}V_{45}V_{1}$, $S_{2}S_{2}V_{45}V_{1}V_{1}$, $S_{22}S_{2}V_{1}V_{1}V_{15}$, $S_{2}S_{2}V_{18}V_{1}V_{15}$, $S_{2}S_{2}V_{1}V_{1}V_{15}$, $S_{22}S_{23}V_{2}V_{2}V_{37}$, $S_{23}S_{2}V_{2}V_{2}V_{37}$, $S_{22}S_{3}V_{2}V_{2}V_{37}$, $S_{2}S_{3}V_{2}V_{2}V_{37}$, $S_{2}S_{3}V_{11}V_{2}V_{2}$, $S_{22}S_{2}V_{19}V_{2}V_{37}$, $S_{2}S_{2}V_{19}V_{2}V_{37}$, $S_{22}S_{2}V_{2}V_{2}V_{37}$, $S_{2}S_{2}V_{2}V_{2}V_{37}$, $S_{2}S_{2}V_{11}V_{2}V_{2}$, $S_{22}S_{23}S_{2}S_{3}S_{42}$, $S_{23}S_{2}S_{2}S_{3}S_{42}$, $S_{22}S_{2}S_{3}S_{3}S_{42}$, $S_{2}S_{2}S_{3}S_{3}S_{42}$, $S_{14}S_{2}S_{2}S_{3}S_{3}$, $S_{22}S_{3}S_{42}V_{19}V_{1}$, $S_{2}S_{3}S_{42}V_{19}V_{1}$, $S_{22}S_{3}S_{42}V_{1}V_{2}$, $S_{2}S_{3}S_{42}V_{1}V_{2}$, $S_{14}S_{2}S_{3}V_{1}V_{2}$, $S_{22}S_{22}S_{23}V_{11}V_{18}$, $S_{22}S_{2}S_{3}V_{11}V_{18}$, $S_{22}S_{2}S_{3}V_{11}V_{1}$, $S_{23}S_{2}S_{2}V_{11}V_{1}$, $S_{2}S_{2}S_{3}V_{11}V_{1}$, $S_{22}S_{22}S_{23}V_{2}V_{2}$, $S_{22}S_{2}S_{3}V_{2}V_{2}$, $S_{23}S_{2}S_{2}V_{2}V_{2}$, $S_{2}S_{2}S_{3}V_{2}V_{2}$, $S_{22}S_{22}S_{23}S_{2}S_{3}$, $S_{22}S_{2}S_{2}S_{3}S_{3}$, $S_{23}S_{2}S_{2}S_{2}S_{3}$, $S_{2}S_{2}S_{2}S_{3}S_{3}$, $S_{22}S_{22}V_{11}V_{19}V_{19}$, $S_{22}S_{2}V_{11}V_{19}V_{2}$, $S_{22}S_{2}V_{11}V_{2}V_{2}$, $S_{2}S_{2}V_{11}V_{19}V_{2}$, $S_{22}S_{2}V_{19}V_{19}V_{2}$, $S_{2}S_{2}V_{19}V_{2}V_{2}$, $S_{22}S_{2}V_{2}V_{2}V_{2}$, $S_{2}S_{2}V_{2}V_{2}V_{2}$, $S_{22}S_{3}V_{19}V_{19}V_{1}$, $S_{2}S_{3}V_{19}V_{1}V_{2}$, $S_{22}S_{3}V_{1}V_{2}V_{2}$, $S_{2}S_{3}V_{1}V_{2}V_{2}$, $S_{22}S_{22}V_{1}V_{2}V_{37}$, $S_{22}S_{2}V_{1}V_{2}V_{37}$, $S_{2}S_{2}V_{1}V_{2}V_{37}$, $S_{2}S_{2}V_{11}V_{1}V_{2}$, $S_{22}S_{2}V_{18}V_{1}V_{37}$, $S_{2}S_{2}V_{18}V_{1}V_{37}$, $S_{22}S_{2}V_{1}V_{1}V_{37}$, $S_{2}S_{2}V_{1}V_{1}V_{37}$, $S_{2}S_{2}V_{11}V_{1}V_{1}$, $S_{22}S_{3}V_{19}V_{1}V_{37}$, $S_{2}S_{3}V_{19}V_{1}V_{37}$, $S_{22}S_{3}V_{1}V_{2}V_{37}$, $S_{2}S_{3}V_{1}V_{2}V_{37}$, $S_{2}S_{3}V_{11}V_{1}V_{2}$, $S_{22}S_{22}S_{2}S_{2}S_{41}$, $S_{22}S_{2}S_{2}S_{2}S_{41}$, $S_{2}S_{2}S_{2}S_{2}S_{41}$, $S_{7}S_{2}S_{2}S_{2}S_{2}$, $S_{22}S_{2}S_{41}V_{18}V_{1}$, $S_{2}S_{2}S_{41}V_{18}V_{1}$, $S_{22}S_{2}S_{41}V_{1}V_{1}$, $S_{2}S_{2}S_{41}V_{1}V_{1}$, $S_{7}S_{2}S_{2}V_{1}V_{1}$, $S_{22}S_{2}S_{41}V_{19}V_{2}$, $S_{2}S_{2}S_{41}V_{19}V_{2}$, $S_{22}S_{2}S_{41}V_{2}V_{2}$, $S_{2}S_{2}S_{41}V_{2}V_{2}$, $S_{7}S_{2}S_{2}V_{2}V_{2}$, $S_{22}S_{23}S_{2}S_{3}S_{41}$, $S_{23}S_{2}S_{2}S_{3}S_{41}$, $S_{22}S_{2}S_{3}S_{3}S_{41}$, $S_{2}S_{2}S_{3}S_{3}S_{41}$, $S_{7}S_{2}S_{2}S_{3}S_{3}$, $S_{22}S_{23}V_{11}V_{18}V_{19}$, $S_{23}S_{2}V_{11}V_{1}V_{2}$, $S_{2}S_{3}V_{11}V_{18}V_{2}$, $S_{22}S_{3}V_{11}V_{19}V_{1}$, $S_{23}S_{2}S_{42}V_{18}V_{2}$, $S_{23}S_{2}S_{42}V_{1}V_{2}$, $S_{2}S_{3}S_{42}V_{18}V_{2}$, $S_{23}S_{3}V_{18}V_{1}V_{38}$, $S_{23}S_{3}V_{1}V_{1}V_{38}$, $S_{3}S_{3}V_{18}V_{1}V_{38}$, $S_{3}S_{3}V_{1}V_{1}V_{38}$, $S_{3}S_{3}V_{12}V_{1}V_{1}$, $S_{23}S_{2}V_{18}V_{19}V_{2}$, $S_{2}S_{3}V_{18}V_{2}V_{2}$, $S_{23}S_{2}V_{1}V_{2}V_{2}$, $S_{23}S_{3}V_{18}V_{19}V_{1}$, $S_{3}S_{3}V_{19}V_{1}V_{1}$, $S_{3}S_{3}V_{18}V_{1}V_{2}$, $S_{23}S_{3}V_{1}V_{1}V_{2}$, $S_{3}S_{3}V_{1}V_{1}V_{2}$, $S_{23}S_{3}S_{41}V_{18}V_{1}$, $S_{23}S_{3}S_{41}V_{1}V_{1}$, $S_{3}S_{3}S_{41}V_{18}V_{1}$, $S_{3}S_{3}S_{41}V_{1}V_{1}$, $S_{7}S_{3}S_{3}V_{1}V_{1}$, $S_{23}S_{2}V_{18}V_{2}V_{37}$, $S_{23}S_{2}V_{1}V_{2}V_{37}$, $S_{2}S_{3}V_{18}V_{2}V_{37}$, $S_{23}S_{3}V_{18}V_{19}V_{2}$, $S_{3}S_{3}V_{19}V_{1}V_{2}$, $S_{23}S_{3}V_{1}V_{2}V_{2}$, $S_{3}S_{3}V_{18}V_{2}V_{2}$, $S_{3}S_{3}V_{1}V_{2}V_{2}$, $S_{23}S_{3}V_{19}V_{2}V_{37}$, $S_{3}S_{3}V_{19}V_{2}V_{37}$, $S_{23}S_{3}V_{2}V_{2}V_{37}$, $S_{3}S_{3}V_{2}V_{2}V_{37}$, $S_{3}S_{3}V_{11}V_{2}V_{2}$, $S_{23}S_{3}S_{41}V_{19}V_{2}$, $S_{23}S_{3}S_{41}V_{2}V_{2}$, $S_{3}S_{3}S_{41}V_{19}V_{2}$, $S_{3}S_{3}S_{41}V_{2}V_{2}$, $S_{7}S_{3}S_{3}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{16}$} {{$S_{14}S_{21}S_{22}S_{23}S_{23}$, $S_{14}S_{22}S_{23}S_{1}S_{3}$, $S_{14}S_{21}S_{2}S_{3}S_{3}$, $S_{14}S_{23}S_{1}S_{2}S_{3}$, $S_{14}S_{1}S_{2}S_{3}S_{3}$, $S_{21}S_{23}S_{23}V_{1}V_{2}$, $S_{23}S_{1}S_{3}V_{1}V_{2}$, $S_{21}S_{3}S_{3}V_{1}V_{2}$, $S_{1}S_{3}S_{3}V_{1}V_{2}$, $S_{14}S_{21}V_{19}V_{19}V_{45}$, $S_{14}S_{1}V_{19}V_{45}V_{2}$, $S_{14}S_{21}V_{2}V_{2}V_{15}$, $S_{14}S_{1}V_{19}V_{2}V_{15}$, $S_{14}S_{1}V_{2}V_{2}V_{15}$, $S_{21}S_{1}V_{19}V_{45}V_{2}$, $S_{1}S_{1}V_{45}V_{2}V_{2}$, $S_{21}S_{1}V_{2}V_{2}V_{15}$, $S_{1}S_{1}V_{19}V_{2}V_{15}$, $S_{1}S_{1}V_{2}V_{2}V_{15}$, $S_{21}S_{2}V_{19}V_{45}V_{1}$, $S_{1}S_{2}V_{45}V_{1}V_{2}$, $S_{21}S_{2}V_{1}V_{2}V_{15}$, $S_{1}S_{2}V_{19}V_{1}V_{15}$, $S_{1}S_{2}V_{1}V_{2}V_{15}$, $S_{21}S_{1}S_{41}V_{19}V_{2}$, $S_{1}S_{1}S_{41}V_{19}V_{2}$, $S_{21}S_{1}S_{41}V_{2}V_{2}$, $S_{1}S_{1}S_{41}V_{2}V_{2}$, $S_{7}S_{1}S_{1}V_{2}V_{2}$, $S_{21}S_{22}S_{1}S_{2}S_{41}$, $S_{22}S_{1}S_{1}S_{2}S_{41}$, $S_{21}S_{1}S_{2}S_{2}S_{41}$, $S_{1}S_{1}S_{2}S_{2}S_{41}$, $S_{7}S_{1}S_{1}S_{2}S_{2}$, $S_{21}S_{2}S_{42}V_{19}V_{1}$, $S_{1}S_{2}S_{42}V_{19}V_{1}$, $S_{21}S_{2}S_{42}V_{1}V_{2}$, $S_{1}S_{2}S_{42}V_{1}V_{2}$, $S_{14}S_{1}S_{2}V_{1}V_{2}$, $S_{21}S_{22}S_{1}S_{2}S_{42}$, $S_{22}S_{1}S_{1}S_{2}S_{42}$, $S_{21}S_{1}S_{2}S_{2}S_{42}$, $S_{1}S_{1}S_{2}S_{2}S_{42}$, $S_{14}S_{1}S_{1}S_{2}S_{2}$, $S_{14}S_{21}S_{22}S_{23}S_{68}$, $S_{14}S_{23}S_{68}S_{1}S_{2}$, $S_{14}S_{21}S_{2}S_{3}S_{29}$, $S_{14}S_{22}S_{1}S_{3}S_{29}$, $S_{14}S_{1}S_{2}S_{3}S_{29}$, $S_{21}S_{22}S_{68}S_{1}S_{2}$, $S_{68}S_{1}S_{1}S_{2}S_{2}$, $S_{21}S_{1}S_{2}S_{2}S_{29}$, $S_{22}S_{1}S_{1}S_{2}S_{29}$, $S_{1}S_{1}S_{2}S_{2}S_{29}$, $S_{21}S_{23}V_{1}V_{2}V_{37}$, $S_{23}S_{1}V_{1}V_{2}V_{37}$, $S_{21}S_{3}V_{1}V_{2}V_{37}$, $S_{1}S_{3}V_{1}V_{2}V_{37}$, $S_{1}S_{3}V_{11}V_{1}V_{2}$, $S_{21}S_{2}V_{19}V_{1}V_{37}$, $S_{1}S_{2}V_{19}V_{1}V_{37}$, $S_{21}S_{2}V_{1}V_{2}V_{37}$, $S_{1}S_{2}V_{1}V_{2}V_{37}$, $S_{1}S_{2}V_{11}V_{1}V_{2}$, $S_{21}S_{23}V_{1}V_{2}V_{38}$, $S_{23}S_{1}V_{1}V_{2}V_{38}$, $S_{21}S_{3}V_{1}V_{2}V_{38}$, $S_{1}S_{3}V_{1}V_{2}V_{38}$, $S_{1}S_{3}V_{12}V_{1}V_{2}$, $S_{21}S_{1}V_{19}V_{2}V_{38}$, $S_{1}S_{1}V_{19}V_{2}V_{38}$, $S_{21}S_{1}V_{2}V_{2}V_{38}$, $S_{1}S_{1}V_{2}V_{2}V_{38}$, $S_{1}S_{1}V_{12}V_{2}V_{2}$, $S_{14}S_{21}S_{22}S_{22}S_{23}$, $S_{14}S_{22}S_{1}S_{2}S_{3}$, $S_{14}S_{23}S_{1}S_{2}S_{2}$, $S_{14}S_{21}S_{22}S_{2}S_{3}$, $S_{14}S_{1}S_{2}S_{2}S_{3}$, $S_{14}S_{21}S_{22}V_{19}V_{19}$, $S_{14}S_{1}S_{2}V_{19}V_{2}$, $S_{14}S_{21}S_{22}V_{2}V_{2}$, $S_{14}S_{1}S_{2}V_{2}V_{2}$, $S_{14}S_{22}S_{22}S_{22}S_{23}$, $S_{14}S_{22}S_{23}S_{2}S_{2}$, $S_{14}S_{22}S_{2}S_{2}S_{3}$, $S_{14}S_{2}S_{2}S_{2}S_{3}$, $S_{22}S_{22}S_{23}V_{1}V_{2}$, $S_{23}S_{2}S_{2}V_{1}V_{2}$, $S_{22}S_{2}S_{3}V_{1}V_{2}$, $S_{2}S_{2}S_{3}V_{1}V_{2}$, $S_{14}S_{22}V_{18}V_{19}V_{45}$, $S_{14}S_{2}V_{19}V_{45}V_{1}$, $S_{14}S_{22}V_{1}V_{2}V_{15}$, $S_{14}S_{2}V_{18}V_{2}V_{15}$, $S_{14}S_{2}V_{1}V_{2}V_{15}$, $S_{22}S_{1}V_{18}V_{45}V_{2}$, $S_{22}S_{1}V_{1}V_{2}V_{15}$, $S_{1}S_{2}V_{18}V_{2}V_{15}$, $S_{22}S_{2}V_{18}V_{45}V_{1}$, $S_{2}S_{2}V_{45}V_{1}V_{1}$, $S_{22}S_{2}V_{1}V_{1}V_{15}$, $S_{2}S_{2}V_{18}V_{1}V_{15}$, $S_{2}S_{2}V_{1}V_{1}V_{15}$, $S_{22}S_{2}S_{41}V_{19}V_{2}$, $S_{2}S_{2}S_{41}V_{19}V_{2}$, $S_{22}S_{2}S_{41}V_{2}V_{2}$, $S_{2}S_{2}S_{41}V_{2}V_{2}$, $S_{7}S_{2}S_{2}V_{2}V_{2}$, $S_{22}S_{22}S_{2}S_{2}S_{41}$, $S_{22}S_{2}S_{2}S_{2}S_{41}$, $S_{2}S_{2}S_{2}S_{2}S_{41}$, $S_{7}S_{2}S_{2}S_{2}S_{2}$, $S_{22}S_{3}S_{42}V_{19}V_{1}$, $S_{2}S_{3}S_{42}V_{19}V_{1}$, $S_{22}S_{3}S_{42}V_{1}V_{2}$, $S_{2}S_{3}S_{42}V_{1}V_{2}$, $S_{14}S_{2}S_{3}V_{1}V_{2}$, $S_{22}S_{22}S_{1}S_{3}S_{42}$, $S_{22}S_{1}S_{2}S_{3}S_{42}$, $S_{1}S_{2}S_{2}S_{3}S_{42}$, $S_{14}S_{22}V_{18}V_{19}V_{19}$, $S_{14}S_{2}V_{18}V_{19}V_{2}$, $S_{14}S_{22}V_{1}V_{2}V_{2}$, $S_{14}S_{2}V_{19}V_{1}V_{2}$, $S_{14}S_{2}V_{1}V_{2}V_{2}$, $S_{22}S_{2}V_{19}V_{19}V_{2}$, $S_{2}S_{2}V_{19}V_{2}V_{2}$, $S_{22}S_{2}V_{2}V_{2}V_{2}$, $S_{2}S_{2}V_{2}V_{2}V_{2}$, $S_{22}S_{3}V_{19}V_{19}V_{1}$, $S_{2}S_{3}V_{19}V_{1}V_{2}$, $S_{22}S_{3}V_{1}V_{2}V_{2}$, $S_{2}S_{3}V_{1}V_{2}V_{2}$, $S_{22}S_{1}S_{42}V_{18}V_{2}$, $S_{1}S_{2}S_{42}V_{18}V_{2}$, $S_{22}S_{1}S_{42}V_{1}V_{2}$, $S_{22}S_{2}S_{41}V_{18}V_{1}$, $S_{2}S_{2}S_{41}V_{18}V_{1}$, $S_{22}S_{2}S_{41}V_{1}V_{1}$, $S_{2}S_{2}S_{41}V_{1}V_{1}$, $S_{7}S_{2}S_{2}V_{1}V_{1}$, $S_{22}S_{22}S_{23}S_{2}S_{2}$, $S_{23}S_{2}S_{2}S_{2}S_{2}$, $S_{22}S_{2}S_{2}S_{2}S_{3}$, $S_{2}S_{2}S_{2}S_{2}S_{3}$, $S_{22}S_{22}S_{23}S_{1}S_{3}$, $S_{23}S_{1}S_{2}S_{2}S_{3}$, $S_{22}S_{1}S_{2}S_{3}S_{3}$, $S_{1}S_{2}S_{2}S_{3}S_{3}$, $S_{22}S_{22}V_{1}V_{2}V_{37}$, $S_{22}S_{2}V_{1}V_{2}V_{37}$, $S_{2}S_{2}V_{1}V_{2}V_{37}$, $S_{2}S_{2}V_{11}V_{1}V_{2}$, $S_{22}S_{2}V_{18}V_{1}V_{37}$, $S_{2}S_{2}V_{18}V_{1}V_{37}$, $S_{22}S_{2}V_{1}V_{1}V_{37}$, $S_{2}S_{2}V_{1}V_{1}V_{37}$, $S_{2}S_{2}V_{11}V_{1}V_{1}$, $S_{22}S_{3}V_{19}V_{1}V_{37}$, $S_{2}S_{3}V_{19}V_{1}V_{37}$, $S_{22}S_{3}V_{1}V_{2}V_{37}$, $S_{2}S_{3}V_{1}V_{2}V_{37}$, $S_{2}S_{3}V_{11}V_{1}V_{2}$, $S_{22}S_{1}V_{18}V_{2}V_{37}$, $S_{1}S_{2}V_{18}V_{2}V_{37}$, $S_{22}S_{1}V_{1}V_{2}V_{37}$, $S_{22}S_{2}V_{19}V_{2}V_{37}$, $S_{2}S_{2}V_{19}V_{2}V_{37}$, $S_{22}S_{2}V_{2}V_{2}V_{37}$, $S_{2}S_{2}V_{2}V_{2}V_{37}$, $S_{2}S_{2}V_{11}V_{2}V_{2}$, $S_{14}S_{22}S_{23}V_{18}V_{19}$, $S_{14}S_{2}S_{3}V_{19}V_{1}$, $S_{14}S_{2}S_{3}V_{18}V_{2}$, $S_{14}S_{22}S_{23}V_{1}V_{2}$, $S_{14}S_{23}S_{68}V_{18}V_{18}$, $S_{14}S_{23}S_{68}V_{1}V_{1}$, $S_{14}S_{3}S_{29}V_{18}V_{1}$, $S_{14}S_{3}S_{29}V_{1}V_{1}$, $S_{68}S_{1}S_{2}V_{18}V_{18}$, $S_{68}S_{1}S_{2}V_{1}V_{1}$, $S_{1}S_{2}S_{29}V_{18}V_{1}$, $S_{1}S_{2}S_{29}V_{1}V_{1}$, $S_{23}S_{2}V_{18}V_{2}V_{37}$, $S_{23}S_{2}V_{1}V_{2}V_{37}$, $S_{2}S_{3}V_{18}V_{2}V_{37}$, $S_{2}S_{2}V_{18}V_{19}V_{37}$, $S_{2}S_{2}V_{19}V_{1}V_{37}$, $S_{2}S_{2}V_{18}V_{2}V_{37}$, $S_{23}S_{3}V_{18}V_{1}V_{38}$, $S_{23}S_{3}V_{1}V_{1}V_{38}$, $S_{3}S_{3}V_{18}V_{1}V_{38}$, $S_{3}S_{3}V_{1}V_{1}V_{38}$, $S_{3}S_{3}V_{12}V_{1}V_{1}$, $S_{1}S_{3}V_{18}V_{19}V_{38}$, $S_{1}S_{3}V_{19}V_{1}V_{38}$, $S_{1}S_{3}V_{18}V_{2}V_{38}$, $S_{14}S_{23}V_{18}V_{18}V_{19}$, $S_{14}S_{3}V_{18}V_{19}V_{1}$, $S_{14}S_{3}V_{18}V_{1}V_{2}$, $S_{14}S_{23}V_{1}V_{1}V_{2}$, $S_{14}S_{3}V_{1}V_{1}V_{2}$, $S_{23}S_{2}V_{18}V_{19}V_{2}$, $S_{2}S_{3}V_{18}V_{2}V_{2}$, $S_{23}S_{2}V_{1}V_{2}V_{2}$, $S_{23}S_{3}V_{18}V_{19}V_{1}$, $S_{3}S_{3}V_{19}V_{1}V_{1}$, $S_{3}S_{3}V_{18}V_{1}V_{2}$, $S_{23}S_{3}V_{1}V_{1}V_{2}$, $S_{3}S_{3}V_{1}V_{1}V_{2}$, $S_{23}S_{2}S_{2}V_{18}V_{19}$, $S_{2}S_{2}S_{3}V_{18}V_{2}$, $S_{2}S_{2}S_{3}V_{19}V_{1}$, $S_{23}S_{1}S_{3}V_{18}V_{19}$, $S_{1}S_{3}S_{3}V_{18}V_{2}$, $S_{1}S_{3}S_{3}V_{19}V_{1}$, $S_{1}S_{2}V_{18}V_{18}V_{37}$, $S_{1}S_{2}V_{18}V_{1}V_{37}$, $S_{1}S_{2}V_{1}V_{1}V_{37}$, $S_{1}S_{2}V_{11}V_{1}V_{1}$, $S_{1}S_{3}V_{18}V_{19}V_{37}$, $S_{1}S_{3}V_{19}V_{1}V_{37}$, $S_{1}S_{3}V_{18}V_{2}V_{37}$, $S_{23}S_{3}S_{41}V_{18}V_{1}$, $S_{23}S_{3}S_{41}V_{1}V_{1}$, $S_{3}S_{3}S_{41}V_{18}V_{1}$, $S_{3}S_{3}S_{41}V_{1}V_{1}$, $S_{7}S_{3}S_{3}V_{1}V_{1}$, $S_{23}S_{2}S_{42}V_{18}V_{2}$, $S_{23}S_{2}S_{42}V_{1}V_{2}$, $S_{2}S_{3}S_{42}V_{18}V_{2}$, $S_{22}S_{22}S_{23}S_{2}S_{3}$, $S_{22}S_{2}S_{2}S_{3}S_{3}$, $S_{23}S_{2}S_{2}S_{2}S_{3}$, $S_{2}S_{2}S_{2}S_{3}S_{3}$, $S_{22}S_{2}S_{3}V_{19}V_{19}$, $S_{2}S_{2}S_{3}V_{19}V_{2}$, $S_{22}S_{2}S_{3}V_{2}V_{2}$, $S_{2}S_{2}S_{3}V_{2}V_{2}$, $S_{22}S_{23}S_{2}S_{3}S_{42}$, $S_{22}S_{2}S_{3}S_{3}S_{42}$, $S_{23}S_{2}S_{2}S_{3}S_{42}$, $S_{2}S_{2}S_{3}S_{3}S_{42}$, $S_{14}S_{2}S_{2}S_{3}S_{3}$, $S_{2}S_{3}V_{19}V_{19}V_{37}$, $S_{2}S_{3}V_{19}V_{2}V_{37}$, $S_{2}S_{3}V_{2}V_{2}V_{37}$, $S_{2}S_{3}V_{11}V_{2}V_{2}$, $S_{22}S_{23}S_{2}S_{3}S_{41}$, $S_{23}S_{2}S_{2}S_{3}S_{41}$, $S_{22}S_{2}S_{3}S_{3}S_{41}$, $S_{2}S_{2}S_{3}S_{3}S_{41}$, $S_{7}S_{2}S_{2}S_{3}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{17}$} {{$S_{14}S_{21}S_{22}S_{23}S_{68}$, $S_{14}S_{23}S_{68}S_{1}S_{2}$, $S_{14}S_{21}S_{2}S_{3}S_{29}$, $S_{14}S_{22}S_{1}S_{3}S_{29}$, $S_{14}S_{1}S_{2}S_{3}S_{29}$, $S_{21}S_{22}S_{68}S_{1}S_{2}$, $S_{68}S_{1}S_{1}S_{2}S_{2}$, $S_{21}S_{1}S_{2}S_{2}S_{29}$, $S_{22}S_{1}S_{1}S_{2}S_{29}$, $S_{1}S_{1}S_{2}S_{2}S_{29}$, $S_{21}S_{23}S_{2}S_{2}S_{42}$, $S_{23}S_{1}S_{2}S_{2}S_{42}$, $S_{21}S_{2}S_{2}S_{3}S_{42}$, $S_{1}S_{2}S_{2}S_{3}S_{42}$, $S_{14}S_{1}S_{2}S_{2}S_{3}$, $S_{21}S_{23}S_{1}S_{3}S_{74}$, $S_{23}S_{1}S_{1}S_{3}S_{74}$, $S_{21}S_{1}S_{3}S_{3}S_{74}$, $S_{1}S_{1}S_{3}S_{3}S_{74}$, $S_{15}S_{1}S_{1}S_{3}S_{3}$, $S_{14}S_{21}S_{22}S_{23}S_{23}$, $S_{14}S_{22}S_{23}S_{1}S_{3}$, $S_{14}S_{21}S_{2}S_{3}S_{3}$, $S_{14}S_{23}S_{1}S_{2}S_{3}$, $S_{14}S_{1}S_{2}S_{3}S_{3}$, $S_{21}S_{23}S_{23}S_{2}S_{2}$, $S_{23}S_{1}S_{2}S_{2}S_{3}$, $S_{21}S_{2}S_{2}S_{3}S_{3}$, $S_{1}S_{2}S_{2}S_{3}S_{3}$, $S_{21}S_{23}S_{23}S_{1}S_{3}$, $S_{23}S_{1}S_{1}S_{3}S_{3}$, $S_{21}S_{1}S_{3}S_{3}S_{3}$, $S_{1}S_{1}S_{3}S_{3}S_{3}$, $S_{21}S_{22}S_{1}S_{2}S_{41}$, $S_{22}S_{1}S_{1}S_{2}S_{41}$, $S_{21}S_{1}S_{2}S_{2}S_{41}$, $S_{1}S_{1}S_{2}S_{2}S_{41}$, $S_{7}S_{1}S_{1}S_{2}S_{2}$, $S_{21}S_{23}S_{1}S_{3}S_{41}$, $S_{23}S_{1}S_{1}S_{3}S_{41}$, $S_{21}S_{1}S_{3}S_{3}S_{41}$, $S_{1}S_{1}S_{3}S_{3}S_{41}$, $S_{7}S_{1}S_{1}S_{3}S_{3}$, $S_{21}S_{22}S_{1}S_{2}S_{42}$, $S_{22}S_{1}S_{1}S_{2}S_{42}$, $S_{21}S_{1}S_{2}S_{2}S_{42}$, $S_{1}S_{1}S_{2}S_{2}S_{42}$, $S_{14}S_{1}S_{1}S_{2}S_{2}$, $S_{14}S_{21}S_{22}S_{22}S_{23}$, $S_{14}S_{23}S_{1}S_{2}S_{2}$, $S_{14}S_{22}S_{1}S_{2}S_{3}$, $S_{14}S_{21}S_{22}S_{2}S_{3}$, $S_{14}S_{22}S_{22}S_{22}S_{23}$, $S_{14}S_{22}S_{23}S_{2}S_{2}$, $S_{14}S_{22}S_{2}S_{2}S_{3}$, $S_{14}S_{2}S_{2}S_{2}S_{3}$, $S_{22}S_{22}S_{23}S_{2}S_{2}$, $S_{23}S_{2}S_{2}S_{2}S_{2}$, $S_{22}S_{2}S_{2}S_{2}S_{3}$, $S_{2}S_{2}S_{2}S_{2}S_{3}$, $S_{22}S_{22}S_{23}S_{1}S_{3}$, $S_{22}S_{1}S_{2}S_{3}S_{3}$, $S_{22}S_{22}S_{2}S_{2}S_{41}$, $S_{22}S_{2}S_{2}S_{2}S_{41}$, $S_{2}S_{2}S_{2}S_{2}S_{41}$, $S_{7}S_{2}S_{2}S_{2}S_{2}$, $S_{22}S_{23}S_{2}S_{3}S_{41}$, $S_{23}S_{2}S_{2}S_{3}S_{41}$, $S_{22}S_{2}S_{3}S_{3}S_{41}$, $S_{2}S_{2}S_{3}S_{3}S_{41}$, $S_{7}S_{2}S_{2}S_{3}S_{3}$, $S_{22}S_{22}S_{1}S_{3}S_{42}$, $S_{22}S_{1}S_{2}S_{3}S_{42}$, $S_{22}S_{23}S_{2}S_{3}S_{42}$, $S_{23}S_{2}S_{2}S_{3}S_{42}$, $S_{22}S_{2}S_{3}S_{3}S_{42}$, $S_{2}S_{2}S_{3}S_{3}S_{42}$, $S_{14}S_{2}S_{2}S_{3}S_{3}$, $S_{22}S_{22}S_{23}S_{2}S_{3}$, $S_{22}S_{2}S_{2}S_{3}S_{3}$, $S_{23}S_{2}S_{2}S_{2}S_{3}$, $S_{2}S_{2}S_{2}S_{3}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{18}$} {{$S_{7}S_{23}S_{24}S_{24}S_{24}$, $S_{7}S_{24}S_{24}S_{3}S_{4}$, $S_{7}S_{22}S_{22}S_{22}S_{23}$, $S_{7}S_{22}S_{22}S_{2}S_{3}$, $S_{7}S_{23}S_{4}S_{4}S_{4}$, $S_{7}S_{24}S_{3}S_{4}S_{4}$, $S_{7}S_{3}S_{4}S_{4}S_{4}$, $S_{7}S_{23}S_{2}S_{2}S_{2}$, $S_{7}S_{22}S_{2}S_{2}S_{3}$, $S_{7}S_{2}S_{2}S_{2}S_{3}$, $S_{23}S_{24}S_{24}V_{2}V_{2}$, $S_{24}S_{3}S_{4}V_{2}V_{2}$, $S_{22}S_{22}S_{23}V_{2}V_{2}$, $S_{22}S_{2}S_{3}V_{2}V_{2}$, $S_{23}S_{4}S_{4}V_{2}V_{2}$, $S_{3}S_{4}S_{4}V_{2}V_{2}$, $S_{23}S_{2}S_{2}V_{2}V_{2}$, $S_{2}S_{2}S_{3}V_{2}V_{2}$, $S_{23}S_{24}V_{2}V_{2}V_{37}$, $S_{24}S_{3}V_{2}V_{2}V_{37}$, $S_{22}S_{23}V_{2}V_{2}V_{37}$, $S_{22}S_{3}V_{2}V_{2}V_{37}$, $S_{23}S_{4}V_{2}V_{2}V_{37}$, $S_{3}S_{4}V_{2}V_{2}V_{37}$, $S_{3}S_{4}V_{11}V_{2}V_{2}$, $S_{23}S_{2}V_{2}V_{2}V_{37}$, $S_{2}S_{3}V_{2}V_{2}V_{37}$, $S_{2}S_{3}V_{11}V_{2}V_{2}$, $S_{7}S_{23}S_{23}S_{24}S_{24}$, $S_{7}S_{24}S_{3}S_{3}S_{4}$, $S_{7}S_{22}S_{22}S_{23}S_{23}$, $S_{7}S_{22}S_{2}S_{3}S_{3}$, $S_{7}S_{23}S_{23}S_{4}S_{4}$, $S_{7}S_{3}S_{3}S_{4}S_{4}$, $S_{7}S_{23}S_{23}S_{2}S_{2}$, $S_{7}S_{2}S_{2}S_{3}S_{3}$, $S_{7}S_{24}S_{24}V_{19}V_{19}$, $S_{7}S_{24}S_{24}V_{2}V_{2}$, $S_{7}S_{22}S_{22}V_{19}V_{19}$, $S_{7}S_{22}S_{22}V_{2}V_{2}$, $S_{7}S_{4}S_{4}V_{19}V_{2}$, $S_{7}S_{4}S_{4}V_{2}V_{2}$, $S_{7}S_{2}S_{2}V_{19}V_{2}$, $S_{7}S_{2}S_{2}V_{2}V_{2}$, $S_{24}V_{19}V_{19}V_{2}V_{2}$, $S_{24}V_{2}V_{2}V_{2}V_{2}$, $S_{22}V_{19}V_{19}V_{2}V_{2}$, $S_{22}V_{2}V_{2}V_{2}V_{2}$, $S_{4}V_{19}V_{2}V_{2}V_{2}$, $S_{4}V_{2}V_{2}V_{2}V_{2}$, $S_{2}V_{19}V_{2}V_{2}V_{2}$, $S_{2}V_{2}V_{2}V_{2}V_{2}$, $S_{24}S_{2}V_{19}V_{2}V_{37}$, $S_{24}S_{2}V_{2}V_{2}V_{37}$, $S_{22}S_{2}V_{19}V_{2}V_{37}$, $S_{22}S_{2}V_{2}V_{2}V_{37}$, $S_{2}S_{4}V_{19}V_{2}V_{37}$, $S_{2}S_{4}V_{2}V_{2}V_{37}$, $S_{2}S_{4}V_{11}V_{2}V_{2}$, $S_{2}S_{2}V_{19}V_{2}V_{37}$, $S_{2}S_{2}V_{2}V_{2}V_{37}$, $S_{2}S_{2}V_{11}V_{2}V_{2}$, $S_{7}S_{24}V_{19}V_{19}V_{19}$, $S_{7}S_{22}V_{19}V_{19}V_{19}$, $S_{7}S_{4}V_{19}V_{19}V_{2}$, $S_{7}S_{2}V_{19}V_{19}V_{2}$, $S_{7}S_{4}V_{19}V_{2}V_{2}$, $S_{7}S_{2}V_{19}V_{2}V_{2}$, $S_{7}S_{24}V_{2}V_{2}V_{2}$, $S_{7}S_{22}V_{2}V_{2}V_{2}$, $S_{7}S_{4}V_{2}V_{2}V_{2}$, $S_{7}S_{2}V_{2}V_{2}V_{2}$, $S_{24}S_{2}V_{19}V_{19}V_{2}$, $S_{22}S_{2}V_{19}V_{19}V_{2}$, $S_{2}S_{4}V_{19}V_{2}V_{2}$, $S_{2}S_{2}V_{19}V_{2}V_{2}$, $S_{24}S_{2}V_{2}V_{2}V_{2}$, $S_{22}S_{2}V_{2}V_{2}V_{2}$, $S_{2}S_{4}V_{2}V_{2}V_{2}$, $S_{2}S_{2}V_{2}V_{2}V_{2}$, $S_{43}V_{19}V_{19}V_{2}V_{2}$, $S_{43}V_{19}V_{2}V_{2}V_{2}$, $S_{41}V_{19}V_{19}V_{2}V_{2}$, $S_{41}V_{19}V_{2}V_{2}V_{2}$, $S_{43}V_{2}V_{2}V_{2}V_{2}$, $S_{41}V_{2}V_{2}V_{2}V_{2}$, $S_{8}V_{2}V_{2}V_{2}V_{2}$, $S_{7}V_{2}V_{2}V_{2}V_{2}$, $S_{24}S_{2}S_{43}V_{19}V_{2}$, $S_{24}S_{2}S_{43}V_{2}V_{2}$, $S_{22}S_{2}S_{41}V_{19}V_{2}$, $S_{22}S_{2}S_{41}V_{2}V_{2}$, $S_{2}S_{4}S_{43}V_{19}V_{2}$, $S_{2}S_{4}S_{43}V_{2}V_{2}$, $S_{8}S_{2}S_{4}V_{2}V_{2}$, $S_{2}S_{2}S_{41}V_{19}V_{2}$, $S_{2}S_{2}S_{41}V_{2}V_{2}$, $S_{23}S_{24}S_{24}S_{2}S_{2}$, $S_{24}S_{2}S_{2}S_{3}S_{4}$, $S_{22}S_{22}S_{23}S_{2}S_{2}$, $S_{22}S_{2}S_{2}S_{2}S_{3}$, $S_{23}S_{2}S_{2}S_{4}S_{4}$, $S_{2}S_{2}S_{3}S_{4}S_{4}$, $S_{23}S_{2}S_{2}S_{2}S_{2}$, $S_{2}S_{2}S_{2}S_{2}S_{3}$, $S_{24}S_{24}S_{2}S_{2}S_{43}$, $S_{24}S_{2}S_{2}S_{4}S_{43}$, $S_{22}S_{22}S_{2}S_{2}S_{41}$, $S_{22}S_{2}S_{2}S_{2}S_{41}$, $S_{2}S_{2}S_{4}S_{4}S_{43}$, $S_{8}S_{2}S_{2}S_{4}S_{4}$, $S_{2}S_{2}S_{2}S_{2}S_{41}$, $S_{7}S_{2}S_{2}S_{2}S_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{19}$} {{$S_{7}S_{22}S_{22}S_{22}S_{23}$, $S_{7}S_{22}S_{22}S_{2}S_{3}$, $S_{7}S_{22}S_{2}S_{2}S_{3}$, $S_{7}S_{23}S_{2}S_{2}S_{2}$, $S_{7}S_{2}S_{2}S_{2}S_{3}$, $S_{22}S_{22}S_{23}V_{2}V_{2}$, $S_{22}S_{2}S_{3}V_{2}V_{2}$, $S_{23}S_{2}S_{2}V_{2}V_{2}$, $S_{2}S_{2}S_{3}V_{2}V_{2}$, $S_{7}S_{22}V_{19}V_{19}V_{19}$, $S_{7}S_{2}V_{19}V_{19}V_{2}$, $S_{7}S_{22}V_{2}V_{2}V_{2}$, $S_{7}S_{2}V_{19}V_{2}V_{2}$, $S_{7}S_{2}V_{2}V_{2}V_{2}$, $S_{22}S_{2}V_{19}V_{19}V_{2}$, $S_{2}S_{2}V_{19}V_{2}V_{2}$, $S_{22}S_{2}V_{2}V_{2}V_{2}$, $S_{2}S_{2}V_{2}V_{2}V_{2}$, $S_{22}S_{2}S_{41}V_{19}V_{2}$, $S_{2}S_{2}S_{41}V_{19}V_{2}$, $S_{22}S_{2}S_{41}V_{2}V_{2}$, $S_{2}S_{2}S_{41}V_{2}V_{2}$, $S_{7}S_{2}S_{2}V_{2}V_{2}$, $S_{22}S_{22}S_{2}S_{2}S_{41}$, $S_{22}S_{2}S_{2}S_{2}S_{41}$, $S_{2}S_{2}S_{2}S_{2}S_{41}$, $S_{7}S_{2}S_{2}S_{2}S_{2}$, $S_{7}S_{22}S_{22}S_{23}S_{23}$, $S_{7}S_{23}S_{23}S_{2}S_{2}$, $S_{7}S_{22}S_{2}S_{3}S_{3}$, $S_{7}S_{2}S_{2}S_{3}S_{3}$, $S_{22}S_{22}S_{23}S_{2}S_{2}$, $S_{23}S_{2}S_{2}S_{2}S_{2}$, $S_{22}S_{2}S_{2}S_{2}S_{3}$, $S_{2}S_{2}S_{2}S_{2}S_{3}$, $S_{22}S_{23}V_{2}V_{2}V_{37}$, $S_{23}S_{2}V_{2}V_{2}V_{37}$, $S_{22}S_{3}V_{2}V_{2}V_{37}$, $S_{2}S_{3}V_{2}V_{2}V_{37}$, $S_{2}S_{3}V_{11}V_{2}V_{2}$, $S_{22}S_{2}V_{19}V_{2}V_{37}$, $S_{2}S_{2}V_{19}V_{2}V_{37}$, $S_{22}S_{2}V_{2}V_{2}V_{37}$, $S_{2}S_{2}V_{2}V_{2}V_{37}$, $S_{2}S_{2}V_{11}V_{2}V_{2}$, $S_{7}S_{22}S_{22}V_{19}V_{19}$, $S_{7}S_{2}S_{2}V_{19}V_{2}$, $S_{7}S_{22}S_{22}V_{2}V_{2}$, $S_{7}S_{23}V_{18}V_{19}V_{19}$, $S_{7}S_{3}V_{19}V_{19}V_{1}$, $S_{7}S_{3}V_{18}V_{2}V_{2}$, $S_{7}S_{23}V_{1}V_{2}V_{2}$, $S_{7}S_{3}V_{1}V_{2}V_{2}$, $S_{23}S_{2}V_{18}V_{19}V_{2}$, $S_{2}S_{3}V_{19}V_{1}V_{2}$, $S_{2}S_{3}V_{18}V_{2}V_{2}$, $S_{23}S_{2}V_{1}V_{2}V_{2}$, $S_{2}S_{3}V_{1}V_{2}V_{2}$, $S_{7}S_{23}S_{23}V_{18}V_{19}$, $S_{7}S_{23}S_{23}V_{1}V_{2}$, $S_{7}S_{3}S_{3}V_{18}V_{2}$, $S_{7}S_{3}S_{3}V_{19}V_{1}$, $S_{7}S_{3}S_{3}V_{1}V_{2}$, $S_{23}S_{2}S_{2}V_{18}V_{19}$, $S_{23}S_{2}S_{2}V_{1}V_{2}$, $S_{2}S_{2}S_{3}V_{18}V_{2}$, $S_{2}S_{2}S_{3}V_{19}V_{1}$, $S_{2}S_{2}S_{3}V_{1}V_{2}$, $S_{23}S_{2}V_{18}V_{2}V_{37}$, $S_{23}S_{2}V_{1}V_{2}V_{37}$, $S_{2}S_{3}V_{18}V_{2}V_{37}$, $S_{2}S_{3}V_{1}V_{2}V_{37}$, $S_{2}S_{3}V_{11}V_{1}V_{2}$, $S_{2}S_{2}V_{18}V_{19}V_{37}$, $S_{2}S_{2}V_{19}V_{1}V_{37}$, $S_{2}S_{2}V_{18}V_{2}V_{37}$, $S_{2}S_{2}V_{1}V_{2}V_{37}$, $S_{2}S_{2}V_{11}V_{1}V_{2}$, $S_{23}S_{2}S_{42}V_{18}V_{2}$, $S_{23}S_{2}S_{42}V_{1}V_{2}$, $S_{2}S_{3}S_{42}V_{18}V_{2}$, $S_{2}S_{3}S_{42}V_{1}V_{2}$, $S_{14}S_{2}S_{3}V_{1}V_{2}$, $S_{7}S_{23}V_{18}V_{18}V_{19}$, $S_{7}S_{3}V_{19}V_{1}V_{1}$, $S_{7}S_{23}V_{1}V_{1}V_{2}$, $S_{7}S_{3}V_{18}V_{18}V_{2}$, $S_{7}S_{3}V_{1}V_{1}V_{2}$, $S_{23}S_{3}S_{41}V_{19}V_{2}$, $S_{3}S_{3}S_{41}V_{19}V_{2}$, $S_{23}S_{3}S_{41}V_{2}V_{2}$, $S_{3}S_{3}S_{41}V_{2}V_{2}$, $S_{7}S_{3}S_{3}V_{2}V_{2}$, $S_{22}S_{23}S_{2}S_{3}S_{41}$, $S_{22}S_{2}S_{3}S_{3}S_{41}$, $S_{23}S_{2}S_{2}S_{3}S_{41}$, $S_{2}S_{2}S_{3}S_{3}S_{41}$, $S_{23}S_{3}V_{19}V_{2}V_{37}$, $S_{23}S_{3}V_{2}V_{2}V_{37}$, $S_{3}S_{3}V_{19}V_{2}V_{37}$, $S_{3}S_{3}V_{2}V_{2}V_{37}$, $S_{3}S_{3}V_{11}V_{2}V_{2}$, $S_{2}S_{3}V_{19}V_{19}V_{37}$, $S_{2}S_{3}V_{19}V_{2}V_{37}$, $S_{22}S_{22}S_{23}S_{2}S_{3}$, $S_{22}S_{2}S_{2}S_{3}S_{3}$, $S_{23}S_{2}S_{2}S_{2}S_{3}$, $S_{2}S_{2}S_{2}S_{3}S_{3}$, $S_{22}S_{2}S_{3}V_{19}V_{19}$, $S_{2}S_{2}S_{3}V_{19}V_{2}$, $S_{22}S_{23}S_{2}S_{3}S_{42}$, $S_{23}S_{2}S_{2}S_{3}S_{42}$, $S_{22}S_{2}S_{3}S_{3}S_{42}$, $S_{2}S_{2}S_{3}S_{3}S_{42}$, $S_{14}S_{2}S_{2}S_{3}S_{3}$, $S_{23}S_{3}V_{18}V_{19}V_{2}$, $S_{3}S_{3}V_{19}V_{1}V_{2}$, $S_{23}S_{3}V_{1}V_{2}V_{2}$, $S_{3}S_{3}V_{18}V_{2}V_{2}$, $S_{3}S_{3}V_{1}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{20}$} {{$S_{7}S_{21}S_{23}S_{23}S_{23}$, $S_{7}S_{23}S_{23}S_{1}S_{3}$, $S_{7}S_{21}S_{3}S_{3}S_{3}$, $S_{7}S_{23}S_{1}S_{3}S_{3}$, $S_{7}S_{1}S_{3}S_{3}S_{3}$, $S_{21}S_{23}S_{23}S_{2}S_{2}$, $S_{23}S_{1}S_{2}S_{2}S_{3}$, $S_{21}S_{2}S_{2}S_{3}S_{3}$, $S_{1}S_{2}S_{2}S_{3}S_{3}$, $S_{21}S_{23}S_{2}S_{2}S_{42}$, $S_{23}S_{1}S_{2}S_{2}S_{42}$, $S_{21}S_{2}S_{2}S_{3}S_{42}$, $S_{1}S_{2}S_{2}S_{3}S_{42}$, $S_{14}S_{1}S_{2}S_{2}S_{3}$, $S_{7}S_{21}S_{21}S_{23}S_{23}$, $S_{7}S_{23}S_{1}S_{1}S_{3}$, $S_{7}S_{21}S_{21}S_{3}S_{3}$, $S_{7}S_{1}S_{1}S_{3}S_{3}$, $S_{7}S_{22}S_{22}S_{23}S_{23}$, $S_{7}S_{23}S_{23}S_{2}S_{2}$, $S_{7}S_{22}S_{2}S_{3}S_{3}$, $S_{7}S_{2}S_{2}S_{3}S_{3}$, $S_{22}S_{22}S_{23}S_{2}S_{2}$, $S_{23}S_{2}S_{2}S_{2}S_{2}$, $S_{22}S_{2}S_{2}S_{2}S_{3}$, $S_{2}S_{2}S_{2}S_{2}S_{3}$, $S_{22}S_{23}S_{2}S_{3}S_{42}$, $S_{23}S_{2}S_{2}S_{3}S_{42}$, $S_{22}S_{2}S_{3}S_{3}S_{42}$, $S_{2}S_{2}S_{3}S_{3}S_{42}$, $S_{14}S_{2}S_{2}S_{3}S_{3}$, $S_{7}S_{22}S_{22}S_{22}S_{23}$, $S_{7}S_{22}S_{22}S_{2}S_{3}$, $S_{7}S_{22}S_{2}S_{2}S_{3}$, $S_{7}S_{23}S_{2}S_{2}S_{2}$, $S_{7}S_{2}S_{2}S_{2}S_{3}$, $S_{22}S_{22}S_{23}S_{2}S_{3}$, $S_{22}S_{2}S_{2}S_{3}S_{3}$, $S_{23}S_{2}S_{2}S_{2}S_{3}$, $S_{2}S_{2}S_{2}S_{3}S_{3}$, $S_{22}S_{22}S_{2}S_{2}S_{41}$, $S_{22}S_{2}S_{2}S_{2}S_{41}$, $S_{2}S_{2}S_{2}S_{2}S_{41}$, $S_{7}S_{2}S_{2}S_{2}S_{2}$, $S_{22}S_{23}S_{2}S_{3}S_{41}$, $S_{23}S_{2}S_{2}S_{3}S_{41}$, $S_{22}S_{2}S_{3}S_{3}S_{41}$, $S_{2}S_{2}S_{3}S_{3}S_{41}$, $S_{21}S_{23}S_{23}S_{3}S_{3}$, $S_{23}S_{1}S_{3}S_{3}S_{3}$, $S_{21}S_{3}S_{3}S_{3}S_{3}$, $S_{1}S_{3}S_{3}S_{3}S_{3}$, $S_{23}S_{23}S_{3}S_{3}S_{41}$, $S_{23}S_{3}S_{3}S_{3}S_{41}$, $S_{3}S_{3}S_{3}S_{3}S_{41}$, $S_{7}S_{3}S_{3}S_{3}S_{3}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 12 $(\Delta B, \Delta L)$ = (2, 2) UV completions for topology 2 (see Fig.~\ref{fig:d=12_topologies}).} 
 \label{tab:T12Top2B2L2}
 \end{center}


==> anc/Tables_dim12/Table_dim12_Top3_B1_L5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {12} ^{ 3 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{1}$} {{$F_{8}F_{9}S_{9}V_{11}V_{2}$, $F_{5}F_{8}S_{14}V_{11}V_{2}$, $F_{9}F_{9}S_{9}S_{9}S_{3}$, $F_{5}F_{5}S_{14}S_{14}S_{3}$, $F_{7}F_{8}S_{9}V_{11}V_{2}$, $F_{7}F_{8}S_{14}V_{11}V_{2}$, $F_{17}F_{9}S_{9}S_{9}S_{3}$, $F_{17}F_{5}S_{14}S_{14}S_{3}$, $F_{7}F_{9}S_{9}V_{11}V_{2}$, $F_{5}F_{7}S_{14}V_{11}V_{2}$, $F_{11}F_{9}S_{9}S_{1}V_{11}$, $F_{2}F_{5}S_{14}S_{1}V_{11}$, $F_{10}F_{8}S_{9}S_{1}V_{11}$, $F_{10}F_{8}S_{14}S_{1}V_{11}$, $F_{11}F_{7}V_{11}V_{2}V_{2}$, $F_{2}F_{7}V_{11}V_{2}V_{2}$, $F_{10}F_{17}S_{9}S_{3}V_{2}$, $F_{10}F_{17}S_{14}S_{3}V_{2}$, $F_{8}F_{9}S_{9}S_{3}V_{2}$, $F_{5}F_{8}S_{14}S_{3}V_{2}$, $F_{8}F_{9}V_{11}V_{2}V_{2}$, $F_{5}F_{8}V_{11}V_{2}V_{2}$, $F_{10}F_{7}S_{9}S_{3}V_{2}$, $F_{10}F_{7}S_{14}S_{3}V_{2}$, $F_{9}F_{9}S_{9}S_{3}V_{2}$, $F_{5}F_{5}S_{14}S_{3}V_{2}$, $F_{16}F_{11}S_{9}S_{1}V_{11}$, $F_{2}F_{16}S_{14}S_{1}V_{11}$, $F_{7}F_{8}S_{9}S_{3}V_{2}$, $F_{7}F_{8}S_{14}S_{3}V_{2}$, $F_{17}F_{9}S_{9}S_{3}V_{2}$, $F_{17}F_{5}S_{14}S_{3}V_{2}$, $F_{7}F_{8}S_{9}S_{1}V_{11}$, $F_{7}F_{8}S_{14}S_{1}V_{11}$, $F_{16}F_{10}S_{9}S_{1}V_{11}$, $F_{16}F_{10}S_{14}S_{1}V_{11}$, $F_{7}F_{9}V_{11}V_{2}V_{2}$, $F_{5}F_{7}V_{11}V_{2}V_{2}$, $F_{7}F_{9}S_{9}S_{1}V_{11}$, $F_{5}F_{7}S_{14}S_{1}V_{11}$, $F_{11}F_{9}S_{9}S_{9}S_{1}$, $F_{2}F_{5}S_{14}S_{14}S_{1}$, $F_{11}F_{7}S_{9}V_{2}V_{2}$, $F_{2}F_{7}S_{14}V_{2}V_{2}$, $F_{8}F_{9}S_{9}V_{2}V_{2}$, $F_{5}F_{8}S_{14}V_{2}V_{2}$, $F_{16}F_{11}S_{9}S_{9}S_{1}$, $F_{2}F_{16}S_{14}S_{14}S_{1}$, $F_{7}F_{8}S_{9}V_{2}V_{2}$, $F_{7}F_{8}S_{14}V_{2}V_{2}$, $F_{17}F_{9}S_{9}S_{9}S_{1}$, $F_{17}F_{5}S_{14}S_{14}S_{1}$, $F_{11}F_{9}S_{1}V_{11}V_{2}$, $F_{2}F_{5}S_{1}V_{11}V_{2}$, $F_{10}F_{8}S_{9}S_{1}S_{3}$, $F_{10}F_{8}S_{14}S_{1}S_{3}$, $F_{11}F_{7}S_{1}V_{11}V_{2}$, $F_{2}F_{7}S_{1}V_{11}V_{2}$, $F_{8}F_{9}S_{3}V_{2}V_{2}$, $F_{5}F_{8}S_{3}V_{2}V_{2}$, $F_{10}F_{7}S_{9}S_{1}S_{3}$, $F_{10}F_{7}S_{14}S_{1}S_{3}$, $F_{9}F_{9}S_{3}V_{2}V_{2}$, $F_{5}F_{5}S_{3}V_{2}V_{2}$, $F_{7}F_{8}S_{9}S_{1}S_{3}$, $F_{7}F_{8}S_{14}S_{1}S_{3}$, $F_{7}F_{9}S_{1}V_{11}V_{2}$, $F_{5}F_{7}S_{1}V_{11}V_{2}$, $F_{11}F_{9}S_{9}S_{1}V_{2}$, $F_{2}F_{5}S_{14}S_{1}V_{2}$, $F_{10}F_{8}S_{9}S_{1}V_{2}$, $F_{10}F_{8}S_{14}S_{1}V_{2}$, $F_{11}F_{7}S_{9}S_{1}V_{2}$, $F_{2}F_{7}S_{14}S_{1}V_{2}$, $F_{8}F_{9}V_{2}V_{2}V_{2}$, $F_{5}F_{8}V_{2}V_{2}V_{2}$, $F_{10}F_{17}S_{9}S_{1}V_{2}$, $F_{10}F_{17}S_{14}S_{1}V_{2}$, $F_{7}F_{8}S_{9}S_{1}V_{2}$, $F_{7}F_{8}S_{14}S_{1}V_{2}$, $F_{17}F_{9}S_{9}S_{1}V_{2}$, $F_{17}F_{5}S_{14}S_{1}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{2}$} {{$F_{6}F_{9}S_{7}S_{9}S_{4}$, $F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{8}F_{8}S_{4}V_{11}V_{11}$, $F_{8}F_{8}S_{2}V_{11}V_{11}$, $F_{8}F_{9}S_{9}V_{11}V_{2}$, $F_{5}F_{8}S_{14}V_{11}V_{2}$, $F_{7}F_{8}S_{9}V_{11}V_{2}$, $F_{7}F_{8}S_{14}V_{11}V_{2}$, $F_{8}F_{9}S_{4}V_{11}V_{11}$, $F_{5}F_{8}S_{2}V_{11}V_{11}$, $F_{7}F_{9}S_{9}V_{11}V_{2}$, $F_{5}F_{7}S_{14}V_{11}V_{2}$, $F_{9}F_{9}S_{7}S_{9}S_{4}$, $F_{5}F_{5}S_{7}S_{14}S_{2}$, $F_{8}F_{9}S_{7}S_{9}V_{2}$, $F_{5}F_{8}S_{7}S_{14}V_{2}$, $F_{8}F_{9}V_{11}V_{11}V_{2}$, $F_{5}F_{8}V_{11}V_{11}V_{2}$, $F_{6}F_{7}S_{7}S_{9}V_{2}$, $F_{6}F_{7}S_{7}S_{14}V_{2}$, $F_{9}F_{9}S_{9}S_{3}V_{11}$, $F_{5}F_{5}S_{14}S_{3}V_{11}$, $F_{7}F_{8}S_{9}S_{3}V_{11}$, $F_{7}F_{8}S_{14}S_{3}V_{11}$, $F_{7}F_{8}S_{7}S_{9}V_{2}$, $F_{7}F_{8}S_{7}S_{14}V_{2}$, $F_{17}F_{9}S_{9}S_{3}V_{11}$, $F_{17}F_{5}S_{14}S_{3}V_{11}$, $F_{6}F_{9}S_{7}S_{9}V_{2}$, $F_{5}F_{6}S_{7}S_{14}V_{2}$, $F_{7}F_{9}V_{11}V_{11}V_{2}$, $F_{5}F_{7}V_{11}V_{11}V_{2}$, $F_{17}F_{7}S_{9}S_{3}V_{11}$, $F_{17}F_{7}S_{14}S_{3}V_{11}$, $F_{7}F_{9}S_{9}S_{3}V_{11}$, $F_{5}F_{7}S_{14}S_{3}V_{11}$, $F_{7}F_{7}S_{7}S_{9}V_{2}$, $F_{7}F_{7}S_{7}S_{14}V_{2}$, $F_{9}F_{9}S_{7}S_{9}V_{2}$, $F_{5}F_{5}S_{7}S_{14}V_{2}$, $F_{3}F_{9}S_{7}S_{9}V_{1}$, $F_{3}F_{5}S_{7}S_{14}V_{1}$, $F_{11}F_{8}V_{11}V_{11}V_{1}$, $F_{2}F_{8}V_{11}V_{11}V_{1}$, $F_{10}F_{6}S_{7}S_{9}V_{1}$, $F_{10}F_{6}S_{7}S_{14}V_{1}$, $F_{3}F_{9}S_{7}S_{4}V_{2}$, $F_{3}F_{5}S_{7}S_{2}V_{2}$, $F_{11}F_{7}V_{11}V_{2}V_{2}$, $F_{2}F_{7}V_{11}V_{2}V_{2}$, $F_{8}F_{9}V_{11}V_{2}V_{2}$, $F_{5}F_{8}V_{11}V_{2}V_{2}$, $F_{6}F_{7}S_{7}S_{4}V_{2}$, $F_{6}F_{7}S_{7}S_{2}V_{2}$, $F_{11}F_{9}S_{3}S_{4}V_{11}$, $F_{2}F_{5}S_{2}S_{3}V_{11}$, $F_{10}F_{7}S_{9}S_{3}V_{2}$, $F_{10}F_{7}S_{14}S_{3}V_{2}$, $F_{9}F_{9}S_{9}S_{3}V_{2}$, $F_{5}F_{5}S_{14}S_{3}V_{2}$, $F_{7}F_{8}S_{3}S_{4}V_{11}$, $F_{7}F_{8}S_{2}S_{3}V_{11}$, $F_{3}F_{7}S_{7}S_{4}V_{2}$, $F_{3}F_{7}S_{7}S_{2}V_{2}$, $F_{11}F_{17}S_{3}S_{4}V_{11}$, $F_{2}F_{17}S_{2}S_{3}V_{11}$, $F_{8}F_{8}S_{3}S_{4}V_{11}$, $F_{8}F_{8}S_{2}S_{3}V_{11}$, $F_{6}F_{9}S_{7}S_{4}V_{2}$, $F_{5}F_{6}S_{7}S_{2}V_{2}$, $F_{10}F_{17}S_{9}S_{3}V_{2}$, $F_{10}F_{17}S_{14}S_{3}V_{2}$, $F_{8}F_{9}S_{9}S_{3}V_{2}$, $F_{5}F_{8}S_{14}S_{3}V_{2}$, $F_{3}F_{10}S_{7}S_{9}V_{1}$, $F_{3}F_{10}S_{7}S_{14}V_{1}$, $F_{17}F_{9}S_{9}S_{3}V_{2}$, $F_{17}F_{5}S_{14}S_{3}V_{2}$, $F_{7}F_{8}S_{9}S_{3}V_{2}$, $F_{7}F_{8}S_{14}S_{3}V_{2}$, $F_{6}F_{9}S_{7}S_{9}V_{1}$, $F_{5}F_{6}S_{7}S_{14}V_{1}$, $F_{10}F_{11}V_{11}V_{11}V_{1}$, $F_{2}F_{10}V_{11}V_{11}V_{1}$, $F_{7}F_{9}V_{11}V_{2}V_{2}$, $F_{5}F_{7}V_{11}V_{2}V_{2}$, $F_{17}F_{7}S_{3}S_{4}V_{11}$, $F_{17}F_{7}S_{2}S_{3}V_{11}$, $F_{8}F_{9}S_{3}S_{4}V_{11}$, $F_{5}F_{8}S_{2}S_{3}V_{11}$, $F_{8}F_{9}V_{11}V_{11}V_{1}$, $F_{5}F_{8}V_{11}V_{11}V_{1}$, $F_{10}F_{10}S_{7}S_{9}V_{1}$, $F_{10}F_{10}S_{7}S_{14}V_{1}$, $F_{7}F_{7}S_{7}S_{4}V_{2}$, $F_{7}F_{7}S_{7}S_{2}V_{2}$, $F_{9}F_{9}S_{7}S_{4}V_{2}$, $F_{5}F_{5}S_{7}S_{2}V_{2}$, $F_{9}F_{9}S_{7}S_{9}V_{1}$, $F_{5}F_{5}S_{7}S_{14}V_{1}$, $F_{3}F_{9}S_{9}V_{11}V_{1}$, $F_{3}F_{5}S_{14}V_{11}V_{1}$, $F_{11}F_{8}S_{9}V_{11}V_{1}$, $F_{2}F_{8}S_{14}V_{11}V_{1}$, $F_{3}F_{9}S_{4}V_{11}V_{2}$, $F_{3}F_{5}S_{2}V_{11}V_{2}$, $F_{11}F_{7}S_{9}V_{2}V_{2}$, $F_{2}F_{7}S_{14}V_{2}V_{2}$, $F_{8}F_{9}S_{9}V_{2}V_{2}$, $F_{5}F_{8}S_{14}V_{2}V_{2}$, $F_{8}F_{9}S_{4}V_{11}V_{2}$, $F_{5}F_{8}S_{2}V_{11}V_{2}$, $F_{11}F_{9}S_{9}S_{3}S_{4}$, $F_{2}F_{5}S_{14}S_{2}S_{3}$, $F_{9}F_{9}S_{9}S_{3}S_{4}$, $F_{5}F_{5}S_{14}S_{2}S_{3}$, $F_{3}F_{7}S_{4}V_{11}V_{2}$, $F_{3}F_{7}S_{2}V_{11}V_{2}$, $F_{11}F_{17}S_{9}S_{3}S_{4}$, $F_{2}F_{17}S_{14}S_{2}S_{3}$, $F_{6}F_{9}S_{9}S_{3}S_{4}$, $F_{5}F_{6}S_{14}S_{2}S_{3}$, $F_{8}F_{8}S_{4}V_{11}V_{2}$, $F_{8}F_{8}S_{2}V_{11}V_{2}$, $F_{3}F_{10}S_{9}V_{11}V_{1}$, $F_{3}F_{10}S_{14}V_{11}V_{1}$, $F_{7}F_{8}S_{9}V_{2}V_{2}$, $F_{7}F_{8}S_{14}V_{2}V_{2}$, $F_{17}F_{9}S_{9}S_{3}S_{4}$, $F_{17}F_{5}S_{14}S_{2}S_{3}$, $F_{7}F_{8}S_{9}V_{11}V_{1}$, $F_{7}F_{8}S_{14}V_{11}V_{1}$, $F_{10}F_{11}S_{9}V_{11}V_{1}$, $F_{2}F_{10}S_{14}V_{11}V_{1}$, $F_{7}F_{9}S_{4}V_{11}V_{2}$, $F_{5}F_{7}S_{2}V_{11}V_{2}$, $F_{7}F_{9}S_{9}V_{11}V_{1}$, $F_{5}F_{7}S_{14}V_{11}V_{1}$, $F_{3}F_{7}S_{7}S_{9}S_{1}$, $F_{3}F_{7}S_{7}S_{14}S_{1}$, $F_{11}F_{9}S_{1}V_{11}V_{11}$, $F_{2}F_{5}S_{1}V_{11}V_{11}$, $F_{10}F_{8}S_{7}S_{9}S_{1}$, $F_{10}F_{8}S_{7}S_{14}S_{1}$, $F_{3}F_{9}S_{7}V_{2}V_{2}$, $F_{3}F_{5}S_{7}V_{2}V_{2}$, $F_{11}F_{7}S_{3}V_{11}V_{2}$, $F_{2}F_{7}S_{3}V_{11}V_{2}$, $F_{8}F_{9}S_{3}V_{11}V_{2}$, $F_{5}F_{8}S_{3}V_{11}V_{2}$, $F_{8}F_{9}S_{7}V_{2}V_{2}$, $F_{5}F_{8}S_{7}V_{2}V_{2}$, $F_{11}F_{9}S_{3}V_{11}V_{2}$, $F_{2}F_{5}S_{3}V_{11}V_{2}$, $F_{10}F_{7}S_{9}S_{3}S_{3}$, $F_{10}F_{7}S_{14}S_{3}S_{3}$, $F_{7}F_{8}S_{9}S_{3}S_{3}$, $F_{7}F_{8}S_{14}S_{3}S_{3}$, $F_{9}F_{9}S_{3}V_{11}V_{2}$, $F_{5}F_{5}S_{3}V_{11}V_{2}$, $F_{3}F_{10}S_{7}S_{9}S_{1}$, $F_{3}F_{10}S_{7}S_{14}S_{1}$, $F_{7}F_{8}S_{7}S_{9}S_{1}$, $F_{7}F_{8}S_{7}S_{14}S_{1}$, $F_{10}F_{11}S_{1}V_{11}V_{11}$, $F_{2}F_{10}S_{1}V_{11}V_{11}$, $F_{7}F_{9}S_{3}V_{11}V_{2}$, $F_{5}F_{7}S_{3}V_{11}V_{2}$, $F_{7}F_{9}S_{1}V_{11}V_{11}$, $F_{5}F_{7}S_{1}V_{11}V_{11}$, $F_{10}F_{10}S_{7}S_{9}S_{1}$, $F_{10}F_{10}S_{7}S_{14}S_{1}$, $F_{9}F_{9}S_{7}V_{2}V_{2}$, $F_{5}F_{5}S_{7}V_{2}V_{2}$, $F_{7}F_{7}S_{7}S_{9}S_{1}$, $F_{7}F_{7}S_{7}S_{14}S_{1}$, $F_{3}F_{7}S_{9}S_{1}V_{11}$, $F_{3}F_{7}S_{14}S_{1}V_{11}$, $F_{11}F_{9}S_{9}S_{1}V_{11}$, $F_{2}F_{5}S_{14}S_{1}V_{11}$, $F_{3}F_{9}V_{11}V_{2}V_{2}$, $F_{3}F_{5}V_{11}V_{2}V_{2}$, $F_{11}F_{7}S_{9}S_{3}V_{2}$, $F_{2}F_{7}S_{14}S_{3}V_{2}$, $F_{6}F_{7}S_{9}S_{3}V_{2}$, $F_{6}F_{7}S_{14}S_{3}V_{2}$, $F_{11}F_{9}S_{9}S_{3}V_{2}$, $F_{2}F_{5}S_{14}S_{3}V_{2}$, $F_{3}F_{10}S_{9}S_{1}V_{11}$, $F_{3}F_{10}S_{14}S_{1}V_{11}$, $F_{6}F_{9}S_{9}S_{3}V_{2}$, $F_{5}F_{6}S_{14}S_{3}V_{2}$, $F_{17}F_{9}S_{9}S_{1}V_{11}$, $F_{17}F_{5}S_{14}S_{1}V_{11}$, $F_{10}F_{11}S_{9}S_{1}V_{11}$, $F_{2}F_{10}S_{14}S_{1}V_{11}$, $F_{17}F_{7}S_{9}S_{1}V_{11}$, $F_{17}F_{7}S_{14}S_{1}V_{11}$, $F_{3}F_{7}S_{7}S_{1}S_{4}$, $F_{3}F_{7}S_{7}S_{1}S_{2}$, $F_{11}F_{9}S_{1}V_{11}V_{2}$, $F_{2}F_{5}S_{1}V_{11}V_{2}$, $F_{3}F_{9}S_{7}V_{1}V_{2}$, $F_{3}F_{5}S_{7}V_{1}V_{2}$, $F_{11}F_{8}S_{3}V_{11}V_{1}$, $F_{2}F_{8}S_{3}V_{11}V_{1}$, $F_{8}F_{9}S_{3}V_{2}V_{2}$, $F_{5}F_{8}S_{3}V_{2}V_{2}$, $F_{11}F_{9}S_{3}V_{11}V_{1}$, $F_{2}F_{5}S_{3}V_{11}V_{1}$, $F_{9}F_{9}S_{3}V_{2}V_{2}$, $F_{5}F_{5}S_{3}V_{2}V_{2}$, $F_{7}F_{8}S_{3}S_{3}S_{4}$, $F_{7}F_{8}S_{2}S_{3}S_{3}$, $F_{8}F_{8}S_{3}S_{3}S_{4}$, $F_{8}F_{8}S_{2}S_{3}S_{3}$, $F_{11}F_{7}S_{1}V_{11}V_{2}$, $F_{2}F_{7}S_{1}V_{11}V_{2}$, $F_{7}F_{9}S_{1}V_{11}V_{2}$, $F_{5}F_{7}S_{1}V_{11}V_{2}$, $F_{8}F_{9}S_{3}V_{11}V_{1}$, $F_{5}F_{8}S_{3}V_{11}V_{1}$, $F_{7}F_{7}S_{7}S_{1}S_{4}$, $F_{7}F_{7}S_{7}S_{1}S_{2}$, $F_{9}F_{9}S_{7}V_{1}V_{2}$, $F_{5}F_{5}S_{7}V_{1}V_{2}$, $F_{3}F_{7}S_{1}S_{4}V_{11}$, $F_{3}F_{7}S_{1}S_{2}V_{11}$, $F_{11}F_{9}S_{9}S_{1}V_{2}$, $F_{2}F_{5}S_{14}S_{1}V_{2}$, $F_{10}F_{8}S_{9}S_{1}V_{2}$, $F_{10}F_{8}S_{14}S_{1}V_{2}$, $F_{11}F_{9}S_{1}S_{4}V_{11}$, $F_{2}F_{5}S_{1}S_{2}V_{11}$, $F_{3}F_{9}V_{11}V_{1}V_{2}$, $F_{3}F_{5}V_{11}V_{1}V_{2}$, $F_{11}F_{8}S_{9}S_{3}V_{1}$, $F_{2}F_{8}S_{14}S_{3}V_{1}$, $F_{10}F_{6}S_{9}S_{3}V_{1}$, $F_{10}F_{6}S_{14}S_{3}V_{1}$, $F_{11}F_{8}V_{11}V_{1}V_{2}$, $F_{2}F_{8}V_{11}V_{1}V_{2}$, $F_{8}F_{9}V_{2}V_{2}V_{2}$, $F_{5}F_{8}V_{2}V_{2}V_{2}$, $F_{8}F_{9}S_{3}S_{4}V_{2}$, $F_{5}F_{8}S_{2}S_{3}V_{2}$, $F_{6}F_{7}S_{3}S_{4}V_{2}$, $F_{6}F_{7}S_{2}S_{3}V_{2}$, $F_{11}F_{7}V_{11}V_{1}V_{2}$, $F_{2}F_{7}V_{11}V_{1}V_{2}$, $F_{11}F_{9}S_{9}S_{3}V_{1}$, $F_{2}F_{5}S_{14}S_{3}V_{1}$, $F_{9}F_{9}S_{3}S_{4}V_{2}$, $F_{5}F_{5}S_{2}S_{3}V_{2}$, $F_{7}F_{8}S_{3}S_{4}V_{2}$, $F_{7}F_{8}S_{2}S_{3}V_{2}$, $F_{10}F_{7}S_{9}S_{3}V_{1}$, $F_{10}F_{7}S_{14}S_{3}V_{1}$, $F_{6}F_{9}S_{3}S_{4}V_{2}$, $F_{5}F_{6}S_{2}S_{3}V_{2}$, $F_{8}F_{8}S_{3}S_{4}V_{2}$, $F_{8}F_{8}S_{2}S_{3}V_{2}$, $F_{11}F_{17}S_{1}S_{4}V_{11}$, $F_{2}F_{17}S_{1}S_{2}V_{11}$, $F_{11}F_{7}S_{9}S_{1}V_{2}$, $F_{2}F_{7}S_{14}S_{1}V_{2}$, $F_{10}F_{17}S_{9}S_{1}V_{2}$, $F_{10}F_{17}S_{14}S_{1}V_{2}$, $F_{7}F_{8}S_{9}S_{1}V_{2}$, $F_{7}F_{8}S_{14}S_{1}V_{2}$, $F_{6}F_{9}S_{9}S_{3}V_{1}$, $F_{5}F_{6}S_{14}S_{3}V_{1}$, $F_{7}F_{8}S_{9}S_{3}V_{1}$, $F_{7}F_{8}S_{14}S_{3}V_{1}$, $F_{17}F_{9}S_{9}S_{1}V_{2}$, $F_{17}F_{5}S_{14}S_{1}V_{2}$, $F_{7}F_{9}S_{1}S_{4}V_{11}$, $F_{5}F_{7}S_{1}S_{2}V_{11}$, $F_{8}F_{9}V_{11}V_{1}V_{2}$, $F_{5}F_{8}V_{11}V_{1}V_{2}$, $F_{7}F_{9}V_{11}V_{1}V_{2}$, $F_{5}F_{7}V_{11}V_{1}V_{2}$, $F_{17}F_{7}S_{1}S_{4}V_{11}$, $F_{17}F_{7}S_{1}S_{2}V_{11}$, $F_{11}F_{9}S_{9}S_{1}S_{4}$, $F_{2}F_{5}S_{14}S_{1}S_{2}$, $F_{11}F_{8}S_{9}V_{1}V_{2}$, $F_{2}F_{8}S_{14}V_{1}V_{2}$, $F_{11}F_{7}S_{9}V_{1}V_{2}$, $F_{2}F_{7}S_{14}V_{1}V_{2}$, $F_{8}F_{9}S_{4}V_{2}V_{2}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{11}F_{17}S_{9}S_{1}S_{4}$, $F_{2}F_{17}S_{14}S_{1}S_{2}$, $F_{8}F_{8}S_{4}V_{2}V_{2}$, $F_{8}F_{8}S_{2}V_{2}V_{2}$, $F_{17}F_{9}S_{9}S_{1}S_{4}$, $F_{17}F_{5}S_{14}S_{1}S_{2}$, $F_{7}F_{8}S_{9}V_{1}V_{2}$, $F_{7}F_{8}S_{14}V_{1}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{3}$} {{$F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{8}F_{8}S_{2}V_{11}V_{11}$, $F_{6}F_{7}S_{7}V_{12}V_{2}$, $F_{5}F_{8}S_{14}V_{11}V_{2}$, $F_{7}F_{8}S_{3}V_{11}V_{12}$, $F_{5}F_{5}S_{14}S_{14}S_{3}$, $F_{17}F_{8}S_{3}V_{11}V_{12}$, $F_{7}F_{8}S_{14}V_{11}V_{2}$, $F_{17}F_{5}S_{14}S_{14}S_{3}$, $F_{5}F_{8}S_{2}V_{11}V_{11}$, $F_{5}F_{7}S_{14}V_{11}V_{2}$, $F_{17}F_{7}S_{3}V_{11}V_{12}$, $F_{5}F_{5}S_{7}S_{14}S_{2}$, $F_{7}F_{7}S_{7}V_{12}V_{2}$, $F_{2}F_{5}S_{7}S_{14}S_{1}$, $F_{10}F_{8}S_{1}V_{11}V_{11}$, $F_{16}F_{6}S_{7}S_{14}S_{1}$, $F_{2}F_{7}S_{7}V_{2}V_{2}$, $F_{10}F_{17}S_{3}V_{11}V_{2}$, $F_{5}F_{8}S_{3}V_{11}V_{2}$, $F_{6}F_{7}S_{7}V_{2}V_{2}$, $F_{10}F_{7}S_{3}V_{11}V_{2}$, $F_{16}F_{17}S_{14}S_{3}S_{3}$, $F_{5}F_{5}S_{14}S_{3}S_{3}$, $F_{7}F_{8}S_{3}V_{11}V_{2}$, $F_{2}F_{16}S_{7}S_{14}S_{1}$, $F_{17}F_{5}S_{14}S_{3}S_{3}$, $F_{5}F_{6}S_{7}S_{14}S_{1}$, $F_{16}F_{10}S_{1}V_{11}V_{11}$, $F_{5}F_{7}S_{3}V_{11}V_{2}$, $F_{17}F_{7}S_{3}V_{11}V_{2}$, $F_{5}F_{8}S_{1}V_{11}V_{11}$, $F_{16}F_{16}S_{7}S_{14}S_{1}$, $F_{7}F_{7}S_{7}V_{2}V_{2}$, $F_{5}F_{5}S_{7}S_{14}S_{1}$, $F_{3}F_{7}S_{7}S_{1}V_{12}$, $F_{2}F_{5}S_{14}S_{1}V_{11}$, $F_{10}F_{8}S_{14}S_{1}V_{11}$, $F_{16}F_{6}S_{7}S_{1}V_{12}$, $F_{3}F_{7}S_{7}S_{2}V_{2}$, $F_{2}F_{17}S_{2}S_{3}V_{11}$, $F_{8}F_{8}S_{2}S_{3}V_{11}$, $F_{5}F_{6}S_{7}S_{2}V_{2}$, $F_{3}F_{5}S_{7}S_{2}V_{2}$, $F_{10}F_{17}S_{14}S_{3}V_{2}$, $F_{5}F_{8}S_{14}S_{3}V_{2}$, $F_{6}F_{7}S_{7}S_{2}V_{2}$, $F_{2}F_{5}S_{2}S_{3}V_{11}$, $F_{10}F_{7}S_{14}S_{3}V_{2}$, $F_{16}F_{17}S_{3}S_{3}V_{12}$, $F_{7}F_{8}S_{3}S_{3}V_{12}$, $F_{5}F_{5}S_{14}S_{3}V_{2}$, $F_{7}F_{8}S_{2}S_{3}V_{11}$, $F_{16}F_{3}S_{7}S_{1}V_{12}$, $F_{17}F_{8}S_{3}S_{3}V_{12}$, $F_{6}F_{7}S_{7}S_{1}V_{12}$, $F_{2}F_{16}S_{14}S_{1}V_{11}$, $F_{7}F_{8}S_{14}S_{3}V_{2}$, $F_{17}F_{5}S_{14}S_{3}V_{2}$, $F_{7}F_{8}S_{14}S_{1}V_{11}$, $F_{16}F_{10}S_{14}S_{1}V_{11}$, $F_{5}F_{8}S_{2}S_{3}V_{11}$, $F_{17}F_{7}S_{2}S_{3}V_{11}$, $F_{5}F_{7}S_{14}S_{1}V_{11}$, $F_{16}F_{16}S_{7}S_{1}V_{12}$, $F_{5}F_{5}S_{7}S_{2}V_{2}$, $F_{7}F_{7}S_{7}S_{2}V_{2}$, $F_{7}F_{7}S_{7}S_{1}V_{12}$, $F_{3}F_{7}S_{1}V_{11}V_{12}$, $F_{2}F_{5}S_{14}S_{14}S_{1}$, $F_{10}F_{8}S_{1}V_{11}V_{12}$, $F_{3}F_{7}S_{2}V_{11}V_{2}$, $F_{2}F_{17}S_{14}S_{2}S_{3}$, $F_{5}F_{6}S_{14}S_{2}S_{3}$, $F_{8}F_{8}S_{2}V_{11}V_{2}$, $F_{3}F_{5}S_{2}V_{11}V_{2}$, $F_{2}F_{7}S_{14}V_{2}V_{2}$, $F_{10}F_{17}S_{3}V_{12}V_{2}$, $F_{6}F_{7}S_{3}V_{12}V_{2}$, $F_{5}F_{8}S_{14}V_{2}V_{2}$, $F_{5}F_{8}S_{2}V_{11}V_{2}$, $F_{2}F_{5}S_{14}S_{2}S_{3}$, $F_{10}F_{7}S_{3}V_{12}V_{2}$, $F_{7}F_{8}S_{3}V_{12}V_{2}$, $F_{5}F_{5}S_{14}S_{2}S_{3}$, $F_{16}F_{3}S_{1}V_{11}V_{12}$, $F_{17}F_{8}S_{3}V_{12}V_{2}$, $F_{17}F_{8}S_{1}V_{11}V_{12}$, $F_{2}F_{16}S_{14}S_{14}S_{1}$, $F_{7}F_{8}S_{14}V_{2}V_{2}$, $F_{17}F_{5}S_{14}S_{14}S_{1}$, $F_{17}F_{5}S_{14}S_{2}S_{3}$, $F_{16}F_{10}S_{1}V_{11}V_{12}$, $F_{5}F_{7}S_{2}V_{11}V_{2}$, $F_{17}F_{7}S_{1}V_{11}V_{12}$, $F_{3}F_{7}S_{7}S_{1}V_{2}$, $F_{2}F_{5}S_{1}S_{3}V_{11}$, $F_{10}F_{8}S_{1}S_{3}V_{11}$, $F_{2}F_{5}S_{7}S_{1}V_{2}$, $F_{3}F_{5}S_{7}S_{1}V_{2}$, $F_{5}F_{8}S_{3}S_{3}V_{2}$, $F_{2}F_{7}S_{7}S_{1}V_{2}$, $F_{7}F_{8}S_{3}S_{3}V_{2}$, $F_{5}F_{5}S_{3}S_{3}V_{2}$, $F_{10}F_{7}S_{1}S_{3}V_{11}$, $F_{5}F_{8}S_{1}S_{3}V_{11}$, $F_{5}F_{7}S_{1}S_{3}V_{11}$, $F_{5}F_{5}S_{7}S_{1}V_{2}$, $F_{7}F_{7}S_{7}S_{1}V_{2}$, $F_{3}F_{7}S_{1}V_{11}V_{2}$, $F_{2}F_{5}S_{14}S_{1}S_{3}$, $F_{16}F_{6}S_{14}S_{1}S_{3}$, $F_{10}F_{8}S_{1}V_{11}V_{2}$, $F_{3}F_{5}S_{1}V_{11}V_{2}$, $F_{6}F_{7}S_{3}V_{2}V_{2}$, $F_{5}F_{8}S_{3}V_{2}V_{2}$, $F_{10}F_{17}S_{1}V_{11}V_{2}$, $F_{7}F_{8}S_{3}V_{2}V_{2}$, $F_{16}F_{17}S_{14}S_{1}S_{3}$, $F_{5}F_{6}S_{14}S_{1}S_{3}$, $F_{17}F_{5}S_{14}S_{1}S_{3}$, $F_{5}F_{8}S_{1}V_{11}V_{2}$, $F_{17}F_{7}S_{1}V_{11}V_{2}$, $F_{3}F_{7}S_{7}S_{1}S_{2}$, $F_{10}F_{8}S_{14}S_{1}S_{3}$, $F_{8}F_{8}S_{2}S_{3}S_{3}$, $F_{10}F_{7}S_{14}S_{1}S_{3}$, $F_{7}F_{8}S_{2}S_{3}S_{3}$, $F_{7}F_{8}S_{14}S_{1}S_{3}$, $F_{7}F_{7}S_{7}S_{1}S_{2}$, $F_{3}F_{7}S_{1}S_{2}V_{11}$, $F_{2}F_{5}S_{14}S_{1}V_{2}$, $F_{10}F_{8}S_{1}S_{3}V_{12}$, $F_{16}F_{6}S_{1}S_{3}V_{12}$, $F_{10}F_{8}S_{14}S_{1}V_{2}$, $F_{2}F_{5}S_{1}S_{2}V_{11}$, $F_{5}F_{6}S_{2}S_{3}V_{2}$, $F_{8}F_{8}S_{2}S_{3}V_{2}$, $F_{2}F_{17}S_{1}S_{2}V_{11}$, $F_{2}F_{7}S_{14}S_{1}V_{2}$, $F_{6}F_{7}S_{2}S_{3}V_{2}$, $F_{5}F_{8}S_{2}S_{3}V_{2}$, $F_{10}F_{17}S_{14}S_{1}V_{2}$, $F_{10}F_{7}S_{1}S_{3}V_{12}$, $F_{7}F_{8}S_{2}S_{3}V_{2}$, $F_{5}F_{5}S_{2}S_{3}V_{2}$, $F_{16}F_{17}S_{1}S_{3}V_{12}$, $F_{6}F_{7}S_{1}S_{3}V_{12}$, $F_{17}F_{8}S_{1}S_{3}V_{12}$, $F_{7}F_{8}S_{14}S_{1}V_{2}$, $F_{17}F_{5}S_{14}S_{1}V_{2}$, $F_{5}F_{7}S_{1}S_{2}V_{11}$, $F_{17}F_{7}S_{1}S_{2}V_{11}$, $F_{2}F_{5}S_{14}S_{1}S_{2}$, $F_{10}F_{8}S_{1}V_{12}V_{2}$, $F_{2}F_{17}S_{14}S_{1}S_{2}$, $F_{8}F_{8}S_{2}V_{2}V_{2}$, $F_{10}F_{17}S_{1}V_{12}V_{2}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{17}F_{8}S_{1}V_{12}V_{2}$, $F_{17}F_{5}S_{14}S_{1}S_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{4}$} {{$F_{8}F_{8}S_{7}S_{4}V_{11}$, $F_{8}F_{8}S_{7}S_{2}V_{11}$, $F_{6}F_{9}S_{7}S_{4}V_{11}$, $F_{5}F_{6}S_{7}S_{2}V_{11}$, $F_{8}F_{9}S_{7}S_{9}V_{2}$, $F_{5}F_{8}S_{7}S_{14}V_{2}$, $F_{8}F_{9}V_{11}V_{11}V_{2}$, $F_{5}F_{8}V_{11}V_{11}V_{2}$, $F_{6}F_{7}S_{7}S_{9}V_{2}$, $F_{6}F_{7}S_{7}S_{14}V_{2}$, $F_{7}F_{8}S_{7}S_{9}V_{2}$, $F_{7}F_{8}S_{7}S_{14}V_{2}$, $F_{6}F_{9}S_{7}S_{9}V_{2}$, $F_{5}F_{6}S_{7}S_{14}V_{2}$, $F_{8}F_{9}S_{7}S_{4}V_{11}$, $F_{5}F_{8}S_{7}S_{2}V_{11}$, $F_{7}F_{9}V_{11}V_{11}V_{2}$, $F_{5}F_{7}V_{11}V_{11}V_{2}$, $F_{6}F_{8}S_{7}S_{4}V_{11}$, $F_{6}F_{8}S_{7}S_{2}V_{11}$, $F_{9}F_{9}S_{7}S_{4}V_{11}$, $F_{5}F_{5}S_{7}S_{2}V_{11}$, $F_{7}F_{7}S_{7}S_{9}V_{2}$, $F_{7}F_{7}S_{7}S_{14}V_{2}$, $F_{9}F_{9}S_{7}S_{9}V_{2}$, $F_{5}F_{5}S_{7}S_{14}V_{2}$, $F_{3}F_{8}S_{7}S_{4}V_{11}$, $F_{3}F_{8}S_{7}S_{2}V_{11}$, $F_{11}F_{6}S_{7}S_{4}V_{11}$, $F_{2}F_{6}S_{7}S_{2}V_{11}$, $F_{3}F_{7}S_{7}S_{4}V_{2}$, $F_{3}F_{7}S_{7}S_{2}V_{2}$, $F_{6}F_{9}S_{7}S_{4}V_{2}$, $F_{5}F_{6}S_{7}S_{2}V_{2}$, $F_{3}F_{9}S_{7}S_{4}V_{2}$, $F_{3}F_{5}S_{7}S_{2}V_{2}$, $F_{11}F_{7}V_{11}V_{2}V_{2}$, $F_{2}F_{7}V_{11}V_{2}V_{2}$, $F_{8}F_{9}V_{11}V_{2}V_{2}$, $F_{5}F_{8}V_{11}V_{2}V_{2}$, $F_{6}F_{7}S_{7}S_{4}V_{2}$, $F_{6}F_{7}S_{7}S_{2}V_{2}$, $F_{3}F_{11}S_{7}S_{4}V_{11}$, $F_{2}F_{3}S_{7}S_{2}V_{11}$, $F_{7}F_{9}V_{11}V_{2}V_{2}$, $F_{5}F_{7}V_{11}V_{2}V_{2}$, $F_{11}F_{11}S_{7}S_{4}V_{11}$, $F_{2}F_{2}S_{7}S_{2}V_{11}$, $F_{9}F_{9}S_{7}S_{4}V_{2}$, $F_{5}F_{5}S_{7}S_{2}V_{2}$, $F_{7}F_{7}S_{7}S_{4}V_{2}$, $F_{7}F_{7}S_{7}S_{2}V_{2}$, $F_{1}F_{9}S_{7}S_{9}S_{4}$, $F_{1}F_{5}S_{7}S_{14}S_{2}$, $F_{3}F_{8}S_{4}V_{11}V_{11}$, $F_{3}F_{8}S_{2}V_{11}V_{11}$, $F_{11}F_{6}S_{7}S_{9}S_{4}$, $F_{2}F_{6}S_{7}S_{14}S_{2}$, $F_{1}F_{9}S_{7}S_{4}S_{4}$, $F_{1}F_{5}S_{7}S_{2}S_{2}$, $F_{3}F_{7}S_{4}V_{11}V_{2}$, $F_{3}F_{7}S_{2}V_{11}V_{2}$, $F_{8}F_{8}S_{4}V_{11}V_{2}$, $F_{8}F_{8}S_{2}V_{11}V_{2}$, $F_{6}F_{9}S_{7}S_{4}S_{4}$, $F_{5}F_{6}S_{7}S_{2}S_{2}$, $F_{3}F_{9}S_{4}V_{11}V_{2}$, $F_{3}F_{5}S_{2}V_{11}V_{2}$, $F_{11}F_{7}S_{9}V_{2}V_{2}$, $F_{2}F_{7}S_{14}V_{2}V_{2}$, $F_{8}F_{9}S_{9}V_{2}V_{2}$, $F_{5}F_{8}S_{14}V_{2}V_{2}$, $F_{8}F_{9}S_{4}V_{11}V_{2}$, $F_{5}F_{8}S_{2}V_{11}V_{2}$, $F_{1}F_{11}S_{7}S_{9}S_{4}$, $F_{1}F_{2}S_{7}S_{14}S_{2}$, $F_{7}F_{8}S_{9}V_{2}V_{2}$, $F_{7}F_{8}S_{14}V_{2}V_{2}$, $F_{6}F_{9}S_{7}S_{9}S_{4}$, $F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{3}F_{11}S_{4}V_{11}V_{11}$, $F_{2}F_{3}S_{2}V_{11}V_{11}$, $F_{7}F_{9}S_{4}V_{11}V_{2}$, $F_{5}F_{7}S_{2}V_{11}V_{2}$, $F_{8}F_{9}S_{4}V_{11}V_{11}$, $F_{5}F_{8}S_{2}V_{11}V_{11}$, $F_{11}F_{11}S_{7}S_{9}S_{4}$, $F_{2}F_{2}S_{7}S_{14}S_{2}$, $F_{9}F_{9}S_{7}S_{4}S_{4}$, $F_{5}F_{5}S_{7}S_{2}S_{2}$, $F_{9}F_{9}S_{7}S_{9}S_{4}$, $F_{5}F_{5}S_{7}S_{14}S_{2}$, $F_{8}F_{9}S_{7}V_{11}V_{2}$, $F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{7}F_{8}S_{7}S_{9}S_{3}$, $F_{7}F_{8}S_{7}S_{14}S_{3}$, $F_{9}F_{9}S_{3}V_{11}V_{11}$, $F_{5}F_{5}S_{3}V_{11}V_{11}$, $F_{7}F_{9}S_{3}V_{11}V_{11}$, $F_{5}F_{7}S_{3}V_{11}V_{11}$, $F_{9}F_{9}S_{7}V_{11}V_{2}$, $F_{5}F_{5}S_{7}V_{11}V_{2}$, $F_{7}F_{7}S_{7}S_{9}S_{3}$, $F_{7}F_{7}S_{7}S_{14}S_{3}$, $F_{3}F_{9}S_{7}V_{11}V_{1}$, $F_{3}F_{5}S_{7}V_{11}V_{1}$, $F_{11}F_{8}S_{7}V_{11}V_{1}$, $F_{2}F_{8}S_{7}V_{11}V_{1}$, $F_{3}F_{9}S_{7}V_{2}V_{2}$, $F_{3}F_{5}S_{7}V_{2}V_{2}$, $F_{8}F_{9}S_{7}V_{2}V_{2}$, $F_{5}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{3}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{3}$, $F_{11}F_{9}S_{3}V_{11}V_{2}$, $F_{2}F_{5}S_{3}V_{11}V_{2}$, $F_{9}F_{9}S_{3}V_{11}V_{2}$, $F_{5}F_{5}S_{3}V_{11}V_{2}$, $F_{7}F_{8}S_{7}S_{3}S_{4}$, $F_{7}F_{8}S_{7}S_{2}S_{3}$, $F_{3}F_{7}S_{7}S_{3}S_{4}$, $F_{3}F_{7}S_{7}S_{2}S_{3}$, $F_{8}F_{8}S_{7}S_{3}S_{4}$, $F_{8}F_{8}S_{7}S_{2}S_{3}$, $F_{11}F_{7}S_{3}V_{11}V_{2}$, $F_{2}F_{7}S_{3}V_{11}V_{2}$, $F_{8}F_{9}S_{3}V_{11}V_{2}$, $F_{5}F_{8}S_{3}V_{11}V_{2}$, $F_{3}F_{11}S_{7}V_{11}V_{1}$, $F_{2}F_{3}S_{7}V_{11}V_{1}$, $F_{7}F_{9}S_{3}V_{11}V_{2}$, $F_{5}F_{7}S_{3}V_{11}V_{2}$, $F_{8}F_{9}S_{7}V_{11}V_{1}$, $F_{5}F_{8}S_{7}V_{11}V_{1}$, $F_{11}F_{11}S_{7}V_{11}V_{1}$, $F_{2}F_{2}S_{7}V_{11}V_{1}$, $F_{9}F_{9}S_{7}V_{2}V_{2}$, $F_{5}F_{5}S_{7}V_{2}V_{2}$, $F_{7}F_{7}S_{7}S_{3}S_{4}$, $F_{7}F_{7}S_{7}S_{2}S_{3}$, $F_{9}F_{9}S_{7}V_{11}V_{1}$, $F_{5}F_{5}S_{7}V_{11}V_{1}$, $F_{1}F_{7}S_{7}S_{9}V_{1}$, $F_{1}F_{7}S_{7}S_{14}V_{1}$, $F_{3}F_{9}V_{11}V_{11}V_{1}$, $F_{3}F_{5}V_{11}V_{11}V_{1}$, $F_{11}F_{8}S_{7}S_{9}V_{1}$, $F_{2}F_{8}S_{7}S_{14}V_{1}$, $F_{1}F_{8}S_{7}S_{4}V_{2}$, $F_{1}F_{8}S_{7}S_{2}V_{2}$, $F_{3}F_{9}V_{11}V_{2}V_{2}$, $F_{3}F_{5}V_{11}V_{2}V_{2}$, $F_{8}F_{9}S_{7}S_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{2}V_{2}$, $F_{3}F_{8}S_{3}S_{4}V_{11}$, $F_{3}F_{8}S_{2}S_{3}V_{11}$, $F_{11}F_{9}S_{9}S_{3}V_{2}$, $F_{2}F_{5}S_{14}S_{3}V_{2}$, $F_{7}F_{8}S_{9}S_{3}V_{2}$, $F_{7}F_{8}S_{14}S_{3}V_{2}$, $F_{9}F_{9}S_{3}S_{4}V_{11}$, $F_{5}F_{5}S_{2}S_{3}V_{11}$, $F_{1}F_{9}S_{7}S_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{2}V_{2}$, $F_{3}F_{7}S_{3}S_{4}V_{11}$, $F_{3}F_{7}S_{2}S_{3}V_{11}$, $F_{6}F_{9}S_{3}S_{4}V_{11}$, $F_{5}F_{6}S_{2}S_{3}V_{11}$, $F_{8}F_{8}S_{7}S_{4}V_{2}$, $F_{8}F_{8}S_{7}S_{2}V_{2}$, $F_{11}F_{7}S_{9}S_{3}V_{2}$, $F_{2}F_{7}S_{14}S_{3}V_{2}$, $F_{6}F_{7}S_{9}S_{3}V_{2}$, $F_{6}F_{7}S_{14}S_{3}V_{2}$, $F_{1}F_{11}S_{7}S_{9}V_{1}$, $F_{1}F_{2}S_{7}S_{14}V_{1}$, $F_{6}F_{9}S_{9}S_{3}V_{2}$, $F_{5}F_{6}S_{14}S_{3}V_{2}$, $F_{7}F_{8}S_{7}S_{9}V_{1}$, $F_{7}F_{8}S_{7}S_{14}V_{1}$, $F_{3}F_{11}V_{11}V_{11}V_{1}$, $F_{2}F_{3}V_{11}V_{11}V_{1}$, $F_{7}F_{9}S_{3}S_{4}V_{11}$, $F_{5}F_{7}S_{2}S_{3}V_{11}$, $F_{6}F_{8}S_{3}S_{4}V_{11}$, $F_{6}F_{8}S_{2}S_{3}V_{11}$, $F_{7}F_{9}V_{11}V_{11}V_{1}$, $F_{5}F_{7}V_{11}V_{11}V_{1}$, $F_{11}F_{11}S_{7}S_{9}V_{1}$, $F_{2}F_{2}S_{7}S_{14}V_{1}$, $F_{7}F_{7}S_{7}S_{9}V_{1}$, $F_{7}F_{7}S_{7}S_{14}V_{1}$, $F_{3}F_{9}S_{7}V_{1}V_{2}$, $F_{3}F_{5}S_{7}V_{1}V_{2}$, $F_{9}F_{9}S_{3}V_{2}V_{2}$, $F_{5}F_{5}S_{3}V_{2}V_{2}$, $F_{8}F_{9}S_{3}V_{2}V_{2}$, $F_{5}F_{8}S_{3}V_{2}V_{2}$, $F_{9}F_{9}S_{7}V_{1}V_{2}$, $F_{5}F_{5}S_{7}V_{1}V_{2}$, $F_{1}F_{7}S_{7}S_{4}V_{1}$, $F_{1}F_{7}S_{7}S_{2}V_{1}$, $F_{3}F_{9}V_{11}V_{1}V_{2}$, $F_{3}F_{5}V_{11}V_{1}V_{2}$, $F_{11}F_{8}V_{11}V_{1}V_{2}$, $F_{2}F_{8}V_{11}V_{1}V_{2}$, $F_{3}F_{9}S_{7}S_{4}V_{1}$, $F_{3}F_{5}S_{7}S_{2}V_{1}$, $F_{8}F_{9}V_{2}V_{2}V_{2}$, $F_{5}F_{8}V_{2}V_{2}V_{2}$, $F_{7}F_{8}S_{3}S_{4}V_{2}$, $F_{7}F_{8}S_{2}S_{3}V_{2}$, $F_{9}F_{9}S_{3}S_{4}V_{2}$, $F_{5}F_{5}S_{2}S_{3}V_{2}$, $F_{11}F_{9}S_{3}S_{4}V_{11}$, $F_{2}F_{5}S_{2}S_{3}V_{11}$, $F_{11}F_{6}S_{3}S_{4}V_{11}$, $F_{2}F_{6}S_{2}S_{3}V_{11}$, $F_{3}F_{8}S_{7}S_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{2}V_{2}$, $F_{1}F_{9}S_{7}S_{4}V_{1}$, $F_{1}F_{5}S_{7}S_{2}V_{1}$, $F_{8}F_{8}S_{3}S_{4}V_{2}$, $F_{8}F_{8}S_{2}S_{3}V_{2}$, $F_{6}F_{9}S_{3}S_{4}V_{2}$, $F_{5}F_{6}S_{2}S_{3}V_{2}$, $F_{3}F_{7}S_{7}S_{4}V_{1}$, $F_{3}F_{7}S_{7}S_{2}V_{1}$, $F_{8}F_{9}S_{3}S_{4}V_{2}$, $F_{5}F_{8}S_{2}S_{3}V_{2}$, $F_{6}F_{7}S_{3}S_{4}V_{2}$, $F_{6}F_{7}S_{2}S_{3}V_{2}$, $F_{11}F_{7}V_{11}V_{1}V_{2}$, $F_{2}F_{7}V_{11}V_{1}V_{2}$, $F_{8}F_{9}V_{11}V_{1}V_{2}$, $F_{5}F_{8}V_{11}V_{1}V_{2}$, $F_{8}F_{9}S_{3}S_{4}V_{11}$, $F_{5}F_{8}S_{2}S_{3}V_{11}$, $F_{7}F_{9}V_{11}V_{1}V_{2}$, $F_{5}F_{7}V_{11}V_{1}V_{2}$, $F_{9}F_{9}S_{7}S_{4}V_{1}$, $F_{5}F_{5}S_{7}S_{2}V_{1}$, $F_{7}F_{7}S_{7}S_{4}V_{1}$, $F_{7}F_{7}S_{7}S_{2}V_{1}$, $F_{3}F_{9}S_{4}V_{11}V_{1}$, $F_{3}F_{5}S_{2}V_{11}V_{1}$, $F_{11}F_{8}S_{9}V_{1}V_{2}$, $F_{2}F_{8}S_{14}V_{1}V_{2}$, $F_{8}F_{9}S_{4}V_{2}V_{2}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{11}F_{9}S_{9}S_{3}S_{4}$, $F_{2}F_{5}S_{14}S_{2}S_{3}$, $F_{9}F_{9}S_{3}S_{4}S_{4}$, $F_{5}F_{5}S_{2}S_{2}S_{3}$, $F_{3}F_{8}S_{4}V_{11}V_{2}$, $F_{3}F_{8}S_{2}V_{11}V_{2}$, $F_{11}F_{6}S_{9}S_{3}S_{4}$, $F_{2}F_{6}S_{14}S_{2}S_{3}$, $F_{3}F_{7}S_{4}V_{11}V_{1}$, $F_{3}F_{7}S_{2}V_{11}V_{1}$, $F_{8}F_{8}S_{4}V_{2}V_{2}$, $F_{8}F_{8}S_{2}V_{2}V_{2}$, $F_{6}F_{9}S_{3}S_{4}S_{4}$, $F_{5}F_{6}S_{2}S_{2}S_{3}$, $F_{11}F_{7}S_{9}V_{1}V_{2}$, $F_{2}F_{7}S_{14}V_{1}V_{2}$, $F_{7}F_{8}S_{9}V_{1}V_{2}$, $F_{7}F_{8}S_{14}V_{1}V_{2}$, $F_{6}F_{9}S_{9}S_{3}S_{4}$, $F_{5}F_{6}S_{14}S_{2}S_{3}$, $F_{7}F_{9}S_{4}V_{11}V_{1}$, $F_{5}F_{7}S_{2}V_{11}V_{1}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{5}$} {{$F_{6}F_{8}S_{7}V_{11}V_{1}$, $F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{8}F_{8}S_{2}V_{11}V_{11}$, $F_{5}F_{8}S_{2}V_{11}V_{11}$, $F_{8}F_{8}S_{7}V_{11}V_{1}$, $F_{5}F_{5}S_{7}S_{14}S_{2}$, $F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{6}F_{7}S_{7}V_{11}V_{2}$, $F_{5}F_{5}S_{7}S_{14}S_{3}$, $F_{7}F_{8}S_{3}V_{11}V_{11}$, $F_{17}F_{6}S_{7}S_{14}S_{3}$, $F_{17}F_{5}S_{7}S_{14}S_{3}$, $F_{5}F_{6}S_{7}S_{14}S_{3}$, $F_{5}F_{7}S_{7}V_{11}V_{2}$, $F_{17}F_{7}S_{3}V_{11}V_{11}$, $F_{5}F_{8}S_{3}V_{11}V_{11}$, $F_{6}F_{8}S_{7}V_{11}V_{2}$, $F_{7}F_{7}S_{7}V_{11}V_{2}$, $F_{17}F_{17}S_{7}S_{14}S_{3}$, $F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{8}S_{7}S_{2}V_{11}$, $F_{2}F_{6}S_{7}S_{2}V_{11}$, $F_{3}F_{5}S_{7}S_{2}V_{2}$, $F_{6}F_{7}S_{7}S_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{3}V_{1}$, $F_{2}F_{5}S_{2}S_{3}V_{11}$, $F_{7}F_{8}S_{2}S_{3}V_{11}$, $F_{17}F_{6}S_{7}S_{3}V_{1}$, $F_{3}F_{17}S_{7}S_{3}V_{1}$, $F_{6}F_{8}S_{7}S_{3}V_{1}$, $F_{3}F_{7}S_{7}S_{2}V_{2}$, $F_{2}F_{17}S_{2}S_{3}V_{11}$, $F_{8}F_{8}S_{2}S_{3}V_{11}$, $F_{5}F_{6}S_{7}S_{2}V_{2}$, $F_{2}F_{3}S_{7}S_{2}V_{11}$, $F_{17}F_{7}S_{2}S_{3}V_{11}$, $F_{5}F_{8}S_{2}S_{3}V_{11}$, $F_{6}F_{8}S_{7}S_{2}V_{11}$, $F_{2}F_{2}S_{7}S_{2}V_{11}$, $F_{7}F_{7}S_{7}S_{2}V_{2}$, $F_{17}F_{17}S_{7}S_{3}V_{1}$, $F_{8}F_{8}S_{7}S_{3}V_{1}$, $F_{5}F_{5}S_{7}S_{2}V_{2}$, $F_{8}F_{8}S_{7}S_{2}V_{11}$, $F_{1}F_{5}S_{7}S_{14}S_{2}$, $F_{3}F_{8}S_{2}V_{11}V_{11}$, $F_{2}F_{6}S_{7}S_{14}S_{2}$, $F_{1}F_{8}S_{7}V_{1}V_{2}$, $F_{3}F_{5}S_{2}V_{11}V_{2}$, $F_{5}F_{8}S_{2}V_{11}V_{2}$, $F_{6}F_{7}S_{7}V_{1}V_{2}$, $F_{3}F_{8}S_{3}V_{11}V_{1}$, $F_{2}F_{5}S_{14}S_{2}S_{3}$, $F_{5}F_{5}S_{14}S_{2}S_{3}$, $F_{7}F_{8}S_{3}V_{11}V_{1}$, $F_{1}F_{7}S_{7}V_{1}V_{2}$, $F_{3}F_{17}S_{3}V_{11}V_{1}$, $F_{6}F_{8}S_{3}V_{11}V_{1}$, $F_{6}F_{8}S_{7}V_{1}V_{2}$, $F_{3}F_{7}S_{2}V_{11}V_{2}$, $F_{2}F_{17}S_{14}S_{2}S_{3}$, $F_{5}F_{6}S_{14}S_{2}S_{3}$, $F_{8}F_{8}S_{2}V_{11}V_{2}$, $F_{1}F_{2}S_{7}S_{14}S_{2}$, $F_{17}F_{5}S_{14}S_{2}S_{3}$, $F_{2}F_{3}S_{2}V_{11}V_{11}$, $F_{5}F_{7}S_{2}V_{11}V_{2}$, $F_{17}F_{7}S_{3}V_{11}V_{1}$, $F_{2}F_{2}S_{7}S_{14}S_{2}$, $F_{7}F_{7}S_{7}V_{1}V_{2}$, $F_{8}F_{8}S_{7}V_{1}V_{2}$, $F_{3}F_{7}S_{7}S_{1}V_{11}$, $F_{2}F_{5}S_{7}S_{1}V_{11}$, $F_{3}F_{5}S_{7}S_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{3}V_{2}$, $F_{2}F_{5}S_{3}S_{3}V_{11}$, $F_{7}F_{8}S_{3}S_{3}V_{11}$, $F_{5}F_{5}S_{7}S_{3}V_{2}$, $F_{2}F_{3}S_{7}S_{1}V_{11}$, $F_{5}F_{8}S_{3}S_{3}V_{11}$, $F_{5}F_{7}S_{7}S_{1}V_{11}$, $F_{2}F_{2}S_{7}S_{1}V_{11}$, $F_{8}F_{8}S_{7}S_{3}V_{2}$, $F_{7}F_{7}S_{7}S_{1}V_{11}$, $F_{1}F_{17}S_{7}S_{14}S_{1}$, $F_{3}F_{7}S_{1}V_{11}V_{11}$, $F_{2}F_{5}S_{7}S_{14}S_{1}$, $F_{1}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{5}S_{3}V_{11}V_{2}$, $F_{6}F_{7}S_{3}V_{11}V_{2}$, $F_{5}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{8}S_{3}V_{11}V_{2}$, $F_{2}F_{5}S_{14}S_{3}S_{3}$, $F_{17}F_{6}S_{14}S_{3}S_{3}$, $F_{7}F_{8}S_{3}V_{11}V_{2}$, $F_{1}F_{2}S_{7}S_{14}S_{1}$, $F_{5}F_{6}S_{14}S_{3}S_{3}$, $F_{17}F_{5}S_{7}S_{14}S_{1}$, $F_{2}F_{3}S_{1}V_{11}V_{11}$, $F_{6}F_{8}S_{3}V_{11}V_{2}$, $F_{5}F_{8}S_{3}V_{11}V_{2}$, $F_{17}F_{7}S_{1}V_{11}V_{11}$, $F_{2}F_{2}S_{7}S_{14}S_{1}$, $F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{17}F_{17}S_{7}S_{14}S_{1}$, $F_{3}F_{7}S_{7}S_{1}S_{2}$, $F_{3}F_{8}S_{7}S_{2}S_{3}$, $F_{7}F_{8}S_{2}S_{3}S_{3}$, $F_{8}F_{8}S_{2}S_{3}S_{3}$, $F_{7}F_{7}S_{7}S_{1}S_{2}$, $F_{8}F_{8}S_{7}S_{2}S_{3}$, $F_{1}F_{17}S_{7}S_{1}V_{1}$, $F_{3}F_{7}S_{1}S_{2}V_{11}$, $F_{2}F_{5}S_{1}S_{2}V_{11}$, $F_{3}F_{7}S_{7}S_{1}V_{1}$, $F_{1}F_{5}S_{7}S_{2}V_{2}$, $F_{3}F_{8}S_{2}S_{3}V_{11}$, $F_{2}F_{6}S_{2}S_{3}V_{11}$, $F_{3}F_{8}S_{7}S_{2}V_{2}$, $F_{1}F_{8}S_{7}S_{2}V_{2}$, $F_{5}F_{8}S_{2}S_{3}V_{2}$, $F_{6}F_{7}S_{2}S_{3}V_{2}$, $F_{5}F_{5}S_{2}S_{3}V_{2}$, $F_{7}F_{8}S_{3}S_{3}V_{1}$, $F_{17}F_{6}S_{3}S_{3}V_{1}$, $F_{7}F_{8}S_{2}S_{3}V_{2}$, $F_{1}F_{7}S_{7}S_{1}V_{1}$, $F_{6}F_{8}S_{3}S_{3}V_{1}$, $F_{3}F_{17}S_{7}S_{1}V_{1}$, $F_{5}F_{6}S_{2}S_{3}V_{2}$, $F_{8}F_{8}S_{2}S_{3}V_{2}$, $F_{2}F_{17}S_{1}S_{2}V_{11}$, $F_{5}F_{7}S_{1}S_{2}V_{11}$, $F_{6}F_{8}S_{2}S_{3}V_{11}$, $F_{17}F_{7}S_{1}S_{2}V_{11}$, $F_{7}F_{7}S_{7}S_{1}V_{1}$, $F_{8}F_{8}S_{7}S_{2}V_{2}$, $F_{17}F_{17}S_{7}S_{1}V_{1}$, $F_{3}F_{7}S_{1}V_{11}V_{1}$, $F_{2}F_{5}S_{14}S_{1}S_{2}$, $F_{3}F_{8}S_{2}V_{11}V_{2}$, $F_{2}F_{6}S_{14}S_{2}S_{3}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{6}F_{7}S_{3}V_{1}V_{2}$, $F_{7}F_{8}S_{3}V_{1}V_{2}$, $F_{3}F_{17}S_{1}V_{11}V_{1}$, $F_{6}F_{8}S_{3}V_{1}V_{2}$, $F_{2}F_{17}S_{14}S_{1}S_{2}$, $F_{8}F_{8}S_{2}V_{2}V_{2}$, $F_{17}F_{5}S_{14}S_{1}S_{2}$, $F_{17}F_{7}S_{1}V_{11}V_{1}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{6}$} {{$F_{6}F_{8}S_{7}V_{11}V_{1}$, $F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{6}F_{7}S_{7}V_{12}V_{2}$, $F_{5}F_{8}S_{14}V_{11}V_{2}$, $F_{7}F_{8}S_{14}V_{11}V_{2}$, $F_{5}F_{7}S_{14}V_{11}V_{2}$, $F_{8}F_{8}S_{7}V_{11}V_{1}$, $F_{5}F_{5}S_{7}S_{14}S_{2}$, $F_{7}F_{7}S_{7}V_{12}V_{2}$, $F_{8}F_{8}S_{7}S_{2}V_{11}$, $F_{5}F_{6}S_{7}S_{2}V_{11}$, $F_{5}F_{8}S_{7}S_{14}V_{2}$, $F_{6}F_{7}S_{7}S_{14}V_{2}$, $F_{7}F_{8}S_{7}S_{3}V_{12}$, $F_{5}F_{5}S_{14}S_{3}V_{11}$, $F_{7}F_{8}S_{14}S_{3}V_{11}$, $F_{17}F_{6}S_{7}S_{3}V_{12}$, $F_{17}F_{8}S_{7}S_{3}V_{12}$, $F_{6}F_{7}S_{7}S_{3}V_{12}$, $F_{7}F_{8}S_{7}S_{14}V_{2}$, $F_{17}F_{5}S_{14}S_{3}V_{11}$, $F_{5}F_{6}S_{7}S_{14}V_{2}$, $F_{5}F_{8}S_{7}S_{2}V_{11}$, $F_{17}F_{7}S_{14}S_{3}V_{11}$, $F_{5}F_{7}S_{14}S_{3}V_{11}$, $F_{6}F_{8}S_{7}S_{2}V_{11}$, $F_{5}F_{5}S_{7}S_{2}V_{11}$, $F_{7}F_{7}S_{7}S_{14}V_{2}$, $F_{17}F_{17}S_{7}S_{3}V_{12}$, $F_{7}F_{7}S_{7}S_{3}V_{12}$, $F_{5}F_{5}S_{7}S_{14}V_{2}$, $F_{2}F_{8}S_{7}V_{11}V_{1}$, $F_{10}F_{6}S_{7}V_{11}V_{1}$, $F_{2}F_{7}S_{7}V_{2}V_{2}$, $F_{6}F_{7}S_{7}V_{2}V_{2}$, $F_{2}F_{5}S_{7}S_{2}S_{3}$, $F_{10}F_{7}S_{3}V_{11}V_{2}$, $F_{7}F_{8}S_{3}V_{11}V_{2}$, $F_{17}F_{6}S_{7}S_{2}S_{3}$, $F_{2}F_{17}S_{7}S_{2}S_{3}$, $F_{5}F_{6}S_{7}S_{2}S_{3}$, $F_{10}F_{17}S_{3}V_{11}V_{2}$, $F_{5}F_{8}S_{3}V_{11}V_{2}$, $F_{2}F_{10}S_{7}V_{11}V_{1}$, $F_{17}F_{7}S_{3}V_{11}V_{2}$, $F_{5}F_{7}S_{3}V_{11}V_{2}$, $F_{10}F_{10}S_{7}V_{11}V_{1}$, $F_{7}F_{7}S_{7}V_{2}V_{2}$, $F_{17}F_{17}S_{7}S_{2}S_{3}$, $F_{5}F_{5}S_{7}S_{2}S_{3}$, $F_{3}F_{5}S_{7}S_{14}V_{1}$, $F_{10}F_{6}S_{7}S_{14}V_{1}$, $F_{3}F_{7}S_{7}S_{2}V_{2}$, $F_{5}F_{6}S_{7}S_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{3}V_{1}$, $F_{10}F_{7}S_{14}S_{3}V_{2}$, $F_{5}F_{5}S_{14}S_{3}V_{2}$, $F_{17}F_{6}S_{7}S_{3}V_{1}$, $F_{3}F_{17}S_{7}S_{3}V_{1}$, $F_{6}F_{8}S_{7}S_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{2}V_{2}$, $F_{10}F_{17}S_{14}S_{3}V_{2}$, $F_{5}F_{8}S_{14}S_{3}V_{2}$, $F_{6}F_{7}S_{7}S_{2}V_{2}$, $F_{3}F_{10}S_{7}S_{14}V_{1}$, $F_{17}F_{5}S_{14}S_{3}V_{2}$, $F_{7}F_{8}S_{14}S_{3}V_{2}$, $F_{5}F_{6}S_{7}S_{14}V_{1}$, $F_{10}F_{10}S_{7}S_{14}V_{1}$, $F_{5}F_{5}S_{7}S_{2}V_{2}$, $F_{17}F_{17}S_{7}S_{3}V_{1}$, $F_{8}F_{8}S_{7}S_{3}V_{1}$, $F_{7}F_{7}S_{7}S_{2}V_{2}$, $F_{5}F_{5}S_{7}S_{14}V_{1}$, $F_{1}F_{7}S_{7}V_{12}V_{1}$, $F_{3}F_{5}S_{14}V_{11}V_{1}$, $F_{2}F_{8}S_{14}V_{11}V_{1}$, $F_{10}F_{6}S_{7}V_{12}V_{1}$, $F_{1}F_{5}S_{7}S_{2}S_{2}$, $F_{3}F_{7}S_{2}V_{11}V_{2}$, $F_{8}F_{8}S_{2}V_{11}V_{2}$, $F_{5}F_{6}S_{7}S_{2}S_{2}$, $F_{1}F_{8}S_{7}V_{1}V_{2}$, $F_{2}F_{7}S_{14}V_{2}V_{2}$, $F_{5}F_{8}S_{14}V_{2}V_{2}$, $F_{6}F_{7}S_{7}V_{1}V_{2}$, $F_{3}F_{8}S_{3}V_{11}V_{1}$, $F_{2}F_{5}S_{14}S_{2}S_{3}$, $F_{10}F_{7}S_{3}V_{12}V_{2}$, $F_{7}F_{8}S_{3}V_{12}V_{2}$, $F_{5}F_{5}S_{14}S_{2}S_{3}$, $F_{7}F_{8}S_{3}V_{11}V_{1}$, $F_{1}F_{7}S_{7}V_{1}V_{2}$, $F_{3}F_{17}S_{3}V_{11}V_{1}$, $F_{6}F_{8}S_{3}V_{11}V_{1}$, $F_{6}F_{8}S_{7}V_{1}V_{2}$, $F_{2}F_{17}S_{14}S_{2}S_{3}$, $F_{5}F_{6}S_{14}S_{2}S_{3}$, $F_{3}F_{5}S_{2}V_{11}V_{2}$, $F_{10}F_{17}S_{3}V_{12}V_{2}$, $F_{6}F_{7}S_{3}V_{12}V_{2}$, $F_{5}F_{8}S_{2}V_{11}V_{2}$, $F_{1}F_{10}S_{7}V_{12}V_{1}$, $F_{17}F_{8}S_{3}V_{12}V_{2}$, $F_{6}F_{7}S_{7}V_{12}V_{1}$, $F_{3}F_{10}S_{14}V_{11}V_{1}$, $F_{7}F_{8}S_{14}V_{2}V_{2}$, $F_{17}F_{5}S_{14}S_{2}S_{3}$, $F_{7}F_{8}S_{14}V_{11}V_{1}$, $F_{2}F_{10}S_{14}V_{11}V_{1}$, $F_{17}F_{7}S_{3}V_{11}V_{1}$, $F_{5}F_{7}S_{2}V_{11}V_{2}$, $F_{5}F_{7}S_{14}V_{11}V_{1}$, $F_{10}F_{10}S_{7}V_{12}V_{1}$, $F_{5}F_{5}S_{7}S_{2}S_{2}$, $F_{7}F_{7}S_{7}V_{1}V_{2}$, $F_{8}F_{8}S_{7}V_{1}V_{2}$, $F_{7}F_{7}S_{7}V_{12}V_{1}$, $F_{2}F_{5}S_{7}S_{1}V_{11}$, $F_{10}F_{8}S_{7}S_{1}V_{11}$, $F_{2}F_{7}S_{7}S_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{3}V_{2}$, $F_{2}F_{5}S_{7}S_{3}V_{2}$, $F_{10}F_{7}S_{3}S_{3}V_{11}$, $F_{5}F_{5}S_{3}S_{3}V_{11}$, $F_{7}F_{8}S_{7}S_{3}V_{2}$, $F_{2}F_{10}S_{7}S_{1}V_{11}$, $F_{5}F_{7}S_{3}S_{3}V_{11}$, $F_{5}F_{8}S_{7}S_{1}V_{11}$, $F_{10}F_{10}S_{7}S_{1}V_{11}$, $F_{5}F_{5}S_{7}S_{3}V_{2}$, $F_{7}F_{7}S_{7}S_{3}V_{2}$, $F_{5}F_{5}S_{7}S_{1}V_{11}$, $F_{3}F_{7}S_{7}S_{14}S_{1}$, $F_{10}F_{8}S_{7}S_{14}S_{1}$, $F_{3}F_{7}S_{7}S_{2}S_{3}$, $F_{8}F_{8}S_{7}S_{2}S_{3}$, $F_{3}F_{8}S_{7}S_{2}S_{3}$, $F_{10}F_{7}S_{14}S_{3}S_{3}$, $F_{7}F_{8}S_{14}S_{3}S_{3}$, $F_{7}F_{8}S_{7}S_{2}S_{3}$, $F_{3}F_{10}S_{7}S_{14}S_{1}$, $F_{7}F_{8}S_{7}S_{14}S_{1}$, $F_{10}F_{10}S_{7}S_{14}S_{1}$, $F_{7}F_{7}S_{7}S_{2}S_{3}$, $F_{7}F_{7}S_{7}S_{14}S_{1}$, $F_{1}F_{17}S_{7}S_{1}V_{12}$, $F_{3}F_{7}S_{14}S_{1}V_{11}$, $F_{2}F_{5}S_{14}S_{1}V_{11}$, $F_{10}F_{8}S_{7}S_{1}V_{12}$, $F_{1}F_{5}S_{7}S_{2}V_{2}$, $F_{3}F_{7}S_{2}S_{3}V_{11}$, $F_{5}F_{6}S_{2}S_{3}V_{11}$, $F_{8}F_{8}S_{7}S_{2}V_{2}$, $F_{1}F_{8}S_{7}S_{2}V_{2}$, $F_{2}F_{7}S_{14}S_{3}V_{2}$, $F_{6}F_{7}S_{14}S_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{2}V_{2}$, $F_{3}F_{8}S_{2}S_{3}V_{11}$, $F_{2}F_{5}S_{14}S_{3}V_{2}$, $F_{10}F_{7}S_{3}S_{3}V_{12}$, $F_{17}F_{6}S_{3}S_{3}V_{12}$, $F_{5}F_{5}S_{2}S_{3}V_{11}$, $F_{1}F_{10}S_{7}S_{1}V_{12}$, $F_{6}F_{7}S_{3}S_{3}V_{12}$, $F_{17}F_{8}S_{7}S_{1}V_{12}$, $F_{3}F_{10}S_{14}S_{1}V_{11}$, $F_{5}F_{6}S_{14}S_{3}V_{2}$, $F_{17}F_{5}S_{14}S_{1}V_{11}$, $F_{2}F_{10}S_{14}S_{1}V_{11}$, $F_{6}F_{8}S_{2}S_{3}V_{11}$, $F_{5}F_{7}S_{2}S_{3}V_{11}$, $F_{17}F_{7}S_{14}S_{1}V_{11}$, $F_{10}F_{10}S_{7}S_{1}V_{12}$, $F_{17}F_{17}S_{7}S_{1}V_{12}$, $F_{3}F_{7}S_{7}S_{1}V_{2}$, $F_{2}F_{5}S_{7}S_{1}V_{2}$, $F_{3}F_{5}S_{7}S_{3}V_{1}$, $F_{2}F_{8}S_{7}S_{3}V_{1}$, $F_{5}F_{5}S_{3}S_{3}V_{2}$, $F_{7}F_{8}S_{3}S_{3}V_{2}$, $F_{2}F_{5}S_{7}S_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{1}V_{2}$, $F_{5}F_{8}S_{3}S_{3}V_{2}$, $F_{2}F_{7}S_{7}S_{1}V_{2}$, $F_{5}F_{5}S_{7}S_{1}V_{2}$, $F_{5}F_{5}S_{7}S_{3}V_{1}$, $F_{7}F_{7}S_{7}S_{1}V_{2}$, $F_{1}F_{17}S_{7}S_{1}S_{2}$, $F_{3}F_{7}S_{1}V_{11}V_{2}$, $F_{10}F_{8}S_{1}V_{11}V_{2}$, $F_{2}F_{5}S_{7}S_{1}S_{2}$, $F_{3}F_{5}S_{3}V_{11}V_{1}$, $F_{10}F_{6}S_{3}V_{11}V_{1}$, $F_{2}F_{8}S_{7}V_{1}V_{2}$, $F_{5}F_{8}S_{3}V_{2}V_{2}$, $F_{6}F_{7}S_{3}V_{2}V_{2}$, $F_{2}F_{7}S_{7}V_{1}V_{2}$, $F_{7}F_{8}S_{3}V_{2}V_{2}$, $F_{5}F_{5}S_{2}S_{3}S_{3}$, $F_{17}F_{6}S_{2}S_{3}S_{3}$, $F_{10}F_{7}S_{3}V_{11}V_{1}$, $F_{1}F_{5}S_{7}S_{1}S_{2}$, $F_{5}F_{6}S_{2}S_{3}S_{3}$, $F_{2}F_{17}S_{7}S_{1}S_{2}$, $F_{3}F_{5}S_{1}V_{11}V_{2}$, $F_{10}F_{17}S_{1}V_{11}V_{2}$, $F_{5}F_{8}S_{1}V_{11}V_{2}$, $F_{5}F_{7}S_{3}V_{11}V_{1}$, $F_{17}F_{7}S_{1}V_{11}V_{2}$, $F_{5}F_{5}S_{7}S_{1}S_{2}$, $F_{17}F_{17}S_{7}S_{1}S_{2}$, $F_{1}F_{17}S_{7}S_{1}V_{1}$, $F_{2}F_{5}S_{14}S_{1}V_{2}$, $F_{10}F_{8}S_{14}S_{1}V_{2}$, $F_{3}F_{7}S_{7}S_{1}V_{1}$, $F_{1}F_{7}S_{7}S_{2}V_{1}$, $F_{2}F_{8}S_{14}S_{3}V_{1}$, $F_{10}F_{6}S_{14}S_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{2}V_{1}$, $F_{1}F_{5}S_{7}S_{2}V_{1}$, $F_{8}F_{8}S_{2}S_{3}V_{2}$, $F_{5}F_{6}S_{2}S_{3}V_{2}$, $F_{3}F_{7}S_{7}S_{2}V_{1}$, $F_{2}F_{5}S_{14}S_{3}V_{1}$, $F_{7}F_{8}S_{2}S_{3}V_{2}$, $F_{7}F_{8}S_{3}S_{3}V_{1}$, $F_{17}F_{6}S_{3}S_{3}V_{1}$, $F_{5}F_{5}S_{2}S_{3}V_{2}$, $F_{10}F_{7}S_{14}S_{3}V_{1}$, $F_{1}F_{7}S_{7}S_{1}V_{1}$, $F_{6}F_{8}S_{3}S_{3}V_{1}$, $F_{3}F_{17}S_{7}S_{1}V_{1}$, $F_{2}F_{7}S_{14}S_{1}V_{2}$, $F_{6}F_{7}S_{2}S_{3}V_{2}$, $F_{5}F_{8}S_{2}S_{3}V_{2}$, $F_{10}F_{17}S_{14}S_{1}V_{2}$, $F_{7}F_{8}S_{14}S_{1}V_{2}$, $F_{5}F_{6}S_{14}S_{3}V_{1}$, $F_{7}F_{8}S_{14}S_{3}V_{1}$, $F_{17}F_{5}S_{14}S_{1}V_{2}$, $F_{7}F_{7}S_{7}S_{1}V_{1}$, $F_{5}F_{5}S_{7}S_{2}V_{1}$, $F_{7}F_{7}S_{7}S_{2}V_{1}$, $F_{17}F_{17}S_{7}S_{1}V_{1}$, $F_{3}F_{7}S_{1}V_{11}V_{1}$, $F_{2}F_{5}S_{14}S_{1}S_{2}$, $F_{10}F_{8}S_{1}V_{12}V_{2}$, $F_{3}F_{5}S_{2}V_{11}V_{1}$, $F_{2}F_{8}S_{14}V_{1}V_{2}$, $F_{10}F_{6}S_{3}V_{12}V_{1}$, $F_{3}F_{7}S_{2}V_{11}V_{1}$, $F_{8}F_{8}S_{2}V_{2}V_{2}$, $F_{5}F_{6}S_{2}S_{2}S_{3}$, $F_{2}F_{7}S_{14}V_{1}V_{2}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{6}F_{7}S_{3}V_{1}V_{2}$, $F_{10}F_{7}S_{3}V_{12}V_{1}$, $F_{5}F_{5}S_{2}S_{2}S_{3}$, $F_{7}F_{8}S_{3}V_{1}V_{2}$, $F_{3}F_{17}S_{1}V_{11}V_{1}$, $F_{6}F_{8}S_{3}V_{1}V_{2}$, $F_{2}F_{17}S_{14}S_{1}S_{2}$, $F_{10}F_{17}S_{1}V_{12}V_{2}$, $F_{17}F_{8}S_{1}V_{12}V_{2}$, $F_{6}F_{7}S_{3}V_{12}V_{1}$, $F_{17}F_{5}S_{14}S_{1}S_{2}$, $F_{7}F_{8}S_{14}V_{1}V_{2}$, $F_{17}F_{7}S_{1}V_{11}V_{1}$, $F_{5}F_{7}S_{2}V_{11}V_{1}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{7}$} {{$F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{17}F_{6}S_{7}S_{15}S_{3}$, $F_{5}F_{5}S_{14}S_{14}S_{3}$, $F_{17}F_{5}S_{14}S_{14}S_{3}$, $F_{5}F_{5}S_{7}S_{14}S_{2}$, $F_{17}F_{17}S_{7}S_{15}S_{3}$, $F_{2}F_{5}S_{7}S_{14}S_{1}$, $F_{16}F_{6}S_{7}S_{14}S_{1}$, $F_{2}F_{17}S_{7}S_{2}S_{3}$, $F_{5}F_{6}S_{7}S_{2}S_{3}$, $F_{2}F_{5}S_{7}S_{2}S_{3}$, $F_{16}F_{17}S_{14}S_{3}S_{3}$, $F_{5}F_{5}S_{14}S_{3}S_{3}$, $F_{17}F_{6}S_{7}S_{2}S_{3}$, $F_{2}F_{16}S_{7}S_{14}S_{1}$, $F_{17}F_{5}S_{14}S_{3}S_{3}$, $F_{5}F_{6}S_{7}S_{14}S_{1}$, $F_{16}F_{16}S_{7}S_{14}S_{1}$, $F_{5}F_{5}S_{7}S_{2}S_{3}$, $F_{17}F_{17}S_{7}S_{2}S_{3}$, $F_{5}F_{5}S_{7}S_{14}S_{1}$, $F_{1}F_{17}S_{7}S_{15}S_{1}$, $F_{2}F_{5}S_{14}S_{14}S_{1}$, $F_{16}F_{6}S_{7}S_{15}S_{1}$, $F_{1}F_{5}S_{7}S_{2}S_{2}$, $F_{2}F_{17}S_{14}S_{2}S_{3}$, $F_{5}F_{6}S_{14}S_{2}S_{3}$, $F_{5}F_{6}S_{7}S_{2}S_{2}$, $F_{2}F_{5}S_{14}S_{2}S_{3}$, $F_{16}F_{17}S_{15}S_{3}S_{3}$, $F_{17}F_{6}S_{15}S_{3}S_{3}$, $F_{5}F_{5}S_{14}S_{2}S_{3}$, $F_{1}F_{16}S_{7}S_{15}S_{1}$, $F_{17}F_{6}S_{7}S_{15}S_{1}$, $F_{2}F_{16}S_{14}S_{14}S_{1}$, $F_{17}F_{5}S_{14}S_{2}S_{3}$, $F_{17}F_{5}S_{14}S_{14}S_{1}$, $F_{16}F_{16}S_{7}S_{15}S_{1}$, $F_{5}F_{5}S_{7}S_{2}S_{2}$, $F_{17}F_{17}S_{7}S_{15}S_{1}$, $F_{2}F_{5}S_{7}S_{1}S_{3}$, $F_{5}F_{5}S_{3}S_{3}S_{3}$, $F_{5}F_{5}S_{7}S_{1}S_{3}$, $F_{1}F_{17}S_{7}S_{1}S_{2}$, $F_{2}F_{5}S_{14}S_{1}S_{3}$, $F_{16}F_{6}S_{14}S_{1}S_{3}$, $F_{2}F_{5}S_{7}S_{1}S_{2}$, $F_{1}F_{5}S_{7}S_{1}S_{2}$, $F_{5}F_{6}S_{2}S_{3}S_{3}$, $F_{2}F_{17}S_{7}S_{1}S_{2}$, $F_{17}F_{6}S_{2}S_{3}S_{3}$, $F_{5}F_{5}S_{2}S_{3}S_{3}$, $F_{16}F_{17}S_{14}S_{1}S_{3}$, $F_{5}F_{6}S_{14}S_{1}S_{3}$, $F_{17}F_{5}S_{14}S_{1}S_{3}$, $F_{5}F_{5}S_{7}S_{1}S_{2}$, $F_{17}F_{17}S_{7}S_{1}S_{2}$, $F_{2}F_{5}S_{14}S_{1}S_{2}$, $F_{16}F_{6}S_{15}S_{1}S_{3}$, $F_{2}F_{17}S_{14}S_{1}S_{2}$, $F_{5}F_{6}S_{2}S_{2}S_{3}$, $F_{16}F_{17}S_{15}S_{1}S_{3}$, $F_{5}F_{5}S_{2}S_{2}S_{3}$, $F_{17}F_{6}S_{15}S_{1}S_{3}$, $F_{17}F_{5}S_{14}S_{1}S_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{8}$} {{$F_{8}F_{8}S_{7}S_{7}S_{4}$, $F_{8}F_{8}S_{7}S_{7}S_{2}$, $F_{8}F_{9}S_{7}V_{11}V_{2}$, $F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{9}F_{9}S_{7}V_{11}V_{2}$, $F_{5}F_{5}S_{7}V_{11}V_{2}$, $F_{3}F_{8}S_{7}S_{7}S_{4}$, $F_{3}F_{8}S_{7}S_{7}S_{2}$, $F_{3}F_{9}S_{7}V_{2}V_{2}$, $F_{3}F_{5}S_{7}V_{2}V_{2}$, $F_{8}F_{9}S_{7}V_{2}V_{2}$, $F_{5}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{3}S_{7}S_{7}S_{4}$, $F_{3}F_{3}S_{7}S_{7}S_{2}$, $F_{9}F_{9}S_{7}V_{2}V_{2}$, $F_{5}F_{5}S_{7}V_{2}V_{2}$, $F_{1}F_{9}S_{7}S_{4}V_{11}$, $F_{1}F_{5}S_{7}S_{2}V_{11}$, $F_{3}F_{8}S_{7}S_{4}V_{11}$, $F_{3}F_{8}S_{7}S_{2}V_{11}$, $F_{1}F_{9}S_{7}S_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{2}V_{2}$, $F_{8}F_{8}S_{7}S_{4}V_{2}$, $F_{8}F_{8}S_{7}S_{2}V_{2}$, $F_{1}F_{8}S_{7}S_{4}V_{2}$, $F_{1}F_{8}S_{7}S_{2}V_{2}$, $F_{3}F_{9}V_{11}V_{2}V_{2}$, $F_{3}F_{5}V_{11}V_{2}V_{2}$, $F_{8}F_{9}V_{11}V_{2}V_{2}$, $F_{5}F_{8}V_{11}V_{2}V_{2}$, $F_{8}F_{9}S_{7}S_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{2}V_{2}$, $F_{1}F_{3}S_{7}S_{4}V_{11}$, $F_{1}F_{3}S_{7}S_{2}V_{11}$, $F_{8}F_{9}S_{7}S_{4}V_{11}$, $F_{5}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{3}S_{7}S_{4}V_{11}$, $F_{3}F_{3}S_{7}S_{2}V_{11}$, $F_{9}F_{9}S_{7}S_{4}V_{2}$, $F_{5}F_{5}S_{7}S_{2}V_{2}$, $F_{9}F_{9}S_{7}S_{4}V_{11}$, $F_{5}F_{5}S_{7}S_{2}V_{11}$, $F_{3}F_{8}S_{7}S_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{2}V_{2}$, $F_{8}F_{9}V_{2}V_{2}V_{2}$, $F_{5}F_{8}V_{2}V_{2}V_{2}$, $F_{3}F_{9}S_{7}S_{4}V_{2}$, $F_{3}F_{5}S_{7}S_{2}V_{2}$, $F_{1}F_{9}S_{7}S_{4}S_{4}$, $F_{1}F_{5}S_{7}S_{2}S_{2}$, $F_{3}F_{8}S_{4}V_{11}V_{2}$, $F_{3}F_{8}S_{2}V_{11}V_{2}$, $F_{8}F_{8}S_{4}V_{2}V_{2}$, $F_{8}F_{8}S_{2}V_{2}V_{2}$, $F_{3}F_{9}S_{4}V_{11}V_{2}$, $F_{3}F_{5}S_{2}V_{11}V_{2}$, $F_{8}F_{9}S_{4}V_{2}V_{2}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{8}F_{9}S_{4}V_{11}V_{2}$, $F_{5}F_{8}S_{2}V_{11}V_{2}$, $F_{9}F_{9}S_{7}S_{4}S_{4}$, $F_{5}F_{5}S_{7}S_{2}S_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{9}$} {{$F_{5}F_{6}S_{7}S_{7}S_{2}$, $F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{6}F_{7}S_{7}V_{11}V_{2}$, $F_{5}F_{7}S_{7}V_{11}V_{2}$, $F_{6}F_{8}S_{7}V_{11}V_{2}$, $F_{5}F_{5}S_{7}S_{7}S_{2}$, $F_{7}F_{7}S_{7}V_{11}V_{2}$, $F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{6}F_{6}S_{7}S_{7}S_{2}$, $F_{6}F_{8}S_{7}S_{7}V_{1}$, $F_{8}F_{8}S_{7}S_{2}V_{11}$, $F_{5}F_{6}S_{7}S_{2}V_{11}$, $F_{5}F_{8}S_{7}S_{2}V_{11}$, $F_{6}F_{8}S_{7}S_{2}V_{11}$, $F_{8}F_{8}S_{7}S_{7}V_{1}$, $F_{5}F_{5}S_{7}S_{2}V_{11}$, $F_{6}F_{6}S_{7}S_{7}V_{1}$, $F_{3}F_{6}S_{7}S_{7}V_{2}$, $F_{3}F_{7}S_{7}S_{2}V_{2}$, $F_{5}F_{6}S_{7}S_{2}V_{2}$, $F_{3}F_{5}S_{7}S_{2}V_{2}$, $F_{6}F_{7}S_{7}S_{2}V_{2}$, $F_{3}F_{3}S_{7}S_{7}V_{2}$, $F_{5}F_{5}S_{7}S_{2}V_{2}$, $F_{7}F_{7}S_{7}S_{2}V_{2}$, $F_{6}F_{6}S_{7}S_{7}V_{2}$, $F_{1}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{6}S_{7}V_{11}V_{2}$, $F_{1}F_{7}S_{7}V_{1}V_{2}$, $F_{6}F_{8}S_{7}V_{1}V_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{2}$, $F_{3}F_{7}S_{2}V_{11}V_{2}$, $F_{8}F_{8}S_{2}V_{11}V_{2}$, $F_{5}F_{6}S_{7}S_{2}S_{2}$, $F_{1}F_{8}S_{7}V_{1}V_{2}$, $F_{3}F_{5}S_{2}V_{11}V_{2}$, $F_{5}F_{8}S_{2}V_{11}V_{2}$, $F_{6}F_{7}S_{7}V_{1}V_{2}$, $F_{1}F_{3}S_{7}V_{11}V_{2}$, $F_{5}F_{7}S_{2}V_{11}V_{2}$, $F_{3}F_{3}S_{7}V_{11}V_{2}$, $F_{8}F_{8}S_{7}V_{1}V_{2}$, $F_{5}F_{5}S_{7}S_{2}S_{2}$, $F_{7}F_{7}S_{7}V_{1}V_{2}$, $F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{7}F_{8}S_{7}S_{3}V_{11}$, $F_{5}F_{5}S_{7}S_{3}V_{11}$, $F_{5}F_{8}S_{7}S_{3}V_{11}$, $F_{5}F_{7}S_{7}S_{3}V_{11}$, $F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{7}F_{7}S_{7}S_{3}V_{11}$, $F_{5}F_{5}S_{7}S_{7}V_{2}$, $F_{3}F_{5}S_{7}S_{7}V_{1}$, $F_{3}F_{8}S_{7}S_{3}V_{2}$, $F_{5}F_{5}S_{7}S_{3}V_{2}$, $F_{3}F_{5}S_{7}S_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{3}S_{7}S_{7}V_{1}$, $F_{8}F_{8}S_{7}S_{3}V_{2}$, $F_{5}F_{5}S_{7}S_{7}V_{1}$, $F_{1}F_{7}S_{7}V_{11}V_{1}$, $F_{3}F_{5}S_{7}V_{11}V_{1}$, $F_{1}F_{8}S_{7}V_{2}V_{2}$, $F_{5}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{6}S_{7}S_{2}S_{3}$, $F_{3}F_{8}S_{3}V_{11}V_{2}$, $F_{7}F_{8}S_{3}V_{11}V_{2}$, $F_{5}F_{5}S_{7}S_{2}S_{3}$, $F_{1}F_{5}S_{7}S_{2}S_{3}$, $F_{5}F_{6}S_{7}S_{2}S_{3}$, $F_{3}F_{5}S_{3}V_{11}V_{2}$, $F_{6}F_{7}S_{3}V_{11}V_{2}$, $F_{1}F_{3}S_{7}V_{11}V_{1}$, $F_{5}F_{8}S_{3}V_{11}V_{2}$, $F_{6}F_{8}S_{3}V_{11}V_{2}$, $F_{5}F_{7}S_{7}V_{11}V_{1}$, $F_{3}F_{3}S_{7}V_{11}V_{1}$, $F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{6}F_{6}S_{7}S_{2}S_{3}$, $F_{7}F_{7}S_{7}V_{11}V_{1}$, $F_{3}F_{8}S_{7}S_{7}S_{2}$, $F_{3}F_{8}S_{7}S_{2}S_{3}$, $F_{7}F_{8}S_{7}S_{2}S_{3}$, $F_{3}F_{7}S_{7}S_{2}S_{3}$, $F_{8}F_{8}S_{7}S_{2}S_{3}$, $F_{3}F_{3}S_{7}S_{7}S_{2}$, $F_{7}F_{7}S_{7}S_{2}S_{3}$, $F_{8}F_{8}S_{7}S_{7}S_{2}$, $F_{1}F_{5}S_{7}S_{2}V_{11}$, $F_{3}F_{8}S_{7}S_{2}V_{11}$, $F_{1}F_{8}S_{7}S_{2}V_{2}$, $F_{5}F_{8}S_{7}S_{2}V_{2}$, $F_{1}F_{6}S_{7}S_{3}V_{1}$, $F_{3}F_{8}S_{2}S_{3}V_{11}$, $F_{5}F_{5}S_{2}S_{3}V_{11}$, $F_{7}F_{8}S_{7}S_{3}V_{1}$, $F_{1}F_{7}S_{7}S_{3}V_{1}$, $F_{6}F_{8}S_{7}S_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{2}V_{2}$, $F_{3}F_{7}S_{2}S_{3}V_{11}$, $F_{5}F_{6}S_{2}S_{3}V_{11}$, $F_{8}F_{8}S_{7}S_{2}V_{2}$, $F_{1}F_{3}S_{7}S_{2}V_{11}$, $F_{5}F_{7}S_{2}S_{3}V_{11}$, $F_{6}F_{8}S_{2}S_{3}V_{11}$, $F_{3}F_{3}S_{7}S_{2}V_{11}$, $F_{7}F_{7}S_{7}S_{3}V_{1}$, $F_{6}F_{6}S_{7}S_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{2}V_{2}$, $F_{1}F_{7}S_{7}S_{2}V_{1}$, $F_{3}F_{5}S_{7}S_{2}V_{1}$, $F_{1}F_{6}S_{7}S_{3}V_{2}$, $F_{7}F_{8}S_{2}S_{3}V_{2}$, $F_{5}F_{5}S_{2}S_{3}V_{2}$, $F_{1}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{6}S_{7}S_{3}V_{2}$, $F_{1}F_{5}S_{7}S_{2}V_{1}$, $F_{8}F_{8}S_{2}S_{3}V_{2}$, $F_{5}F_{6}S_{2}S_{3}V_{2}$, $F_{3}F_{7}S_{7}S_{2}V_{1}$, $F_{5}F_{8}S_{2}S_{3}V_{2}$, $F_{6}F_{7}S_{2}S_{3}V_{2}$, $F_{5}F_{5}S_{7}S_{2}V_{1}$, $F_{6}F_{6}S_{7}S_{3}V_{2}$, $F_{7}F_{7}S_{7}S_{2}V_{1}$, $F_{3}F_{8}S_{2}V_{11}V_{2}$, $F_{1}F_{7}S_{7}V_{1}V_{1}$, $F_{3}F_{5}S_{2}V_{11}V_{1}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{7}F_{8}S_{3}V_{1}V_{2}$, $F_{5}F_{5}S_{2}S_{2}S_{3}$, $F_{3}F_{6}S_{3}V_{11}V_{2}$, $F_{6}F_{8}S_{3}V_{1}V_{2}$, $F_{3}F_{7}S_{2}V_{11}V_{1}$, $F_{8}F_{8}S_{2}V_{2}V_{2}$, $F_{5}F_{6}S_{2}S_{2}S_{3}$, $F_{6}F_{7}S_{3}V_{1}V_{2}$, $F_{5}F_{7}S_{2}V_{11}V_{1}$, $F_{7}F_{7}S_{7}V_{1}V_{1}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{10}$} {{$F_{6}F_{8}S_{7}S_{7}V_{1}$, $F_{5}F_{8}S_{7}S_{14}V_{2}$, $F_{6}F_{7}S_{7}S_{14}V_{2}$, $F_{7}F_{8}S_{7}S_{14}V_{2}$, $F_{5}F_{6}S_{7}S_{14}V_{2}$, $F_{8}F_{8}S_{7}S_{7}V_{1}$, $F_{7}F_{7}S_{7}S_{14}V_{2}$, $F_{5}F_{5}S_{7}S_{14}V_{2}$, $F_{6}F_{6}S_{7}S_{7}V_{1}$, $F_{2}F_{6}S_{7}S_{7}S_{2}$, $F_{2}F_{7}S_{7}V_{2}V_{2}$, $F_{6}F_{7}S_{7}V_{2}V_{2}$, $F_{2}F_{2}S_{7}S_{7}S_{2}$, $F_{7}F_{7}S_{7}V_{2}V_{2}$, $F_{6}F_{6}S_{7}S_{7}S_{2}$, $F_{1}F_{5}S_{7}S_{14}S_{2}$, $F_{2}F_{6}S_{7}S_{14}S_{2}$, $F_{1}F_{7}S_{7}V_{1}V_{2}$, $F_{6}F_{8}S_{7}V_{1}V_{2}$, $F_{1}F_{8}S_{7}V_{1}V_{2}$, $F_{2}F_{7}S_{14}V_{2}V_{2}$, $F_{5}F_{8}S_{14}V_{2}V_{2}$, $F_{6}F_{7}S_{7}V_{1}V_{2}$, $F_{1}F_{2}S_{7}S_{14}S_{2}$, $F_{7}F_{8}S_{14}V_{2}V_{2}$, $F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{2}F_{2}S_{7}S_{14}S_{2}$, $F_{8}F_{8}S_{7}V_{1}V_{2}$, $F_{7}F_{7}S_{7}V_{1}V_{2}$, $F_{5}F_{5}S_{7}S_{14}S_{2}$, $F_{8}F_{8}S_{7}S_{7}S_{2}$, $F_{7}F_{8}S_{7}S_{14}S_{3}$, $F_{7}F_{7}S_{7}S_{14}S_{3}$, $F_{2}F_{8}S_{7}S_{7}V_{1}$, $F_{2}F_{5}S_{7}S_{3}V_{2}$, $F_{7}F_{8}S_{7}S_{3}V_{2}$, $F_{2}F_{7}S_{7}S_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{3}V_{2}$, $F_{2}F_{2}S_{7}S_{7}V_{1}$, $F_{7}F_{7}S_{7}S_{3}V_{2}$, $F_{5}F_{5}S_{7}S_{3}V_{2}$, $F_{1}F_{7}S_{7}S_{14}V_{1}$, $F_{2}F_{8}S_{7}S_{14}V_{1}$, $F_{1}F_{5}S_{7}S_{2}V_{2}$, $F_{8}F_{8}S_{7}S_{2}V_{2}$, $F_{1}F_{6}S_{7}S_{3}V_{1}$, $F_{2}F_{5}S_{14}S_{3}V_{2}$, $F_{7}F_{8}S_{14}S_{3}V_{2}$, $F_{7}F_{8}S_{7}S_{3}V_{1}$, $F_{1}F_{7}S_{7}S_{3}V_{1}$, $F_{6}F_{8}S_{7}S_{3}V_{1}$, $F_{1}F_{8}S_{7}S_{2}V_{2}$, $F_{2}F_{7}S_{14}S_{3}V_{2}$, $F_{6}F_{7}S_{14}S_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{2}V_{2}$, $F_{1}F_{2}S_{7}S_{14}V_{1}$, $F_{5}F_{6}S_{14}S_{3}V_{2}$, $F_{7}F_{8}S_{7}S_{14}V_{1}$, $F_{2}F_{2}S_{7}S_{14}V_{1}$, $F_{7}F_{7}S_{7}S_{3}V_{1}$, $F_{6}F_{6}S_{7}S_{3}V_{1}$, $F_{5}F_{5}S_{7}S_{2}V_{2}$, $F_{7}F_{7}S_{7}S_{14}V_{1}$, $F_{2}F_{8}S_{7}V_{1}V_{2}$, $F_{1}F_{6}S_{7}S_{2}S_{3}$, $F_{7}F_{8}S_{3}V_{2}V_{2}$, $F_{2}F_{5}S_{7}S_{2}S_{3}$, $F_{1}F_{5}S_{7}S_{2}S_{3}$, $F_{2}F_{6}S_{7}S_{2}S_{3}$, $F_{5}F_{8}S_{3}V_{2}V_{2}$, $F_{6}F_{7}S_{3}V_{2}V_{2}$, $F_{2}F_{7}S_{7}V_{1}V_{2}$, $F_{5}F_{5}S_{7}S_{2}S_{3}$, $F_{6}F_{6}S_{7}S_{2}S_{3}$, $F_{1}F_{7}S_{7}V_{1}V_{1}$, $F_{2}F_{8}S_{14}V_{1}V_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{2}$, $F_{8}F_{8}S_{2}V_{2}V_{2}$, $F_{2}F_{5}S_{14}S_{2}S_{3}$, $F_{7}F_{8}S_{3}V_{1}V_{2}$, $F_{2}F_{6}S_{14}S_{2}S_{3}$, $F_{6}F_{8}S_{3}V_{1}V_{2}$, $F_{2}F_{7}S_{14}V_{1}V_{2}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{6}F_{7}S_{3}V_{1}V_{2}$, $F_{7}F_{8}S_{14}V_{1}V_{2}$, $F_{5}F_{6}S_{14}S_{2}S_{3}$, $F_{7}F_{7}S_{7}V_{1}V_{1}$, $F_{5}F_{5}S_{7}S_{2}S_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{11}$} {{$F_{6}F_{6}S_{7}S_{7}S_{1}$, $F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{5}F_{5}S_{7}S_{14}S_{2}$, $F_{5}F_{6}S_{7}S_{7}S_{2}$, $F_{5}F_{5}S_{7}S_{14}S_{3}$, $F_{17}F_{6}S_{7}S_{14}S_{3}$, $F_{17}F_{5}S_{7}S_{14}S_{3}$, $F_{5}F_{6}S_{7}S_{14}S_{3}$, $F_{5}F_{5}S_{7}S_{7}S_{2}$, $F_{17}F_{17}S_{7}S_{14}S_{3}$, $F_{6}F_{6}S_{7}S_{7}S_{2}$, $F_{2}F_{6}S_{7}S_{7}S_{2}$, $F_{2}F_{5}S_{7}S_{2}S_{3}$, $F_{17}F_{6}S_{7}S_{2}S_{3}$, $F_{2}F_{17}S_{7}S_{2}S_{3}$, $F_{5}F_{6}S_{7}S_{2}S_{3}$, $F_{2}F_{2}S_{7}S_{7}S_{2}$, $F_{17}F_{17}S_{7}S_{2}S_{3}$, $F_{5}F_{5}S_{7}S_{2}S_{3}$, $F_{1}F_{5}S_{7}S_{14}S_{2}$, $F_{2}F_{6}S_{7}S_{14}S_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{2}$, $F_{5}F_{6}S_{7}S_{2}S_{2}$, $F_{1}F_{6}S_{7}S_{1}S_{3}$, $F_{2}F_{5}S_{14}S_{2}S_{3}$, $F_{5}F_{5}S_{14}S_{2}S_{3}$, $F_{17}F_{6}S_{7}S_{1}S_{3}$, $F_{1}F_{17}S_{7}S_{1}S_{3}$, $F_{6}F_{6}S_{7}S_{1}S_{3}$, $F_{2}F_{17}S_{14}S_{2}S_{3}$, $F_{5}F_{6}S_{14}S_{2}S_{3}$, $F_{1}F_{2}S_{7}S_{14}S_{2}$, $F_{17}F_{5}S_{14}S_{2}S_{3}$, $F_{2}F_{2}S_{7}S_{14}S_{2}$, $F_{5}F_{5}S_{7}S_{2}S_{2}$, $F_{17}F_{17}S_{7}S_{1}S_{3}$, $F_{2}F_{5}S_{7}S_{7}S_{1}$, $F_{2}F_{5}S_{7}S_{3}S_{3}$, $F_{5}F_{5}S_{7}S_{3}S_{3}$, $F_{2}F_{2}S_{7}S_{7}S_{1}$, $F_{5}F_{5}S_{7}S_{7}S_{1}$, $F_{1}F_{17}S_{7}S_{14}S_{1}$, $F_{2}F_{5}S_{7}S_{14}S_{1}$, $F_{1}F_{5}S_{7}S_{2}S_{3}$, $F_{1}F_{6}S_{7}S_{2}S_{3}$, $F_{2}F_{5}S_{14}S_{3}S_{3}$, $F_{17}F_{6}S_{14}S_{3}S_{3}$, $F_{1}F_{2}S_{7}S_{14}S_{1}$, $F_{5}F_{6}S_{14}S_{3}S_{3}$, $F_{17}F_{5}S_{7}S_{14}S_{1}$, $F_{2}F_{2}S_{7}S_{14}S_{1}$, $F_{6}F_{6}S_{7}S_{2}S_{3}$, $F_{17}F_{17}S_{7}S_{14}S_{1}$, $F_{1}F_{17}S_{7}S_{1}S_{2}$, $F_{2}F_{5}S_{7}S_{1}S_{2}$, $F_{2}F_{6}S_{7}S_{2}S_{3}$, $F_{5}F_{5}S_{2}S_{3}S_{3}$, $F_{17}F_{6}S_{2}S_{3}S_{3}$, $F_{1}F_{5}S_{7}S_{1}S_{2}$, $F_{5}F_{6}S_{2}S_{3}S_{3}$, $F_{2}F_{17}S_{7}S_{1}S_{2}$, $F_{5}F_{5}S_{7}S_{1}S_{2}$, $F_{17}F_{17}S_{7}S_{1}S_{2}$, $F_{1}F_{17}S_{7}S_{1}S_{1}$, $F_{2}F_{5}S_{14}S_{1}S_{2}$, $F_{2}F_{6}S_{14}S_{2}S_{3}$, $F_{5}F_{6}S_{2}S_{2}S_{3}$, $F_{5}F_{5}S_{2}S_{2}S_{3}$, $F_{17}F_{6}S_{1}S_{3}S_{3}$, $F_{6}F_{6}S_{1}S_{3}S_{3}$, $F_{2}F_{17}S_{14}S_{1}S_{2}$, $F_{17}F_{5}S_{14}S_{1}S_{2}$, $F_{17}F_{17}S_{7}S_{1}S_{1}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{12}$} {{$F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{5}F_{5}S_{7}S_{7}V_{2}$, $F_{1}F_{5}S_{7}S_{7}S_{2}$, $F_{1}F_{8}S_{7}V_{2}V_{2}$, $F_{5}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{1}S_{7}S_{7}S_{2}$, $F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{5}F_{5}S_{7}S_{7}S_{2}$, $F_{8}F_{8}S_{7}S_{7}S_{2}$, $F_{1}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{5}S_{7}S_{2}V_{2}$, $F_{8}F_{8}S_{7}S_{2}V_{2}$, $F_{1}F_{8}S_{7}S_{2}V_{2}$, $F_{5}F_{8}S_{7}S_{2}V_{2}$, $F_{1}F_{1}S_{7}S_{7}V_{2}$, $F_{5}F_{5}S_{7}S_{2}V_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{2}$, $F_{8}F_{8}S_{2}V_{2}V_{2}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{5}F_{5}S_{7}S_{2}S_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{13}$} {{$F_{5}F_{6}S_{7}S_{7}S_{2}$, $F_{5}F_{5}S_{7}S_{7}S_{2}$, $F_{6}F_{6}S_{7}S_{7}S_{2}$, $F_{1}F_{6}S_{7}S_{7}S_{3}$, $F_{1}F_{5}S_{7}S_{2}S_{2}$, $F_{5}F_{6}S_{7}S_{2}S_{2}$, $F_{1}F_{1}S_{7}S_{7}S_{3}$, $F_{5}F_{5}S_{7}S_{2}S_{2}$, $F_{6}F_{6}S_{7}S_{7}S_{3}$, $F_{5}F_{5}S_{7}S_{7}S_{3}$, $F_{1}F_{5}S_{7}S_{7}S_{2}$, $F_{1}F_{6}S_{7}S_{2}S_{3}$, $F_{5}F_{5}S_{7}S_{2}S_{3}$, $F_{1}F_{5}S_{7}S_{2}S_{3}$, $F_{5}F_{6}S_{7}S_{2}S_{3}$, $F_{1}F_{1}S_{7}S_{7}S_{2}$, $F_{6}F_{6}S_{7}S_{2}S_{3}$, $F_{1}F_{6}S_{7}S_{3}S_{3}$, $F_{5}F_{5}S_{2}S_{2}S_{3}$, $F_{5}F_{6}S_{2}S_{2}S_{3}$, $F_{6}F_{6}S_{7}S_{3}S_{3}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 12 $(\Delta B, \Delta L)$ = (1, 5) UV completions for topology 3 (see Fig.~\ref{fig:d=12_topologies}).} 
 \label{tab:T12Top3B1L5}
 \end{center}


==> anc/Tables_dim12/Table_dim12_Top3_B2_L-2.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {12} ^{ 3 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{1}$} {{$F_{22}F_{22}S_{23}S_{23}S_{23}$, $F_{22}F_{5}S_{23}S_{3}S_{3}$, $F_{5}F_{5}S_{23}S_{3}S_{3}$, $F_{5}F_{5}S_{3}S_{3}S_{3}$, $F_{22}F_{28}S_{23}S_{23}V_{4}$, $F_{22}F_{28}S_{23}S_{3}V_{4}$, $F_{5}F_{28}S_{23}S_{3}V_{4}$, $F_{5}F_{28}S_{3}S_{3}V_{4}$, $F_{2}F_{5}S_{3}S_{3}V_{4}$, $F_{18}F_{28}S_{23}S_{23}V_{4}$, $F_{18}F_{28}S_{23}S_{3}V_{4}$, $F_{18}F_{28}S_{3}S_{3}V_{4}$, $F_{2}F_{18}S_{3}S_{3}V_{4}$, $F_{22}F_{22}S_{23}S_{23}V_{4}$, $F_{22}F_{5}S_{23}S_{3}V_{4}$, $F_{22}F_{5}S_{3}S_{3}V_{4}$, $F_{5}F_{5}S_{23}S_{3}V_{4}$, $F_{5}F_{5}S_{3}S_{3}V_{4}$, $F_{28}F_{28}S_{15}S_{23}S_{23}$, $F_{28}F_{28}S_{15}S_{23}S_{3}$, $F_{28}F_{28}S_{15}S_{3}S_{3}$, $F_{2}F_{2}S_{15}S_{3}S_{3}$, $F_{22}F_{28}S_{23}V_{4}V_{4}$, $F_{22}F_{28}S_{3}V_{4}V_{4}$, $F_{5}F_{28}S_{23}V_{4}V_{4}$, $F_{5}F_{28}S_{3}V_{4}V_{4}$, $F_{2}F_{5}S_{3}V_{4}V_{4}$, $F_{18}F_{28}S_{15}S_{23}S_{23}$, $F_{18}F_{28}S_{15}S_{23}S_{3}$, $F_{18}F_{28}S_{15}S_{3}S_{3}$, $F_{2}F_{18}S_{15}S_{3}S_{3}$, $F_{22}F_{22}S_{23}V_{4}V_{4}$, $F_{22}F_{5}S_{3}V_{4}V_{4}$, $F_{5}F_{5}S_{23}V_{4}V_{4}$, $F_{5}F_{5}S_{3}V_{4}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{2}$} {{$F_{24}F_{25}S_{23}S_{23}V_{19}$, $F_{25}F_{7}S_{23}S_{3}V_{2}$, $F_{24}F_{8}S_{3}S_{3}V_{19}$, $F_{7}F_{8}S_{23}S_{3}V_{2}$, $F_{7}F_{8}S_{3}S_{3}V_{2}$, $F_{22}F_{22}S_{23}S_{23}V_{19}$, $F_{22}F_{5}S_{3}S_{3}V_{19}$, $F_{22}F_{5}S_{23}S_{3}V_{2}$, $F_{5}F_{5}S_{23}S_{3}V_{2}$, $F_{5}F_{5}S_{3}S_{3}V_{2}$, $F_{22}F_{25}S_{23}S_{23}V_{19}$, $F_{25}F_{5}S_{23}S_{3}V_{2}$, $F_{22}F_{8}S_{23}S_{3}V_{2}$, $F_{5}F_{8}S_{3}S_{3}V_{19}$, $F_{5}F_{8}S_{3}S_{3}V_{2}$, $F_{25}F_{29}S_{23}V_{19}V_{4}$, $F_{25}F_{29}S_{23}V_{4}V_{2}$, $F_{8}F_{29}S_{3}V_{19}V_{4}$, $F_{8}F_{29}S_{3}V_{4}V_{2}$, $F_{3}F_{8}S_{3}V_{4}V_{2}$, $F_{22}F_{28}S_{23}V_{19}V_{4}$, $F_{22}F_{28}S_{3}V_{19}V_{4}$, $F_{5}F_{28}S_{23}V_{4}V_{2}$, $F_{5}F_{28}S_{3}V_{4}V_{2}$, $F_{2}F_{5}S_{3}V_{4}V_{2}$, $F_{25}F_{28}S_{23}S_{23}S_{6}$, $F_{25}F_{28}S_{23}S_{3}S_{6}$, $F_{8}F_{28}S_{23}S_{3}S_{6}$, $F_{8}F_{28}S_{3}S_{3}S_{6}$, $F_{2}F_{8}S_{3}S_{3}S_{6}$, $F_{13}F_{29}S_{23}V_{19}V_{4}$, $F_{13}F_{29}S_{3}V_{19}V_{4}$, $F_{13}F_{29}S_{23}V_{4}V_{2}$, $F_{13}F_{29}S_{3}V_{4}V_{2}$, $F_{3}F_{13}S_{3}V_{4}V_{2}$, $F_{18}F_{28}S_{23}S_{23}S_{6}$, $F_{18}F_{28}S_{23}S_{3}S_{6}$, $F_{18}F_{28}S_{3}S_{3}S_{6}$, $F_{2}F_{18}S_{3}S_{3}S_{6}$, $F_{24}F_{25}S_{23}S_{23}S_{6}$, $F_{25}F_{7}S_{23}S_{3}S_{6}$, $F_{24}F_{8}S_{3}S_{3}S_{6}$, $F_{7}F_{8}S_{23}S_{3}S_{6}$, $F_{7}F_{8}S_{3}S_{3}S_{6}$, $F_{22}F_{22}S_{23}V_{19}V_{4}$, $F_{22}F_{5}S_{3}V_{19}V_{4}$, $F_{22}F_{5}S_{3}V_{4}V_{2}$, $F_{5}F_{5}S_{23}V_{4}V_{2}$, $F_{5}F_{5}S_{3}V_{4}V_{2}$, $F_{13}F_{28}S_{23}V_{19}V_{4}$, $F_{13}F_{28}S_{23}V_{4}V_{2}$, $F_{13}F_{28}S_{3}V_{19}V_{4}$, $F_{13}F_{28}S_{3}V_{4}V_{2}$, $F_{2}F_{13}S_{3}V_{4}V_{2}$, $F_{22}F_{25}S_{23}V_{19}V_{4}$, $F_{25}F_{5}S_{23}V_{4}V_{2}$, $F_{22}F_{8}S_{3}V_{4}V_{2}$, $F_{5}F_{8}S_{3}V_{19}V_{4}$, $F_{5}F_{8}S_{3}V_{4}V_{2}$, $F_{25}F_{29}S_{23}S_{23}V_{4}$, $F_{25}F_{29}S_{23}S_{3}V_{4}$, $F_{8}F_{29}S_{23}S_{3}V_{4}$, $F_{8}F_{29}S_{3}S_{3}V_{4}$, $F_{3}F_{8}S_{3}S_{3}V_{4}$, $F_{13}F_{29}S_{23}S_{23}V_{4}$, $F_{13}F_{29}S_{23}S_{3}V_{4}$, $F_{13}F_{29}S_{3}S_{3}V_{4}$, $F_{3}F_{13}S_{3}S_{3}V_{4}$, $F_{24}F_{25}S_{23}S_{23}V_{4}$, $F_{25}F_{7}S_{23}S_{3}V_{4}$, $F_{24}F_{8}S_{3}S_{3}V_{4}$, $F_{7}F_{8}S_{23}S_{3}V_{4}$, $F_{7}F_{8}S_{3}S_{3}V_{4}$, $F_{22}F_{29}S_{23}S_{5}V_{19}$, $F_{22}F_{29}S_{23}S_{5}V_{2}$, $F_{5}F_{29}S_{3}S_{5}V_{19}$, $F_{5}F_{29}S_{3}S_{5}V_{2}$, $F_{3}F_{5}S_{3}S_{5}V_{2}$, $F_{24}F_{28}S_{23}S_{5}V_{19}$, $F_{24}F_{28}S_{3}S_{5}V_{19}$, $F_{7}F_{28}S_{23}S_{5}V_{2}$, $F_{7}F_{28}S_{3}S_{5}V_{2}$, $F_{2}F_{7}S_{3}S_{5}V_{2}$, $F_{22}F_{28}S_{23}S_{23}V_{4}$, $F_{22}F_{28}S_{23}S_{3}V_{4}$, $F_{5}F_{28}S_{23}S_{3}V_{4}$, $F_{5}F_{28}S_{3}S_{3}V_{4}$, $F_{2}F_{5}S_{3}S_{3}V_{4}$, $F_{13}F_{29}S_{23}S_{5}V_{19}$, $F_{13}F_{29}S_{3}S_{5}V_{19}$, $F_{13}F_{29}S_{23}S_{5}V_{2}$, $F_{13}F_{29}S_{3}S_{5}V_{2}$, $F_{3}F_{13}S_{3}S_{5}V_{2}$, $F_{18}F_{28}S_{23}S_{23}V_{4}$, $F_{18}F_{28}S_{23}S_{3}V_{4}$, $F_{18}F_{28}S_{3}S_{3}V_{4}$, $F_{2}F_{18}S_{3}S_{3}V_{4}$, $F_{22}F_{22}S_{23}S_{23}V_{4}$, $F_{22}F_{5}S_{23}S_{3}V_{4}$, $F_{22}F_{5}S_{3}S_{3}V_{4}$, $F_{5}F_{5}S_{23}S_{3}V_{4}$, $F_{5}F_{5}S_{3}S_{3}V_{4}$, $F_{24}F_{25}S_{23}S_{5}V_{19}$, $F_{24}F_{8}S_{3}S_{5}V_{19}$, $F_{25}F_{7}S_{3}S_{5}V_{2}$, $F_{7}F_{8}S_{23}S_{5}V_{2}$, $F_{7}F_{8}S_{3}S_{5}V_{2}$, $F_{13}F_{28}S_{23}S_{5}V_{19}$, $F_{13}F_{28}S_{23}S_{5}V_{2}$, $F_{13}F_{28}S_{3}S_{5}V_{19}$, $F_{13}F_{28}S_{3}S_{5}V_{2}$, $F_{2}F_{13}S_{3}S_{5}V_{2}$, $F_{22}F_{25}S_{23}S_{5}V_{19}$, $F_{22}F_{8}S_{23}S_{5}V_{2}$, $F_{25}F_{5}S_{3}S_{5}V_{2}$, $F_{5}F_{8}S_{3}S_{5}V_{19}$, $F_{5}F_{8}S_{3}S_{5}V_{2}$, $F_{22}F_{29}S_{23}S_{23}S_{5}$, $F_{22}F_{29}S_{23}S_{3}S_{5}$, $F_{5}F_{29}S_{23}S_{3}S_{5}$, $F_{5}F_{29}S_{3}S_{3}S_{5}$, $F_{3}F_{5}S_{3}S_{3}S_{5}$, $F_{13}F_{29}S_{23}S_{23}S_{5}$, $F_{13}F_{29}S_{23}S_{3}S_{5}$, $F_{13}F_{29}S_{3}S_{3}S_{5}$, $F_{3}F_{13}S_{3}S_{3}S_{5}$, $F_{22}F_{22}S_{23}S_{23}S_{5}$, $F_{22}F_{5}S_{23}S_{3}S_{5}$, $F_{22}F_{5}S_{3}S_{3}S_{5}$, $F_{5}F_{5}S_{23}S_{3}S_{5}$, $F_{5}F_{5}S_{3}S_{3}S_{5}$, $F_{28}F_{29}S_{23}V_{12}V_{19}$, $F_{28}F_{29}S_{23}V_{12}V_{2}$, $F_{28}F_{29}S_{3}V_{12}V_{19}$, $F_{28}F_{29}S_{3}V_{12}V_{2}$, $F_{2}F_{3}S_{3}V_{12}V_{2}$, $F_{22}F_{29}S_{5}V_{19}V_{4}$, $F_{22}F_{29}S_{5}V_{4}V_{2}$, $F_{5}F_{29}S_{5}V_{19}V_{4}$, $F_{5}F_{29}S_{5}V_{4}V_{2}$, $F_{3}F_{5}S_{5}V_{4}V_{2}$, $F_{24}F_{28}S_{23}S_{5}S_{6}$, $F_{24}F_{28}S_{3}S_{5}S_{6}$, $F_{7}F_{28}S_{23}S_{5}S_{6}$, $F_{7}F_{28}S_{3}S_{5}S_{6}$, $F_{2}F_{7}S_{3}S_{5}S_{6}$, $F_{22}F_{28}S_{23}V_{4}V_{4}$, $F_{22}F_{28}S_{3}V_{4}V_{4}$, $F_{5}F_{28}S_{23}V_{4}V_{4}$, $F_{5}F_{28}S_{3}V_{4}V_{4}$, $F_{2}F_{5}S_{3}V_{4}V_{4}$, $F_{25}F_{29}S_{5}V_{19}V_{4}$, $F_{25}F_{29}S_{5}V_{4}V_{2}$, $F_{8}F_{29}S_{5}V_{19}V_{4}$, $F_{8}F_{29}S_{5}V_{4}V_{2}$, $F_{3}F_{8}S_{5}V_{4}V_{2}$, $F_{25}F_{28}S_{23}S_{5}S_{6}$, $F_{25}F_{28}S_{3}S_{5}S_{6}$, $F_{8}F_{28}S_{23}S_{5}S_{6}$, $F_{8}F_{28}S_{3}S_{5}S_{6}$, $F_{2}F_{8}S_{3}S_{5}S_{6}$, $F_{13}F_{29}S_{23}V_{12}V_{19}$, $F_{13}F_{29}S_{3}V_{12}V_{19}$, $F_{13}F_{29}S_{23}V_{12}V_{2}$, $F_{13}F_{29}S_{3}V_{12}V_{2}$, $F_{3}F_{13}S_{3}V_{12}V_{2}$, $F_{24}F_{25}S_{23}S_{5}S_{6}$, $F_{25}F_{7}S_{3}S_{5}S_{6}$, $F_{24}F_{8}S_{3}S_{5}S_{6}$, $F_{7}F_{8}S_{23}S_{5}S_{6}$, $F_{7}F_{8}S_{3}S_{5}S_{6}$, $F_{22}F_{22}S_{23}V_{4}V_{4}$, $F_{22}F_{5}S_{3}V_{4}V_{4}$, $F_{5}F_{5}S_{23}V_{4}V_{4}$, $F_{5}F_{5}S_{3}V_{4}V_{4}$, $F_{13}F_{28}S_{23}V_{12}V_{19}$, $F_{13}F_{28}S_{23}V_{12}V_{2}$, $F_{13}F_{28}S_{3}V_{12}V_{19}$, $F_{13}F_{28}S_{3}V_{12}V_{2}$, $F_{2}F_{13}S_{3}V_{12}V_{2}$, $F_{22}F_{25}S_{5}V_{19}V_{4}$, $F_{25}F_{5}S_{5}V_{4}V_{2}$, $F_{22}F_{8}S_{5}V_{4}V_{2}$, $F_{5}F_{8}S_{5}V_{19}V_{4}$, $F_{5}F_{8}S_{5}V_{4}V_{2}$, $F_{28}F_{29}S_{23}S_{23}V_{12}$, $F_{28}F_{29}S_{23}S_{3}V_{12}$, $F_{28}F_{29}S_{3}S_{3}V_{12}$, $F_{2}F_{3}S_{3}S_{3}V_{12}$, $F_{22}F_{29}S_{23}S_{5}V_{4}$, $F_{22}F_{29}S_{3}S_{5}V_{4}$, $F_{5}F_{29}S_{23}S_{5}V_{4}$, $F_{5}F_{29}S_{3}S_{5}V_{4}$, $F_{3}F_{5}S_{3}S_{5}V_{4}$, $F_{24}F_{28}S_{23}S_{5}V_{4}$, $F_{7}F_{28}S_{23}S_{5}V_{4}$, $F_{24}F_{28}S_{3}S_{5}V_{4}$, $F_{7}F_{28}S_{3}S_{5}V_{4}$, $F_{2}F_{7}S_{3}S_{5}V_{4}$, $F_{25}F_{29}S_{23}S_{5}V_{4}$, $F_{25}F_{29}S_{3}S_{5}V_{4}$, $F_{8}F_{29}S_{23}S_{5}V_{4}$, $F_{8}F_{29}S_{3}S_{5}V_{4}$, $F_{3}F_{8}S_{3}S_{5}V_{4}$, $F_{22}F_{28}S_{23}S_{5}V_{4}$, $F_{5}F_{28}S_{23}S_{5}V_{4}$, $F_{22}F_{28}S_{3}S_{5}V_{4}$, $F_{5}F_{28}S_{3}S_{5}V_{4}$, $F_{2}F_{5}S_{3}S_{5}V_{4}$, $F_{13}F_{29}S_{23}S_{23}V_{12}$, $F_{13}F_{29}S_{23}S_{3}V_{12}$, $F_{13}F_{29}S_{3}S_{3}V_{12}$, $F_{3}F_{13}S_{3}S_{3}V_{12}$, $F_{24}F_{25}S_{23}S_{5}V_{4}$, $F_{25}F_{7}S_{3}S_{5}V_{4}$, $F_{24}F_{8}S_{3}S_{5}V_{4}$, $F_{7}F_{8}S_{23}S_{5}V_{4}$, $F_{7}F_{8}S_{3}S_{5}V_{4}$, $F_{22}F_{22}S_{23}S_{5}V_{4}$, $F_{22}F_{5}S_{3}S_{5}V_{4}$, $F_{5}F_{5}S_{23}S_{5}V_{4}$, $F_{5}F_{5}S_{3}S_{5}V_{4}$, $F_{18}F_{28}S_{23}S_{23}V_{12}$, $F_{18}F_{28}S_{23}S_{3}V_{12}$, $F_{18}F_{28}S_{3}S_{3}V_{12}$, $F_{2}F_{18}S_{3}S_{3}V_{12}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{3}$} {{$F_{24}F_{25}S_{23}S_{23}S_{24}$, $F_{24}F_{25}S_{22}S_{23}S_{23}$, $F_{25}F_{7}S_{23}S_{3}S_{4}$, $F_{25}F_{7}S_{23}S_{2}S_{3}$, $F_{24}F_{8}S_{24}S_{3}S_{3}$, $F_{24}F_{8}S_{22}S_{3}S_{3}$, $F_{7}F_{8}S_{23}S_{3}S_{4}$, $F_{7}F_{8}S_{3}S_{3}S_{4}$, $F_{7}F_{8}S_{23}S_{2}S_{3}$, $F_{7}F_{8}S_{2}S_{3}S_{3}$, $F_{26}F_{26}S_{23}V_{19}V_{19}$, $F_{26}F_{9}S_{3}V_{19}V_{2}$, $F_{22}F_{22}S_{23}V_{19}V_{19}$, $F_{22}F_{5}S_{3}V_{19}V_{2}$, $F_{9}F_{9}S_{23}V_{2}V_{2}$, $F_{9}F_{9}S_{3}V_{2}V_{2}$, $F_{5}F_{5}S_{23}V_{2}V_{2}$, $F_{5}F_{5}S_{3}V_{2}V_{2}$, $F_{25}F_{26}S_{23}V_{19}V_{19}$, $F_{22}F_{25}S_{23}V_{19}V_{19}$, $F_{25}F_{9}S_{23}V_{2}V_{2}$, $F_{25}F_{5}S_{23}V_{2}V_{2}$, $F_{26}F_{8}S_{3}V_{19}V_{2}$, $F_{22}F_{8}S_{3}V_{19}V_{2}$, $F_{8}F_{9}S_{3}V_{19}V_{2}$, $F_{8}F_{9}S_{3}V_{2}V_{2}$, $F_{5}F_{8}S_{3}V_{19}V_{2}$, $F_{5}F_{8}S_{3}V_{2}V_{2}$, $F_{25}F_{25}S_{23}S_{23}S_{24}$, $F_{25}F_{25}S_{22}S_{23}S_{23}$, $F_{25}F_{8}S_{23}S_{3}S_{4}$, $F_{25}F_{8}S_{23}S_{2}S_{3}$, $F_{8}F_{8}S_{24}S_{3}S_{3}$, $F_{8}F_{8}S_{22}S_{3}S_{3}$, $F_{8}F_{8}S_{3}S_{3}S_{4}$, $F_{8}F_{8}S_{2}S_{3}S_{3}$, $F_{25}F_{30}S_{23}S_{24}S_{5}$, $F_{25}F_{27}S_{22}S_{23}S_{5}$, $F_{25}F_{30}S_{23}S_{5}S_{4}$, $F_{25}F_{27}S_{23}S_{2}S_{5}$, $F_{8}F_{30}S_{24}S_{3}S_{5}$, $F_{8}F_{27}S_{22}S_{3}S_{5}$, $F_{8}F_{30}S_{3}S_{5}S_{4}$, $F_{4}F_{8}S_{3}S_{5}S_{4}$, $F_{8}F_{27}S_{2}S_{3}S_{5}$, $F_{1}F_{8}S_{2}S_{3}S_{5}$, $F_{26}F_{29}S_{5}V_{19}V_{19}$, $F_{26}F_{29}S_{5}V_{19}V_{2}$, $F_{22}F_{29}S_{5}V_{19}V_{19}$, $F_{22}F_{29}S_{5}V_{19}V_{2}$, $F_{9}F_{29}S_{5}V_{19}V_{2}$, $F_{9}F_{29}S_{5}V_{2}V_{2}$, $F_{3}F_{9}S_{5}V_{2}V_{2}$, $F_{5}F_{29}S_{5}V_{19}V_{2}$, $F_{5}F_{29}S_{5}V_{2}V_{2}$, $F_{3}F_{5}S_{5}V_{2}V_{2}$, $F_{24}F_{28}S_{23}S_{24}S_{5}$, $F_{24}F_{28}S_{24}S_{3}S_{5}$, $F_{24}F_{28}S_{22}S_{23}S_{5}$, $F_{24}F_{28}S_{22}S_{3}S_{5}$, $F_{7}F_{28}S_{23}S_{5}S_{4}$, $F_{7}F_{28}S_{3}S_{5}S_{4}$, $F_{2}F_{7}S_{3}S_{5}S_{4}$, $F_{7}F_{28}S_{23}S_{2}S_{5}$, $F_{7}F_{28}S_{2}S_{3}S_{5}$, $F_{2}F_{7}S_{2}S_{3}S_{5}$, $F_{25}F_{29}S_{23}V_{19}V_{5}$, $F_{25}F_{29}S_{23}V_{19}V_{4}$, $F_{25}F_{29}S_{23}V_{2}V_{5}$, $F_{25}F_{29}S_{23}V_{4}V_{2}$, $F_{8}F_{29}S_{3}V_{19}V_{5}$, $F_{8}F_{29}S_{3}V_{19}V_{4}$, $F_{8}F_{29}S_{3}V_{2}V_{5}$, $F_{8}F_{29}S_{3}V_{4}V_{2}$, $F_{3}F_{8}S_{3}V_{2}V_{5}$, $F_{3}F_{8}S_{3}V_{4}V_{2}$, $F_{26}F_{28}S_{23}V_{19}V_{5}$, $F_{26}F_{28}S_{3}V_{19}V_{5}$, $F_{22}F_{28}S_{23}V_{19}V_{4}$, $F_{22}F_{28}S_{3}V_{19}V_{4}$, $F_{9}F_{28}S_{23}V_{2}V_{5}$, $F_{9}F_{28}S_{3}V_{2}V_{5}$, $F_{2}F_{9}S_{3}V_{2}V_{5}$, $F_{5}F_{28}S_{23}V_{4}V_{2}$, $F_{5}F_{28}S_{3}V_{4}V_{2}$, $F_{2}F_{5}S_{3}V_{4}V_{2}$, $F_{14}F_{30}S_{23}S_{24}S_{5}$, $F_{14}F_{30}S_{24}S_{3}S_{5}$, $F_{14}F_{30}S_{23}S_{5}S_{4}$, $F_{14}F_{30}S_{3}S_{5}S_{4}$, $F_{4}F_{14}S_{3}S_{5}S_{4}$, $F_{6}F_{27}S_{22}S_{23}S_{5}$, $F_{6}F_{27}S_{22}S_{3}S_{5}$, $F_{6}F_{27}S_{23}S_{2}S_{5}$, $F_{6}F_{27}S_{2}S_{3}S_{5}$, $F_{1}F_{6}S_{2}S_{3}S_{5}$, $F_{13}F_{29}S_{23}V_{19}V_{5}$, $F_{13}F_{29}S_{3}V_{19}V_{5}$, $F_{13}F_{29}S_{23}V_{2}V_{5}$, $F_{13}F_{29}S_{3}V_{2}V_{5}$, $F_{3}F_{13}S_{3}V_{2}V_{5}$, $F_{13}F_{29}S_{23}V_{19}V_{4}$, $F_{13}F_{29}S_{3}V_{19}V_{4}$, $F_{13}F_{29}S_{23}V_{4}V_{2}$, $F_{13}F_{29}S_{3}V_{4}V_{2}$, $F_{3}F_{13}S_{3}V_{4}V_{2}$, $F_{26}F_{26}S_{23}V_{19}V_{5}$, $F_{26}F_{9}S_{3}V_{19}V_{5}$, $F_{22}F_{22}S_{23}V_{19}V_{4}$, $F_{22}F_{5}S_{3}V_{19}V_{4}$, $F_{26}F_{9}S_{3}V_{2}V_{5}$, $F_{9}F_{9}S_{23}V_{2}V_{5}$, $F_{9}F_{9}S_{3}V_{2}V_{5}$, $F_{22}F_{5}S_{3}V_{4}V_{2}$, $F_{5}F_{5}S_{23}V_{4}V_{2}$, $F_{5}F_{5}S_{3}V_{4}V_{2}$, $F_{24}F_{25}S_{23}S_{24}S_{5}$, $F_{24}F_{8}S_{24}S_{3}S_{5}$, $F_{24}F_{25}S_{22}S_{23}S_{5}$, $F_{24}F_{8}S_{22}S_{3}S_{5}$, $F_{25}F_{7}S_{3}S_{5}S_{4}$, $F_{7}F_{8}S_{23}S_{5}S_{4}$, $F_{7}F_{8}S_{3}S_{5}S_{4}$, $F_{25}F_{7}S_{2}S_{3}S_{5}$, $F_{7}F_{8}S_{23}S_{2}S_{5}$, $F_{7}F_{8}S_{2}S_{3}S_{5}$, $F_{14}F_{29}S_{5}V_{19}V_{19}$, $F_{14}F_{29}S_{5}V_{19}V_{2}$, $F_{14}F_{29}S_{5}V_{2}V_{2}$, $F_{3}F_{14}S_{5}V_{2}V_{2}$, $F_{6}F_{29}S_{5}V_{19}V_{19}$, $F_{6}F_{29}S_{5}V_{19}V_{2}$, $F_{6}F_{29}S_{5}V_{2}V_{2}$, $F_{3}F_{6}S_{5}V_{2}V_{2}$, $F_{13}F_{28}S_{23}V_{19}V_{5}$, $F_{13}F_{28}S_{23}V_{2}V_{5}$, $F_{13}F_{28}S_{3}V_{19}V_{5}$, $F_{13}F_{28}S_{3}V_{2}V_{5}$, $F_{2}F_{13}S_{3}V_{2}V_{5}$, $F_{13}F_{28}S_{23}V_{19}V_{4}$, $F_{13}F_{28}S_{23}V_{4}V_{2}$, $F_{13}F_{28}S_{3}V_{19}V_{4}$, $F_{13}F_{28}S_{3}V_{4}V_{2}$, $F_{2}F_{13}S_{3}V_{4}V_{2}$, $F_{25}F_{26}S_{23}V_{19}V_{5}$, $F_{25}F_{9}S_{23}V_{2}V_{5}$, $F_{22}F_{25}S_{23}V_{19}V_{4}$, $F_{25}F_{5}S_{23}V_{4}V_{2}$, $F_{26}F_{8}S_{3}V_{2}V_{5}$, $F_{8}F_{9}S_{3}V_{19}V_{5}$, $F_{8}F_{9}S_{3}V_{2}V_{5}$, $F_{22}F_{8}S_{3}V_{4}V_{2}$, $F_{5}F_{8}S_{3}V_{19}V_{4}$, $F_{5}F_{8}S_{3}V_{4}V_{2}$, $F_{25}F_{26}S_{5}V_{19}V_{19}$, $F_{26}F_{8}S_{5}V_{19}V_{2}$, $F_{22}F_{25}S_{5}V_{19}V_{19}$, $F_{22}F_{8}S_{5}V_{19}V_{2}$, $F_{25}F_{9}S_{5}V_{2}V_{2}$, $F_{8}F_{9}S_{5}V_{19}V_{2}$, $F_{8}F_{9}S_{5}V_{2}V_{2}$, $F_{25}F_{5}S_{5}V_{2}V_{2}$, $F_{5}F_{8}S_{5}V_{19}V_{2}$, $F_{5}F_{8}S_{5}V_{2}V_{2}$, $F_{14}F_{28}S_{23}S_{24}S_{5}$, $F_{14}F_{28}S_{23}S_{5}S_{4}$, $F_{14}F_{28}S_{24}S_{3}S_{5}$, $F_{14}F_{28}S_{3}S_{5}S_{4}$, $F_{2}F_{14}S_{3}S_{5}S_{4}$, $F_{6}F_{28}S_{22}S_{23}S_{5}$, $F_{6}F_{28}S_{23}S_{2}S_{5}$, $F_{6}F_{28}S_{22}S_{3}S_{5}$, $F_{6}F_{28}S_{2}S_{3}S_{5}$, $F_{2}F_{6}S_{2}S_{3}S_{5}$, $F_{25}F_{25}S_{23}S_{24}S_{5}$, $F_{25}F_{25}S_{22}S_{23}S_{5}$, $F_{25}F_{8}S_{23}S_{5}S_{4}$, $F_{25}F_{8}S_{23}S_{2}S_{5}$, $F_{25}F_{8}S_{3}S_{5}S_{4}$, $F_{25}F_{8}S_{2}S_{3}S_{5}$, $F_{8}F_{8}S_{24}S_{3}S_{5}$, $F_{8}F_{8}S_{22}S_{3}S_{5}$, $F_{8}F_{8}S_{3}S_{5}S_{4}$, $F_{8}F_{8}S_{2}S_{3}S_{5}$, $F_{25}F_{30}S_{23}S_{5}V_{19}$, $F_{25}F_{27}S_{23}S_{5}V_{19}$, $F_{25}F_{30}S_{23}S_{5}V_{2}$, $F_{25}F_{27}S_{23}S_{5}V_{2}$, $F_{8}F_{30}S_{3}S_{5}V_{19}$, $F_{8}F_{27}S_{3}S_{5}V_{19}$, $F_{8}F_{30}S_{3}S_{5}V_{2}$, $F_{8}F_{27}S_{3}S_{5}V_{2}$, $F_{4}F_{8}S_{3}S_{5}V_{2}$, $F_{1}F_{8}S_{3}S_{5}V_{2}$, $F_{26}F_{29}S_{23}S_{5}V_{19}$, $F_{26}F_{29}S_{3}S_{5}V_{19}$, $F_{22}F_{29}S_{23}S_{5}V_{19}$, $F_{22}F_{29}S_{3}S_{5}V_{19}$, $F_{9}F_{29}S_{23}S_{5}V_{2}$, $F_{9}F_{29}S_{3}S_{5}V_{2}$, $F_{3}F_{9}S_{3}S_{5}V_{2}$, $F_{5}F_{29}S_{23}S_{5}V_{2}$, $F_{5}F_{29}S_{3}S_{5}V_{2}$, $F_{3}F_{5}S_{3}S_{5}V_{2}$, $F_{25}F_{29}S_{23}S_{23}V_{5}$, $F_{25}F_{29}S_{23}S_{23}V_{4}$, $F_{25}F_{29}S_{23}S_{3}V_{5}$, $F_{25}F_{29}S_{23}S_{3}V_{4}$, $F_{8}F_{29}S_{23}S_{3}V_{5}$, $F_{8}F_{29}S_{23}S_{3}V_{4}$, $F_{8}F_{29}S_{3}S_{3}V_{5}$, $F_{8}F_{29}S_{3}S_{3}V_{4}$, $F_{3}F_{8}S_{3}S_{3}V_{5}$, $F_{3}F_{8}S_{3}S_{3}V_{4}$, $F_{14}F_{30}S_{23}S_{5}V_{19}$, $F_{14}F_{30}S_{3}S_{5}V_{19}$, $F_{14}F_{30}S_{23}S_{5}V_{2}$, $F_{14}F_{30}S_{3}S_{5}V_{2}$, $F_{4}F_{14}S_{3}S_{5}V_{2}$, $F_{6}F_{27}S_{23}S_{5}V_{19}$, $F_{6}F_{27}S_{3}S_{5}V_{19}$, $F_{6}F_{27}S_{23}S_{5}V_{2}$, $F_{6}F_{27}S_{3}S_{5}V_{2}$, $F_{1}F_{6}S_{3}S_{5}V_{2}$, $F_{13}F_{29}S_{23}S_{23}V_{5}$, $F_{13}F_{29}S_{23}S_{3}V_{5}$, $F_{13}F_{29}S_{3}S_{3}V_{5}$, $F_{3}F_{13}S_{3}S_{3}V_{5}$, $F_{13}F_{29}S_{23}S_{23}V_{4}$, $F_{13}F_{29}S_{23}S_{3}V_{4}$, $F_{13}F_{29}S_{3}S_{3}V_{4}$, $F_{3}F_{13}S_{3}S_{3}V_{4}$, $F_{24}F_{25}S_{23}S_{23}V_{5}$, $F_{25}F_{7}S_{23}S_{3}V_{5}$, $F_{24}F_{25}S_{23}S_{23}V_{4}$, $F_{25}F_{7}S_{23}S_{3}V_{4}$, $F_{24}F_{8}S_{3}S_{3}V_{5}$, $F_{7}F_{8}S_{23}S_{3}V_{5}$, $F_{7}F_{8}S_{3}S_{3}V_{5}$, $F_{24}F_{8}S_{3}S_{3}V_{4}$, $F_{7}F_{8}S_{23}S_{3}V_{4}$, $F_{7}F_{8}S_{3}S_{3}V_{4}$, $F_{26}F_{26}S_{23}S_{5}V_{19}$, $F_{26}F_{9}S_{3}S_{5}V_{19}$, $F_{22}F_{22}S_{23}S_{5}V_{19}$, $F_{22}F_{5}S_{3}S_{5}V_{19}$, $F_{26}F_{9}S_{3}S_{5}V_{2}$, $F_{9}F_{9}S_{23}S_{5}V_{2}$, $F_{9}F_{9}S_{3}S_{5}V_{2}$, $F_{22}F_{5}S_{3}S_{5}V_{2}$, $F_{5}F_{5}S_{23}S_{5}V_{2}$, $F_{5}F_{5}S_{3}S_{5}V_{2}$, $F_{14}F_{29}S_{23}S_{5}V_{19}$, $F_{14}F_{29}S_{23}S_{5}V_{2}$, $F_{14}F_{29}S_{3}S_{5}V_{19}$, $F_{14}F_{29}S_{3}S_{5}V_{2}$, $F_{3}F_{14}S_{3}S_{5}V_{2}$, $F_{6}F_{29}S_{23}S_{5}V_{19}$, $F_{6}F_{29}S_{23}S_{5}V_{2}$, $F_{6}F_{29}S_{3}S_{5}V_{19}$, $F_{6}F_{29}S_{3}S_{5}V_{2}$, $F_{3}F_{6}S_{3}S_{5}V_{2}$, $F_{25}F_{26}S_{23}S_{5}V_{19}$, $F_{22}F_{25}S_{23}S_{5}V_{19}$, $F_{25}F_{9}S_{23}S_{5}V_{2}$, $F_{25}F_{5}S_{23}S_{5}V_{2}$, $F_{26}F_{8}S_{3}S_{5}V_{2}$, $F_{22}F_{8}S_{3}S_{5}V_{2}$, $F_{8}F_{9}S_{3}S_{5}V_{19}$, $F_{8}F_{9}S_{3}S_{5}V_{2}$, $F_{5}F_{8}S_{3}S_{5}V_{19}$, $F_{5}F_{8}S_{3}S_{5}V_{2}$, $F_{28}F_{30}S_{9}S_{23}S_{24}$, $F_{27}F_{28}S_{14}S_{22}S_{23}$, $F_{28}F_{30}S_{9}S_{23}S_{4}$, $F_{27}F_{28}S_{14}S_{23}S_{2}$, $F_{28}F_{30}S_{9}S_{24}S_{3}$, $F_{27}F_{28}S_{14}S_{22}S_{3}$, $F_{28}F_{30}S_{9}S_{3}S_{4}$, $F_{27}F_{28}S_{14}S_{2}S_{3}$, $F_{2}F_{4}S_{9}S_{3}S_{4}$, $F_{1}F_{2}S_{14}S_{2}S_{3}$, $F_{29}F_{29}S_{9}V_{19}V_{19}$, $F_{29}F_{29}S_{14}V_{19}V_{19}$, $F_{29}F_{29}S_{9}V_{19}V_{2}$, $F_{29}F_{29}S_{14}V_{19}V_{2}$, $F_{29}F_{29}S_{9}V_{2}V_{2}$, $F_{29}F_{29}S_{14}V_{2}V_{2}$, $F_{3}F_{3}S_{9}V_{2}V_{2}$, $F_{3}F_{3}S_{14}V_{2}V_{2}$, $F_{25}F_{30}S_{24}S_{5}S_{5}$, $F_{25}F_{27}S_{22}S_{5}S_{5}$, $F_{25}F_{30}S_{5}S_{5}S_{4}$, $F_{25}F_{27}S_{2}S_{5}S_{5}$, $F_{8}F_{30}S_{24}S_{5}S_{5}$, $F_{8}F_{27}S_{22}S_{5}S_{5}$, $F_{8}F_{30}S_{5}S_{5}S_{4}$, $F_{4}F_{8}S_{5}S_{5}S_{4}$, $F_{8}F_{27}S_{2}S_{5}S_{5}$, $F_{1}F_{8}S_{2}S_{5}S_{5}$, $F_{26}F_{29}S_{5}V_{19}V_{5}$, $F_{26}F_{29}S_{5}V_{2}V_{5}$, $F_{9}F_{29}S_{5}V_{19}V_{5}$, $F_{9}F_{29}S_{5}V_{2}V_{5}$, $F_{3}F_{9}S_{5}V_{2}V_{5}$, $F_{22}F_{29}S_{5}V_{19}V_{4}$, $F_{22}F_{29}S_{5}V_{4}V_{2}$, $F_{5}F_{29}S_{5}V_{19}V_{4}$, $F_{5}F_{29}S_{5}V_{4}V_{2}$, $F_{3}F_{5}S_{5}V_{4}V_{2}$, $F_{25}F_{29}S_{5}V_{19}V_{5}$, $F_{25}F_{29}S_{5}V_{19}V_{4}$, $F_{25}F_{29}S_{5}V_{2}V_{5}$, $F_{25}F_{29}S_{5}V_{4}V_{2}$, $F_{8}F_{29}S_{5}V_{19}V_{5}$, $F_{8}F_{29}S_{5}V_{19}V_{4}$, $F_{8}F_{29}S_{5}V_{2}V_{5}$, $F_{8}F_{29}S_{5}V_{4}V_{2}$, $F_{3}F_{8}S_{5}V_{2}V_{5}$, $F_{3}F_{8}S_{5}V_{4}V_{2}$, $F_{26}F_{28}S_{23}V_{5}V_{5}$, $F_{26}F_{28}S_{3}V_{5}V_{5}$, $F_{9}F_{28}S_{23}V_{5}V_{5}$, $F_{9}F_{28}S_{3}V_{5}V_{5}$, $F_{2}F_{9}S_{3}V_{5}V_{5}$, $F_{22}F_{28}S_{23}V_{4}V_{4}$, $F_{22}F_{28}S_{3}V_{4}V_{4}$, $F_{5}F_{28}S_{23}V_{4}V_{4}$, $F_{5}F_{28}S_{3}V_{4}V_{4}$, $F_{2}F_{5}S_{3}V_{4}V_{4}$, $F_{14}F_{30}S_{9}S_{23}S_{24}$, $F_{14}F_{30}S_{9}S_{24}S_{3}$, $F_{14}F_{30}S_{9}S_{23}S_{4}$, $F_{14}F_{30}S_{9}S_{3}S_{4}$, $F_{4}F_{14}S_{9}S_{3}S_{4}$, $F_{6}F_{27}S_{14}S_{22}S_{23}$, $F_{6}F_{27}S_{14}S_{22}S_{3}$, $F_{6}F_{27}S_{14}S_{23}S_{2}$, $F_{6}F_{27}S_{14}S_{2}S_{3}$, $F_{1}F_{6}S_{14}S_{2}S_{3}$, $F_{26}F_{26}S_{23}V_{5}V_{5}$, $F_{26}F_{9}S_{3}V_{5}V_{5}$, $F_{9}F_{9}S_{23}V_{5}V_{5}$, $F_{9}F_{9}S_{3}V_{5}V_{5}$, $F_{22}F_{22}S_{23}V_{4}V_{4}$, $F_{22}F_{5}S_{3}V_{4}V_{4}$, $F_{5}F_{5}S_{23}V_{4}V_{4}$, $F_{5}F_{5}S_{3}V_{4}V_{4}$, $F_{14}F_{29}S_{9}V_{19}V_{19}$, $F_{14}F_{29}S_{9}V_{19}V_{2}$, $F_{14}F_{29}S_{9}V_{2}V_{2}$, $F_{3}F_{14}S_{9}V_{2}V_{2}$, $F_{6}F_{29}S_{14}V_{19}V_{19}$, $F_{6}F_{29}S_{14}V_{19}V_{2}$, $F_{6}F_{29}S_{14}V_{2}V_{2}$, $F_{3}F_{6}S_{14}V_{2}V_{2}$, $F_{25}F_{26}S_{5}V_{19}V_{5}$, $F_{25}F_{9}S_{5}V_{2}V_{5}$, $F_{22}F_{25}S_{5}V_{19}V_{4}$, $F_{25}F_{5}S_{5}V_{4}V_{2}$, $F_{26}F_{8}S_{5}V_{2}V_{5}$, $F_{8}F_{9}S_{5}V_{19}V_{5}$, $F_{8}F_{9}S_{5}V_{2}V_{5}$, $F_{22}F_{8}S_{5}V_{4}V_{2}$, $F_{5}F_{8}S_{5}V_{19}V_{4}$, $F_{5}F_{8}S_{5}V_{4}V_{2}$, $F_{14}F_{28}S_{9}S_{23}S_{24}$, $F_{14}F_{28}S_{9}S_{23}S_{4}$, $F_{14}F_{28}S_{9}S_{24}S_{3}$, $F_{14}F_{28}S_{9}S_{3}S_{4}$, $F_{2}F_{14}S_{9}S_{3}S_{4}$, $F_{6}F_{28}S_{14}S_{22}S_{23}$, $F_{6}F_{28}S_{14}S_{23}S_{2}$, $F_{6}F_{28}S_{14}S_{22}S_{3}$, $F_{6}F_{28}S_{14}S_{2}S_{3}$, $F_{2}F_{6}S_{14}S_{2}S_{3}$, $F_{25}F_{25}S_{24}S_{5}S_{5}$, $F_{25}F_{25}S_{22}S_{5}S_{5}$, $F_{25}F_{8}S_{5}S_{5}S_{4}$, $F_{25}F_{8}S_{2}S_{5}S_{5}$, $F_{8}F_{8}S_{24}S_{5}S_{5}$, $F_{8}F_{8}S_{22}S_{5}S_{5}$, $F_{8}F_{8}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{28}F_{30}S_{9}S_{23}V_{19}$, $F_{27}F_{28}S_{14}S_{23}V_{19}$, $F_{28}F_{30}S_{9}S_{23}V_{2}$, $F_{27}F_{28}S_{14}S_{23}V_{2}$, $F_{28}F_{30}S_{9}S_{3}V_{19}$, $F_{27}F_{28}S_{14}S_{3}V_{19}$, $F_{28}F_{30}S_{9}S_{3}V_{2}$, $F_{27}F_{28}S_{14}S_{3}V_{2}$, $F_{2}F_{4}S_{9}S_{3}V_{2}$, $F_{1}F_{2}S_{14}S_{3}V_{2}$, $F_{29}F_{29}S_{9}S_{23}V_{19}$, $F_{29}F_{29}S_{14}S_{23}V_{19}$, $F_{29}F_{29}S_{9}S_{3}V_{19}$, $F_{29}F_{29}S_{14}S_{3}V_{19}$, $F_{29}F_{29}S_{9}S_{23}V_{2}$, $F_{29}F_{29}S_{14}S_{23}V_{2}$, $F_{29}F_{29}S_{9}S_{3}V_{2}$, $F_{29}F_{29}S_{14}S_{3}V_{2}$, $F_{3}F_{3}S_{9}S_{3}V_{2}$, $F_{3}F_{3}S_{14}S_{3}V_{2}$, $F_{25}F_{30}S_{5}S_{5}V_{19}$, $F_{25}F_{27}S_{5}S_{5}V_{19}$, $F_{25}F_{30}S_{5}S_{5}V_{2}$, $F_{25}F_{27}S_{5}S_{5}V_{2}$, $F_{8}F_{30}S_{5}S_{5}V_{19}$, $F_{8}F_{27}S_{5}S_{5}V_{19}$, $F_{8}F_{30}S_{5}S_{5}V_{2}$, $F_{8}F_{27}S_{5}S_{5}V_{2}$, $F_{4}F_{8}S_{5}S_{5}V_{2}$, $F_{1}F_{8}S_{5}S_{5}V_{2}$, $F_{26}F_{29}S_{23}S_{5}V_{5}$, $F_{26}F_{29}S_{3}S_{5}V_{5}$, $F_{9}F_{29}S_{23}S_{5}V_{5}$, $F_{9}F_{29}S_{3}S_{5}V_{5}$, $F_{3}F_{9}S_{3}S_{5}V_{5}$, $F_{22}F_{29}S_{23}S_{5}V_{4}$, $F_{22}F_{29}S_{3}S_{5}V_{4}$, $F_{5}F_{29}S_{23}S_{5}V_{4}$, $F_{5}F_{29}S_{3}S_{5}V_{4}$, $F_{3}F_{5}S_{3}S_{5}V_{4}$, $F_{24}F_{28}S_{23}S_{5}V_{5}$, $F_{7}F_{28}S_{23}S_{5}V_{5}$, $F_{24}F_{28}S_{23}S_{5}V_{4}$, $F_{7}F_{28}S_{23}S_{5}V_{4}$, $F_{24}F_{28}S_{3}S_{5}V_{5}$, $F_{7}F_{28}S_{3}S_{5}V_{5}$, $F_{24}F_{28}S_{3}S_{5}V_{4}$, $F_{7}F_{28}S_{3}S_{5}V_{4}$, $F_{2}F_{7}S_{3}S_{5}V_{5}$, $F_{2}F_{7}S_{3}S_{5}V_{4}$, $F_{26}F_{29}S_{5}S_{5}V_{19}$, $F_{22}F_{29}S_{5}S_{5}V_{19}$, $F_{9}F_{29}S_{5}S_{5}V_{19}$, $F_{5}F_{29}S_{5}S_{5}V_{19}$, $F_{26}F_{29}S_{5}S_{5}V_{2}$, $F_{22}F_{29}S_{5}S_{5}V_{2}$, $F_{9}F_{29}S_{5}S_{5}V_{2}$, $F_{5}F_{29}S_{5}S_{5}V_{2}$, $F_{3}F_{9}S_{5}S_{5}V_{2}$, $F_{3}F_{5}S_{5}S_{5}V_{2}$, $F_{25}F_{29}S_{23}S_{5}V_{5}$, $F_{25}F_{29}S_{23}S_{5}V_{4}$, $F_{25}F_{29}S_{3}S_{5}V_{5}$, $F_{25}F_{29}S_{3}S_{5}V_{4}$, $F_{8}F_{29}S_{23}S_{5}V_{5}$, $F_{8}F_{29}S_{23}S_{5}V_{4}$, $F_{8}F_{29}S_{3}S_{5}V_{5}$, $F_{8}F_{29}S_{3}S_{5}V_{4}$, $F_{3}F_{8}S_{3}S_{5}V_{5}$, $F_{3}F_{8}S_{3}S_{5}V_{4}$, $F_{26}F_{28}S_{23}S_{5}V_{5}$, $F_{22}F_{28}S_{23}S_{5}V_{4}$, $F_{9}F_{28}S_{23}S_{5}V_{5}$, $F_{5}F_{28}S_{23}S_{5}V_{4}$, $F_{26}F_{28}S_{3}S_{5}V_{5}$, $F_{22}F_{28}S_{3}S_{5}V_{4}$, $F_{9}F_{28}S_{3}S_{5}V_{5}$, $F_{5}F_{28}S_{3}S_{5}V_{4}$, $F_{2}F_{9}S_{3}S_{5}V_{5}$, $F_{2}F_{5}S_{3}S_{5}V_{4}$, $F_{14}F_{30}S_{9}S_{23}V_{19}$, $F_{14}F_{30}S_{9}S_{3}V_{19}$, $F_{14}F_{30}S_{9}S_{23}V_{2}$, $F_{14}F_{30}S_{9}S_{3}V_{2}$, $F_{4}F_{14}S_{9}S_{3}V_{2}$, $F_{6}F_{27}S_{14}S_{23}V_{19}$, $F_{6}F_{27}S_{14}S_{3}V_{19}$, $F_{6}F_{27}S_{14}S_{23}V_{2}$, $F_{6}F_{27}S_{14}S_{3}V_{2}$, $F_{1}F_{6}S_{14}S_{3}V_{2}$, $F_{24}F_{25}S_{23}S_{5}V_{5}$, $F_{25}F_{7}S_{3}S_{5}V_{5}$, $F_{24}F_{25}S_{23}S_{5}V_{4}$, $F_{25}F_{7}S_{3}S_{5}V_{4}$, $F_{24}F_{8}S_{3}S_{5}V_{5}$, $F_{7}F_{8}S_{23}S_{5}V_{5}$, $F_{7}F_{8}S_{3}S_{5}V_{5}$, $F_{24}F_{8}S_{3}S_{5}V_{4}$, $F_{7}F_{8}S_{23}S_{5}V_{4}$, $F_{7}F_{8}S_{3}S_{5}V_{4}$, $F_{26}F_{26}S_{23}S_{5}V_{5}$, $F_{26}F_{9}S_{3}S_{5}V_{5}$, $F_{9}F_{9}S_{23}S_{5}V_{5}$, $F_{9}F_{9}S_{3}S_{5}V_{5}$, $F_{22}F_{22}S_{23}S_{5}V_{4}$, $F_{22}F_{5}S_{3}S_{5}V_{4}$, $F_{5}F_{5}S_{23}S_{5}V_{4}$, $F_{5}F_{5}S_{3}S_{5}V_{4}$, $F_{13}F_{29}S_{9}S_{23}V_{19}$, $F_{13}F_{29}S_{9}S_{3}V_{19}$, $F_{13}F_{29}S_{14}S_{23}V_{19}$, $F_{13}F_{29}S_{14}S_{3}V_{19}$, $F_{13}F_{29}S_{9}S_{23}V_{2}$, $F_{13}F_{29}S_{9}S_{3}V_{2}$, $F_{13}F_{29}S_{14}S_{23}V_{2}$, $F_{13}F_{29}S_{14}S_{3}V_{2}$, $F_{3}F_{13}S_{9}S_{3}V_{2}$, $F_{3}F_{13}S_{14}S_{3}V_{2}$, $F_{14}F_{29}S_{9}S_{23}V_{19}$, $F_{14}F_{29}S_{9}S_{23}V_{2}$, $F_{14}F_{29}S_{9}S_{3}V_{19}$, $F_{14}F_{29}S_{9}S_{3}V_{2}$, $F_{3}F_{14}S_{9}S_{3}V_{2}$, $F_{6}F_{29}S_{14}S_{23}V_{19}$, $F_{6}F_{29}S_{14}S_{23}V_{2}$, $F_{6}F_{29}S_{14}S_{3}V_{19}$, $F_{6}F_{29}S_{14}S_{3}V_{2}$, $F_{3}F_{6}S_{14}S_{3}V_{2}$, $F_{25}F_{26}S_{5}S_{5}V_{19}$, $F_{22}F_{25}S_{5}S_{5}V_{19}$, $F_{25}F_{9}S_{5}S_{5}V_{2}$, $F_{25}F_{5}S_{5}S_{5}V_{2}$, $F_{26}F_{8}S_{5}S_{5}V_{2}$, $F_{22}F_{8}S_{5}S_{5}V_{2}$, $F_{8}F_{9}S_{5}S_{5}V_{19}$, $F_{8}F_{9}S_{5}S_{5}V_{2}$, $F_{5}F_{8}S_{5}S_{5}V_{19}$, $F_{5}F_{8}S_{5}S_{5}V_{2}$, $F_{13}F_{28}S_{9}S_{23}V_{19}$, $F_{13}F_{28}S_{9}S_{23}V_{2}$, $F_{13}F_{28}S_{14}S_{23}V_{19}$, $F_{13}F_{28}S_{14}S_{23}V_{2}$, $F_{13}F_{28}S_{9}S_{3}V_{19}$, $F_{13}F_{28}S_{9}S_{3}V_{2}$, $F_{13}F_{28}S_{14}S_{3}V_{19}$, $F_{13}F_{28}S_{14}S_{3}V_{2}$, $F_{2}F_{13}S_{9}S_{3}V_{2}$, $F_{2}F_{13}S_{14}S_{3}V_{2}$, $F_{29}F_{29}S_{9}S_{23}S_{23}$, $F_{29}F_{29}S_{14}S_{23}S_{23}$, $F_{29}F_{29}S_{9}S_{23}S_{3}$, $F_{29}F_{29}S_{14}S_{23}S_{3}$, $F_{29}F_{29}S_{9}S_{3}S_{3}$, $F_{29}F_{29}S_{14}S_{3}S_{3}$, $F_{3}F_{3}S_{9}S_{3}S_{3}$, $F_{3}F_{3}S_{14}S_{3}S_{3}$, $F_{26}F_{29}S_{23}S_{5}S_{5}$, $F_{26}F_{29}S_{3}S_{5}S_{5}$, $F_{22}F_{29}S_{23}S_{5}S_{5}$, $F_{22}F_{29}S_{3}S_{5}S_{5}$, $F_{9}F_{29}S_{23}S_{5}S_{5}$, $F_{9}F_{29}S_{3}S_{5}S_{5}$, $F_{3}F_{9}S_{3}S_{5}S_{5}$, $F_{5}F_{29}S_{23}S_{5}S_{5}$, $F_{5}F_{29}S_{3}S_{5}S_{5}$, $F_{3}F_{5}S_{3}S_{5}S_{5}$, $F_{13}F_{29}S_{9}S_{23}S_{23}$, $F_{13}F_{29}S_{9}S_{23}S_{3}$, $F_{13}F_{29}S_{9}S_{3}S_{3}$, $F_{3}F_{13}S_{9}S_{3}S_{3}$, $F_{13}F_{29}S_{14}S_{23}S_{23}$, $F_{13}F_{29}S_{14}S_{23}S_{3}$, $F_{13}F_{29}S_{14}S_{3}S_{3}$, $F_{3}F_{13}S_{14}S_{3}S_{3}$, $F_{26}F_{26}S_{23}S_{5}S_{5}$, $F_{26}F_{9}S_{3}S_{5}S_{5}$, $F_{22}F_{22}S_{23}S_{5}S_{5}$, $F_{22}F_{5}S_{3}S_{5}S_{5}$, $F_{9}F_{9}S_{23}S_{5}S_{5}$, $F_{9}F_{9}S_{3}S_{5}S_{5}$, $F_{5}F_{5}S_{23}S_{5}S_{5}$, $F_{5}F_{5}S_{3}S_{5}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{4}$} {{$F_{25}F_{25}S_{22}S_{23}S_{23}$, $F_{25}F_{8}S_{23}S_{2}S_{3}$, $F_{8}F_{8}S_{22}S_{3}S_{3}$, $F_{8}F_{8}S_{2}S_{3}S_{3}$, $F_{24}F_{25}S_{22}S_{23}S_{23}$, $F_{24}F_{8}S_{22}S_{3}S_{3}$, $F_{25}F_{7}S_{23}S_{2}S_{3}$, $F_{7}F_{8}S_{23}S_{2}S_{3}$, $F_{7}F_{8}S_{2}S_{3}S_{3}$, $F_{25}F_{27}S_{23}S_{23}S_{5}$, $F_{25}F_{27}S_{23}S_{3}S_{5}$, $F_{8}F_{27}S_{23}S_{3}S_{5}$, $F_{8}F_{27}S_{3}S_{3}S_{5}$, $F_{1}F_{8}S_{3}S_{3}S_{5}$, $F_{6}F_{27}S_{23}S_{23}S_{5}$, $F_{6}F_{27}S_{23}S_{3}S_{5}$, $F_{6}F_{27}S_{3}S_{3}S_{5}$, $F_{1}F_{6}S_{3}S_{3}S_{5}$, $F_{24}F_{25}S_{23}S_{23}S_{5}$, $F_{25}F_{7}S_{23}S_{3}S_{5}$, $F_{24}F_{8}S_{3}S_{3}S_{5}$, $F_{7}F_{8}S_{23}S_{3}S_{5}$, $F_{7}F_{8}S_{3}S_{3}S_{5}$, $F_{25}F_{28}S_{23}S_{23}S_{6}$, $F_{25}F_{28}S_{23}S_{3}S_{6}$, $F_{8}F_{28}S_{23}S_{3}S_{6}$, $F_{8}F_{28}S_{3}S_{3}S_{6}$, $F_{2}F_{8}S_{3}S_{3}S_{6}$, $F_{24}F_{28}S_{22}S_{23}S_{5}$, $F_{24}F_{28}S_{22}S_{3}S_{5}$, $F_{7}F_{28}S_{23}S_{2}S_{5}$, $F_{7}F_{28}S_{2}S_{3}S_{5}$, $F_{2}F_{7}S_{2}S_{3}S_{5}$, $F_{25}F_{27}S_{22}S_{23}S_{5}$, $F_{25}F_{27}S_{23}S_{2}S_{5}$, $F_{8}F_{27}S_{22}S_{3}S_{5}$, $F_{8}F_{27}S_{2}S_{3}S_{5}$, $F_{1}F_{8}S_{2}S_{3}S_{5}$, $F_{6}F_{28}S_{22}S_{23}S_{5}$, $F_{6}F_{28}S_{23}S_{2}S_{5}$, $F_{6}F_{28}S_{22}S_{3}S_{5}$, $F_{6}F_{28}S_{2}S_{3}S_{5}$, $F_{2}F_{6}S_{2}S_{3}S_{5}$, $F_{25}F_{25}S_{22}S_{23}S_{5}$, $F_{25}F_{8}S_{23}S_{2}S_{5}$, $F_{25}F_{8}S_{2}S_{3}S_{5}$, $F_{8}F_{8}S_{22}S_{3}S_{5}$, $F_{8}F_{8}S_{2}S_{3}S_{5}$, $F_{18}F_{28}S_{23}S_{23}S_{6}$, $F_{18}F_{28}S_{23}S_{3}S_{6}$, $F_{18}F_{28}S_{3}S_{3}S_{6}$, $F_{2}F_{18}S_{3}S_{3}S_{6}$, $F_{6}F_{27}S_{22}S_{23}S_{5}$, $F_{6}F_{27}S_{22}S_{3}S_{5}$, $F_{6}F_{27}S_{23}S_{2}S_{5}$, $F_{6}F_{27}S_{2}S_{3}S_{5}$, $F_{1}F_{6}S_{2}S_{3}S_{5}$, $F_{24}F_{25}S_{22}S_{23}S_{5}$, $F_{24}F_{8}S_{22}S_{3}S_{5}$, $F_{25}F_{7}S_{2}S_{3}S_{5}$, $F_{7}F_{8}S_{23}S_{2}S_{5}$, $F_{7}F_{8}S_{2}S_{3}S_{5}$, $F_{24}F_{25}S_{23}S_{23}S_{6}$, $F_{25}F_{7}S_{23}S_{3}S_{6}$, $F_{24}F_{8}S_{3}S_{3}S_{6}$, $F_{7}F_{8}S_{23}S_{3}S_{6}$, $F_{7}F_{8}S_{3}S_{3}S_{6}$, $F_{27}F_{28}S_{14}S_{23}S_{23}$, $F_{27}F_{28}S_{14}S_{23}S_{3}$, $F_{27}F_{28}S_{14}S_{3}S_{3}$, $F_{1}F_{2}S_{14}S_{3}S_{3}$, $F_{24}F_{28}S_{23}S_{5}S_{5}$, $F_{24}F_{28}S_{3}S_{5}S_{5}$, $F_{7}F_{28}S_{23}S_{5}S_{5}$, $F_{7}F_{28}S_{3}S_{5}S_{5}$, $F_{2}F_{7}S_{3}S_{5}S_{5}$, $F_{25}F_{27}S_{23}S_{5}S_{5}$, $F_{8}F_{27}S_{23}S_{5}S_{5}$, $F_{25}F_{27}S_{3}S_{5}S_{5}$, $F_{8}F_{27}S_{3}S_{5}S_{5}$, $F_{1}F_{8}S_{3}S_{5}S_{5}$, $F_{18}F_{28}S_{14}S_{23}S_{23}$, $F_{18}F_{28}S_{14}S_{23}S_{3}$, $F_{18}F_{28}S_{14}S_{3}S_{3}$, $F_{2}F_{18}S_{14}S_{3}S_{3}$, $F_{24}F_{25}S_{23}S_{5}S_{5}$, $F_{24}F_{8}S_{3}S_{5}S_{5}$, $F_{25}F_{7}S_{3}S_{5}S_{5}$, $F_{7}F_{8}S_{23}S_{5}S_{5}$, $F_{7}F_{8}S_{3}S_{5}S_{5}$, $F_{6}F_{27}S_{14}S_{23}S_{23}$, $F_{6}F_{27}S_{14}S_{23}S_{3}$, $F_{6}F_{27}S_{14}S_{3}S_{3}$, $F_{1}F_{6}S_{14}S_{3}S_{3}$, $F_{27}F_{28}S_{14}S_{22}S_{23}$, $F_{27}F_{28}S_{14}S_{22}S_{3}$, $F_{27}F_{28}S_{14}S_{23}S_{2}$, $F_{27}F_{28}S_{14}S_{2}S_{3}$, $F_{1}F_{2}S_{14}S_{2}S_{3}$, $F_{25}F_{28}S_{23}S_{5}S_{6}$, $F_{25}F_{28}S_{3}S_{5}S_{6}$, $F_{8}F_{28}S_{23}S_{5}S_{6}$, $F_{8}F_{28}S_{3}S_{5}S_{6}$, $F_{2}F_{8}S_{3}S_{5}S_{6}$, $F_{24}F_{28}S_{23}S_{5}S_{6}$, $F_{24}F_{28}S_{3}S_{5}S_{6}$, $F_{7}F_{28}S_{23}S_{5}S_{6}$, $F_{7}F_{28}S_{3}S_{5}S_{6}$, $F_{2}F_{7}S_{3}S_{5}S_{6}$, $F_{25}F_{27}S_{22}S_{5}S_{5}$, $F_{25}F_{27}S_{2}S_{5}S_{5}$, $F_{8}F_{27}S_{22}S_{5}S_{5}$, $F_{8}F_{27}S_{2}S_{5}S_{5}$, $F_{1}F_{8}S_{2}S_{5}S_{5}$, $F_{6}F_{28}S_{14}S_{22}S_{23}$, $F_{6}F_{28}S_{14}S_{23}S_{2}$, $F_{6}F_{28}S_{14}S_{22}S_{3}$, $F_{6}F_{28}S_{14}S_{2}S_{3}$, $F_{2}F_{6}S_{14}S_{2}S_{3}$, $F_{25}F_{25}S_{22}S_{5}S_{5}$, $F_{25}F_{8}S_{2}S_{5}S_{5}$, $F_{8}F_{8}S_{22}S_{5}S_{5}$, $F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{6}F_{27}S_{14}S_{22}S_{23}$, $F_{6}F_{27}S_{14}S_{22}S_{3}$, $F_{6}F_{27}S_{14}S_{23}S_{2}$, $F_{6}F_{27}S_{14}S_{2}S_{3}$, $F_{1}F_{6}S_{14}S_{2}S_{3}$, $F_{24}F_{25}S_{23}S_{5}S_{6}$, $F_{24}F_{8}S_{3}S_{5}S_{6}$, $F_{25}F_{7}S_{3}S_{5}S_{6}$, $F_{7}F_{8}S_{23}S_{5}S_{6}$, $F_{7}F_{8}S_{3}S_{5}S_{6}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{5}$} {{$F_{21}F_{23}S_{22}S_{23}S_{23}$, $F_{23}F_{17}S_{23}S_{2}S_{3}$, $F_{21}F_{6}S_{22}S_{3}S_{3}$, $F_{17}F_{6}S_{23}S_{2}S_{3}$, $F_{17}F_{6}S_{2}S_{3}S_{3}$, $F_{24}F_{25}S_{23}V_{19}V_{19}$, $F_{25}F_{7}S_{3}V_{19}V_{2}$, $F_{24}F_{8}S_{3}V_{19}V_{2}$, $F_{7}F_{8}S_{23}V_{2}V_{2}$, $F_{7}F_{8}S_{3}V_{2}V_{2}$, $F_{22}F_{22}S_{22}S_{23}S_{23}$, $F_{22}F_{5}S_{22}S_{3}S_{3}$, $F_{22}F_{5}S_{23}S_{2}S_{3}$, $F_{5}F_{5}S_{23}S_{2}S_{3}$, $F_{5}F_{5}S_{2}S_{3}S_{3}$, $F_{23}F_{24}S_{23}V_{19}V_{19}$, $F_{23}F_{7}S_{23}V_{2}V_{2}$, $F_{24}F_{6}S_{3}V_{19}V_{2}$, $F_{6}F_{7}S_{3}V_{19}V_{2}$, $F_{6}F_{7}S_{3}V_{2}V_{2}$, $F_{22}F_{25}S_{23}V_{19}V_{19}$, $F_{25}F_{5}S_{3}V_{19}V_{2}$, $F_{22}F_{8}S_{23}V_{2}V_{2}$, $F_{5}F_{8}S_{3}V_{19}V_{2}$, $F_{5}F_{8}S_{3}V_{2}V_{2}$, $F_{22}F_{23}S_{22}S_{23}S_{23}$, $F_{23}F_{5}S_{23}S_{2}S_{3}$, $F_{22}F_{6}S_{23}S_{2}S_{3}$, $F_{5}F_{6}S_{22}S_{3}S_{3}$, $F_{5}F_{6}S_{2}S_{3}S_{3}$, $F_{23}F_{27}S_{22}S_{23}V_{4}$, $F_{23}F_{27}S_{23}S_{2}V_{4}$, $F_{6}F_{27}S_{22}S_{3}V_{4}$, $F_{6}F_{27}S_{2}S_{3}V_{4}$, $F_{1}F_{6}S_{2}S_{3}V_{4}$, $F_{25}F_{29}V_{19}V_{19}V_{4}$, $F_{25}F_{29}V_{19}V_{4}V_{2}$, $F_{8}F_{29}V_{19}V_{4}V_{2}$, $F_{8}F_{29}V_{4}V_{2}V_{2}$, $F_{3}F_{8}V_{4}V_{2}V_{2}$, $F_{22}F_{28}S_{22}S_{23}V_{4}$, $F_{22}F_{28}S_{22}S_{3}V_{4}$, $F_{5}F_{28}S_{23}S_{2}V_{4}$, $F_{5}F_{28}S_{2}S_{3}V_{4}$, $F_{2}F_{5}S_{2}S_{3}V_{4}$, $F_{23}F_{29}S_{23}S_{6}V_{19}$, $F_{23}F_{29}S_{23}S_{6}V_{2}$, $F_{6}F_{29}S_{3}S_{6}V_{19}$, $F_{6}F_{29}S_{3}S_{6}V_{2}$, $F_{3}F_{6}S_{3}S_{6}V_{2}$, $F_{25}F_{28}S_{23}S_{6}V_{19}$, $F_{25}F_{28}S_{3}S_{6}V_{19}$, $F_{8}F_{28}S_{23}S_{6}V_{2}$, $F_{8}F_{28}S_{3}S_{6}V_{2}$, $F_{2}F_{8}S_{3}S_{6}V_{2}$, $F_{6}F_{27}S_{22}S_{23}V_{4}$, $F_{6}F_{27}S_{23}S_{2}V_{4}$, $F_{13}F_{29}S_{23}S_{6}V_{19}$, $F_{13}F_{29}S_{3}S_{6}V_{19}$, $F_{13}F_{29}S_{23}S_{6}V_{2}$, $F_{13}F_{29}S_{3}S_{6}V_{2}$, $F_{3}F_{13}S_{3}S_{6}V_{2}$, $F_{24}F_{25}S_{23}S_{6}V_{19}$, $F_{25}F_{7}S_{3}S_{6}V_{19}$, $F_{24}F_{8}S_{3}S_{6}V_{2}$, $F_{7}F_{8}S_{23}S_{6}V_{2}$, $F_{7}F_{8}S_{3}S_{6}V_{2}$, $F_{22}F_{22}S_{22}S_{23}V_{4}$, $F_{22}F_{5}S_{22}S_{3}V_{4}$, $F_{22}F_{5}S_{2}S_{3}V_{4}$, $F_{5}F_{5}S_{23}S_{2}V_{4}$, $F_{5}F_{5}S_{2}S_{3}V_{4}$, $F_{6}F_{29}V_{19}V_{19}V_{4}$, $F_{6}F_{29}V_{19}V_{4}V_{2}$, $F_{6}F_{29}V_{4}V_{2}V_{2}$, $F_{3}F_{6}V_{4}V_{2}V_{2}$, $F_{13}F_{28}S_{23}S_{6}V_{19}$, $F_{13}F_{28}S_{23}S_{6}V_{2}$, $F_{13}F_{28}S_{3}S_{6}V_{19}$, $F_{13}F_{28}S_{3}S_{6}V_{2}$, $F_{2}F_{13}S_{3}S_{6}V_{2}$, $F_{23}F_{24}S_{23}S_{6}V_{19}$, $F_{23}F_{7}S_{23}S_{6}V_{2}$, $F_{24}F_{6}S_{3}S_{6}V_{2}$, $F_{6}F_{7}S_{3}S_{6}V_{19}$, $F_{6}F_{7}S_{3}S_{6}V_{2}$, $F_{22}F_{25}V_{19}V_{19}V_{4}$, $F_{25}F_{5}V_{19}V_{4}V_{2}$, $F_{22}F_{8}V_{4}V_{2}V_{2}$, $F_{5}F_{8}V_{19}V_{4}V_{2}$, $F_{5}F_{8}V_{4}V_{2}V_{2}$, $F_{6}F_{28}S_{22}S_{23}V_{4}$, $F_{6}F_{28}S_{23}S_{2}V_{4}$, $F_{6}F_{28}S_{22}S_{3}V_{4}$, $F_{6}F_{28}S_{2}S_{3}V_{4}$, $F_{2}F_{6}S_{2}S_{3}V_{4}$, $F_{22}F_{23}S_{22}S_{23}V_{4}$, $F_{23}F_{5}S_{23}S_{2}V_{4}$, $F_{22}F_{6}S_{2}S_{3}V_{4}$, $F_{5}F_{6}S_{22}S_{3}V_{4}$, $F_{5}F_{6}S_{2}S_{3}V_{4}$, $F_{23}F_{27}S_{23}V_{19}V_{4}$, $F_{23}F_{27}S_{23}V_{4}V_{2}$, $F_{6}F_{27}S_{3}V_{19}V_{4}$, $F_{6}F_{27}S_{3}V_{4}V_{2}$, $F_{1}F_{6}S_{3}V_{4}V_{2}$, $F_{25}F_{29}S_{23}V_{19}V_{4}$, $F_{25}F_{29}S_{3}V_{19}V_{4}$, $F_{8}F_{29}S_{23}V_{4}V_{2}$, $F_{8}F_{29}S_{3}V_{4}V_{2}$, $F_{3}F_{8}S_{3}V_{4}V_{2}$, $F_{23}F_{29}S_{23}S_{23}S_{6}$, $F_{23}F_{29}S_{23}S_{3}S_{6}$, $F_{6}F_{29}S_{23}S_{3}S_{6}$, $F_{6}F_{29}S_{3}S_{3}S_{6}$, $F_{3}F_{6}S_{3}S_{3}S_{6}$, $F_{6}F_{27}S_{23}V_{19}V_{4}$, $F_{6}F_{27}S_{23}V_{4}V_{2}$, $F_{13}F_{29}S_{23}S_{23}S_{6}$, $F_{13}F_{29}S_{23}S_{3}S_{6}$, $F_{13}F_{29}S_{3}S_{3}S_{6}$, $F_{3}F_{13}S_{3}S_{3}S_{6}$, $F_{21}F_{23}S_{23}S_{23}S_{6}$, $F_{23}F_{17}S_{23}S_{3}S_{6}$, $F_{21}F_{6}S_{3}S_{3}S_{6}$, $F_{17}F_{6}S_{23}S_{3}S_{6}$, $F_{17}F_{6}S_{3}S_{3}S_{6}$, $F_{24}F_{25}S_{23}V_{19}V_{4}$, $F_{25}F_{7}S_{3}V_{19}V_{4}$, $F_{24}F_{8}S_{3}V_{4}V_{2}$, $F_{7}F_{8}S_{23}V_{4}V_{2}$, $F_{7}F_{8}S_{3}V_{4}V_{2}$, $F_{6}F_{29}S_{23}V_{19}V_{4}$, $F_{6}F_{29}S_{23}V_{4}V_{2}$, $F_{6}F_{29}S_{3}V_{19}V_{4}$, $F_{6}F_{29}S_{3}V_{4}V_{2}$, $F_{3}F_{6}S_{3}V_{4}V_{2}$, $F_{23}F_{24}S_{23}V_{19}V_{4}$, $F_{23}F_{7}S_{23}V_{4}V_{2}$, $F_{24}F_{6}S_{3}V_{4}V_{2}$, $F_{6}F_{7}S_{3}V_{19}V_{4}$, $F_{6}F_{7}S_{3}V_{4}V_{2}$, $F_{22}F_{27}S_{22}S_{23}V_{3}$, $F_{22}F_{27}S_{23}S_{2}V_{3}$, $F_{5}F_{27}S_{22}S_{3}V_{3}$, $F_{5}F_{27}S_{2}S_{3}V_{3}$, $F_{1}F_{5}S_{2}S_{3}V_{3}$, $F_{24}F_{29}V_{19}V_{19}V_{3}$, $F_{24}F_{29}V_{19}V_{3}V_{2}$, $F_{7}F_{29}V_{19}V_{3}V_{2}$, $F_{7}F_{29}V_{3}V_{2}V_{2}$, $F_{3}F_{7}V_{3}V_{2}V_{2}$, $F_{21}F_{28}S_{22}S_{23}V_{3}$, $F_{21}F_{28}S_{22}S_{3}V_{3}$, $F_{17}F_{28}S_{23}S_{2}V_{3}$, $F_{17}F_{28}S_{2}S_{3}V_{3}$, $F_{2}F_{17}S_{2}S_{3}V_{3}$, $F_{22}F_{29}S_{23}S_{5}V_{19}$, $F_{22}F_{29}S_{23}S_{5}V_{2}$, $F_{5}F_{29}S_{3}S_{5}V_{19}$, $F_{5}F_{29}S_{3}S_{5}V_{2}$, $F_{3}F_{5}S_{3}S_{5}V_{2}$, $F_{24}F_{28}S_{23}S_{5}V_{19}$, $F_{24}F_{28}S_{3}S_{5}V_{19}$, $F_{7}F_{28}S_{23}S_{5}V_{2}$, $F_{7}F_{28}S_{3}S_{5}V_{2}$, $F_{2}F_{7}S_{3}S_{5}V_{2}$, $F_{6}F_{27}S_{22}S_{23}V_{3}$, $F_{6}F_{27}S_{22}S_{3}V_{3}$, $F_{6}F_{27}S_{23}S_{2}V_{3}$, $F_{6}F_{27}S_{2}S_{3}V_{3}$, $F_{1}F_{6}S_{2}S_{3}V_{3}$, $F_{13}F_{29}S_{23}S_{5}V_{19}$, $F_{13}F_{29}S_{3}S_{5}V_{19}$, $F_{13}F_{29}S_{23}S_{5}V_{2}$, $F_{13}F_{29}S_{3}S_{5}V_{2}$, $F_{3}F_{13}S_{3}S_{5}V_{2}$, $F_{24}F_{25}S_{23}S_{5}V_{19}$, $F_{24}F_{8}S_{3}S_{5}V_{19}$, $F_{25}F_{7}S_{3}S_{5}V_{2}$, $F_{7}F_{8}S_{23}S_{5}V_{2}$, $F_{7}F_{8}S_{3}S_{5}V_{2}$, $F_{21}F_{23}S_{22}S_{23}V_{3}$, $F_{21}F_{6}S_{22}S_{3}V_{3}$, $F_{23}F_{17}S_{2}S_{3}V_{3}$, $F_{17}F_{6}S_{23}S_{2}V_{3}$, $F_{17}F_{6}S_{2}S_{3}V_{3}$, $F_{6}F_{29}V_{19}V_{19}V_{3}$, $F_{6}F_{29}V_{19}V_{3}V_{2}$, $F_{6}F_{29}V_{3}V_{2}V_{2}$, $F_{3}F_{6}V_{3}V_{2}V_{2}$, $F_{13}F_{28}S_{23}S_{5}V_{19}$, $F_{13}F_{28}S_{23}S_{5}V_{2}$, $F_{13}F_{28}S_{3}S_{5}V_{19}$, $F_{13}F_{28}S_{3}S_{5}V_{2}$, $F_{2}F_{13}S_{3}S_{5}V_{2}$, $F_{22}F_{25}S_{23}S_{5}V_{19}$, $F_{22}F_{8}S_{23}S_{5}V_{2}$, $F_{25}F_{5}S_{3}S_{5}V_{2}$, $F_{5}F_{8}S_{3}S_{5}V_{19}$, $F_{5}F_{8}S_{3}S_{5}V_{2}$, $F_{23}F_{24}V_{19}V_{19}V_{3}$, $F_{24}F_{6}V_{19}V_{3}V_{2}$, $F_{23}F_{7}V_{3}V_{2}V_{2}$, $F_{6}F_{7}V_{19}V_{3}V_{2}$, $F_{6}F_{7}V_{3}V_{2}V_{2}$, $F_{6}F_{28}S_{22}S_{23}V_{3}$, $F_{6}F_{28}S_{23}S_{2}V_{3}$, $F_{6}F_{28}S_{22}S_{3}V_{3}$, $F_{6}F_{28}S_{2}S_{3}V_{3}$, $F_{2}F_{6}S_{2}S_{3}V_{3}$, $F_{22}F_{23}S_{22}S_{23}V_{3}$, $F_{22}F_{6}S_{23}S_{2}V_{3}$, $F_{23}F_{5}S_{2}S_{3}V_{3}$, $F_{5}F_{6}S_{22}S_{3}V_{3}$, $F_{5}F_{6}S_{2}S_{3}V_{3}$, $F_{22}F_{27}S_{23}V_{19}V_{3}$, $F_{22}F_{27}S_{23}V_{3}V_{2}$, $F_{5}F_{27}S_{3}V_{19}V_{3}$, $F_{5}F_{27}S_{3}V_{3}V_{2}$, $F_{1}F_{5}S_{3}V_{3}V_{2}$, $F_{24}F_{29}S_{23}V_{19}V_{3}$, $F_{24}F_{29}S_{3}V_{19}V_{3}$, $F_{7}F_{29}S_{23}V_{3}V_{2}$, $F_{7}F_{29}S_{3}V_{3}V_{2}$, $F_{3}F_{7}S_{3}V_{3}V_{2}$, $F_{22}F_{29}S_{23}S_{23}S_{5}$, $F_{22}F_{29}S_{23}S_{3}S_{5}$, $F_{5}F_{29}S_{23}S_{3}S_{5}$, $F_{5}F_{29}S_{3}S_{3}S_{5}$, $F_{3}F_{5}S_{3}S_{3}S_{5}$, $F_{6}F_{27}S_{23}V_{19}V_{3}$, $F_{6}F_{27}S_{3}V_{19}V_{3}$, $F_{6}F_{27}S_{23}V_{3}V_{2}$, $F_{6}F_{27}S_{3}V_{3}V_{2}$, $F_{1}F_{6}S_{3}V_{3}V_{2}$, $F_{13}F_{29}S_{23}S_{23}S_{5}$, $F_{13}F_{29}S_{23}S_{3}S_{5}$, $F_{13}F_{29}S_{3}S_{3}S_{5}$, $F_{3}F_{13}S_{3}S_{3}S_{5}$, $F_{22}F_{22}S_{23}S_{23}S_{5}$, $F_{22}F_{5}S_{23}S_{3}S_{5}$, $F_{22}F_{5}S_{3}S_{3}S_{5}$, $F_{5}F_{5}S_{23}S_{3}S_{5}$, $F_{5}F_{5}S_{3}S_{3}S_{5}$, $F_{24}F_{25}S_{23}V_{19}V_{3}$, $F_{24}F_{8}S_{3}V_{19}V_{3}$, $F_{25}F_{7}S_{3}V_{3}V_{2}$, $F_{7}F_{8}S_{23}V_{3}V_{2}$, $F_{7}F_{8}S_{3}V_{3}V_{2}$, $F_{6}F_{29}S_{23}V_{19}V_{3}$, $F_{6}F_{29}S_{23}V_{3}V_{2}$, $F_{6}F_{29}S_{3}V_{19}V_{3}$, $F_{6}F_{29}S_{3}V_{3}V_{2}$, $F_{3}F_{6}S_{3}V_{3}V_{2}$, $F_{22}F_{25}S_{23}V_{19}V_{3}$, $F_{22}F_{8}S_{23}V_{3}V_{2}$, $F_{25}F_{5}S_{3}V_{3}V_{2}$, $F_{5}F_{8}S_{3}V_{19}V_{3}$, $F_{5}F_{8}S_{3}V_{3}V_{2}$, $F_{27}F_{28}S_{14}S_{22}S_{23}$, $F_{27}F_{28}S_{14}S_{23}S_{2}$, $F_{27}F_{28}S_{14}S_{22}S_{3}$, $F_{27}F_{28}S_{14}S_{2}S_{3}$, $F_{1}F_{2}S_{14}S_{2}S_{3}$, $F_{29}F_{29}S_{14}V_{19}V_{19}$, $F_{29}F_{29}S_{14}V_{19}V_{2}$, $F_{29}F_{29}S_{14}V_{2}V_{2}$, $F_{3}F_{3}S_{14}V_{2}V_{2}$, $F_{22}F_{27}S_{22}V_{3}V_{4}$, $F_{22}F_{27}S_{2}V_{3}V_{4}$, $F_{5}F_{27}S_{22}V_{3}V_{4}$, $F_{5}F_{27}S_{2}V_{3}V_{4}$, $F_{1}F_{5}S_{2}V_{3}V_{4}$, $F_{24}F_{29}S_{6}V_{19}V_{3}$, $F_{24}F_{29}S_{6}V_{3}V_{2}$, $F_{7}F_{29}S_{6}V_{19}V_{3}$, $F_{7}F_{29}S_{6}V_{3}V_{2}$, $F_{3}F_{7}S_{6}V_{3}V_{2}$, $F_{22}F_{29}S_{5}V_{19}V_{4}$, $F_{22}F_{29}S_{5}V_{4}V_{2}$, $F_{5}F_{29}S_{5}V_{19}V_{4}$, $F_{5}F_{29}S_{5}V_{4}V_{2}$, $F_{3}F_{5}S_{5}V_{4}V_{2}$, $F_{24}F_{28}S_{23}S_{5}S_{6}$, $F_{24}F_{28}S_{3}S_{5}S_{6}$, $F_{7}F_{28}S_{23}S_{5}S_{6}$, $F_{7}F_{28}S_{3}S_{5}S_{6}$, $F_{2}F_{7}S_{3}S_{5}S_{6}$, $F_{23}F_{27}S_{22}V_{3}V_{4}$, $F_{23}F_{27}S_{2}V_{3}V_{4}$, $F_{6}F_{27}S_{22}V_{3}V_{4}$, $F_{6}F_{27}S_{2}V_{3}V_{4}$, $F_{1}F_{6}S_{2}V_{3}V_{4}$, $F_{25}F_{29}S_{5}V_{19}V_{4}$, $F_{25}F_{29}S_{5}V_{4}V_{2}$, $F_{8}F_{29}S_{5}V_{19}V_{4}$, $F_{8}F_{29}S_{5}V_{4}V_{2}$, $F_{3}F_{8}S_{5}V_{4}V_{2}$, $F_{23}F_{29}S_{6}V_{19}V_{3}$, $F_{23}F_{29}S_{6}V_{3}V_{2}$, $F_{6}F_{29}S_{6}V_{19}V_{3}$, $F_{6}F_{29}S_{6}V_{3}V_{2}$, $F_{3}F_{6}S_{6}V_{3}V_{2}$, $F_{25}F_{28}S_{23}S_{5}S_{6}$, $F_{25}F_{28}S_{3}S_{5}S_{6}$, $F_{8}F_{28}S_{23}S_{5}S_{6}$, $F_{8}F_{28}S_{3}S_{5}S_{6}$, $F_{2}F_{8}S_{3}S_{5}S_{6}$, $F_{6}F_{27}S_{14}S_{22}S_{23}$, $F_{6}F_{27}S_{14}S_{22}S_{3}$, $F_{6}F_{27}S_{14}S_{23}S_{2}$, $F_{6}F_{27}S_{14}S_{2}S_{3}$, $F_{1}F_{6}S_{14}S_{2}S_{3}$, $F_{24}F_{25}S_{23}S_{5}S_{6}$, $F_{25}F_{7}S_{3}S_{5}S_{6}$, $F_{24}F_{8}S_{3}S_{5}S_{6}$, $F_{7}F_{8}S_{23}S_{5}S_{6}$, $F_{7}F_{8}S_{3}S_{5}S_{6}$, $F_{6}F_{29}S_{14}V_{19}V_{19}$, $F_{6}F_{29}S_{14}V_{19}V_{2}$, $F_{6}F_{29}S_{14}V_{2}V_{2}$, $F_{3}F_{6}S_{14}V_{2}V_{2}$, $F_{23}F_{24}S_{6}V_{19}V_{3}$, $F_{23}F_{7}S_{6}V_{3}V_{2}$, $F_{24}F_{6}S_{6}V_{3}V_{2}$, $F_{6}F_{7}S_{6}V_{19}V_{3}$, $F_{6}F_{7}S_{6}V_{3}V_{2}$, $F_{22}F_{25}S_{5}V_{19}V_{4}$, $F_{25}F_{5}S_{5}V_{4}V_{2}$, $F_{22}F_{8}S_{5}V_{4}V_{2}$, $F_{5}F_{8}S_{5}V_{19}V_{4}$, $F_{5}F_{8}S_{5}V_{4}V_{2}$, $F_{6}F_{28}S_{14}S_{22}S_{23}$, $F_{6}F_{28}S_{14}S_{23}S_{2}$, $F_{6}F_{28}S_{14}S_{22}S_{3}$, $F_{6}F_{28}S_{14}S_{2}S_{3}$, $F_{2}F_{6}S_{14}S_{2}S_{3}$, $F_{22}F_{23}S_{22}V_{3}V_{4}$, $F_{23}F_{5}S_{2}V_{3}V_{4}$, $F_{22}F_{6}S_{2}V_{3}V_{4}$, $F_{5}F_{6}S_{22}V_{3}V_{4}$, $F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{27}F_{28}S_{14}S_{23}V_{19}$, $F_{27}F_{28}S_{14}S_{23}V_{2}$, $F_{27}F_{28}S_{14}S_{3}V_{19}$, $F_{27}F_{28}S_{14}S_{3}V_{2}$, $F_{1}F_{2}S_{14}S_{3}V_{2}$, $F_{29}F_{29}S_{14}S_{23}V_{19}$, $F_{29}F_{29}S_{14}S_{3}V_{19}$, $F_{29}F_{29}S_{14}S_{23}V_{2}$, $F_{29}F_{29}S_{14}S_{3}V_{2}$, $F_{3}F_{3}S_{14}S_{3}V_{2}$, $F_{22}F_{27}V_{19}V_{3}V_{4}$, $F_{22}F_{27}V_{3}V_{4}V_{2}$, $F_{5}F_{27}V_{19}V_{3}V_{4}$, $F_{5}F_{27}V_{3}V_{4}V_{2}$, $F_{1}F_{5}V_{3}V_{4}V_{2}$, $F_{24}F_{29}S_{23}S_{6}V_{3}$, $F_{24}F_{29}S_{3}S_{6}V_{3}$, $F_{7}F_{29}S_{23}S_{6}V_{3}$, $F_{7}F_{29}S_{3}S_{6}V_{3}$, $F_{3}F_{7}S_{3}S_{6}V_{3}$, $F_{21}F_{28}S_{23}S_{6}V_{3}$, $F_{17}F_{28}S_{23}S_{6}V_{3}$, $F_{21}F_{28}S_{3}S_{6}V_{3}$, $F_{17}F_{28}S_{3}S_{6}V_{3}$, $F_{2}F_{17}S_{3}S_{6}V_{3}$, $F_{24}F_{29}V_{19}V_{3}V_{4}$, $F_{7}F_{29}V_{19}V_{3}V_{4}$, $F_{24}F_{29}V_{3}V_{4}V_{2}$, $F_{7}F_{29}V_{3}V_{4}V_{2}$, $F_{3}F_{7}V_{3}V_{4}V_{2}$, $F_{22}F_{29}S_{23}S_{5}V_{4}$, $F_{22}F_{29}S_{3}S_{5}V_{4}$, $F_{5}F_{29}S_{23}S_{5}V_{4}$, $F_{5}F_{29}S_{3}S_{5}V_{4}$, $F_{3}F_{5}S_{3}S_{5}V_{4}$, $F_{24}F_{28}S_{23}S_{5}V_{4}$, $F_{7}F_{28}S_{23}S_{5}V_{4}$, $F_{24}F_{28}S_{3}S_{5}V_{4}$, $F_{7}F_{28}S_{3}S_{5}V_{4}$, $F_{2}F_{7}S_{3}S_{5}V_{4}$, $F_{23}F_{27}V_{19}V_{3}V_{4}$, $F_{23}F_{27}V_{3}V_{4}V_{2}$, $F_{6}F_{27}V_{19}V_{3}V_{4}$, $F_{6}F_{27}V_{3}V_{4}V_{2}$, $F_{1}F_{6}V_{3}V_{4}V_{2}$, $F_{25}F_{29}S_{23}S_{5}V_{4}$, $F_{25}F_{29}S_{3}S_{5}V_{4}$, $F_{8}F_{29}S_{23}S_{5}V_{4}$, $F_{8}F_{29}S_{3}S_{5}V_{4}$, $F_{3}F_{8}S_{3}S_{5}V_{4}$, $F_{22}F_{28}S_{23}S_{5}V_{4}$, $F_{5}F_{28}S_{23}S_{5}V_{4}$, $F_{22}F_{28}S_{3}S_{5}V_{4}$, $F_{5}F_{28}S_{3}S_{5}V_{4}$, $F_{2}F_{5}S_{3}S_{5}V_{4}$, $F_{25}F_{29}V_{19}V_{3}V_{4}$, $F_{8}F_{29}V_{19}V_{3}V_{4}$, $F_{25}F_{29}V_{3}V_{4}V_{2}$, $F_{8}F_{29}V_{3}V_{4}V_{2}$, $F_{3}F_{8}V_{3}V_{4}V_{2}$, $F_{23}F_{29}S_{23}S_{6}V_{3}$, $F_{23}F_{29}S_{3}S_{6}V_{3}$, $F_{6}F_{29}S_{23}S_{6}V_{3}$, $F_{6}F_{29}S_{3}S_{6}V_{3}$, $F_{3}F_{6}S_{3}S_{6}V_{3}$, $F_{25}F_{28}S_{23}S_{6}V_{3}$, $F_{8}F_{28}S_{23}S_{6}V_{3}$, $F_{25}F_{28}S_{3}S_{6}V_{3}$, $F_{8}F_{28}S_{3}S_{6}V_{3}$, $F_{2}F_{8}S_{3}S_{6}V_{3}$, $F_{6}F_{27}S_{14}S_{23}V_{19}$, $F_{6}F_{27}S_{14}S_{3}V_{19}$, $F_{6}F_{27}S_{14}S_{23}V_{2}$, $F_{6}F_{27}S_{14}S_{3}V_{2}$, $F_{1}F_{6}S_{14}S_{3}V_{2}$, $F_{21}F_{23}S_{23}S_{6}V_{3}$, $F_{23}F_{17}S_{3}S_{6}V_{3}$, $F_{21}F_{6}S_{3}S_{6}V_{3}$, $F_{17}F_{6}S_{23}S_{6}V_{3}$, $F_{17}F_{6}S_{3}S_{6}V_{3}$, $F_{24}F_{25}S_{23}S_{5}V_{4}$, $F_{25}F_{7}S_{3}S_{5}V_{4}$, $F_{24}F_{8}S_{3}S_{5}V_{4}$, $F_{7}F_{8}S_{23}S_{5}V_{4}$, $F_{7}F_{8}S_{3}S_{5}V_{4}$, $F_{22}F_{22}S_{23}S_{5}V_{4}$, $F_{22}F_{5}S_{3}S_{5}V_{4}$, $F_{5}F_{5}S_{23}S_{5}V_{4}$, $F_{5}F_{5}S_{3}S_{5}V_{4}$, $F_{24}F_{25}S_{23}S_{6}V_{3}$, $F_{24}F_{8}S_{3}S_{6}V_{3}$, $F_{25}F_{7}S_{3}S_{6}V_{3}$, $F_{7}F_{8}S_{23}S_{6}V_{3}$, $F_{7}F_{8}S_{3}S_{6}V_{3}$, $F_{13}F_{29}S_{14}S_{23}V_{19}$, $F_{13}F_{29}S_{14}S_{3}V_{19}$, $F_{13}F_{29}S_{14}S_{23}V_{2}$, $F_{13}F_{29}S_{14}S_{3}V_{2}$, $F_{3}F_{13}S_{14}S_{3}V_{2}$, $F_{6}F_{29}S_{14}S_{23}V_{19}$, $F_{6}F_{29}S_{14}S_{23}V_{2}$, $F_{6}F_{29}S_{14}S_{3}V_{19}$, $F_{6}F_{29}S_{14}S_{3}V_{2}$, $F_{3}F_{6}S_{14}S_{3}V_{2}$, $F_{23}F_{24}V_{19}V_{3}V_{4}$, $F_{23}F_{7}V_{3}V_{4}V_{2}$, $F_{24}F_{6}V_{3}V_{4}V_{2}$, $F_{6}F_{7}V_{19}V_{3}V_{4}$, $F_{6}F_{7}V_{3}V_{4}V_{2}$, $F_{22}F_{25}V_{19}V_{3}V_{4}$, $F_{22}F_{8}V_{3}V_{4}V_{2}$, $F_{25}F_{5}V_{3}V_{4}V_{2}$, $F_{5}F_{8}V_{19}V_{3}V_{4}$, $F_{5}F_{8}V_{3}V_{4}V_{2}$, $F_{13}F_{28}S_{14}S_{23}V_{19}$, $F_{13}F_{28}S_{14}S_{23}V_{2}$, $F_{13}F_{28}S_{14}S_{3}V_{19}$, $F_{13}F_{28}S_{14}S_{3}V_{2}$, $F_{2}F_{13}S_{14}S_{3}V_{2}$, $F_{29}F_{29}S_{14}S_{23}S_{23}$, $F_{29}F_{29}S_{14}S_{23}S_{3}$, $F_{29}F_{29}S_{14}S_{3}S_{3}$, $F_{3}F_{3}S_{14}S_{3}S_{3}$, $F_{24}F_{29}S_{23}V_{3}V_{4}$, $F_{24}F_{29}S_{3}V_{3}V_{4}$, $F_{7}F_{29}S_{23}V_{3}V_{4}$, $F_{7}F_{29}S_{3}V_{3}V_{4}$, $F_{3}F_{7}S_{3}V_{3}V_{4}$, $F_{25}F_{29}S_{23}V_{3}V_{4}$, $F_{25}F_{29}S_{3}V_{3}V_{4}$, $F_{8}F_{29}S_{23}V_{3}V_{4}$, $F_{8}F_{29}S_{3}V_{3}V_{4}$, $F_{3}F_{8}S_{3}V_{3}V_{4}$, $F_{13}F_{29}S_{14}S_{23}S_{23}$, $F_{13}F_{29}S_{14}S_{23}S_{3}$, $F_{13}F_{29}S_{14}S_{3}S_{3}$, $F_{3}F_{13}S_{14}S_{3}S_{3}$, $F_{24}F_{25}S_{23}V_{3}V_{4}$, $F_{25}F_{7}S_{3}V_{3}V_{4}$, $F_{24}F_{8}S_{3}V_{3}V_{4}$, $F_{7}F_{8}S_{23}V_{3}V_{4}$, $F_{7}F_{8}S_{3}V_{3}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{6}$} {{$F_{22}F_{23}S_{22}S_{23}S_{23}$, $F_{23}F_{5}S_{23}S_{2}S_{3}$, $F_{22}F_{6}S_{23}S_{2}S_{3}$, $F_{5}F_{6}S_{22}S_{3}S_{3}$, $F_{5}F_{6}S_{2}S_{3}S_{3}$, $F_{22}F_{22}S_{22}S_{23}S_{23}$, $F_{22}F_{5}S_{22}S_{3}S_{3}$, $F_{22}F_{5}S_{23}S_{2}S_{3}$, $F_{5}F_{5}S_{23}S_{2}S_{3}$, $F_{5}F_{5}S_{2}S_{3}S_{3}$, $F_{21}F_{23}S_{22}S_{23}S_{23}$, $F_{23}F_{17}S_{23}S_{2}S_{3}$, $F_{21}F_{6}S_{22}S_{3}S_{3}$, $F_{17}F_{6}S_{23}S_{2}S_{3}$, $F_{17}F_{6}S_{2}S_{3}S_{3}$, $F_{23}F_{27}S_{23}S_{23}V_{4}$, $F_{23}F_{27}S_{23}S_{3}V_{4}$, $F_{6}F_{27}S_{23}S_{3}V_{4}$, $F_{6}F_{27}S_{3}S_{3}V_{4}$, $F_{1}F_{6}S_{3}S_{3}V_{4}$, $F_{6}F_{27}S_{23}S_{23}V_{4}$, $F_{21}F_{23}S_{23}S_{23}V_{4}$, $F_{23}F_{17}S_{23}S_{3}V_{4}$, $F_{21}F_{6}S_{3}S_{3}V_{4}$, $F_{17}F_{6}S_{23}S_{3}V_{4}$, $F_{17}F_{6}S_{3}S_{3}V_{4}$, $F_{23}F_{28}S_{23}S_{23}V_{14}$, $F_{23}F_{28}S_{23}S_{3}V_{14}$, $F_{6}F_{28}S_{23}S_{3}V_{14}$, $F_{6}F_{28}S_{3}S_{3}V_{14}$, $F_{2}F_{6}S_{3}S_{3}V_{14}$, $F_{22}F_{28}S_{22}S_{23}V_{4}$, $F_{22}F_{28}S_{22}S_{3}V_{4}$, $F_{5}F_{28}S_{23}S_{2}V_{4}$, $F_{5}F_{28}S_{2}S_{3}V_{4}$, $F_{2}F_{5}S_{2}S_{3}V_{4}$, $F_{23}F_{27}S_{22}S_{23}V_{4}$, $F_{23}F_{27}S_{23}S_{2}V_{4}$, $F_{6}F_{27}S_{22}S_{3}V_{4}$, $F_{6}F_{27}S_{2}S_{3}V_{4}$, $F_{1}F_{6}S_{2}S_{3}V_{4}$, $F_{6}F_{28}S_{22}S_{23}V_{4}$, $F_{6}F_{28}S_{23}S_{2}V_{4}$, $F_{6}F_{28}S_{22}S_{3}V_{4}$, $F_{6}F_{28}S_{2}S_{3}V_{4}$, $F_{2}F_{6}S_{2}S_{3}V_{4}$, $F_{22}F_{23}S_{22}S_{23}V_{4}$, $F_{23}F_{5}S_{23}S_{2}V_{4}$, $F_{22}F_{6}S_{2}S_{3}V_{4}$, $F_{5}F_{6}S_{22}S_{3}V_{4}$, $F_{5}F_{6}S_{2}S_{3}V_{4}$, $F_{18}F_{28}S_{23}S_{23}V_{14}$, $F_{18}F_{28}S_{23}S_{3}V_{14}$, $F_{18}F_{28}S_{3}S_{3}V_{14}$, $F_{2}F_{18}S_{3}S_{3}V_{14}$, $F_{6}F_{27}S_{22}S_{23}V_{4}$, $F_{6}F_{27}S_{23}S_{2}V_{4}$, $F_{22}F_{22}S_{22}S_{23}V_{4}$, $F_{22}F_{5}S_{22}S_{3}V_{4}$, $F_{22}F_{5}S_{2}S_{3}V_{4}$, $F_{5}F_{5}S_{23}S_{2}V_{4}$, $F_{5}F_{5}S_{2}S_{3}V_{4}$, $F_{21}F_{23}S_{23}S_{23}V_{14}$, $F_{23}F_{17}S_{23}S_{3}V_{14}$, $F_{21}F_{6}S_{3}S_{3}V_{14}$, $F_{17}F_{6}S_{23}S_{3}V_{14}$, $F_{17}F_{6}S_{3}S_{3}V_{14}$, $F_{22}F_{27}S_{23}S_{23}V_{3}$, $F_{22}F_{27}S_{23}S_{3}V_{3}$, $F_{5}F_{27}S_{23}S_{3}V_{3}$, $F_{5}F_{27}S_{3}S_{3}V_{3}$, $F_{1}F_{5}S_{3}S_{3}V_{3}$, $F_{6}F_{27}S_{23}S_{23}V_{3}$, $F_{6}F_{27}S_{23}S_{3}V_{3}$, $F_{6}F_{27}S_{3}S_{3}V_{3}$, $F_{1}F_{6}S_{3}S_{3}V_{3}$, $F_{22}F_{22}S_{23}S_{23}V_{3}$, $F_{22}F_{5}S_{23}S_{3}V_{3}$, $F_{22}F_{5}S_{3}S_{3}V_{3}$, $F_{5}F_{5}S_{23}S_{3}V_{3}$, $F_{5}F_{5}S_{3}S_{3}V_{3}$, $F_{22}F_{28}S_{23}S_{23}V_{4}$, $F_{22}F_{28}S_{23}S_{3}V_{4}$, $F_{5}F_{28}S_{23}S_{3}V_{4}$, $F_{5}F_{28}S_{3}S_{3}V_{4}$, $F_{2}F_{5}S_{3}S_{3}V_{4}$, $F_{21}F_{28}S_{22}S_{23}V_{3}$, $F_{21}F_{28}S_{22}S_{3}V_{3}$, $F_{17}F_{28}S_{23}S_{2}V_{3}$, $F_{17}F_{28}S_{2}S_{3}V_{3}$, $F_{2}F_{17}S_{2}S_{3}V_{3}$, $F_{22}F_{27}S_{22}S_{23}V_{3}$, $F_{22}F_{27}S_{23}S_{2}V_{3}$, $F_{5}F_{27}S_{22}S_{3}V_{3}$, $F_{5}F_{27}S_{2}S_{3}V_{3}$, $F_{1}F_{5}S_{2}S_{3}V_{3}$, $F_{6}F_{28}S_{22}S_{23}V_{3}$, $F_{6}F_{28}S_{23}S_{2}V_{3}$, $F_{6}F_{28}S_{22}S_{3}V_{3}$, $F_{6}F_{28}S_{2}S_{3}V_{3}$, $F_{2}F_{6}S_{2}S_{3}V_{3}$, $F_{22}F_{23}S_{22}S_{23}V_{3}$, $F_{22}F_{6}S_{23}S_{2}V_{3}$, $F_{23}F_{5}S_{2}S_{3}V_{3}$, $F_{5}F_{6}S_{22}S_{3}V_{3}$, $F_{5}F_{6}S_{2}S_{3}V_{3}$, $F_{18}F_{28}S_{23}S_{23}V_{4}$, $F_{18}F_{28}S_{23}S_{3}V_{4}$, $F_{18}F_{28}S_{3}S_{3}V_{4}$, $F_{2}F_{18}S_{3}S_{3}V_{4}$, $F_{6}F_{27}S_{22}S_{23}V_{3}$, $F_{6}F_{27}S_{22}S_{3}V_{3}$, $F_{6}F_{27}S_{23}S_{2}V_{3}$, $F_{6}F_{27}S_{2}S_{3}V_{3}$, $F_{1}F_{6}S_{2}S_{3}V_{3}$, $F_{21}F_{23}S_{22}S_{23}V_{3}$, $F_{21}F_{6}S_{22}S_{3}V_{3}$, $F_{23}F_{17}S_{2}S_{3}V_{3}$, $F_{17}F_{6}S_{23}S_{2}V_{3}$, $F_{17}F_{6}S_{2}S_{3}V_{3}$, $F_{22}F_{22}S_{23}S_{23}V_{4}$, $F_{22}F_{5}S_{23}S_{3}V_{4}$, $F_{22}F_{5}S_{3}S_{3}V_{4}$, $F_{5}F_{5}S_{23}S_{3}V_{4}$, $F_{5}F_{5}S_{3}S_{3}V_{4}$, $F_{27}F_{28}S_{14}S_{23}S_{23}$, $F_{27}F_{28}S_{14}S_{23}S_{3}$, $F_{27}F_{28}S_{14}S_{3}S_{3}$, $F_{1}F_{2}S_{14}S_{3}S_{3}$, $F_{21}F_{28}S_{23}V_{3}V_{4}$, $F_{21}F_{28}S_{3}V_{3}V_{4}$, $F_{17}F_{28}S_{23}V_{3}V_{4}$, $F_{17}F_{28}S_{3}V_{3}V_{4}$, $F_{2}F_{17}S_{3}V_{3}V_{4}$, $F_{22}F_{27}S_{23}V_{3}V_{4}$, $F_{5}F_{27}S_{23}V_{3}V_{4}$, $F_{22}F_{27}S_{3}V_{3}V_{4}$, $F_{5}F_{27}S_{3}V_{3}V_{4}$, $F_{1}F_{5}S_{3}V_{3}V_{4}$, $F_{22}F_{28}S_{23}V_{3}V_{4}$, $F_{22}F_{28}S_{3}V_{3}V_{4}$, $F_{5}F_{28}S_{23}V_{3}V_{4}$, $F_{5}F_{28}S_{3}V_{3}V_{4}$, $F_{2}F_{5}S_{3}V_{3}V_{4}$, $F_{23}F_{27}S_{23}V_{3}V_{4}$, $F_{6}F_{27}S_{23}V_{3}V_{4}$, $F_{23}F_{27}S_{3}V_{3}V_{4}$, $F_{6}F_{27}S_{3}V_{3}V_{4}$, $F_{1}F_{6}S_{3}V_{3}V_{4}$, $F_{18}F_{28}S_{14}S_{23}S_{23}$, $F_{18}F_{28}S_{14}S_{23}S_{3}$, $F_{18}F_{28}S_{14}S_{3}S_{3}$, $F_{2}F_{18}S_{14}S_{3}S_{3}$, $F_{22}F_{22}S_{23}V_{3}V_{4}$, $F_{22}F_{5}S_{3}V_{3}V_{4}$, $F_{5}F_{5}S_{23}V_{3}V_{4}$, $F_{5}F_{5}S_{3}V_{3}V_{4}$, $F_{21}F_{23}S_{23}V_{3}V_{4}$, $F_{21}F_{6}S_{3}V_{3}V_{4}$, $F_{23}F_{17}S_{3}V_{3}V_{4}$, $F_{17}F_{6}S_{23}V_{3}V_{4}$, $F_{17}F_{6}S_{3}V_{3}V_{4}$, $F_{6}F_{27}S_{14}S_{23}S_{23}$, $F_{6}F_{27}S_{14}S_{23}S_{3}$, $F_{6}F_{27}S_{14}S_{3}S_{3}$, $F_{1}F_{6}S_{14}S_{3}S_{3}$, $F_{27}F_{28}S_{14}S_{22}S_{23}$, $F_{27}F_{28}S_{14}S_{22}S_{3}$, $F_{27}F_{28}S_{14}S_{23}S_{2}$, $F_{27}F_{28}S_{14}S_{2}S_{3}$, $F_{1}F_{2}S_{14}S_{2}S_{3}$, $F_{22}F_{28}S_{23}V_{4}V_{4}$, $F_{22}F_{28}S_{3}V_{4}V_{4}$, $F_{5}F_{28}S_{23}V_{4}V_{4}$, $F_{5}F_{28}S_{3}V_{4}V_{4}$, $F_{2}F_{5}S_{3}V_{4}V_{4}$, $F_{21}F_{28}S_{23}V_{3}V_{14}$, $F_{21}F_{28}S_{3}V_{3}V_{14}$, $F_{17}F_{28}S_{23}V_{3}V_{14}$, $F_{17}F_{28}S_{3}V_{3}V_{14}$, $F_{2}F_{17}S_{3}V_{3}V_{14}$, $F_{22}F_{27}S_{22}V_{3}V_{4}$, $F_{22}F_{27}S_{2}V_{3}V_{4}$, $F_{5}F_{27}S_{22}V_{3}V_{4}$, $F_{5}F_{27}S_{2}V_{3}V_{4}$, $F_{1}F_{5}S_{2}V_{3}V_{4}$, $F_{23}F_{28}S_{23}V_{3}V_{14}$, $F_{23}F_{28}S_{3}V_{3}V_{14}$, $F_{6}F_{28}S_{23}V_{3}V_{14}$, $F_{6}F_{28}S_{3}V_{3}V_{14}$, $F_{2}F_{6}S_{3}V_{3}V_{14}$, $F_{23}F_{27}S_{22}V_{3}V_{4}$, $F_{23}F_{27}S_{2}V_{3}V_{4}$, $F_{6}F_{27}S_{22}V_{3}V_{4}$, $F_{6}F_{27}S_{2}V_{3}V_{4}$, $F_{1}F_{6}S_{2}V_{3}V_{4}$, $F_{6}F_{28}S_{14}S_{22}S_{23}$, $F_{6}F_{28}S_{14}S_{23}S_{2}$, $F_{6}F_{28}S_{14}S_{22}S_{3}$, $F_{6}F_{28}S_{14}S_{2}S_{3}$, $F_{2}F_{6}S_{14}S_{2}S_{3}$, $F_{22}F_{23}S_{22}V_{3}V_{4}$, $F_{23}F_{5}S_{2}V_{3}V_{4}$, $F_{22}F_{6}S_{2}V_{3}V_{4}$, $F_{5}F_{6}S_{22}V_{3}V_{4}$, $F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{6}F_{27}S_{14}S_{22}S_{23}$, $F_{6}F_{27}S_{14}S_{22}S_{3}$, $F_{6}F_{27}S_{14}S_{23}S_{2}$, $F_{6}F_{27}S_{14}S_{2}S_{3}$, $F_{1}F_{6}S_{14}S_{2}S_{3}$, $F_{22}F_{22}S_{23}V_{4}V_{4}$, $F_{22}F_{5}S_{3}V_{4}V_{4}$, $F_{5}F_{5}S_{23}V_{4}V_{4}$, $F_{5}F_{5}S_{3}V_{4}V_{4}$, $F_{21}F_{23}S_{23}V_{3}V_{14}$, $F_{23}F_{17}S_{3}V_{3}V_{14}$, $F_{21}F_{6}S_{3}V_{3}V_{14}$, $F_{17}F_{6}S_{23}V_{3}V_{14}$, $F_{17}F_{6}S_{3}V_{3}V_{14}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{7}$} {{$F_{24}F_{25}S_{23}S_{24}V_{19}$, $F_{24}F_{25}S_{22}S_{23}V_{19}$, $F_{25}F_{7}S_{3}S_{4}V_{19}$, $F_{25}F_{7}S_{2}S_{3}V_{19}$, $F_{24}F_{8}S_{24}S_{3}V_{2}$, $F_{24}F_{8}S_{22}S_{3}V_{2}$, $F_{7}F_{8}S_{23}S_{4}V_{2}$, $F_{7}F_{8}S_{3}S_{4}V_{2}$, $F_{7}F_{8}S_{23}S_{2}V_{2}$, $F_{7}F_{8}S_{2}S_{3}V_{2}$, $F_{26}F_{26}S_{23}S_{24}V_{19}$, $F_{26}F_{9}S_{24}S_{3}V_{2}$, $F_{22}F_{22}S_{22}S_{23}V_{19}$, $F_{22}F_{5}S_{22}S_{3}V_{2}$, $F_{26}F_{9}S_{3}S_{4}V_{19}$, $F_{9}F_{9}S_{23}S_{4}V_{2}$, $F_{9}F_{9}S_{3}S_{4}V_{2}$, $F_{22}F_{5}S_{2}S_{3}V_{19}$, $F_{5}F_{5}S_{23}S_{2}V_{2}$, $F_{5}F_{5}S_{2}S_{3}V_{2}$, $F_{23}F_{24}S_{23}S_{24}V_{19}$, $F_{23}F_{24}S_{22}S_{23}V_{19}$, $F_{23}F_{7}S_{23}S_{4}V_{2}$, $F_{23}F_{7}S_{23}S_{2}V_{2}$, $F_{24}F_{6}S_{24}S_{3}V_{2}$, $F_{24}F_{6}S_{22}S_{3}V_{2}$, $F_{6}F_{7}S_{3}S_{4}V_{19}$, $F_{6}F_{7}S_{3}S_{4}V_{2}$, $F_{6}F_{7}S_{2}S_{3}V_{19}$, $F_{6}F_{7}S_{2}S_{3}V_{2}$, $F_{25}F_{26}V_{19}V_{19}V_{19}$, $F_{22}F_{25}V_{19}V_{19}V_{19}$, $F_{25}F_{9}V_{19}V_{2}V_{2}$, $F_{25}F_{5}V_{19}V_{2}V_{2}$, $F_{26}F_{8}V_{19}V_{2}V_{2}$, $F_{22}F_{8}V_{19}V_{2}V_{2}$, $F_{8}F_{9}V_{19}V_{2}V_{2}$, $F_{8}F_{9}V_{2}V_{2}V_{2}$, $F_{5}F_{8}V_{19}V_{2}V_{2}$, $F_{5}F_{8}V_{2}V_{2}V_{2}$, $F_{25}F_{26}S_{23}S_{24}V_{19}$, $F_{26}F_{8}S_{24}S_{3}V_{2}$, $F_{22}F_{25}S_{22}S_{23}V_{19}$, $F_{22}F_{8}S_{22}S_{3}V_{2}$, $F_{25}F_{9}S_{23}S_{4}V_{2}$, $F_{8}F_{9}S_{3}S_{4}V_{19}$, $F_{8}F_{9}S_{3}S_{4}V_{2}$, $F_{25}F_{5}S_{23}S_{2}V_{2}$, $F_{5}F_{8}S_{2}S_{3}V_{19}$, $F_{5}F_{8}S_{2}S_{3}V_{2}$, $F_{23}F_{26}S_{23}S_{24}V_{19}$, $F_{22}F_{23}S_{22}S_{23}V_{19}$, $F_{23}F_{9}S_{23}S_{4}V_{2}$, $F_{23}F_{5}S_{23}S_{2}V_{2}$, $F_{26}F_{6}S_{3}S_{4}V_{19}$, $F_{22}F_{6}S_{2}S_{3}V_{19}$, $F_{6}F_{9}S_{24}S_{3}V_{2}$, $F_{6}F_{9}S_{3}S_{4}V_{2}$, $F_{5}F_{6}S_{22}S_{3}V_{2}$, $F_{5}F_{6}S_{2}S_{3}V_{2}$, $F_{25}F_{25}S_{23}S_{24}V_{19}$, $F_{25}F_{25}S_{22}S_{23}V_{19}$, $F_{25}F_{8}S_{3}S_{4}V_{19}$, $F_{25}F_{8}S_{2}S_{3}V_{19}$, $F_{25}F_{8}S_{23}S_{4}V_{2}$, $F_{25}F_{8}S_{23}S_{2}V_{2}$, $F_{8}F_{8}S_{24}S_{3}V_{2}$, $F_{8}F_{8}S_{22}S_{3}V_{2}$, $F_{8}F_{8}S_{3}S_{4}V_{2}$, $F_{8}F_{8}S_{2}S_{3}V_{2}$, $F_{25}F_{30}S_{24}S_{5}V_{19}$, $F_{25}F_{27}S_{22}S_{5}V_{19}$, $F_{25}F_{30}S_{5}S_{4}V_{19}$, $F_{25}F_{27}S_{2}S_{5}V_{19}$, $F_{8}F_{30}S_{24}S_{5}V_{2}$, $F_{8}F_{27}S_{22}S_{5}V_{2}$, $F_{8}F_{30}S_{5}S_{4}V_{2}$, $F_{4}F_{8}S_{5}S_{4}V_{2}$, $F_{8}F_{27}S_{2}S_{5}V_{2}$, $F_{1}F_{8}S_{2}S_{5}V_{2}$, $F_{26}F_{29}S_{24}S_{5}V_{19}$, $F_{26}F_{29}S_{24}S_{5}V_{2}$, $F_{22}F_{29}S_{22}S_{5}V_{19}$, $F_{22}F_{29}S_{22}S_{5}V_{2}$, $F_{9}F_{29}S_{5}S_{4}V_{19}$, $F_{9}F_{29}S_{5}S_{4}V_{2}$, $F_{3}F_{9}S_{5}S_{4}V_{2}$, $F_{5}F_{29}S_{2}S_{5}V_{19}$, $F_{5}F_{29}S_{2}S_{5}V_{2}$, $F_{3}F_{5}S_{2}S_{5}V_{2}$, $F_{23}F_{30}S_{23}S_{24}V_{5}$, $F_{23}F_{27}S_{22}S_{23}V_{4}$, $F_{23}F_{30}S_{23}S_{4}V_{5}$, $F_{23}F_{27}S_{23}S_{2}V_{4}$, $F_{6}F_{30}S_{24}S_{3}V_{5}$, $F_{6}F_{27}S_{22}S_{3}V_{4}$, $F_{6}F_{30}S_{3}S_{4}V_{5}$, $F_{4}F_{6}S_{3}S_{4}V_{5}$, $F_{6}F_{27}S_{2}S_{3}V_{4}$, $F_{1}F_{6}S_{2}S_{3}V_{4}$, $F_{25}F_{29}V_{19}V_{19}V_{5}$, $F_{25}F_{29}V_{19}V_{19}V_{4}$, $F_{25}F_{29}V_{19}V_{2}V_{5}$, $F_{25}F_{29}V_{19}V_{4}V_{2}$, $F_{8}F_{29}V_{19}V_{2}V_{5}$, $F_{8}F_{29}V_{19}V_{4}V_{2}$, $F_{8}F_{29}V_{2}V_{2}V_{5}$, $F_{8}F_{29}V_{4}V_{2}V_{2}$, $F_{3}F_{8}V_{2}V_{2}V_{5}$, $F_{3}F_{8}V_{4}V_{2}V_{2}$, $F_{26}F_{28}S_{23}S_{24}V_{5}$, $F_{26}F_{28}S_{24}S_{3}V_{5}$, $F_{22}F_{28}S_{22}S_{23}V_{4}$, $F_{22}F_{28}S_{22}S_{3}V_{4}$, $F_{9}F_{28}S_{23}S_{4}V_{5}$, $F_{9}F_{28}S_{3}S_{4}V_{5}$, $F_{2}F_{9}S_{3}S_{4}V_{5}$, $F_{5}F_{28}S_{23}S_{2}V_{4}$, $F_{5}F_{28}S_{2}S_{3}V_{4}$, $F_{2}F_{5}S_{2}S_{3}V_{4}$, $F_{14}F_{30}S_{23}S_{24}V_{5}$, $F_{14}F_{30}S_{24}S_{3}V_{5}$, $F_{14}F_{30}S_{23}S_{4}V_{5}$, $F_{14}F_{30}S_{3}S_{4}V_{5}$, $F_{4}F_{14}S_{3}S_{4}V_{5}$, $F_{6}F_{27}S_{22}S_{23}V_{4}$, $F_{6}F_{27}S_{23}S_{2}V_{4}$, $F_{26}F_{26}S_{23}S_{24}V_{5}$, $F_{26}F_{9}S_{24}S_{3}V_{5}$, $F_{22}F_{22}S_{22}S_{23}V_{4}$, $F_{22}F_{5}S_{22}S_{3}V_{4}$, $F_{26}F_{9}S_{3}S_{4}V_{5}$, $F_{9}F_{9}S_{23}S_{4}V_{5}$, $F_{9}F_{9}S_{3}S_{4}V_{5}$, $F_{22}F_{5}S_{2}S_{3}V_{4}$, $F_{5}F_{5}S_{23}S_{2}V_{4}$, $F_{5}F_{5}S_{2}S_{3}V_{4}$, $F_{8}F_{30}S_{24}S_{5}V_{19}$, $F_{8}F_{27}S_{22}S_{5}V_{19}$, $F_{8}F_{30}S_{5}S_{4}V_{19}$, $F_{8}F_{27}S_{2}S_{5}V_{19}$, $F_{14}F_{29}V_{19}V_{19}V_{5}$, $F_{14}F_{29}V_{19}V_{2}V_{5}$, $F_{14}F_{29}V_{2}V_{2}V_{5}$, $F_{3}F_{14}V_{2}V_{2}V_{5}$, $F_{6}F_{29}V_{19}V_{19}V_{4}$, $F_{6}F_{29}V_{19}V_{4}V_{2}$, $F_{6}F_{29}V_{4}V_{2}V_{2}$, $F_{3}F_{6}V_{4}V_{2}V_{2}$, $F_{25}F_{26}V_{19}V_{19}V_{5}$, $F_{25}F_{9}V_{19}V_{2}V_{5}$, $F_{22}F_{25}V_{19}V_{19}V_{4}$, $F_{25}F_{5}V_{19}V_{4}V_{2}$, $F_{26}F_{8}V_{2}V_{2}V_{5}$, $F_{8}F_{9}V_{19}V_{2}V_{5}$, $F_{8}F_{9}V_{2}V_{2}V_{5}$, $F_{22}F_{8}V_{4}V_{2}V_{2}$, $F_{5}F_{8}V_{19}V_{4}V_{2}$, $F_{5}F_{8}V_{4}V_{2}V_{2}$, $F_{25}F_{26}S_{24}S_{5}V_{19}$, $F_{26}F_{8}S_{24}S_{5}V_{2}$, $F_{22}F_{25}S_{22}S_{5}V_{19}$, $F_{22}F_{8}S_{22}S_{5}V_{2}$, $F_{25}F_{9}S_{5}S_{4}V_{2}$, $F_{8}F_{9}S_{5}S_{4}V_{19}$, $F_{8}F_{9}S_{5}S_{4}V_{2}$, $F_{25}F_{5}S_{2}S_{5}V_{2}$, $F_{5}F_{8}S_{2}S_{5}V_{19}$, $F_{5}F_{8}S_{2}S_{5}V_{2}$, $F_{8}F_{29}S_{24}S_{5}V_{19}$, $F_{8}F_{29}S_{22}S_{5}V_{19}$, $F_{8}F_{29}S_{5}S_{4}V_{19}$, $F_{8}F_{29}S_{2}S_{5}V_{19}$, $F_{8}F_{29}S_{24}S_{5}V_{2}$, $F_{8}F_{29}S_{22}S_{5}V_{2}$, $F_{8}F_{29}S_{5}S_{4}V_{2}$, $F_{8}F_{29}S_{2}S_{5}V_{2}$, $F_{3}F_{8}S_{5}S_{4}V_{2}$, $F_{3}F_{8}S_{2}S_{5}V_{2}$, $F_{14}F_{28}S_{23}S_{24}V_{5}$, $F_{14}F_{28}S_{23}S_{4}V_{5}$, $F_{14}F_{28}S_{24}S_{3}V_{5}$, $F_{14}F_{28}S_{3}S_{4}V_{5}$, $F_{2}F_{14}S_{3}S_{4}V_{5}$, $F_{6}F_{28}S_{22}S_{23}V_{4}$, $F_{6}F_{28}S_{23}S_{2}V_{4}$, $F_{6}F_{28}S_{22}S_{3}V_{4}$, $F_{6}F_{28}S_{2}S_{3}V_{4}$, $F_{2}F_{6}S_{2}S_{3}V_{4}$, $F_{23}F_{26}S_{23}S_{24}V_{5}$, $F_{23}F_{9}S_{23}S_{4}V_{5}$, $F_{22}F_{23}S_{22}S_{23}V_{4}$, $F_{23}F_{5}S_{23}S_{2}V_{4}$, $F_{26}F_{6}S_{3}S_{4}V_{5}$, $F_{6}F_{9}S_{24}S_{3}V_{5}$, $F_{6}F_{9}S_{3}S_{4}V_{5}$, $F_{22}F_{6}S_{2}S_{3}V_{4}$, $F_{5}F_{6}S_{22}S_{3}V_{4}$, $F_{5}F_{6}S_{2}S_{3}V_{4}$, $F_{25}F_{25}S_{24}S_{5}V_{19}$, $F_{25}F_{25}S_{22}S_{5}V_{19}$, $F_{25}F_{8}S_{5}S_{4}V_{19}$, $F_{25}F_{8}S_{2}S_{5}V_{19}$, $F_{25}F_{8}S_{5}S_{4}V_{2}$, $F_{25}F_{8}S_{2}S_{5}V_{2}$, $F_{8}F_{8}S_{24}S_{5}V_{2}$, $F_{8}F_{8}S_{22}S_{5}V_{2}$, $F_{8}F_{8}S_{5}S_{4}V_{2}$, $F_{8}F_{8}S_{2}S_{5}V_{2}$, $F_{23}F_{29}S_{23}S_{24}S_{5}$, $F_{23}F_{29}S_{22}S_{23}S_{5}$, $F_{23}F_{29}S_{23}S_{5}S_{4}$, $F_{23}F_{29}S_{23}S_{2}S_{5}$, $F_{6}F_{29}S_{24}S_{3}S_{5}$, $F_{6}F_{29}S_{22}S_{3}S_{5}$, $F_{6}F_{29}S_{3}S_{5}S_{4}$, $F_{3}F_{6}S_{3}S_{5}S_{4}$, $F_{6}F_{29}S_{2}S_{3}S_{5}$, $F_{3}F_{6}S_{2}S_{3}S_{5}$, $F_{25}F_{30}S_{5}V_{19}V_{19}$, $F_{25}F_{27}S_{5}V_{19}V_{19}$, $F_{25}F_{30}S_{5}V_{19}V_{2}$, $F_{25}F_{27}S_{5}V_{19}V_{2}$, $F_{8}F_{30}S_{5}V_{19}V_{2}$, $F_{8}F_{27}S_{5}V_{19}V_{2}$, $F_{8}F_{30}S_{5}V_{2}V_{2}$, $F_{8}F_{27}S_{5}V_{2}V_{2}$, $F_{4}F_{8}S_{5}V_{2}V_{2}$, $F_{1}F_{8}S_{5}V_{2}V_{2}$, $F_{26}F_{29}S_{23}S_{24}S_{5}$, $F_{26}F_{29}S_{24}S_{3}S_{5}$, $F_{22}F_{29}S_{22}S_{23}S_{5}$, $F_{22}F_{29}S_{22}S_{3}S_{5}$, $F_{9}F_{29}S_{23}S_{5}S_{4}$, $F_{9}F_{29}S_{3}S_{5}S_{4}$, $F_{3}F_{9}S_{3}S_{5}S_{4}$, $F_{5}F_{29}S_{23}S_{2}S_{5}$, $F_{5}F_{29}S_{2}S_{3}S_{5}$, $F_{3}F_{5}S_{2}S_{3}S_{5}$, $F_{23}F_{30}S_{23}V_{19}V_{5}$, $F_{23}F_{27}S_{23}V_{19}V_{4}$, $F_{23}F_{30}S_{23}V_{2}V_{5}$, $F_{23}F_{27}S_{23}V_{4}V_{2}$, $F_{6}F_{30}S_{3}V_{19}V_{5}$, $F_{6}F_{27}S_{3}V_{19}V_{4}$, $F_{6}F_{30}S_{3}V_{2}V_{5}$, $F_{6}F_{27}S_{3}V_{4}V_{2}$, $F_{4}F_{6}S_{3}V_{2}V_{5}$, $F_{1}F_{6}S_{3}V_{4}V_{2}$, $F_{25}F_{29}S_{23}V_{19}V_{5}$, $F_{25}F_{29}S_{23}V_{19}V_{4}$, $F_{25}F_{29}S_{3}V_{19}V_{5}$, $F_{25}F_{29}S_{3}V_{19}V_{4}$, $F_{8}F_{29}S_{23}V_{2}V_{5}$, $F_{8}F_{29}S_{23}V_{4}V_{2}$, $F_{8}F_{29}S_{3}V_{2}V_{5}$, $F_{8}F_{29}S_{3}V_{4}V_{2}$, $F_{3}F_{8}S_{3}V_{2}V_{5}$, $F_{3}F_{8}S_{3}V_{4}V_{2}$, $F_{8}F_{29}S_{23}S_{24}S_{5}$, $F_{8}F_{29}S_{24}S_{3}S_{5}$, $F_{8}F_{29}S_{22}S_{23}S_{5}$, $F_{8}F_{29}S_{22}S_{3}S_{5}$, $F_{8}F_{29}S_{23}S_{5}S_{4}$, $F_{8}F_{29}S_{3}S_{5}S_{4}$, $F_{3}F_{8}S_{3}S_{5}S_{4}$, $F_{8}F_{29}S_{23}S_{2}S_{5}$, $F_{8}F_{29}S_{2}S_{3}S_{5}$, $F_{3}F_{8}S_{2}S_{3}S_{5}$, $F_{14}F_{30}S_{23}V_{19}V_{5}$, $F_{14}F_{30}S_{3}V_{19}V_{5}$, $F_{14}F_{30}S_{23}V_{2}V_{5}$, $F_{14}F_{30}S_{3}V_{2}V_{5}$, $F_{4}F_{14}S_{3}V_{2}V_{5}$, $F_{6}F_{27}S_{23}V_{19}V_{4}$, $F_{6}F_{27}S_{23}V_{4}V_{2}$, $F_{24}F_{25}S_{23}V_{19}V_{5}$, $F_{25}F_{7}S_{3}V_{19}V_{5}$, $F_{24}F_{25}S_{23}V_{19}V_{4}$, $F_{25}F_{7}S_{3}V_{19}V_{4}$, $F_{24}F_{8}S_{3}V_{2}V_{5}$, $F_{7}F_{8}S_{23}V_{2}V_{5}$, $F_{7}F_{8}S_{3}V_{2}V_{5}$, $F_{24}F_{8}S_{3}V_{4}V_{2}$, $F_{7}F_{8}S_{23}V_{4}V_{2}$, $F_{7}F_{8}S_{3}V_{4}V_{2}$, $F_{26}F_{26}S_{23}S_{24}S_{5}$, $F_{26}F_{9}S_{24}S_{3}S_{5}$, $F_{22}F_{22}S_{22}S_{23}S_{5}$, $F_{22}F_{5}S_{22}S_{3}S_{5}$, $F_{26}F_{9}S_{3}S_{5}S_{4}$, $F_{9}F_{9}S_{23}S_{5}S_{4}$, $F_{9}F_{9}S_{3}S_{5}S_{4}$, $F_{22}F_{5}S_{2}S_{3}S_{5}$, $F_{5}F_{5}S_{23}S_{2}S_{5}$, $F_{5}F_{5}S_{2}S_{3}S_{5}$, $F_{8}F_{30}S_{5}V_{19}V_{19}$, $F_{8}F_{27}S_{5}V_{19}V_{19}$, $F_{14}F_{29}S_{23}V_{19}V_{5}$, $F_{14}F_{29}S_{23}V_{2}V_{5}$, $F_{14}F_{29}S_{3}V_{19}V_{5}$, $F_{14}F_{29}S_{3}V_{2}V_{5}$, $F_{3}F_{14}S_{3}V_{2}V_{5}$, $F_{6}F_{29}S_{23}V_{19}V_{4}$, $F_{6}F_{29}S_{23}V_{4}V_{2}$, $F_{6}F_{29}S_{3}V_{19}V_{4}$, $F_{6}F_{29}S_{3}V_{4}V_{2}$, $F_{3}F_{6}S_{3}V_{4}V_{2}$, $F_{23}F_{24}S_{23}V_{19}V_{5}$, $F_{23}F_{7}S_{23}V_{2}V_{5}$, $F_{23}F_{24}S_{23}V_{19}V_{4}$, $F_{23}F_{7}S_{23}V_{4}V_{2}$, $F_{24}F_{6}S_{3}V_{2}V_{5}$, $F_{6}F_{7}S_{3}V_{19}V_{5}$, $F_{6}F_{7}S_{3}V_{2}V_{5}$, $F_{24}F_{6}S_{3}V_{4}V_{2}$, $F_{6}F_{7}S_{3}V_{19}V_{4}$, $F_{6}F_{7}S_{3}V_{4}V_{2}$, $F_{25}F_{26}S_{5}V_{19}V_{19}$, $F_{22}F_{25}S_{5}V_{19}V_{19}$, $F_{25}F_{9}S_{5}V_{19}V_{2}$, $F_{25}F_{5}S_{5}V_{19}V_{2}$, $F_{26}F_{8}S_{5}V_{2}V_{2}$, $F_{22}F_{8}S_{5}V_{2}V_{2}$, $F_{8}F_{9}S_{5}V_{19}V_{2}$, $F_{8}F_{9}S_{5}V_{2}V_{2}$, $F_{5}F_{8}S_{5}V_{19}V_{2}$, $F_{5}F_{8}S_{5}V_{2}V_{2}$, $F_{23}F_{26}S_{23}S_{24}S_{5}$, $F_{22}F_{23}S_{22}S_{23}S_{5}$, $F_{23}F_{9}S_{23}S_{5}S_{4}$, $F_{23}F_{5}S_{23}S_{2}S_{5}$, $F_{26}F_{6}S_{3}S_{5}S_{4}$, $F_{22}F_{6}S_{2}S_{3}S_{5}$, $F_{6}F_{9}S_{24}S_{3}S_{5}$, $F_{6}F_{9}S_{3}S_{5}S_{4}$, $F_{5}F_{6}S_{22}S_{3}S_{5}$, $F_{5}F_{6}S_{2}S_{3}S_{5}$, $F_{26}F_{30}S_{24}V_{19}V_{3}$, $F_{26}F_{30}S_{4}V_{19}V_{3}$, $F_{22}F_{27}S_{22}V_{19}V_{3}$, $F_{22}F_{27}S_{2}V_{19}V_{3}$, $F_{9}F_{30}S_{24}V_{3}V_{2}$, $F_{9}F_{30}S_{4}V_{3}V_{2}$, $F_{4}F_{9}S_{4}V_{3}V_{2}$, $F_{5}F_{27}S_{22}V_{3}V_{2}$, $F_{5}F_{27}S_{2}V_{3}V_{2}$, $F_{1}F_{5}S_{2}V_{3}V_{2}$, $F_{24}F_{29}S_{24}V_{19}V_{3}$, $F_{24}F_{29}S_{24}V_{3}V_{2}$, $F_{24}F_{29}S_{22}V_{19}V_{3}$, $F_{24}F_{29}S_{22}V_{3}V_{2}$, $F_{7}F_{29}S_{4}V_{19}V_{3}$, $F_{7}F_{29}S_{4}V_{3}V_{2}$, $F_{3}F_{7}S_{4}V_{3}V_{2}$, $F_{7}F_{29}S_{2}V_{19}V_{3}$, $F_{7}F_{29}S_{2}V_{3}V_{2}$, $F_{3}F_{7}S_{2}V_{3}V_{2}$, $F_{25}F_{30}S_{23}S_{24}S_{5}$, $F_{25}F_{27}S_{22}S_{23}S_{5}$, $F_{25}F_{30}S_{23}S_{5}S_{4}$, $F_{25}F_{27}S_{23}S_{2}S_{5}$, $F_{8}F_{30}S_{24}S_{3}S_{5}$, $F_{8}F_{27}S_{22}S_{3}S_{5}$, $F_{8}F_{30}S_{3}S_{5}S_{4}$, $F_{4}F_{8}S_{3}S_{5}S_{4}$, $F_{8}F_{27}S_{2}S_{3}S_{5}$, $F_{1}F_{8}S_{2}S_{3}S_{5}$, $F_{26}F_{29}S_{5}V_{19}V_{19}$, $F_{26}F_{29}S_{5}V_{19}V_{2}$, $F_{22}F_{29}S_{5}V_{19}V_{19}$, $F_{22}F_{29}S_{5}V_{19}V_{2}$, $F_{9}F_{29}S_{5}V_{19}V_{2}$, $F_{9}F_{29}S_{5}V_{2}V_{2}$, $F_{3}F_{9}S_{5}V_{2}V_{2}$, $F_{5}F_{29}S_{5}V_{19}V_{2}$, $F_{5}F_{29}S_{5}V_{2}V_{2}$, $F_{3}F_{5}S_{5}V_{2}V_{2}$, $F_{24}F_{28}S_{23}S_{24}S_{5}$, $F_{24}F_{28}S_{24}S_{3}S_{5}$, $F_{24}F_{28}S_{22}S_{23}S_{5}$, $F_{24}F_{28}S_{22}S_{3}S_{5}$, $F_{7}F_{28}S_{23}S_{5}S_{4}$, $F_{7}F_{28}S_{3}S_{5}S_{4}$, $F_{2}F_{7}S_{3}S_{5}S_{4}$, $F_{7}F_{28}S_{23}S_{2}S_{5}$, $F_{7}F_{28}S_{2}S_{3}S_{5}$, $F_{2}F_{7}S_{2}S_{3}S_{5}$, $F_{14}F_{30}S_{23}S_{24}S_{5}$, $F_{14}F_{30}S_{24}S_{3}S_{5}$, $F_{14}F_{30}S_{23}S_{5}S_{4}$, $F_{14}F_{30}S_{3}S_{5}S_{4}$, $F_{4}F_{14}S_{3}S_{5}S_{4}$, $F_{6}F_{27}S_{22}S_{23}S_{5}$, $F_{6}F_{27}S_{22}S_{3}S_{5}$, $F_{6}F_{27}S_{23}S_{2}S_{5}$, $F_{6}F_{27}S_{2}S_{3}S_{5}$, $F_{1}F_{6}S_{2}S_{3}S_{5}$, $F_{24}F_{25}S_{23}S_{24}S_{5}$, $F_{24}F_{8}S_{24}S_{3}S_{5}$, $F_{24}F_{25}S_{22}S_{23}S_{5}$, $F_{24}F_{8}S_{22}S_{3}S_{5}$, $F_{25}F_{7}S_{3}S_{5}S_{4}$, $F_{7}F_{8}S_{23}S_{5}S_{4}$, $F_{7}F_{8}S_{3}S_{5}S_{4}$, $F_{25}F_{7}S_{2}S_{3}S_{5}$, $F_{7}F_{8}S_{23}S_{2}S_{5}$, $F_{7}F_{8}S_{2}S_{3}S_{5}$, $F_{8}F_{30}S_{24}V_{19}V_{3}$, $F_{8}F_{30}S_{24}V_{3}V_{2}$, $F_{8}F_{27}S_{22}V_{19}V_{3}$, $F_{8}F_{27}S_{22}V_{3}V_{2}$, $F_{8}F_{30}S_{4}V_{19}V_{3}$, $F_{8}F_{30}S_{4}V_{3}V_{2}$, $F_{4}F_{8}S_{4}V_{3}V_{2}$, $F_{8}F_{27}S_{2}V_{19}V_{3}$, $F_{8}F_{27}S_{2}V_{3}V_{2}$, $F_{1}F_{8}S_{2}V_{3}V_{2}$, $F_{14}F_{29}S_{5}V_{19}V_{19}$, $F_{14}F_{29}S_{5}V_{19}V_{2}$, $F_{14}F_{29}S_{5}V_{2}V_{2}$, $F_{3}F_{14}S_{5}V_{2}V_{2}$, $F_{6}F_{29}S_{5}V_{19}V_{19}$, $F_{6}F_{29}S_{5}V_{19}V_{2}$, $F_{6}F_{29}S_{5}V_{2}V_{2}$, $F_{3}F_{6}S_{5}V_{2}V_{2}$, $F_{26}F_{8}S_{5}V_{19}V_{2}$, $F_{22}F_{8}S_{5}V_{19}V_{2}$, $F_{25}F_{9}S_{5}V_{2}V_{2}$, $F_{25}F_{5}S_{5}V_{2}V_{2}$, $F_{23}F_{24}S_{24}V_{19}V_{3}$, $F_{24}F_{6}S_{24}V_{3}V_{2}$, $F_{23}F_{24}S_{22}V_{19}V_{3}$, $F_{24}F_{6}S_{22}V_{3}V_{2}$, $F_{23}F_{7}S_{4}V_{3}V_{2}$, $F_{6}F_{7}S_{4}V_{19}V_{3}$, $F_{6}F_{7}S_{4}V_{3}V_{2}$, $F_{23}F_{7}S_{2}V_{3}V_{2}$, $F_{6}F_{7}S_{2}V_{19}V_{3}$, $F_{6}F_{7}S_{2}V_{3}V_{2}$, $F_{8}F_{29}S_{24}V_{19}V_{3}$, $F_{8}F_{29}S_{22}V_{19}V_{3}$, $F_{8}F_{29}S_{4}V_{19}V_{3}$, $F_{8}F_{29}S_{2}V_{19}V_{3}$, $F_{8}F_{29}S_{24}V_{3}V_{2}$, $F_{8}F_{29}S_{22}V_{3}V_{2}$, $F_{8}F_{29}S_{4}V_{3}V_{2}$, $F_{8}F_{29}S_{2}V_{3}V_{2}$, $F_{3}F_{8}S_{4}V_{3}V_{2}$, $F_{3}F_{8}S_{2}V_{3}V_{2}$, $F_{14}F_{28}S_{23}S_{24}S_{5}$, $F_{14}F_{28}S_{23}S_{5}S_{4}$, $F_{14}F_{28}S_{24}S_{3}S_{5}$, $F_{14}F_{28}S_{3}S_{5}S_{4}$, $F_{2}F_{14}S_{3}S_{5}S_{4}$, $F_{6}F_{28}S_{22}S_{23}S_{5}$, $F_{6}F_{28}S_{23}S_{2}S_{5}$, $F_{6}F_{28}S_{22}S_{3}S_{5}$, $F_{6}F_{28}S_{2}S_{3}S_{5}$, $F_{2}F_{6}S_{2}S_{3}S_{5}$, $F_{25}F_{25}S_{23}S_{24}S_{5}$, $F_{25}F_{25}S_{22}S_{23}S_{5}$, $F_{25}F_{8}S_{23}S_{5}S_{4}$, $F_{25}F_{8}S_{23}S_{2}S_{5}$, $F_{25}F_{8}S_{3}S_{5}S_{4}$, $F_{25}F_{8}S_{2}S_{3}S_{5}$, $F_{8}F_{8}S_{24}S_{3}S_{5}$, $F_{8}F_{8}S_{22}S_{3}S_{5}$, $F_{8}F_{8}S_{3}S_{5}S_{4}$, $F_{8}F_{8}S_{2}S_{3}S_{5}$, $F_{23}F_{26}S_{24}V_{19}V_{3}$, $F_{26}F_{6}S_{4}V_{19}V_{3}$, $F_{22}F_{23}S_{22}V_{19}V_{3}$, $F_{22}F_{6}S_{2}V_{19}V_{3}$, $F_{23}F_{9}S_{4}V_{3}V_{2}$, $F_{6}F_{9}S_{24}V_{3}V_{2}$, $F_{6}F_{9}S_{4}V_{3}V_{2}$, $F_{23}F_{5}S_{2}V_{3}V_{2}$, $F_{5}F_{6}S_{22}V_{3}V_{2}$, $F_{5}F_{6}S_{2}V_{3}V_{2}$, $F_{25}F_{29}S_{23}S_{24}V_{3}$, $F_{25}F_{29}S_{22}S_{23}V_{3}$, $F_{25}F_{29}S_{23}S_{4}V_{3}$, $F_{25}F_{29}S_{23}S_{2}V_{3}$, $F_{8}F_{29}S_{24}S_{3}V_{3}$, $F_{8}F_{29}S_{22}S_{3}V_{3}$, $F_{8}F_{29}S_{3}S_{4}V_{3}$, $F_{3}F_{8}S_{3}S_{4}V_{3}$, $F_{8}F_{29}S_{2}S_{3}V_{3}$, $F_{3}F_{8}S_{2}S_{3}V_{3}$, $F_{26}F_{30}V_{19}V_{19}V_{3}$, $F_{26}F_{30}V_{19}V_{3}V_{2}$, $F_{22}F_{27}V_{19}V_{19}V_{3}$, $F_{22}F_{27}V_{19}V_{3}V_{2}$, $F_{9}F_{30}V_{19}V_{3}V_{2}$, $F_{9}F_{30}V_{3}V_{2}V_{2}$, $F_{4}F_{9}V_{3}V_{2}V_{2}$, $F_{5}F_{27}V_{19}V_{3}V_{2}$, $F_{5}F_{27}V_{3}V_{2}V_{2}$, $F_{1}F_{5}V_{3}V_{2}V_{2}$, $F_{24}F_{29}S_{23}S_{24}V_{3}$, $F_{24}F_{29}S_{24}S_{3}V_{3}$, $F_{24}F_{29}S_{22}S_{23}V_{3}$, $F_{24}F_{29}S_{22}S_{3}V_{3}$, $F_{7}F_{29}S_{23}S_{4}V_{3}$, $F_{7}F_{29}S_{3}S_{4}V_{3}$, $F_{3}F_{7}S_{3}S_{4}V_{3}$, $F_{7}F_{29}S_{23}S_{2}V_{3}$, $F_{7}F_{29}S_{2}S_{3}V_{3}$, $F_{3}F_{7}S_{2}S_{3}V_{3}$, $F_{25}F_{30}S_{23}S_{5}V_{19}$, $F_{25}F_{27}S_{23}S_{5}V_{19}$, $F_{25}F_{30}S_{23}S_{5}V_{2}$, $F_{25}F_{27}S_{23}S_{5}V_{2}$, $F_{8}F_{30}S_{3}S_{5}V_{19}$, $F_{8}F_{27}S_{3}S_{5}V_{19}$, $F_{8}F_{30}S_{3}S_{5}V_{2}$, $F_{8}F_{27}S_{3}S_{5}V_{2}$, $F_{4}F_{8}S_{3}S_{5}V_{2}$, $F_{1}F_{8}S_{3}S_{5}V_{2}$, $F_{26}F_{29}S_{23}S_{5}V_{19}$, $F_{26}F_{29}S_{3}S_{5}V_{19}$, $F_{22}F_{29}S_{23}S_{5}V_{19}$, $F_{22}F_{29}S_{3}S_{5}V_{19}$, $F_{9}F_{29}S_{23}S_{5}V_{2}$, $F_{9}F_{29}S_{3}S_{5}V_{2}$, $F_{3}F_{9}S_{3}S_{5}V_{2}$, $F_{5}F_{29}S_{23}S_{5}V_{2}$, $F_{5}F_{29}S_{3}S_{5}V_{2}$, $F_{3}F_{5}S_{3}S_{5}V_{2}$, $F_{8}F_{29}S_{23}S_{24}V_{3}$, $F_{8}F_{29}S_{22}S_{23}V_{3}$, $F_{8}F_{29}S_{23}S_{4}V_{3}$, $F_{8}F_{29}S_{23}S_{2}V_{3}$, $F_{14}F_{30}S_{23}S_{5}V_{19}$, $F_{14}F_{30}S_{3}S_{5}V_{19}$, $F_{14}F_{30}S_{23}S_{5}V_{2}$, $F_{14}F_{30}S_{3}S_{5}V_{2}$, $F_{4}F_{14}S_{3}S_{5}V_{2}$, $F_{6}F_{27}S_{23}S_{5}V_{19}$, $F_{6}F_{27}S_{3}S_{5}V_{19}$, $F_{6}F_{27}S_{23}S_{5}V_{2}$, $F_{6}F_{27}S_{3}S_{5}V_{2}$, $F_{1}F_{6}S_{3}S_{5}V_{2}$, $F_{26}F_{26}S_{23}S_{5}V_{19}$, $F_{26}F_{9}S_{3}S_{5}V_{19}$, $F_{22}F_{22}S_{23}S_{5}V_{19}$, $F_{22}F_{5}S_{3}S_{5}V_{19}$, $F_{26}F_{9}S_{3}S_{5}V_{2}$, $F_{9}F_{9}S_{23}S_{5}V_{2}$, $F_{9}F_{9}S_{3}S_{5}V_{2}$, $F_{22}F_{5}S_{3}S_{5}V_{2}$, $F_{5}F_{5}S_{23}S_{5}V_{2}$, $F_{5}F_{5}S_{3}S_{5}V_{2}$, $F_{24}F_{25}S_{23}S_{24}V_{3}$, $F_{24}F_{8}S_{24}S_{3}V_{3}$, $F_{24}F_{25}S_{22}S_{23}V_{3}$, $F_{24}F_{8}S_{22}S_{3}V_{3}$, $F_{25}F_{7}S_{3}S_{4}V_{3}$, $F_{7}F_{8}S_{23}S_{4}V_{3}$, $F_{7}F_{8}S_{3}S_{4}V_{3}$, $F_{25}F_{7}S_{2}S_{3}V_{3}$, $F_{7}F_{8}S_{23}S_{2}V_{3}$, $F_{7}F_{8}S_{2}S_{3}V_{3}$, $F_{8}F_{30}V_{19}V_{19}V_{3}$, $F_{8}F_{30}V_{19}V_{3}V_{2}$, $F_{8}F_{27}V_{19}V_{19}V_{3}$, $F_{8}F_{27}V_{19}V_{3}V_{2}$, $F_{8}F_{30}V_{3}V_{2}V_{2}$, $F_{8}F_{27}V_{3}V_{2}V_{2}$, $F_{4}F_{8}V_{3}V_{2}V_{2}$, $F_{1}F_{8}V_{3}V_{2}V_{2}$, $F_{14}F_{29}S_{23}S_{5}V_{19}$, $F_{14}F_{29}S_{23}S_{5}V_{2}$, $F_{14}F_{29}S_{3}S_{5}V_{19}$, $F_{14}F_{29}S_{3}S_{5}V_{2}$, $F_{3}F_{14}S_{3}S_{5}V_{2}$, $F_{6}F_{29}S_{23}S_{5}V_{19}$, $F_{6}F_{29}S_{23}S_{5}V_{2}$, $F_{6}F_{29}S_{3}S_{5}V_{19}$, $F_{6}F_{29}S_{3}S_{5}V_{2}$, $F_{3}F_{6}S_{3}S_{5}V_{2}$, $F_{25}F_{26}S_{23}S_{5}V_{19}$, $F_{22}F_{25}S_{23}S_{5}V_{19}$, $F_{25}F_{9}S_{23}S_{5}V_{2}$, $F_{25}F_{5}S_{23}S_{5}V_{2}$, $F_{26}F_{8}S_{3}S_{5}V_{2}$, $F_{22}F_{8}S_{3}S_{5}V_{2}$, $F_{8}F_{9}S_{3}S_{5}V_{19}$, $F_{8}F_{9}S_{3}S_{5}V_{2}$, $F_{5}F_{8}S_{3}S_{5}V_{19}$, $F_{5}F_{8}S_{3}S_{5}V_{2}$, $F_{25}F_{26}V_{19}V_{19}V_{3}$, $F_{26}F_{8}V_{19}V_{3}V_{2}$, $F_{22}F_{25}V_{19}V_{19}V_{3}$, $F_{22}F_{8}V_{19}V_{3}V_{2}$, $F_{25}F_{9}V_{3}V_{2}V_{2}$, $F_{8}F_{9}V_{19}V_{3}V_{2}$, $F_{8}F_{9}V_{3}V_{2}V_{2}$, $F_{25}F_{5}V_{3}V_{2}V_{2}$, $F_{5}F_{8}V_{19}V_{3}V_{2}$, $F_{5}F_{8}V_{3}V_{2}V_{2}$, $F_{25}F_{25}S_{23}S_{24}V_{3}$, $F_{25}F_{25}S_{22}S_{23}V_{3}$, $F_{25}F_{8}S_{23}S_{4}V_{3}$, $F_{25}F_{8}S_{23}S_{2}V_{3}$, $F_{25}F_{8}S_{3}S_{4}V_{3}$, $F_{25}F_{8}S_{2}S_{3}V_{3}$, $F_{8}F_{8}S_{24}S_{3}V_{3}$, $F_{8}F_{8}S_{22}S_{3}V_{3}$, $F_{8}F_{8}S_{3}S_{4}V_{3}$, $F_{8}F_{8}S_{2}S_{3}V_{3}$, $F_{29}F_{30}S_{24}V_{11}V_{19}$, $F_{27}F_{29}S_{22}V_{11}V_{19}$, $F_{29}F_{30}S_{4}V_{11}V_{19}$, $F_{27}F_{29}S_{2}V_{11}V_{19}$, $F_{29}F_{30}S_{24}V_{11}V_{2}$, $F_{27}F_{29}S_{22}V_{11}V_{2}$, $F_{29}F_{30}S_{4}V_{11}V_{2}$, $F_{27}F_{29}S_{2}V_{11}V_{2}$, $F_{3}F_{4}S_{4}V_{11}V_{2}$, $F_{1}F_{3}S_{2}V_{11}V_{2}$, $F_{26}F_{30}S_{24}V_{3}V_{5}$, $F_{26}F_{30}S_{4}V_{3}V_{5}$, $F_{9}F_{30}S_{24}V_{3}V_{5}$, $F_{9}F_{30}S_{4}V_{3}V_{5}$, $F_{4}F_{9}S_{4}V_{3}V_{5}$, $F_{22}F_{27}S_{22}V_{3}V_{4}$, $F_{22}F_{27}S_{2}V_{3}V_{4}$, $F_{5}F_{27}S_{22}V_{3}V_{4}$, $F_{5}F_{27}S_{2}V_{3}V_{4}$, $F_{1}F_{5}S_{2}V_{3}V_{4}$, $F_{25}F_{30}S_{24}S_{5}S_{5}$, $F_{25}F_{27}S_{22}S_{5}S_{5}$, $F_{25}F_{30}S_{5}S_{5}S_{4}$, $F_{25}F_{27}S_{2}S_{5}S_{5}$, $F_{8}F_{30}S_{24}S_{5}S_{5}$, $F_{8}F_{27}S_{22}S_{5}S_{5}$, $F_{8}F_{30}S_{5}S_{5}S_{4}$, $F_{4}F_{8}S_{5}S_{5}S_{4}$, $F_{8}F_{27}S_{2}S_{5}S_{5}$, $F_{1}F_{8}S_{2}S_{5}S_{5}$, $F_{26}F_{29}S_{5}V_{19}V_{5}$, $F_{26}F_{29}S_{5}V_{2}V_{5}$, $F_{9}F_{29}S_{5}V_{19}V_{5}$, $F_{9}F_{29}S_{5}V_{2}V_{5}$, $F_{3}F_{9}S_{5}V_{2}V_{5}$, $F_{22}F_{29}S_{5}V_{19}V_{4}$, $F_{22}F_{29}S_{5}V_{4}V_{2}$, $F_{5}F_{29}S_{5}V_{19}V_{4}$, $F_{5}F_{29}S_{5}V_{4}V_{2}$, $F_{3}F_{5}S_{5}V_{4}V_{2}$, $F_{23}F_{30}S_{24}V_{3}V_{5}$, $F_{23}F_{27}S_{22}V_{3}V_{4}$, $F_{23}F_{30}S_{4}V_{3}V_{5}$, $F_{23}F_{27}S_{2}V_{3}V_{4}$, $F_{6}F_{30}S_{24}V_{3}V_{5}$, $F_{6}F_{27}S_{22}V_{3}V_{4}$, $F_{6}F_{30}S_{4}V_{3}V_{5}$, $F_{4}F_{6}S_{4}V_{3}V_{5}$, $F_{6}F_{27}S_{2}V_{3}V_{4}$, $F_{1}F_{6}S_{2}V_{3}V_{4}$, $F_{25}F_{29}S_{5}V_{19}V_{5}$, $F_{25}F_{29}S_{5}V_{19}V_{4}$, $F_{25}F_{29}S_{5}V_{2}V_{5}$, $F_{25}F_{29}S_{5}V_{4}V_{2}$, $F_{8}F_{29}S_{5}V_{19}V_{5}$, $F_{8}F_{29}S_{5}V_{19}V_{4}$, $F_{8}F_{29}S_{5}V_{2}V_{5}$, $F_{8}F_{29}S_{5}V_{4}V_{2}$, $F_{3}F_{8}S_{5}V_{2}V_{5}$, $F_{3}F_{8}S_{5}V_{4}V_{2}$, $F_{8}F_{30}S_{24}V_{11}V_{19}$, $F_{8}F_{30}S_{24}V_{11}V_{2}$, $F_{8}F_{27}S_{22}V_{11}V_{19}$, $F_{8}F_{27}S_{22}V_{11}V_{2}$, $F_{8}F_{30}S_{4}V_{11}V_{19}$, $F_{8}F_{30}S_{4}V_{11}V_{2}$, $F_{4}F_{8}S_{4}V_{11}V_{2}$, $F_{8}F_{27}S_{2}V_{11}V_{19}$, $F_{8}F_{27}S_{2}V_{11}V_{2}$, $F_{1}F_{8}S_{2}V_{11}V_{2}$, $F_{25}F_{26}S_{5}V_{19}V_{5}$, $F_{25}F_{9}S_{5}V_{2}V_{5}$, $F_{22}F_{25}S_{5}V_{19}V_{4}$, $F_{25}F_{5}S_{5}V_{4}V_{2}$, $F_{26}F_{8}S_{5}V_{2}V_{5}$, $F_{8}F_{9}S_{5}V_{19}V_{5}$, $F_{8}F_{9}S_{5}V_{2}V_{5}$, $F_{22}F_{8}S_{5}V_{4}V_{2}$, $F_{5}F_{8}S_{5}V_{19}V_{4}$, $F_{5}F_{8}S_{5}V_{4}V_{2}$, $F_{8}F_{29}S_{24}V_{11}V_{19}$, $F_{8}F_{29}S_{22}V_{11}V_{19}$, $F_{8}F_{29}S_{4}V_{11}V_{19}$, $F_{8}F_{29}S_{2}V_{11}V_{19}$, $F_{8}F_{29}S_{24}V_{11}V_{2}$, $F_{8}F_{29}S_{22}V_{11}V_{2}$, $F_{8}F_{29}S_{4}V_{11}V_{2}$, $F_{8}F_{29}S_{2}V_{11}V_{2}$, $F_{3}F_{8}S_{4}V_{11}V_{2}$, $F_{3}F_{8}S_{2}V_{11}V_{2}$, $F_{23}F_{26}S_{24}V_{3}V_{5}$, $F_{23}F_{9}S_{4}V_{3}V_{5}$, $F_{22}F_{23}S_{22}V_{3}V_{4}$, $F_{23}F_{5}S_{2}V_{3}V_{4}$, $F_{26}F_{6}S_{4}V_{3}V_{5}$, $F_{6}F_{9}S_{24}V_{3}V_{5}$, $F_{6}F_{9}S_{4}V_{3}V_{5}$, $F_{22}F_{6}S_{2}V_{3}V_{4}$, $F_{5}F_{6}S_{22}V_{3}V_{4}$, $F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{25}F_{25}S_{24}S_{5}S_{5}$, $F_{25}F_{25}S_{22}S_{5}S_{5}$, $F_{25}F_{8}S_{5}S_{5}S_{4}$, $F_{25}F_{8}S_{2}S_{5}S_{5}$, $F_{8}F_{8}S_{24}S_{5}S_{5}$, $F_{8}F_{8}S_{22}S_{5}S_{5}$, $F_{8}F_{8}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{28}F_{29}S_{23}S_{24}V_{11}$, $F_{28}F_{29}S_{22}S_{23}V_{11}$, $F_{28}F_{29}S_{23}S_{4}V_{11}$, $F_{28}F_{29}S_{23}S_{2}V_{11}$, $F_{28}F_{29}S_{24}S_{3}V_{11}$, $F_{28}F_{29}S_{22}S_{3}V_{11}$, $F_{28}F_{29}S_{3}S_{4}V_{11}$, $F_{28}F_{29}S_{2}S_{3}V_{11}$, $F_{2}F_{3}S_{3}S_{4}V_{11}$, $F_{2}F_{3}S_{2}S_{3}V_{11}$, $F_{29}F_{30}V_{11}V_{19}V_{19}$, $F_{27}F_{29}V_{11}V_{19}V_{19}$, $F_{29}F_{30}V_{11}V_{19}V_{2}$, $F_{27}F_{29}V_{11}V_{19}V_{2}$, $F_{29}F_{30}V_{11}V_{2}V_{2}$, $F_{27}F_{29}V_{11}V_{2}V_{2}$, $F_{3}F_{4}V_{11}V_{2}V_{2}$, $F_{1}F_{3}V_{11}V_{2}V_{2}$, $F_{29}F_{30}S_{23}S_{24}V_{11}$, $F_{29}F_{30}S_{24}S_{3}V_{11}$, $F_{27}F_{29}S_{22}S_{23}V_{11}$, $F_{27}F_{29}S_{22}S_{3}V_{11}$, $F_{29}F_{30}S_{23}S_{4}V_{11}$, $F_{29}F_{30}S_{3}S_{4}V_{11}$, $F_{3}F_{4}S_{3}S_{4}V_{11}$, $F_{27}F_{29}S_{23}S_{2}V_{11}$, $F_{27}F_{29}S_{2}S_{3}V_{11}$, $F_{1}F_{3}S_{2}S_{3}V_{11}$, $F_{25}F_{29}S_{24}S_{5}V_{3}$, $F_{25}F_{29}S_{22}S_{5}V_{3}$, $F_{25}F_{29}S_{5}S_{4}V_{3}$, $F_{25}F_{29}S_{2}S_{5}V_{3}$, $F_{8}F_{29}S_{24}S_{5}V_{3}$, $F_{8}F_{29}S_{22}S_{5}V_{3}$, $F_{8}F_{29}S_{5}S_{4}V_{3}$, $F_{3}F_{8}S_{5}S_{4}V_{3}$, $F_{8}F_{29}S_{2}S_{5}V_{3}$, $F_{3}F_{8}S_{2}S_{5}V_{3}$, $F_{26}F_{30}V_{19}V_{3}V_{5}$, $F_{26}F_{30}V_{3}V_{2}V_{5}$, $F_{9}F_{30}V_{19}V_{3}V_{5}$, $F_{9}F_{30}V_{3}V_{2}V_{5}$, $F_{4}F_{9}V_{3}V_{2}V_{5}$, $F_{22}F_{27}V_{19}V_{3}V_{4}$, $F_{22}F_{27}V_{3}V_{4}V_{2}$, $F_{5}F_{27}V_{19}V_{3}V_{4}$, $F_{5}F_{27}V_{3}V_{4}V_{2}$, $F_{1}F_{5}V_{3}V_{4}V_{2}$, $F_{24}F_{29}V_{19}V_{3}V_{5}$, $F_{7}F_{29}V_{19}V_{3}V_{5}$, $F_{24}F_{29}V_{19}V_{3}V_{4}$, $F_{7}F_{29}V_{19}V_{3}V_{4}$, $F_{24}F_{29}V_{3}V_{2}V_{5}$, $F_{7}F_{29}V_{3}V_{2}V_{5}$, $F_{24}F_{29}V_{3}V_{4}V_{2}$, $F_{7}F_{29}V_{3}V_{4}V_{2}$, $F_{3}F_{7}V_{3}V_{2}V_{5}$, $F_{3}F_{7}V_{3}V_{4}V_{2}$, $F_{26}F_{30}S_{24}S_{5}V_{3}$, $F_{9}F_{30}S_{24}S_{5}V_{3}$, $F_{22}F_{27}S_{22}S_{5}V_{3}$, $F_{5}F_{27}S_{22}S_{5}V_{3}$, $F_{26}F_{30}S_{5}S_{4}V_{3}$, $F_{9}F_{30}S_{5}S_{4}V_{3}$, $F_{4}F_{9}S_{5}S_{4}V_{3}$, $F_{22}F_{27}S_{2}S_{5}V_{3}$, $F_{5}F_{27}S_{2}S_{5}V_{3}$, $F_{1}F_{5}S_{2}S_{5}V_{3}$, $F_{25}F_{30}S_{5}S_{5}V_{19}$, $F_{25}F_{27}S_{5}S_{5}V_{19}$, $F_{25}F_{30}S_{5}S_{5}V_{2}$, $F_{25}F_{27}S_{5}S_{5}V_{2}$, $F_{8}F_{30}S_{5}S_{5}V_{19}$, $F_{8}F_{27}S_{5}S_{5}V_{19}$, $F_{8}F_{30}S_{5}S_{5}V_{2}$, $F_{8}F_{27}S_{5}S_{5}V_{2}$, $F_{4}F_{8}S_{5}S_{5}V_{2}$, $F_{1}F_{8}S_{5}S_{5}V_{2}$, $F_{26}F_{29}S_{23}S_{5}V_{5}$, $F_{26}F_{29}S_{3}S_{5}V_{5}$, $F_{9}F_{29}S_{23}S_{5}V_{5}$, $F_{9}F_{29}S_{3}S_{5}V_{5}$, $F_{3}F_{9}S_{3}S_{5}V_{5}$, $F_{22}F_{29}S_{23}S_{5}V_{4}$, $F_{22}F_{29}S_{3}S_{5}V_{4}$, $F_{5}F_{29}S_{23}S_{5}V_{4}$, $F_{5}F_{29}S_{3}S_{5}V_{4}$, $F_{3}F_{5}S_{3}S_{5}V_{4}$, $F_{24}F_{28}S_{23}S_{5}V_{5}$, $F_{7}F_{28}S_{23}S_{5}V_{5}$, $F_{24}F_{28}S_{23}S_{5}V_{4}$, $F_{7}F_{28}S_{23}S_{5}V_{4}$, $F_{24}F_{28}S_{3}S_{5}V_{5}$, $F_{7}F_{28}S_{3}S_{5}V_{5}$, $F_{24}F_{28}S_{3}S_{5}V_{4}$, $F_{7}F_{28}S_{3}S_{5}V_{4}$, $F_{2}F_{7}S_{3}S_{5}V_{5}$, $F_{2}F_{7}S_{3}S_{5}V_{4}$, $F_{26}F_{29}S_{5}S_{5}V_{19}$, $F_{22}F_{29}S_{5}S_{5}V_{19}$, $F_{9}F_{29}S_{5}S_{5}V_{19}$, $F_{5}F_{29}S_{5}S_{5}V_{19}$, $F_{26}F_{29}S_{5}S_{5}V_{2}$, $F_{22}F_{29}S_{5}S_{5}V_{2}$, $F_{9}F_{29}S_{5}S_{5}V_{2}$, $F_{5}F_{29}S_{5}S_{5}V_{2}$, $F_{3}F_{9}S_{5}S_{5}V_{2}$, $F_{3}F_{5}S_{5}S_{5}V_{2}$, $F_{23}F_{29}S_{24}S_{5}V_{3}$, $F_{23}F_{29}S_{22}S_{5}V_{3}$, $F_{23}F_{29}S_{5}S_{4}V_{3}$, $F_{23}F_{29}S_{2}S_{5}V_{3}$, $F_{6}F_{29}S_{24}S_{5}V_{3}$, $F_{6}F_{29}S_{22}S_{5}V_{3}$, $F_{6}F_{29}S_{5}S_{4}V_{3}$, $F_{3}F_{6}S_{5}S_{4}V_{3}$, $F_{6}F_{29}S_{2}S_{5}V_{3}$, $F_{3}F_{6}S_{2}S_{5}V_{3}$, $F_{25}F_{30}S_{24}S_{5}V_{3}$, $F_{8}F_{30}S_{24}S_{5}V_{3}$, $F_{25}F_{27}S_{22}S_{5}V_{3}$, $F_{8}F_{27}S_{22}S_{5}V_{3}$, $F_{25}F_{30}S_{5}S_{4}V_{3}$, $F_{8}F_{30}S_{5}S_{4}V_{3}$, $F_{4}F_{8}S_{5}S_{4}V_{3}$, $F_{25}F_{27}S_{2}S_{5}V_{3}$, $F_{8}F_{27}S_{2}S_{5}V_{3}$, $F_{1}F_{8}S_{2}S_{5}V_{3}$, $F_{23}F_{30}V_{19}V_{3}V_{5}$, $F_{23}F_{27}V_{19}V_{3}V_{4}$, $F_{23}F_{30}V_{3}V_{2}V_{5}$, $F_{23}F_{27}V_{3}V_{4}V_{2}$, $F_{6}F_{30}V_{19}V_{3}V_{5}$, $F_{6}F_{27}V_{19}V_{3}V_{4}$, $F_{6}F_{30}V_{3}V_{2}V_{5}$, $F_{6}F_{27}V_{3}V_{4}V_{2}$, $F_{4}F_{6}V_{3}V_{2}V_{5}$, $F_{1}F_{6}V_{3}V_{4}V_{2}$, $F_{25}F_{29}S_{23}S_{5}V_{5}$, $F_{25}F_{29}S_{23}S_{5}V_{4}$, $F_{25}F_{29}S_{3}S_{5}V_{5}$, $F_{25}F_{29}S_{3}S_{5}V_{4}$, $F_{8}F_{29}S_{23}S_{5}V_{5}$, $F_{8}F_{29}S_{23}S_{5}V_{4}$, $F_{8}F_{29}S_{3}S_{5}V_{5}$, $F_{8}F_{29}S_{3}S_{5}V_{4}$, $F_{3}F_{8}S_{3}S_{5}V_{5}$, $F_{3}F_{8}S_{3}S_{5}V_{4}$, $F_{26}F_{28}S_{23}S_{5}V_{5}$, $F_{22}F_{28}S_{23}S_{5}V_{4}$, $F_{9}F_{28}S_{23}S_{5}V_{5}$, $F_{5}F_{28}S_{23}S_{5}V_{4}$, $F_{26}F_{28}S_{3}S_{5}V_{5}$, $F_{22}F_{28}S_{3}S_{5}V_{4}$, $F_{9}F_{28}S_{3}S_{5}V_{5}$, $F_{5}F_{28}S_{3}S_{5}V_{4}$, $F_{2}F_{9}S_{3}S_{5}V_{5}$, $F_{2}F_{5}S_{3}S_{5}V_{4}$, $F_{25}F_{29}V_{19}V_{3}V_{5}$, $F_{25}F_{29}V_{19}V_{3}V_{4}$, $F_{8}F_{29}V_{19}V_{3}V_{5}$, $F_{8}F_{29}V_{19}V_{3}V_{4}$, $F_{25}F_{29}V_{3}V_{2}V_{5}$, $F_{25}F_{29}V_{3}V_{4}V_{2}$, $F_{8}F_{29}V_{3}V_{2}V_{5}$, $F_{8}F_{29}V_{3}V_{4}V_{2}$, $F_{3}F_{8}V_{3}V_{2}V_{5}$, $F_{3}F_{8}V_{3}V_{4}V_{2}$, $F_{8}F_{29}S_{23}S_{24}V_{11}$, $F_{8}F_{29}S_{24}S_{3}V_{11}$, $F_{8}F_{29}S_{22}S_{23}V_{11}$, $F_{8}F_{29}S_{22}S_{3}V_{11}$, $F_{8}F_{29}S_{23}S_{4}V_{11}$, $F_{8}F_{29}S_{3}S_{4}V_{11}$, $F_{3}F_{8}S_{3}S_{4}V_{11}$, $F_{8}F_{29}S_{23}S_{2}V_{11}$, $F_{8}F_{29}S_{2}S_{3}V_{11}$, $F_{3}F_{8}S_{2}S_{3}V_{11}$, $F_{24}F_{25}S_{23}S_{5}V_{5}$, $F_{25}F_{7}S_{3}S_{5}V_{5}$, $F_{24}F_{25}S_{23}S_{5}V_{4}$, $F_{25}F_{7}S_{3}S_{5}V_{4}$, $F_{24}F_{8}S_{3}S_{5}V_{5}$, $F_{7}F_{8}S_{23}S_{5}V_{5}$, $F_{7}F_{8}S_{3}S_{5}V_{5}$, $F_{24}F_{8}S_{3}S_{5}V_{4}$, $F_{7}F_{8}S_{23}S_{5}V_{4}$, $F_{7}F_{8}S_{3}S_{5}V_{4}$, $F_{26}F_{26}S_{23}S_{5}V_{5}$, $F_{26}F_{9}S_{3}S_{5}V_{5}$, $F_{9}F_{9}S_{23}S_{5}V_{5}$, $F_{9}F_{9}S_{3}S_{5}V_{5}$, $F_{22}F_{22}S_{23}S_{5}V_{4}$, $F_{22}F_{5}S_{3}S_{5}V_{4}$, $F_{5}F_{5}S_{23}S_{5}V_{4}$, $F_{5}F_{5}S_{3}S_{5}V_{4}$, $F_{14}F_{30}S_{23}S_{24}V_{11}$, $F_{14}F_{30}S_{24}S_{3}V_{11}$, $F_{6}F_{27}S_{22}S_{23}V_{11}$, $F_{6}F_{27}S_{22}S_{3}V_{11}$, $F_{14}F_{30}S_{23}S_{4}V_{11}$, $F_{14}F_{30}S_{3}S_{4}V_{11}$, $F_{4}F_{14}S_{3}S_{4}V_{11}$, $F_{6}F_{27}S_{23}S_{2}V_{11}$, $F_{6}F_{27}S_{2}S_{3}V_{11}$, $F_{1}F_{6}S_{2}S_{3}V_{11}$, $F_{8}F_{30}V_{11}V_{19}V_{19}$, $F_{8}F_{30}V_{11}V_{19}V_{2}$, $F_{8}F_{27}V_{11}V_{19}V_{19}$, $F_{8}F_{27}V_{11}V_{19}V_{2}$, $F_{8}F_{30}V_{11}V_{2}V_{2}$, $F_{8}F_{27}V_{11}V_{2}V_{2}$, $F_{4}F_{8}V_{11}V_{2}V_{2}$, $F_{1}F_{8}V_{11}V_{2}V_{2}$, $F_{23}F_{24}V_{19}V_{3}V_{5}$, $F_{23}F_{7}V_{3}V_{2}V_{5}$, $F_{23}F_{24}V_{19}V_{3}V_{4}$, $F_{23}F_{7}V_{3}V_{4}V_{2}$, $F_{24}F_{6}V_{3}V_{2}V_{5}$, $F_{6}F_{7}V_{19}V_{3}V_{5}$, $F_{6}F_{7}V_{3}V_{2}V_{5}$, $F_{24}F_{6}V_{3}V_{4}V_{2}$, $F_{6}F_{7}V_{19}V_{3}V_{4}$, $F_{6}F_{7}V_{3}V_{4}V_{2}$, $F_{25}F_{26}S_{5}S_{5}V_{19}$, $F_{22}F_{25}S_{5}S_{5}V_{19}$, $F_{25}F_{9}S_{5}S_{5}V_{2}$, $F_{25}F_{5}S_{5}S_{5}V_{2}$, $F_{26}F_{8}S_{5}S_{5}V_{2}$, $F_{22}F_{8}S_{5}S_{5}V_{2}$, $F_{8}F_{9}S_{5}S_{5}V_{19}$, $F_{8}F_{9}S_{5}S_{5}V_{2}$, $F_{5}F_{8}S_{5}S_{5}V_{19}$, $F_{5}F_{8}S_{5}S_{5}V_{2}$, $F_{25}F_{26}V_{19}V_{3}V_{5}$, $F_{26}F_{8}V_{3}V_{2}V_{5}$, $F_{25}F_{9}V_{3}V_{2}V_{5}$, $F_{8}F_{9}V_{19}V_{3}V_{5}$, $F_{8}F_{9}V_{3}V_{2}V_{5}$, $F_{22}F_{25}V_{19}V_{3}V_{4}$, $F_{22}F_{8}V_{3}V_{4}V_{2}$, $F_{25}F_{5}V_{3}V_{4}V_{2}$, $F_{5}F_{8}V_{19}V_{3}V_{4}$, $F_{5}F_{8}V_{3}V_{4}V_{2}$, $F_{14}F_{29}V_{11}V_{19}V_{19}$, $F_{14}F_{29}V_{11}V_{19}V_{2}$, $F_{6}F_{29}V_{11}V_{19}V_{19}$, $F_{6}F_{29}V_{11}V_{19}V_{2}$, $F_{14}F_{29}V_{11}V_{2}V_{2}$, $F_{6}F_{29}V_{11}V_{2}V_{2}$, $F_{3}F_{14}V_{11}V_{2}V_{2}$, $F_{3}F_{6}V_{11}V_{2}V_{2}$, $F_{23}F_{26}S_{24}S_{5}V_{3}$, $F_{22}F_{23}S_{22}S_{5}V_{3}$, $F_{23}F_{9}S_{5}S_{4}V_{3}$, $F_{23}F_{5}S_{2}S_{5}V_{3}$, $F_{26}F_{6}S_{5}S_{4}V_{3}$, $F_{22}F_{6}S_{2}S_{5}V_{3}$, $F_{6}F_{9}S_{24}S_{5}V_{3}$, $F_{6}F_{9}S_{5}S_{4}V_{3}$, $F_{5}F_{6}S_{22}S_{5}V_{3}$, $F_{5}F_{6}S_{2}S_{5}V_{3}$, $F_{25}F_{25}S_{24}S_{5}V_{3}$, $F_{25}F_{25}S_{22}S_{5}V_{3}$, $F_{25}F_{8}S_{5}S_{4}V_{3}$, $F_{25}F_{8}S_{2}S_{5}V_{3}$, $F_{8}F_{8}S_{24}S_{5}V_{3}$, $F_{8}F_{8}S_{22}S_{5}V_{3}$, $F_{8}F_{8}S_{5}S_{4}V_{3}$, $F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{14}F_{28}S_{23}S_{24}V_{11}$, $F_{14}F_{28}S_{23}S_{4}V_{11}$, $F_{6}F_{28}S_{22}S_{23}V_{11}$, $F_{6}F_{28}S_{23}S_{2}V_{11}$, $F_{14}F_{28}S_{24}S_{3}V_{11}$, $F_{14}F_{28}S_{3}S_{4}V_{11}$, $F_{6}F_{28}S_{22}S_{3}V_{11}$, $F_{6}F_{28}S_{2}S_{3}V_{11}$, $F_{2}F_{14}S_{3}S_{4}V_{11}$, $F_{2}F_{6}S_{2}S_{3}V_{11}$, $F_{29}F_{30}S_{23}V_{11}V_{19}$, $F_{27}F_{29}S_{23}V_{11}V_{19}$, $F_{29}F_{30}S_{23}V_{11}V_{2}$, $F_{27}F_{29}S_{23}V_{11}V_{2}$, $F_{29}F_{30}S_{3}V_{11}V_{19}$, $F_{27}F_{29}S_{3}V_{11}V_{19}$, $F_{29}F_{30}S_{3}V_{11}V_{2}$, $F_{27}F_{29}S_{3}V_{11}V_{2}$, $F_{3}F_{4}S_{3}V_{11}V_{2}$, $F_{1}F_{3}S_{3}V_{11}V_{2}$, $F_{26}F_{30}S_{5}V_{19}V_{3}$, $F_{26}F_{30}S_{5}V_{3}V_{2}$, $F_{22}F_{27}S_{5}V_{19}V_{3}$, $F_{22}F_{27}S_{5}V_{3}V_{2}$, $F_{9}F_{30}S_{5}V_{19}V_{3}$, $F_{9}F_{30}S_{5}V_{3}V_{2}$, $F_{4}F_{9}S_{5}V_{3}V_{2}$, $F_{5}F_{27}S_{5}V_{19}V_{3}$, $F_{5}F_{27}S_{5}V_{3}V_{2}$, $F_{1}F_{5}S_{5}V_{3}V_{2}$, $F_{24}F_{29}S_{23}V_{3}V_{5}$, $F_{24}F_{29}S_{3}V_{3}V_{5}$, $F_{7}F_{29}S_{23}V_{3}V_{5}$, $F_{7}F_{29}S_{3}V_{3}V_{5}$, $F_{3}F_{7}S_{3}V_{3}V_{5}$, $F_{24}F_{29}S_{23}V_{3}V_{4}$, $F_{24}F_{29}S_{3}V_{3}V_{4}$, $F_{7}F_{29}S_{23}V_{3}V_{4}$, $F_{7}F_{29}S_{3}V_{3}V_{4}$, $F_{3}F_{7}S_{3}V_{3}V_{4}$, $F_{26}F_{29}S_{23}S_{5}S_{5}$, $F_{26}F_{29}S_{3}S_{5}S_{5}$, $F_{22}F_{29}S_{23}S_{5}S_{5}$, $F_{22}F_{29}S_{3}S_{5}S_{5}$, $F_{9}F_{29}S_{23}S_{5}S_{5}$, $F_{9}F_{29}S_{3}S_{5}S_{5}$, $F_{3}F_{9}S_{3}S_{5}S_{5}$, $F_{5}F_{29}S_{23}S_{5}S_{5}$, $F_{5}F_{29}S_{3}S_{5}S_{5}$, $F_{3}F_{5}S_{3}S_{5}S_{5}$, $F_{25}F_{30}S_{5}V_{19}V_{3}$, $F_{25}F_{27}S_{5}V_{19}V_{3}$, $F_{25}F_{30}S_{5}V_{3}V_{2}$, $F_{25}F_{27}S_{5}V_{3}V_{2}$, $F_{8}F_{30}S_{5}V_{19}V_{3}$, $F_{8}F_{27}S_{5}V_{19}V_{3}$, $F_{8}F_{30}S_{5}V_{3}V_{2}$, $F_{8}F_{27}S_{5}V_{3}V_{2}$, $F_{4}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{8}S_{5}V_{3}V_{2}$, $F_{25}F_{29}S_{23}V_{3}V_{5}$, $F_{25}F_{29}S_{23}V_{3}V_{4}$, $F_{25}F_{29}S_{3}V_{3}V_{5}$, $F_{25}F_{29}S_{3}V_{3}V_{4}$, $F_{8}F_{29}S_{23}V_{3}V_{5}$, $F_{8}F_{29}S_{23}V_{3}V_{4}$, $F_{8}F_{29}S_{3}V_{3}V_{5}$, $F_{8}F_{29}S_{3}V_{3}V_{4}$, $F_{3}F_{8}S_{3}V_{3}V_{5}$, $F_{3}F_{8}S_{3}V_{3}V_{4}$, $F_{14}F_{30}S_{23}V_{11}V_{19}$, $F_{14}F_{30}S_{3}V_{11}V_{19}$, $F_{14}F_{30}S_{23}V_{11}V_{2}$, $F_{14}F_{30}S_{3}V_{11}V_{2}$, $F_{4}F_{14}S_{3}V_{11}V_{2}$, $F_{6}F_{27}S_{23}V_{11}V_{19}$, $F_{6}F_{27}S_{3}V_{11}V_{19}$, $F_{6}F_{27}S_{23}V_{11}V_{2}$, $F_{6}F_{27}S_{3}V_{11}V_{2}$, $F_{1}F_{6}S_{3}V_{11}V_{2}$, $F_{24}F_{25}S_{23}V_{3}V_{5}$, $F_{25}F_{7}S_{3}V_{3}V_{5}$, $F_{24}F_{25}S_{23}V_{3}V_{4}$, $F_{25}F_{7}S_{3}V_{3}V_{4}$, $F_{24}F_{8}S_{3}V_{3}V_{5}$, $F_{7}F_{8}S_{23}V_{3}V_{5}$, $F_{7}F_{8}S_{3}V_{3}V_{5}$, $F_{24}F_{8}S_{3}V_{3}V_{4}$, $F_{7}F_{8}S_{23}V_{3}V_{4}$, $F_{7}F_{8}S_{3}V_{3}V_{4}$, $F_{26}F_{26}S_{23}S_{5}S_{5}$, $F_{26}F_{9}S_{3}S_{5}S_{5}$, $F_{22}F_{22}S_{23}S_{5}S_{5}$, $F_{22}F_{5}S_{3}S_{5}S_{5}$, $F_{9}F_{9}S_{23}S_{5}S_{5}$, $F_{9}F_{9}S_{3}S_{5}S_{5}$, $F_{5}F_{5}S_{23}S_{5}S_{5}$, $F_{5}F_{5}S_{3}S_{5}S_{5}$, $F_{14}F_{29}S_{23}V_{11}V_{19}$, $F_{14}F_{29}S_{23}V_{11}V_{2}$, $F_{14}F_{29}S_{3}V_{11}V_{19}$, $F_{14}F_{29}S_{3}V_{11}V_{2}$, $F_{3}F_{14}S_{3}V_{11}V_{2}$, $F_{6}F_{29}S_{23}V_{11}V_{19}$, $F_{6}F_{29}S_{23}V_{11}V_{2}$, $F_{6}F_{29}S_{3}V_{11}V_{19}$, $F_{6}F_{29}S_{3}V_{11}V_{2}$, $F_{3}F_{6}S_{3}V_{11}V_{2}$, $F_{25}F_{26}S_{5}V_{19}V_{3}$, $F_{22}F_{25}S_{5}V_{19}V_{3}$, $F_{25}F_{9}S_{5}V_{3}V_{2}$, $F_{25}F_{5}S_{5}V_{3}V_{2}$, $F_{26}F_{8}S_{5}V_{3}V_{2}$, $F_{22}F_{8}S_{5}V_{3}V_{2}$, $F_{8}F_{9}S_{5}V_{19}V_{3}$, $F_{8}F_{9}S_{5}V_{3}V_{2}$, $F_{5}F_{8}S_{5}V_{19}V_{3}$, $F_{5}F_{8}S_{5}V_{3}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{8}$} {{$F_{22}F_{23}S_{22}S_{23}V_{19}$, $F_{23}F_{5}S_{23}S_{2}V_{2}$, $F_{22}F_{6}S_{2}S_{3}V_{19}$, $F_{5}F_{6}S_{22}S_{3}V_{2}$, $F_{5}F_{6}S_{2}S_{3}V_{2}$, $F_{25}F_{25}S_{22}S_{23}V_{19}$, $F_{25}F_{8}S_{2}S_{3}V_{19}$, $F_{25}F_{8}S_{23}S_{2}V_{2}$, $F_{8}F_{8}S_{22}S_{3}V_{2}$, $F_{8}F_{8}S_{2}S_{3}V_{2}$, $F_{23}F_{25}S_{23}S_{23}V_{18}$, $F_{23}F_{8}S_{23}S_{3}V_{1}$, $F_{25}F_{6}S_{23}S_{3}V_{1}$, $F_{6}F_{8}S_{3}S_{3}V_{18}$, $F_{6}F_{8}S_{3}S_{3}V_{1}$, $F_{22}F_{22}S_{22}S_{23}V_{19}$, $F_{22}F_{5}S_{22}S_{3}V_{2}$, $F_{22}F_{5}S_{2}S_{3}V_{19}$, $F_{5}F_{5}S_{23}S_{2}V_{2}$, $F_{5}F_{5}S_{2}S_{3}V_{2}$, $F_{24}F_{25}S_{23}S_{23}V_{18}$, $F_{24}F_{8}S_{3}S_{3}V_{18}$, $F_{25}F_{7}S_{23}S_{3}V_{1}$, $F_{7}F_{8}S_{23}S_{3}V_{1}$, $F_{7}F_{8}S_{3}S_{3}V_{1}$, $F_{21}F_{23}S_{23}S_{23}V_{18}$, $F_{23}F_{17}S_{23}S_{3}V_{1}$, $F_{21}F_{6}S_{3}S_{3}V_{18}$, $F_{17}F_{6}S_{23}S_{3}V_{1}$, $F_{17}F_{6}S_{3}S_{3}V_{1}$, $F_{24}F_{25}S_{22}S_{23}V_{19}$, $F_{25}F_{7}S_{2}S_{3}V_{19}$, $F_{24}F_{8}S_{22}S_{3}V_{2}$, $F_{7}F_{8}S_{23}S_{2}V_{2}$, $F_{7}F_{8}S_{2}S_{3}V_{2}$, $F_{22}F_{25}S_{22}S_{23}V_{19}$, $F_{22}F_{8}S_{22}S_{3}V_{2}$, $F_{25}F_{5}S_{23}S_{2}V_{2}$, $F_{5}F_{8}S_{2}S_{3}V_{19}$, $F_{5}F_{8}S_{2}S_{3}V_{2}$, $F_{23}F_{24}S_{22}S_{23}V_{19}$, $F_{23}F_{7}S_{23}S_{2}V_{2}$, $F_{24}F_{6}S_{22}S_{3}V_{2}$, $F_{6}F_{7}S_{2}S_{3}V_{19}$, $F_{6}F_{7}S_{2}S_{3}V_{2}$, $F_{23}F_{29}S_{23}S_{5}V_{19}$, $F_{23}F_{29}S_{23}S_{5}V_{2}$, $F_{6}F_{29}S_{3}S_{5}V_{19}$, $F_{6}F_{29}S_{3}S_{5}V_{2}$, $F_{3}F_{6}S_{3}S_{5}V_{2}$, $F_{25}F_{27}S_{23}S_{5}V_{19}$, $F_{25}F_{27}S_{3}S_{5}V_{19}$, $F_{8}F_{27}S_{23}S_{5}V_{2}$, $F_{8}F_{27}S_{3}S_{5}V_{2}$, $F_{1}F_{8}S_{3}S_{5}V_{2}$, $F_{23}F_{27}S_{23}S_{23}V_{4}$, $F_{23}F_{27}S_{23}S_{3}V_{4}$, $F_{6}F_{27}S_{23}S_{3}V_{4}$, $F_{6}F_{27}S_{3}S_{3}V_{4}$, $F_{1}F_{6}S_{3}S_{3}V_{4}$, $F_{8}F_{29}S_{23}S_{5}V_{19}$, $F_{8}F_{29}S_{3}S_{5}V_{19}$, $F_{8}F_{29}S_{23}S_{5}V_{2}$, $F_{8}F_{29}S_{3}S_{5}V_{2}$, $F_{3}F_{8}S_{3}S_{5}V_{2}$, $F_{6}F_{27}S_{23}S_{23}V_{4}$, $F_{21}F_{23}S_{23}S_{23}V_{4}$, $F_{23}F_{17}S_{23}S_{3}V_{4}$, $F_{21}F_{6}S_{3}S_{3}V_{4}$, $F_{17}F_{6}S_{23}S_{3}V_{4}$, $F_{17}F_{6}S_{3}S_{3}V_{4}$, $F_{24}F_{25}S_{23}S_{5}V_{19}$, $F_{25}F_{7}S_{3}S_{5}V_{19}$, $F_{24}F_{8}S_{3}S_{5}V_{2}$, $F_{7}F_{8}S_{23}S_{5}V_{2}$, $F_{7}F_{8}S_{3}S_{5}V_{2}$, $F_{8}F_{27}S_{23}S_{5}V_{19}$, $F_{8}F_{27}S_{3}S_{5}V_{19}$, $F_{23}F_{24}S_{23}S_{5}V_{19}$, $F_{23}F_{7}S_{23}S_{5}V_{2}$, $F_{24}F_{6}S_{3}S_{5}V_{2}$, $F_{6}F_{7}S_{3}S_{5}V_{19}$, $F_{6}F_{7}S_{3}S_{5}V_{2}$, $F_{23}F_{29}S_{23}S_{6}V_{19}$, $F_{23}F_{29}S_{23}S_{6}V_{2}$, $F_{6}F_{29}S_{3}S_{6}V_{19}$, $F_{6}F_{29}S_{3}S_{6}V_{2}$, $F_{3}F_{6}S_{3}S_{6}V_{2}$, $F_{25}F_{28}S_{23}S_{6}V_{19}$, $F_{25}F_{28}S_{3}S_{6}V_{19}$, $F_{8}F_{28}S_{23}S_{6}V_{2}$, $F_{8}F_{28}S_{3}S_{6}V_{2}$, $F_{2}F_{8}S_{3}S_{6}V_{2}$, $F_{22}F_{29}S_{22}S_{5}V_{19}$, $F_{22}F_{29}S_{22}S_{5}V_{2}$, $F_{5}F_{29}S_{2}S_{5}V_{19}$, $F_{5}F_{29}S_{2}S_{5}V_{2}$, $F_{3}F_{5}S_{2}S_{5}V_{2}$, $F_{24}F_{28}S_{23}S_{5}V_{18}$, $F_{24}F_{28}S_{3}S_{5}V_{18}$, $F_{7}F_{28}S_{23}S_{5}V_{1}$, $F_{7}F_{28}S_{3}S_{5}V_{1}$, $F_{2}F_{7}S_{3}S_{5}V_{1}$, $F_{23}F_{29}S_{23}S_{5}V_{18}$, $F_{23}F_{29}S_{23}S_{5}V_{1}$, $F_{6}F_{29}S_{3}S_{5}V_{18}$, $F_{6}F_{29}S_{3}S_{5}V_{1}$, $F_{3}F_{6}S_{3}S_{5}V_{1}$, $F_{25}F_{27}S_{22}S_{5}V_{19}$, $F_{25}F_{27}S_{2}S_{5}V_{19}$, $F_{8}F_{27}S_{22}S_{5}V_{2}$, $F_{8}F_{27}S_{2}S_{5}V_{2}$, $F_{1}F_{8}S_{2}S_{5}V_{2}$, $F_{22}F_{28}S_{22}S_{23}V_{4}$, $F_{22}F_{28}S_{22}S_{3}V_{4}$, $F_{5}F_{28}S_{23}S_{2}V_{4}$, $F_{5}F_{28}S_{2}S_{3}V_{4}$, $F_{2}F_{5}S_{2}S_{3}V_{4}$, $F_{23}F_{27}S_{22}S_{23}V_{4}$, $F_{23}F_{27}S_{23}S_{2}V_{4}$, $F_{6}F_{27}S_{22}S_{3}V_{4}$, $F_{6}F_{27}S_{2}S_{3}V_{4}$, $F_{1}F_{6}S_{2}S_{3}V_{4}$, $F_{8}F_{29}S_{22}S_{5}V_{19}$, $F_{8}F_{29}S_{2}S_{5}V_{19}$, $F_{8}F_{29}S_{22}S_{5}V_{2}$, $F_{8}F_{29}S_{2}S_{5}V_{2}$, $F_{3}F_{8}S_{2}S_{5}V_{2}$, $F_{6}F_{28}S_{22}S_{23}V_{4}$, $F_{6}F_{28}S_{23}S_{2}V_{4}$, $F_{6}F_{28}S_{22}S_{3}V_{4}$, $F_{6}F_{28}S_{2}S_{3}V_{4}$, $F_{2}F_{6}S_{2}S_{3}V_{4}$, $F_{22}F_{23}S_{22}S_{23}V_{4}$, $F_{23}F_{5}S_{23}S_{2}V_{4}$, $F_{22}F_{6}S_{2}S_{3}V_{4}$, $F_{5}F_{6}S_{22}S_{3}V_{4}$, $F_{5}F_{6}S_{2}S_{3}V_{4}$, $F_{25}F_{25}S_{22}S_{5}V_{19}$, $F_{25}F_{8}S_{2}S_{5}V_{19}$, $F_{25}F_{8}S_{2}S_{5}V_{2}$, $F_{8}F_{8}S_{22}S_{5}V_{2}$, $F_{8}F_{8}S_{2}S_{5}V_{2}$, $F_{8}F_{28}S_{23}S_{5}V_{18}$, $F_{8}F_{28}S_{23}S_{5}V_{1}$, $F_{8}F_{28}S_{3}S_{5}V_{18}$, $F_{8}F_{28}S_{3}S_{5}V_{1}$, $F_{2}F_{8}S_{3}S_{5}V_{1}$, $F_{23}F_{25}S_{23}S_{5}V_{18}$, $F_{23}F_{8}S_{23}S_{5}V_{1}$, $F_{25}F_{6}S_{3}S_{5}V_{1}$, $F_{6}F_{8}S_{3}S_{5}V_{18}$, $F_{6}F_{8}S_{3}S_{5}V_{1}$, $F_{13}F_{29}S_{23}S_{6}V_{19}$, $F_{13}F_{29}S_{3}S_{6}V_{19}$, $F_{13}F_{29}S_{23}S_{6}V_{2}$, $F_{13}F_{29}S_{3}S_{6}V_{2}$, $F_{3}F_{13}S_{3}S_{6}V_{2}$, $F_{8}F_{29}S_{23}S_{5}V_{18}$, $F_{8}F_{29}S_{3}S_{5}V_{18}$, $F_{8}F_{29}S_{23}S_{5}V_{1}$, $F_{8}F_{29}S_{3}S_{5}V_{1}$, $F_{3}F_{8}S_{3}S_{5}V_{1}$, $F_{6}F_{27}S_{22}S_{23}V_{4}$, $F_{6}F_{27}S_{23}S_{2}V_{4}$, $F_{22}F_{22}S_{22}S_{23}V_{4}$, $F_{22}F_{5}S_{22}S_{3}V_{4}$, $F_{22}F_{5}S_{2}S_{3}V_{4}$, $F_{5}F_{5}S_{23}S_{2}V_{4}$, $F_{5}F_{5}S_{2}S_{3}V_{4}$, $F_{24}F_{25}S_{23}S_{5}V_{18}$, $F_{24}F_{8}S_{3}S_{5}V_{18}$, $F_{25}F_{7}S_{3}S_{5}V_{1}$, $F_{7}F_{8}S_{23}S_{5}V_{1}$, $F_{7}F_{8}S_{3}S_{5}V_{1}$, $F_{24}F_{25}S_{23}S_{6}V_{19}$, $F_{25}F_{7}S_{3}S_{6}V_{19}$, $F_{24}F_{8}S_{3}S_{6}V_{2}$, $F_{7}F_{8}S_{23}S_{6}V_{2}$, $F_{7}F_{8}S_{3}S_{6}V_{2}$, $F_{13}F_{28}S_{23}S_{6}V_{19}$, $F_{13}F_{28}S_{23}S_{6}V_{2}$, $F_{13}F_{28}S_{3}S_{6}V_{19}$, $F_{13}F_{28}S_{3}S_{6}V_{2}$, $F_{2}F_{13}S_{3}S_{6}V_{2}$, $F_{8}F_{27}S_{22}S_{5}V_{19}$, $F_{8}F_{27}S_{2}S_{5}V_{19}$, $F_{22}F_{25}S_{22}S_{5}V_{19}$, $F_{22}F_{8}S_{22}S_{5}V_{2}$, $F_{25}F_{5}S_{2}S_{5}V_{2}$, $F_{5}F_{8}S_{2}S_{5}V_{19}$, $F_{5}F_{8}S_{2}S_{5}V_{2}$, $F_{23}F_{24}S_{23}S_{6}V_{19}$, $F_{23}F_{7}S_{23}S_{6}V_{2}$, $F_{24}F_{6}S_{3}S_{6}V_{2}$, $F_{6}F_{7}S_{3}S_{6}V_{19}$, $F_{6}F_{7}S_{3}S_{6}V_{2}$, $F_{23}F_{29}S_{23}S_{23}S_{6}$, $F_{23}F_{29}S_{23}S_{3}S_{6}$, $F_{6}F_{29}S_{23}S_{3}S_{6}$, $F_{6}F_{29}S_{3}S_{3}S_{6}$, $F_{3}F_{6}S_{3}S_{3}S_{6}$, $F_{22}F_{29}S_{22}S_{23}S_{5}$, $F_{22}F_{29}S_{22}S_{3}S_{5}$, $F_{5}F_{29}S_{23}S_{2}S_{5}$, $F_{5}F_{29}S_{2}S_{3}S_{5}$, $F_{3}F_{5}S_{2}S_{3}S_{5}$, $F_{23}F_{29}S_{22}S_{23}S_{5}$, $F_{23}F_{29}S_{23}S_{2}S_{5}$, $F_{6}F_{29}S_{22}S_{3}S_{5}$, $F_{6}F_{29}S_{2}S_{3}S_{5}$, $F_{3}F_{6}S_{2}S_{3}S_{5}$, $F_{8}F_{29}S_{22}S_{23}S_{5}$, $F_{8}F_{29}S_{23}S_{2}S_{5}$, $F_{8}F_{29}S_{22}S_{3}S_{5}$, $F_{8}F_{29}S_{2}S_{3}S_{5}$, $F_{3}F_{8}S_{2}S_{3}S_{5}$, $F_{22}F_{23}S_{22}S_{23}S_{5}$, $F_{23}F_{5}S_{23}S_{2}S_{5}$, $F_{22}F_{6}S_{2}S_{3}S_{5}$, $F_{5}F_{6}S_{22}S_{3}S_{5}$, $F_{5}F_{6}S_{2}S_{3}S_{5}$, $F_{13}F_{29}S_{23}S_{23}S_{6}$, $F_{13}F_{29}S_{23}S_{3}S_{6}$, $F_{13}F_{29}S_{3}S_{3}S_{6}$, $F_{3}F_{13}S_{3}S_{3}S_{6}$, $F_{22}F_{22}S_{22}S_{23}S_{5}$, $F_{22}F_{5}S_{22}S_{3}S_{5}$, $F_{22}F_{5}S_{2}S_{3}S_{5}$, $F_{5}F_{5}S_{23}S_{2}S_{5}$, $F_{5}F_{5}S_{2}S_{3}S_{5}$, $F_{21}F_{23}S_{23}S_{23}S_{6}$, $F_{23}F_{17}S_{23}S_{3}S_{6}$, $F_{21}F_{6}S_{3}S_{3}S_{6}$, $F_{17}F_{6}S_{23}S_{3}S_{6}$, $F_{17}F_{6}S_{3}S_{3}S_{6}$, $F_{25}F_{29}S_{23}V_{19}V_{3}$, $F_{25}F_{29}S_{23}V_{3}V_{2}$, $F_{8}F_{29}S_{3}V_{19}V_{3}$, $F_{8}F_{29}S_{3}V_{3}V_{2}$, $F_{3}F_{8}S_{3}V_{3}V_{2}$, $F_{22}F_{27}S_{23}V_{19}V_{3}$, $F_{22}F_{27}S_{3}V_{19}V_{3}$, $F_{5}F_{27}S_{23}V_{3}V_{2}$, $F_{5}F_{27}S_{3}V_{3}V_{2}$, $F_{1}F_{5}S_{3}V_{3}V_{2}$, $F_{25}F_{27}S_{23}S_{23}S_{5}$, $F_{25}F_{27}S_{23}S_{3}S_{5}$, $F_{8}F_{27}S_{23}S_{3}S_{5}$, $F_{8}F_{27}S_{3}S_{3}S_{5}$, $F_{1}F_{8}S_{3}S_{3}S_{5}$, $F_{8}F_{29}S_{23}V_{19}V_{3}$, $F_{8}F_{29}S_{23}V_{3}V_{2}$, $F_{6}F_{27}S_{23}S_{23}S_{5}$, $F_{6}F_{27}S_{23}S_{3}S_{5}$, $F_{6}F_{27}S_{3}S_{3}S_{5}$, $F_{1}F_{6}S_{3}S_{3}S_{5}$, $F_{24}F_{25}S_{23}S_{23}S_{5}$, $F_{25}F_{7}S_{23}S_{3}S_{5}$, $F_{24}F_{8}S_{3}S_{3}S_{5}$, $F_{7}F_{8}S_{23}S_{3}S_{5}$, $F_{7}F_{8}S_{3}S_{3}S_{5}$, $F_{22}F_{22}S_{23}V_{19}V_{3}$, $F_{22}F_{5}S_{3}V_{19}V_{3}$, $F_{22}F_{5}S_{3}V_{3}V_{2}$, $F_{5}F_{5}S_{23}V_{3}V_{2}$, $F_{5}F_{5}S_{3}V_{3}V_{2}$, $F_{8}F_{27}S_{23}V_{19}V_{3}$, $F_{8}F_{27}S_{23}V_{3}V_{2}$, $F_{8}F_{27}S_{3}V_{19}V_{3}$, $F_{8}F_{27}S_{3}V_{3}V_{2}$, $F_{1}F_{8}S_{3}V_{3}V_{2}$, $F_{22}F_{25}S_{23}V_{19}V_{3}$, $F_{25}F_{5}S_{23}V_{3}V_{2}$, $F_{22}F_{8}S_{3}V_{3}V_{2}$, $F_{5}F_{8}S_{3}V_{19}V_{3}$, $F_{5}F_{8}S_{3}V_{3}V_{2}$, $F_{25}F_{29}S_{23}V_{19}V_{4}$, $F_{25}F_{29}S_{23}V_{4}V_{2}$, $F_{8}F_{29}S_{3}V_{19}V_{4}$, $F_{8}F_{29}S_{3}V_{4}V_{2}$, $F_{3}F_{8}S_{3}V_{4}V_{2}$, $F_{22}F_{28}S_{23}V_{19}V_{4}$, $F_{22}F_{28}S_{3}V_{19}V_{4}$, $F_{5}F_{28}S_{23}V_{4}V_{2}$, $F_{5}F_{28}S_{3}V_{4}V_{2}$, $F_{2}F_{5}S_{3}V_{4}V_{2}$, $F_{24}F_{29}S_{22}V_{19}V_{3}$, $F_{24}F_{29}S_{22}V_{3}V_{2}$, $F_{7}F_{29}S_{2}V_{19}V_{3}$, $F_{7}F_{29}S_{2}V_{3}V_{2}$, $F_{3}F_{7}S_{2}V_{3}V_{2}$, $F_{21}F_{28}S_{23}V_{18}V_{3}$, $F_{21}F_{28}S_{3}V_{18}V_{3}$, $F_{17}F_{28}S_{23}V_{3}V_{1}$, $F_{17}F_{28}S_{3}V_{3}V_{1}$, $F_{2}F_{17}S_{3}V_{3}V_{1}$, $F_{25}F_{29}S_{23}V_{18}V_{3}$, $F_{25}F_{29}S_{23}V_{3}V_{1}$, $F_{8}F_{29}S_{3}V_{18}V_{3}$, $F_{8}F_{29}S_{3}V_{3}V_{1}$, $F_{3}F_{8}S_{3}V_{3}V_{1}$, $F_{22}F_{27}S_{22}V_{19}V_{3}$, $F_{22}F_{27}S_{2}V_{19}V_{3}$, $F_{5}F_{27}S_{22}V_{3}V_{2}$, $F_{5}F_{27}S_{2}V_{3}V_{2}$, $F_{1}F_{5}S_{2}V_{3}V_{2}$, $F_{24}F_{28}S_{22}S_{23}S_{5}$, $F_{24}F_{28}S_{22}S_{3}S_{5}$, $F_{7}F_{28}S_{23}S_{2}S_{5}$, $F_{7}F_{28}S_{2}S_{3}S_{5}$, $F_{2}F_{7}S_{2}S_{3}S_{5}$, $F_{25}F_{27}S_{22}S_{23}S_{5}$, $F_{25}F_{27}S_{23}S_{2}S_{5}$, $F_{8}F_{27}S_{22}S_{3}S_{5}$, $F_{8}F_{27}S_{2}S_{3}S_{5}$, $F_{1}F_{8}S_{2}S_{3}S_{5}$, $F_{8}F_{29}S_{22}V_{19}V_{3}$, $F_{8}F_{29}S_{2}V_{19}V_{3}$, $F_{8}F_{29}S_{22}V_{3}V_{2}$, $F_{8}F_{29}S_{2}V_{3}V_{2}$, $F_{3}F_{8}S_{2}V_{3}V_{2}$, $F_{6}F_{28}S_{22}S_{23}S_{5}$, $F_{6}F_{28}S_{23}S_{2}S_{5}$, $F_{6}F_{28}S_{22}S_{3}S_{5}$, $F_{6}F_{28}S_{2}S_{3}S_{5}$, $F_{2}F_{6}S_{2}S_{3}S_{5}$, $F_{25}F_{25}S_{22}S_{23}S_{5}$, $F_{25}F_{8}S_{23}S_{2}S_{5}$, $F_{25}F_{8}S_{2}S_{3}S_{5}$, $F_{8}F_{8}S_{22}S_{3}S_{5}$, $F_{8}F_{8}S_{2}S_{3}S_{5}$, $F_{22}F_{23}S_{22}V_{19}V_{3}$, $F_{22}F_{6}S_{2}V_{19}V_{3}$, $F_{23}F_{5}S_{2}V_{3}V_{2}$, $F_{5}F_{6}S_{22}V_{3}V_{2}$, $F_{5}F_{6}S_{2}V_{3}V_{2}$, $F_{8}F_{28}S_{23}V_{18}V_{3}$, $F_{8}F_{28}S_{23}V_{3}V_{1}$, $F_{8}F_{28}S_{3}V_{18}V_{3}$, $F_{8}F_{28}S_{3}V_{3}V_{1}$, $F_{2}F_{8}S_{3}V_{3}V_{1}$, $F_{23}F_{25}S_{23}V_{18}V_{3}$, $F_{25}F_{6}S_{23}V_{3}V_{1}$, $F_{23}F_{8}S_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{3}V_{18}V_{3}$, $F_{6}F_{8}S_{3}V_{3}V_{1}$, $F_{13}F_{29}S_{23}V_{19}V_{4}$, $F_{13}F_{29}S_{3}V_{19}V_{4}$, $F_{13}F_{29}S_{23}V_{4}V_{2}$, $F_{13}F_{29}S_{3}V_{4}V_{2}$, $F_{3}F_{13}S_{3}V_{4}V_{2}$, $F_{8}F_{29}S_{23}V_{18}V_{3}$, $F_{8}F_{29}S_{23}V_{3}V_{1}$, $F_{6}F_{27}S_{22}S_{23}S_{5}$, $F_{6}F_{27}S_{22}S_{3}S_{5}$, $F_{6}F_{27}S_{23}S_{2}S_{5}$, $F_{6}F_{27}S_{2}S_{3}S_{5}$, $F_{1}F_{6}S_{2}S_{3}S_{5}$, $F_{24}F_{25}S_{22}S_{23}S_{5}$, $F_{24}F_{8}S_{22}S_{3}S_{5}$, $F_{25}F_{7}S_{2}S_{3}S_{5}$, $F_{7}F_{8}S_{23}S_{2}S_{5}$, $F_{7}F_{8}S_{2}S_{3}S_{5}$, $F_{21}F_{23}S_{23}V_{18}V_{3}$, $F_{21}F_{6}S_{3}V_{18}V_{3}$, $F_{23}F_{17}S_{3}V_{3}V_{1}$, $F_{17}F_{6}S_{23}V_{3}V_{1}$, $F_{17}F_{6}S_{3}V_{3}V_{1}$, $F_{22}F_{22}S_{23}V_{19}V_{4}$, $F_{22}F_{5}S_{3}V_{19}V_{4}$, $F_{22}F_{5}S_{3}V_{4}V_{2}$, $F_{5}F_{5}S_{23}V_{4}V_{2}$, $F_{5}F_{5}S_{3}V_{4}V_{2}$, $F_{13}F_{28}S_{23}V_{19}V_{4}$, $F_{13}F_{28}S_{23}V_{4}V_{2}$, $F_{13}F_{28}S_{3}V_{19}V_{4}$, $F_{13}F_{28}S_{3}V_{4}V_{2}$, $F_{2}F_{13}S_{3}V_{4}V_{2}$, $F_{8}F_{27}S_{22}V_{19}V_{3}$, $F_{8}F_{27}S_{22}V_{3}V_{2}$, $F_{8}F_{27}S_{2}V_{19}V_{3}$, $F_{8}F_{27}S_{2}V_{3}V_{2}$, $F_{1}F_{8}S_{2}V_{3}V_{2}$, $F_{23}F_{24}S_{22}V_{19}V_{3}$, $F_{24}F_{6}S_{22}V_{3}V_{2}$, $F_{23}F_{7}S_{2}V_{3}V_{2}$, $F_{6}F_{7}S_{2}V_{19}V_{3}$, $F_{6}F_{7}S_{2}V_{3}V_{2}$, $F_{22}F_{25}S_{23}V_{19}V_{4}$, $F_{25}F_{5}S_{23}V_{4}V_{2}$, $F_{22}F_{8}S_{3}V_{4}V_{2}$, $F_{5}F_{8}S_{3}V_{19}V_{4}$, $F_{5}F_{8}S_{3}V_{4}V_{2}$, $F_{25}F_{29}S_{23}S_{23}V_{4}$, $F_{25}F_{29}S_{23}S_{3}V_{4}$, $F_{8}F_{29}S_{23}S_{3}V_{4}$, $F_{8}F_{29}S_{3}S_{3}V_{4}$, $F_{3}F_{8}S_{3}S_{3}V_{4}$, $F_{24}F_{29}S_{22}S_{23}V_{3}$, $F_{24}F_{29}S_{22}S_{3}V_{3}$, $F_{7}F_{29}S_{23}S_{2}V_{3}$, $F_{7}F_{29}S_{2}S_{3}V_{3}$, $F_{3}F_{7}S_{2}S_{3}V_{3}$, $F_{25}F_{29}S_{22}S_{23}V_{3}$, $F_{25}F_{29}S_{23}S_{2}V_{3}$, $F_{8}F_{29}S_{22}S_{3}V_{3}$, $F_{8}F_{29}S_{2}S_{3}V_{3}$, $F_{3}F_{8}S_{2}S_{3}V_{3}$, $F_{8}F_{29}S_{22}S_{23}V_{3}$, $F_{8}F_{29}S_{23}S_{2}V_{3}$, $F_{25}F_{25}S_{22}S_{23}V_{3}$, $F_{25}F_{8}S_{23}S_{2}V_{3}$, $F_{25}F_{8}S_{2}S_{3}V_{3}$, $F_{8}F_{8}S_{22}S_{3}V_{3}$, $F_{8}F_{8}S_{2}S_{3}V_{3}$, $F_{13}F_{29}S_{23}S_{23}V_{4}$, $F_{13}F_{29}S_{23}S_{3}V_{4}$, $F_{13}F_{29}S_{3}S_{3}V_{4}$, $F_{3}F_{13}S_{3}S_{3}V_{4}$, $F_{24}F_{25}S_{22}S_{23}V_{3}$, $F_{24}F_{8}S_{22}S_{3}V_{3}$, $F_{25}F_{7}S_{2}S_{3}V_{3}$, $F_{7}F_{8}S_{23}S_{2}V_{3}$, $F_{7}F_{8}S_{2}S_{3}V_{3}$, $F_{24}F_{25}S_{23}S_{23}V_{4}$, $F_{25}F_{7}S_{23}S_{3}V_{4}$, $F_{24}F_{8}S_{3}S_{3}V_{4}$, $F_{7}F_{8}S_{23}S_{3}V_{4}$, $F_{7}F_{8}S_{3}S_{3}V_{4}$, $F_{27}F_{29}S_{23}V_{11}V_{19}$, $F_{27}F_{29}S_{23}V_{11}V_{2}$, $F_{27}F_{29}S_{3}V_{11}V_{19}$, $F_{27}F_{29}S_{3}V_{11}V_{2}$, $F_{1}F_{3}S_{3}V_{11}V_{2}$, $F_{28}F_{29}S_{23}V_{11}V_{19}$, $F_{28}F_{29}S_{3}V_{11}V_{19}$, $F_{28}F_{29}S_{23}V_{11}V_{2}$, $F_{28}F_{29}S_{3}V_{11}V_{2}$, $F_{2}F_{3}S_{3}V_{11}V_{2}$, $F_{24}F_{29}S_{5}V_{19}V_{3}$, $F_{24}F_{29}S_{5}V_{3}V_{2}$, $F_{7}F_{29}S_{5}V_{19}V_{3}$, $F_{7}F_{29}S_{5}V_{3}V_{2}$, $F_{3}F_{7}S_{5}V_{3}V_{2}$, $F_{21}F_{28}S_{23}V_{3}V_{4}$, $F_{21}F_{28}S_{3}V_{3}V_{4}$, $F_{17}F_{28}S_{23}V_{3}V_{4}$, $F_{17}F_{28}S_{3}V_{3}V_{4}$, $F_{2}F_{17}S_{3}V_{3}V_{4}$, $F_{22}F_{27}S_{23}V_{3}V_{4}$, $F_{5}F_{27}S_{23}V_{3}V_{4}$, $F_{22}F_{27}S_{3}V_{3}V_{4}$, $F_{5}F_{27}S_{3}V_{3}V_{4}$, $F_{1}F_{5}S_{3}V_{3}V_{4}$, $F_{25}F_{29}S_{5}V_{19}V_{3}$, $F_{8}F_{29}S_{5}V_{19}V_{3}$, $F_{25}F_{29}S_{5}V_{3}V_{2}$, $F_{8}F_{29}S_{5}V_{3}V_{2}$, $F_{3}F_{8}S_{5}V_{3}V_{2}$, $F_{24}F_{28}S_{23}S_{5}S_{5}$, $F_{24}F_{28}S_{3}S_{5}S_{5}$, $F_{7}F_{28}S_{23}S_{5}S_{5}$, $F_{7}F_{28}S_{3}S_{5}S_{5}$, $F_{2}F_{7}S_{3}S_{5}S_{5}$, $F_{25}F_{27}S_{23}S_{5}S_{5}$, $F_{8}F_{27}S_{23}S_{5}S_{5}$, $F_{25}F_{27}S_{3}S_{5}S_{5}$, $F_{8}F_{27}S_{3}S_{5}S_{5}$, $F_{1}F_{8}S_{3}S_{5}S_{5}$, $F_{22}F_{29}S_{5}V_{19}V_{3}$, $F_{22}F_{29}S_{5}V_{3}V_{2}$, $F_{5}F_{29}S_{5}V_{19}V_{3}$, $F_{5}F_{29}S_{5}V_{3}V_{2}$, $F_{3}F_{5}S_{5}V_{3}V_{2}$, $F_{23}F_{29}S_{5}V_{19}V_{3}$, $F_{6}F_{29}S_{5}V_{19}V_{3}$, $F_{23}F_{29}S_{5}V_{3}V_{2}$, $F_{6}F_{29}S_{5}V_{3}V_{2}$, $F_{3}F_{6}S_{5}V_{3}V_{2}$, $F_{22}F_{28}S_{23}V_{3}V_{4}$, $F_{22}F_{28}S_{3}V_{3}V_{4}$, $F_{5}F_{28}S_{23}V_{3}V_{4}$, $F_{5}F_{28}S_{3}V_{3}V_{4}$, $F_{2}F_{5}S_{3}V_{3}V_{4}$, $F_{23}F_{27}S_{23}V_{3}V_{4}$, $F_{6}F_{27}S_{23}V_{3}V_{4}$, $F_{23}F_{27}S_{3}V_{3}V_{4}$, $F_{6}F_{27}S_{3}V_{3}V_{4}$, $F_{1}F_{6}S_{3}V_{3}V_{4}$, $F_{13}F_{29}S_{23}V_{11}V_{19}$, $F_{13}F_{29}S_{3}V_{11}V_{19}$, $F_{13}F_{29}S_{23}V_{11}V_{2}$, $F_{13}F_{29}S_{3}V_{11}V_{2}$, $F_{3}F_{13}S_{3}V_{11}V_{2}$, $F_{22}F_{22}S_{23}V_{3}V_{4}$, $F_{22}F_{5}S_{3}V_{3}V_{4}$, $F_{5}F_{5}S_{23}V_{3}V_{4}$, $F_{5}F_{5}S_{3}V_{3}V_{4}$, $F_{24}F_{25}S_{23}S_{5}S_{5}$, $F_{24}F_{8}S_{3}S_{5}S_{5}$, $F_{25}F_{7}S_{3}S_{5}S_{5}$, $F_{7}F_{8}S_{23}S_{5}S_{5}$, $F_{7}F_{8}S_{3}S_{5}S_{5}$, $F_{21}F_{23}S_{23}V_{3}V_{4}$, $F_{21}F_{6}S_{3}V_{3}V_{4}$, $F_{23}F_{17}S_{3}V_{3}V_{4}$, $F_{17}F_{6}S_{23}V_{3}V_{4}$, $F_{17}F_{6}S_{3}V_{3}V_{4}$, $F_{8}F_{29}S_{23}V_{11}V_{19}$, $F_{8}F_{29}S_{3}V_{11}V_{19}$, $F_{8}F_{29}S_{23}V_{11}V_{2}$, $F_{8}F_{29}S_{3}V_{11}V_{2}$, $F_{3}F_{8}S_{3}V_{11}V_{2}$, $F_{13}F_{28}S_{23}V_{11}V_{19}$, $F_{13}F_{28}S_{23}V_{11}V_{2}$, $F_{13}F_{28}S_{3}V_{11}V_{19}$, $F_{13}F_{28}S_{3}V_{11}V_{2}$, $F_{2}F_{13}S_{3}V_{11}V_{2}$, $F_{22}F_{25}S_{5}V_{19}V_{3}$, $F_{22}F_{8}S_{5}V_{3}V_{2}$, $F_{25}F_{5}S_{5}V_{3}V_{2}$, $F_{5}F_{8}S_{5}V_{19}V_{3}$, $F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{23}F_{24}S_{5}V_{19}V_{3}$, $F_{24}F_{6}S_{5}V_{3}V_{2}$, $F_{23}F_{7}S_{5}V_{3}V_{2}$, $F_{6}F_{7}S_{5}V_{19}V_{3}$, $F_{6}F_{7}S_{5}V_{3}V_{2}$, $F_{8}F_{27}S_{23}V_{11}V_{19}$, $F_{8}F_{27}S_{23}V_{11}V_{2}$, $F_{8}F_{27}S_{3}V_{11}V_{19}$, $F_{8}F_{27}S_{3}V_{11}V_{2}$, $F_{1}F_{8}S_{3}V_{11}V_{2}$, $F_{27}F_{29}S_{23}S_{23}V_{11}$, $F_{27}F_{29}S_{23}S_{3}V_{11}$, $F_{27}F_{29}S_{3}S_{3}V_{11}$, $F_{1}F_{3}S_{3}S_{3}V_{11}$, $F_{24}F_{29}S_{23}S_{5}V_{3}$, $F_{24}F_{29}S_{3}S_{5}V_{3}$, $F_{7}F_{29}S_{23}S_{5}V_{3}$, $F_{7}F_{29}S_{3}S_{5}V_{3}$, $F_{3}F_{7}S_{3}S_{5}V_{3}$, $F_{22}F_{27}S_{23}S_{5}V_{3}$, $F_{5}F_{27}S_{23}S_{5}V_{3}$, $F_{22}F_{27}S_{3}S_{5}V_{3}$, $F_{5}F_{27}S_{3}S_{5}V_{3}$, $F_{1}F_{5}S_{3}S_{5}V_{3}$, $F_{22}F_{29}S_{23}S_{5}V_{3}$, $F_{22}F_{29}S_{3}S_{5}V_{3}$, $F_{5}F_{29}S_{23}S_{5}V_{3}$, $F_{5}F_{29}S_{3}S_{5}V_{3}$, $F_{3}F_{5}S_{3}S_{5}V_{3}$, $F_{25}F_{27}S_{23}S_{5}V_{3}$, $F_{8}F_{27}S_{23}S_{5}V_{3}$, $F_{25}F_{27}S_{3}S_{5}V_{3}$, $F_{8}F_{27}S_{3}S_{5}V_{3}$, $F_{1}F_{8}S_{3}S_{5}V_{3}$, $F_{13}F_{29}S_{23}S_{23}V_{11}$, $F_{13}F_{29}S_{23}S_{3}V_{11}$, $F_{13}F_{29}S_{3}S_{3}V_{11}$, $F_{3}F_{13}S_{3}S_{3}V_{11}$, $F_{22}F_{22}S_{23}S_{5}V_{3}$, $F_{22}F_{5}S_{3}S_{5}V_{3}$, $F_{5}F_{5}S_{23}S_{5}V_{3}$, $F_{5}F_{5}S_{3}S_{5}V_{3}$, $F_{24}F_{25}S_{23}S_{5}V_{3}$, $F_{24}F_{8}S_{3}S_{5}V_{3}$, $F_{25}F_{7}S_{3}S_{5}V_{3}$, $F_{7}F_{8}S_{23}S_{5}V_{3}$, $F_{7}F_{8}S_{3}S_{5}V_{3}$, $F_{6}F_{27}S_{23}S_{23}V_{11}$, $F_{6}F_{27}S_{23}S_{3}V_{11}$, $F_{6}F_{27}S_{3}S_{3}V_{11}$, $F_{1}F_{6}S_{3}S_{3}V_{11}$, $F_{27}F_{29}S_{22}V_{11}V_{19}$, $F_{27}F_{29}S_{22}V_{11}V_{2}$, $F_{27}F_{29}S_{2}V_{11}V_{19}$, $F_{27}F_{29}S_{2}V_{11}V_{2}$, $F_{1}F_{3}S_{2}V_{11}V_{2}$, $F_{28}F_{29}S_{23}V_{11}V_{18}$, $F_{28}F_{29}S_{3}V_{11}V_{18}$, $F_{28}F_{29}S_{23}V_{11}V_{1}$, $F_{28}F_{29}S_{3}V_{11}V_{1}$, $F_{2}F_{3}S_{3}V_{11}V_{1}$, $F_{25}F_{29}S_{5}V_{19}V_{4}$, $F_{25}F_{29}S_{5}V_{4}V_{2}$, $F_{8}F_{29}S_{5}V_{19}V_{4}$, $F_{8}F_{29}S_{5}V_{4}V_{2}$, $F_{3}F_{8}S_{5}V_{4}V_{2}$, $F_{22}F_{28}S_{23}V_{4}V_{4}$, $F_{22}F_{28}S_{3}V_{4}V_{4}$, $F_{5}F_{28}S_{23}V_{4}V_{4}$, $F_{5}F_{28}S_{3}V_{4}V_{4}$, $F_{2}F_{5}S_{3}V_{4}V_{4}$, $F_{24}F_{29}S_{6}V_{19}V_{3}$, $F_{24}F_{29}S_{6}V_{3}V_{2}$, $F_{7}F_{29}S_{6}V_{19}V_{3}$, $F_{7}F_{29}S_{6}V_{3}V_{2}$, $F_{3}F_{7}S_{6}V_{3}V_{2}$, $F_{25}F_{29}S_{5}V_{18}V_{3}$, $F_{25}F_{29}S_{5}V_{3}V_{1}$, $F_{8}F_{29}S_{5}V_{18}V_{3}$, $F_{8}F_{29}S_{5}V_{3}V_{1}$, $F_{3}F_{8}S_{5}V_{3}V_{1}$, $F_{22}F_{27}S_{22}V_{3}V_{4}$, $F_{22}F_{27}S_{2}V_{3}V_{4}$, $F_{5}F_{27}S_{22}V_{3}V_{4}$, $F_{5}F_{27}S_{2}V_{3}V_{4}$, $F_{1}F_{5}S_{2}V_{3}V_{4}$, $F_{24}F_{28}S_{23}S_{5}S_{6}$, $F_{24}F_{28}S_{3}S_{5}S_{6}$, $F_{7}F_{28}S_{23}S_{5}S_{6}$, $F_{7}F_{28}S_{3}S_{5}S_{6}$, $F_{2}F_{7}S_{3}S_{5}S_{6}$, $F_{25}F_{27}S_{22}S_{5}S_{5}$, $F_{25}F_{27}S_{2}S_{5}S_{5}$, $F_{8}F_{27}S_{22}S_{5}S_{5}$, $F_{8}F_{27}S_{2}S_{5}S_{5}$, $F_{1}F_{8}S_{2}S_{5}S_{5}$, $F_{23}F_{29}S_{6}V_{19}V_{3}$, $F_{23}F_{29}S_{6}V_{3}V_{2}$, $F_{6}F_{29}S_{6}V_{19}V_{3}$, $F_{6}F_{29}S_{6}V_{3}V_{2}$, $F_{3}F_{6}S_{6}V_{3}V_{2}$, $F_{25}F_{28}S_{23}S_{5}S_{6}$, $F_{25}F_{28}S_{3}S_{5}S_{6}$, $F_{8}F_{28}S_{23}S_{5}S_{6}$, $F_{8}F_{28}S_{3}S_{5}S_{6}$, $F_{2}F_{8}S_{3}S_{5}S_{6}$, $F_{22}F_{29}S_{5}V_{19}V_{4}$, $F_{22}F_{29}S_{5}V_{4}V_{2}$, $F_{5}F_{29}S_{5}V_{19}V_{4}$, $F_{5}F_{29}S_{5}V_{4}V_{2}$, $F_{3}F_{5}S_{5}V_{4}V_{2}$, $F_{23}F_{29}S_{5}V_{18}V_{3}$, $F_{23}F_{29}S_{5}V_{3}V_{1}$, $F_{6}F_{29}S_{5}V_{18}V_{3}$, $F_{6}F_{29}S_{5}V_{3}V_{1}$, $F_{3}F_{6}S_{5}V_{3}V_{1}$, $F_{23}F_{27}S_{22}V_{3}V_{4}$, $F_{23}F_{27}S_{2}V_{3}V_{4}$, $F_{6}F_{27}S_{22}V_{3}V_{4}$, $F_{6}F_{27}S_{2}V_{3}V_{4}$, $F_{1}F_{6}S_{2}V_{3}V_{4}$, $F_{8}F_{29}S_{22}V_{11}V_{19}$, $F_{8}F_{29}S_{2}V_{11}V_{19}$, $F_{8}F_{29}S_{22}V_{11}V_{2}$, $F_{8}F_{29}S_{2}V_{11}V_{2}$, $F_{3}F_{8}S_{2}V_{11}V_{2}$, $F_{22}F_{23}S_{22}V_{3}V_{4}$, $F_{23}F_{5}S_{2}V_{3}V_{4}$, $F_{22}F_{6}S_{2}V_{3}V_{4}$, $F_{5}F_{6}S_{22}V_{3}V_{4}$, $F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{25}F_{25}S_{22}S_{5}S_{5}$, $F_{25}F_{8}S_{2}S_{5}S_{5}$, $F_{8}F_{8}S_{22}S_{5}S_{5}$, $F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{8}F_{28}S_{23}V_{11}V_{18}$, $F_{8}F_{28}S_{23}V_{11}V_{1}$, $F_{8}F_{28}S_{3}V_{11}V_{18}$, $F_{8}F_{28}S_{3}V_{11}V_{1}$, $F_{2}F_{8}S_{3}V_{11}V_{1}$, $F_{23}F_{25}S_{5}V_{18}V_{3}$, $F_{23}F_{8}S_{5}V_{3}V_{1}$, $F_{25}F_{6}S_{5}V_{3}V_{1}$, $F_{6}F_{8}S_{5}V_{18}V_{3}$, $F_{6}F_{8}S_{5}V_{3}V_{1}$, $F_{8}F_{29}S_{23}V_{11}V_{18}$, $F_{8}F_{29}S_{3}V_{11}V_{18}$, $F_{8}F_{29}S_{23}V_{11}V_{1}$, $F_{8}F_{29}S_{3}V_{11}V_{1}$, $F_{3}F_{8}S_{3}V_{11}V_{1}$, $F_{22}F_{22}S_{23}V_{4}V_{4}$, $F_{22}F_{5}S_{3}V_{4}V_{4}$, $F_{5}F_{5}S_{23}V_{4}V_{4}$, $F_{5}F_{5}S_{3}V_{4}V_{4}$, $F_{24}F_{25}S_{23}S_{5}S_{6}$, $F_{25}F_{7}S_{3}S_{5}S_{6}$, $F_{24}F_{8}S_{3}S_{5}S_{6}$, $F_{7}F_{8}S_{23}S_{5}S_{6}$, $F_{7}F_{8}S_{3}S_{5}S_{6}$, $F_{8}F_{27}S_{22}V_{11}V_{19}$, $F_{8}F_{27}S_{22}V_{11}V_{2}$, $F_{8}F_{27}S_{2}V_{11}V_{19}$, $F_{8}F_{27}S_{2}V_{11}V_{2}$, $F_{1}F_{8}S_{2}V_{11}V_{2}$, $F_{22}F_{25}S_{5}V_{19}V_{4}$, $F_{22}F_{8}S_{5}V_{4}V_{2}$, $F_{25}F_{5}S_{5}V_{4}V_{2}$, $F_{5}F_{8}S_{5}V_{19}V_{4}$, $F_{5}F_{8}S_{5}V_{4}V_{2}$, $F_{23}F_{24}S_{6}V_{19}V_{3}$, $F_{23}F_{7}S_{6}V_{3}V_{2}$, $F_{24}F_{6}S_{6}V_{3}V_{2}$, $F_{6}F_{7}S_{6}V_{19}V_{3}$, $F_{6}F_{7}S_{6}V_{3}V_{2}$, $F_{27}F_{29}S_{22}S_{23}V_{11}$, $F_{27}F_{29}S_{22}S_{3}V_{11}$, $F_{27}F_{29}S_{23}S_{2}V_{11}$, $F_{27}F_{29}S_{2}S_{3}V_{11}$, $F_{1}F_{3}S_{2}S_{3}V_{11}$, $F_{28}F_{29}S_{22}S_{23}V_{11}$, $F_{28}F_{29}S_{23}S_{2}V_{11}$, $F_{28}F_{29}S_{22}S_{3}V_{11}$, $F_{28}F_{29}S_{2}S_{3}V_{11}$, $F_{2}F_{3}S_{2}S_{3}V_{11}$, $F_{25}F_{29}S_{23}S_{5}V_{4}$, $F_{25}F_{29}S_{3}S_{5}V_{4}$, $F_{8}F_{29}S_{23}S_{5}V_{4}$, $F_{8}F_{29}S_{3}S_{5}V_{4}$, $F_{3}F_{8}S_{3}S_{5}V_{4}$, $F_{22}F_{28}S_{23}S_{5}V_{4}$, $F_{5}F_{28}S_{23}S_{5}V_{4}$, $F_{22}F_{28}S_{3}S_{5}V_{4}$, $F_{5}F_{28}S_{3}S_{5}V_{4}$, $F_{2}F_{5}S_{3}S_{5}V_{4}$, $F_{24}F_{29}S_{23}S_{6}V_{3}$, $F_{24}F_{29}S_{3}S_{6}V_{3}$, $F_{7}F_{29}S_{23}S_{6}V_{3}$, $F_{7}F_{29}S_{3}S_{6}V_{3}$, $F_{3}F_{7}S_{3}S_{6}V_{3}$, $F_{25}F_{29}S_{22}S_{5}V_{3}$, $F_{25}F_{29}S_{2}S_{5}V_{3}$, $F_{8}F_{29}S_{22}S_{5}V_{3}$, $F_{8}F_{29}S_{2}S_{5}V_{3}$, $F_{3}F_{8}S_{2}S_{5}V_{3}$, $F_{22}F_{27}S_{22}S_{5}V_{3}$, $F_{5}F_{27}S_{22}S_{5}V_{3}$, $F_{22}F_{27}S_{2}S_{5}V_{3}$, $F_{5}F_{27}S_{2}S_{5}V_{3}$, $F_{1}F_{5}S_{2}S_{5}V_{3}$, $F_{21}F_{28}S_{23}S_{6}V_{3}$, $F_{17}F_{28}S_{23}S_{6}V_{3}$, $F_{21}F_{28}S_{3}S_{6}V_{3}$, $F_{17}F_{28}S_{3}S_{6}V_{3}$, $F_{2}F_{17}S_{3}S_{6}V_{3}$, $F_{23}F_{29}S_{23}S_{6}V_{3}$, $F_{23}F_{29}S_{3}S_{6}V_{3}$, $F_{6}F_{29}S_{23}S_{6}V_{3}$, $F_{6}F_{29}S_{3}S_{6}V_{3}$, $F_{3}F_{6}S_{3}S_{6}V_{3}$, $F_{25}F_{28}S_{23}S_{6}V_{3}$, $F_{8}F_{28}S_{23}S_{6}V_{3}$, $F_{25}F_{28}S_{3}S_{6}V_{3}$, $F_{8}F_{28}S_{3}S_{6}V_{3}$, $F_{2}F_{8}S_{3}S_{6}V_{3}$, $F_{22}F_{29}S_{23}S_{5}V_{4}$, $F_{22}F_{29}S_{3}S_{5}V_{4}$, $F_{5}F_{29}S_{23}S_{5}V_{4}$, $F_{5}F_{29}S_{3}S_{5}V_{4}$, $F_{3}F_{5}S_{3}S_{5}V_{4}$, $F_{23}F_{29}S_{22}S_{5}V_{3}$, $F_{23}F_{29}S_{2}S_{5}V_{3}$, $F_{6}F_{29}S_{22}S_{5}V_{3}$, $F_{6}F_{29}S_{2}S_{5}V_{3}$, $F_{3}F_{6}S_{2}S_{5}V_{3}$, $F_{25}F_{27}S_{22}S_{5}V_{3}$, $F_{8}F_{27}S_{22}S_{5}V_{3}$, $F_{25}F_{27}S_{2}S_{5}V_{3}$, $F_{8}F_{27}S_{2}S_{5}V_{3}$, $F_{1}F_{8}S_{2}S_{5}V_{3}$, $F_{24}F_{28}S_{23}S_{5}V_{4}$, $F_{7}F_{28}S_{23}S_{5}V_{4}$, $F_{24}F_{28}S_{3}S_{5}V_{4}$, $F_{7}F_{28}S_{3}S_{5}V_{4}$, $F_{2}F_{7}S_{3}S_{5}V_{4}$, $F_{8}F_{29}S_{22}S_{23}V_{11}$, $F_{8}F_{29}S_{23}S_{2}V_{11}$, $F_{8}F_{29}S_{22}S_{3}V_{11}$, $F_{8}F_{29}S_{2}S_{3}V_{11}$, $F_{3}F_{8}S_{2}S_{3}V_{11}$, $F_{22}F_{23}S_{22}S_{5}V_{3}$, $F_{23}F_{5}S_{2}S_{5}V_{3}$, $F_{22}F_{6}S_{2}S_{5}V_{3}$, $F_{5}F_{6}S_{22}S_{5}V_{3}$, $F_{5}F_{6}S_{2}S_{5}V_{3}$, $F_{25}F_{25}S_{22}S_{5}V_{3}$, $F_{25}F_{8}S_{2}S_{5}V_{3}$, $F_{8}F_{8}S_{22}S_{5}V_{3}$, $F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{6}F_{28}S_{22}S_{23}V_{11}$, $F_{6}F_{28}S_{23}S_{2}V_{11}$, $F_{6}F_{28}S_{22}S_{3}V_{11}$, $F_{6}F_{28}S_{2}S_{3}V_{11}$, $F_{2}F_{6}S_{2}S_{3}V_{11}$, $F_{22}F_{22}S_{23}S_{5}V_{4}$, $F_{22}F_{5}S_{3}S_{5}V_{4}$, $F_{5}F_{5}S_{23}S_{5}V_{4}$, $F_{5}F_{5}S_{3}S_{5}V_{4}$, $F_{21}F_{23}S_{23}S_{6}V_{3}$, $F_{23}F_{17}S_{3}S_{6}V_{3}$, $F_{21}F_{6}S_{3}S_{6}V_{3}$, $F_{17}F_{6}S_{23}S_{6}V_{3}$, $F_{17}F_{6}S_{3}S_{6}V_{3}$, $F_{24}F_{25}S_{23}S_{6}V_{3}$, $F_{24}F_{8}S_{3}S_{6}V_{3}$, $F_{25}F_{7}S_{3}S_{6}V_{3}$, $F_{7}F_{8}S_{23}S_{6}V_{3}$, $F_{7}F_{8}S_{3}S_{6}V_{3}$, $F_{24}F_{25}S_{23}S_{5}V_{4}$, $F_{25}F_{7}S_{3}S_{5}V_{4}$, $F_{24}F_{8}S_{3}S_{5}V_{4}$, $F_{7}F_{8}S_{23}S_{5}V_{4}$, $F_{7}F_{8}S_{3}S_{5}V_{4}$, $F_{6}F_{27}S_{22}S_{23}V_{11}$, $F_{6}F_{27}S_{22}S_{3}V_{11}$, $F_{6}F_{27}S_{23}S_{2}V_{11}$, $F_{6}F_{27}S_{2}S_{3}V_{11}$, $F_{1}F_{6}S_{2}S_{3}V_{11}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{9}$} {{$F_{26}F_{26}S_{23}S_{24}S_{24}$, $F_{26}F_{9}S_{24}S_{3}S_{4}$, $F_{22}F_{22}S_{22}S_{22}S_{23}$, $F_{22}F_{5}S_{22}S_{2}S_{3}$, $F_{9}F_{9}S_{23}S_{4}S_{4}$, $F_{9}F_{9}S_{3}S_{4}S_{4}$, $F_{5}F_{5}S_{23}S_{2}S_{2}$, $F_{5}F_{5}S_{2}S_{2}S_{3}$, $F_{25}F_{26}S_{24}V_{19}V_{19}$, $F_{22}F_{25}S_{22}V_{19}V_{19}$, $F_{25}F_{9}S_{4}V_{19}V_{2}$, $F_{25}F_{5}S_{2}V_{19}V_{2}$, $F_{26}F_{8}S_{24}V_{2}V_{2}$, $F_{22}F_{8}S_{22}V_{2}V_{2}$, $F_{8}F_{9}S_{4}V_{19}V_{2}$, $F_{8}F_{9}S_{4}V_{2}V_{2}$, $F_{5}F_{8}S_{2}V_{19}V_{2}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{23}F_{26}S_{23}S_{24}S_{24}$, $F_{22}F_{23}S_{22}S_{22}S_{23}$, $F_{23}F_{9}S_{23}S_{4}S_{4}$, $F_{23}F_{5}S_{23}S_{2}S_{2}$, $F_{26}F_{6}S_{24}S_{3}S_{4}$, $F_{22}F_{6}S_{22}S_{2}S_{3}$, $F_{6}F_{9}S_{24}S_{3}S_{4}$, $F_{6}F_{9}S_{3}S_{4}S_{4}$, $F_{5}F_{6}S_{22}S_{2}S_{3}$, $F_{5}F_{6}S_{2}S_{2}S_{3}$, $F_{25}F_{25}S_{24}V_{19}V_{19}$, $F_{25}F_{25}S_{22}V_{19}V_{19}$, $F_{25}F_{8}S_{4}V_{19}V_{2}$, $F_{25}F_{8}S_{2}V_{19}V_{2}$, $F_{8}F_{8}S_{24}V_{2}V_{2}$, $F_{8}F_{8}S_{22}V_{2}V_{2}$, $F_{8}F_{8}S_{4}V_{2}V_{2}$, $F_{8}F_{8}S_{2}V_{2}V_{2}$, $F_{26}F_{30}S_{24}S_{24}V_{3}$, $F_{26}F_{30}S_{24}S_{4}V_{3}$, $F_{22}F_{27}S_{22}S_{22}V_{3}$, $F_{22}F_{27}S_{22}S_{2}V_{3}$, $F_{9}F_{30}S_{24}S_{4}V_{3}$, $F_{9}F_{30}S_{4}S_{4}V_{3}$, $F_{4}F_{9}S_{4}S_{4}V_{3}$, $F_{5}F_{27}S_{22}S_{2}V_{3}$, $F_{5}F_{27}S_{2}S_{2}V_{3}$, $F_{1}F_{5}S_{2}S_{2}V_{3}$, $F_{25}F_{30}S_{24}S_{5}V_{19}$, $F_{25}F_{27}S_{22}S_{5}V_{19}$, $F_{25}F_{30}S_{5}S_{4}V_{19}$, $F_{25}F_{27}S_{2}S_{5}V_{19}$, $F_{8}F_{30}S_{24}S_{5}V_{2}$, $F_{8}F_{27}S_{22}S_{5}V_{2}$, $F_{8}F_{30}S_{5}S_{4}V_{2}$, $F_{4}F_{8}S_{5}S_{4}V_{2}$, $F_{8}F_{27}S_{2}S_{5}V_{2}$, $F_{1}F_{8}S_{2}S_{5}V_{2}$, $F_{26}F_{29}S_{24}S_{5}V_{19}$, $F_{26}F_{29}S_{24}S_{5}V_{2}$, $F_{22}F_{29}S_{22}S_{5}V_{19}$, $F_{22}F_{29}S_{22}S_{5}V_{2}$, $F_{9}F_{29}S_{5}S_{4}V_{19}$, $F_{9}F_{29}S_{5}S_{4}V_{2}$, $F_{3}F_{9}S_{5}S_{4}V_{2}$, $F_{5}F_{29}S_{2}S_{5}V_{19}$, $F_{5}F_{29}S_{2}S_{5}V_{2}$, $F_{3}F_{5}S_{2}S_{5}V_{2}$, $F_{8}F_{30}S_{24}S_{5}V_{19}$, $F_{8}F_{27}S_{22}S_{5}V_{19}$, $F_{8}F_{30}S_{5}S_{4}V_{19}$, $F_{8}F_{27}S_{2}S_{5}V_{19}$, $F_{25}F_{26}S_{24}S_{5}V_{19}$, $F_{26}F_{8}S_{24}S_{5}V_{2}$, $F_{22}F_{25}S_{22}S_{5}V_{19}$, $F_{22}F_{8}S_{22}S_{5}V_{2}$, $F_{25}F_{9}S_{5}S_{4}V_{2}$, $F_{8}F_{9}S_{5}S_{4}V_{19}$, $F_{8}F_{9}S_{5}S_{4}V_{2}$, $F_{25}F_{5}S_{2}S_{5}V_{2}$, $F_{5}F_{8}S_{2}S_{5}V_{19}$, $F_{5}F_{8}S_{2}S_{5}V_{2}$, $F_{5}F_{30}S_{24}S_{24}V_{3}$, $F_{5}F_{30}S_{24}S_{4}V_{3}$, $F_{5}F_{27}S_{22}S_{22}V_{3}$, $F_{5}F_{30}S_{4}S_{4}V_{3}$, $F_{4}F_{5}S_{4}S_{4}V_{3}$, $F_{8}F_{29}S_{24}S_{5}V_{19}$, $F_{8}F_{29}S_{22}S_{5}V_{19}$, $F_{8}F_{29}S_{5}S_{4}V_{19}$, $F_{8}F_{29}S_{2}S_{5}V_{19}$, $F_{8}F_{29}S_{24}S_{5}V_{2}$, $F_{8}F_{29}S_{22}S_{5}V_{2}$, $F_{8}F_{29}S_{5}S_{4}V_{2}$, $F_{8}F_{29}S_{2}S_{5}V_{2}$, $F_{3}F_{8}S_{5}S_{4}V_{2}$, $F_{3}F_{8}S_{2}S_{5}V_{2}$, $F_{25}F_{25}S_{24}S_{5}V_{19}$, $F_{25}F_{25}S_{22}S_{5}V_{19}$, $F_{25}F_{8}S_{5}S_{4}V_{19}$, $F_{25}F_{8}S_{2}S_{5}V_{19}$, $F_{25}F_{8}S_{5}S_{4}V_{2}$, $F_{25}F_{8}S_{2}S_{5}V_{2}$, $F_{8}F_{8}S_{24}S_{5}V_{2}$, $F_{8}F_{8}S_{22}S_{5}V_{2}$, $F_{8}F_{8}S_{5}S_{4}V_{2}$, $F_{8}F_{8}S_{2}S_{5}V_{2}$, $F_{23}F_{26}S_{24}S_{24}V_{3}$, $F_{26}F_{6}S_{24}S_{4}V_{3}$, $F_{22}F_{23}S_{22}S_{22}V_{3}$, $F_{22}F_{6}S_{22}S_{2}V_{3}$, $F_{23}F_{9}S_{4}S_{4}V_{3}$, $F_{6}F_{9}S_{24}S_{4}V_{3}$, $F_{6}F_{9}S_{4}S_{4}V_{3}$, $F_{23}F_{5}S_{2}S_{2}V_{3}$, $F_{5}F_{6}S_{22}S_{2}V_{3}$, $F_{5}F_{6}S_{2}S_{2}V_{3}$, $F_{25}F_{29}S_{24}V_{19}V_{3}$, $F_{25}F_{29}S_{22}V_{19}V_{3}$, $F_{25}F_{29}S_{4}V_{19}V_{3}$, $F_{25}F_{29}S_{2}V_{19}V_{3}$, $F_{8}F_{29}S_{24}V_{3}V_{2}$, $F_{8}F_{29}S_{22}V_{3}V_{2}$, $F_{8}F_{29}S_{4}V_{3}V_{2}$, $F_{3}F_{8}S_{4}V_{3}V_{2}$, $F_{8}F_{29}S_{2}V_{3}V_{2}$, $F_{3}F_{8}S_{2}V_{3}V_{2}$, $F_{26}F_{30}S_{24}V_{19}V_{3}$, $F_{26}F_{30}S_{24}V_{3}V_{2}$, $F_{22}F_{27}S_{22}V_{19}V_{3}$, $F_{22}F_{27}S_{22}V_{3}V_{2}$, $F_{9}F_{30}S_{4}V_{19}V_{3}$, $F_{9}F_{30}S_{4}V_{3}V_{2}$, $F_{4}F_{9}S_{4}V_{3}V_{2}$, $F_{5}F_{27}S_{2}V_{19}V_{3}$, $F_{5}F_{27}S_{2}V_{3}V_{2}$, $F_{1}F_{5}S_{2}V_{3}V_{2}$, $F_{23}F_{29}S_{23}S_{24}S_{5}$, $F_{23}F_{29}S_{22}S_{23}S_{5}$, $F_{23}F_{29}S_{23}S_{5}S_{4}$, $F_{23}F_{29}S_{23}S_{2}S_{5}$, $F_{6}F_{29}S_{24}S_{3}S_{5}$, $F_{6}F_{29}S_{22}S_{3}S_{5}$, $F_{6}F_{29}S_{3}S_{5}S_{4}$, $F_{3}F_{6}S_{3}S_{5}S_{4}$, $F_{6}F_{29}S_{2}S_{3}S_{5}$, $F_{3}F_{6}S_{2}S_{3}S_{5}$, $F_{25}F_{30}S_{5}V_{19}V_{19}$, $F_{25}F_{27}S_{5}V_{19}V_{19}$, $F_{25}F_{30}S_{5}V_{19}V_{2}$, $F_{25}F_{27}S_{5}V_{19}V_{2}$, $F_{8}F_{30}S_{5}V_{19}V_{2}$, $F_{8}F_{27}S_{5}V_{19}V_{2}$, $F_{8}F_{30}S_{5}V_{2}V_{2}$, $F_{8}F_{27}S_{5}V_{2}V_{2}$, $F_{4}F_{8}S_{5}V_{2}V_{2}$, $F_{1}F_{8}S_{5}V_{2}V_{2}$, $F_{26}F_{29}S_{23}S_{24}S_{5}$, $F_{26}F_{29}S_{24}S_{3}S_{5}$, $F_{22}F_{29}S_{22}S_{23}S_{5}$, $F_{22}F_{29}S_{22}S_{3}S_{5}$, $F_{9}F_{29}S_{23}S_{5}S_{4}$, $F_{9}F_{29}S_{3}S_{5}S_{4}$, $F_{3}F_{9}S_{3}S_{5}S_{4}$, $F_{5}F_{29}S_{23}S_{2}S_{5}$, $F_{5}F_{29}S_{2}S_{3}S_{5}$, $F_{3}F_{5}S_{2}S_{3}S_{5}$, $F_{8}F_{29}S_{23}S_{24}S_{5}$, $F_{8}F_{29}S_{24}S_{3}S_{5}$, $F_{8}F_{29}S_{22}S_{23}S_{5}$, $F_{8}F_{29}S_{22}S_{3}S_{5}$, $F_{8}F_{29}S_{23}S_{5}S_{4}$, $F_{8}F_{29}S_{3}S_{5}S_{4}$, $F_{3}F_{8}S_{3}S_{5}S_{4}$, $F_{8}F_{29}S_{23}S_{2}S_{5}$, $F_{8}F_{29}S_{2}S_{3}S_{5}$, $F_{3}F_{8}S_{2}S_{3}S_{5}$, $F_{26}F_{26}S_{23}S_{24}S_{5}$, $F_{26}F_{9}S_{24}S_{3}S_{5}$, $F_{22}F_{22}S_{22}S_{23}S_{5}$, $F_{22}F_{5}S_{22}S_{3}S_{5}$, $F_{26}F_{9}S_{3}S_{5}S_{4}$, $F_{9}F_{9}S_{23}S_{5}S_{4}$, $F_{9}F_{9}S_{3}S_{5}S_{4}$, $F_{22}F_{5}S_{2}S_{3}S_{5}$, $F_{5}F_{5}S_{23}S_{2}S_{5}$, $F_{5}F_{5}S_{2}S_{3}S_{5}$, $F_{5}F_{29}S_{24}V_{19}V_{3}$, $F_{5}F_{29}S_{24}V_{3}V_{2}$, $F_{5}F_{29}S_{22}V_{19}V_{3}$, $F_{5}F_{29}S_{22}V_{3}V_{2}$, $F_{5}F_{29}S_{4}V_{19}V_{3}$, $F_{5}F_{29}S_{4}V_{3}V_{2}$, $F_{3}F_{5}S_{4}V_{3}V_{2}$, $F_{5}F_{29}S_{2}V_{19}V_{3}$, $F_{5}F_{29}S_{2}V_{3}V_{2}$, $F_{3}F_{5}S_{2}V_{3}V_{2}$, $F_{8}F_{30}S_{5}V_{19}V_{19}$, $F_{8}F_{27}S_{5}V_{19}V_{19}$, $F_{25}F_{26}S_{5}V_{19}V_{19}$, $F_{22}F_{25}S_{5}V_{19}V_{19}$, $F_{25}F_{9}S_{5}V_{19}V_{2}$, $F_{25}F_{5}S_{5}V_{19}V_{2}$, $F_{26}F_{8}S_{5}V_{2}V_{2}$, $F_{22}F_{8}S_{5}V_{2}V_{2}$, $F_{8}F_{9}S_{5}V_{19}V_{2}$, $F_{8}F_{9}S_{5}V_{2}V_{2}$, $F_{5}F_{8}S_{5}V_{19}V_{2}$, $F_{5}F_{8}S_{5}V_{2}V_{2}$, $F_{25}F_{26}S_{24}V_{19}V_{3}$, $F_{26}F_{8}S_{24}V_{3}V_{2}$, $F_{22}F_{25}S_{22}V_{19}V_{3}$, $F_{22}F_{8}S_{22}V_{3}V_{2}$, $F_{25}F_{9}S_{4}V_{3}V_{2}$, $F_{8}F_{9}S_{4}V_{19}V_{3}$, $F_{8}F_{9}S_{4}V_{3}V_{2}$, $F_{25}F_{5}S_{2}V_{3}V_{2}$, $F_{5}F_{8}S_{2}V_{19}V_{3}$, $F_{5}F_{8}S_{2}V_{3}V_{2}$, $F_{5}F_{30}S_{24}V_{19}V_{3}$, $F_{5}F_{30}S_{4}V_{19}V_{3}$, $F_{5}F_{27}S_{22}V_{19}V_{3}$, $F_{5}F_{30}S_{24}V_{3}V_{2}$, $F_{5}F_{30}S_{4}V_{3}V_{2}$, $F_{5}F_{27}S_{22}V_{3}V_{2}$, $F_{4}F_{5}S_{4}V_{3}V_{2}$, $F_{23}F_{26}S_{23}S_{24}S_{5}$, $F_{22}F_{23}S_{22}S_{23}S_{5}$, $F_{23}F_{9}S_{23}S_{5}S_{4}$, $F_{23}F_{5}S_{23}S_{2}S_{5}$, $F_{26}F_{6}S_{3}S_{5}S_{4}$, $F_{22}F_{6}S_{2}S_{3}S_{5}$, $F_{6}F_{9}S_{24}S_{3}S_{5}$, $F_{6}F_{9}S_{3}S_{5}S_{4}$, $F_{5}F_{6}S_{22}S_{3}S_{5}$, $F_{5}F_{6}S_{2}S_{3}S_{5}$, $F_{25}F_{25}S_{24}V_{19}V_{3}$, $F_{25}F_{25}S_{22}V_{19}V_{3}$, $F_{25}F_{8}S_{4}V_{19}V_{3}$, $F_{25}F_{8}S_{2}V_{19}V_{3}$, $F_{25}F_{8}S_{4}V_{3}V_{2}$, $F_{25}F_{8}S_{2}V_{3}V_{2}$, $F_{8}F_{8}S_{24}V_{3}V_{2}$, $F_{8}F_{8}S_{22}V_{3}V_{2}$, $F_{8}F_{8}S_{4}V_{3}V_{2}$, $F_{8}F_{8}S_{2}V_{3}V_{2}$, $F_{30}F_{30}S_{7}S_{24}S_{24}$, $F_{30}F_{30}S_{7}S_{24}S_{4}$, $F_{27}F_{27}S_{7}S_{22}S_{22}$, $F_{27}F_{27}S_{7}S_{22}S_{2}$, $F_{30}F_{30}S_{7}S_{4}S_{4}$, $F_{4}F_{4}S_{7}S_{4}S_{4}$, $F_{27}F_{27}S_{7}S_{2}S_{2}$, $F_{1}F_{1}S_{7}S_{2}S_{2}$, $F_{25}F_{30}S_{24}S_{5}S_{5}$, $F_{25}F_{27}S_{22}S_{5}S_{5}$, $F_{25}F_{30}S_{5}S_{5}S_{4}$, $F_{25}F_{27}S_{2}S_{5}S_{5}$, $F_{8}F_{30}S_{24}S_{5}S_{5}$, $F_{8}F_{27}S_{22}S_{5}S_{5}$, $F_{8}F_{30}S_{5}S_{5}S_{4}$, $F_{4}F_{8}S_{5}S_{5}S_{4}$, $F_{8}F_{27}S_{2}S_{5}S_{5}$, $F_{1}F_{8}S_{2}S_{5}S_{5}$, $F_{5}F_{30}S_{7}S_{24}S_{24}$, $F_{5}F_{30}S_{7}S_{24}S_{4}$, $F_{5}F_{27}S_{7}S_{22}S_{22}$, $F_{5}F_{27}S_{7}S_{22}S_{2}$, $F_{5}F_{30}S_{7}S_{4}S_{4}$, $F_{4}F_{5}S_{7}S_{4}S_{4}$, $F_{5}F_{27}S_{7}S_{2}S_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{2}$, $F_{25}F_{25}S_{24}S_{5}S_{5}$, $F_{25}F_{25}S_{22}S_{5}S_{5}$, $F_{25}F_{8}S_{5}S_{5}S_{4}$, $F_{25}F_{8}S_{2}S_{5}S_{5}$, $F_{8}F_{8}S_{24}S_{5}S_{5}$, $F_{8}F_{8}S_{22}S_{5}S_{5}$, $F_{8}F_{8}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{29}F_{29}S_{7}S_{24}V_{19}$, $F_{29}F_{29}S_{7}S_{22}V_{19}$, $F_{29}F_{29}S_{7}S_{4}V_{19}$, $F_{29}F_{29}S_{7}S_{2}V_{19}$, $F_{29}F_{29}S_{7}S_{24}V_{2}$, $F_{29}F_{29}S_{7}S_{22}V_{2}$, $F_{29}F_{29}S_{7}S_{4}V_{2}$, $F_{29}F_{29}S_{7}S_{2}V_{2}$, $F_{3}F_{3}S_{7}S_{4}V_{2}$, $F_{3}F_{3}S_{7}S_{2}V_{2}$, $F_{30}F_{30}S_{7}S_{24}V_{19}$, $F_{30}F_{30}S_{7}S_{24}V_{2}$, $F_{27}F_{27}S_{7}S_{22}V_{19}$, $F_{27}F_{27}S_{7}S_{22}V_{2}$, $F_{30}F_{30}S_{7}S_{4}V_{19}$, $F_{30}F_{30}S_{7}S_{4}V_{2}$, $F_{4}F_{4}S_{7}S_{4}V_{2}$, $F_{27}F_{27}S_{7}S_{2}V_{19}$, $F_{27}F_{27}S_{7}S_{2}V_{2}$, $F_{1}F_{1}S_{7}S_{2}V_{2}$, $F_{25}F_{29}S_{24}S_{5}V_{3}$, $F_{25}F_{29}S_{22}S_{5}V_{3}$, $F_{25}F_{29}S_{5}S_{4}V_{3}$, $F_{25}F_{29}S_{2}S_{5}V_{3}$, $F_{8}F_{29}S_{24}S_{5}V_{3}$, $F_{8}F_{29}S_{22}S_{5}V_{3}$, $F_{8}F_{29}S_{5}S_{4}V_{3}$, $F_{3}F_{8}S_{5}S_{4}V_{3}$, $F_{8}F_{29}S_{2}S_{5}V_{3}$, $F_{3}F_{8}S_{2}S_{5}V_{3}$, $F_{26}F_{30}S_{24}S_{5}V_{3}$, $F_{9}F_{30}S_{24}S_{5}V_{3}$, $F_{22}F_{27}S_{22}S_{5}V_{3}$, $F_{5}F_{27}S_{22}S_{5}V_{3}$, $F_{26}F_{30}S_{5}S_{4}V_{3}$, $F_{9}F_{30}S_{5}S_{4}V_{3}$, $F_{4}F_{9}S_{5}S_{4}V_{3}$, $F_{22}F_{27}S_{2}S_{5}V_{3}$, $F_{5}F_{27}S_{2}S_{5}V_{3}$, $F_{1}F_{5}S_{2}S_{5}V_{3}$, $F_{23}F_{29}S_{24}S_{5}V_{3}$, $F_{23}F_{29}S_{22}S_{5}V_{3}$, $F_{23}F_{29}S_{5}S_{4}V_{3}$, $F_{23}F_{29}S_{2}S_{5}V_{3}$, $F_{6}F_{29}S_{24}S_{5}V_{3}$, $F_{6}F_{29}S_{22}S_{5}V_{3}$, $F_{6}F_{29}S_{5}S_{4}V_{3}$, $F_{3}F_{6}S_{5}S_{4}V_{3}$, $F_{6}F_{29}S_{2}S_{5}V_{3}$, $F_{3}F_{6}S_{2}S_{5}V_{3}$, $F_{25}F_{30}S_{5}S_{5}V_{19}$, $F_{25}F_{27}S_{5}S_{5}V_{19}$, $F_{25}F_{30}S_{5}S_{5}V_{2}$, $F_{25}F_{27}S_{5}S_{5}V_{2}$, $F_{8}F_{30}S_{5}S_{5}V_{19}$, $F_{8}F_{27}S_{5}S_{5}V_{19}$, $F_{8}F_{30}S_{5}S_{5}V_{2}$, $F_{8}F_{27}S_{5}S_{5}V_{2}$, $F_{4}F_{8}S_{5}S_{5}V_{2}$, $F_{1}F_{8}S_{5}S_{5}V_{2}$, $F_{26}F_{29}S_{5}S_{5}V_{19}$, $F_{22}F_{29}S_{5}S_{5}V_{19}$, $F_{9}F_{29}S_{5}S_{5}V_{19}$, $F_{5}F_{29}S_{5}S_{5}V_{19}$, $F_{26}F_{29}S_{5}S_{5}V_{2}$, $F_{22}F_{29}S_{5}S_{5}V_{2}$, $F_{9}F_{29}S_{5}S_{5}V_{2}$, $F_{5}F_{29}S_{5}S_{5}V_{2}$, $F_{3}F_{9}S_{5}S_{5}V_{2}$, $F_{3}F_{5}S_{5}S_{5}V_{2}$, $F_{25}F_{30}S_{24}S_{5}V_{3}$, $F_{8}F_{30}S_{24}S_{5}V_{3}$, $F_{25}F_{27}S_{22}S_{5}V_{3}$, $F_{8}F_{27}S_{22}S_{5}V_{3}$, $F_{25}F_{30}S_{5}S_{4}V_{3}$, $F_{8}F_{30}S_{5}S_{4}V_{3}$, $F_{4}F_{8}S_{5}S_{4}V_{3}$, $F_{25}F_{27}S_{2}S_{5}V_{3}$, $F_{8}F_{27}S_{2}S_{5}V_{3}$, $F_{1}F_{8}S_{2}S_{5}V_{3}$, $F_{5}F_{29}S_{7}S_{24}V_{19}$, $F_{5}F_{29}S_{7}S_{24}V_{2}$, $F_{5}F_{29}S_{7}S_{22}V_{19}$, $F_{5}F_{29}S_{7}S_{22}V_{2}$, $F_{5}F_{29}S_{7}S_{4}V_{19}$, $F_{5}F_{29}S_{7}S_{4}V_{2}$, $F_{3}F_{5}S_{7}S_{4}V_{2}$, $F_{5}F_{29}S_{7}S_{2}V_{19}$, $F_{5}F_{29}S_{7}S_{2}V_{2}$, $F_{3}F_{5}S_{7}S_{2}V_{2}$, $F_{25}F_{26}S_{5}S_{5}V_{19}$, $F_{22}F_{25}S_{5}S_{5}V_{19}$, $F_{25}F_{9}S_{5}S_{5}V_{2}$, $F_{25}F_{5}S_{5}S_{5}V_{2}$, $F_{26}F_{8}S_{5}S_{5}V_{2}$, $F_{22}F_{8}S_{5}S_{5}V_{2}$, $F_{8}F_{9}S_{5}S_{5}V_{19}$, $F_{8}F_{9}S_{5}S_{5}V_{2}$, $F_{5}F_{8}S_{5}S_{5}V_{19}$, $F_{5}F_{8}S_{5}S_{5}V_{2}$, $F_{8}F_{30}S_{7}S_{24}V_{19}$, $F_{8}F_{30}S_{7}S_{24}V_{2}$, $F_{8}F_{27}S_{7}S_{22}V_{19}$, $F_{8}F_{27}S_{7}S_{22}V_{2}$, $F_{8}F_{30}S_{7}S_{4}V_{19}$, $F_{8}F_{30}S_{7}S_{4}V_{2}$, $F_{4}F_{8}S_{7}S_{4}V_{2}$, $F_{8}F_{27}S_{7}S_{2}V_{19}$, $F_{8}F_{27}S_{7}S_{2}V_{2}$, $F_{1}F_{8}S_{7}S_{2}V_{2}$, $F_{5}F_{30}S_{7}S_{24}V_{19}$, $F_{5}F_{30}S_{7}S_{4}V_{19}$, $F_{5}F_{27}S_{7}S_{22}V_{19}$, $F_{5}F_{27}S_{7}S_{2}V_{19}$, $F_{5}F_{30}S_{7}S_{24}V_{2}$, $F_{5}F_{30}S_{7}S_{4}V_{2}$, $F_{5}F_{27}S_{7}S_{22}V_{2}$, $F_{5}F_{27}S_{7}S_{2}V_{2}$, $F_{4}F_{5}S_{7}S_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{2}V_{2}$, $F_{23}F_{26}S_{24}S_{5}V_{3}$, $F_{22}F_{23}S_{22}S_{5}V_{3}$, $F_{23}F_{9}S_{5}S_{4}V_{3}$, $F_{23}F_{5}S_{2}S_{5}V_{3}$, $F_{26}F_{6}S_{5}S_{4}V_{3}$, $F_{22}F_{6}S_{2}S_{5}V_{3}$, $F_{6}F_{9}S_{24}S_{5}V_{3}$, $F_{6}F_{9}S_{5}S_{4}V_{3}$, $F_{5}F_{6}S_{22}S_{5}V_{3}$, $F_{5}F_{6}S_{2}S_{5}V_{3}$, $F_{25}F_{25}S_{24}S_{5}V_{3}$, $F_{25}F_{25}S_{22}S_{5}V_{3}$, $F_{25}F_{8}S_{5}S_{4}V_{3}$, $F_{25}F_{8}S_{2}S_{5}V_{3}$, $F_{8}F_{8}S_{24}S_{5}V_{3}$, $F_{8}F_{8}S_{22}S_{5}V_{3}$, $F_{8}F_{8}S_{5}S_{4}V_{3}$, $F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{8}F_{29}S_{7}S_{24}V_{19}$, $F_{8}F_{29}S_{7}S_{22}V_{19}$, $F_{8}F_{29}S_{7}S_{4}V_{19}$, $F_{8}F_{29}S_{7}S_{2}V_{19}$, $F_{8}F_{29}S_{7}S_{24}V_{2}$, $F_{8}F_{29}S_{7}S_{22}V_{2}$, $F_{8}F_{29}S_{7}S_{4}V_{2}$, $F_{8}F_{29}S_{7}S_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{2}V_{2}$, $F_{29}F_{29}S_{7}S_{23}S_{24}$, $F_{29}F_{29}S_{7}S_{22}S_{23}$, $F_{29}F_{29}S_{7}S_{23}S_{4}$, $F_{29}F_{29}S_{7}S_{23}S_{2}$, $F_{29}F_{29}S_{7}S_{24}S_{3}$, $F_{29}F_{29}S_{7}S_{22}S_{3}$, $F_{29}F_{29}S_{7}S_{3}S_{4}$, $F_{29}F_{29}S_{7}S_{2}S_{3}$, $F_{3}F_{3}S_{7}S_{3}S_{4}$, $F_{3}F_{3}S_{7}S_{2}S_{3}$, $F_{30}F_{30}S_{7}V_{19}V_{19}$, $F_{30}F_{30}S_{7}V_{19}V_{2}$, $F_{27}F_{27}S_{7}V_{19}V_{19}$, $F_{27}F_{27}S_{7}V_{19}V_{2}$, $F_{30}F_{30}S_{7}V_{2}V_{2}$, $F_{27}F_{27}S_{7}V_{2}V_{2}$, $F_{4}F_{4}S_{7}V_{2}V_{2}$, $F_{1}F_{1}S_{7}V_{2}V_{2}$, $F_{25}F_{29}S_{24}V_{3}V_{3}$, $F_{25}F_{29}S_{22}V_{3}V_{3}$, $F_{25}F_{29}S_{4}V_{3}V_{3}$, $F_{25}F_{29}S_{2}V_{3}V_{3}$, $F_{8}F_{29}S_{24}V_{3}V_{3}$, $F_{8}F_{29}S_{22}V_{3}V_{3}$, $F_{8}F_{29}S_{4}V_{3}V_{3}$, $F_{3}F_{8}S_{4}V_{3}V_{3}$, $F_{8}F_{29}S_{2}V_{3}V_{3}$, $F_{3}F_{8}S_{2}V_{3}V_{3}$, $F_{26}F_{30}S_{5}V_{19}V_{3}$, $F_{26}F_{30}S_{5}V_{3}V_{2}$, $F_{22}F_{27}S_{5}V_{19}V_{3}$, $F_{22}F_{27}S_{5}V_{3}V_{2}$, $F_{9}F_{30}S_{5}V_{19}V_{3}$, $F_{9}F_{30}S_{5}V_{3}V_{2}$, $F_{4}F_{9}S_{5}V_{3}V_{2}$, $F_{5}F_{27}S_{5}V_{19}V_{3}$, $F_{5}F_{27}S_{5}V_{3}V_{2}$, $F_{1}F_{5}S_{5}V_{3}V_{2}$, $F_{25}F_{30}S_{5}V_{19}V_{3}$, $F_{25}F_{27}S_{5}V_{19}V_{3}$, $F_{25}F_{30}S_{5}V_{3}V_{2}$, $F_{25}F_{27}S_{5}V_{3}V_{2}$, $F_{8}F_{30}S_{5}V_{19}V_{3}$, $F_{8}F_{27}S_{5}V_{19}V_{3}$, $F_{8}F_{30}S_{5}V_{3}V_{2}$, $F_{8}F_{27}S_{5}V_{3}V_{2}$, $F_{4}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{8}S_{5}V_{3}V_{2}$, $F_{26}F_{29}S_{23}S_{5}S_{5}$, $F_{26}F_{29}S_{3}S_{5}S_{5}$, $F_{22}F_{29}S_{23}S_{5}S_{5}$, $F_{22}F_{29}S_{3}S_{5}S_{5}$, $F_{9}F_{29}S_{23}S_{5}S_{5}$, $F_{9}F_{29}S_{3}S_{5}S_{5}$, $F_{3}F_{9}S_{3}S_{5}S_{5}$, $F_{5}F_{29}S_{23}S_{5}S_{5}$, $F_{5}F_{29}S_{3}S_{5}S_{5}$, $F_{3}F_{5}S_{3}S_{5}S_{5}$, $F_{8}F_{29}S_{7}S_{23}S_{24}$, $F_{8}F_{29}S_{7}S_{24}S_{3}$, $F_{8}F_{29}S_{7}S_{22}S_{23}$, $F_{8}F_{29}S_{7}S_{22}S_{3}$, $F_{8}F_{29}S_{7}S_{23}S_{4}$, $F_{8}F_{29}S_{7}S_{3}S_{4}$, $F_{3}F_{8}S_{7}S_{3}S_{4}$, $F_{8}F_{29}S_{7}S_{23}S_{2}$, $F_{8}F_{29}S_{7}S_{2}S_{3}$, $F_{3}F_{8}S_{7}S_{2}S_{3}$, $F_{26}F_{26}S_{23}S_{5}S_{5}$, $F_{26}F_{9}S_{3}S_{5}S_{5}$, $F_{22}F_{22}S_{23}S_{5}S_{5}$, $F_{22}F_{5}S_{3}S_{5}S_{5}$, $F_{9}F_{9}S_{23}S_{5}S_{5}$, $F_{9}F_{9}S_{3}S_{5}S_{5}$, $F_{5}F_{5}S_{23}S_{5}S_{5}$, $F_{5}F_{5}S_{3}S_{5}S_{5}$, $F_{8}F_{30}S_{7}V_{19}V_{19}$, $F_{8}F_{30}S_{7}V_{19}V_{2}$, $F_{8}F_{27}S_{7}V_{19}V_{19}$, $F_{8}F_{27}S_{7}V_{19}V_{2}$, $F_{8}F_{30}S_{7}V_{2}V_{2}$, $F_{8}F_{27}S_{7}V_{2}V_{2}$, $F_{4}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{8}S_{7}V_{2}V_{2}$, $F_{25}F_{26}S_{5}V_{19}V_{3}$, $F_{22}F_{25}S_{5}V_{19}V_{3}$, $F_{25}F_{9}S_{5}V_{3}V_{2}$, $F_{25}F_{5}S_{5}V_{3}V_{2}$, $F_{26}F_{8}S_{5}V_{3}V_{2}$, $F_{22}F_{8}S_{5}V_{3}V_{2}$, $F_{8}F_{9}S_{5}V_{19}V_{3}$, $F_{8}F_{9}S_{5}V_{3}V_{2}$, $F_{5}F_{8}S_{5}V_{19}V_{3}$, $F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{25}F_{25}S_{24}V_{3}V_{3}$, $F_{25}F_{25}S_{22}V_{3}V_{3}$, $F_{25}F_{8}S_{4}V_{3}V_{3}$, $F_{25}F_{8}S_{2}V_{3}V_{3}$, $F_{8}F_{8}S_{24}V_{3}V_{3}$, $F_{8}F_{8}S_{22}V_{3}V_{3}$, $F_{8}F_{8}S_{4}V_{3}V_{3}$, $F_{8}F_{8}S_{2}V_{3}V_{3}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{10}$} {{$F_{22}F_{23}S_{22}S_{22}S_{23}$, $F_{23}F_{5}S_{23}S_{2}S_{2}$, $F_{22}F_{6}S_{22}S_{2}S_{3}$, $F_{5}F_{6}S_{22}S_{2}S_{3}$, $F_{5}F_{6}S_{2}S_{2}S_{3}$, $F_{25}F_{25}S_{22}V_{19}V_{19}$, $F_{25}F_{8}S_{2}V_{19}V_{2}$, $F_{8}F_{8}S_{22}V_{2}V_{2}$, $F_{8}F_{8}S_{2}V_{2}V_{2}$, $F_{23}F_{25}S_{23}V_{18}V_{19}$, $F_{23}F_{8}S_{23}V_{1}V_{2}$, $F_{25}F_{6}S_{3}V_{19}V_{1}$, $F_{6}F_{8}S_{3}V_{18}V_{2}$, $F_{6}F_{8}S_{3}V_{1}V_{2}$, $F_{22}F_{22}S_{22}S_{22}S_{23}$, $F_{22}F_{5}S_{22}S_{2}S_{3}$, $F_{5}F_{5}S_{23}S_{2}S_{2}$, $F_{5}F_{5}S_{2}S_{2}S_{3}$, $F_{24}F_{25}S_{23}V_{18}V_{19}$, $F_{24}F_{8}S_{3}V_{18}V_{2}$, $F_{25}F_{7}S_{3}V_{19}V_{1}$, $F_{7}F_{8}S_{23}V_{1}V_{2}$, $F_{7}F_{8}S_{3}V_{1}V_{2}$, $F_{22}F_{25}S_{22}V_{19}V_{19}$, $F_{22}F_{8}S_{22}V_{2}V_{2}$, $F_{25}F_{5}S_{2}V_{19}V_{2}$, $F_{5}F_{8}S_{2}V_{19}V_{2}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{23}F_{24}S_{23}V_{18}V_{19}$, $F_{24}F_{6}S_{3}V_{18}V_{2}$, $F_{23}F_{7}S_{23}V_{1}V_{2}$, $F_{6}F_{7}S_{3}V_{19}V_{1}$, $F_{6}F_{7}S_{3}V_{1}V_{2}$, $F_{23}F_{28}S_{22}S_{23}V_{3}$, $F_{23}F_{28}S_{23}S_{2}V_{3}$, $F_{6}F_{28}S_{22}S_{3}V_{3}$, $F_{6}F_{28}S_{2}S_{3}V_{3}$, $F_{2}F_{6}S_{2}S_{3}V_{3}$, $F_{25}F_{29}V_{19}V_{19}V_{3}$, $F_{25}F_{29}V_{19}V_{3}V_{2}$, $F_{8}F_{29}V_{19}V_{3}V_{2}$, $F_{8}F_{29}V_{3}V_{2}V_{2}$, $F_{3}F_{8}V_{3}V_{2}V_{2}$, $F_{22}F_{27}S_{22}S_{23}V_{3}$, $F_{22}F_{27}S_{22}S_{3}V_{3}$, $F_{5}F_{27}S_{23}S_{2}V_{3}$, $F_{5}F_{27}S_{2}S_{3}V_{3}$, $F_{1}F_{5}S_{2}S_{3}V_{3}$, $F_{23}F_{29}S_{23}S_{5}V_{19}$, $F_{23}F_{29}S_{23}S_{5}V_{2}$, $F_{6}F_{29}S_{3}S_{5}V_{19}$, $F_{6}F_{29}S_{3}S_{5}V_{2}$, $F_{3}F_{6}S_{3}S_{5}V_{2}$, $F_{25}F_{27}S_{23}S_{5}V_{19}$, $F_{25}F_{27}S_{3}S_{5}V_{19}$, $F_{8}F_{27}S_{23}S_{5}V_{2}$, $F_{8}F_{27}S_{3}S_{5}V_{2}$, $F_{1}F_{8}S_{3}S_{5}V_{2}$, $F_{5}F_{28}S_{22}S_{23}V_{3}$, $F_{5}F_{28}S_{22}S_{3}V_{3}$, $F_{5}F_{28}S_{23}S_{2}V_{3}$, $F_{5}F_{28}S_{2}S_{3}V_{3}$, $F_{2}F_{5}S_{2}S_{3}V_{3}$, $F_{8}F_{29}S_{23}S_{5}V_{19}$, $F_{8}F_{29}S_{3}S_{5}V_{19}$, $F_{8}F_{29}S_{23}S_{5}V_{2}$, $F_{8}F_{29}S_{3}S_{5}V_{2}$, $F_{3}F_{8}S_{3}S_{5}V_{2}$, $F_{24}F_{25}S_{23}S_{5}V_{19}$, $F_{25}F_{7}S_{3}S_{5}V_{19}$, $F_{24}F_{8}S_{3}S_{5}V_{2}$, $F_{7}F_{8}S_{23}S_{5}V_{2}$, $F_{7}F_{8}S_{3}S_{5}V_{2}$, $F_{22}F_{22}S_{22}S_{23}V_{3}$, $F_{22}F_{5}S_{22}S_{3}V_{3}$, $F_{22}F_{5}S_{2}S_{3}V_{3}$, $F_{5}F_{5}S_{23}S_{2}V_{3}$, $F_{5}F_{5}S_{2}S_{3}V_{3}$, $F_{5}F_{29}V_{19}V_{19}V_{3}$, $F_{5}F_{29}V_{19}V_{3}V_{2}$, $F_{5}F_{29}V_{3}V_{2}V_{2}$, $F_{3}F_{5}V_{3}V_{2}V_{2}$, $F_{8}F_{27}S_{23}S_{5}V_{19}$, $F_{8}F_{27}S_{3}S_{5}V_{19}$, $F_{23}F_{24}S_{23}S_{5}V_{19}$, $F_{23}F_{7}S_{23}S_{5}V_{2}$, $F_{24}F_{6}S_{3}S_{5}V_{2}$, $F_{6}F_{7}S_{3}S_{5}V_{19}$, $F_{6}F_{7}S_{3}S_{5}V_{2}$, $F_{22}F_{25}V_{19}V_{19}V_{3}$, $F_{25}F_{5}V_{19}V_{3}V_{2}$, $F_{22}F_{8}V_{3}V_{2}V_{2}$, $F_{5}F_{8}V_{19}V_{3}V_{2}$, $F_{5}F_{8}V_{3}V_{2}V_{2}$, $F_{5}F_{27}S_{22}S_{23}V_{3}$, $F_{5}F_{27}S_{22}S_{3}V_{3}$, $F_{22}F_{23}S_{22}S_{23}V_{3}$, $F_{23}F_{5}S_{23}S_{2}V_{3}$, $F_{22}F_{6}S_{2}S_{3}V_{3}$, $F_{5}F_{6}S_{22}S_{3}V_{3}$, $F_{5}F_{6}S_{2}S_{3}V_{3}$, $F_{23}F_{27}S_{22}S_{23}V_{4}$, $F_{23}F_{27}S_{23}S_{2}V_{4}$, $F_{6}F_{27}S_{22}S_{3}V_{4}$, $F_{6}F_{27}S_{2}S_{3}V_{4}$, $F_{1}F_{6}S_{2}S_{3}V_{4}$, $F_{25}F_{29}V_{19}V_{19}V_{4}$, $F_{25}F_{29}V_{19}V_{4}V_{2}$, $F_{8}F_{29}V_{19}V_{4}V_{2}$, $F_{8}F_{29}V_{4}V_{2}V_{2}$, $F_{3}F_{8}V_{4}V_{2}V_{2}$, $F_{22}F_{28}S_{22}S_{23}V_{4}$, $F_{22}F_{28}S_{22}S_{3}V_{4}$, $F_{5}F_{28}S_{23}S_{2}V_{4}$, $F_{5}F_{28}S_{2}S_{3}V_{4}$, $F_{2}F_{5}S_{2}S_{3}V_{4}$, $F_{22}F_{27}S_{22}S_{22}V_{3}$, $F_{22}F_{27}S_{22}S_{2}V_{3}$, $F_{5}F_{27}S_{22}S_{2}V_{3}$, $F_{5}F_{27}S_{2}S_{2}V_{3}$, $F_{1}F_{5}S_{2}S_{2}V_{3}$, $F_{24}F_{29}V_{18}V_{19}V_{3}$, $F_{24}F_{29}V_{18}V_{3}V_{2}$, $F_{7}F_{29}V_{19}V_{3}V_{1}$, $F_{7}F_{29}V_{3}V_{1}V_{2}$, $F_{3}F_{7}V_{3}V_{1}V_{2}$, $F_{25}F_{29}V_{18}V_{19}V_{3}$, $F_{25}F_{29}V_{19}V_{3}V_{1}$, $F_{8}F_{29}V_{18}V_{3}V_{2}$, $F_{8}F_{29}V_{3}V_{1}V_{2}$, $F_{3}F_{8}V_{3}V_{1}V_{2}$, $F_{22}F_{29}S_{22}S_{5}V_{19}$, $F_{22}F_{29}S_{22}S_{5}V_{2}$, $F_{5}F_{29}S_{2}S_{5}V_{19}$, $F_{5}F_{29}S_{2}S_{5}V_{2}$, $F_{3}F_{5}S_{2}S_{5}V_{2}$, $F_{24}F_{28}S_{23}S_{5}V_{18}$, $F_{24}F_{28}S_{3}S_{5}V_{18}$, $F_{7}F_{28}S_{23}S_{5}V_{1}$, $F_{7}F_{28}S_{3}S_{5}V_{1}$, $F_{2}F_{7}S_{3}S_{5}V_{1}$, $F_{23}F_{29}S_{23}S_{5}V_{18}$, $F_{23}F_{29}S_{23}S_{5}V_{1}$, $F_{6}F_{29}S_{3}S_{5}V_{18}$, $F_{6}F_{29}S_{3}S_{5}V_{1}$, $F_{3}F_{6}S_{3}S_{5}V_{1}$, $F_{25}F_{27}S_{22}S_{5}V_{19}$, $F_{25}F_{27}S_{2}S_{5}V_{19}$, $F_{8}F_{27}S_{22}S_{5}V_{2}$, $F_{8}F_{27}S_{2}S_{5}V_{2}$, $F_{1}F_{8}S_{2}S_{5}V_{2}$, $F_{5}F_{27}S_{22}S_{22}V_{3}$, $F_{8}F_{29}S_{22}S_{5}V_{19}$, $F_{8}F_{29}S_{2}S_{5}V_{19}$, $F_{8}F_{29}S_{22}S_{5}V_{2}$, $F_{8}F_{29}S_{2}S_{5}V_{2}$, $F_{3}F_{8}S_{2}S_{5}V_{2}$, $F_{25}F_{25}S_{22}S_{5}V_{19}$, $F_{25}F_{8}S_{2}S_{5}V_{19}$, $F_{25}F_{8}S_{2}S_{5}V_{2}$, $F_{8}F_{8}S_{22}S_{5}V_{2}$, $F_{8}F_{8}S_{2}S_{5}V_{2}$, $F_{22}F_{23}S_{22}S_{22}V_{3}$, $F_{22}F_{6}S_{22}S_{2}V_{3}$, $F_{23}F_{5}S_{2}S_{2}V_{3}$, $F_{5}F_{6}S_{22}S_{2}V_{3}$, $F_{5}F_{6}S_{2}S_{2}V_{3}$, $F_{5}F_{29}V_{18}V_{19}V_{3}$, $F_{5}F_{29}V_{19}V_{3}V_{1}$, $F_{5}F_{29}V_{18}V_{3}V_{2}$, $F_{5}F_{29}V_{3}V_{1}V_{2}$, $F_{3}F_{5}V_{3}V_{1}V_{2}$, $F_{8}F_{28}S_{23}S_{5}V_{18}$, $F_{8}F_{28}S_{23}S_{5}V_{1}$, $F_{8}F_{28}S_{3}S_{5}V_{18}$, $F_{8}F_{28}S_{3}S_{5}V_{1}$, $F_{2}F_{8}S_{3}S_{5}V_{1}$, $F_{23}F_{25}S_{23}S_{5}V_{18}$, $F_{23}F_{8}S_{23}S_{5}V_{1}$, $F_{25}F_{6}S_{3}S_{5}V_{1}$, $F_{6}F_{8}S_{3}S_{5}V_{18}$, $F_{6}F_{8}S_{3}S_{5}V_{1}$, $F_{23}F_{25}V_{18}V_{19}V_{3}$, $F_{25}F_{6}V_{19}V_{3}V_{1}$, $F_{23}F_{8}V_{3}V_{1}V_{2}$, $F_{6}F_{8}V_{18}V_{3}V_{2}$, $F_{6}F_{8}V_{3}V_{1}V_{2}$, $F_{6}F_{27}S_{22}S_{23}V_{4}$, $F_{6}F_{27}S_{23}S_{2}V_{4}$, $F_{8}F_{29}S_{23}S_{5}V_{18}$, $F_{8}F_{29}S_{3}S_{5}V_{18}$, $F_{8}F_{29}S_{23}S_{5}V_{1}$, $F_{8}F_{29}S_{3}S_{5}V_{1}$, $F_{3}F_{8}S_{3}S_{5}V_{1}$, $F_{24}F_{25}S_{23}S_{5}V_{18}$, $F_{24}F_{8}S_{3}S_{5}V_{18}$, $F_{25}F_{7}S_{3}S_{5}V_{1}$, $F_{7}F_{8}S_{23}S_{5}V_{1}$, $F_{7}F_{8}S_{3}S_{5}V_{1}$, $F_{22}F_{22}S_{22}S_{23}V_{4}$, $F_{22}F_{5}S_{22}S_{3}V_{4}$, $F_{22}F_{5}S_{2}S_{3}V_{4}$, $F_{5}F_{5}S_{23}S_{2}V_{4}$, $F_{5}F_{5}S_{2}S_{3}V_{4}$, $F_{6}F_{29}V_{19}V_{19}V_{4}$, $F_{6}F_{29}V_{19}V_{4}V_{2}$, $F_{6}F_{29}V_{4}V_{2}V_{2}$, $F_{3}F_{6}V_{4}V_{2}V_{2}$, $F_{8}F_{27}S_{22}S_{5}V_{19}$, $F_{8}F_{27}S_{2}S_{5}V_{19}$, $F_{22}F_{25}S_{22}S_{5}V_{19}$, $F_{22}F_{8}S_{22}S_{5}V_{2}$, $F_{25}F_{5}S_{2}S_{5}V_{2}$, $F_{5}F_{8}S_{2}S_{5}V_{19}$, $F_{5}F_{8}S_{2}S_{5}V_{2}$, $F_{23}F_{24}V_{18}V_{19}V_{3}$, $F_{24}F_{6}V_{18}V_{3}V_{2}$, $F_{23}F_{7}V_{3}V_{1}V_{2}$, $F_{6}F_{7}V_{19}V_{3}V_{1}$, $F_{6}F_{7}V_{3}V_{1}V_{2}$, $F_{22}F_{25}V_{19}V_{19}V_{4}$, $F_{25}F_{5}V_{19}V_{4}V_{2}$, $F_{22}F_{8}V_{4}V_{2}V_{2}$, $F_{5}F_{8}V_{19}V_{4}V_{2}$, $F_{5}F_{8}V_{4}V_{2}V_{2}$, $F_{6}F_{28}S_{22}S_{23}V_{4}$, $F_{6}F_{28}S_{23}S_{2}V_{4}$, $F_{6}F_{28}S_{22}S_{3}V_{4}$, $F_{6}F_{28}S_{2}S_{3}V_{4}$, $F_{2}F_{6}S_{2}S_{3}V_{4}$, $F_{22}F_{23}S_{22}S_{23}V_{4}$, $F_{23}F_{5}S_{23}S_{2}V_{4}$, $F_{22}F_{6}S_{2}S_{3}V_{4}$, $F_{5}F_{6}S_{22}S_{3}V_{4}$, $F_{5}F_{6}S_{2}S_{3}V_{4}$, $F_{23}F_{27}S_{23}V_{19}V_{4}$, $F_{23}F_{27}S_{23}V_{4}V_{2}$, $F_{6}F_{27}S_{3}V_{19}V_{4}$, $F_{6}F_{27}S_{3}V_{4}V_{2}$, $F_{1}F_{6}S_{3}V_{4}V_{2}$, $F_{25}F_{29}S_{23}V_{19}V_{4}$, $F_{25}F_{29}S_{3}V_{19}V_{4}$, $F_{8}F_{29}S_{23}V_{4}V_{2}$, $F_{8}F_{29}S_{3}V_{4}V_{2}$, $F_{3}F_{8}S_{3}V_{4}V_{2}$, $F_{22}F_{27}S_{22}V_{19}V_{3}$, $F_{22}F_{27}S_{22}V_{3}V_{2}$, $F_{5}F_{27}S_{2}V_{19}V_{3}$, $F_{5}F_{27}S_{2}V_{3}V_{2}$, $F_{1}F_{5}S_{2}V_{3}V_{2}$, $F_{24}F_{29}S_{23}V_{18}V_{3}$, $F_{24}F_{29}S_{3}V_{18}V_{3}$, $F_{7}F_{29}S_{23}V_{3}V_{1}$, $F_{7}F_{29}S_{3}V_{3}V_{1}$, $F_{3}F_{7}S_{3}V_{3}V_{1}$, $F_{23}F_{28}S_{23}V_{18}V_{3}$, $F_{23}F_{28}S_{23}V_{3}V_{1}$, $F_{6}F_{28}S_{3}V_{18}V_{3}$, $F_{6}F_{28}S_{3}V_{3}V_{1}$, $F_{2}F_{6}S_{3}V_{3}V_{1}$, $F_{25}F_{29}S_{22}V_{19}V_{3}$, $F_{25}F_{29}S_{2}V_{19}V_{3}$, $F_{8}F_{29}S_{22}V_{3}V_{2}$, $F_{8}F_{29}S_{2}V_{3}V_{2}$, $F_{3}F_{8}S_{2}V_{3}V_{2}$, $F_{22}F_{29}S_{22}S_{23}S_{5}$, $F_{22}F_{29}S_{22}S_{3}S_{5}$, $F_{5}F_{29}S_{23}S_{2}S_{5}$, $F_{5}F_{29}S_{2}S_{3}S_{5}$, $F_{3}F_{5}S_{2}S_{3}S_{5}$, $F_{23}F_{29}S_{22}S_{23}S_{5}$, $F_{23}F_{29}S_{23}S_{2}S_{5}$, $F_{6}F_{29}S_{22}S_{3}S_{5}$, $F_{6}F_{29}S_{2}S_{3}S_{5}$, $F_{3}F_{6}S_{2}S_{3}S_{5}$, $F_{5}F_{27}S_{22}V_{19}V_{3}$, $F_{5}F_{27}S_{22}V_{3}V_{2}$, $F_{8}F_{29}S_{22}S_{23}S_{5}$, $F_{8}F_{29}S_{23}S_{2}S_{5}$, $F_{8}F_{29}S_{22}S_{3}S_{5}$, $F_{8}F_{29}S_{2}S_{3}S_{5}$, $F_{3}F_{8}S_{2}S_{3}S_{5}$, $F_{22}F_{23}S_{22}S_{23}S_{5}$, $F_{23}F_{5}S_{23}S_{2}S_{5}$, $F_{22}F_{6}S_{2}S_{3}S_{5}$, $F_{5}F_{6}S_{22}S_{3}S_{5}$, $F_{5}F_{6}S_{2}S_{3}S_{5}$, $F_{25}F_{25}S_{22}V_{19}V_{3}$, $F_{25}F_{8}S_{2}V_{19}V_{3}$, $F_{25}F_{8}S_{2}V_{3}V_{2}$, $F_{8}F_{8}S_{22}V_{3}V_{2}$, $F_{8}F_{8}S_{2}V_{3}V_{2}$, $F_{5}F_{29}S_{23}V_{18}V_{3}$, $F_{5}F_{29}S_{23}V_{3}V_{1}$, $F_{5}F_{29}S_{3}V_{18}V_{3}$, $F_{5}F_{29}S_{3}V_{3}V_{1}$, $F_{3}F_{5}S_{3}V_{3}V_{1}$, $F_{23}F_{25}S_{23}V_{18}V_{3}$, $F_{23}F_{8}S_{23}V_{3}V_{1}$, $F_{25}F_{6}S_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{3}V_{18}V_{3}$, $F_{6}F_{8}S_{3}V_{3}V_{1}$, $F_{6}F_{27}S_{23}V_{19}V_{4}$, $F_{6}F_{27}S_{23}V_{4}V_{2}$, $F_{5}F_{28}S_{23}V_{18}V_{3}$, $F_{5}F_{28}S_{3}V_{18}V_{3}$, $F_{5}F_{28}S_{23}V_{3}V_{1}$, $F_{5}F_{28}S_{3}V_{3}V_{1}$, $F_{2}F_{5}S_{3}V_{3}V_{1}$, $F_{22}F_{22}S_{22}S_{23}S_{5}$, $F_{22}F_{5}S_{22}S_{3}S_{5}$, $F_{22}F_{5}S_{2}S_{3}S_{5}$, $F_{5}F_{5}S_{23}S_{2}S_{5}$, $F_{5}F_{5}S_{2}S_{3}S_{5}$, $F_{24}F_{25}S_{23}V_{18}V_{3}$, $F_{24}F_{8}S_{3}V_{18}V_{3}$, $F_{25}F_{7}S_{3}V_{3}V_{1}$, $F_{7}F_{8}S_{23}V_{3}V_{1}$, $F_{7}F_{8}S_{3}V_{3}V_{1}$, $F_{24}F_{25}S_{23}V_{19}V_{4}$, $F_{25}F_{7}S_{3}V_{19}V_{4}$, $F_{24}F_{8}S_{3}V_{4}V_{2}$, $F_{7}F_{8}S_{23}V_{4}V_{2}$, $F_{7}F_{8}S_{3}V_{4}V_{2}$, $F_{6}F_{29}S_{23}V_{19}V_{4}$, $F_{6}F_{29}S_{23}V_{4}V_{2}$, $F_{6}F_{29}S_{3}V_{19}V_{4}$, $F_{6}F_{29}S_{3}V_{4}V_{2}$, $F_{3}F_{6}S_{3}V_{4}V_{2}$, $F_{5}F_{29}S_{22}V_{19}V_{3}$, $F_{5}F_{29}S_{22}V_{3}V_{2}$, $F_{5}F_{29}S_{2}V_{19}V_{3}$, $F_{5}F_{29}S_{2}V_{3}V_{2}$, $F_{3}F_{5}S_{2}V_{3}V_{2}$, $F_{22}F_{25}S_{22}V_{19}V_{3}$, $F_{22}F_{8}S_{22}V_{3}V_{2}$, $F_{25}F_{5}S_{2}V_{3}V_{2}$, $F_{5}F_{8}S_{2}V_{19}V_{3}$, $F_{5}F_{8}S_{2}V_{3}V_{2}$, $F_{23}F_{24}S_{23}V_{19}V_{4}$, $F_{23}F_{7}S_{23}V_{4}V_{2}$, $F_{24}F_{6}S_{3}V_{4}V_{2}$, $F_{6}F_{7}S_{3}V_{19}V_{4}$, $F_{6}F_{7}S_{3}V_{4}V_{2}$, $F_{27}F_{27}S_{7}S_{22}S_{23}$, $F_{27}F_{27}S_{7}S_{23}S_{2}$, $F_{27}F_{27}S_{7}S_{22}S_{3}$, $F_{27}F_{27}S_{7}S_{2}S_{3}$, $F_{1}F_{1}S_{7}S_{2}S_{3}$, $F_{29}F_{29}S_{7}V_{19}V_{19}$, $F_{29}F_{29}S_{7}V_{19}V_{2}$, $F_{29}F_{29}S_{7}V_{2}V_{2}$, $F_{3}F_{3}S_{7}V_{2}V_{2}$, $F_{28}F_{28}S_{7}S_{22}S_{23}$, $F_{28}F_{28}S_{7}S_{22}S_{3}$, $F_{28}F_{28}S_{7}S_{23}S_{2}$, $F_{28}F_{28}S_{7}S_{2}S_{3}$, $F_{2}F_{2}S_{7}S_{2}S_{3}$, $F_{22}F_{27}S_{22}V_{3}V_{3}$, $F_{22}F_{27}S_{2}V_{3}V_{3}$, $F_{5}F_{27}S_{22}V_{3}V_{3}$, $F_{5}F_{27}S_{2}V_{3}V_{3}$, $F_{1}F_{5}S_{2}V_{3}V_{3}$, $F_{24}F_{29}S_{5}V_{19}V_{3}$, $F_{24}F_{29}S_{5}V_{3}V_{2}$, $F_{7}F_{29}S_{5}V_{19}V_{3}$, $F_{7}F_{29}S_{5}V_{3}V_{2}$, $F_{3}F_{7}S_{5}V_{3}V_{2}$, $F_{25}F_{29}S_{5}V_{19}V_{3}$, $F_{8}F_{29}S_{5}V_{19}V_{3}$, $F_{25}F_{29}S_{5}V_{3}V_{2}$, $F_{8}F_{29}S_{5}V_{3}V_{2}$, $F_{3}F_{8}S_{5}V_{3}V_{2}$, $F_{23}F_{28}S_{22}V_{3}V_{3}$, $F_{6}F_{28}S_{22}V_{3}V_{3}$, $F_{23}F_{28}S_{2}V_{3}V_{3}$, $F_{6}F_{28}S_{2}V_{3}V_{3}$, $F_{2}F_{6}S_{2}V_{3}V_{3}$, $F_{22}F_{29}S_{5}V_{19}V_{3}$, $F_{22}F_{29}S_{5}V_{3}V_{2}$, $F_{5}F_{29}S_{5}V_{19}V_{3}$, $F_{5}F_{29}S_{5}V_{3}V_{2}$, $F_{3}F_{5}S_{5}V_{3}V_{2}$, $F_{24}F_{28}S_{23}S_{5}S_{5}$, $F_{24}F_{28}S_{3}S_{5}S_{5}$, $F_{7}F_{28}S_{23}S_{5}S_{5}$, $F_{7}F_{28}S_{3}S_{5}S_{5}$, $F_{2}F_{7}S_{3}S_{5}S_{5}$, $F_{25}F_{27}S_{23}S_{5}S_{5}$, $F_{8}F_{27}S_{23}S_{5}S_{5}$, $F_{25}F_{27}S_{3}S_{5}S_{5}$, $F_{8}F_{27}S_{3}S_{5}S_{5}$, $F_{1}F_{8}S_{3}S_{5}S_{5}$, $F_{23}F_{29}S_{5}V_{19}V_{3}$, $F_{6}F_{29}S_{5}V_{19}V_{3}$, $F_{23}F_{29}S_{5}V_{3}V_{2}$, $F_{6}F_{29}S_{5}V_{3}V_{2}$, $F_{3}F_{6}S_{5}V_{3}V_{2}$, $F_{6}F_{27}S_{7}S_{22}S_{23}$, $F_{6}F_{27}S_{7}S_{22}S_{3}$, $F_{6}F_{27}S_{7}S_{23}S_{2}$, $F_{6}F_{27}S_{7}S_{2}S_{3}$, $F_{1}F_{6}S_{7}S_{2}S_{3}$, $F_{24}F_{25}S_{23}S_{5}S_{5}$, $F_{24}F_{8}S_{3}S_{5}S_{5}$, $F_{25}F_{7}S_{3}S_{5}S_{5}$, $F_{7}F_{8}S_{23}S_{5}S_{5}$, $F_{7}F_{8}S_{3}S_{5}S_{5}$, $F_{5}F_{28}S_{7}S_{22}S_{23}$, $F_{5}F_{28}S_{7}S_{22}S_{3}$, $F_{5}F_{28}S_{7}S_{23}S_{2}$, $F_{5}F_{28}S_{7}S_{2}S_{3}$, $F_{2}F_{5}S_{7}S_{2}S_{3}$, $F_{6}F_{29}S_{7}V_{19}V_{19}$, $F_{6}F_{29}S_{7}V_{19}V_{2}$, $F_{6}F_{29}S_{7}V_{2}V_{2}$, $F_{3}F_{6}S_{7}V_{2}V_{2}$, $F_{22}F_{25}S_{5}V_{19}V_{3}$, $F_{22}F_{8}S_{5}V_{3}V_{2}$, $F_{25}F_{5}S_{5}V_{3}V_{2}$, $F_{5}F_{8}S_{5}V_{19}V_{3}$, $F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{23}F_{24}S_{5}V_{19}V_{3}$, $F_{24}F_{6}S_{5}V_{3}V_{2}$, $F_{23}F_{7}S_{5}V_{3}V_{2}$, $F_{6}F_{7}S_{5}V_{19}V_{3}$, $F_{6}F_{7}S_{5}V_{3}V_{2}$, $F_{5}F_{29}S_{7}V_{19}V_{19}$, $F_{5}F_{29}S_{7}V_{19}V_{2}$, $F_{5}F_{29}S_{7}V_{2}V_{2}$, $F_{3}F_{5}S_{7}V_{2}V_{2}$, $F_{6}F_{28}S_{7}S_{22}S_{23}$, $F_{6}F_{28}S_{7}S_{23}S_{2}$, $F_{6}F_{28}S_{7}S_{22}S_{3}$, $F_{6}F_{28}S_{7}S_{2}S_{3}$, $F_{2}F_{6}S_{7}S_{2}S_{3}$, $F_{22}F_{23}S_{22}V_{3}V_{3}$, $F_{22}F_{6}S_{2}V_{3}V_{3}$, $F_{23}F_{5}S_{2}V_{3}V_{3}$, $F_{5}F_{6}S_{22}V_{3}V_{3}$, $F_{5}F_{6}S_{2}V_{3}V_{3}$, $F_{5}F_{27}S_{7}S_{22}S_{23}$, $F_{5}F_{27}S_{7}S_{23}S_{2}$, $F_{5}F_{27}S_{7}S_{22}S_{3}$, $F_{5}F_{27}S_{7}S_{2}S_{3}$, $F_{1}F_{5}S_{7}S_{2}S_{3}$, $F_{27}F_{27}S_{7}S_{23}V_{19}$, $F_{27}F_{27}S_{7}S_{23}V_{2}$, $F_{27}F_{27}S_{7}S_{3}V_{19}$, $F_{27}F_{27}S_{7}S_{3}V_{2}$, $F_{1}F_{1}S_{7}S_{3}V_{2}$, $F_{29}F_{29}S_{7}S_{23}V_{19}$, $F_{29}F_{29}S_{7}S_{3}V_{19}$, $F_{29}F_{29}S_{7}S_{23}V_{2}$, $F_{29}F_{29}S_{7}S_{3}V_{2}$, $F_{3}F_{3}S_{7}S_{3}V_{2}$, $F_{22}F_{27}V_{19}V_{3}V_{3}$, $F_{22}F_{27}V_{3}V_{3}V_{2}$, $F_{5}F_{27}V_{19}V_{3}V_{3}$, $F_{5}F_{27}V_{3}V_{3}V_{2}$, $F_{1}F_{5}V_{3}V_{3}V_{2}$, $F_{24}F_{29}S_{23}S_{5}V_{3}$, $F_{24}F_{29}S_{3}S_{5}V_{3}$, $F_{7}F_{29}S_{23}S_{5}V_{3}$, $F_{7}F_{29}S_{3}S_{5}V_{3}$, $F_{3}F_{7}S_{3}S_{5}V_{3}$, $F_{22}F_{27}S_{23}S_{5}V_{3}$, $F_{5}F_{27}S_{23}S_{5}V_{3}$, $F_{22}F_{27}S_{3}S_{5}V_{3}$, $F_{5}F_{27}S_{3}S_{5}V_{3}$, $F_{1}F_{5}S_{3}S_{5}V_{3}$, $F_{25}F_{29}V_{19}V_{3}V_{3}$, $F_{8}F_{29}V_{19}V_{3}V_{3}$, $F_{25}F_{29}V_{3}V_{3}V_{2}$, $F_{8}F_{29}V_{3}V_{3}V_{2}$, $F_{3}F_{8}V_{3}V_{3}V_{2}$, $F_{22}F_{29}S_{23}S_{5}V_{3}$, $F_{22}F_{29}S_{3}S_{5}V_{3}$, $F_{5}F_{29}S_{23}S_{5}V_{3}$, $F_{5}F_{29}S_{3}S_{5}V_{3}$, $F_{3}F_{5}S_{3}S_{5}V_{3}$, $F_{25}F_{27}S_{23}S_{5}V_{3}$, $F_{8}F_{27}S_{23}S_{5}V_{3}$, $F_{25}F_{27}S_{3}S_{5}V_{3}$, $F_{8}F_{27}S_{3}S_{5}V_{3}$, $F_{1}F_{8}S_{3}S_{5}V_{3}$, $F_{6}F_{27}S_{7}S_{23}V_{19}$, $F_{6}F_{27}S_{7}S_{3}V_{19}$, $F_{6}F_{27}S_{7}S_{23}V_{2}$, $F_{6}F_{27}S_{7}S_{3}V_{2}$, $F_{1}F_{6}S_{7}S_{3}V_{2}$, $F_{22}F_{22}S_{23}S_{5}V_{3}$, $F_{22}F_{5}S_{3}S_{5}V_{3}$, $F_{5}F_{5}S_{23}S_{5}V_{3}$, $F_{5}F_{5}S_{3}S_{5}V_{3}$, $F_{24}F_{25}S_{23}S_{5}V_{3}$, $F_{24}F_{8}S_{3}S_{5}V_{3}$, $F_{25}F_{7}S_{3}S_{5}V_{3}$, $F_{7}F_{8}S_{23}S_{5}V_{3}$, $F_{7}F_{8}S_{3}S_{5}V_{3}$, $F_{8}F_{29}S_{7}S_{23}V_{19}$, $F_{8}F_{29}S_{7}S_{3}V_{19}$, $F_{8}F_{29}S_{7}S_{23}V_{2}$, $F_{8}F_{29}S_{7}S_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{3}V_{2}$, $F_{6}F_{29}S_{7}S_{23}V_{19}$, $F_{6}F_{29}S_{7}S_{23}V_{2}$, $F_{6}F_{29}S_{7}S_{3}V_{19}$, $F_{6}F_{29}S_{7}S_{3}V_{2}$, $F_{3}F_{6}S_{7}S_{3}V_{2}$, $F_{22}F_{25}V_{19}V_{3}V_{3}$, $F_{22}F_{8}V_{3}V_{3}V_{2}$, $F_{25}F_{5}V_{3}V_{3}V_{2}$, $F_{5}F_{8}V_{19}V_{3}V_{3}$, $F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{8}F_{27}S_{7}S_{23}V_{19}$, $F_{8}F_{27}S_{7}S_{23}V_{2}$, $F_{8}F_{27}S_{7}S_{3}V_{19}$, $F_{8}F_{27}S_{7}S_{3}V_{2}$, $F_{1}F_{8}S_{7}S_{3}V_{2}$, $F_{27}F_{27}S_{7}S_{22}S_{22}$, $F_{27}F_{27}S_{7}S_{22}S_{2}$, $F_{27}F_{27}S_{7}S_{2}S_{2}$, $F_{1}F_{1}S_{7}S_{2}S_{2}$, $F_{29}F_{29}S_{7}V_{18}V_{19}$, $F_{29}F_{29}S_{7}V_{18}V_{2}$, $F_{29}F_{29}S_{7}V_{19}V_{1}$, $F_{29}F_{29}S_{7}V_{1}V_{2}$, $F_{3}F_{3}S_{7}V_{1}V_{2}$, $F_{23}F_{27}S_{22}V_{3}V_{4}$, $F_{23}F_{27}S_{2}V_{3}V_{4}$, $F_{6}F_{27}S_{22}V_{3}V_{4}$, $F_{6}F_{27}S_{2}V_{3}V_{4}$, $F_{1}F_{6}S_{2}V_{3}V_{4}$, $F_{25}F_{29}S_{5}V_{19}V_{4}$, $F_{25}F_{29}S_{5}V_{4}V_{2}$, $F_{8}F_{29}S_{5}V_{19}V_{4}$, $F_{8}F_{29}S_{5}V_{4}V_{2}$, $F_{3}F_{8}S_{5}V_{4}V_{2}$, $F_{22}F_{27}S_{22}V_{3}V_{4}$, $F_{22}F_{27}S_{2}V_{3}V_{4}$, $F_{5}F_{27}S_{22}V_{3}V_{4}$, $F_{5}F_{27}S_{2}V_{3}V_{4}$, $F_{1}F_{5}S_{2}V_{3}V_{4}$, $F_{25}F_{29}S_{5}V_{18}V_{3}$, $F_{25}F_{29}S_{5}V_{3}V_{1}$, $F_{8}F_{29}S_{5}V_{18}V_{3}$, $F_{8}F_{29}S_{5}V_{3}V_{1}$, $F_{3}F_{8}S_{5}V_{3}V_{1}$, $F_{22}F_{29}S_{5}V_{19}V_{4}$, $F_{22}F_{29}S_{5}V_{4}V_{2}$, $F_{5}F_{29}S_{5}V_{19}V_{4}$, $F_{5}F_{29}S_{5}V_{4}V_{2}$, $F_{3}F_{5}S_{5}V_{4}V_{2}$, $F_{23}F_{29}S_{5}V_{18}V_{3}$, $F_{23}F_{29}S_{5}V_{3}V_{1}$, $F_{6}F_{29}S_{5}V_{18}V_{3}$, $F_{6}F_{29}S_{5}V_{3}V_{1}$, $F_{3}F_{6}S_{5}V_{3}V_{1}$, $F_{25}F_{27}S_{22}S_{5}S_{5}$, $F_{25}F_{27}S_{2}S_{5}S_{5}$, $F_{8}F_{27}S_{22}S_{5}S_{5}$, $F_{8}F_{27}S_{2}S_{5}S_{5}$, $F_{1}F_{8}S_{2}S_{5}S_{5}$, $F_{5}F_{27}S_{7}S_{22}S_{22}$, $F_{5}F_{27}S_{7}S_{22}S_{2}$, $F_{5}F_{27}S_{7}S_{2}S_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{2}$, $F_{25}F_{25}S_{22}S_{5}S_{5}$, $F_{25}F_{8}S_{2}S_{5}S_{5}$, $F_{8}F_{8}S_{22}S_{5}S_{5}$, $F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{5}F_{29}S_{7}V_{18}V_{19}$, $F_{5}F_{29}S_{7}V_{19}V_{1}$, $F_{5}F_{29}S_{7}V_{18}V_{2}$, $F_{5}F_{29}S_{7}V_{1}V_{2}$, $F_{3}F_{5}S_{7}V_{1}V_{2}$, $F_{23}F_{25}S_{5}V_{18}V_{3}$, $F_{23}F_{8}S_{5}V_{3}V_{1}$, $F_{25}F_{6}S_{5}V_{3}V_{1}$, $F_{6}F_{8}S_{5}V_{18}V_{3}$, $F_{6}F_{8}S_{5}V_{3}V_{1}$, $F_{22}F_{25}S_{5}V_{19}V_{4}$, $F_{22}F_{8}S_{5}V_{4}V_{2}$, $F_{25}F_{5}S_{5}V_{4}V_{2}$, $F_{5}F_{8}S_{5}V_{19}V_{4}$, $F_{5}F_{8}S_{5}V_{4}V_{2}$, $F_{22}F_{23}S_{22}V_{3}V_{4}$, $F_{22}F_{6}S_{2}V_{3}V_{4}$, $F_{23}F_{5}S_{2}V_{3}V_{4}$, $F_{5}F_{6}S_{22}V_{3}V_{4}$, $F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{27}F_{27}S_{7}S_{22}V_{19}$, $F_{27}F_{27}S_{7}S_{22}V_{2}$, $F_{27}F_{27}S_{7}S_{2}V_{19}$, $F_{27}F_{27}S_{7}S_{2}V_{2}$, $F_{1}F_{1}S_{7}S_{2}V_{2}$, $F_{29}F_{29}S_{7}S_{23}V_{18}$, $F_{29}F_{29}S_{7}S_{3}V_{18}$, $F_{29}F_{29}S_{7}S_{23}V_{1}$, $F_{29}F_{29}S_{7}S_{3}V_{1}$, $F_{3}F_{3}S_{7}S_{3}V_{1}$, $F_{28}F_{28}S_{7}S_{23}V_{18}$, $F_{28}F_{28}S_{7}S_{23}V_{1}$, $F_{28}F_{28}S_{7}S_{3}V_{18}$, $F_{28}F_{28}S_{7}S_{3}V_{1}$, $F_{2}F_{2}S_{7}S_{3}V_{1}$, $F_{29}F_{29}S_{7}S_{22}V_{19}$, $F_{29}F_{29}S_{7}S_{2}V_{19}$, $F_{29}F_{29}S_{7}S_{22}V_{2}$, $F_{29}F_{29}S_{7}S_{2}V_{2}$, $F_{3}F_{3}S_{7}S_{2}V_{2}$, $F_{23}F_{27}V_{19}V_{3}V_{4}$, $F_{23}F_{27}V_{3}V_{4}V_{2}$, $F_{6}F_{27}V_{19}V_{3}V_{4}$, $F_{6}F_{27}V_{3}V_{4}V_{2}$, $F_{1}F_{6}V_{3}V_{4}V_{2}$, $F_{25}F_{29}S_{23}S_{5}V_{4}$, $F_{25}F_{29}S_{3}S_{5}V_{4}$, $F_{8}F_{29}S_{23}S_{5}V_{4}$, $F_{8}F_{29}S_{3}S_{5}V_{4}$, $F_{3}F_{8}S_{3}S_{5}V_{4}$, $F_{22}F_{28}S_{23}S_{5}V_{4}$, $F_{5}F_{28}S_{23}S_{5}V_{4}$, $F_{22}F_{28}S_{3}S_{5}V_{4}$, $F_{5}F_{28}S_{3}S_{5}V_{4}$, $F_{2}F_{5}S_{3}S_{5}V_{4}$, $F_{25}F_{29}V_{19}V_{3}V_{4}$, $F_{8}F_{29}V_{19}V_{3}V_{4}$, $F_{25}F_{29}V_{3}V_{4}V_{2}$, $F_{8}F_{29}V_{3}V_{4}V_{2}$, $F_{3}F_{8}V_{3}V_{4}V_{2}$, $F_{22}F_{27}V_{19}V_{3}V_{4}$, $F_{22}F_{27}V_{3}V_{4}V_{2}$, $F_{5}F_{27}V_{19}V_{3}V_{4}$, $F_{5}F_{27}V_{3}V_{4}V_{2}$, $F_{1}F_{5}V_{3}V_{4}V_{2}$, $F_{23}F_{28}V_{18}V_{3}V_{3}$, $F_{23}F_{28}V_{3}V_{3}V_{1}$, $F_{6}F_{28}V_{18}V_{3}V_{3}$, $F_{6}F_{28}V_{3}V_{3}V_{1}$, $F_{2}F_{6}V_{3}V_{3}V_{1}$, $F_{25}F_{29}S_{22}S_{5}V_{3}$, $F_{25}F_{29}S_{2}S_{5}V_{3}$, $F_{8}F_{29}S_{22}S_{5}V_{3}$, $F_{8}F_{29}S_{2}S_{5}V_{3}$, $F_{3}F_{8}S_{2}S_{5}V_{3}$, $F_{22}F_{27}S_{22}S_{5}V_{3}$, $F_{5}F_{27}S_{22}S_{5}V_{3}$, $F_{22}F_{27}S_{2}S_{5}V_{3}$, $F_{5}F_{27}S_{2}S_{5}V_{3}$, $F_{1}F_{5}S_{2}S_{5}V_{3}$, $F_{25}F_{29}V_{18}V_{3}V_{3}$, $F_{8}F_{29}V_{18}V_{3}V_{3}$, $F_{25}F_{29}V_{3}V_{3}V_{1}$, $F_{8}F_{29}V_{3}V_{3}V_{1}$, $F_{3}F_{8}V_{3}V_{3}V_{1}$, $F_{24}F_{29}V_{19}V_{3}V_{4}$, $F_{7}F_{29}V_{19}V_{3}V_{4}$, $F_{24}F_{29}V_{3}V_{4}V_{2}$, $F_{7}F_{29}V_{3}V_{4}V_{2}$, $F_{3}F_{7}V_{3}V_{4}V_{2}$, $F_{22}F_{29}S_{23}S_{5}V_{4}$, $F_{22}F_{29}S_{3}S_{5}V_{4}$, $F_{5}F_{29}S_{23}S_{5}V_{4}$, $F_{5}F_{29}S_{3}S_{5}V_{4}$, $F_{3}F_{5}S_{3}S_{5}V_{4}$, $F_{23}F_{29}S_{22}S_{5}V_{3}$, $F_{23}F_{29}S_{2}S_{5}V_{3}$, $F_{6}F_{29}S_{22}S_{5}V_{3}$, $F_{6}F_{29}S_{2}S_{5}V_{3}$, $F_{3}F_{6}S_{2}S_{5}V_{3}$, $F_{25}F_{27}S_{22}S_{5}V_{3}$, $F_{8}F_{27}S_{22}S_{5}V_{3}$, $F_{25}F_{27}S_{2}S_{5}V_{3}$, $F_{8}F_{27}S_{2}S_{5}V_{3}$, $F_{1}F_{8}S_{2}S_{5}V_{3}$, $F_{24}F_{28}S_{23}S_{5}V_{4}$, $F_{7}F_{28}S_{23}S_{5}V_{4}$, $F_{24}F_{28}S_{3}S_{5}V_{4}$, $F_{7}F_{28}S_{3}S_{5}V_{4}$, $F_{2}F_{7}S_{3}S_{5}V_{4}$, $F_{5}F_{27}S_{7}S_{22}V_{19}$, $F_{5}F_{27}S_{7}S_{2}V_{19}$, $F_{5}F_{27}S_{7}S_{22}V_{2}$, $F_{5}F_{27}S_{7}S_{2}V_{2}$, $F_{1}F_{5}S_{7}S_{2}V_{2}$, $F_{22}F_{23}S_{22}S_{5}V_{3}$, $F_{23}F_{5}S_{2}S_{5}V_{3}$, $F_{22}F_{6}S_{2}S_{5}V_{3}$, $F_{5}F_{6}S_{22}S_{5}V_{3}$, $F_{5}F_{6}S_{2}S_{5}V_{3}$, $F_{25}F_{25}S_{22}S_{5}V_{3}$, $F_{25}F_{8}S_{2}S_{5}V_{3}$, $F_{8}F_{8}S_{22}S_{5}V_{3}$, $F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{8}F_{29}S_{7}S_{22}V_{19}$, $F_{8}F_{29}S_{7}S_{2}V_{19}$, $F_{8}F_{29}S_{7}S_{22}V_{2}$, $F_{8}F_{29}S_{7}S_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{2}V_{2}$, $F_{5}F_{29}S_{7}S_{23}V_{18}$, $F_{5}F_{29}S_{7}S_{23}V_{1}$, $F_{5}F_{29}S_{7}S_{3}V_{18}$, $F_{5}F_{29}S_{7}S_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{3}V_{1}$, $F_{23}F_{25}V_{18}V_{3}V_{3}$, $F_{23}F_{8}V_{3}V_{3}V_{1}$, $F_{25}F_{6}V_{3}V_{3}V_{1}$, $F_{6}F_{8}V_{18}V_{3}V_{3}$, $F_{6}F_{8}V_{3}V_{3}V_{1}$, $F_{8}F_{28}S_{7}S_{23}V_{18}$, $F_{8}F_{28}S_{7}S_{23}V_{1}$, $F_{8}F_{28}S_{7}S_{3}V_{18}$, $F_{8}F_{28}S_{7}S_{3}V_{1}$, $F_{2}F_{8}S_{7}S_{3}V_{1}$, $F_{5}F_{28}S_{7}S_{23}V_{18}$, $F_{5}F_{28}S_{7}S_{3}V_{18}$, $F_{5}F_{28}S_{7}S_{23}V_{1}$, $F_{5}F_{28}S_{7}S_{3}V_{1}$, $F_{2}F_{5}S_{7}S_{3}V_{1}$, $F_{22}F_{22}S_{23}S_{5}V_{4}$, $F_{22}F_{5}S_{3}S_{5}V_{4}$, $F_{5}F_{5}S_{23}S_{5}V_{4}$, $F_{5}F_{5}S_{3}S_{5}V_{4}$, $F_{24}F_{25}S_{23}S_{5}V_{4}$, $F_{25}F_{7}S_{3}S_{5}V_{4}$, $F_{24}F_{8}S_{3}S_{5}V_{4}$, $F_{7}F_{8}S_{23}S_{5}V_{4}$, $F_{7}F_{8}S_{3}S_{5}V_{4}$, $F_{8}F_{29}S_{7}S_{23}V_{18}$, $F_{8}F_{29}S_{7}S_{3}V_{18}$, $F_{8}F_{29}S_{7}S_{23}V_{1}$, $F_{8}F_{29}S_{7}S_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{3}V_{1}$, $F_{5}F_{29}S_{7}S_{22}V_{19}$, $F_{5}F_{29}S_{7}S_{22}V_{2}$, $F_{5}F_{29}S_{7}S_{2}V_{19}$, $F_{5}F_{29}S_{7}S_{2}V_{2}$, $F_{3}F_{5}S_{7}S_{2}V_{2}$, $F_{22}F_{25}V_{19}V_{3}V_{4}$, $F_{22}F_{8}V_{3}V_{4}V_{2}$, $F_{25}F_{5}V_{3}V_{4}V_{2}$, $F_{5}F_{8}V_{19}V_{3}V_{4}$, $F_{5}F_{8}V_{3}V_{4}V_{2}$, $F_{23}F_{24}V_{19}V_{3}V_{4}$, $F_{23}F_{7}V_{3}V_{4}V_{2}$, $F_{24}F_{6}V_{3}V_{4}V_{2}$, $F_{6}F_{7}V_{19}V_{3}V_{4}$, $F_{6}F_{7}V_{3}V_{4}V_{2}$, $F_{8}F_{27}S_{7}S_{22}V_{19}$, $F_{8}F_{27}S_{7}S_{22}V_{2}$, $F_{8}F_{27}S_{7}S_{2}V_{19}$, $F_{8}F_{27}S_{7}S_{2}V_{2}$, $F_{1}F_{8}S_{7}S_{2}V_{2}$, $F_{29}F_{29}S_{7}S_{22}S_{23}$, $F_{29}F_{29}S_{7}S_{22}S_{3}$, $F_{29}F_{29}S_{7}S_{23}S_{2}$, $F_{29}F_{29}S_{7}S_{2}S_{3}$, $F_{3}F_{3}S_{7}S_{2}S_{3}$, $F_{25}F_{29}S_{23}V_{3}V_{4}$, $F_{25}F_{29}S_{3}V_{3}V_{4}$, $F_{8}F_{29}S_{23}V_{3}V_{4}$, $F_{8}F_{29}S_{3}V_{3}V_{4}$, $F_{3}F_{8}S_{3}V_{3}V_{4}$, $F_{24}F_{29}S_{23}V_{3}V_{4}$, $F_{24}F_{29}S_{3}V_{3}V_{4}$, $F_{7}F_{29}S_{23}V_{3}V_{4}$, $F_{7}F_{29}S_{3}V_{3}V_{4}$, $F_{3}F_{7}S_{3}V_{3}V_{4}$, $F_{25}F_{29}S_{22}V_{3}V_{3}$, $F_{25}F_{29}S_{2}V_{3}V_{3}$, $F_{8}F_{29}S_{22}V_{3}V_{3}$, $F_{8}F_{29}S_{2}V_{3}V_{3}$, $F_{3}F_{8}S_{2}V_{3}V_{3}$, $F_{8}F_{29}S_{7}S_{22}S_{23}$, $F_{8}F_{29}S_{7}S_{23}S_{2}$, $F_{8}F_{29}S_{7}S_{22}S_{3}$, $F_{8}F_{29}S_{7}S_{2}S_{3}$, $F_{3}F_{8}S_{7}S_{2}S_{3}$, $F_{25}F_{25}S_{22}V_{3}V_{3}$, $F_{25}F_{8}S_{2}V_{3}V_{3}$, $F_{8}F_{8}S_{22}V_{3}V_{3}$, $F_{8}F_{8}S_{2}V_{3}V_{3}$, $F_{24}F_{25}S_{23}V_{3}V_{4}$, $F_{24}F_{8}S_{3}V_{3}V_{4}$, $F_{25}F_{7}S_{3}V_{3}V_{4}$, $F_{7}F_{8}S_{23}V_{3}V_{4}$, $F_{7}F_{8}S_{3}V_{3}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{11}$} {{$F_{23}F_{23}S_{21}S_{23}S_{23}$, $F_{23}F_{6}S_{23}S_{1}S_{3}$, $F_{6}F_{6}S_{21}S_{3}S_{3}$, $F_{6}F_{6}S_{1}S_{3}S_{3}$, $F_{22}F_{23}S_{22}S_{22}S_{23}$, $F_{22}F_{6}S_{22}S_{2}S_{3}$, $F_{23}F_{5}S_{23}S_{2}S_{2}$, $F_{5}F_{6}S_{22}S_{2}S_{3}$, $F_{5}F_{6}S_{2}S_{2}S_{3}$, $F_{21}F_{23}S_{21}S_{23}S_{23}$, $F_{21}F_{6}S_{21}S_{3}S_{3}$, $F_{23}F_{17}S_{23}S_{1}S_{3}$, $F_{17}F_{6}S_{23}S_{1}S_{3}$, $F_{17}F_{6}S_{1}S_{3}S_{3}$, $F_{22}F_{22}S_{22}S_{22}S_{23}$, $F_{22}F_{5}S_{22}S_{2}S_{3}$, $F_{5}F_{5}S_{23}S_{2}S_{2}$, $F_{5}F_{5}S_{2}S_{2}S_{3}$, $F_{23}F_{27}S_{23}S_{23}V_{4}$, $F_{23}F_{27}S_{23}S_{3}V_{4}$, $F_{6}F_{27}S_{23}S_{3}V_{4}$, $F_{6}F_{27}S_{3}S_{3}V_{4}$, $F_{1}F_{6}S_{3}S_{3}V_{4}$, $F_{22}F_{27}S_{22}S_{23}V_{3}$, $F_{22}F_{27}S_{22}S_{3}V_{3}$, $F_{5}F_{27}S_{23}S_{2}V_{3}$, $F_{5}F_{27}S_{2}S_{3}V_{3}$, $F_{1}F_{5}S_{2}S_{3}V_{3}$, $F_{23}F_{28}S_{22}S_{23}V_{3}$, $F_{23}F_{28}S_{23}S_{2}V_{3}$, $F_{6}F_{28}S_{22}S_{3}V_{3}$, $F_{6}F_{28}S_{2}S_{3}V_{3}$, $F_{2}F_{6}S_{2}S_{3}V_{3}$, $F_{5}F_{27}S_{22}S_{23}V_{3}$, $F_{5}F_{27}S_{22}S_{3}V_{3}$, $F_{22}F_{23}S_{22}S_{23}V_{3}$, $F_{23}F_{5}S_{23}S_{2}V_{3}$, $F_{22}F_{6}S_{2}S_{3}V_{3}$, $F_{5}F_{6}S_{22}S_{3}V_{3}$, $F_{5}F_{6}S_{2}S_{3}V_{3}$, $F_{6}F_{27}S_{23}S_{23}V_{4}$, $F_{5}F_{28}S_{22}S_{23}V_{3}$, $F_{5}F_{28}S_{22}S_{3}V_{3}$, $F_{5}F_{28}S_{23}S_{2}V_{3}$, $F_{5}F_{28}S_{2}S_{3}V_{3}$, $F_{2}F_{5}S_{2}S_{3}V_{3}$, $F_{22}F_{22}S_{22}S_{23}V_{3}$, $F_{22}F_{5}S_{22}S_{3}V_{3}$, $F_{22}F_{5}S_{2}S_{3}V_{3}$, $F_{5}F_{5}S_{23}S_{2}V_{3}$, $F_{5}F_{5}S_{2}S_{3}V_{3}$, $F_{21}F_{23}S_{23}S_{23}V_{4}$, $F_{23}F_{17}S_{23}S_{3}V_{4}$, $F_{21}F_{6}S_{3}S_{3}V_{4}$, $F_{17}F_{6}S_{23}S_{3}V_{4}$, $F_{17}F_{6}S_{3}S_{3}V_{4}$, $F_{22}F_{28}S_{22}S_{23}V_{4}$, $F_{22}F_{28}S_{22}S_{3}V_{4}$, $F_{5}F_{28}S_{23}S_{2}V_{4}$, $F_{5}F_{28}S_{2}S_{3}V_{4}$, $F_{2}F_{5}S_{2}S_{3}V_{4}$, $F_{23}F_{27}S_{22}S_{23}V_{4}$, $F_{23}F_{27}S_{23}S_{2}V_{4}$, $F_{6}F_{27}S_{22}S_{3}V_{4}$, $F_{6}F_{27}S_{2}S_{3}V_{4}$, $F_{1}F_{6}S_{2}S_{3}V_{4}$, $F_{21}F_{28}S_{21}S_{23}V_{3}$, $F_{21}F_{28}S_{21}S_{3}V_{3}$, $F_{17}F_{28}S_{23}S_{1}V_{3}$, $F_{17}F_{28}S_{1}S_{3}V_{3}$, $F_{2}F_{17}S_{1}S_{3}V_{3}$, $F_{22}F_{27}S_{22}S_{22}V_{3}$, $F_{22}F_{27}S_{22}S_{2}V_{3}$, $F_{5}F_{27}S_{22}S_{2}V_{3}$, $F_{5}F_{27}S_{2}S_{2}V_{3}$, $F_{1}F_{5}S_{2}S_{2}V_{3}$, $F_{23}F_{28}S_{21}S_{23}V_{3}$, $F_{23}F_{28}S_{23}S_{1}V_{3}$, $F_{6}F_{28}S_{21}S_{3}V_{3}$, $F_{6}F_{28}S_{1}S_{3}V_{3}$, $F_{2}F_{6}S_{1}S_{3}V_{3}$, $F_{5}F_{28}S_{21}S_{23}V_{3}$, $F_{5}F_{28}S_{23}S_{1}V_{3}$, $F_{5}F_{28}S_{21}S_{3}V_{3}$, $F_{5}F_{28}S_{1}S_{3}V_{3}$, $F_{2}F_{5}S_{1}S_{3}V_{3}$, $F_{23}F_{23}S_{21}S_{23}V_{3}$, $F_{23}F_{6}S_{23}S_{1}V_{3}$, $F_{23}F_{6}S_{1}S_{3}V_{3}$, $F_{6}F_{6}S_{21}S_{3}V_{3}$, $F_{6}F_{6}S_{1}S_{3}V_{3}$, $F_{6}F_{28}S_{22}S_{23}V_{4}$, $F_{6}F_{28}S_{23}S_{2}V_{4}$, $F_{6}F_{28}S_{22}S_{3}V_{4}$, $F_{6}F_{28}S_{2}S_{3}V_{4}$, $F_{2}F_{6}S_{2}S_{3}V_{4}$, $F_{5}F_{27}S_{22}S_{22}V_{3}$, $F_{22}F_{23}S_{22}S_{22}V_{3}$, $F_{22}F_{6}S_{22}S_{2}V_{3}$, $F_{23}F_{5}S_{2}S_{2}V_{3}$, $F_{5}F_{6}S_{22}S_{2}V_{3}$, $F_{5}F_{6}S_{2}S_{2}V_{3}$, $F_{22}F_{23}S_{22}S_{23}V_{4}$, $F_{23}F_{5}S_{23}S_{2}V_{4}$, $F_{22}F_{6}S_{2}S_{3}V_{4}$, $F_{5}F_{6}S_{22}S_{3}V_{4}$, $F_{5}F_{6}S_{2}S_{3}V_{4}$, $F_{6}F_{27}S_{22}S_{23}V_{4}$, $F_{6}F_{27}S_{23}S_{2}V_{4}$, $F_{21}F_{23}S_{21}S_{23}V_{3}$, $F_{21}F_{6}S_{21}S_{3}V_{3}$, $F_{23}F_{17}S_{1}S_{3}V_{3}$, $F_{17}F_{6}S_{23}S_{1}V_{3}$, $F_{17}F_{6}S_{1}S_{3}V_{3}$, $F_{22}F_{22}S_{22}S_{23}V_{4}$, $F_{22}F_{5}S_{22}S_{3}V_{4}$, $F_{22}F_{5}S_{2}S_{3}V_{4}$, $F_{5}F_{5}S_{23}S_{2}V_{4}$, $F_{5}F_{5}S_{2}S_{3}V_{4}$, $F_{27}F_{27}S_{7}S_{23}S_{23}$, $F_{27}F_{27}S_{7}S_{23}S_{3}$, $F_{27}F_{27}S_{7}S_{3}S_{3}$, $F_{1}F_{1}S_{7}S_{3}S_{3}$, $F_{22}F_{27}S_{23}V_{3}V_{3}$, $F_{22}F_{27}S_{3}V_{3}V_{3}$, $F_{5}F_{27}S_{23}V_{3}V_{3}$, $F_{5}F_{27}S_{3}V_{3}V_{3}$, $F_{1}F_{5}S_{3}V_{3}V_{3}$, $F_{6}F_{27}S_{7}S_{23}S_{23}$, $F_{6}F_{27}S_{7}S_{23}S_{3}$, $F_{6}F_{27}S_{7}S_{3}S_{3}$, $F_{1}F_{6}S_{7}S_{3}S_{3}$, $F_{22}F_{22}S_{23}V_{3}V_{3}$, $F_{22}F_{5}S_{3}V_{3}V_{3}$, $F_{5}F_{5}S_{23}V_{3}V_{3}$, $F_{5}F_{5}S_{3}V_{3}V_{3}$, $F_{28}F_{28}S_{7}S_{22}S_{23}$, $F_{28}F_{28}S_{7}S_{22}S_{3}$, $F_{28}F_{28}S_{7}S_{23}S_{2}$, $F_{28}F_{28}S_{7}S_{2}S_{3}$, $F_{2}F_{2}S_{7}S_{2}S_{3}$, $F_{27}F_{27}S_{7}S_{22}S_{23}$, $F_{27}F_{27}S_{7}S_{23}S_{2}$, $F_{27}F_{27}S_{7}S_{22}S_{3}$, $F_{27}F_{27}S_{7}S_{2}S_{3}$, $F_{1}F_{1}S_{7}S_{2}S_{3}$, $F_{22}F_{28}S_{23}V_{3}V_{4}$, $F_{22}F_{28}S_{3}V_{3}V_{4}$, $F_{5}F_{28}S_{23}V_{3}V_{4}$, $F_{5}F_{28}S_{3}V_{3}V_{4}$, $F_{2}F_{5}S_{3}V_{3}V_{4}$, $F_{23}F_{27}S_{23}V_{3}V_{4}$, $F_{6}F_{27}S_{23}V_{3}V_{4}$, $F_{23}F_{27}S_{3}V_{3}V_{4}$, $F_{6}F_{27}S_{3}V_{3}V_{4}$, $F_{1}F_{6}S_{3}V_{3}V_{4}$, $F_{21}F_{28}S_{23}V_{3}V_{4}$, $F_{21}F_{28}S_{3}V_{3}V_{4}$, $F_{17}F_{28}S_{23}V_{3}V_{4}$, $F_{17}F_{28}S_{3}V_{3}V_{4}$, $F_{2}F_{17}S_{3}V_{3}V_{4}$, $F_{22}F_{27}S_{22}V_{3}V_{3}$, $F_{22}F_{27}S_{2}V_{3}V_{3}$, $F_{5}F_{27}S_{22}V_{3}V_{3}$, $F_{5}F_{27}S_{2}V_{3}V_{3}$, $F_{1}F_{5}S_{2}V_{3}V_{3}$, $F_{23}F_{28}S_{22}V_{3}V_{3}$, $F_{6}F_{28}S_{22}V_{3}V_{3}$, $F_{23}F_{28}S_{2}V_{3}V_{3}$, $F_{6}F_{28}S_{2}V_{3}V_{3}$, $F_{2}F_{6}S_{2}V_{3}V_{3}$, $F_{22}F_{27}S_{23}V_{3}V_{4}$, $F_{5}F_{27}S_{23}V_{3}V_{4}$, $F_{22}F_{27}S_{3}V_{3}V_{4}$, $F_{5}F_{27}S_{3}V_{3}V_{4}$, $F_{1}F_{5}S_{3}V_{3}V_{4}$, $F_{6}F_{28}S_{7}S_{22}S_{23}$, $F_{6}F_{28}S_{7}S_{23}S_{2}$, $F_{6}F_{28}S_{7}S_{22}S_{3}$, $F_{6}F_{28}S_{7}S_{2}S_{3}$, $F_{2}F_{6}S_{7}S_{2}S_{3}$, $F_{22}F_{23}S_{22}V_{3}V_{3}$, $F_{22}F_{6}S_{2}V_{3}V_{3}$, $F_{23}F_{5}S_{2}V_{3}V_{3}$, $F_{5}F_{6}S_{22}V_{3}V_{3}$, $F_{5}F_{6}S_{2}V_{3}V_{3}$, $F_{5}F_{27}S_{7}S_{22}S_{23}$, $F_{5}F_{27}S_{7}S_{23}S_{2}$, $F_{5}F_{27}S_{7}S_{22}S_{3}$, $F_{5}F_{27}S_{7}S_{2}S_{3}$, $F_{1}F_{5}S_{7}S_{2}S_{3}$, $F_{6}F_{27}S_{7}S_{22}S_{23}$, $F_{6}F_{27}S_{7}S_{22}S_{3}$, $F_{6}F_{27}S_{7}S_{23}S_{2}$, $F_{6}F_{27}S_{7}S_{2}S_{3}$, $F_{1}F_{6}S_{7}S_{2}S_{3}$, $F_{21}F_{23}S_{23}V_{3}V_{4}$, $F_{21}F_{6}S_{3}V_{3}V_{4}$, $F_{23}F_{17}S_{3}V_{3}V_{4}$, $F_{17}F_{6}S_{23}V_{3}V_{4}$, $F_{17}F_{6}S_{3}V_{3}V_{4}$, $F_{22}F_{22}S_{23}V_{3}V_{4}$, $F_{22}F_{5}S_{3}V_{3}V_{4}$, $F_{5}F_{5}S_{23}V_{3}V_{4}$, $F_{5}F_{5}S_{3}V_{3}V_{4}$, $F_{5}F_{28}S_{7}S_{22}S_{23}$, $F_{5}F_{28}S_{7}S_{22}S_{3}$, $F_{5}F_{28}S_{7}S_{23}S_{2}$, $F_{5}F_{28}S_{7}S_{2}S_{3}$, $F_{2}F_{5}S_{7}S_{2}S_{3}$, $F_{28}F_{28}S_{7}S_{21}S_{23}$, $F_{28}F_{28}S_{7}S_{21}S_{3}$, $F_{28}F_{28}S_{7}S_{23}S_{1}$, $F_{28}F_{28}S_{7}S_{1}S_{3}$, $F_{2}F_{2}S_{7}S_{1}S_{3}$, $F_{27}F_{27}S_{7}S_{22}S_{22}$, $F_{27}F_{27}S_{7}S_{22}S_{2}$, $F_{27}F_{27}S_{7}S_{2}S_{2}$, $F_{1}F_{1}S_{7}S_{2}S_{2}$, $F_{22}F_{28}S_{23}V_{4}V_{4}$, $F_{22}F_{28}S_{3}V_{4}V_{4}$, $F_{5}F_{28}S_{23}V_{4}V_{4}$, $F_{5}F_{28}S_{3}V_{4}V_{4}$, $F_{2}F_{5}S_{3}V_{4}V_{4}$, $F_{23}F_{27}S_{22}V_{3}V_{4}$, $F_{23}F_{27}S_{2}V_{3}V_{4}$, $F_{6}F_{27}S_{22}V_{3}V_{4}$, $F_{6}F_{27}S_{2}V_{3}V_{4}$, $F_{1}F_{6}S_{2}V_{3}V_{4}$, $F_{22}F_{27}S_{22}V_{3}V_{4}$, $F_{22}F_{27}S_{2}V_{3}V_{4}$, $F_{5}F_{27}S_{22}V_{3}V_{4}$, $F_{5}F_{27}S_{2}V_{3}V_{4}$, $F_{1}F_{5}S_{2}V_{3}V_{4}$, $F_{23}F_{28}S_{21}V_{3}V_{3}$, $F_{23}F_{28}S_{1}V_{3}V_{3}$, $F_{6}F_{28}S_{21}V_{3}V_{3}$, $F_{6}F_{28}S_{1}V_{3}V_{3}$, $F_{2}F_{6}S_{1}V_{3}V_{3}$, $F_{5}F_{28}S_{7}S_{21}S_{23}$, $F_{5}F_{28}S_{7}S_{23}S_{1}$, $F_{5}F_{28}S_{7}S_{21}S_{3}$, $F_{5}F_{28}S_{7}S_{1}S_{3}$, $F_{2}F_{5}S_{7}S_{1}S_{3}$, $F_{23}F_{23}S_{21}V_{3}V_{3}$, $F_{23}F_{6}S_{1}V_{3}V_{3}$, $F_{6}F_{6}S_{21}V_{3}V_{3}$, $F_{6}F_{6}S_{1}V_{3}V_{3}$, $F_{5}F_{27}S_{7}S_{22}S_{22}$, $F_{5}F_{27}S_{7}S_{22}S_{2}$, $F_{5}F_{27}S_{7}S_{2}S_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{2}$, $F_{22}F_{23}S_{22}V_{3}V_{4}$, $F_{22}F_{6}S_{2}V_{3}V_{4}$, $F_{23}F_{5}S_{2}V_{3}V_{4}$, $F_{5}F_{6}S_{22}V_{3}V_{4}$, $F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{22}F_{22}S_{23}V_{4}V_{4}$, $F_{22}F_{5}S_{3}V_{4}V_{4}$, $F_{5}F_{5}S_{23}V_{4}V_{4}$, $F_{5}F_{5}S_{3}V_{4}V_{4}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 12 $(\Delta B, \Delta L)$ = (2, -2) UV completions for topology 3 (see Fig.~\ref{fig:d=12_topologies}).} 
 \label{tab:T12Top3B2L-2}
 \end{center}


==> anc/Tables_dim12/Table_dim12_Top3_B2_L2.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {12} ^{ 3 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{1}$} {{$F_{20}F_{48}S_{9}S_{24}S_{24}$, $F_{20}F_{48}S_{9}S_{22}S_{24}$, $F_{20}F_{48}S_{9}S_{24}S_{4}$, $F_{20}F_{48}S_{9}S_{24}S_{2}$, $F_{7}F_{48}S_{9}S_{24}S_{24}$, $F_{7}F_{48}S_{9}S_{24}S_{4}$, $F_{7}F_{48}S_{14}S_{24}S_{24}$, $F_{7}F_{48}S_{14}S_{24}S_{4}$, $F_{20}F_{29}S_{9}S_{24}S_{24}$, $F_{20}F_{29}S_{9}S_{24}S_{4}$, $F_{7}F_{29}S_{9}S_{24}S_{24}$, $F_{7}F_{29}S_{9}S_{22}S_{24}$, $F_{7}F_{29}S_{9}S_{24}S_{4}$, $F_{7}F_{29}S_{9}S_{24}S_{2}$, $F_{7}F_{29}S_{14}S_{24}S_{24}$, $F_{7}F_{29}S_{14}S_{22}S_{24}$, $F_{7}F_{29}S_{14}S_{24}S_{4}$, $F_{7}F_{29}S_{14}S_{24}S_{2}$, $F_{20}F_{29}S_{9}S_{22}S_{24}$, $F_{20}F_{29}S_{9}S_{22}S_{4}$, $F_{7}F_{29}S_{9}S_{22}S_{22}$, $F_{7}F_{29}S_{9}S_{22}S_{4}$, $F_{7}F_{29}S_{9}S_{22}S_{2}$, $F_{7}F_{29}S_{14}S_{22}S_{22}$, $F_{7}F_{29}S_{14}S_{22}S_{4}$, $F_{7}F_{29}S_{14}S_{22}S_{2}$, $F_{20}F_{48}S_{9}S_{22}S_{4}$, $F_{20}F_{48}S_{9}S_{4}S_{4}$, $F_{20}F_{48}S_{9}S_{2}S_{4}$, $F_{7}F_{48}S_{9}S_{4}S_{4}$, $F_{7}F_{48}S_{14}S_{4}S_{4}$, $F_{20}F_{29}S_{9}S_{4}S_{4}$, $F_{7}F_{29}S_{9}S_{4}S_{4}$, $F_{7}F_{29}S_{9}S_{2}S_{4}$, $F_{7}F_{29}S_{14}S_{4}S_{4}$, $F_{7}F_{29}S_{14}S_{2}S_{4}$, $F_{12}F_{20}S_{9}S_{4}S_{4}$, $F_{12}F_{20}S_{9}S_{2}S_{4}$, $F_{12}F_{7}S_{9}S_{4}S_{4}$, $F_{12}F_{7}S_{14}S_{4}S_{4}$, $F_{3}F_{20}S_{9}S_{4}S_{4}$, $F_{3}F_{7}S_{9}S_{4}S_{4}$, $F_{3}F_{7}S_{9}S_{2}S_{4}$, $F_{3}F_{7}S_{14}S_{4}S_{4}$, $F_{3}F_{7}S_{14}S_{2}S_{4}$, $F_{20}F_{29}S_{9}S_{24}S_{2}$, $F_{20}F_{29}S_{9}S_{2}S_{4}$, $F_{7}F_{29}S_{9}S_{2}S_{2}$, $F_{7}F_{29}S_{14}S_{2}S_{2}$, $F_{3}F_{20}S_{9}S_{2}S_{4}$, $F_{3}F_{7}S_{9}S_{2}S_{2}$, $F_{3}F_{7}S_{14}S_{2}S_{2}$, $F_{44}F_{44}S_{24}S_{4}S_{4}$, $F_{44}F_{44}S_{22}S_{4}S_{4}$, $F_{25}F_{44}S_{24}S_{4}S_{4}$, $F_{44}F_{15}S_{4}S_{4}S_{4}$, $F_{44}F_{15}S_{2}S_{4}S_{4}$, $F_{44}F_{8}S_{4}S_{4}S_{4}$, $F_{25}F_{44}S_{24}S_{2}S_{4}$, $F_{44}F_{8}S_{2}S_{4}S_{4}$, $F_{25}F_{25}S_{24}S_{4}S_{4}$, $F_{25}F_{25}S_{22}S_{4}S_{4}$, $F_{25}F_{15}S_{4}S_{4}S_{4}$, $F_{25}F_{8}S_{4}S_{4}S_{4}$, $F_{25}F_{8}S_{2}S_{4}S_{4}$, $F_{25}F_{25}S_{24}S_{2}S_{4}$, $F_{25}F_{25}S_{22}S_{2}S_{4}$, $F_{25}F_{8}S_{2}S_{2}S_{4}$, $F_{15}F_{15}S_{24}S_{4}S_{4}$, $F_{15}F_{15}S_{22}S_{4}S_{4}$, $F_{15}F_{15}S_{4}S_{4}S_{4}$, $F_{15}F_{15}S_{2}S_{4}S_{4}$, $F_{8}F_{15}S_{24}S_{4}S_{4}$, $F_{8}F_{15}S_{4}S_{4}S_{4}$, $F_{25}F_{15}S_{2}S_{4}S_{4}$, $F_{8}F_{15}S_{24}S_{2}S_{4}$, $F_{8}F_{15}S_{2}S_{4}S_{4}$, $F_{8}F_{8}S_{24}S_{4}S_{4}$, $F_{8}F_{8}S_{22}S_{4}S_{4}$, $F_{8}F_{8}S_{4}S_{4}S_{4}$, $F_{8}F_{8}S_{2}S_{4}S_{4}$, $F_{8}F_{8}S_{24}S_{2}S_{4}$, $F_{8}F_{8}S_{22}S_{2}S_{4}$, $F_{8}F_{8}S_{2}S_{2}S_{4}$, $F_{25}F_{25}S_{24}S_{2}S_{2}$, $F_{25}F_{25}S_{22}S_{2}S_{2}$, $F_{25}F_{8}S_{2}S_{2}S_{2}$, $F_{8}F_{8}S_{24}S_{2}S_{2}$, $F_{8}F_{8}S_{22}S_{2}S_{2}$, $F_{8}F_{8}S_{2}S_{2}S_{2}$, $F_{44}F_{48}S_{24}S_{4}S_{4}$, $F_{44}F_{48}S_{24}S_{2}S_{4}$, $F_{25}F_{48}S_{24}S_{4}S_{4}$, $F_{15}F_{48}S_{24}S_{4}S_{4}$, $F_{15}F_{48}S_{24}S_{2}S_{4}$, $F_{8}F_{48}S_{24}S_{4}S_{4}$, $F_{25}F_{48}S_{24}S_{2}S_{4}$, $F_{8}F_{48}S_{24}S_{2}S_{4}$, $F_{44}F_{29}S_{24}S_{4}S_{4}$, $F_{25}F_{29}S_{24}S_{4}S_{4}$, $F_{25}F_{29}S_{24}S_{2}S_{4}$, $F_{15}F_{29}S_{24}S_{4}S_{4}$, $F_{8}F_{29}S_{24}S_{4}S_{4}$, $F_{8}F_{29}S_{24}S_{2}S_{4}$, $F_{25}F_{29}S_{24}S_{2}S_{2}$, $F_{8}F_{29}S_{24}S_{2}S_{2}$, $F_{44}F_{29}S_{22}S_{4}S_{4}$, $F_{25}F_{29}S_{22}S_{4}S_{4}$, $F_{25}F_{29}S_{22}S_{2}S_{4}$, $F_{15}F_{29}S_{22}S_{4}S_{4}$, $F_{8}F_{29}S_{22}S_{4}S_{4}$, $F_{8}F_{29}S_{22}S_{2}S_{4}$, $F_{25}F_{29}S_{22}S_{2}S_{2}$, $F_{8}F_{29}S_{22}S_{2}S_{2}$, $F_{44}F_{48}S_{4}S_{4}S_{4}$, $F_{44}F_{48}S_{2}S_{4}S_{4}$, $F_{25}F_{48}S_{4}S_{4}S_{4}$, $F_{15}F_{48}S_{4}S_{4}S_{4}$, $F_{15}F_{48}S_{2}S_{4}S_{4}$, $F_{8}F_{48}S_{4}S_{4}S_{4}$, $F_{25}F_{48}S_{2}S_{4}S_{4}$, $F_{8}F_{48}S_{2}S_{4}S_{4}$, $F_{44}F_{29}S_{4}S_{4}S_{4}$, $F_{25}F_{29}S_{4}S_{4}S_{4}$, $F_{25}F_{29}S_{2}S_{4}S_{4}$, $F_{15}F_{29}S_{4}S_{4}S_{4}$, $F_{8}F_{29}S_{4}S_{4}S_{4}$, $F_{8}F_{29}S_{2}S_{4}S_{4}$, $F_{25}F_{29}S_{2}S_{2}S_{4}$, $F_{8}F_{29}S_{2}S_{2}S_{4}$, $F_{12}F_{15}S_{4}S_{4}S_{4}$, $F_{12}F_{15}S_{2}S_{4}S_{4}$, $F_{12}F_{8}S_{4}S_{4}S_{4}$, $F_{12}F_{8}S_{2}S_{4}S_{4}$, $F_{3}F_{15}S_{4}S_{4}S_{4}$, $F_{3}F_{8}S_{4}S_{4}S_{4}$, $F_{3}F_{8}S_{2}S_{4}S_{4}$, $F_{3}F_{8}S_{2}S_{2}S_{4}$, $F_{44}F_{29}S_{2}S_{4}S_{4}$, $F_{15}F_{29}S_{2}S_{4}S_{4}$, $F_{25}F_{29}S_{2}S_{2}S_{2}$, $F_{8}F_{29}S_{2}S_{2}S_{2}$, $F_{3}F_{15}S_{2}S_{4}S_{4}$, $F_{3}F_{8}S_{2}S_{2}S_{2}$, $F_{48}F_{48}S_{9}S_{24}S_{24}$, $F_{48}F_{48}S_{14}S_{24}S_{24}$, $F_{29}F_{48}S_{9}S_{24}S_{24}$, $F_{29}F_{48}S_{9}S_{22}S_{24}$, $F_{48}F_{48}S_{9}S_{24}S_{4}$, $F_{48}F_{48}S_{14}S_{24}S_{4}$, $F_{29}F_{48}S_{9}S_{24}S_{4}$, $F_{29}F_{48}S_{9}S_{24}S_{2}$, $F_{29}F_{29}S_{9}S_{24}S_{24}$, $F_{29}F_{29}S_{14}S_{24}S_{24}$, $F_{29}F_{29}S_{9}S_{22}S_{24}$, $F_{29}F_{29}S_{14}S_{22}S_{24}$, $F_{29}F_{29}S_{9}S_{24}S_{4}$, $F_{29}F_{29}S_{14}S_{24}S_{4}$, $F_{29}F_{29}S_{9}S_{24}S_{2}$, $F_{29}F_{29}S_{14}S_{24}S_{2}$, $F_{29}F_{29}S_{9}S_{22}S_{22}$, $F_{29}F_{29}S_{14}S_{22}S_{22}$, $F_{29}F_{48}S_{9}S_{22}S_{4}$, $F_{29}F_{29}S_{9}S_{22}S_{4}$, $F_{29}F_{29}S_{14}S_{22}S_{4}$, $F_{29}F_{29}S_{9}S_{22}S_{2}$, $F_{29}F_{29}S_{14}S_{22}S_{2}$, $F_{48}F_{48}S_{9}S_{4}S_{4}$, $F_{48}F_{48}S_{14}S_{4}S_{4}$, $F_{29}F_{48}S_{9}S_{4}S_{4}$, $F_{29}F_{48}S_{9}S_{2}S_{4}$, $F_{29}F_{29}S_{9}S_{4}S_{4}$, $F_{29}F_{29}S_{14}S_{4}S_{4}$, $F_{29}F_{29}S_{9}S_{2}S_{4}$, $F_{29}F_{29}S_{14}S_{2}S_{4}$, $F_{12}F_{12}S_{9}S_{4}S_{4}$, $F_{12}F_{12}S_{14}S_{4}S_{4}$, $F_{3}F_{12}S_{9}S_{4}S_{4}$, $F_{3}F_{12}S_{9}S_{2}S_{4}$, $F_{3}F_{3}S_{9}S_{4}S_{4}$, $F_{3}F_{3}S_{14}S_{4}S_{4}$, $F_{3}F_{3}S_{9}S_{2}S_{4}$, $F_{3}F_{3}S_{14}S_{2}S_{4}$, $F_{29}F_{29}S_{9}S_{2}S_{2}$, $F_{29}F_{29}S_{14}S_{2}S_{2}$, $F_{3}F_{3}S_{9}S_{2}S_{2}$, $F_{3}F_{3}S_{14}S_{2}S_{2}$, $F_{20}F_{48}S_{24}S_{24}S_{4}$, $F_{20}F_{48}S_{22}S_{24}S_{4}$, $F_{20}F_{48}S_{24}S_{4}S_{4}$, $F_{20}F_{48}S_{24}S_{2}S_{4}$, $F_{7}F_{48}S_{24}S_{24}S_{4}$, $F_{7}F_{48}S_{24}S_{4}S_{4}$, $F_{7}F_{48}S_{24}S_{24}S_{2}$, $F_{7}F_{48}S_{24}S_{2}S_{4}$, $F_{20}F_{29}S_{24}S_{24}S_{4}$, $F_{20}F_{29}S_{24}S_{4}S_{4}$, $F_{7}F_{29}S_{24}S_{24}S_{4}$, $F_{7}F_{29}S_{22}S_{24}S_{4}$, $F_{7}F_{29}S_{24}S_{4}S_{4}$, $F_{7}F_{29}S_{24}S_{2}S_{4}$, $F_{7}F_{29}S_{24}S_{24}S_{2}$, $F_{7}F_{29}S_{22}S_{24}S_{2}$, $F_{7}F_{29}S_{24}S_{2}S_{2}$, $F_{20}F_{29}S_{22}S_{24}S_{4}$, $F_{20}F_{29}S_{22}S_{4}S_{4}$, $F_{7}F_{29}S_{22}S_{22}S_{4}$, $F_{7}F_{29}S_{22}S_{4}S_{4}$, $F_{7}F_{29}S_{22}S_{2}S_{4}$, $F_{7}F_{29}S_{22}S_{22}S_{2}$, $F_{7}F_{29}S_{22}S_{2}S_{2}$, $F_{20}F_{48}S_{22}S_{4}S_{4}$, $F_{20}F_{48}S_{4}S_{4}S_{4}$, $F_{20}F_{48}S_{2}S_{4}S_{4}$, $F_{7}F_{48}S_{4}S_{4}S_{4}$, $F_{7}F_{48}S_{2}S_{4}S_{4}$, $F_{20}F_{29}S_{4}S_{4}S_{4}$, $F_{7}F_{29}S_{4}S_{4}S_{4}$, $F_{7}F_{29}S_{2}S_{4}S_{4}$, $F_{7}F_{29}S_{2}S_{2}S_{4}$, $F_{12}F_{20}S_{4}S_{4}S_{4}$, $F_{12}F_{20}S_{2}S_{4}S_{4}$, $F_{12}F_{7}S_{4}S_{4}S_{4}$, $F_{12}F_{7}S_{2}S_{4}S_{4}$, $F_{3}F_{20}S_{4}S_{4}S_{4}$, $F_{3}F_{7}S_{4}S_{4}S_{4}$, $F_{3}F_{7}S_{2}S_{4}S_{4}$, $F_{3}F_{7}S_{2}S_{2}S_{4}$, $F_{20}F_{29}S_{24}S_{2}S_{4}$, $F_{20}F_{29}S_{2}S_{4}S_{4}$, $F_{7}F_{29}S_{2}S_{2}S_{2}$, $F_{3}F_{20}S_{2}S_{4}S_{4}$, $F_{3}F_{7}S_{2}S_{2}S_{2}$, $F_{44}F_{44}S_{24}S_{24}S_{4}$, $F_{44}F_{44}S_{22}S_{24}S_{4}$, $F_{25}F_{44}S_{24}S_{24}S_{4}$, $F_{25}F_{44}S_{22}S_{24}S_{4}$, $F_{25}F_{25}S_{24}S_{24}S_{4}$, $F_{25}F_{25}S_{22}S_{24}S_{4}$, $F_{25}F_{25}S_{22}S_{22}S_{4}$, $F_{44}F_{15}S_{24}S_{4}S_{4}$, $F_{44}F_{15}S_{24}S_{2}S_{4}$, $F_{25}F_{15}S_{24}S_{4}S_{4}$, $F_{25}F_{15}S_{22}S_{4}S_{4}$, $F_{44}F_{8}S_{24}S_{4}S_{4}$, $F_{25}F_{8}S_{24}S_{4}S_{4}$, $F_{25}F_{8}S_{24}S_{2}S_{4}$, $F_{25}F_{8}S_{22}S_{4}S_{4}$, $F_{25}F_{8}S_{22}S_{2}S_{4}$, $F_{25}F_{44}S_{24}S_{24}S_{2}$, $F_{25}F_{25}S_{24}S_{24}S_{2}$, $F_{25}F_{25}S_{22}S_{24}S_{2}$, $F_{25}F_{25}S_{22}S_{22}S_{2}$, $F_{44}F_{8}S_{24}S_{2}S_{4}$, $F_{25}F_{8}S_{24}S_{2}S_{2}$, $F_{25}F_{8}S_{22}S_{2}S_{2}$, $F_{44}F_{48}S_{24}S_{24}S_{4}$, $F_{44}F_{48}S_{24}S_{24}S_{2}$, $F_{25}F_{48}S_{24}S_{24}S_{4}$, $F_{25}F_{48}S_{22}S_{24}S_{4}$, $F_{44}F_{29}S_{24}S_{24}S_{4}$, $F_{25}F_{29}S_{24}S_{24}S_{4}$, $F_{25}F_{29}S_{24}S_{24}S_{2}$, $F_{25}F_{29}S_{22}S_{24}S_{4}$, $F_{25}F_{29}S_{22}S_{24}S_{2}$, $F_{44}F_{29}S_{22}S_{24}S_{4}$, $F_{25}F_{29}S_{22}S_{22}S_{4}$, $F_{25}F_{29}S_{22}S_{22}S_{2}$, $F_{25}F_{48}S_{22}S_{4}S_{4}$, $F_{44}F_{29}S_{24}S_{2}S_{4}$, $F_{44}F_{44}S_{24}S_{24}S_{24}$, $F_{44}F_{44}S_{22}S_{24}S_{24}$, $F_{25}F_{44}S_{24}S_{24}S_{24}$, $F_{25}F_{44}S_{22}S_{24}S_{24}$, $F_{25}F_{25}S_{24}S_{24}S_{24}$, $F_{25}F_{25}S_{22}S_{24}S_{24}$, $F_{25}F_{25}S_{22}S_{22}S_{24}$, $F_{25}F_{25}S_{22}S_{22}S_{22}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{2}$} {{$F_{19}F_{47}S_{9}S_{24}S_{24}$, $F_{19}F_{47}S_{9}S_{22}S_{24}$, $F_{19}F_{47}S_{9}S_{24}S_{4}$, $F_{19}F_{47}S_{9}S_{24}S_{2}$, $F_{17}F_{47}S_{14}S_{24}S_{24}$, $F_{17}F_{47}S_{14}S_{24}S_{4}$, $F_{19}F_{28}S_{9}S_{22}S_{24}$, $F_{19}F_{28}S_{9}S_{22}S_{4}$, $F_{17}F_{28}S_{14}S_{22}S_{22}$, $F_{17}F_{28}S_{14}S_{22}S_{2}$, $F_{19}F_{47}S_{9}S_{22}S_{4}$, $F_{19}F_{47}S_{9}S_{4}S_{4}$, $F_{19}F_{47}S_{9}S_{2}S_{4}$, $F_{17}F_{47}S_{14}S_{4}S_{4}$, $F_{11}F_{19}S_{9}S_{4}S_{4}$, $F_{11}F_{19}S_{9}S_{2}S_{4}$, $F_{11}F_{17}S_{14}S_{4}S_{4}$, $F_{19}F_{28}S_{9}S_{24}S_{2}$, $F_{19}F_{28}S_{9}S_{2}S_{4}$, $F_{17}F_{28}S_{14}S_{2}S_{2}$, $F_{2}F_{19}S_{9}S_{2}S_{4}$, $F_{2}F_{17}S_{14}S_{2}S_{2}$, $F_{26}F_{43}S_{24}S_{4}S_{4}$, $F_{26}F_{43}S_{22}S_{4}S_{4}$, $F_{26}F_{14}S_{4}S_{4}S_{4}$, $F_{26}F_{14}S_{2}S_{4}S_{4}$, $F_{23}F_{26}S_{24}S_{2}S_{4}$, $F_{26}F_{6}S_{2}S_{4}S_{4}$, $F_{43}F_{9}S_{4}S_{4}S_{4}$, $F_{43}F_{9}S_{2}S_{4}S_{4}$, $F_{9}F_{14}S_{24}S_{4}S_{4}$, $F_{9}F_{14}S_{22}S_{4}S_{4}$, $F_{9}F_{14}S_{4}S_{4}S_{4}$, $F_{9}F_{14}S_{2}S_{4}S_{4}$, $F_{23}F_{9}S_{2}S_{4}S_{4}$, $F_{6}F_{9}S_{24}S_{2}S_{4}$, $F_{6}F_{9}S_{2}S_{4}S_{4}$, $F_{22}F_{43}S_{24}S_{2}S_{4}$, $F_{22}F_{14}S_{2}S_{4}S_{4}$, $F_{22}F_{23}S_{22}S_{2}S_{2}$, $F_{22}F_{6}S_{2}S_{2}S_{2}$, $F_{43}F_{5}S_{2}S_{4}S_{4}$, $F_{5}F_{14}S_{24}S_{2}S_{4}$, $F_{5}F_{14}S_{2}S_{4}S_{4}$, $F_{23}F_{5}S_{2}S_{2}S_{2}$, $F_{5}F_{6}S_{22}S_{2}S_{2}$, $F_{5}F_{6}S_{2}S_{2}S_{2}$, $F_{9}F_{30}S_{9}S_{24}S_{24}$, $F_{9}F_{30}S_{9}S_{22}S_{24}$, $F_{9}F_{30}S_{9}S_{24}S_{4}$, $F_{9}F_{30}S_{9}S_{24}S_{2}$, $F_{9}F_{27}S_{9}S_{22}S_{24}$, $F_{9}F_{27}S_{9}S_{22}S_{4}$, $F_{9}F_{30}S_{9}S_{22}S_{4}$, $F_{9}F_{30}S_{9}S_{4}S_{4}$, $F_{9}F_{30}S_{9}S_{2}S_{4}$, $F_{4}F_{9}S_{9}S_{4}S_{4}$, $F_{4}F_{9}S_{9}S_{2}S_{4}$, $F_{9}F_{27}S_{9}S_{24}S_{2}$, $F_{9}F_{27}S_{9}S_{2}S_{4}$, $F_{1}F_{9}S_{9}S_{2}S_{4}$, $F_{5}F_{30}S_{14}S_{24}S_{24}$, $F_{5}F_{30}S_{14}S_{24}S_{4}$, $F_{5}F_{27}S_{14}S_{22}S_{22}$, $F_{5}F_{27}S_{14}S_{22}S_{2}$, $F_{5}F_{30}S_{14}S_{4}S_{4}$, $F_{4}F_{5}S_{14}S_{4}S_{4}$, $F_{5}F_{27}S_{14}S_{2}S_{2}$, $F_{1}F_{5}S_{14}S_{2}S_{2}$, $F_{43}F_{47}S_{24}S_{4}S_{4}$, $F_{43}F_{47}S_{24}S_{2}S_{4}$, $F_{14}F_{47}S_{24}S_{4}S_{4}$, $F_{14}F_{47}S_{24}S_{2}S_{4}$, $F_{23}F_{47}S_{24}S_{2}S_{4}$, $F_{6}F_{47}S_{24}S_{2}S_{4}$, $F_{43}F_{28}S_{22}S_{4}S_{4}$, $F_{14}F_{28}S_{22}S_{4}S_{4}$, $F_{23}F_{28}S_{22}S_{2}S_{2}$, $F_{6}F_{28}S_{22}S_{2}S_{2}$, $F_{43}F_{47}S_{4}S_{4}S_{4}$, $F_{43}F_{47}S_{2}S_{4}S_{4}$, $F_{14}F_{47}S_{4}S_{4}S_{4}$, $F_{14}F_{47}S_{2}S_{4}S_{4}$, $F_{23}F_{47}S_{2}S_{4}S_{4}$, $F_{6}F_{47}S_{2}S_{4}S_{4}$, $F_{11}F_{14}S_{4}S_{4}S_{4}$, $F_{11}F_{14}S_{2}S_{4}S_{4}$, $F_{11}F_{6}S_{2}S_{4}S_{4}$, $F_{43}F_{28}S_{2}S_{4}S_{4}$, $F_{14}F_{28}S_{2}S_{4}S_{4}$, $F_{23}F_{28}S_{2}S_{2}S_{2}$, $F_{6}F_{28}S_{2}S_{2}S_{2}$, $F_{2}F_{14}S_{2}S_{4}S_{4}$, $F_{2}F_{6}S_{2}S_{2}S_{2}$, $F_{26}F_{30}S_{24}S_{4}S_{4}$, $F_{26}F_{30}S_{24}S_{2}S_{4}$, $F_{26}F_{27}S_{22}S_{4}S_{4}$, $F_{26}F_{30}S_{4}S_{4}S_{4}$, $F_{26}F_{30}S_{2}S_{4}S_{4}$, $F_{26}F_{27}S_{2}S_{4}S_{4}$, $F_{9}F_{30}S_{24}S_{4}S_{4}$, $F_{9}F_{30}S_{24}S_{2}S_{4}$, $F_{9}F_{27}S_{22}S_{4}S_{4}$, $F_{9}F_{30}S_{4}S_{4}S_{4}$, $F_{9}F_{30}S_{2}S_{4}S_{4}$, $F_{4}F_{9}S_{4}S_{4}S_{4}$, $F_{4}F_{9}S_{2}S_{4}S_{4}$, $F_{9}F_{27}S_{2}S_{4}S_{4}$, $F_{1}F_{9}S_{2}S_{4}S_{4}$, $F_{22}F_{30}S_{24}S_{2}S_{4}$, $F_{22}F_{27}S_{22}S_{2}S_{2}$, $F_{22}F_{30}S_{2}S_{4}S_{4}$, $F_{22}F_{27}S_{2}S_{2}S_{2}$, $F_{5}F_{30}S_{24}S_{2}S_{4}$, $F_{5}F_{27}S_{22}S_{2}S_{2}$, $F_{5}F_{30}S_{2}S_{4}S_{4}$, $F_{4}F_{5}S_{2}S_{4}S_{4}$, $F_{5}F_{27}S_{2}S_{2}S_{2}$, $F_{1}F_{5}S_{2}S_{2}S_{2}$, $F_{30}F_{47}S_{9}S_{24}S_{24}$, $F_{30}F_{47}S_{14}S_{24}S_{24}$, $F_{27}F_{47}S_{9}S_{22}S_{24}$, $F_{30}F_{47}S_{9}S_{24}S_{4}$, $F_{30}F_{47}S_{14}S_{24}S_{4}$, $F_{27}F_{47}S_{9}S_{24}S_{2}$, $F_{28}F_{30}S_{9}S_{22}S_{24}$, $F_{27}F_{28}S_{14}S_{22}S_{22}$, $F_{28}F_{30}S_{9}S_{22}S_{4}$, $F_{27}F_{28}S_{14}S_{22}S_{2}$, $F_{27}F_{47}S_{9}S_{22}S_{4}$, $F_{30}F_{47}S_{9}S_{4}S_{4}$, $F_{30}F_{47}S_{14}S_{4}S_{4}$, $F_{27}F_{47}S_{9}S_{2}S_{4}$, $F_{4}F_{11}S_{9}S_{4}S_{4}$, $F_{4}F_{11}S_{14}S_{4}S_{4}$, $F_{1}F_{11}S_{9}S_{2}S_{4}$, $F_{28}F_{30}S_{9}S_{24}S_{2}$, $F_{28}F_{30}S_{9}S_{2}S_{4}$, $F_{27}F_{28}S_{14}S_{2}S_{2}$, $F_{2}F_{4}S_{9}S_{2}S_{4}$, $F_{1}F_{2}S_{14}S_{2}S_{2}$, $F_{20}F_{47}S_{9}S_{24}V_{19}$, $F_{20}F_{47}S_{9}S_{24}V_{2}$, $F_{7}F_{47}S_{9}S_{24}V_{19}$, $F_{7}F_{47}S_{9}S_{24}V_{2}$, $F_{7}F_{47}S_{14}S_{24}V_{19}$, $F_{7}F_{47}S_{14}S_{24}V_{2}$, $F_{7}F_{28}S_{9}S_{22}V_{19}$, $F_{7}F_{28}S_{9}S_{22}V_{2}$, $F_{7}F_{28}S_{14}S_{22}V_{19}$, $F_{7}F_{28}S_{14}S_{22}V_{2}$, $F_{20}F_{47}S_{9}S_{4}V_{19}$, $F_{20}F_{47}S_{9}S_{4}V_{2}$, $F_{7}F_{47}S_{9}S_{4}V_{19}$, $F_{7}F_{47}S_{9}S_{4}V_{2}$, $F_{7}F_{47}S_{14}S_{4}V_{19}$, $F_{7}F_{47}S_{14}S_{4}V_{2}$, $F_{11}F_{20}S_{9}S_{4}V_{2}$, $F_{11}F_{7}S_{9}S_{4}V_{2}$, $F_{11}F_{7}S_{14}S_{4}V_{2}$, $F_{7}F_{28}S_{9}S_{2}V_{19}$, $F_{7}F_{28}S_{9}S_{2}V_{2}$, $F_{7}F_{28}S_{14}S_{2}V_{19}$, $F_{7}F_{28}S_{14}S_{2}V_{2}$, $F_{2}F_{7}S_{9}S_{2}V_{2}$, $F_{2}F_{7}S_{14}S_{2}V_{2}$, $F_{26}F_{44}S_{4}S_{4}V_{19}$, $F_{25}F_{26}S_{4}S_{4}V_{19}$, $F_{26}F_{15}S_{4}S_{4}V_{2}$, $F_{26}F_{8}S_{4}S_{4}V_{2}$, $F_{25}F_{26}S_{2}S_{4}V_{19}$, $F_{26}F_{8}S_{2}S_{4}V_{2}$, $F_{44}F_{9}S_{4}S_{4}V_{2}$, $F_{25}F_{9}S_{4}S_{4}V_{2}$, $F_{9}F_{15}S_{4}S_{4}V_{19}$, $F_{9}F_{15}S_{4}S_{4}V_{2}$, $F_{8}F_{9}S_{4}S_{4}V_{19}$, $F_{8}F_{9}S_{4}S_{4}V_{2}$, $F_{25}F_{9}S_{2}S_{4}V_{2}$, $F_{8}F_{9}S_{2}S_{4}V_{19}$, $F_{8}F_{9}S_{2}S_{4}V_{2}$, $F_{22}F_{25}S_{2}S_{4}V_{19}$, $F_{22}F_{8}S_{2}S_{4}V_{2}$, $F_{22}F_{25}S_{2}S_{2}V_{19}$, $F_{22}F_{8}S_{2}S_{2}V_{2}$, $F_{25}F_{5}S_{2}S_{4}V_{2}$, $F_{5}F_{8}S_{2}S_{4}V_{19}$, $F_{5}F_{8}S_{2}S_{4}V_{2}$, $F_{25}F_{5}S_{2}S_{2}V_{2}$, $F_{5}F_{8}S_{2}S_{2}V_{19}$, $F_{5}F_{8}S_{2}S_{2}V_{2}$, $F_{9}F_{48}S_{9}S_{24}V_{19}$, $F_{9}F_{48}S_{9}S_{24}V_{2}$, $F_{9}F_{29}S_{9}S_{24}V_{19}$, $F_{9}F_{29}S_{9}S_{24}V_{2}$, $F_{9}F_{29}S_{9}S_{22}V_{19}$, $F_{9}F_{29}S_{9}S_{22}V_{2}$, $F_{9}F_{48}S_{9}S_{4}V_{19}$, $F_{9}F_{48}S_{9}S_{4}V_{2}$, $F_{9}F_{29}S_{9}S_{4}V_{19}$, $F_{9}F_{29}S_{9}S_{4}V_{2}$, $F_{12}F_{9}S_{9}S_{4}V_{2}$, $F_{3}F_{9}S_{9}S_{4}V_{2}$, $F_{9}F_{29}S_{9}S_{2}V_{19}$, $F_{9}F_{29}S_{9}S_{2}V_{2}$, $F_{3}F_{9}S_{9}S_{2}V_{2}$, $F_{5}F_{29}S_{14}S_{24}V_{19}$, $F_{5}F_{29}S_{14}S_{24}V_{2}$, $F_{5}F_{29}S_{14}S_{22}V_{19}$, $F_{5}F_{29}S_{14}S_{22}V_{2}$, $F_{5}F_{29}S_{14}S_{4}V_{19}$, $F_{5}F_{29}S_{14}S_{4}V_{2}$, $F_{3}F_{5}S_{14}S_{4}V_{2}$, $F_{5}F_{29}S_{14}S_{2}V_{19}$, $F_{5}F_{29}S_{14}S_{2}V_{2}$, $F_{3}F_{5}S_{14}S_{2}V_{2}$, $F_{44}F_{47}S_{24}S_{4}V_{1}$, $F_{25}F_{47}S_{24}S_{4}V_{1}$, $F_{15}F_{47}S_{24}S_{4}V_{1}$, $F_{8}F_{47}S_{24}S_{4}V_{1}$, $F_{25}F_{47}S_{24}S_{2}V_{1}$, $F_{8}F_{47}S_{24}S_{2}V_{1}$, $F_{25}F_{28}S_{22}S_{4}V_{1}$, $F_{8}F_{28}S_{22}S_{4}V_{1}$, $F_{25}F_{28}S_{22}S_{2}V_{1}$, $F_{8}F_{28}S_{22}S_{2}V_{1}$, $F_{44}F_{47}S_{4}S_{4}V_{1}$, $F_{25}F_{47}S_{4}S_{4}V_{1}$, $F_{15}F_{47}S_{4}S_{4}V_{1}$, $F_{8}F_{47}S_{4}S_{4}V_{1}$, $F_{25}F_{47}S_{2}S_{4}V_{1}$, $F_{8}F_{47}S_{2}S_{4}V_{1}$, $F_{11}F_{15}S_{4}S_{4}V_{1}$, $F_{11}F_{8}S_{4}S_{4}V_{1}$, $F_{11}F_{8}S_{2}S_{4}V_{1}$, $F_{25}F_{28}S_{2}S_{4}V_{1}$, $F_{8}F_{28}S_{2}S_{4}V_{1}$, $F_{25}F_{28}S_{2}S_{2}V_{1}$, $F_{8}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{8}S_{2}S_{4}V_{1}$, $F_{2}F_{8}S_{2}S_{2}V_{1}$, $F_{26}F_{48}S_{24}S_{4}V_{1}$, $F_{26}F_{29}S_{24}S_{4}V_{1}$, $F_{26}F_{29}S_{22}S_{4}V_{1}$, $F_{26}F_{48}S_{4}S_{4}V_{1}$, $F_{26}F_{29}S_{4}S_{4}V_{1}$, $F_{26}F_{29}S_{2}S_{4}V_{1}$, $F_{9}F_{48}S_{24}S_{4}V_{1}$, $F_{9}F_{29}S_{24}S_{4}V_{1}$, $F_{9}F_{29}S_{22}S_{4}V_{1}$, $F_{9}F_{48}S_{4}S_{4}V_{1}$, $F_{9}F_{29}S_{4}S_{4}V_{1}$, $F_{12}F_{9}S_{4}S_{4}V_{1}$, $F_{3}F_{9}S_{4}S_{4}V_{1}$, $F_{9}F_{29}S_{2}S_{4}V_{1}$, $F_{3}F_{9}S_{2}S_{4}V_{1}$, $F_{22}F_{29}S_{24}S_{2}V_{1}$, $F_{22}F_{29}S_{22}S_{2}V_{1}$, $F_{22}F_{29}S_{2}S_{4}V_{1}$, $F_{22}F_{29}S_{2}S_{2}V_{1}$, $F_{5}F_{29}S_{24}S_{2}V_{1}$, $F_{5}F_{29}S_{22}S_{2}V_{1}$, $F_{5}F_{29}S_{2}S_{4}V_{1}$, $F_{3}F_{5}S_{2}S_{4}V_{1}$, $F_{5}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{5}S_{2}S_{2}V_{1}$, $F_{20}F_{29}S_{9}S_{24}V_{19}$, $F_{20}F_{29}S_{9}S_{4}V_{19}$, $F_{7}F_{29}S_{9}S_{24}V_{19}$, $F_{7}F_{29}S_{9}S_{22}V_{19}$, $F_{7}F_{29}S_{9}S_{4}V_{19}$, $F_{7}F_{29}S_{9}S_{2}V_{19}$, $F_{7}F_{29}S_{14}S_{24}V_{19}$, $F_{7}F_{29}S_{14}S_{22}V_{19}$, $F_{7}F_{29}S_{14}S_{4}V_{19}$, $F_{7}F_{29}S_{14}S_{2}V_{19}$, $F_{20}F_{29}S_{9}S_{24}V_{2}$, $F_{20}F_{29}S_{9}S_{4}V_{2}$, $F_{7}F_{29}S_{9}S_{24}V_{2}$, $F_{7}F_{29}S_{9}S_{22}V_{2}$, $F_{7}F_{29}S_{9}S_{4}V_{2}$, $F_{7}F_{29}S_{9}S_{2}V_{2}$, $F_{7}F_{29}S_{14}S_{24}V_{2}$, $F_{7}F_{29}S_{14}S_{22}V_{2}$, $F_{7}F_{29}S_{14}S_{4}V_{2}$, $F_{7}F_{29}S_{14}S_{2}V_{2}$, $F_{3}F_{20}S_{9}S_{4}V_{2}$, $F_{3}F_{7}S_{9}S_{4}V_{2}$, $F_{3}F_{7}S_{9}S_{2}V_{2}$, $F_{3}F_{7}S_{14}S_{4}V_{2}$, $F_{3}F_{7}S_{14}S_{2}V_{2}$, $F_{25}F_{44}S_{24}S_{4}V_{1}$, $F_{25}F_{25}S_{24}S_{4}V_{1}$, $F_{25}F_{25}S_{22}S_{4}V_{1}$, $F_{25}F_{15}S_{4}S_{4}V_{1}$, $F_{25}F_{8}S_{4}S_{4}V_{1}$, $F_{25}F_{8}S_{2}S_{4}V_{1}$, $F_{25}F_{25}S_{24}S_{2}V_{1}$, $F_{25}F_{25}S_{22}S_{2}V_{1}$, $F_{25}F_{8}S_{2}S_{2}V_{1}$, $F_{44}F_{8}S_{4}S_{4}V_{1}$, $F_{8}F_{15}S_{24}S_{4}V_{1}$, $F_{8}F_{15}S_{4}S_{4}V_{1}$, $F_{8}F_{8}S_{24}S_{4}V_{1}$, $F_{8}F_{8}S_{22}S_{4}V_{1}$, $F_{8}F_{8}S_{4}S_{4}V_{1}$, $F_{8}F_{8}S_{2}S_{4}V_{1}$, $F_{8}F_{8}S_{24}S_{2}V_{1}$, $F_{8}F_{8}S_{22}S_{2}V_{1}$, $F_{8}F_{8}S_{2}S_{2}V_{1}$, $F_{26}F_{43}S_{24}S_{4}V_{1}$, $F_{26}F_{43}S_{22}S_{4}V_{1}$, $F_{23}F_{26}S_{24}S_{4}V_{1}$, $F_{26}F_{14}S_{4}S_{4}V_{1}$, $F_{26}F_{14}S_{2}S_{4}V_{1}$, $F_{26}F_{6}S_{4}S_{4}V_{1}$, $F_{43}F_{9}S_{4}S_{4}V_{1}$, $F_{43}F_{9}S_{2}S_{4}V_{1}$, $F_{23}F_{9}S_{4}S_{4}V_{1}$, $F_{9}F_{14}S_{24}S_{4}V_{1}$, $F_{9}F_{14}S_{22}S_{4}V_{1}$, $F_{9}F_{14}S_{4}S_{4}V_{1}$, $F_{9}F_{14}S_{2}S_{4}V_{1}$, $F_{6}F_{9}S_{24}S_{4}V_{1}$, $F_{6}F_{9}S_{4}S_{4}V_{1}$, $F_{22}F_{43}S_{24}S_{2}V_{1}$, $F_{22}F_{23}S_{22}S_{2}V_{1}$, $F_{22}F_{14}S_{2}S_{4}V_{1}$, $F_{22}F_{6}S_{2}S_{2}V_{1}$, $F_{43}F_{5}S_{2}S_{4}V_{1}$, $F_{23}F_{5}S_{2}S_{2}V_{1}$, $F_{5}F_{14}S_{24}S_{2}V_{1}$, $F_{5}F_{14}S_{2}S_{4}V_{1}$, $F_{5}F_{6}S_{22}S_{2}V_{1}$, $F_{5}F_{6}S_{2}S_{2}V_{1}$, $F_{9}F_{30}S_{9}S_{24}V_{19}$, $F_{9}F_{30}S_{9}S_{22}V_{19}$, $F_{9}F_{30}S_{9}S_{4}V_{19}$, $F_{9}F_{30}S_{9}S_{2}V_{19}$, $F_{9}F_{27}S_{9}S_{24}V_{19}$, $F_{9}F_{27}S_{9}S_{4}V_{19}$, $F_{9}F_{30}S_{9}S_{24}V_{2}$, $F_{9}F_{30}S_{9}S_{22}V_{2}$, $F_{9}F_{30}S_{9}S_{4}V_{2}$, $F_{9}F_{30}S_{9}S_{2}V_{2}$, $F_{9}F_{27}S_{9}S_{24}V_{2}$, $F_{9}F_{27}S_{9}S_{4}V_{2}$, $F_{4}F_{9}S_{9}S_{4}V_{2}$, $F_{4}F_{9}S_{9}S_{2}V_{2}$, $F_{1}F_{9}S_{9}S_{4}V_{2}$, $F_{5}F_{30}S_{14}S_{24}V_{19}$, $F_{5}F_{30}S_{14}S_{4}V_{19}$, $F_{5}F_{27}S_{14}S_{22}V_{19}$, $F_{5}F_{27}S_{14}S_{2}V_{19}$, $F_{5}F_{30}S_{14}S_{24}V_{2}$, $F_{5}F_{30}S_{14}S_{4}V_{2}$, $F_{5}F_{27}S_{14}S_{22}V_{2}$, $F_{5}F_{27}S_{14}S_{2}V_{2}$, $F_{4}F_{5}S_{14}S_{4}V_{2}$, $F_{1}F_{5}S_{14}S_{2}V_{2}$, $F_{44}F_{29}S_{4}S_{4}V_{19}$, $F_{25}F_{29}S_{4}S_{4}V_{19}$, $F_{25}F_{29}S_{2}S_{4}V_{19}$, $F_{15}F_{29}S_{4}S_{4}V_{19}$, $F_{8}F_{29}S_{4}S_{4}V_{19}$, $F_{8}F_{29}S_{2}S_{4}V_{19}$, $F_{25}F_{29}S_{2}S_{2}V_{19}$, $F_{8}F_{29}S_{2}S_{2}V_{19}$, $F_{44}F_{29}S_{4}S_{4}V_{2}$, $F_{25}F_{29}S_{4}S_{4}V_{2}$, $F_{25}F_{29}S_{2}S_{4}V_{2}$, $F_{15}F_{29}S_{4}S_{4}V_{2}$, $F_{8}F_{29}S_{4}S_{4}V_{2}$, $F_{8}F_{29}S_{2}S_{4}V_{2}$, $F_{25}F_{29}S_{2}S_{2}V_{2}$, $F_{8}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{15}S_{4}S_{4}V_{2}$, $F_{3}F_{8}S_{4}S_{4}V_{2}$, $F_{3}F_{8}S_{2}S_{4}V_{2}$, $F_{3}F_{8}S_{2}S_{2}V_{2}$, $F_{25}F_{48}S_{24}S_{4}V_{1}$, $F_{25}F_{29}S_{24}S_{4}V_{1}$, $F_{25}F_{29}S_{24}S_{2}V_{1}$, $F_{25}F_{29}S_{22}S_{4}V_{1}$, $F_{25}F_{29}S_{22}S_{2}V_{1}$, $F_{25}F_{48}S_{4}S_{4}V_{1}$, $F_{25}F_{29}S_{4}S_{4}V_{1}$, $F_{25}F_{29}S_{2}S_{4}V_{1}$, $F_{25}F_{29}S_{2}S_{2}V_{1}$, $F_{8}F_{48}S_{24}S_{4}V_{1}$, $F_{8}F_{29}S_{24}S_{4}V_{1}$, $F_{8}F_{29}S_{24}S_{2}V_{1}$, $F_{8}F_{29}S_{22}S_{4}V_{1}$, $F_{8}F_{29}S_{22}S_{2}V_{1}$, $F_{8}F_{48}S_{4}S_{4}V_{1}$, $F_{8}F_{29}S_{4}S_{4}V_{1}$, $F_{8}F_{29}S_{2}S_{4}V_{1}$, $F_{12}F_{8}S_{4}S_{4}V_{1}$, $F_{3}F_{8}S_{4}S_{4}V_{1}$, $F_{3}F_{8}S_{2}S_{4}V_{1}$, $F_{8}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{8}S_{2}S_{2}V_{1}$, $F_{43}F_{47}S_{24}S_{4}V_{1}$, $F_{43}F_{47}S_{24}S_{2}V_{1}$, $F_{23}F_{47}S_{24}S_{4}V_{1}$, $F_{14}F_{47}S_{24}S_{4}V_{1}$, $F_{14}F_{47}S_{24}S_{2}V_{1}$, $F_{6}F_{47}S_{24}S_{4}V_{1}$, $F_{43}F_{28}S_{22}S_{4}V_{1}$, $F_{23}F_{28}S_{22}S_{2}V_{1}$, $F_{14}F_{28}S_{22}S_{4}V_{1}$, $F_{6}F_{28}S_{22}S_{2}V_{1}$, $F_{43}F_{47}S_{4}S_{4}V_{1}$, $F_{43}F_{47}S_{2}S_{4}V_{1}$, $F_{23}F_{47}S_{4}S_{4}V_{1}$, $F_{14}F_{47}S_{4}S_{4}V_{1}$, $F_{14}F_{47}S_{2}S_{4}V_{1}$, $F_{6}F_{47}S_{4}S_{4}V_{1}$, $F_{11}F_{14}S_{4}S_{4}V_{1}$, $F_{11}F_{14}S_{2}S_{4}V_{1}$, $F_{11}F_{6}S_{4}S_{4}V_{1}$, $F_{43}F_{28}S_{2}S_{4}V_{1}$, $F_{23}F_{28}S_{2}S_{2}V_{1}$, $F_{14}F_{28}S_{2}S_{4}V_{1}$, $F_{6}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{14}S_{2}S_{4}V_{1}$, $F_{2}F_{6}S_{2}S_{2}V_{1}$, $F_{26}F_{30}S_{4}S_{4}V_{19}$, $F_{26}F_{30}S_{2}S_{4}V_{19}$, $F_{26}F_{27}S_{4}S_{4}V_{19}$, $F_{26}F_{30}S_{4}S_{4}V_{2}$, $F_{26}F_{30}S_{2}S_{4}V_{2}$, $F_{26}F_{27}S_{4}S_{4}V_{2}$, $F_{9}F_{30}S_{4}S_{4}V_{19}$, $F_{9}F_{30}S_{2}S_{4}V_{19}$, $F_{9}F_{27}S_{4}S_{4}V_{19}$, $F_{9}F_{30}S_{4}S_{4}V_{2}$, $F_{9}F_{30}S_{2}S_{4}V_{2}$, $F_{9}F_{27}S_{4}S_{4}V_{2}$, $F_{4}F_{9}S_{4}S_{4}V_{2}$, $F_{4}F_{9}S_{2}S_{4}V_{2}$, $F_{1}F_{9}S_{4}S_{4}V_{2}$, $F_{22}F_{30}S_{2}S_{4}V_{19}$, $F_{22}F_{27}S_{2}S_{2}V_{19}$, $F_{22}F_{30}S_{2}S_{4}V_{2}$, $F_{22}F_{27}S_{2}S_{2}V_{2}$, $F_{5}F_{30}S_{2}S_{4}V_{19}$, $F_{5}F_{27}S_{2}S_{2}V_{19}$, $F_{5}F_{30}S_{2}S_{4}V_{2}$, $F_{5}F_{27}S_{2}S_{2}V_{2}$, $F_{4}F_{5}S_{2}S_{4}V_{2}$, $F_{1}F_{5}S_{2}S_{2}V_{2}$, $F_{29}F_{48}S_{9}S_{24}V_{19}$, $F_{29}F_{29}S_{9}S_{24}V_{19}$, $F_{29}F_{29}S_{14}S_{24}V_{19}$, $F_{29}F_{29}S_{9}S_{22}V_{19}$, $F_{29}F_{29}S_{14}S_{22}V_{19}$, $F_{29}F_{48}S_{9}S_{4}V_{19}$, $F_{29}F_{29}S_{9}S_{4}V_{19}$, $F_{29}F_{29}S_{14}S_{4}V_{19}$, $F_{29}F_{29}S_{9}S_{2}V_{19}$, $F_{29}F_{29}S_{14}S_{2}V_{19}$, $F_{29}F_{48}S_{9}S_{24}V_{2}$, $F_{29}F_{29}S_{9}S_{24}V_{2}$, $F_{29}F_{29}S_{14}S_{24}V_{2}$, $F_{29}F_{29}S_{9}S_{22}V_{2}$, $F_{29}F_{29}S_{14}S_{22}V_{2}$, $F_{29}F_{48}S_{9}S_{4}V_{2}$, $F_{29}F_{29}S_{9}S_{4}V_{2}$, $F_{29}F_{29}S_{14}S_{4}V_{2}$, $F_{29}F_{29}S_{9}S_{2}V_{2}$, $F_{29}F_{29}S_{14}S_{2}V_{2}$, $F_{3}F_{12}S_{9}S_{4}V_{2}$, $F_{3}F_{3}S_{9}S_{4}V_{2}$, $F_{3}F_{3}S_{14}S_{4}V_{2}$, $F_{3}F_{3}S_{9}S_{2}V_{2}$, $F_{3}F_{3}S_{14}S_{2}V_{2}$, $F_{30}F_{47}S_{9}S_{24}V_{19}$, $F_{30}F_{47}S_{14}S_{24}V_{19}$, $F_{27}F_{47}S_{9}S_{24}V_{19}$, $F_{30}F_{47}S_{9}S_{24}V_{2}$, $F_{30}F_{47}S_{14}S_{24}V_{2}$, $F_{27}F_{47}S_{9}S_{24}V_{2}$, $F_{28}F_{30}S_{9}S_{22}V_{19}$, $F_{27}F_{28}S_{14}S_{22}V_{19}$, $F_{28}F_{30}S_{9}S_{22}V_{2}$, $F_{27}F_{28}S_{14}S_{22}V_{2}$, $F_{30}F_{47}S_{9}S_{4}V_{19}$, $F_{30}F_{47}S_{14}S_{4}V_{19}$, $F_{27}F_{47}S_{9}S_{4}V_{19}$, $F_{30}F_{47}S_{9}S_{4}V_{2}$, $F_{30}F_{47}S_{14}S_{4}V_{2}$, $F_{27}F_{47}S_{9}S_{4}V_{2}$, $F_{4}F_{11}S_{9}S_{4}V_{2}$, $F_{4}F_{11}S_{14}S_{4}V_{2}$, $F_{1}F_{11}S_{9}S_{4}V_{2}$, $F_{28}F_{30}S_{9}S_{2}V_{19}$, $F_{27}F_{28}S_{14}S_{2}V_{19}$, $F_{28}F_{30}S_{9}S_{2}V_{2}$, $F_{27}F_{28}S_{14}S_{2}V_{2}$, $F_{2}F_{4}S_{9}S_{2}V_{2}$, $F_{1}F_{2}S_{14}S_{2}V_{2}$, $F_{20}F_{47}S_{24}S_{4}V_{19}$, $F_{20}F_{47}S_{24}S_{4}V_{2}$, $F_{7}F_{47}S_{24}S_{4}V_{19}$, $F_{7}F_{47}S_{24}S_{4}V_{2}$, $F_{7}F_{47}S_{24}S_{2}V_{19}$, $F_{7}F_{47}S_{24}S_{2}V_{2}$, $F_{7}F_{28}S_{22}S_{4}V_{19}$, $F_{7}F_{28}S_{22}S_{4}V_{2}$, $F_{7}F_{28}S_{22}S_{2}V_{19}$, $F_{7}F_{28}S_{22}S_{2}V_{2}$, $F_{20}F_{47}S_{4}S_{4}V_{19}$, $F_{20}F_{47}S_{4}S_{4}V_{2}$, $F_{7}F_{47}S_{4}S_{4}V_{19}$, $F_{7}F_{47}S_{4}S_{4}V_{2}$, $F_{7}F_{47}S_{2}S_{4}V_{19}$, $F_{7}F_{47}S_{2}S_{4}V_{2}$, $F_{11}F_{20}S_{4}S_{4}V_{2}$, $F_{11}F_{7}S_{4}S_{4}V_{2}$, $F_{11}F_{7}S_{2}S_{4}V_{2}$, $F_{7}F_{28}S_{2}S_{4}V_{19}$, $F_{7}F_{28}S_{2}S_{4}V_{2}$, $F_{7}F_{28}S_{2}S_{2}V_{19}$, $F_{7}F_{28}S_{2}S_{2}V_{2}$, $F_{2}F_{7}S_{2}S_{4}V_{2}$, $F_{2}F_{7}S_{2}S_{2}V_{2}$, $F_{26}F_{44}S_{24}S_{4}V_{19}$, $F_{25}F_{26}S_{24}S_{4}V_{19}$, $F_{25}F_{26}S_{22}S_{4}V_{19}$, $F_{44}F_{9}S_{24}S_{4}V_{2}$, $F_{25}F_{9}S_{24}S_{4}V_{2}$, $F_{25}F_{9}S_{22}S_{4}V_{2}$, $F_{22}F_{25}S_{24}S_{2}V_{19}$, $F_{22}F_{25}S_{22}S_{2}V_{19}$, $F_{25}F_{5}S_{24}S_{2}V_{2}$, $F_{25}F_{5}S_{22}S_{2}V_{2}$, $F_{44}F_{47}S_{24}S_{24}V_{1}$, $F_{25}F_{47}S_{24}S_{24}V_{1}$, $F_{25}F_{47}S_{22}S_{24}V_{1}$, $F_{25}F_{28}S_{22}S_{24}V_{1}$, $F_{25}F_{28}S_{22}S_{22}V_{1}$, $F_{25}F_{47}S_{22}S_{4}V_{1}$, $F_{25}F_{28}S_{24}S_{2}V_{1}$, $F_{20}F_{29}S_{24}S_{4}V_{19}$, $F_{20}F_{29}S_{4}S_{4}V_{19}$, $F_{7}F_{29}S_{24}S_{4}V_{19}$, $F_{7}F_{29}S_{22}S_{4}V_{19}$, $F_{7}F_{29}S_{4}S_{4}V_{19}$, $F_{7}F_{29}S_{2}S_{4}V_{19}$, $F_{7}F_{29}S_{24}S_{2}V_{19}$, $F_{7}F_{29}S_{22}S_{2}V_{19}$, $F_{7}F_{29}S_{2}S_{2}V_{19}$, $F_{20}F_{29}S_{24}S_{4}V_{2}$, $F_{20}F_{29}S_{4}S_{4}V_{2}$, $F_{7}F_{29}S_{24}S_{4}V_{2}$, $F_{7}F_{29}S_{22}S_{4}V_{2}$, $F_{7}F_{29}S_{4}S_{4}V_{2}$, $F_{7}F_{29}S_{2}S_{4}V_{2}$, $F_{7}F_{29}S_{24}S_{2}V_{2}$, $F_{7}F_{29}S_{22}S_{2}V_{2}$, $F_{7}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{20}S_{4}S_{4}V_{2}$, $F_{3}F_{7}S_{4}S_{4}V_{2}$, $F_{3}F_{7}S_{2}S_{4}V_{2}$, $F_{3}F_{7}S_{2}S_{2}V_{2}$, $F_{25}F_{44}S_{24}S_{24}V_{1}$, $F_{25}F_{25}S_{24}S_{24}V_{1}$, $F_{25}F_{25}S_{22}S_{24}V_{1}$, $F_{25}F_{25}S_{22}S_{22}V_{1}$, $F_{44}F_{8}S_{24}S_{4}V_{1}$, $F_{25}F_{8}S_{24}S_{4}V_{1}$, $F_{25}F_{8}S_{24}S_{2}V_{1}$, $F_{25}F_{8}S_{22}S_{4}V_{1}$, $F_{25}F_{8}S_{22}S_{2}V_{1}$, $F_{19}F_{47}S_{24}S_{24}V_{1}$, $F_{19}F_{47}S_{22}S_{24}V_{1}$, $F_{19}F_{47}S_{24}S_{4}V_{1}$, $F_{19}F_{47}S_{24}S_{2}V_{1}$, $F_{17}F_{47}S_{24}S_{24}V_{1}$, $F_{17}F_{47}S_{24}S_{4}V_{1}$, $F_{19}F_{28}S_{22}S_{24}V_{1}$, $F_{19}F_{28}S_{22}S_{4}V_{1}$, $F_{17}F_{28}S_{22}S_{22}V_{1}$, $F_{17}F_{28}S_{22}S_{2}V_{1}$, $F_{19}F_{47}S_{22}S_{4}V_{1}$, $F_{19}F_{47}S_{4}S_{4}V_{1}$, $F_{19}F_{47}S_{2}S_{4}V_{1}$, $F_{17}F_{47}S_{4}S_{4}V_{1}$, $F_{11}F_{19}S_{4}S_{4}V_{1}$, $F_{11}F_{19}S_{2}S_{4}V_{1}$, $F_{11}F_{17}S_{4}S_{4}V_{1}$, $F_{19}F_{28}S_{24}S_{2}V_{1}$, $F_{19}F_{28}S_{2}S_{4}V_{1}$, $F_{17}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{19}S_{2}S_{4}V_{1}$, $F_{2}F_{17}S_{2}S_{2}V_{1}$, $F_{26}F_{43}S_{24}S_{4}V_{19}$, $F_{26}F_{43}S_{22}S_{4}V_{19}$, $F_{23}F_{26}S_{24}S_{4}V_{19}$, $F_{26}F_{14}S_{4}S_{4}V_{2}$, $F_{26}F_{14}S_{2}S_{4}V_{2}$, $F_{26}F_{6}S_{4}S_{4}V_{2}$, $F_{43}F_{9}S_{4}S_{4}V_{19}$, $F_{43}F_{9}S_{2}S_{4}V_{19}$, $F_{23}F_{9}S_{4}S_{4}V_{19}$, $F_{9}F_{14}S_{24}S_{4}V_{2}$, $F_{9}F_{14}S_{22}S_{4}V_{2}$, $F_{9}F_{14}S_{4}S_{4}V_{2}$, $F_{9}F_{14}S_{2}S_{4}V_{2}$, $F_{6}F_{9}S_{24}S_{4}V_{2}$, $F_{6}F_{9}S_{4}S_{4}V_{2}$, $F_{22}F_{43}S_{24}S_{2}V_{19}$, $F_{22}F_{23}S_{22}S_{2}V_{19}$, $F_{22}F_{14}S_{2}S_{4}V_{2}$, $F_{22}F_{6}S_{2}S_{2}V_{2}$, $F_{43}F_{5}S_{2}S_{4}V_{19}$, $F_{23}F_{5}S_{2}S_{2}V_{19}$, $F_{5}F_{14}S_{24}S_{2}V_{2}$, $F_{5}F_{14}S_{2}S_{4}V_{2}$, $F_{5}F_{6}S_{22}S_{2}V_{2}$, $F_{5}F_{6}S_{2}S_{2}V_{2}$, $F_{44}F_{29}S_{24}S_{4}V_{19}$, $F_{25}F_{29}S_{24}S_{4}V_{19}$, $F_{25}F_{29}S_{24}S_{2}V_{19}$, $F_{25}F_{29}S_{22}S_{4}V_{19}$, $F_{25}F_{29}S_{22}S_{2}V_{19}$, $F_{44}F_{29}S_{24}S_{4}V_{2}$, $F_{25}F_{29}S_{24}S_{4}V_{2}$, $F_{25}F_{29}S_{24}S_{2}V_{2}$, $F_{25}F_{29}S_{22}S_{4}V_{2}$, $F_{25}F_{29}S_{22}S_{2}V_{2}$, $F_{43}F_{47}S_{24}S_{4}V_{19}$, $F_{43}F_{47}S_{24}S_{2}V_{19}$, $F_{23}F_{47}S_{24}S_{4}V_{19}$, $F_{14}F_{47}S_{24}S_{4}V_{2}$, $F_{14}F_{47}S_{24}S_{2}V_{2}$, $F_{6}F_{47}S_{24}S_{4}V_{2}$, $F_{43}F_{28}S_{22}S_{4}V_{19}$, $F_{23}F_{28}S_{22}S_{2}V_{19}$, $F_{14}F_{28}S_{22}S_{4}V_{2}$, $F_{6}F_{28}S_{22}S_{2}V_{2}$, $F_{43}F_{47}S_{4}S_{4}V_{19}$, $F_{43}F_{47}S_{2}S_{4}V_{19}$, $F_{23}F_{47}S_{4}S_{4}V_{19}$, $F_{14}F_{47}S_{4}S_{4}V_{2}$, $F_{14}F_{47}S_{2}S_{4}V_{2}$, $F_{6}F_{47}S_{4}S_{4}V_{2}$, $F_{11}F_{14}S_{4}S_{4}V_{2}$, $F_{11}F_{14}S_{2}S_{4}V_{2}$, $F_{11}F_{6}S_{4}S_{4}V_{2}$, $F_{43}F_{28}S_{2}S_{4}V_{19}$, $F_{23}F_{28}S_{2}S_{2}V_{19}$, $F_{14}F_{28}S_{2}S_{4}V_{2}$, $F_{6}F_{28}S_{2}S_{2}V_{2}$, $F_{2}F_{14}S_{2}S_{4}V_{2}$, $F_{2}F_{6}S_{2}S_{2}V_{2}$, $F_{20}F_{30}S_{9}S_{24}V_{18}$, $F_{20}F_{30}S_{9}S_{24}V_{1}$, $F_{7}F_{30}S_{9}S_{24}V_{18}$, $F_{7}F_{30}S_{9}S_{24}V_{1}$, $F_{7}F_{30}S_{14}S_{24}V_{18}$, $F_{7}F_{30}S_{14}S_{24}V_{1}$, $F_{7}F_{27}S_{9}S_{22}V_{18}$, $F_{7}F_{27}S_{9}S_{22}V_{1}$, $F_{7}F_{27}S_{14}S_{22}V_{18}$, $F_{7}F_{27}S_{14}S_{22}V_{1}$, $F_{20}F_{30}S_{9}S_{4}V_{18}$, $F_{20}F_{30}S_{9}S_{4}V_{1}$, $F_{7}F_{30}S_{9}S_{4}V_{18}$, $F_{7}F_{30}S_{9}S_{4}V_{1}$, $F_{7}F_{30}S_{14}S_{4}V_{18}$, $F_{7}F_{30}S_{14}S_{4}V_{1}$, $F_{4}F_{20}S_{9}S_{4}V_{1}$, $F_{4}F_{7}S_{9}S_{4}V_{1}$, $F_{4}F_{7}S_{14}S_{4}V_{1}$, $F_{7}F_{27}S_{9}S_{2}V_{18}$, $F_{7}F_{27}S_{9}S_{2}V_{1}$, $F_{7}F_{27}S_{14}S_{2}V_{18}$, $F_{7}F_{27}S_{14}S_{2}V_{1}$, $F_{1}F_{7}S_{9}S_{2}V_{1}$, $F_{1}F_{7}S_{14}S_{2}V_{1}$, $F_{43}F_{44}S_{4}S_{4}V_{18}$, $F_{25}F_{43}S_{4}S_{4}V_{18}$, $F_{43}F_{15}S_{4}S_{4}V_{1}$, $F_{43}F_{8}S_{4}S_{4}V_{1}$, $F_{25}F_{43}S_{2}S_{4}V_{18}$, $F_{43}F_{8}S_{2}S_{4}V_{1}$, $F_{44}F_{14}S_{4}S_{4}V_{1}$, $F_{25}F_{14}S_{4}S_{4}V_{1}$, $F_{14}F_{15}S_{4}S_{4}V_{18}$, $F_{14}F_{15}S_{4}S_{4}V_{1}$, $F_{8}F_{14}S_{4}S_{4}V_{18}$, $F_{8}F_{14}S_{4}S_{4}V_{1}$, $F_{25}F_{14}S_{2}S_{4}V_{1}$, $F_{8}F_{14}S_{2}S_{4}V_{18}$, $F_{8}F_{14}S_{2}S_{4}V_{1}$, $F_{23}F_{25}S_{2}S_{4}V_{18}$, $F_{23}F_{8}S_{2}S_{4}V_{1}$, $F_{23}F_{25}S_{2}S_{2}V_{18}$, $F_{23}F_{8}S_{2}S_{2}V_{1}$, $F_{25}F_{6}S_{2}S_{4}V_{1}$, $F_{6}F_{8}S_{2}S_{4}V_{18}$, $F_{6}F_{8}S_{2}S_{4}V_{1}$, $F_{25}F_{6}S_{2}S_{2}V_{1}$, $F_{6}F_{8}S_{2}S_{2}V_{18}$, $F_{6}F_{8}S_{2}S_{2}V_{1}$, $F_{19}F_{48}S_{9}S_{24}V_{18}$, $F_{19}F_{48}S_{9}S_{24}V_{1}$, $F_{19}F_{29}S_{9}S_{24}V_{18}$, $F_{19}F_{29}S_{9}S_{24}V_{1}$, $F_{19}F_{29}S_{9}S_{22}V_{18}$, $F_{19}F_{29}S_{9}S_{22}V_{1}$, $F_{19}F_{48}S_{9}S_{4}V_{18}$, $F_{19}F_{48}S_{9}S_{4}V_{1}$, $F_{19}F_{29}S_{9}S_{4}V_{18}$, $F_{19}F_{29}S_{9}S_{4}V_{1}$, $F_{12}F_{19}S_{9}S_{4}V_{1}$, $F_{3}F_{19}S_{9}S_{4}V_{1}$, $F_{19}F_{29}S_{9}S_{2}V_{18}$, $F_{19}F_{29}S_{9}S_{2}V_{1}$, $F_{3}F_{19}S_{9}S_{2}V_{1}$, $F_{17}F_{29}S_{14}S_{24}V_{18}$, $F_{17}F_{29}S_{14}S_{24}V_{1}$, $F_{17}F_{29}S_{14}S_{22}V_{18}$, $F_{17}F_{29}S_{14}S_{22}V_{1}$, $F_{17}F_{29}S_{14}S_{4}V_{18}$, $F_{17}F_{29}S_{14}S_{4}V_{1}$, $F_{3}F_{17}S_{14}S_{4}V_{1}$, $F_{17}F_{29}S_{14}S_{2}V_{18}$, $F_{17}F_{29}S_{14}S_{2}V_{1}$, $F_{3}F_{17}S_{14}S_{2}V_{1}$, $F_{44}F_{30}S_{24}S_{4}V_{2}$, $F_{25}F_{30}S_{24}S_{4}V_{2}$, $F_{15}F_{30}S_{24}S_{4}V_{2}$, $F_{8}F_{30}S_{24}S_{4}V_{2}$, $F_{25}F_{30}S_{24}S_{2}V_{2}$, $F_{8}F_{30}S_{24}S_{2}V_{2}$, $F_{25}F_{27}S_{22}S_{4}V_{2}$, $F_{8}F_{27}S_{22}S_{4}V_{2}$, $F_{25}F_{27}S_{22}S_{2}V_{2}$, $F_{8}F_{27}S_{22}S_{2}V_{2}$, $F_{44}F_{30}S_{4}S_{4}V_{2}$, $F_{25}F_{30}S_{4}S_{4}V_{2}$, $F_{15}F_{30}S_{4}S_{4}V_{2}$, $F_{8}F_{30}S_{4}S_{4}V_{2}$, $F_{25}F_{30}S_{2}S_{4}V_{2}$, $F_{8}F_{30}S_{2}S_{4}V_{2}$, $F_{4}F_{15}S_{4}S_{4}V_{2}$, $F_{4}F_{8}S_{4}S_{4}V_{2}$, $F_{4}F_{8}S_{2}S_{4}V_{2}$, $F_{25}F_{27}S_{2}S_{4}V_{2}$, $F_{8}F_{27}S_{2}S_{4}V_{2}$, $F_{25}F_{27}S_{2}S_{2}V_{2}$, $F_{8}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{8}S_{2}S_{4}V_{2}$, $F_{1}F_{8}S_{2}S_{2}V_{2}$, $F_{43}F_{48}S_{24}S_{4}V_{2}$, $F_{43}F_{29}S_{24}S_{4}V_{2}$, $F_{43}F_{29}S_{22}S_{4}V_{2}$, $F_{43}F_{48}S_{4}S_{4}V_{2}$, $F_{43}F_{29}S_{4}S_{4}V_{2}$, $F_{43}F_{29}S_{2}S_{4}V_{2}$, $F_{14}F_{48}S_{24}S_{4}V_{2}$, $F_{14}F_{29}S_{24}S_{4}V_{2}$, $F_{14}F_{29}S_{22}S_{4}V_{2}$, $F_{14}F_{48}S_{4}S_{4}V_{2}$, $F_{14}F_{29}S_{4}S_{4}V_{2}$, $F_{12}F_{14}S_{4}S_{4}V_{2}$, $F_{3}F_{14}S_{4}S_{4}V_{2}$, $F_{14}F_{29}S_{2}S_{4}V_{2}$, $F_{3}F_{14}S_{2}S_{4}V_{2}$, $F_{23}F_{29}S_{24}S_{2}V_{2}$, $F_{23}F_{29}S_{22}S_{2}V_{2}$, $F_{23}F_{29}S_{2}S_{4}V_{2}$, $F_{23}F_{29}S_{2}S_{2}V_{2}$, $F_{6}F_{29}S_{24}S_{2}V_{2}$, $F_{6}F_{29}S_{22}S_{2}V_{2}$, $F_{6}F_{29}S_{2}S_{4}V_{2}$, $F_{3}F_{6}S_{2}S_{4}V_{2}$, $F_{6}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{6}S_{2}S_{2}V_{2}$, $F_{20}F_{29}S_{9}S_{24}V_{18}$, $F_{20}F_{29}S_{9}S_{4}V_{18}$, $F_{7}F_{29}S_{9}S_{24}V_{18}$, $F_{7}F_{29}S_{9}S_{22}V_{18}$, $F_{7}F_{29}S_{9}S_{4}V_{18}$, $F_{7}F_{29}S_{9}S_{2}V_{18}$, $F_{7}F_{29}S_{14}S_{24}V_{18}$, $F_{7}F_{29}S_{14}S_{22}V_{18}$, $F_{7}F_{29}S_{14}S_{4}V_{18}$, $F_{7}F_{29}S_{14}S_{2}V_{18}$, $F_{20}F_{29}S_{9}S_{24}V_{1}$, $F_{20}F_{29}S_{9}S_{4}V_{1}$, $F_{7}F_{29}S_{9}S_{24}V_{1}$, $F_{7}F_{29}S_{9}S_{22}V_{1}$, $F_{7}F_{29}S_{9}S_{4}V_{1}$, $F_{7}F_{29}S_{9}S_{2}V_{1}$, $F_{7}F_{29}S_{14}S_{24}V_{1}$, $F_{7}F_{29}S_{14}S_{22}V_{1}$, $F_{7}F_{29}S_{14}S_{4}V_{1}$, $F_{7}F_{29}S_{14}S_{2}V_{1}$, $F_{3}F_{20}S_{9}S_{4}V_{1}$, $F_{3}F_{7}S_{9}S_{4}V_{1}$, $F_{3}F_{7}S_{9}S_{2}V_{1}$, $F_{3}F_{7}S_{14}S_{4}V_{1}$, $F_{3}F_{7}S_{14}S_{2}V_{1}$, $F_{25}F_{44}S_{24}S_{4}V_{2}$, $F_{25}F_{25}S_{24}S_{4}V_{2}$, $F_{25}F_{25}S_{22}S_{4}V_{2}$, $F_{25}F_{15}S_{4}S_{4}V_{2}$, $F_{25}F_{8}S_{4}S_{4}V_{2}$, $F_{25}F_{8}S_{2}S_{4}V_{2}$, $F_{25}F_{25}S_{24}S_{2}V_{2}$, $F_{25}F_{25}S_{22}S_{2}V_{2}$, $F_{25}F_{8}S_{2}S_{2}V_{2}$, $F_{44}F_{8}S_{4}S_{4}V_{2}$, $F_{8}F_{15}S_{24}S_{4}V_{2}$, $F_{8}F_{15}S_{4}S_{4}V_{2}$, $F_{8}F_{8}S_{24}S_{4}V_{2}$, $F_{8}F_{8}S_{22}S_{4}V_{2}$, $F_{8}F_{8}S_{4}S_{4}V_{2}$, $F_{8}F_{8}S_{2}S_{4}V_{2}$, $F_{8}F_{8}S_{24}S_{2}V_{2}$, $F_{8}F_{8}S_{22}S_{2}V_{2}$, $F_{8}F_{8}S_{2}S_{2}V_{2}$, $F_{26}F_{43}S_{24}S_{4}V_{2}$, $F_{26}F_{43}S_{22}S_{4}V_{2}$, $F_{22}F_{43}S_{24}S_{4}V_{2}$, $F_{43}F_{9}S_{4}S_{4}V_{2}$, $F_{43}F_{9}S_{2}S_{4}V_{2}$, $F_{43}F_{5}S_{4}S_{4}V_{2}$, $F_{22}F_{14}S_{4}S_{4}V_{2}$, $F_{5}F_{14}S_{24}S_{4}V_{2}$, $F_{5}F_{14}S_{4}S_{4}V_{2}$, $F_{23}F_{26}S_{24}S_{2}V_{2}$, $F_{22}F_{23}S_{22}S_{2}V_{2}$, $F_{23}F_{9}S_{2}S_{4}V_{2}$, $F_{23}F_{5}S_{2}S_{2}V_{2}$, $F_{26}F_{6}S_{2}S_{4}V_{2}$, $F_{6}F_{9}S_{24}S_{2}V_{2}$, $F_{6}F_{9}S_{2}S_{4}V_{2}$, $F_{19}F_{47}S_{9}S_{24}V_{18}$, $F_{19}F_{47}S_{9}S_{22}V_{18}$, $F_{19}F_{47}S_{9}S_{4}V_{18}$, $F_{19}F_{47}S_{9}S_{2}V_{18}$, $F_{19}F_{28}S_{9}S_{24}V_{18}$, $F_{19}F_{28}S_{9}S_{4}V_{18}$, $F_{19}F_{47}S_{9}S_{24}V_{1}$, $F_{19}F_{47}S_{9}S_{22}V_{1}$, $F_{19}F_{47}S_{9}S_{4}V_{1}$, $F_{19}F_{47}S_{9}S_{2}V_{1}$, $F_{19}F_{28}S_{9}S_{24}V_{1}$, $F_{19}F_{28}S_{9}S_{4}V_{1}$, $F_{11}F_{19}S_{9}S_{4}V_{1}$, $F_{11}F_{19}S_{9}S_{2}V_{1}$, $F_{2}F_{19}S_{9}S_{4}V_{1}$, $F_{17}F_{47}S_{14}S_{24}V_{18}$, $F_{17}F_{47}S_{14}S_{4}V_{18}$, $F_{17}F_{28}S_{14}S_{22}V_{18}$, $F_{17}F_{28}S_{14}S_{2}V_{18}$, $F_{17}F_{47}S_{14}S_{24}V_{1}$, $F_{17}F_{47}S_{14}S_{4}V_{1}$, $F_{17}F_{28}S_{14}S_{22}V_{1}$, $F_{17}F_{28}S_{14}S_{2}V_{1}$, $F_{11}F_{17}S_{14}S_{4}V_{1}$, $F_{2}F_{17}S_{14}S_{2}V_{1}$, $F_{44}F_{29}S_{4}S_{4}V_{18}$, $F_{25}F_{29}S_{4}S_{4}V_{18}$, $F_{25}F_{29}S_{2}S_{4}V_{18}$, $F_{15}F_{29}S_{4}S_{4}V_{18}$, $F_{8}F_{29}S_{4}S_{4}V_{18}$, $F_{8}F_{29}S_{2}S_{4}V_{18}$, $F_{25}F_{29}S_{2}S_{2}V_{18}$, $F_{8}F_{29}S_{2}S_{2}V_{18}$, $F_{44}F_{29}S_{4}S_{4}V_{1}$, $F_{15}F_{29}S_{4}S_{4}V_{1}$, $F_{3}F_{15}S_{4}S_{4}V_{1}$, $F_{25}F_{48}S_{24}S_{4}V_{2}$, $F_{25}F_{48}S_{4}S_{4}V_{2}$, $F_{8}F_{48}S_{24}S_{4}V_{2}$, $F_{8}F_{29}S_{24}S_{4}V_{2}$, $F_{8}F_{29}S_{24}S_{2}V_{2}$, $F_{8}F_{29}S_{22}S_{4}V_{2}$, $F_{8}F_{29}S_{22}S_{2}V_{2}$, $F_{8}F_{48}S_{4}S_{4}V_{2}$, $F_{12}F_{8}S_{4}S_{4}V_{2}$, $F_{26}F_{30}S_{24}S_{4}V_{2}$, $F_{26}F_{30}S_{24}S_{2}V_{2}$, $F_{22}F_{30}S_{24}S_{4}V_{2}$, $F_{9}F_{30}S_{24}S_{4}V_{2}$, $F_{9}F_{30}S_{24}S_{2}V_{2}$, $F_{5}F_{30}S_{24}S_{4}V_{2}$, $F_{26}F_{27}S_{22}S_{4}V_{2}$, $F_{22}F_{27}S_{22}S_{2}V_{2}$, $F_{9}F_{27}S_{22}S_{4}V_{2}$, $F_{5}F_{27}S_{22}S_{2}V_{2}$, $F_{22}F_{30}S_{4}S_{4}V_{2}$, $F_{5}F_{30}S_{4}S_{4}V_{2}$, $F_{4}F_{5}S_{4}S_{4}V_{2}$, $F_{26}F_{27}S_{2}S_{4}V_{2}$, $F_{9}F_{27}S_{2}S_{4}V_{2}$, $F_{1}F_{9}S_{2}S_{4}V_{2}$, $F_{43}F_{47}S_{4}S_{4}V_{18}$, $F_{43}F_{47}S_{2}S_{4}V_{18}$, $F_{43}F_{28}S_{4}S_{4}V_{18}$, $F_{43}F_{28}S_{4}S_{4}V_{1}$, $F_{14}F_{47}S_{4}S_{4}V_{18}$, $F_{14}F_{47}S_{2}S_{4}V_{18}$, $F_{14}F_{28}S_{4}S_{4}V_{18}$, $F_{14}F_{28}S_{4}S_{4}V_{1}$, $F_{2}F_{14}S_{4}S_{4}V_{1}$, $F_{23}F_{47}S_{2}S_{4}V_{18}$, $F_{23}F_{28}S_{2}S_{2}V_{18}$, $F_{23}F_{47}S_{2}S_{4}V_{1}$, $F_{6}F_{47}S_{2}S_{4}V_{18}$, $F_{6}F_{28}S_{2}S_{2}V_{18}$, $F_{6}F_{47}S_{2}S_{4}V_{1}$, $F_{11}F_{6}S_{2}S_{4}V_{1}$, $F_{29}F_{48}S_{9}S_{24}V_{18}$, $F_{29}F_{29}S_{9}S_{24}V_{18}$, $F_{29}F_{29}S_{14}S_{24}V_{18}$, $F_{29}F_{29}S_{9}S_{22}V_{18}$, $F_{29}F_{29}S_{14}S_{22}V_{18}$, $F_{29}F_{48}S_{9}S_{4}V_{18}$, $F_{29}F_{29}S_{9}S_{4}V_{18}$, $F_{29}F_{29}S_{14}S_{4}V_{18}$, $F_{29}F_{29}S_{9}S_{2}V_{18}$, $F_{29}F_{29}S_{14}S_{2}V_{18}$, $F_{29}F_{48}S_{9}S_{24}V_{1}$, $F_{29}F_{29}S_{9}S_{24}V_{1}$, $F_{29}F_{29}S_{14}S_{24}V_{1}$, $F_{29}F_{29}S_{9}S_{22}V_{1}$, $F_{29}F_{29}S_{14}S_{22}V_{1}$, $F_{29}F_{48}S_{9}S_{4}V_{1}$, $F_{29}F_{29}S_{9}S_{4}V_{1}$, $F_{29}F_{29}S_{14}S_{4}V_{1}$, $F_{29}F_{29}S_{9}S_{2}V_{1}$, $F_{29}F_{29}S_{14}S_{2}V_{1}$, $F_{3}F_{12}S_{9}S_{4}V_{1}$, $F_{3}F_{3}S_{9}S_{4}V_{1}$, $F_{3}F_{3}S_{14}S_{4}V_{1}$, $F_{3}F_{3}S_{9}S_{2}V_{1}$, $F_{3}F_{3}S_{14}S_{2}V_{1}$, $F_{30}F_{47}S_{9}S_{24}V_{18}$, $F_{30}F_{47}S_{14}S_{24}V_{18}$, $F_{28}F_{30}S_{9}S_{24}V_{18}$, $F_{30}F_{47}S_{9}S_{24}V_{1}$, $F_{30}F_{47}S_{14}S_{24}V_{1}$, $F_{28}F_{30}S_{9}S_{24}V_{1}$, $F_{27}F_{47}S_{9}S_{22}V_{18}$, $F_{27}F_{28}S_{14}S_{22}V_{18}$, $F_{27}F_{47}S_{9}S_{22}V_{1}$, $F_{27}F_{28}S_{14}S_{22}V_{1}$, $F_{30}F_{47}S_{9}S_{4}V_{18}$, $F_{30}F_{47}S_{14}S_{4}V_{18}$, $F_{28}F_{30}S_{9}S_{4}V_{18}$, $F_{30}F_{47}S_{9}S_{4}V_{1}$, $F_{30}F_{47}S_{14}S_{4}V_{1}$, $F_{28}F_{30}S_{9}S_{4}V_{1}$, $F_{4}F_{11}S_{9}S_{4}V_{1}$, $F_{4}F_{11}S_{14}S_{4}V_{1}$, $F_{2}F_{4}S_{9}S_{4}V_{1}$, $F_{27}F_{47}S_{9}S_{2}V_{18}$, $F_{27}F_{28}S_{14}S_{2}V_{18}$, $F_{27}F_{47}S_{9}S_{2}V_{1}$, $F_{27}F_{28}S_{14}S_{2}V_{1}$, $F_{1}F_{11}S_{9}S_{2}V_{1}$, $F_{1}F_{2}S_{14}S_{2}V_{1}$, $F_{20}F_{30}S_{24}S_{4}V_{18}$, $F_{20}F_{30}S_{24}S_{4}V_{1}$, $F_{7}F_{30}S_{24}S_{4}V_{18}$, $F_{7}F_{30}S_{24}S_{4}V_{1}$, $F_{7}F_{30}S_{24}S_{2}V_{18}$, $F_{7}F_{30}S_{24}S_{2}V_{1}$, $F_{7}F_{27}S_{22}S_{4}V_{18}$, $F_{7}F_{27}S_{22}S_{4}V_{1}$, $F_{7}F_{27}S_{22}S_{2}V_{18}$, $F_{7}F_{27}S_{22}S_{2}V_{1}$, $F_{20}F_{30}S_{4}S_{4}V_{18}$, $F_{20}F_{30}S_{4}S_{4}V_{1}$, $F_{7}F_{30}S_{4}S_{4}V_{18}$, $F_{7}F_{30}S_{4}S_{4}V_{1}$, $F_{7}F_{30}S_{2}S_{4}V_{18}$, $F_{7}F_{30}S_{2}S_{4}V_{1}$, $F_{4}F_{20}S_{4}S_{4}V_{1}$, $F_{4}F_{7}S_{4}S_{4}V_{1}$, $F_{4}F_{7}S_{2}S_{4}V_{1}$, $F_{7}F_{27}S_{2}S_{4}V_{18}$, $F_{7}F_{27}S_{2}S_{4}V_{1}$, $F_{7}F_{27}S_{2}S_{2}V_{18}$, $F_{7}F_{27}S_{2}S_{2}V_{1}$, $F_{1}F_{7}S_{2}S_{4}V_{1}$, $F_{1}F_{7}S_{2}S_{2}V_{1}$, $F_{43}F_{44}S_{24}S_{4}V_{18}$, $F_{25}F_{43}S_{24}S_{4}V_{18}$, $F_{25}F_{43}S_{22}S_{4}V_{18}$, $F_{44}F_{14}S_{24}S_{4}V_{1}$, $F_{25}F_{14}S_{24}S_{4}V_{1}$, $F_{25}F_{14}S_{22}S_{4}V_{1}$, $F_{23}F_{25}S_{24}S_{2}V_{18}$, $F_{23}F_{25}S_{22}S_{2}V_{18}$, $F_{25}F_{6}S_{24}S_{2}V_{1}$, $F_{25}F_{6}S_{22}S_{2}V_{1}$, $F_{44}F_{30}S_{24}S_{24}V_{2}$, $F_{25}F_{30}S_{24}S_{24}V_{2}$, $F_{25}F_{30}S_{22}S_{24}V_{2}$, $F_{25}F_{27}S_{22}S_{24}V_{2}$, $F_{25}F_{27}S_{22}S_{22}V_{2}$, $F_{25}F_{30}S_{22}S_{4}V_{2}$, $F_{25}F_{27}S_{24}S_{2}V_{2}$, $F_{20}F_{29}S_{24}S_{4}V_{18}$, $F_{20}F_{29}S_{4}S_{4}V_{18}$, $F_{7}F_{29}S_{24}S_{4}V_{18}$, $F_{7}F_{29}S_{22}S_{4}V_{18}$, $F_{7}F_{29}S_{4}S_{4}V_{18}$, $F_{7}F_{29}S_{2}S_{4}V_{18}$, $F_{7}F_{29}S_{24}S_{2}V_{18}$, $F_{7}F_{29}S_{22}S_{2}V_{18}$, $F_{7}F_{29}S_{2}S_{2}V_{18}$, $F_{20}F_{29}S_{24}S_{4}V_{1}$, $F_{20}F_{29}S_{4}S_{4}V_{1}$, $F_{7}F_{29}S_{24}S_{4}V_{1}$, $F_{7}F_{29}S_{22}S_{4}V_{1}$, $F_{7}F_{29}S_{4}S_{4}V_{1}$, $F_{7}F_{29}S_{2}S_{4}V_{1}$, $F_{7}F_{29}S_{24}S_{2}V_{1}$, $F_{7}F_{29}S_{22}S_{2}V_{1}$, $F_{7}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{20}S_{4}S_{4}V_{1}$, $F_{3}F_{7}S_{4}S_{4}V_{1}$, $F_{3}F_{7}S_{2}S_{4}V_{1}$, $F_{3}F_{7}S_{2}S_{2}V_{1}$, $F_{25}F_{44}S_{24}S_{24}V_{2}$, $F_{25}F_{25}S_{24}S_{24}V_{2}$, $F_{25}F_{25}S_{22}S_{24}V_{2}$, $F_{25}F_{25}S_{22}S_{22}V_{2}$, $F_{44}F_{8}S_{24}S_{4}V_{2}$, $F_{25}F_{8}S_{24}S_{4}V_{2}$, $F_{25}F_{8}S_{24}S_{2}V_{2}$, $F_{25}F_{8}S_{22}S_{4}V_{2}$, $F_{25}F_{8}S_{22}S_{2}V_{2}$, $F_{9}F_{30}S_{24}S_{24}V_{2}$, $F_{9}F_{30}S_{22}S_{24}V_{2}$, $F_{5}F_{30}S_{24}S_{24}V_{2}$, $F_{9}F_{27}S_{22}S_{24}V_{2}$, $F_{5}F_{27}S_{22}S_{22}V_{2}$, $F_{9}F_{30}S_{22}S_{4}V_{2}$, $F_{9}F_{27}S_{24}S_{2}V_{2}$, $F_{26}F_{43}S_{24}S_{4}V_{18}$, $F_{26}F_{43}S_{22}S_{4}V_{18}$, $F_{22}F_{43}S_{24}S_{4}V_{18}$, $F_{43}F_{5}S_{4}S_{4}V_{1}$, $F_{26}F_{14}S_{4}S_{4}V_{18}$, $F_{26}F_{14}S_{2}S_{4}V_{18}$, $F_{22}F_{14}S_{4}S_{4}V_{18}$, $F_{5}F_{14}S_{24}S_{4}V_{1}$, $F_{5}F_{14}S_{4}S_{4}V_{1}$, $F_{23}F_{26}S_{24}S_{2}V_{18}$, $F_{22}F_{23}S_{22}S_{2}V_{18}$, $F_{23}F_{9}S_{2}S_{4}V_{1}$, $F_{26}F_{6}S_{2}S_{4}V_{18}$, $F_{22}F_{6}S_{2}S_{2}V_{18}$, $F_{6}F_{9}S_{24}S_{2}V_{1}$, $F_{6}F_{9}S_{2}S_{4}V_{1}$, $F_{44}F_{29}S_{24}S_{4}V_{18}$, $F_{25}F_{29}S_{24}S_{4}V_{18}$, $F_{25}F_{29}S_{24}S_{2}V_{18}$, $F_{25}F_{29}S_{22}S_{4}V_{18}$, $F_{25}F_{29}S_{22}S_{2}V_{18}$, $F_{44}F_{29}S_{24}S_{4}V_{1}$, $F_{26}F_{30}S_{24}S_{4}V_{18}$, $F_{26}F_{30}S_{24}S_{2}V_{18}$, $F_{22}F_{30}S_{24}S_{4}V_{18}$, $F_{9}F_{30}S_{24}S_{4}V_{1}$, $F_{9}F_{30}S_{24}S_{2}V_{1}$, $F_{5}F_{30}S_{24}S_{4}V_{1}$, $F_{26}F_{27}S_{22}S_{4}V_{18}$, $F_{22}F_{27}S_{22}S_{2}V_{18}$, $F_{9}F_{27}S_{22}S_{4}V_{1}$, $F_{5}F_{27}S_{22}S_{2}V_{1}$, $F_{26}F_{30}S_{4}S_{4}V_{18}$, $F_{26}F_{30}S_{2}S_{4}V_{18}$, $F_{22}F_{30}S_{4}S_{4}V_{18}$, $F_{9}F_{30}S_{4}S_{4}V_{1}$, $F_{9}F_{30}S_{2}S_{4}V_{1}$, $F_{5}F_{30}S_{4}S_{4}V_{1}$, $F_{4}F_{9}S_{4}S_{4}V_{1}$, $F_{4}F_{9}S_{2}S_{4}V_{1}$, $F_{4}F_{5}S_{4}S_{4}V_{1}$, $F_{26}F_{27}S_{2}S_{4}V_{18}$, $F_{22}F_{27}S_{2}S_{2}V_{18}$, $F_{9}F_{27}S_{2}S_{4}V_{1}$, $F_{5}F_{27}S_{2}S_{2}V_{1}$, $F_{1}F_{9}S_{2}S_{4}V_{1}$, $F_{1}F_{5}S_{2}S_{2}V_{1}$, $F_{20}F_{48}S_{9}S_{22}S_{24}$, $F_{20}F_{48}S_{9}S_{24}S_{2}$, $F_{7}F_{29}S_{9}S_{22}S_{24}$, $F_{7}F_{29}S_{9}S_{24}S_{2}$, $F_{7}F_{29}S_{14}S_{22}S_{24}$, $F_{7}F_{29}S_{14}S_{24}S_{2}$, $F_{7}F_{29}S_{9}S_{22}S_{22}$, $F_{7}F_{29}S_{9}S_{22}S_{2}$, $F_{7}F_{29}S_{14}S_{22}S_{22}$, $F_{7}F_{29}S_{14}S_{22}S_{2}$, $F_{20}F_{48}S_{9}S_{22}S_{4}$, $F_{20}F_{48}S_{9}S_{2}S_{4}$, $F_{7}F_{29}S_{9}S_{22}S_{4}$, $F_{7}F_{29}S_{9}S_{2}S_{4}$, $F_{7}F_{29}S_{14}S_{22}S_{4}$, $F_{7}F_{29}S_{14}S_{2}S_{4}$, $F_{12}F_{20}S_{9}S_{2}S_{4}$, $F_{3}F_{7}S_{9}S_{2}S_{4}$, $F_{3}F_{7}S_{14}S_{2}S_{4}$, $F_{7}F_{29}S_{9}S_{2}S_{2}$, $F_{7}F_{29}S_{14}S_{2}S_{2}$, $F_{3}F_{7}S_{9}S_{2}S_{2}$, $F_{3}F_{7}S_{14}S_{2}S_{2}$, $F_{44}F_{44}S_{22}S_{4}S_{4}$, $F_{44}F_{15}S_{2}S_{4}S_{4}$, $F_{25}F_{25}S_{22}S_{4}S_{4}$, $F_{25}F_{8}S_{2}S_{4}S_{4}$, $F_{25}F_{25}S_{22}S_{2}S_{4}$, $F_{25}F_{8}S_{2}S_{2}S_{4}$, $F_{15}F_{15}S_{22}S_{4}S_{4}$, $F_{15}F_{15}S_{2}S_{4}S_{4}$, $F_{8}F_{8}S_{22}S_{4}S_{4}$, $F_{8}F_{8}S_{2}S_{4}S_{4}$, $F_{8}F_{8}S_{22}S_{2}S_{4}$, $F_{8}F_{8}S_{2}S_{2}S_{4}$, $F_{25}F_{25}S_{22}S_{2}S_{2}$, $F_{25}F_{8}S_{2}S_{2}S_{2}$, $F_{8}F_{8}S_{22}S_{2}S_{2}$, $F_{8}F_{8}S_{2}S_{2}S_{2}$, $F_{20}F_{30}S_{9}V_{18}V_{19}$, $F_{20}F_{30}S_{9}V_{19}V_{1}$, $F_{7}F_{30}S_{9}V_{18}V_{19}$, $F_{7}F_{30}S_{9}V_{19}V_{1}$, $F_{7}F_{30}S_{14}V_{18}V_{19}$, $F_{7}F_{30}S_{14}V_{19}V_{1}$, $F_{7}F_{27}S_{9}V_{18}V_{19}$, $F_{7}F_{27}S_{9}V_{19}V_{1}$, $F_{7}F_{27}S_{14}V_{18}V_{19}$, $F_{7}F_{27}S_{14}V_{19}V_{1}$, $F_{20}F_{30}S_{9}V_{18}V_{2}$, $F_{20}F_{30}S_{9}V_{1}V_{2}$, $F_{7}F_{30}S_{9}V_{18}V_{2}$, $F_{7}F_{30}S_{9}V_{1}V_{2}$, $F_{7}F_{30}S_{14}V_{18}V_{2}$, $F_{7}F_{30}S_{14}V_{1}V_{2}$, $F_{7}F_{27}S_{9}V_{18}V_{2}$, $F_{7}F_{27}S_{9}V_{1}V_{2}$, $F_{7}F_{27}S_{14}V_{18}V_{2}$, $F_{7}F_{27}S_{14}V_{1}V_{2}$, $F_{4}F_{20}S_{9}V_{1}V_{2}$, $F_{4}F_{7}S_{9}V_{1}V_{2}$, $F_{4}F_{7}S_{14}V_{1}V_{2}$, $F_{1}F_{7}S_{9}V_{1}V_{2}$, $F_{1}F_{7}S_{14}V_{1}V_{2}$, $F_{43}F_{44}S_{4}V_{18}V_{1}$, $F_{25}F_{43}S_{4}V_{18}V_{1}$, $F_{43}F_{15}S_{4}V_{1}V_{1}$, $F_{43}F_{8}S_{4}V_{1}V_{1}$, $F_{25}F_{43}S_{2}V_{18}V_{1}$, $F_{43}F_{8}S_{2}V_{1}V_{1}$, $F_{23}F_{25}S_{4}V_{18}V_{1}$, $F_{23}F_{8}S_{4}V_{1}V_{1}$, $F_{23}F_{25}S_{2}V_{18}V_{1}$, $F_{23}F_{8}S_{2}V_{1}V_{1}$, $F_{44}F_{14}S_{4}V_{1}V_{1}$, $F_{25}F_{14}S_{4}V_{1}V_{1}$, $F_{14}F_{15}S_{4}V_{18}V_{1}$, $F_{14}F_{15}S_{4}V_{1}V_{1}$, $F_{8}F_{14}S_{4}V_{18}V_{1}$, $F_{8}F_{14}S_{4}V_{1}V_{1}$, $F_{25}F_{14}S_{2}V_{1}V_{1}$, $F_{8}F_{14}S_{2}V_{18}V_{1}$, $F_{8}F_{14}S_{2}V_{1}V_{1}$, $F_{25}F_{6}S_{4}V_{1}V_{1}$, $F_{6}F_{8}S_{4}V_{18}V_{1}$, $F_{6}F_{8}S_{4}V_{1}V_{1}$, $F_{25}F_{6}S_{2}V_{1}V_{1}$, $F_{6}F_{8}S_{2}V_{18}V_{1}$, $F_{6}F_{8}S_{2}V_{1}V_{1}$, $F_{44}F_{30}S_{4}V_{19}V_{2}$, $F_{25}F_{30}S_{4}V_{19}V_{2}$, $F_{15}F_{30}S_{4}V_{19}V_{2}$, $F_{8}F_{30}S_{4}V_{19}V_{2}$, $F_{25}F_{30}S_{2}V_{19}V_{2}$, $F_{8}F_{30}S_{2}V_{19}V_{2}$, $F_{25}F_{27}S_{4}V_{19}V_{2}$, $F_{8}F_{27}S_{4}V_{19}V_{2}$, $F_{25}F_{27}S_{2}V_{19}V_{2}$, $F_{8}F_{27}S_{2}V_{19}V_{2}$, $F_{44}F_{30}S_{4}V_{2}V_{2}$, $F_{25}F_{30}S_{4}V_{2}V_{2}$, $F_{15}F_{30}S_{4}V_{2}V_{2}$, $F_{8}F_{30}S_{4}V_{2}V_{2}$, $F_{25}F_{30}S_{2}V_{2}V_{2}$, $F_{8}F_{30}S_{2}V_{2}V_{2}$, $F_{25}F_{27}S_{4}V_{2}V_{2}$, $F_{8}F_{27}S_{4}V_{2}V_{2}$, $F_{25}F_{27}S_{2}V_{2}V_{2}$, $F_{8}F_{27}S_{2}V_{2}V_{2}$, $F_{4}F_{15}S_{4}V_{2}V_{2}$, $F_{4}F_{8}S_{4}V_{2}V_{2}$, $F_{4}F_{8}S_{2}V_{2}V_{2}$, $F_{1}F_{8}S_{4}V_{2}V_{2}$, $F_{1}F_{8}S_{2}V_{2}V_{2}$, $F_{43}F_{48}S_{24}V_{1}V_{2}$, $F_{43}F_{29}S_{24}V_{1}V_{2}$, $F_{43}F_{29}S_{22}V_{1}V_{2}$, $F_{43}F_{48}S_{4}V_{1}V_{2}$, $F_{43}F_{29}S_{4}V_{1}V_{2}$, $F_{43}F_{29}S_{2}V_{1}V_{2}$, $F_{23}F_{29}S_{24}V_{1}V_{2}$, $F_{23}F_{29}S_{22}V_{1}V_{2}$, $F_{23}F_{29}S_{4}V_{1}V_{2}$, $F_{23}F_{29}S_{2}V_{1}V_{2}$, $F_{14}F_{48}S_{24}V_{1}V_{2}$, $F_{14}F_{29}S_{24}V_{1}V_{2}$, $F_{14}F_{29}S_{22}V_{1}V_{2}$, $F_{14}F_{48}S_{4}V_{1}V_{2}$, $F_{14}F_{29}S_{4}V_{1}V_{2}$, $F_{12}F_{14}S_{4}V_{1}V_{2}$, $F_{3}F_{14}S_{4}V_{1}V_{2}$, $F_{14}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{14}S_{2}V_{1}V_{2}$, $F_{6}F_{29}S_{24}V_{1}V_{2}$, $F_{6}F_{29}S_{22}V_{1}V_{2}$, $F_{6}F_{29}S_{4}V_{1}V_{2}$, $F_{3}F_{6}S_{4}V_{1}V_{2}$, $F_{6}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{6}S_{2}V_{1}V_{2}$, $F_{20}F_{47}S_{9}V_{18}V_{19}$, $F_{20}F_{47}S_{9}V_{18}V_{2}$, $F_{7}F_{47}S_{9}V_{18}V_{19}$, $F_{7}F_{47}S_{9}V_{18}V_{2}$, $F_{7}F_{47}S_{14}V_{18}V_{19}$, $F_{7}F_{47}S_{14}V_{18}V_{2}$, $F_{7}F_{28}S_{9}V_{18}V_{19}$, $F_{7}F_{28}S_{9}V_{18}V_{2}$, $F_{7}F_{28}S_{14}V_{18}V_{19}$, $F_{7}F_{28}S_{14}V_{18}V_{2}$, $F_{20}F_{47}S_{9}V_{19}V_{1}$, $F_{20}F_{47}S_{9}V_{1}V_{2}$, $F_{7}F_{47}S_{9}V_{19}V_{1}$, $F_{7}F_{47}S_{9}V_{1}V_{2}$, $F_{7}F_{47}S_{14}V_{19}V_{1}$, $F_{7}F_{47}S_{14}V_{1}V_{2}$, $F_{7}F_{28}S_{9}V_{19}V_{1}$, $F_{7}F_{28}S_{9}V_{1}V_{2}$, $F_{7}F_{28}S_{14}V_{19}V_{1}$, $F_{7}F_{28}S_{14}V_{1}V_{2}$, $F_{11}F_{20}S_{9}V_{1}V_{2}$, $F_{11}F_{7}S_{9}V_{1}V_{2}$, $F_{11}F_{7}S_{14}V_{1}V_{2}$, $F_{2}F_{7}S_{9}V_{1}V_{2}$, $F_{2}F_{7}S_{14}V_{1}V_{2}$, $F_{26}F_{44}S_{4}V_{19}V_{2}$, $F_{25}F_{26}S_{4}V_{19}V_{2}$, $F_{26}F_{15}S_{4}V_{2}V_{2}$, $F_{26}F_{8}S_{4}V_{2}V_{2}$, $F_{25}F_{26}S_{2}V_{19}V_{2}$, $F_{26}F_{8}S_{2}V_{2}V_{2}$, $F_{22}F_{25}S_{4}V_{19}V_{2}$, $F_{22}F_{8}S_{4}V_{2}V_{2}$, $F_{22}F_{25}S_{2}V_{19}V_{2}$, $F_{22}F_{8}S_{2}V_{2}V_{2}$, $F_{44}F_{9}S_{4}V_{2}V_{2}$, $F_{25}F_{9}S_{4}V_{2}V_{2}$, $F_{9}F_{15}S_{4}V_{19}V_{2}$, $F_{9}F_{15}S_{4}V_{2}V_{2}$, $F_{8}F_{9}S_{4}V_{19}V_{2}$, $F_{8}F_{9}S_{4}V_{2}V_{2}$, $F_{25}F_{9}S_{2}V_{2}V_{2}$, $F_{8}F_{9}S_{2}V_{19}V_{2}$, $F_{8}F_{9}S_{2}V_{2}V_{2}$, $F_{25}F_{5}S_{4}V_{2}V_{2}$, $F_{5}F_{8}S_{4}V_{19}V_{2}$, $F_{5}F_{8}S_{4}V_{2}V_{2}$, $F_{25}F_{5}S_{2}V_{2}V_{2}$, $F_{5}F_{8}S_{2}V_{19}V_{2}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{44}F_{47}S_{4}V_{18}V_{1}$, $F_{25}F_{47}S_{4}V_{18}V_{1}$, $F_{15}F_{47}S_{4}V_{18}V_{1}$, $F_{8}F_{47}S_{4}V_{18}V_{1}$, $F_{25}F_{47}S_{2}V_{18}V_{1}$, $F_{8}F_{47}S_{2}V_{18}V_{1}$, $F_{25}F_{28}S_{4}V_{18}V_{1}$, $F_{8}F_{28}S_{4}V_{18}V_{1}$, $F_{25}F_{28}S_{2}V_{18}V_{1}$, $F_{8}F_{28}S_{2}V_{18}V_{1}$, $F_{44}F_{47}S_{4}V_{1}V_{1}$, $F_{25}F_{47}S_{4}V_{1}V_{1}$, $F_{15}F_{47}S_{4}V_{1}V_{1}$, $F_{8}F_{47}S_{4}V_{1}V_{1}$, $F_{25}F_{47}S_{2}V_{1}V_{1}$, $F_{8}F_{47}S_{2}V_{1}V_{1}$, $F_{25}F_{28}S_{4}V_{1}V_{1}$, $F_{8}F_{28}S_{4}V_{1}V_{1}$, $F_{25}F_{28}S_{2}V_{1}V_{1}$, $F_{8}F_{28}S_{2}V_{1}V_{1}$, $F_{11}F_{15}S_{4}V_{1}V_{1}$, $F_{11}F_{8}S_{4}V_{1}V_{1}$, $F_{11}F_{8}S_{2}V_{1}V_{1}$, $F_{2}F_{8}S_{4}V_{1}V_{1}$, $F_{2}F_{8}S_{2}V_{1}V_{1}$, $F_{26}F_{48}S_{24}V_{1}V_{2}$, $F_{26}F_{29}S_{24}V_{1}V_{2}$, $F_{26}F_{29}S_{22}V_{1}V_{2}$, $F_{26}F_{48}S_{4}V_{1}V_{2}$, $F_{26}F_{29}S_{4}V_{1}V_{2}$, $F_{26}F_{29}S_{2}V_{1}V_{2}$, $F_{22}F_{29}S_{24}V_{1}V_{2}$, $F_{22}F_{29}S_{22}V_{1}V_{2}$, $F_{22}F_{29}S_{4}V_{1}V_{2}$, $F_{22}F_{29}S_{2}V_{1}V_{2}$, $F_{9}F_{48}S_{24}V_{1}V_{2}$, $F_{9}F_{29}S_{24}V_{1}V_{2}$, $F_{9}F_{29}S_{22}V_{1}V_{2}$, $F_{9}F_{48}S_{4}V_{1}V_{2}$, $F_{9}F_{29}S_{4}V_{1}V_{2}$, $F_{12}F_{9}S_{4}V_{1}V_{2}$, $F_{3}F_{9}S_{4}V_{1}V_{2}$, $F_{9}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{9}S_{2}V_{1}V_{2}$, $F_{5}F_{29}S_{24}V_{1}V_{2}$, $F_{5}F_{29}S_{22}V_{1}V_{2}$, $F_{5}F_{29}S_{4}V_{1}V_{2}$, $F_{3}F_{5}S_{4}V_{1}V_{2}$, $F_{5}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{5}S_{2}V_{1}V_{2}$, $F_{20}F_{29}S_{9}S_{22}S_{24}$, $F_{20}F_{29}S_{9}S_{22}S_{4}$, $F_{20}F_{29}S_{9}S_{24}S_{2}$, $F_{20}F_{29}S_{9}S_{2}S_{4}$, $F_{3}F_{20}S_{9}S_{2}S_{4}$, $F_{26}F_{43}S_{24}V_{1}V_{2}$, $F_{26}F_{43}S_{22}V_{1}V_{2}$, $F_{23}F_{26}S_{24}V_{1}V_{2}$, $F_{26}F_{14}S_{4}V_{1}V_{2}$, $F_{26}F_{14}S_{2}V_{1}V_{2}$, $F_{26}F_{6}S_{4}V_{1}V_{2}$, $F_{22}F_{43}S_{24}V_{1}V_{2}$, $F_{22}F_{23}S_{22}V_{1}V_{2}$, $F_{22}F_{14}S_{4}V_{1}V_{2}$, $F_{22}F_{6}S_{2}V_{1}V_{2}$, $F_{43}F_{9}S_{4}V_{1}V_{2}$, $F_{43}F_{9}S_{2}V_{1}V_{2}$, $F_{23}F_{9}S_{4}V_{1}V_{2}$, $F_{9}F_{14}S_{24}V_{1}V_{2}$, $F_{9}F_{14}S_{22}V_{1}V_{2}$, $F_{9}F_{14}S_{4}V_{1}V_{2}$, $F_{9}F_{14}S_{2}V_{1}V_{2}$, $F_{6}F_{9}S_{24}V_{1}V_{2}$, $F_{6}F_{9}S_{4}V_{1}V_{2}$, $F_{43}F_{5}S_{4}V_{1}V_{2}$, $F_{23}F_{5}S_{2}V_{1}V_{2}$, $F_{5}F_{14}S_{24}V_{1}V_{2}$, $F_{5}F_{14}S_{4}V_{1}V_{2}$, $F_{5}F_{6}S_{22}V_{1}V_{2}$, $F_{5}F_{6}S_{2}V_{1}V_{2}$, $F_{44}F_{29}S_{22}S_{4}S_{4}$, $F_{25}F_{29}S_{22}S_{4}S_{4}$, $F_{25}F_{29}S_{22}S_{2}S_{4}$, $F_{15}F_{29}S_{22}S_{4}S_{4}$, $F_{8}F_{29}S_{22}S_{4}S_{4}$, $F_{8}F_{29}S_{22}S_{2}S_{4}$, $F_{25}F_{29}S_{22}S_{2}S_{2}$, $F_{8}F_{29}S_{22}S_{2}S_{2}$, $F_{44}F_{29}S_{2}S_{4}S_{4}$, $F_{25}F_{29}S_{2}S_{4}S_{4}$, $F_{25}F_{29}S_{2}S_{2}S_{4}$, $F_{15}F_{29}S_{2}S_{4}S_{4}$, $F_{8}F_{29}S_{2}S_{4}S_{4}$, $F_{8}F_{29}S_{2}S_{2}S_{4}$, $F_{25}F_{29}S_{2}S_{2}S_{2}$, $F_{8}F_{29}S_{2}S_{2}S_{2}$, $F_{3}F_{15}S_{2}S_{4}S_{4}$, $F_{3}F_{8}S_{2}S_{4}S_{4}$, $F_{3}F_{8}S_{2}S_{2}S_{4}$, $F_{3}F_{8}S_{2}S_{2}S_{2}$, $F_{43}F_{47}S_{4}V_{18}V_{1}$, $F_{43}F_{47}S_{2}V_{18}V_{1}$, $F_{23}F_{47}S_{4}V_{18}V_{1}$, $F_{14}F_{47}S_{4}V_{18}V_{1}$, $F_{14}F_{47}S_{2}V_{18}V_{1}$, $F_{6}F_{47}S_{4}V_{18}V_{1}$, $F_{43}F_{28}S_{4}V_{18}V_{1}$, $F_{23}F_{28}S_{2}V_{18}V_{1}$, $F_{14}F_{28}S_{4}V_{18}V_{1}$, $F_{6}F_{28}S_{2}V_{18}V_{1}$, $F_{43}F_{47}S_{4}V_{1}V_{1}$, $F_{43}F_{47}S_{2}V_{1}V_{1}$, $F_{23}F_{47}S_{4}V_{1}V_{1}$, $F_{14}F_{47}S_{4}V_{1}V_{1}$, $F_{14}F_{47}S_{2}V_{1}V_{1}$, $F_{6}F_{47}S_{4}V_{1}V_{1}$, $F_{43}F_{28}S_{4}V_{1}V_{1}$, $F_{23}F_{28}S_{2}V_{1}V_{1}$, $F_{14}F_{28}S_{4}V_{1}V_{1}$, $F_{6}F_{28}S_{2}V_{1}V_{1}$, $F_{11}F_{14}S_{4}V_{1}V_{1}$, $F_{11}F_{14}S_{2}V_{1}V_{1}$, $F_{11}F_{6}S_{4}V_{1}V_{1}$, $F_{2}F_{14}S_{4}V_{1}V_{1}$, $F_{2}F_{6}S_{2}V_{1}V_{1}$, $F_{26}F_{30}S_{4}V_{19}V_{2}$, $F_{26}F_{30}S_{2}V_{19}V_{2}$, $F_{26}F_{27}S_{4}V_{19}V_{2}$, $F_{26}F_{30}S_{4}V_{2}V_{2}$, $F_{26}F_{30}S_{2}V_{2}V_{2}$, $F_{26}F_{27}S_{4}V_{2}V_{2}$, $F_{22}F_{30}S_{4}V_{19}V_{2}$, $F_{22}F_{27}S_{2}V_{19}V_{2}$, $F_{22}F_{30}S_{4}V_{2}V_{2}$, $F_{22}F_{27}S_{2}V_{2}V_{2}$, $F_{9}F_{30}S_{4}V_{19}V_{2}$, $F_{9}F_{30}S_{2}V_{19}V_{2}$, $F_{9}F_{27}S_{4}V_{19}V_{2}$, $F_{9}F_{30}S_{4}V_{2}V_{2}$, $F_{9}F_{30}S_{2}V_{2}V_{2}$, $F_{9}F_{27}S_{4}V_{2}V_{2}$, $F_{4}F_{9}S_{4}V_{2}V_{2}$, $F_{4}F_{9}S_{2}V_{2}V_{2}$, $F_{1}F_{9}S_{4}V_{2}V_{2}$, $F_{5}F_{30}S_{4}V_{19}V_{2}$, $F_{5}F_{27}S_{2}V_{19}V_{2}$, $F_{5}F_{30}S_{4}V_{2}V_{2}$, $F_{5}F_{27}S_{2}V_{2}V_{2}$, $F_{4}F_{5}S_{4}V_{2}V_{2}$, $F_{1}F_{5}S_{2}V_{2}V_{2}$, $F_{29}F_{48}S_{9}S_{22}S_{24}$, $F_{29}F_{29}S_{9}S_{22}S_{24}$, $F_{29}F_{29}S_{14}S_{22}S_{24}$, $F_{29}F_{29}S_{9}S_{22}S_{22}$, $F_{29}F_{29}S_{14}S_{22}S_{22}$, $F_{29}F_{48}S_{9}S_{22}S_{4}$, $F_{29}F_{29}S_{9}S_{22}S_{4}$, $F_{29}F_{29}S_{14}S_{22}S_{4}$, $F_{29}F_{29}S_{9}S_{22}S_{2}$, $F_{29}F_{29}S_{14}S_{22}S_{2}$, $F_{29}F_{48}S_{9}S_{24}S_{2}$, $F_{29}F_{29}S_{9}S_{24}S_{2}$, $F_{29}F_{29}S_{14}S_{24}S_{2}$, $F_{29}F_{48}S_{9}S_{2}S_{4}$, $F_{29}F_{29}S_{9}S_{2}S_{4}$, $F_{29}F_{29}S_{14}S_{2}S_{4}$, $F_{29}F_{29}S_{9}S_{2}S_{2}$, $F_{29}F_{29}S_{14}S_{2}S_{2}$, $F_{3}F_{12}S_{9}S_{2}S_{4}$, $F_{3}F_{3}S_{9}S_{2}S_{4}$, $F_{3}F_{3}S_{14}S_{2}S_{4}$, $F_{3}F_{3}S_{9}S_{2}S_{2}$, $F_{3}F_{3}S_{14}S_{2}S_{2}$, $F_{30}F_{47}S_{9}V_{18}V_{19}$, $F_{30}F_{47}S_{14}V_{18}V_{19}$, $F_{27}F_{47}S_{9}V_{18}V_{19}$, $F_{30}F_{47}S_{9}V_{18}V_{2}$, $F_{30}F_{47}S_{14}V_{18}V_{2}$, $F_{27}F_{47}S_{9}V_{18}V_{2}$, $F_{28}F_{30}S_{9}V_{18}V_{19}$, $F_{27}F_{28}S_{14}V_{18}V_{19}$, $F_{28}F_{30}S_{9}V_{18}V_{2}$, $F_{27}F_{28}S_{14}V_{18}V_{2}$, $F_{30}F_{47}S_{9}V_{19}V_{1}$, $F_{30}F_{47}S_{14}V_{19}V_{1}$, $F_{27}F_{47}S_{9}V_{19}V_{1}$, $F_{30}F_{47}S_{9}V_{1}V_{2}$, $F_{30}F_{47}S_{14}V_{1}V_{2}$, $F_{27}F_{47}S_{9}V_{1}V_{2}$, $F_{28}F_{30}S_{9}V_{19}V_{1}$, $F_{27}F_{28}S_{14}V_{19}V_{1}$, $F_{28}F_{30}S_{9}V_{1}V_{2}$, $F_{27}F_{28}S_{14}V_{1}V_{2}$, $F_{4}F_{11}S_{9}V_{1}V_{2}$, $F_{4}F_{11}S_{14}V_{1}V_{2}$, $F_{1}F_{11}S_{9}V_{1}V_{2}$, $F_{2}F_{4}S_{9}V_{1}V_{2}$, $F_{1}F_{2}S_{14}V_{1}V_{2}$, $F_{20}F_{48}S_{22}S_{24}S_{4}$, $F_{20}F_{48}S_{24}S_{2}S_{4}$, $F_{7}F_{29}S_{22}S_{24}S_{4}$, $F_{7}F_{29}S_{24}S_{2}S_{4}$, $F_{7}F_{29}S_{22}S_{24}S_{2}$, $F_{7}F_{29}S_{24}S_{2}S_{2}$, $F_{7}F_{29}S_{22}S_{22}S_{4}$, $F_{7}F_{29}S_{22}S_{2}S_{4}$, $F_{7}F_{29}S_{22}S_{22}S_{2}$, $F_{7}F_{29}S_{22}S_{2}S_{2}$, $F_{20}F_{48}S_{22}S_{4}S_{4}$, $F_{20}F_{48}S_{2}S_{4}S_{4}$, $F_{7}F_{29}S_{22}S_{4}S_{4}$, $F_{7}F_{29}S_{2}S_{4}S_{4}$, $F_{7}F_{29}S_{2}S_{2}S_{4}$, $F_{12}F_{20}S_{2}S_{4}S_{4}$, $F_{3}F_{7}S_{2}S_{4}S_{4}$, $F_{3}F_{7}S_{2}S_{2}S_{4}$, $F_{7}F_{29}S_{2}S_{2}S_{2}$, $F_{3}F_{7}S_{2}S_{2}S_{2}$, $F_{44}F_{44}S_{22}S_{24}S_{4}$, $F_{25}F_{25}S_{22}S_{24}S_{4}$, $F_{25}F_{25}S_{22}S_{22}S_{4}$, $F_{44}F_{15}S_{24}S_{2}S_{4}$, $F_{25}F_{8}S_{24}S_{2}S_{4}$, $F_{25}F_{8}S_{22}S_{2}S_{4}$, $F_{25}F_{25}S_{22}S_{24}S_{2}$, $F_{25}F_{25}S_{22}S_{22}S_{2}$, $F_{25}F_{8}S_{24}S_{2}S_{2}$, $F_{25}F_{8}S_{22}S_{2}S_{2}$, $F_{20}F_{30}S_{4}V_{18}V_{19}$, $F_{20}F_{30}S_{4}V_{19}V_{1}$, $F_{7}F_{30}S_{4}V_{18}V_{19}$, $F_{7}F_{30}S_{4}V_{19}V_{1}$, $F_{7}F_{30}S_{2}V_{18}V_{19}$, $F_{7}F_{30}S_{2}V_{19}V_{1}$, $F_{7}F_{27}S_{4}V_{18}V_{19}$, $F_{7}F_{27}S_{4}V_{19}V_{1}$, $F_{7}F_{27}S_{2}V_{18}V_{19}$, $F_{7}F_{27}S_{2}V_{19}V_{1}$, $F_{20}F_{30}S_{4}V_{18}V_{2}$, $F_{20}F_{30}S_{4}V_{1}V_{2}$, $F_{7}F_{30}S_{4}V_{18}V_{2}$, $F_{7}F_{30}S_{4}V_{1}V_{2}$, $F_{7}F_{30}S_{2}V_{18}V_{2}$, $F_{7}F_{30}S_{2}V_{1}V_{2}$, $F_{7}F_{27}S_{4}V_{18}V_{2}$, $F_{7}F_{27}S_{4}V_{1}V_{2}$, $F_{7}F_{27}S_{2}V_{18}V_{2}$, $F_{7}F_{27}S_{2}V_{1}V_{2}$, $F_{4}F_{20}S_{4}V_{1}V_{2}$, $F_{4}F_{7}S_{4}V_{1}V_{2}$, $F_{4}F_{7}S_{2}V_{1}V_{2}$, $F_{1}F_{7}S_{4}V_{1}V_{2}$, $F_{1}F_{7}S_{2}V_{1}V_{2}$, $F_{43}F_{44}S_{24}V_{18}V_{1}$, $F_{25}F_{43}S_{24}V_{18}V_{1}$, $F_{25}F_{43}S_{22}V_{18}V_{1}$, $F_{23}F_{25}S_{24}V_{18}V_{1}$, $F_{23}F_{25}S_{22}V_{18}V_{1}$, $F_{44}F_{14}S_{24}V_{1}V_{1}$, $F_{25}F_{14}S_{24}V_{1}V_{1}$, $F_{25}F_{14}S_{22}V_{1}V_{1}$, $F_{25}F_{6}S_{24}V_{1}V_{1}$, $F_{25}F_{6}S_{22}V_{1}V_{1}$, $F_{19}F_{48}S_{24}V_{18}V_{1}$, $F_{19}F_{48}S_{24}V_{1}V_{1}$, $F_{19}F_{29}S_{24}V_{18}V_{1}$, $F_{19}F_{29}S_{24}V_{1}V_{1}$, $F_{17}F_{29}S_{24}V_{18}V_{1}$, $F_{17}F_{29}S_{24}V_{1}V_{1}$, $F_{19}F_{29}S_{22}V_{18}V_{1}$, $F_{19}F_{29}S_{22}V_{1}V_{1}$, $F_{17}F_{29}S_{22}V_{18}V_{1}$, $F_{17}F_{29}S_{22}V_{1}V_{1}$, $F_{19}F_{48}S_{4}V_{18}V_{1}$, $F_{19}F_{48}S_{4}V_{1}V_{1}$, $F_{19}F_{29}S_{4}V_{18}V_{1}$, $F_{19}F_{29}S_{4}V_{1}V_{1}$, $F_{17}F_{29}S_{4}V_{18}V_{1}$, $F_{17}F_{29}S_{4}V_{1}V_{1}$, $F_{12}F_{19}S_{4}V_{1}V_{1}$, $F_{3}F_{19}S_{4}V_{1}V_{1}$, $F_{3}F_{17}S_{4}V_{1}V_{1}$, $F_{19}F_{29}S_{2}V_{18}V_{1}$, $F_{19}F_{29}S_{2}V_{1}V_{1}$, $F_{17}F_{29}S_{2}V_{18}V_{1}$, $F_{17}F_{29}S_{2}V_{1}V_{1}$, $F_{3}F_{19}S_{2}V_{1}V_{1}$, $F_{3}F_{17}S_{2}V_{1}V_{1}$, $F_{43}F_{44}S_{4}V_{18}V_{19}$, $F_{44}F_{14}S_{4}V_{1}V_{2}$, $F_{25}F_{43}S_{4}V_{18}V_{19}$, $F_{23}F_{25}S_{4}V_{18}V_{19}$, $F_{25}F_{14}S_{4}V_{1}V_{2}$, $F_{25}F_{6}S_{4}V_{1}V_{2}$, $F_{43}F_{15}S_{4}V_{19}V_{1}$, $F_{14}F_{15}S_{4}V_{18}V_{2}$, $F_{14}F_{15}S_{4}V_{1}V_{2}$, $F_{43}F_{8}S_{4}V_{19}V_{1}$, $F_{23}F_{8}S_{4}V_{19}V_{1}$, $F_{8}F_{14}S_{4}V_{18}V_{2}$, $F_{8}F_{14}S_{4}V_{1}V_{2}$, $F_{6}F_{8}S_{4}V_{18}V_{2}$, $F_{6}F_{8}S_{4}V_{1}V_{2}$, $F_{25}F_{43}S_{2}V_{18}V_{19}$, $F_{23}F_{25}S_{2}V_{18}V_{19}$, $F_{25}F_{14}S_{2}V_{1}V_{2}$, $F_{25}F_{6}S_{2}V_{1}V_{2}$, $F_{43}F_{8}S_{2}V_{19}V_{1}$, $F_{23}F_{8}S_{2}V_{19}V_{1}$, $F_{8}F_{14}S_{2}V_{18}V_{2}$, $F_{8}F_{14}S_{2}V_{1}V_{2}$, $F_{6}F_{8}S_{2}V_{18}V_{2}$, $F_{6}F_{8}S_{2}V_{1}V_{2}$, $F_{44}F_{30}S_{24}V_{19}V_{2}$, $F_{25}F_{30}S_{24}V_{19}V_{2}$, $F_{25}F_{30}S_{22}V_{19}V_{2}$, $F_{25}F_{27}S_{24}V_{19}V_{2}$, $F_{25}F_{27}S_{22}V_{19}V_{2}$, $F_{44}F_{30}S_{24}V_{2}V_{2}$, $F_{25}F_{30}S_{24}V_{2}V_{2}$, $F_{25}F_{30}S_{22}V_{2}V_{2}$, $F_{25}F_{27}S_{24}V_{2}V_{2}$, $F_{25}F_{27}S_{22}V_{2}V_{2}$, $F_{43}F_{48}S_{24}V_{19}V_{2}$, $F_{14}F_{48}S_{24}V_{2}V_{2}$, $F_{43}F_{29}S_{24}V_{19}V_{2}$, $F_{23}F_{29}S_{24}V_{19}V_{2}$, $F_{14}F_{29}S_{24}V_{2}V_{2}$, $F_{6}F_{29}S_{24}V_{2}V_{2}$, $F_{43}F_{29}S_{22}V_{19}V_{2}$, $F_{23}F_{29}S_{22}V_{19}V_{2}$, $F_{14}F_{29}S_{22}V_{2}V_{2}$, $F_{6}F_{29}S_{22}V_{2}V_{2}$, $F_{43}F_{48}S_{4}V_{19}V_{2}$, $F_{14}F_{48}S_{4}V_{2}V_{2}$, $F_{43}F_{29}S_{4}V_{19}V_{2}$, $F_{23}F_{29}S_{4}V_{19}V_{2}$, $F_{14}F_{29}S_{4}V_{2}V_{2}$, $F_{6}F_{29}S_{4}V_{2}V_{2}$, $F_{12}F_{14}S_{4}V_{2}V_{2}$, $F_{3}F_{14}S_{4}V_{2}V_{2}$, $F_{3}F_{6}S_{4}V_{2}V_{2}$, $F_{43}F_{29}S_{2}V_{19}V_{2}$, $F_{23}F_{29}S_{2}V_{19}V_{2}$, $F_{14}F_{29}S_{2}V_{2}V_{2}$, $F_{6}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{14}S_{2}V_{2}V_{2}$, $F_{3}F_{6}S_{2}V_{2}V_{2}$, $F_{20}F_{47}S_{4}V_{18}V_{19}$, $F_{20}F_{47}S_{4}V_{18}V_{2}$, $F_{7}F_{47}S_{4}V_{18}V_{19}$, $F_{7}F_{47}S_{4}V_{18}V_{2}$, $F_{7}F_{47}S_{2}V_{18}V_{19}$, $F_{7}F_{47}S_{2}V_{18}V_{2}$, $F_{7}F_{28}S_{4}V_{18}V_{19}$, $F_{7}F_{28}S_{4}V_{18}V_{2}$, $F_{7}F_{28}S_{2}V_{18}V_{19}$, $F_{7}F_{28}S_{2}V_{18}V_{2}$, $F_{20}F_{47}S_{4}V_{19}V_{1}$, $F_{20}F_{47}S_{4}V_{1}V_{2}$, $F_{7}F_{47}S_{4}V_{19}V_{1}$, $F_{7}F_{47}S_{4}V_{1}V_{2}$, $F_{7}F_{47}S_{2}V_{19}V_{1}$, $F_{7}F_{47}S_{2}V_{1}V_{2}$, $F_{7}F_{28}S_{4}V_{19}V_{1}$, $F_{7}F_{28}S_{4}V_{1}V_{2}$, $F_{7}F_{28}S_{2}V_{19}V_{1}$, $F_{7}F_{28}S_{2}V_{1}V_{2}$, $F_{11}F_{20}S_{4}V_{1}V_{2}$, $F_{11}F_{7}S_{4}V_{1}V_{2}$, $F_{11}F_{7}S_{2}V_{1}V_{2}$, $F_{2}F_{7}S_{4}V_{1}V_{2}$, $F_{2}F_{7}S_{2}V_{1}V_{2}$, $F_{26}F_{44}S_{24}V_{19}V_{2}$, $F_{25}F_{26}S_{24}V_{19}V_{2}$, $F_{25}F_{26}S_{22}V_{19}V_{2}$, $F_{22}F_{25}S_{24}V_{19}V_{2}$, $F_{22}F_{25}S_{22}V_{19}V_{2}$, $F_{44}F_{9}S_{24}V_{2}V_{2}$, $F_{25}F_{9}S_{24}V_{2}V_{2}$, $F_{25}F_{9}S_{22}V_{2}V_{2}$, $F_{25}F_{5}S_{24}V_{2}V_{2}$, $F_{25}F_{5}S_{22}V_{2}V_{2}$, $F_{9}F_{48}S_{24}V_{19}V_{2}$, $F_{9}F_{48}S_{24}V_{2}V_{2}$, $F_{9}F_{29}S_{24}V_{19}V_{2}$, $F_{9}F_{29}S_{24}V_{2}V_{2}$, $F_{5}F_{29}S_{24}V_{19}V_{2}$, $F_{5}F_{29}S_{24}V_{2}V_{2}$, $F_{9}F_{29}S_{22}V_{19}V_{2}$, $F_{9}F_{29}S_{22}V_{2}V_{2}$, $F_{5}F_{29}S_{22}V_{19}V_{2}$, $F_{5}F_{29}S_{22}V_{2}V_{2}$, $F_{9}F_{48}S_{4}V_{19}V_{2}$, $F_{9}F_{48}S_{4}V_{2}V_{2}$, $F_{9}F_{29}S_{4}V_{19}V_{2}$, $F_{9}F_{29}S_{4}V_{2}V_{2}$, $F_{5}F_{29}S_{4}V_{19}V_{2}$, $F_{5}F_{29}S_{4}V_{2}V_{2}$, $F_{12}F_{9}S_{4}V_{2}V_{2}$, $F_{3}F_{9}S_{4}V_{2}V_{2}$, $F_{3}F_{5}S_{4}V_{2}V_{2}$, $F_{9}F_{29}S_{2}V_{19}V_{2}$, $F_{9}F_{29}S_{2}V_{2}V_{2}$, $F_{5}F_{29}S_{2}V_{19}V_{2}$, $F_{5}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{9}S_{2}V_{2}V_{2}$, $F_{3}F_{5}S_{2}V_{2}V_{2}$, $F_{26}F_{44}S_{4}V_{18}V_{19}$, $F_{44}F_{9}S_{4}V_{1}V_{2}$, $F_{25}F_{26}S_{4}V_{18}V_{19}$, $F_{22}F_{25}S_{4}V_{18}V_{19}$, $F_{25}F_{9}S_{4}V_{1}V_{2}$, $F_{25}F_{5}S_{4}V_{1}V_{2}$, $F_{26}F_{15}S_{4}V_{18}V_{2}$, $F_{9}F_{15}S_{4}V_{19}V_{1}$, $F_{9}F_{15}S_{4}V_{1}V_{2}$, $F_{26}F_{8}S_{4}V_{18}V_{2}$, $F_{22}F_{8}S_{4}V_{18}V_{2}$, $F_{8}F_{9}S_{4}V_{19}V_{1}$, $F_{8}F_{9}S_{4}V_{1}V_{2}$, $F_{5}F_{8}S_{4}V_{19}V_{1}$, $F_{5}F_{8}S_{4}V_{1}V_{2}$, $F_{25}F_{26}S_{2}V_{18}V_{19}$, $F_{22}F_{25}S_{2}V_{18}V_{19}$, $F_{25}F_{9}S_{2}V_{1}V_{2}$, $F_{25}F_{5}S_{2}V_{1}V_{2}$, $F_{26}F_{8}S_{2}V_{18}V_{2}$, $F_{22}F_{8}S_{2}V_{18}V_{2}$, $F_{8}F_{9}S_{2}V_{19}V_{1}$, $F_{8}F_{9}S_{2}V_{1}V_{2}$, $F_{5}F_{8}S_{2}V_{19}V_{1}$, $F_{5}F_{8}S_{2}V_{1}V_{2}$, $F_{44}F_{47}S_{24}V_{18}V_{1}$, $F_{25}F_{47}S_{24}V_{18}V_{1}$, $F_{25}F_{47}S_{22}V_{18}V_{1}$, $F_{25}F_{28}S_{24}V_{18}V_{1}$, $F_{25}F_{28}S_{22}V_{18}V_{1}$, $F_{44}F_{47}S_{24}V_{1}V_{1}$, $F_{25}F_{47}S_{24}V_{1}V_{1}$, $F_{25}F_{47}S_{22}V_{1}V_{1}$, $F_{25}F_{28}S_{24}V_{1}V_{1}$, $F_{25}F_{28}S_{22}V_{1}V_{1}$, $F_{26}F_{48}S_{24}V_{18}V_{1}$, $F_{9}F_{48}S_{24}V_{1}V_{1}$, $F_{26}F_{29}S_{24}V_{18}V_{1}$, $F_{22}F_{29}S_{24}V_{18}V_{1}$, $F_{9}F_{29}S_{24}V_{1}V_{1}$, $F_{5}F_{29}S_{24}V_{1}V_{1}$, $F_{26}F_{29}S_{22}V_{18}V_{1}$, $F_{22}F_{29}S_{22}V_{18}V_{1}$, $F_{9}F_{29}S_{22}V_{1}V_{1}$, $F_{5}F_{29}S_{22}V_{1}V_{1}$, $F_{26}F_{48}S_{4}V_{18}V_{1}$, $F_{9}F_{48}S_{4}V_{1}V_{1}$, $F_{26}F_{29}S_{4}V_{18}V_{1}$, $F_{22}F_{29}S_{4}V_{18}V_{1}$, $F_{9}F_{29}S_{4}V_{1}V_{1}$, $F_{5}F_{29}S_{4}V_{1}V_{1}$, $F_{12}F_{9}S_{4}V_{1}V_{1}$, $F_{3}F_{9}S_{4}V_{1}V_{1}$, $F_{3}F_{5}S_{4}V_{1}V_{1}$, $F_{26}F_{29}S_{2}V_{18}V_{1}$, $F_{22}F_{29}S_{2}V_{18}V_{1}$, $F_{9}F_{29}S_{2}V_{1}V_{1}$, $F_{5}F_{29}S_{2}V_{1}V_{1}$, $F_{3}F_{9}S_{2}V_{1}V_{1}$, $F_{3}F_{5}S_{2}V_{1}V_{1}$, $F_{20}F_{29}S_{22}S_{24}S_{4}$, $F_{20}F_{29}S_{22}S_{4}S_{4}$, $F_{20}F_{29}S_{24}S_{2}S_{4}$, $F_{20}F_{29}S_{2}S_{4}S_{4}$, $F_{3}F_{20}S_{2}S_{4}S_{4}$, $F_{19}F_{47}S_{24}V_{18}V_{1}$, $F_{19}F_{47}S_{22}V_{18}V_{1}$, $F_{19}F_{47}S_{4}V_{18}V_{1}$, $F_{19}F_{47}S_{2}V_{18}V_{1}$, $F_{17}F_{47}S_{24}V_{18}V_{1}$, $F_{17}F_{47}S_{4}V_{18}V_{1}$, $F_{19}F_{28}S_{24}V_{18}V_{1}$, $F_{19}F_{28}S_{4}V_{18}V_{1}$, $F_{17}F_{28}S_{22}V_{18}V_{1}$, $F_{17}F_{28}S_{2}V_{18}V_{1}$, $F_{19}F_{47}S_{24}V_{1}V_{1}$, $F_{19}F_{47}S_{22}V_{1}V_{1}$, $F_{19}F_{47}S_{4}V_{1}V_{1}$, $F_{19}F_{47}S_{2}V_{1}V_{1}$, $F_{17}F_{47}S_{24}V_{1}V_{1}$, $F_{17}F_{47}S_{4}V_{1}V_{1}$, $F_{19}F_{28}S_{24}V_{1}V_{1}$, $F_{19}F_{28}S_{4}V_{1}V_{1}$, $F_{17}F_{28}S_{22}V_{1}V_{1}$, $F_{17}F_{28}S_{2}V_{1}V_{1}$, $F_{11}F_{19}S_{4}V_{1}V_{1}$, $F_{11}F_{19}S_{2}V_{1}V_{1}$, $F_{11}F_{17}S_{4}V_{1}V_{1}$, $F_{2}F_{19}S_{4}V_{1}V_{1}$, $F_{2}F_{17}S_{2}V_{1}V_{1}$, $F_{26}F_{43}S_{24}V_{19}V_{2}$, $F_{26}F_{43}S_{22}V_{19}V_{2}$, $F_{23}F_{26}S_{24}V_{19}V_{2}$, $F_{26}F_{14}S_{4}V_{2}V_{2}$, $F_{26}F_{14}S_{2}V_{2}V_{2}$, $F_{26}F_{6}S_{4}V_{2}V_{2}$, $F_{22}F_{43}S_{24}V_{19}V_{2}$, $F_{22}F_{23}S_{22}V_{19}V_{2}$, $F_{22}F_{14}S_{4}V_{2}V_{2}$, $F_{22}F_{6}S_{2}V_{2}V_{2}$, $F_{43}F_{9}S_{4}V_{19}V_{2}$, $F_{43}F_{9}S_{2}V_{19}V_{2}$, $F_{23}F_{9}S_{4}V_{19}V_{2}$, $F_{9}F_{14}S_{24}V_{2}V_{2}$, $F_{9}F_{14}S_{22}V_{2}V_{2}$, $F_{9}F_{14}S_{4}V_{2}V_{2}$, $F_{9}F_{14}S_{2}V_{2}V_{2}$, $F_{6}F_{9}S_{24}V_{2}V_{2}$, $F_{6}F_{9}S_{4}V_{2}V_{2}$, $F_{43}F_{5}S_{4}V_{19}V_{2}$, $F_{23}F_{5}S_{2}V_{19}V_{2}$, $F_{5}F_{14}S_{24}V_{2}V_{2}$, $F_{5}F_{14}S_{4}V_{2}V_{2}$, $F_{5}F_{6}S_{22}V_{2}V_{2}$, $F_{5}F_{6}S_{2}V_{2}V_{2}$, $F_{9}F_{30}S_{24}V_{19}V_{2}$, $F_{9}F_{30}S_{22}V_{19}V_{2}$, $F_{5}F_{30}S_{24}V_{19}V_{2}$, $F_{9}F_{27}S_{24}V_{19}V_{2}$, $F_{5}F_{27}S_{22}V_{19}V_{2}$, $F_{9}F_{30}S_{24}V_{2}V_{2}$, $F_{9}F_{30}S_{22}V_{2}V_{2}$, $F_{5}F_{30}S_{24}V_{2}V_{2}$, $F_{9}F_{27}S_{24}V_{2}V_{2}$, $F_{5}F_{27}S_{22}V_{2}V_{2}$, $F_{26}F_{43}S_{24}V_{18}V_{1}$, $F_{26}F_{43}S_{22}V_{18}V_{1}$, $F_{22}F_{43}S_{24}V_{18}V_{1}$, $F_{43}F_{9}S_{4}V_{1}V_{1}$, $F_{43}F_{9}S_{2}V_{1}V_{1}$, $F_{43}F_{5}S_{4}V_{1}V_{1}$, $F_{23}F_{26}S_{24}V_{18}V_{1}$, $F_{22}F_{23}S_{22}V_{18}V_{1}$, $F_{23}F_{9}S_{4}V_{1}V_{1}$, $F_{23}F_{5}S_{2}V_{1}V_{1}$, $F_{26}F_{14}S_{4}V_{18}V_{1}$, $F_{26}F_{14}S_{2}V_{18}V_{1}$, $F_{22}F_{14}S_{4}V_{18}V_{1}$, $F_{9}F_{14}S_{24}V_{1}V_{1}$, $F_{9}F_{14}S_{22}V_{1}V_{1}$, $F_{9}F_{14}S_{4}V_{1}V_{1}$, $F_{9}F_{14}S_{2}V_{1}V_{1}$, $F_{5}F_{14}S_{24}V_{1}V_{1}$, $F_{5}F_{14}S_{4}V_{1}V_{1}$, $F_{26}F_{6}S_{4}V_{18}V_{1}$, $F_{22}F_{6}S_{2}V_{18}V_{1}$, $F_{6}F_{9}S_{24}V_{1}V_{1}$, $F_{6}F_{9}S_{4}V_{1}V_{1}$, $F_{5}F_{6}S_{22}V_{1}V_{1}$, $F_{5}F_{6}S_{2}V_{1}V_{1}$, $F_{25}F_{44}S_{22}S_{24}S_{4}$, $F_{44}F_{8}S_{2}S_{4}S_{4}$, $F_{25}F_{15}S_{22}S_{4}S_{4}$, $F_{8}F_{15}S_{24}S_{2}S_{4}$, $F_{8}F_{15}S_{2}S_{4}S_{4}$, $F_{25}F_{8}S_{22}S_{4}S_{4}$, $F_{8}F_{8}S_{24}S_{2}S_{4}$, $F_{8}F_{8}S_{24}S_{2}S_{2}$, $F_{44}F_{29}S_{22}S_{24}S_{4}$, $F_{25}F_{29}S_{22}S_{24}S_{4}$, $F_{25}F_{29}S_{22}S_{24}S_{2}$, $F_{25}F_{29}S_{22}S_{22}S_{4}$, $F_{25}F_{29}S_{22}S_{22}S_{2}$, $F_{44}F_{29}S_{24}S_{2}S_{4}$, $F_{25}F_{29}S_{24}S_{2}S_{4}$, $F_{25}F_{29}S_{24}S_{2}S_{2}$, $F_{43}F_{47}S_{4}V_{18}V_{19}$, $F_{43}F_{47}S_{2}V_{18}V_{19}$, $F_{23}F_{47}S_{4}V_{18}V_{19}$, $F_{14}F_{47}S_{4}V_{18}V_{2}$, $F_{14}F_{47}S_{2}V_{18}V_{2}$, $F_{6}F_{47}S_{4}V_{18}V_{2}$, $F_{43}F_{28}S_{4}V_{18}V_{19}$, $F_{23}F_{28}S_{2}V_{18}V_{19}$, $F_{14}F_{28}S_{4}V_{18}V_{2}$, $F_{6}F_{28}S_{2}V_{18}V_{2}$, $F_{43}F_{47}S_{4}V_{19}V_{1}$, $F_{43}F_{47}S_{2}V_{19}V_{1}$, $F_{23}F_{47}S_{4}V_{19}V_{1}$, $F_{14}F_{47}S_{4}V_{1}V_{2}$, $F_{14}F_{47}S_{2}V_{1}V_{2}$, $F_{6}F_{47}S_{4}V_{1}V_{2}$, $F_{43}F_{28}S_{4}V_{19}V_{1}$, $F_{23}F_{28}S_{2}V_{19}V_{1}$, $F_{14}F_{28}S_{4}V_{1}V_{2}$, $F_{6}F_{28}S_{2}V_{1}V_{2}$, $F_{11}F_{14}S_{4}V_{1}V_{2}$, $F_{11}F_{14}S_{2}V_{1}V_{2}$, $F_{11}F_{6}S_{4}V_{1}V_{2}$, $F_{2}F_{14}S_{4}V_{1}V_{2}$, $F_{2}F_{6}S_{2}V_{1}V_{2}$, $F_{26}F_{30}S_{4}V_{18}V_{19}$, $F_{26}F_{30}S_{2}V_{18}V_{19}$, $F_{22}F_{30}S_{4}V_{18}V_{19}$, $F_{9}F_{30}S_{4}V_{19}V_{1}$, $F_{9}F_{30}S_{2}V_{19}V_{1}$, $F_{5}F_{30}S_{4}V_{19}V_{1}$, $F_{26}F_{27}S_{4}V_{18}V_{19}$, $F_{22}F_{27}S_{2}V_{18}V_{19}$, $F_{9}F_{27}S_{4}V_{19}V_{1}$, $F_{5}F_{27}S_{2}V_{19}V_{1}$, $F_{26}F_{30}S_{4}V_{18}V_{2}$, $F_{26}F_{30}S_{2}V_{18}V_{2}$, $F_{22}F_{30}S_{4}V_{18}V_{2}$, $F_{9}F_{30}S_{4}V_{1}V_{2}$, $F_{9}F_{30}S_{2}V_{1}V_{2}$, $F_{5}F_{30}S_{4}V_{1}V_{2}$, $F_{26}F_{27}S_{4}V_{18}V_{2}$, $F_{22}F_{27}S_{2}V_{18}V_{2}$, $F_{9}F_{27}S_{4}V_{1}V_{2}$, $F_{5}F_{27}S_{2}V_{1}V_{2}$, $F_{4}F_{9}S_{4}V_{1}V_{2}$, $F_{4}F_{9}S_{2}V_{1}V_{2}$, $F_{4}F_{5}S_{4}V_{1}V_{2}$, $F_{1}F_{9}S_{4}V_{1}V_{2}$, $F_{1}F_{5}S_{2}V_{1}V_{2}$, $F_{25}F_{48}S_{22}S_{24}S_{4}$, $F_{8}F_{48}S_{24}S_{2}S_{4}$, $F_{8}F_{29}S_{24}S_{2}S_{4}$, $F_{8}F_{29}S_{24}S_{2}S_{2}$, $F_{25}F_{48}S_{22}S_{4}S_{4}$, $F_{8}F_{48}S_{2}S_{4}S_{4}$, $F_{12}F_{8}S_{2}S_{4}S_{4}$, $F_{44}F_{44}S_{22}S_{24}S_{24}$, $F_{25}F_{25}S_{22}S_{24}S_{24}$, $F_{25}F_{25}S_{22}S_{22}S_{24}$, $F_{25}F_{25}S_{22}S_{22}S_{22}$, $F_{43}F_{44}S_{24}V_{18}V_{19}$, $F_{25}F_{43}S_{24}V_{18}V_{19}$, $F_{25}F_{43}S_{22}V_{18}V_{19}$, $F_{23}F_{25}S_{24}V_{18}V_{19}$, $F_{23}F_{25}S_{22}V_{18}V_{19}$, $F_{44}F_{14}S_{24}V_{1}V_{2}$, $F_{25}F_{14}S_{24}V_{1}V_{2}$, $F_{25}F_{14}S_{22}V_{1}V_{2}$, $F_{25}F_{6}S_{24}V_{1}V_{2}$, $F_{25}F_{6}S_{22}V_{1}V_{2}$, $F_{26}F_{44}S_{24}V_{18}V_{19}$, $F_{25}F_{26}S_{24}V_{18}V_{19}$, $F_{25}F_{26}S_{22}V_{18}V_{19}$, $F_{22}F_{25}S_{24}V_{18}V_{19}$, $F_{22}F_{25}S_{22}V_{18}V_{19}$, $F_{44}F_{9}S_{24}V_{1}V_{2}$, $F_{25}F_{9}S_{24}V_{1}V_{2}$, $F_{25}F_{9}S_{22}V_{1}V_{2}$, $F_{25}F_{5}S_{24}V_{1}V_{2}$, $F_{25}F_{5}S_{22}V_{1}V_{2}$, $F_{25}F_{44}S_{22}S_{24}S_{24}$, $F_{44}F_{8}S_{24}S_{2}S_{4}$, $F_{26}F_{43}S_{24}V_{18}V_{19}$, $F_{26}F_{43}S_{22}V_{18}V_{19}$, $F_{23}F_{26}S_{24}V_{18}V_{19}$, $F_{26}F_{14}S_{4}V_{18}V_{2}$, $F_{26}F_{14}S_{2}V_{18}V_{2}$, $F_{26}F_{6}S_{4}V_{18}V_{2}$, $F_{22}F_{43}S_{24}V_{18}V_{19}$, $F_{22}F_{23}S_{22}V_{18}V_{19}$, $F_{22}F_{14}S_{4}V_{18}V_{2}$, $F_{22}F_{6}S_{2}V_{18}V_{2}$, $F_{43}F_{9}S_{4}V_{19}V_{1}$, $F_{43}F_{9}S_{2}V_{19}V_{1}$, $F_{23}F_{9}S_{4}V_{19}V_{1}$, $F_{43}F_{5}S_{4}V_{19}V_{1}$, $F_{23}F_{5}S_{2}V_{19}V_{1}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{3}$} {{$F_{19}F_{47}S_{24}S_{24}V_{12}$, $F_{19}F_{47}S_{22}S_{24}V_{12}$, $F_{19}F_{47}S_{24}S_{4}V_{12}$, $F_{19}F_{47}S_{24}S_{2}V_{12}$, $F_{17}F_{47}S_{24}S_{24}V_{12}$, $F_{17}F_{47}S_{24}S_{4}V_{12}$, $F_{19}F_{28}S_{22}S_{24}V_{12}$, $F_{19}F_{28}S_{22}S_{4}V_{12}$, $F_{17}F_{28}S_{22}S_{22}V_{12}$, $F_{17}F_{28}S_{22}S_{2}V_{12}$, $F_{19}F_{47}S_{22}S_{4}V_{12}$, $F_{19}F_{47}S_{4}S_{4}V_{12}$, $F_{19}F_{47}S_{2}S_{4}V_{12}$, $F_{17}F_{47}S_{4}S_{4}V_{12}$, $F_{11}F_{19}S_{4}S_{4}V_{12}$, $F_{11}F_{19}S_{2}S_{4}V_{12}$, $F_{11}F_{17}S_{4}S_{4}V_{12}$, $F_{19}F_{28}S_{24}S_{2}V_{12}$, $F_{19}F_{28}S_{2}S_{4}V_{12}$, $F_{17}F_{28}S_{2}S_{2}V_{12}$, $F_{2}F_{19}S_{2}S_{4}V_{12}$, $F_{2}F_{17}S_{2}S_{2}V_{12}$, $F_{25}F_{44}S_{24}S_{4}V_{1}$, $F_{25}F_{25}S_{24}S_{4}V_{1}$, $F_{25}F_{25}S_{22}S_{4}V_{1}$, $F_{25}F_{15}S_{4}S_{4}V_{1}$, $F_{25}F_{8}S_{4}S_{4}V_{1}$, $F_{25}F_{8}S_{2}S_{4}V_{1}$, $F_{25}F_{25}S_{24}S_{2}V_{1}$, $F_{25}F_{25}S_{22}S_{2}V_{1}$, $F_{25}F_{8}S_{2}S_{2}V_{1}$, $F_{44}F_{8}S_{4}S_{4}V_{1}$, $F_{8}F_{15}S_{24}S_{4}V_{1}$, $F_{8}F_{15}S_{4}S_{4}V_{1}$, $F_{8}F_{8}S_{24}S_{4}V_{1}$, $F_{8}F_{8}S_{22}S_{4}V_{1}$, $F_{8}F_{8}S_{4}S_{4}V_{1}$, $F_{8}F_{8}S_{2}S_{4}V_{1}$, $F_{8}F_{8}S_{24}S_{2}V_{1}$, $F_{8}F_{8}S_{22}S_{2}V_{1}$, $F_{8}F_{8}S_{2}S_{2}V_{1}$, $F_{26}F_{43}S_{24}S_{4}V_{1}$, $F_{26}F_{43}S_{22}S_{4}V_{1}$, $F_{23}F_{26}S_{24}S_{4}V_{1}$, $F_{26}F_{14}S_{4}S_{4}V_{1}$, $F_{26}F_{14}S_{2}S_{4}V_{1}$, $F_{26}F_{6}S_{4}S_{4}V_{1}$, $F_{43}F_{9}S_{4}S_{4}V_{1}$, $F_{43}F_{9}S_{2}S_{4}V_{1}$, $F_{23}F_{9}S_{4}S_{4}V_{1}$, $F_{9}F_{14}S_{24}S_{4}V_{1}$, $F_{9}F_{14}S_{22}S_{4}V_{1}$, $F_{9}F_{14}S_{4}S_{4}V_{1}$, $F_{9}F_{14}S_{2}S_{4}V_{1}$, $F_{6}F_{9}S_{24}S_{4}V_{1}$, $F_{6}F_{9}S_{4}S_{4}V_{1}$, $F_{22}F_{43}S_{24}S_{2}V_{1}$, $F_{22}F_{23}S_{22}S_{2}V_{1}$, $F_{22}F_{14}S_{2}S_{4}V_{1}$, $F_{22}F_{6}S_{2}S_{2}V_{1}$, $F_{43}F_{5}S_{2}S_{4}V_{1}$, $F_{23}F_{5}S_{2}S_{2}V_{1}$, $F_{5}F_{14}S_{24}S_{2}V_{1}$, $F_{5}F_{14}S_{2}S_{4}V_{1}$, $F_{5}F_{6}S_{22}S_{2}V_{1}$, $F_{5}F_{6}S_{2}S_{2}V_{1}$, $F_{7}F_{48}S_{24}S_{24}V_{12}$, $F_{7}F_{48}S_{24}S_{4}V_{12}$, $F_{7}F_{29}S_{24}S_{24}V_{12}$, $F_{7}F_{29}S_{22}S_{24}V_{12}$, $F_{7}F_{29}S_{24}S_{4}V_{12}$, $F_{7}F_{29}S_{24}S_{2}V_{12}$, $F_{7}F_{29}S_{22}S_{22}V_{12}$, $F_{7}F_{29}S_{22}S_{4}V_{12}$, $F_{7}F_{29}S_{22}S_{2}V_{12}$, $F_{7}F_{48}S_{4}S_{4}V_{12}$, $F_{7}F_{29}S_{4}S_{4}V_{12}$, $F_{7}F_{29}S_{2}S_{4}V_{12}$, $F_{12}F_{7}S_{4}S_{4}V_{12}$, $F_{3}F_{7}S_{4}S_{4}V_{12}$, $F_{3}F_{7}S_{2}S_{4}V_{12}$, $F_{7}F_{29}S_{2}S_{2}V_{12}$, $F_{3}F_{7}S_{2}S_{2}V_{12}$, $F_{44}F_{47}S_{24}S_{4}V_{1}$, $F_{25}F_{47}S_{24}S_{4}V_{1}$, $F_{15}F_{47}S_{24}S_{4}V_{1}$, $F_{8}F_{47}S_{24}S_{4}V_{1}$, $F_{25}F_{47}S_{24}S_{2}V_{1}$, $F_{8}F_{47}S_{24}S_{2}V_{1}$, $F_{25}F_{28}S_{22}S_{4}V_{1}$, $F_{8}F_{28}S_{22}S_{4}V_{1}$, $F_{25}F_{28}S_{22}S_{2}V_{1}$, $F_{8}F_{28}S_{22}S_{2}V_{1}$, $F_{44}F_{47}S_{4}S_{4}V_{1}$, $F_{25}F_{47}S_{4}S_{4}V_{1}$, $F_{15}F_{47}S_{4}S_{4}V_{1}$, $F_{8}F_{47}S_{4}S_{4}V_{1}$, $F_{25}F_{47}S_{2}S_{4}V_{1}$, $F_{8}F_{47}S_{2}S_{4}V_{1}$, $F_{11}F_{15}S_{4}S_{4}V_{1}$, $F_{11}F_{8}S_{4}S_{4}V_{1}$, $F_{11}F_{8}S_{2}S_{4}V_{1}$, $F_{25}F_{28}S_{2}S_{4}V_{1}$, $F_{8}F_{28}S_{2}S_{4}V_{1}$, $F_{25}F_{28}S_{2}S_{2}V_{1}$, $F_{8}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{8}S_{2}S_{4}V_{1}$, $F_{2}F_{8}S_{2}S_{2}V_{1}$, $F_{26}F_{48}S_{24}S_{4}V_{1}$, $F_{26}F_{29}S_{24}S_{4}V_{1}$, $F_{26}F_{29}S_{22}S_{4}V_{1}$, $F_{26}F_{48}S_{4}S_{4}V_{1}$, $F_{26}F_{29}S_{4}S_{4}V_{1}$, $F_{26}F_{29}S_{2}S_{4}V_{1}$, $F_{9}F_{48}S_{24}S_{4}V_{1}$, $F_{9}F_{29}S_{24}S_{4}V_{1}$, $F_{9}F_{29}S_{22}S_{4}V_{1}$, $F_{9}F_{48}S_{4}S_{4}V_{1}$, $F_{9}F_{29}S_{4}S_{4}V_{1}$, $F_{12}F_{9}S_{4}S_{4}V_{1}$, $F_{3}F_{9}S_{4}S_{4}V_{1}$, $F_{9}F_{29}S_{2}S_{4}V_{1}$, $F_{3}F_{9}S_{2}S_{4}V_{1}$, $F_{22}F_{29}S_{24}S_{2}V_{1}$, $F_{22}F_{29}S_{22}S_{2}V_{1}$, $F_{22}F_{29}S_{2}S_{4}V_{1}$, $F_{22}F_{29}S_{2}S_{2}V_{1}$, $F_{5}F_{29}S_{24}S_{2}V_{1}$, $F_{5}F_{29}S_{22}S_{2}V_{1}$, $F_{5}F_{29}S_{2}S_{4}V_{1}$, $F_{3}F_{5}S_{2}S_{4}V_{1}$, $F_{5}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{5}S_{2}S_{2}V_{1}$, $F_{43}F_{47}S_{24}S_{4}V_{1}$, $F_{43}F_{47}S_{24}S_{2}V_{1}$, $F_{23}F_{47}S_{24}S_{4}V_{1}$, $F_{14}F_{47}S_{24}S_{4}V_{1}$, $F_{14}F_{47}S_{24}S_{2}V_{1}$, $F_{6}F_{47}S_{24}S_{4}V_{1}$, $F_{43}F_{28}S_{22}S_{4}V_{1}$, $F_{23}F_{28}S_{22}S_{2}V_{1}$, $F_{14}F_{28}S_{22}S_{4}V_{1}$, $F_{6}F_{28}S_{22}S_{2}V_{1}$, $F_{43}F_{47}S_{4}S_{4}V_{1}$, $F_{43}F_{47}S_{2}S_{4}V_{1}$, $F_{23}F_{47}S_{4}S_{4}V_{1}$, $F_{14}F_{47}S_{4}S_{4}V_{1}$, $F_{14}F_{47}S_{2}S_{4}V_{1}$, $F_{6}F_{47}S_{4}S_{4}V_{1}$, $F_{11}F_{14}S_{4}S_{4}V_{1}$, $F_{11}F_{14}S_{2}S_{4}V_{1}$, $F_{11}F_{6}S_{4}S_{4}V_{1}$, $F_{43}F_{28}S_{2}S_{4}V_{1}$, $F_{23}F_{28}S_{2}S_{2}V_{1}$, $F_{14}F_{28}S_{2}S_{4}V_{1}$, $F_{6}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{14}S_{2}S_{4}V_{1}$, $F_{2}F_{6}S_{2}S_{2}V_{1}$, $F_{25}F_{48}S_{24}S_{4}V_{1}$, $F_{25}F_{29}S_{24}S_{4}V_{1}$, $F_{25}F_{29}S_{24}S_{2}V_{1}$, $F_{25}F_{29}S_{22}S_{4}V_{1}$, $F_{25}F_{29}S_{22}S_{2}V_{1}$, $F_{25}F_{48}S_{4}S_{4}V_{1}$, $F_{25}F_{29}S_{4}S_{4}V_{1}$, $F_{25}F_{29}S_{2}S_{4}V_{1}$, $F_{25}F_{29}S_{2}S_{2}V_{1}$, $F_{8}F_{48}S_{24}S_{4}V_{1}$, $F_{8}F_{29}S_{24}S_{4}V_{1}$, $F_{8}F_{29}S_{24}S_{2}V_{1}$, $F_{8}F_{29}S_{22}S_{4}V_{1}$, $F_{8}F_{29}S_{22}S_{2}V_{1}$, $F_{8}F_{48}S_{4}S_{4}V_{1}$, $F_{8}F_{29}S_{4}S_{4}V_{1}$, $F_{8}F_{29}S_{2}S_{4}V_{1}$, $F_{12}F_{8}S_{4}S_{4}V_{1}$, $F_{3}F_{8}S_{4}S_{4}V_{1}$, $F_{3}F_{8}S_{2}S_{4}V_{1}$, $F_{8}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{8}S_{2}S_{2}V_{1}$, $F_{47}F_{48}S_{24}S_{24}V_{12}$, $F_{29}F_{47}S_{24}S_{24}V_{12}$, $F_{29}F_{47}S_{22}S_{24}V_{12}$, $F_{47}F_{48}S_{24}S_{4}V_{12}$, $F_{29}F_{47}S_{24}S_{4}V_{12}$, $F_{29}F_{47}S_{24}S_{2}V_{12}$, $F_{28}F_{29}S_{22}S_{24}V_{12}$, $F_{28}F_{29}S_{22}S_{22}V_{12}$, $F_{28}F_{29}S_{22}S_{4}V_{12}$, $F_{28}F_{29}S_{22}S_{2}V_{12}$, $F_{29}F_{47}S_{22}S_{4}V_{12}$, $F_{47}F_{48}S_{4}S_{4}V_{12}$, $F_{29}F_{47}S_{4}S_{4}V_{12}$, $F_{29}F_{47}S_{2}S_{4}V_{12}$, $F_{11}F_{12}S_{4}S_{4}V_{12}$, $F_{3}F_{11}S_{4}S_{4}V_{12}$, $F_{3}F_{11}S_{2}S_{4}V_{12}$, $F_{28}F_{29}S_{24}S_{2}V_{12}$, $F_{28}F_{29}S_{2}S_{4}V_{12}$, $F_{28}F_{29}S_{2}S_{2}V_{12}$, $F_{2}F_{3}S_{2}S_{4}V_{12}$, $F_{2}F_{3}S_{2}S_{2}V_{12}$, $F_{19}F_{47}S_{24}S_{24}S_{4}$, $F_{19}F_{47}S_{22}S_{24}S_{4}$, $F_{19}F_{47}S_{24}S_{4}S_{4}$, $F_{19}F_{47}S_{24}S_{2}S_{4}$, $F_{17}F_{47}S_{24}S_{24}S_{2}$, $F_{17}F_{47}S_{24}S_{2}S_{4}$, $F_{19}F_{28}S_{22}S_{24}S_{4}$, $F_{19}F_{28}S_{22}S_{4}S_{4}$, $F_{17}F_{28}S_{22}S_{22}S_{2}$, $F_{17}F_{28}S_{22}S_{2}S_{2}$, $F_{19}F_{47}S_{22}S_{4}S_{4}$, $F_{19}F_{47}S_{4}S_{4}S_{4}$, $F_{19}F_{47}S_{2}S_{4}S_{4}$, $F_{17}F_{47}S_{2}S_{4}S_{4}$, $F_{11}F_{19}S_{4}S_{4}S_{4}$, $F_{11}F_{19}S_{2}S_{4}S_{4}$, $F_{11}F_{17}S_{2}S_{4}S_{4}$, $F_{19}F_{28}S_{24}S_{2}S_{4}$, $F_{19}F_{28}S_{2}S_{4}S_{4}$, $F_{17}F_{28}S_{2}S_{2}S_{2}$, $F_{2}F_{19}S_{2}S_{4}S_{4}$, $F_{2}F_{17}S_{2}S_{2}S_{2}$, $F_{26}F_{43}S_{24}S_{24}S_{4}$, $F_{26}F_{43}S_{22}S_{24}S_{4}$, $F_{23}F_{26}S_{22}S_{24}S_{4}$, $F_{26}F_{14}S_{4}S_{4}S_{4}$, $F_{26}F_{14}S_{2}S_{4}S_{4}$, $F_{26}F_{6}S_{2}S_{4}S_{4}$, $F_{43}F_{9}S_{24}S_{4}S_{4}$, $F_{43}F_{9}S_{24}S_{2}S_{4}$, $F_{23}F_{9}S_{22}S_{4}S_{4}$, $F_{9}F_{14}S_{24}S_{4}S_{4}$, $F_{9}F_{14}S_{22}S_{4}S_{4}$, $F_{9}F_{14}S_{4}S_{4}S_{4}$, $F_{9}F_{14}S_{2}S_{4}S_{4}$, $F_{6}F_{9}S_{24}S_{2}S_{4}$, $F_{6}F_{9}S_{2}S_{4}S_{4}$, $F_{22}F_{43}S_{24}S_{24}S_{2}$, $F_{22}F_{23}S_{22}S_{22}S_{2}$, $F_{22}F_{14}S_{2}S_{4}S_{4}$, $F_{22}F_{6}S_{2}S_{2}S_{2}$, $F_{43}F_{5}S_{24}S_{2}S_{4}$, $F_{23}F_{5}S_{22}S_{2}S_{2}$, $F_{5}F_{14}S_{24}S_{2}S_{4}$, $F_{5}F_{14}S_{2}S_{4}S_{4}$, $F_{5}F_{6}S_{22}S_{2}S_{2}$, $F_{5}F_{6}S_{2}S_{2}S_{2}$, $F_{43}F_{47}S_{24}S_{24}S_{4}$, $F_{43}F_{47}S_{24}S_{24}S_{2}$, $F_{23}F_{47}S_{22}S_{24}S_{4}$, $F_{14}F_{47}S_{24}S_{4}S_{4}$, $F_{14}F_{47}S_{24}S_{2}S_{4}$, $F_{6}F_{47}S_{24}S_{2}S_{4}$, $F_{43}F_{28}S_{22}S_{24}S_{4}$, $F_{23}F_{28}S_{22}S_{22}S_{2}$, $F_{14}F_{28}S_{22}S_{4}S_{4}$, $F_{6}F_{28}S_{22}S_{2}S_{2}$, $F_{43}F_{47}S_{24}S_{4}S_{4}$, $F_{43}F_{47}S_{24}S_{2}S_{4}$, $F_{23}F_{47}S_{22}S_{4}S_{4}$, $F_{14}F_{47}S_{4}S_{4}S_{4}$, $F_{14}F_{47}S_{2}S_{4}S_{4}$, $F_{6}F_{47}S_{2}S_{4}S_{4}$, $F_{11}F_{14}S_{4}S_{4}S_{4}$, $F_{11}F_{14}S_{2}S_{4}S_{4}$, $F_{11}F_{6}S_{2}S_{4}S_{4}$, $F_{43}F_{28}S_{24}S_{2}S_{4}$, $F_{23}F_{28}S_{22}S_{2}S_{2}$, $F_{14}F_{28}S_{2}S_{4}S_{4}$, $F_{6}F_{28}S_{2}S_{2}S_{2}$, $F_{2}F_{14}S_{2}S_{4}S_{4}$, $F_{2}F_{6}S_{2}S_{2}S_{2}$, $F_{19}F_{47}S_{24}S_{24}V_{1}$, $F_{19}F_{47}S_{22}S_{24}V_{1}$, $F_{19}F_{47}S_{24}S_{4}V_{1}$, $F_{19}F_{47}S_{24}S_{2}V_{1}$, $F_{17}F_{47}S_{24}S_{24}V_{1}$, $F_{17}F_{47}S_{24}S_{4}V_{1}$, $F_{19}F_{28}S_{22}S_{24}V_{1}$, $F_{19}F_{28}S_{22}S_{4}V_{1}$, $F_{17}F_{28}S_{22}S_{22}V_{1}$, $F_{17}F_{28}S_{22}S_{2}V_{1}$, $F_{19}F_{47}S_{22}S_{4}V_{1}$, $F_{19}F_{47}S_{4}S_{4}V_{1}$, $F_{19}F_{47}S_{2}S_{4}V_{1}$, $F_{17}F_{47}S_{4}S_{4}V_{1}$, $F_{11}F_{19}S_{4}S_{4}V_{1}$, $F_{11}F_{19}S_{2}S_{4}V_{1}$, $F_{11}F_{17}S_{4}S_{4}V_{1}$, $F_{19}F_{28}S_{24}S_{2}V_{1}$, $F_{19}F_{28}S_{2}S_{4}V_{1}$, $F_{17}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{19}S_{2}S_{4}V_{1}$, $F_{2}F_{17}S_{2}S_{2}V_{1}$, $F_{25}F_{44}S_{24}S_{24}V_{1}$, $F_{25}F_{25}S_{24}S_{24}V_{1}$, $F_{25}F_{25}S_{22}S_{24}V_{1}$, $F_{25}F_{25}S_{22}S_{22}V_{1}$, $F_{44}F_{8}S_{24}S_{4}V_{1}$, $F_{25}F_{8}S_{24}S_{4}V_{1}$, $F_{25}F_{8}S_{24}S_{2}V_{1}$, $F_{25}F_{8}S_{22}S_{4}V_{1}$, $F_{25}F_{8}S_{22}S_{2}V_{1}$, $F_{44}F_{47}S_{24}S_{24}V_{1}$, $F_{25}F_{47}S_{24}S_{24}V_{1}$, $F_{25}F_{47}S_{22}S_{24}V_{1}$, $F_{25}F_{28}S_{22}S_{24}V_{1}$, $F_{25}F_{28}S_{22}S_{22}V_{1}$, $F_{25}F_{47}S_{22}S_{4}V_{1}$, $F_{25}F_{28}S_{24}S_{2}V_{1}$, $F_{19}F_{48}S_{24}V_{12}V_{18}$, $F_{19}F_{48}S_{24}V_{12}V_{1}$, $F_{19}F_{29}S_{24}V_{12}V_{18}$, $F_{19}F_{29}S_{24}V_{12}V_{1}$, $F_{17}F_{29}S_{24}V_{12}V_{18}$, $F_{17}F_{29}S_{24}V_{12}V_{1}$, $F_{19}F_{29}S_{22}V_{12}V_{18}$, $F_{19}F_{29}S_{22}V_{12}V_{1}$, $F_{17}F_{29}S_{22}V_{12}V_{18}$, $F_{17}F_{29}S_{22}V_{12}V_{1}$, $F_{19}F_{48}S_{4}V_{12}V_{18}$, $F_{19}F_{48}S_{4}V_{12}V_{1}$, $F_{19}F_{29}S_{4}V_{12}V_{18}$, $F_{19}F_{29}S_{4}V_{12}V_{1}$, $F_{17}F_{29}S_{4}V_{12}V_{18}$, $F_{17}F_{29}S_{4}V_{12}V_{1}$, $F_{12}F_{19}S_{4}V_{12}V_{1}$, $F_{3}F_{19}S_{4}V_{12}V_{1}$, $F_{3}F_{17}S_{4}V_{12}V_{1}$, $F_{19}F_{29}S_{2}V_{12}V_{18}$, $F_{19}F_{29}S_{2}V_{12}V_{1}$, $F_{17}F_{29}S_{2}V_{12}V_{18}$, $F_{17}F_{29}S_{2}V_{12}V_{1}$, $F_{3}F_{19}S_{2}V_{12}V_{1}$, $F_{3}F_{17}S_{2}V_{12}V_{1}$, $F_{43}F_{44}S_{4}V_{18}V_{1}$, $F_{25}F_{43}S_{4}V_{18}V_{1}$, $F_{43}F_{15}S_{4}V_{1}V_{1}$, $F_{43}F_{8}S_{4}V_{1}V_{1}$, $F_{25}F_{43}S_{2}V_{18}V_{1}$, $F_{43}F_{8}S_{2}V_{1}V_{1}$, $F_{23}F_{25}S_{4}V_{18}V_{1}$, $F_{23}F_{8}S_{4}V_{1}V_{1}$, $F_{23}F_{25}S_{2}V_{18}V_{1}$, $F_{23}F_{8}S_{2}V_{1}V_{1}$, $F_{44}F_{14}S_{4}V_{1}V_{1}$, $F_{25}F_{14}S_{4}V_{1}V_{1}$, $F_{14}F_{15}S_{4}V_{18}V_{1}$, $F_{14}F_{15}S_{4}V_{1}V_{1}$, $F_{8}F_{14}S_{4}V_{18}V_{1}$, $F_{8}F_{14}S_{4}V_{1}V_{1}$, $F_{25}F_{14}S_{2}V_{1}V_{1}$, $F_{8}F_{14}S_{2}V_{18}V_{1}$, $F_{8}F_{14}S_{2}V_{1}V_{1}$, $F_{25}F_{6}S_{4}V_{1}V_{1}$, $F_{6}F_{8}S_{4}V_{18}V_{1}$, $F_{6}F_{8}S_{4}V_{1}V_{1}$, $F_{25}F_{6}S_{2}V_{1}V_{1}$, $F_{6}F_{8}S_{2}V_{18}V_{1}$, $F_{6}F_{8}S_{2}V_{1}V_{1}$, $F_{44}F_{48}S_{24}S_{2}S_{4}$, $F_{15}F_{48}S_{24}S_{2}S_{4}$, $F_{25}F_{29}S_{24}S_{2}S_{4}$, $F_{8}F_{29}S_{24}S_{2}S_{4}$, $F_{25}F_{29}S_{24}S_{2}S_{2}$, $F_{8}F_{29}S_{24}S_{2}S_{2}$, $F_{25}F_{29}S_{22}S_{2}S_{4}$, $F_{8}F_{29}S_{22}S_{2}S_{4}$, $F_{25}F_{29}S_{22}S_{2}S_{2}$, $F_{8}F_{29}S_{22}S_{2}S_{2}$, $F_{44}F_{48}S_{2}S_{4}S_{4}$, $F_{15}F_{48}S_{2}S_{4}S_{4}$, $F_{25}F_{29}S_{2}S_{4}S_{4}$, $F_{8}F_{29}S_{2}S_{4}S_{4}$, $F_{25}F_{29}S_{2}S_{2}S_{4}$, $F_{8}F_{29}S_{2}S_{2}S_{4}$, $F_{12}F_{15}S_{2}S_{4}S_{4}$, $F_{3}F_{8}S_{2}S_{4}S_{4}$, $F_{3}F_{8}S_{2}S_{2}S_{4}$, $F_{25}F_{29}S_{2}S_{2}S_{2}$, $F_{8}F_{29}S_{2}S_{2}S_{2}$, $F_{3}F_{8}S_{2}S_{2}S_{2}$, $F_{43}F_{48}S_{24}V_{1}V_{2}$, $F_{14}F_{48}S_{24}V_{1}V_{2}$, $F_{43}F_{29}S_{24}V_{1}V_{2}$, $F_{23}F_{29}S_{24}V_{1}V_{2}$, $F_{14}F_{29}S_{24}V_{1}V_{2}$, $F_{6}F_{29}S_{24}V_{1}V_{2}$, $F_{43}F_{29}S_{22}V_{1}V_{2}$, $F_{23}F_{29}S_{22}V_{1}V_{2}$, $F_{14}F_{29}S_{22}V_{1}V_{2}$, $F_{6}F_{29}S_{22}V_{1}V_{2}$, $F_{43}F_{48}S_{4}V_{1}V_{2}$, $F_{14}F_{48}S_{4}V_{1}V_{2}$, $F_{43}F_{29}S_{4}V_{1}V_{2}$, $F_{23}F_{29}S_{4}V_{1}V_{2}$, $F_{14}F_{29}S_{4}V_{1}V_{2}$, $F_{6}F_{29}S_{4}V_{1}V_{2}$, $F_{12}F_{14}S_{4}V_{1}V_{2}$, $F_{3}F_{14}S_{4}V_{1}V_{2}$, $F_{3}F_{6}S_{4}V_{1}V_{2}$, $F_{43}F_{29}S_{2}V_{1}V_{2}$, $F_{23}F_{29}S_{2}V_{1}V_{2}$, $F_{14}F_{29}S_{2}V_{1}V_{2}$, $F_{6}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{14}S_{2}V_{1}V_{2}$, $F_{3}F_{6}S_{2}V_{1}V_{2}$, $F_{19}F_{47}S_{24}V_{12}V_{18}$, $F_{19}F_{47}S_{22}V_{12}V_{18}$, $F_{19}F_{47}S_{4}V_{12}V_{18}$, $F_{19}F_{47}S_{2}V_{12}V_{18}$, $F_{17}F_{47}S_{24}V_{12}V_{18}$, $F_{17}F_{47}S_{4}V_{12}V_{18}$, $F_{19}F_{28}S_{24}V_{12}V_{18}$, $F_{19}F_{28}S_{4}V_{12}V_{18}$, $F_{17}F_{28}S_{22}V_{12}V_{18}$, $F_{17}F_{28}S_{2}V_{12}V_{18}$, $F_{19}F_{47}S_{24}V_{12}V_{1}$, $F_{19}F_{47}S_{22}V_{12}V_{1}$, $F_{19}F_{47}S_{4}V_{12}V_{1}$, $F_{19}F_{47}S_{2}V_{12}V_{1}$, $F_{17}F_{47}S_{24}V_{12}V_{1}$, $F_{17}F_{47}S_{4}V_{12}V_{1}$, $F_{19}F_{28}S_{24}V_{12}V_{1}$, $F_{19}F_{28}S_{4}V_{12}V_{1}$, $F_{17}F_{28}S_{22}V_{12}V_{1}$, $F_{17}F_{28}S_{2}V_{12}V_{1}$, $F_{11}F_{19}S_{4}V_{12}V_{1}$, $F_{11}F_{19}S_{2}V_{12}V_{1}$, $F_{11}F_{17}S_{4}V_{12}V_{1}$, $F_{2}F_{19}S_{4}V_{12}V_{1}$, $F_{2}F_{17}S_{2}V_{12}V_{1}$, $F_{25}F_{44}S_{24}S_{2}S_{4}$, $F_{25}F_{25}S_{24}S_{2}S_{4}$, $F_{25}F_{25}S_{22}S_{2}S_{4}$, $F_{25}F_{15}S_{2}S_{4}S_{4}$, $F_{25}F_{8}S_{2}S_{4}S_{4}$, $F_{25}F_{8}S_{2}S_{2}S_{4}$, $F_{25}F_{25}S_{24}S_{2}S_{2}$, $F_{25}F_{25}S_{22}S_{2}S_{2}$, $F_{25}F_{8}S_{2}S_{2}S_{2}$, $F_{44}F_{8}S_{2}S_{4}S_{4}$, $F_{8}F_{15}S_{24}S_{2}S_{4}$, $F_{8}F_{15}S_{2}S_{4}S_{4}$, $F_{8}F_{8}S_{24}S_{2}S_{4}$, $F_{8}F_{8}S_{22}S_{2}S_{4}$, $F_{8}F_{8}S_{2}S_{4}S_{4}$, $F_{8}F_{8}S_{2}S_{2}S_{4}$, $F_{8}F_{8}S_{24}S_{2}S_{2}$, $F_{8}F_{8}S_{22}S_{2}S_{2}$, $F_{8}F_{8}S_{2}S_{2}S_{2}$, $F_{26}F_{43}S_{24}V_{1}V_{2}$, $F_{26}F_{43}S_{22}V_{1}V_{2}$, $F_{23}F_{26}S_{24}V_{1}V_{2}$, $F_{26}F_{14}S_{4}V_{1}V_{2}$, $F_{26}F_{14}S_{2}V_{1}V_{2}$, $F_{26}F_{6}S_{4}V_{1}V_{2}$, $F_{22}F_{43}S_{24}V_{1}V_{2}$, $F_{22}F_{23}S_{22}V_{1}V_{2}$, $F_{22}F_{14}S_{4}V_{1}V_{2}$, $F_{22}F_{6}S_{2}V_{1}V_{2}$, $F_{43}F_{9}S_{4}V_{1}V_{2}$, $F_{43}F_{9}S_{2}V_{1}V_{2}$, $F_{23}F_{9}S_{4}V_{1}V_{2}$, $F_{9}F_{14}S_{24}V_{1}V_{2}$, $F_{9}F_{14}S_{22}V_{1}V_{2}$, $F_{9}F_{14}S_{4}V_{1}V_{2}$, $F_{9}F_{14}S_{2}V_{1}V_{2}$, $F_{6}F_{9}S_{24}V_{1}V_{2}$, $F_{6}F_{9}S_{4}V_{1}V_{2}$, $F_{43}F_{5}S_{4}V_{1}V_{2}$, $F_{23}F_{5}S_{2}V_{1}V_{2}$, $F_{5}F_{14}S_{24}V_{1}V_{2}$, $F_{5}F_{14}S_{4}V_{1}V_{2}$, $F_{5}F_{6}S_{22}V_{1}V_{2}$, $F_{5}F_{6}S_{2}V_{1}V_{2}$, $F_{44}F_{47}S_{4}V_{18}V_{1}$, $F_{25}F_{47}S_{4}V_{18}V_{1}$, $F_{15}F_{47}S_{4}V_{18}V_{1}$, $F_{8}F_{47}S_{4}V_{18}V_{1}$, $F_{25}F_{47}S_{2}V_{18}V_{1}$, $F_{8}F_{47}S_{2}V_{18}V_{1}$, $F_{25}F_{28}S_{4}V_{18}V_{1}$, $F_{8}F_{28}S_{4}V_{18}V_{1}$, $F_{25}F_{28}S_{2}V_{18}V_{1}$, $F_{8}F_{28}S_{2}V_{18}V_{1}$, $F_{44}F_{47}S_{4}V_{1}V_{1}$, $F_{25}F_{47}S_{4}V_{1}V_{1}$, $F_{15}F_{47}S_{4}V_{1}V_{1}$, $F_{8}F_{47}S_{4}V_{1}V_{1}$, $F_{25}F_{47}S_{2}V_{1}V_{1}$, $F_{8}F_{47}S_{2}V_{1}V_{1}$, $F_{25}F_{28}S_{4}V_{1}V_{1}$, $F_{8}F_{28}S_{4}V_{1}V_{1}$, $F_{25}F_{28}S_{2}V_{1}V_{1}$, $F_{8}F_{28}S_{2}V_{1}V_{1}$, $F_{11}F_{15}S_{4}V_{1}V_{1}$, $F_{11}F_{8}S_{4}V_{1}V_{1}$, $F_{11}F_{8}S_{2}V_{1}V_{1}$, $F_{2}F_{8}S_{4}V_{1}V_{1}$, $F_{2}F_{8}S_{2}V_{1}V_{1}$, $F_{26}F_{48}S_{24}V_{1}V_{2}$, $F_{26}F_{29}S_{24}V_{1}V_{2}$, $F_{26}F_{29}S_{22}V_{1}V_{2}$, $F_{26}F_{48}S_{4}V_{1}V_{2}$, $F_{26}F_{29}S_{4}V_{1}V_{2}$, $F_{26}F_{29}S_{2}V_{1}V_{2}$, $F_{22}F_{29}S_{24}V_{1}V_{2}$, $F_{22}F_{29}S_{22}V_{1}V_{2}$, $F_{22}F_{29}S_{4}V_{1}V_{2}$, $F_{22}F_{29}S_{2}V_{1}V_{2}$, $F_{9}F_{48}S_{24}V_{1}V_{2}$, $F_{9}F_{29}S_{24}V_{1}V_{2}$, $F_{9}F_{29}S_{22}V_{1}V_{2}$, $F_{9}F_{48}S_{4}V_{1}V_{2}$, $F_{9}F_{29}S_{4}V_{1}V_{2}$, $F_{12}F_{9}S_{4}V_{1}V_{2}$, $F_{3}F_{9}S_{4}V_{1}V_{2}$, $F_{9}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{9}S_{2}V_{1}V_{2}$, $F_{5}F_{29}S_{24}V_{1}V_{2}$, $F_{5}F_{29}S_{22}V_{1}V_{2}$, $F_{5}F_{29}S_{4}V_{1}V_{2}$, $F_{3}F_{5}S_{4}V_{1}V_{2}$, $F_{5}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{5}S_{2}V_{1}V_{2}$, $F_{43}F_{47}S_{4}V_{18}V_{1}$, $F_{43}F_{47}S_{2}V_{18}V_{1}$, $F_{23}F_{47}S_{4}V_{18}V_{1}$, $F_{14}F_{47}S_{4}V_{18}V_{1}$, $F_{14}F_{47}S_{2}V_{18}V_{1}$, $F_{6}F_{47}S_{4}V_{18}V_{1}$, $F_{43}F_{28}S_{4}V_{18}V_{1}$, $F_{23}F_{28}S_{2}V_{18}V_{1}$, $F_{14}F_{28}S_{4}V_{18}V_{1}$, $F_{6}F_{28}S_{2}V_{18}V_{1}$, $F_{43}F_{47}S_{4}V_{1}V_{1}$, $F_{43}F_{47}S_{2}V_{1}V_{1}$, $F_{23}F_{47}S_{4}V_{1}V_{1}$, $F_{14}F_{47}S_{4}V_{1}V_{1}$, $F_{14}F_{47}S_{2}V_{1}V_{1}$, $F_{6}F_{47}S_{4}V_{1}V_{1}$, $F_{43}F_{28}S_{4}V_{1}V_{1}$, $F_{23}F_{28}S_{2}V_{1}V_{1}$, $F_{14}F_{28}S_{4}V_{1}V_{1}$, $F_{6}F_{28}S_{2}V_{1}V_{1}$, $F_{11}F_{14}S_{4}V_{1}V_{1}$, $F_{11}F_{14}S_{2}V_{1}V_{1}$, $F_{11}F_{6}S_{4}V_{1}V_{1}$, $F_{2}F_{14}S_{4}V_{1}V_{1}$, $F_{2}F_{6}S_{2}V_{1}V_{1}$, $F_{25}F_{48}S_{24}S_{2}S_{4}$, $F_{25}F_{48}S_{2}S_{4}S_{4}$, $F_{8}F_{48}S_{24}S_{2}S_{4}$, $F_{8}F_{48}S_{2}S_{4}S_{4}$, $F_{12}F_{8}S_{2}S_{4}S_{4}$, $F_{47}F_{48}S_{24}V_{12}V_{18}$, $F_{29}F_{47}S_{24}V_{12}V_{18}$, $F_{29}F_{47}S_{22}V_{12}V_{18}$, $F_{47}F_{48}S_{4}V_{12}V_{18}$, $F_{29}F_{47}S_{4}V_{12}V_{18}$, $F_{29}F_{47}S_{2}V_{12}V_{18}$, $F_{28}F_{29}S_{24}V_{12}V_{18}$, $F_{28}F_{29}S_{22}V_{12}V_{18}$, $F_{28}F_{29}S_{4}V_{12}V_{18}$, $F_{28}F_{29}S_{2}V_{12}V_{18}$, $F_{47}F_{48}S_{24}V_{12}V_{1}$, $F_{29}F_{47}S_{24}V_{12}V_{1}$, $F_{29}F_{47}S_{22}V_{12}V_{1}$, $F_{47}F_{48}S_{4}V_{12}V_{1}$, $F_{29}F_{47}S_{4}V_{12}V_{1}$, $F_{29}F_{47}S_{2}V_{12}V_{1}$, $F_{28}F_{29}S_{24}V_{12}V_{1}$, $F_{28}F_{29}S_{22}V_{12}V_{1}$, $F_{28}F_{29}S_{4}V_{12}V_{1}$, $F_{28}F_{29}S_{2}V_{12}V_{1}$, $F_{11}F_{12}S_{4}V_{12}V_{1}$, $F_{3}F_{11}S_{4}V_{12}V_{1}$, $F_{3}F_{11}S_{2}V_{12}V_{1}$, $F_{2}F_{3}S_{4}V_{12}V_{1}$, $F_{2}F_{3}S_{2}V_{12}V_{1}$, $F_{19}F_{48}S_{24}S_{4}V_{18}$, $F_{19}F_{48}S_{24}S_{4}V_{1}$, $F_{19}F_{29}S_{24}S_{4}V_{18}$, $F_{19}F_{29}S_{24}S_{4}V_{1}$, $F_{17}F_{29}S_{24}S_{2}V_{18}$, $F_{17}F_{29}S_{24}S_{2}V_{1}$, $F_{19}F_{29}S_{22}S_{4}V_{18}$, $F_{19}F_{29}S_{22}S_{4}V_{1}$, $F_{17}F_{29}S_{22}S_{2}V_{18}$, $F_{17}F_{29}S_{22}S_{2}V_{1}$, $F_{19}F_{48}S_{4}S_{4}V_{18}$, $F_{19}F_{48}S_{4}S_{4}V_{1}$, $F_{19}F_{29}S_{4}S_{4}V_{18}$, $F_{19}F_{29}S_{4}S_{4}V_{1}$, $F_{17}F_{29}S_{2}S_{4}V_{18}$, $F_{17}F_{29}S_{2}S_{4}V_{1}$, $F_{12}F_{19}S_{4}S_{4}V_{1}$, $F_{3}F_{19}S_{4}S_{4}V_{1}$, $F_{3}F_{17}S_{2}S_{4}V_{1}$, $F_{19}F_{29}S_{2}S_{4}V_{18}$, $F_{19}F_{29}S_{2}S_{4}V_{1}$, $F_{17}F_{29}S_{2}S_{2}V_{18}$, $F_{17}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{19}S_{2}S_{4}V_{1}$, $F_{3}F_{17}S_{2}S_{2}V_{1}$, $F_{43}F_{44}S_{24}S_{4}V_{18}$, $F_{44}F_{14}S_{4}S_{4}V_{1}$, $F_{25}F_{43}S_{24}S_{4}V_{18}$, $F_{23}F_{25}S_{22}S_{4}V_{18}$, $F_{25}F_{14}S_{4}S_{4}V_{1}$, $F_{25}F_{6}S_{2}S_{4}V_{1}$, $F_{43}F_{15}S_{24}S_{4}V_{1}$, $F_{14}F_{15}S_{4}S_{4}V_{18}$, $F_{14}F_{15}S_{4}S_{4}V_{1}$, $F_{43}F_{8}S_{24}S_{4}V_{1}$, $F_{23}F_{8}S_{22}S_{4}V_{1}$, $F_{8}F_{14}S_{4}S_{4}V_{18}$, $F_{8}F_{14}S_{4}S_{4}V_{1}$, $F_{6}F_{8}S_{2}S_{4}V_{18}$, $F_{6}F_{8}S_{2}S_{4}V_{1}$, $F_{25}F_{43}S_{24}S_{2}V_{18}$, $F_{23}F_{25}S_{22}S_{2}V_{18}$, $F_{25}F_{14}S_{2}S_{4}V_{1}$, $F_{25}F_{6}S_{2}S_{2}V_{1}$, $F_{43}F_{8}S_{24}S_{2}V_{1}$, $F_{23}F_{8}S_{22}S_{2}V_{1}$, $F_{8}F_{14}S_{2}S_{4}V_{18}$, $F_{8}F_{14}S_{2}S_{4}V_{1}$, $F_{6}F_{8}S_{2}S_{2}V_{18}$, $F_{6}F_{8}S_{2}S_{2}V_{1}$, $F_{43}F_{48}S_{24}S_{24}V_{2}$, $F_{14}F_{48}S_{24}S_{4}V_{2}$, $F_{43}F_{29}S_{24}S_{24}V_{2}$, $F_{23}F_{29}S_{22}S_{24}V_{2}$, $F_{14}F_{29}S_{24}S_{4}V_{2}$, $F_{6}F_{29}S_{24}S_{2}V_{2}$, $F_{43}F_{29}S_{22}S_{24}V_{2}$, $F_{23}F_{29}S_{22}S_{22}V_{2}$, $F_{14}F_{29}S_{22}S_{4}V_{2}$, $F_{6}F_{29}S_{22}S_{2}V_{2}$, $F_{43}F_{48}S_{24}S_{4}V_{2}$, $F_{14}F_{48}S_{4}S_{4}V_{2}$, $F_{43}F_{29}S_{24}S_{4}V_{2}$, $F_{23}F_{29}S_{22}S_{4}V_{2}$, $F_{14}F_{29}S_{4}S_{4}V_{2}$, $F_{6}F_{29}S_{2}S_{4}V_{2}$, $F_{12}F_{14}S_{4}S_{4}V_{2}$, $F_{3}F_{14}S_{4}S_{4}V_{2}$, $F_{3}F_{6}S_{2}S_{4}V_{2}$, $F_{43}F_{29}S_{24}S_{2}V_{2}$, $F_{23}F_{29}S_{22}S_{2}V_{2}$, $F_{14}F_{29}S_{2}S_{4}V_{2}$, $F_{6}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{14}S_{2}S_{4}V_{2}$, $F_{3}F_{6}S_{2}S_{2}V_{2}$, $F_{19}F_{47}S_{24}S_{4}V_{18}$, $F_{19}F_{47}S_{22}S_{4}V_{18}$, $F_{19}F_{47}S_{4}S_{4}V_{18}$, $F_{19}F_{47}S_{2}S_{4}V_{18}$, $F_{17}F_{47}S_{24}S_{2}V_{18}$, $F_{17}F_{47}S_{2}S_{4}V_{18}$, $F_{19}F_{28}S_{24}S_{4}V_{18}$, $F_{19}F_{28}S_{4}S_{4}V_{18}$, $F_{17}F_{28}S_{22}S_{2}V_{18}$, $F_{17}F_{28}S_{2}S_{2}V_{18}$, $F_{17}F_{47}S_{24}S_{2}V_{1}$, $F_{17}F_{47}S_{2}S_{4}V_{1}$, $F_{19}F_{28}S_{24}S_{4}V_{1}$, $F_{19}F_{28}S_{4}S_{4}V_{1}$, $F_{11}F_{17}S_{2}S_{4}V_{1}$, $F_{2}F_{19}S_{4}S_{4}V_{1}$, $F_{26}F_{43}S_{24}S_{24}V_{2}$, $F_{26}F_{43}S_{22}S_{24}V_{2}$, $F_{23}F_{26}S_{22}S_{24}V_{2}$, $F_{26}F_{14}S_{4}S_{4}V_{2}$, $F_{26}F_{14}S_{2}S_{4}V_{2}$, $F_{26}F_{6}S_{2}S_{4}V_{2}$, $F_{22}F_{43}S_{24}S_{24}V_{2}$, $F_{22}F_{23}S_{22}S_{22}V_{2}$, $F_{22}F_{14}S_{4}S_{4}V_{2}$, $F_{22}F_{6}S_{2}S_{2}V_{2}$, $F_{43}F_{9}S_{24}S_{4}V_{2}$, $F_{43}F_{9}S_{24}S_{2}V_{2}$, $F_{23}F_{9}S_{22}S_{4}V_{2}$, $F_{9}F_{14}S_{24}S_{4}V_{2}$, $F_{9}F_{14}S_{22}S_{4}V_{2}$, $F_{9}F_{14}S_{4}S_{4}V_{2}$, $F_{9}F_{14}S_{2}S_{4}V_{2}$, $F_{6}F_{9}S_{24}S_{2}V_{2}$, $F_{6}F_{9}S_{2}S_{4}V_{2}$, $F_{43}F_{5}S_{24}S_{4}V_{2}$, $F_{23}F_{5}S_{22}S_{2}V_{2}$, $F_{5}F_{14}S_{24}S_{4}V_{2}$, $F_{5}F_{14}S_{4}S_{4}V_{2}$, $F_{5}F_{6}S_{22}S_{2}V_{2}$, $F_{5}F_{6}S_{2}S_{2}V_{2}$, $F_{7}F_{48}S_{24}S_{24}V_{2}$, $F_{7}F_{48}S_{24}S_{4}V_{2}$, $F_{7}F_{29}S_{24}S_{24}V_{2}$, $F_{7}F_{29}S_{22}S_{24}V_{2}$, $F_{7}F_{29}S_{24}S_{4}V_{2}$, $F_{7}F_{29}S_{24}S_{2}V_{2}$, $F_{7}F_{29}S_{22}S_{22}V_{2}$, $F_{7}F_{29}S_{22}S_{4}V_{2}$, $F_{7}F_{29}S_{22}S_{2}V_{2}$, $F_{7}F_{48}S_{4}S_{4}V_{2}$, $F_{7}F_{29}S_{4}S_{4}V_{2}$, $F_{7}F_{29}S_{2}S_{4}V_{2}$, $F_{12}F_{7}S_{4}S_{4}V_{2}$, $F_{3}F_{7}S_{4}S_{4}V_{2}$, $F_{3}F_{7}S_{2}S_{4}V_{2}$, $F_{7}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{7}S_{2}S_{2}V_{2}$, $F_{25}F_{44}S_{24}S_{4}V_{18}$, $F_{25}F_{25}S_{24}S_{4}V_{18}$, $F_{25}F_{25}S_{22}S_{4}V_{18}$, $F_{25}F_{15}S_{4}S_{4}V_{18}$, $F_{25}F_{8}S_{4}S_{4}V_{18}$, $F_{25}F_{8}S_{2}S_{4}V_{18}$, $F_{25}F_{25}S_{24}S_{2}V_{18}$, $F_{25}F_{25}S_{22}S_{2}V_{18}$, $F_{25}F_{8}S_{2}S_{2}V_{18}$, $F_{43}F_{47}S_{24}S_{4}V_{18}$, $F_{43}F_{47}S_{24}S_{2}V_{18}$, $F_{23}F_{47}S_{22}S_{4}V_{18}$, $F_{14}F_{47}S_{4}S_{4}V_{18}$, $F_{14}F_{47}S_{2}S_{4}V_{18}$, $F_{6}F_{47}S_{2}S_{4}V_{18}$, $F_{43}F_{28}S_{24}S_{4}V_{18}$, $F_{23}F_{28}S_{22}S_{2}V_{18}$, $F_{14}F_{28}S_{4}S_{4}V_{18}$, $F_{6}F_{28}S_{2}S_{2}V_{18}$, $F_{23}F_{47}S_{22}S_{4}V_{1}$, $F_{6}F_{47}S_{2}S_{4}V_{1}$, $F_{43}F_{28}S_{24}S_{4}V_{1}$, $F_{14}F_{28}S_{4}S_{4}V_{1}$, $F_{11}F_{6}S_{2}S_{4}V_{1}$, $F_{2}F_{14}S_{4}S_{4}V_{1}$, $F_{25}F_{48}S_{24}S_{4}V_{18}$, $F_{25}F_{29}S_{24}S_{4}V_{18}$, $F_{25}F_{29}S_{24}S_{2}V_{18}$, $F_{25}F_{29}S_{22}S_{4}V_{18}$, $F_{25}F_{29}S_{22}S_{2}V_{18}$, $F_{25}F_{48}S_{4}S_{4}V_{18}$, $F_{25}F_{29}S_{4}S_{4}V_{18}$, $F_{25}F_{29}S_{2}S_{4}V_{18}$, $F_{25}F_{29}S_{2}S_{2}V_{18}$, $F_{19}F_{48}S_{24}V_{18}V_{1}$, $F_{19}F_{48}S_{24}V_{1}V_{1}$, $F_{19}F_{29}S_{24}V_{18}V_{1}$, $F_{19}F_{29}S_{24}V_{1}V_{1}$, $F_{17}F_{29}S_{24}V_{18}V_{1}$, $F_{17}F_{29}S_{24}V_{1}V_{1}$, $F_{19}F_{29}S_{22}V_{18}V_{1}$, $F_{19}F_{29}S_{22}V_{1}V_{1}$, $F_{17}F_{29}S_{22}V_{18}V_{1}$, $F_{17}F_{29}S_{22}V_{1}V_{1}$, $F_{19}F_{48}S_{4}V_{18}V_{1}$, $F_{19}F_{48}S_{4}V_{1}V_{1}$, $F_{19}F_{29}S_{4}V_{18}V_{1}$, $F_{19}F_{29}S_{4}V_{1}V_{1}$, $F_{17}F_{29}S_{4}V_{18}V_{1}$, $F_{17}F_{29}S_{4}V_{1}V_{1}$, $F_{12}F_{19}S_{4}V_{1}V_{1}$, $F_{3}F_{19}S_{4}V_{1}V_{1}$, $F_{3}F_{17}S_{4}V_{1}V_{1}$, $F_{19}F_{29}S_{2}V_{18}V_{1}$, $F_{19}F_{29}S_{2}V_{1}V_{1}$, $F_{17}F_{29}S_{2}V_{18}V_{1}$, $F_{17}F_{29}S_{2}V_{1}V_{1}$, $F_{3}F_{19}S_{2}V_{1}V_{1}$, $F_{3}F_{17}S_{2}V_{1}V_{1}$, $F_{43}F_{44}S_{24}V_{18}V_{1}$, $F_{25}F_{43}S_{24}V_{18}V_{1}$, $F_{25}F_{43}S_{22}V_{18}V_{1}$, $F_{23}F_{25}S_{24}V_{18}V_{1}$, $F_{23}F_{25}S_{22}V_{18}V_{1}$, $F_{44}F_{14}S_{24}V_{1}V_{1}$, $F_{25}F_{14}S_{24}V_{1}V_{1}$, $F_{25}F_{14}S_{22}V_{1}V_{1}$, $F_{25}F_{6}S_{24}V_{1}V_{1}$, $F_{25}F_{6}S_{22}V_{1}V_{1}$, $F_{44}F_{48}S_{24}S_{24}S_{2}$, $F_{25}F_{29}S_{24}S_{24}S_{2}$, $F_{25}F_{29}S_{22}S_{24}S_{2}$, $F_{25}F_{29}S_{22}S_{22}S_{2}$, $F_{19}F_{47}S_{24}V_{18}V_{1}$, $F_{19}F_{47}S_{22}V_{18}V_{1}$, $F_{19}F_{47}S_{4}V_{18}V_{1}$, $F_{19}F_{47}S_{2}V_{18}V_{1}$, $F_{17}F_{47}S_{24}V_{18}V_{1}$, $F_{17}F_{47}S_{4}V_{18}V_{1}$, $F_{19}F_{28}S_{24}V_{18}V_{1}$, $F_{19}F_{28}S_{4}V_{18}V_{1}$, $F_{17}F_{28}S_{22}V_{18}V_{1}$, $F_{17}F_{28}S_{2}V_{18}V_{1}$, $F_{19}F_{47}S_{24}V_{1}V_{1}$, $F_{19}F_{47}S_{22}V_{1}V_{1}$, $F_{19}F_{47}S_{4}V_{1}V_{1}$, $F_{19}F_{47}S_{2}V_{1}V_{1}$, $F_{17}F_{47}S_{24}V_{1}V_{1}$, $F_{17}F_{47}S_{4}V_{1}V_{1}$, $F_{19}F_{28}S_{24}V_{1}V_{1}$, $F_{19}F_{28}S_{4}V_{1}V_{1}$, $F_{17}F_{28}S_{22}V_{1}V_{1}$, $F_{17}F_{28}S_{2}V_{1}V_{1}$, $F_{11}F_{19}S_{4}V_{1}V_{1}$, $F_{11}F_{19}S_{2}V_{1}V_{1}$, $F_{11}F_{17}S_{4}V_{1}V_{1}$, $F_{2}F_{19}S_{4}V_{1}V_{1}$, $F_{2}F_{17}S_{2}V_{1}V_{1}$, $F_{25}F_{44}S_{24}S_{24}S_{2}$, $F_{25}F_{25}S_{24}S_{24}S_{2}$, $F_{25}F_{25}S_{22}S_{24}S_{2}$, $F_{25}F_{25}S_{22}S_{22}S_{2}$, $F_{44}F_{8}S_{24}S_{2}S_{4}$, $F_{25}F_{8}S_{24}S_{2}S_{4}$, $F_{25}F_{8}S_{24}S_{2}S_{2}$, $F_{25}F_{8}S_{22}S_{2}S_{4}$, $F_{25}F_{8}S_{22}S_{2}S_{2}$, $F_{7}F_{48}S_{24}S_{24}S_{2}$, $F_{7}F_{48}S_{24}S_{2}S_{4}$, $F_{7}F_{29}S_{24}S_{24}S_{2}$, $F_{7}F_{29}S_{22}S_{24}S_{2}$, $F_{7}F_{29}S_{24}S_{2}S_{4}$, $F_{7}F_{29}S_{24}S_{2}S_{2}$, $F_{7}F_{29}S_{22}S_{22}S_{2}$, $F_{7}F_{29}S_{22}S_{2}S_{4}$, $F_{7}F_{29}S_{22}S_{2}S_{2}$, $F_{7}F_{48}S_{2}S_{4}S_{4}$, $F_{7}F_{29}S_{2}S_{4}S_{4}$, $F_{7}F_{29}S_{2}S_{2}S_{4}$, $F_{12}F_{7}S_{2}S_{4}S_{4}$, $F_{3}F_{7}S_{2}S_{4}S_{4}$, $F_{3}F_{7}S_{2}S_{2}S_{4}$, $F_{7}F_{29}S_{2}S_{2}S_{2}$, $F_{3}F_{7}S_{2}S_{2}S_{2}$, $F_{26}F_{43}S_{24}V_{18}V_{1}$, $F_{26}F_{43}S_{22}V_{18}V_{1}$, $F_{22}F_{43}S_{24}V_{18}V_{1}$, $F_{43}F_{9}S_{4}V_{1}V_{1}$, $F_{43}F_{9}S_{2}V_{1}V_{1}$, $F_{43}F_{5}S_{4}V_{1}V_{1}$, $F_{23}F_{26}S_{24}V_{18}V_{1}$, $F_{22}F_{23}S_{22}V_{18}V_{1}$, $F_{23}F_{9}S_{4}V_{1}V_{1}$, $F_{23}F_{5}S_{2}V_{1}V_{1}$, $F_{26}F_{14}S_{4}V_{18}V_{1}$, $F_{26}F_{14}S_{2}V_{18}V_{1}$, $F_{22}F_{14}S_{4}V_{18}V_{1}$, $F_{9}F_{14}S_{24}V_{1}V_{1}$, $F_{9}F_{14}S_{22}V_{1}V_{1}$, $F_{9}F_{14}S_{4}V_{1}V_{1}$, $F_{9}F_{14}S_{2}V_{1}V_{1}$, $F_{5}F_{14}S_{24}V_{1}V_{1}$, $F_{5}F_{14}S_{4}V_{1}V_{1}$, $F_{26}F_{6}S_{4}V_{18}V_{1}$, $F_{22}F_{6}S_{2}V_{18}V_{1}$, $F_{6}F_{9}S_{24}V_{1}V_{1}$, $F_{6}F_{9}S_{4}V_{1}V_{1}$, $F_{5}F_{6}S_{22}V_{1}V_{1}$, $F_{5}F_{6}S_{2}V_{1}V_{1}$, $F_{44}F_{47}S_{24}V_{18}V_{1}$, $F_{25}F_{47}S_{24}V_{18}V_{1}$, $F_{25}F_{47}S_{22}V_{18}V_{1}$, $F_{25}F_{28}S_{24}V_{18}V_{1}$, $F_{25}F_{28}S_{22}V_{18}V_{1}$, $F_{44}F_{47}S_{24}V_{1}V_{1}$, $F_{25}F_{47}S_{24}V_{1}V_{1}$, $F_{25}F_{47}S_{22}V_{1}V_{1}$, $F_{25}F_{28}S_{24}V_{1}V_{1}$, $F_{25}F_{28}S_{22}V_{1}V_{1}$, $F_{26}F_{48}S_{24}V_{18}V_{1}$, $F_{9}F_{48}S_{24}V_{1}V_{1}$, $F_{26}F_{29}S_{24}V_{18}V_{1}$, $F_{22}F_{29}S_{24}V_{18}V_{1}$, $F_{9}F_{29}S_{24}V_{1}V_{1}$, $F_{5}F_{29}S_{24}V_{1}V_{1}$, $F_{26}F_{29}S_{22}V_{18}V_{1}$, $F_{22}F_{29}S_{22}V_{18}V_{1}$, $F_{9}F_{29}S_{22}V_{1}V_{1}$, $F_{5}F_{29}S_{22}V_{1}V_{1}$, $F_{26}F_{48}S_{4}V_{18}V_{1}$, $F_{9}F_{48}S_{4}V_{1}V_{1}$, $F_{26}F_{29}S_{4}V_{18}V_{1}$, $F_{22}F_{29}S_{4}V_{18}V_{1}$, $F_{9}F_{29}S_{4}V_{1}V_{1}$, $F_{5}F_{29}S_{4}V_{1}V_{1}$, $F_{12}F_{9}S_{4}V_{1}V_{1}$, $F_{3}F_{9}S_{4}V_{1}V_{1}$, $F_{3}F_{5}S_{4}V_{1}V_{1}$, $F_{26}F_{29}S_{2}V_{18}V_{1}$, $F_{22}F_{29}S_{2}V_{18}V_{1}$, $F_{9}F_{29}S_{2}V_{1}V_{1}$, $F_{5}F_{29}S_{2}V_{1}V_{1}$, $F_{3}F_{9}S_{2}V_{1}V_{1}$, $F_{3}F_{5}S_{2}V_{1}V_{1}$, $F_{43}F_{44}S_{24}S_{24}V_{18}$, $F_{25}F_{43}S_{24}S_{24}V_{18}$, $F_{25}F_{43}S_{22}S_{24}V_{18}$, $F_{23}F_{25}S_{22}S_{24}V_{18}$, $F_{23}F_{25}S_{22}S_{22}V_{18}$, $F_{44}F_{14}S_{24}S_{4}V_{1}$, $F_{25}F_{14}S_{24}S_{4}V_{1}$, $F_{25}F_{14}S_{22}S_{4}V_{1}$, $F_{25}F_{6}S_{24}S_{2}V_{1}$, $F_{25}F_{6}S_{22}S_{2}V_{1}$, $F_{25}F_{44}S_{24}S_{24}V_{18}$, $F_{25}F_{25}S_{24}S_{24}V_{18}$, $F_{25}F_{25}S_{22}S_{24}V_{18}$, $F_{25}F_{25}S_{22}S_{22}V_{18}$, $F_{26}F_{43}S_{24}S_{24}V_{18}$, $F_{26}F_{43}S_{22}S_{24}V_{18}$, $F_{22}F_{43}S_{24}S_{24}V_{18}$, $F_{43}F_{9}S_{24}S_{4}V_{1}$, $F_{43}F_{9}S_{24}S_{2}V_{1}$, $F_{43}F_{5}S_{24}S_{4}V_{1}$, $F_{23}F_{26}S_{22}S_{24}V_{18}$, $F_{22}F_{23}S_{22}S_{22}V_{18}$, $F_{23}F_{9}S_{22}S_{4}V_{1}$, $F_{23}F_{5}S_{22}S_{2}V_{1}$, $F_{26}F_{14}S_{4}S_{4}V_{18}$, $F_{26}F_{14}S_{2}S_{4}V_{18}$, $F_{22}F_{14}S_{4}S_{4}V_{18}$, $F_{5}F_{14}S_{24}S_{4}V_{1}$, $F_{5}F_{14}S_{4}S_{4}V_{1}$, $F_{26}F_{6}S_{2}S_{4}V_{18}$, $F_{22}F_{6}S_{2}S_{2}V_{18}$, $F_{6}F_{9}S_{24}S_{2}V_{1}$, $F_{6}F_{9}S_{2}S_{4}V_{1}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{4}$} {{$F_{9}F_{47}S_{9}S_{23}S_{24}$, $F_{9}F_{47}S_{9}S_{24}S_{3}$, $F_{5}F_{28}S_{14}S_{22}S_{23}$, $F_{5}F_{28}S_{14}S_{22}S_{3}$, $F_{9}F_{47}S_{9}S_{23}S_{4}$, $F_{9}F_{47}S_{9}S_{3}S_{4}$, $F_{11}F_{9}S_{9}S_{3}S_{4}$, $F_{5}F_{28}S_{14}S_{23}S_{2}$, $F_{5}F_{28}S_{14}S_{2}S_{3}$, $F_{2}F_{5}S_{14}S_{2}S_{3}$, $F_{26}F_{26}S_{23}S_{4}S_{4}$, $F_{26}F_{9}S_{3}S_{4}S_{4}$, $F_{9}F_{9}S_{23}S_{4}S_{4}$, $F_{9}F_{9}S_{3}S_{4}S_{4}$, $F_{22}F_{22}S_{23}S_{2}S_{2}$, $F_{22}F_{5}S_{2}S_{2}S_{3}$, $F_{5}F_{5}S_{23}S_{2}S_{2}$, $F_{5}F_{5}S_{2}S_{2}S_{3}$, $F_{9}F_{29}S_{9}V_{19}V_{19}$, $F_{9}F_{29}S_{9}V_{19}V_{2}$, $F_{5}F_{29}S_{14}V_{19}V_{19}$, $F_{5}F_{29}S_{14}V_{19}V_{2}$, $F_{9}F_{29}S_{9}V_{2}V_{2}$, $F_{5}F_{29}S_{14}V_{2}V_{2}$, $F_{3}F_{9}S_{9}V_{2}V_{2}$, $F_{3}F_{5}S_{14}V_{2}V_{2}$, $F_{25}F_{26}S_{4}V_{19}V_{1}$, $F_{25}F_{9}S_{4}V_{1}V_{2}$, $F_{22}F_{25}S_{2}V_{19}V_{1}$, $F_{25}F_{5}S_{2}V_{1}V_{2}$, $F_{26}F_{8}S_{4}V_{1}V_{2}$, $F_{8}F_{9}S_{4}V_{19}V_{1}$, $F_{8}F_{9}S_{4}V_{1}V_{2}$, $F_{22}F_{8}S_{2}V_{1}V_{2}$, $F_{5}F_{8}S_{2}V_{19}V_{1}$, $F_{5}F_{8}S_{2}V_{1}V_{2}$, $F_{26}F_{29}S_{4}V_{19}V_{1}$, $F_{9}F_{29}S_{4}V_{19}V_{1}$, $F_{22}F_{29}S_{2}V_{19}V_{1}$, $F_{5}F_{29}S_{2}V_{19}V_{1}$, $F_{26}F_{29}S_{4}V_{1}V_{2}$, $F_{9}F_{29}S_{4}V_{1}V_{2}$, $F_{22}F_{29}S_{2}V_{1}V_{2}$, $F_{5}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{9}S_{4}V_{1}V_{2}$, $F_{3}F_{5}S_{2}V_{1}V_{2}$, $F_{25}F_{47}S_{24}V_{1}V_{1}$, $F_{25}F_{28}S_{22}V_{1}V_{1}$, $F_{25}F_{47}S_{4}V_{1}V_{1}$, $F_{25}F_{28}S_{2}V_{1}V_{1}$, $F_{8}F_{47}S_{24}V_{1}V_{1}$, $F_{8}F_{28}S_{22}V_{1}V_{1}$, $F_{8}F_{47}S_{4}V_{1}V_{1}$, $F_{11}F_{8}S_{4}V_{1}V_{1}$, $F_{8}F_{28}S_{2}V_{1}V_{1}$, $F_{2}F_{8}S_{2}V_{1}V_{1}$, $F_{9}F_{27}S_{9}S_{23}S_{24}$, $F_{9}F_{27}S_{9}S_{23}S_{4}$, $F_{5}F_{27}S_{14}S_{22}S_{23}$, $F_{5}F_{27}S_{14}S_{23}S_{2}$, $F_{9}F_{27}S_{9}S_{24}S_{3}$, $F_{9}F_{27}S_{9}S_{3}S_{4}$, $F_{5}F_{27}S_{14}S_{22}S_{3}$, $F_{5}F_{27}S_{14}S_{2}S_{3}$, $F_{1}F_{9}S_{9}S_{3}S_{4}$, $F_{1}F_{5}S_{14}S_{2}S_{3}$, $F_{25}F_{25}S_{24}V_{1}V_{1}$, $F_{25}F_{25}S_{22}V_{1}V_{1}$, $F_{25}F_{8}S_{4}V_{1}V_{1}$, $F_{25}F_{8}S_{2}V_{1}V_{1}$, $F_{8}F_{8}S_{24}V_{1}V_{1}$, $F_{8}F_{8}S_{22}V_{1}V_{1}$, $F_{8}F_{8}S_{4}V_{1}V_{1}$, $F_{8}F_{8}S_{2}V_{1}V_{1}$, $F_{26}F_{27}S_{23}S_{4}S_{4}$, $F_{9}F_{27}S_{23}S_{4}S_{4}$, $F_{22}F_{27}S_{23}S_{2}S_{2}$, $F_{5}F_{27}S_{23}S_{2}S_{2}$, $F_{26}F_{27}S_{3}S_{4}S_{4}$, $F_{9}F_{27}S_{3}S_{4}S_{4}$, $F_{22}F_{27}S_{2}S_{2}S_{3}$, $F_{5}F_{27}S_{2}S_{2}S_{3}$, $F_{1}F_{9}S_{3}S_{4}S_{4}$, $F_{1}F_{5}S_{2}S_{2}S_{3}$, $F_{25}F_{29}S_{4}V_{19}V_{1}$, $F_{25}F_{29}S_{2}V_{19}V_{1}$, $F_{8}F_{29}S_{4}V_{19}V_{1}$, $F_{8}F_{29}S_{2}V_{19}V_{1}$, $F_{25}F_{29}S_{4}V_{1}V_{2}$, $F_{25}F_{29}S_{2}V_{1}V_{2}$, $F_{8}F_{29}S_{4}V_{1}V_{2}$, $F_{8}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{8}S_{4}V_{1}V_{2}$, $F_{3}F_{8}S_{2}V_{1}V_{2}$, $F_{27}F_{47}S_{9}S_{23}S_{24}$, $F_{27}F_{28}S_{14}S_{22}S_{23}$, $F_{27}F_{47}S_{9}S_{23}S_{4}$, $F_{27}F_{28}S_{14}S_{23}S_{2}$, $F_{27}F_{47}S_{9}S_{24}S_{3}$, $F_{27}F_{28}S_{14}S_{22}S_{3}$, $F_{27}F_{47}S_{9}S_{3}S_{4}$, $F_{27}F_{28}S_{14}S_{2}S_{3}$, $F_{1}F_{11}S_{9}S_{3}S_{4}$, $F_{1}F_{2}S_{14}S_{2}S_{3}$, $F_{29}F_{29}S_{9}V_{19}V_{19}$, $F_{29}F_{29}S_{14}V_{19}V_{19}$, $F_{29}F_{29}S_{9}V_{19}V_{2}$, $F_{29}F_{29}S_{14}V_{19}V_{2}$, $F_{29}F_{29}S_{9}V_{2}V_{2}$, $F_{29}F_{29}S_{14}V_{2}V_{2}$, $F_{3}F_{3}S_{9}V_{2}V_{2}$, $F_{3}F_{3}S_{14}V_{2}V_{2}$, $F_{19}F_{47}S_{9}S_{22}S_{24}$, $F_{19}F_{47}S_{9}S_{24}S_{2}$, $F_{17}F_{28}S_{14}S_{22}S_{22}$, $F_{17}F_{28}S_{14}S_{22}S_{2}$, $F_{19}F_{47}S_{9}S_{22}S_{4}$, $F_{19}F_{47}S_{9}S_{2}S_{4}$, $F_{11}F_{19}S_{9}S_{2}S_{4}$, $F_{17}F_{28}S_{14}S_{2}S_{2}$, $F_{2}F_{17}S_{14}S_{2}S_{2}$, $F_{26}F_{43}S_{22}S_{4}S_{4}$, $F_{26}F_{14}S_{2}S_{4}S_{4}$, $F_{43}F_{9}S_{2}S_{4}S_{4}$, $F_{9}F_{14}S_{22}S_{4}S_{4}$, $F_{9}F_{14}S_{2}S_{4}S_{4}$, $F_{22}F_{23}S_{22}S_{2}S_{2}$, $F_{22}F_{6}S_{2}S_{2}S_{2}$, $F_{23}F_{5}S_{2}S_{2}S_{2}$, $F_{5}F_{6}S_{22}S_{2}S_{2}$, $F_{5}F_{6}S_{2}S_{2}S_{2}$, $F_{9}F_{30}S_{9}S_{22}S_{24}$, $F_{9}F_{30}S_{9}S_{24}S_{2}$, $F_{9}F_{30}S_{9}S_{22}S_{4}$, $F_{9}F_{30}S_{9}S_{2}S_{4}$, $F_{4}F_{9}S_{9}S_{2}S_{4}$, $F_{5}F_{27}S_{14}S_{22}S_{22}$, $F_{5}F_{27}S_{14}S_{22}S_{2}$, $F_{5}F_{27}S_{14}S_{2}S_{2}$, $F_{1}F_{5}S_{14}S_{2}S_{2}$, $F_{19}F_{29}S_{9}V_{18}V_{19}$, $F_{19}F_{29}S_{9}V_{19}V_{1}$, $F_{17}F_{29}S_{14}V_{18}V_{19}$, $F_{17}F_{29}S_{14}V_{19}V_{1}$, $F_{19}F_{29}S_{9}V_{18}V_{2}$, $F_{19}F_{29}S_{9}V_{1}V_{2}$, $F_{17}F_{29}S_{14}V_{18}V_{2}$, $F_{17}F_{29}S_{14}V_{1}V_{2}$, $F_{3}F_{19}S_{9}V_{1}V_{2}$, $F_{3}F_{17}S_{14}V_{1}V_{2}$, $F_{25}F_{43}S_{4}V_{18}V_{1}$, $F_{25}F_{14}S_{4}V_{1}V_{1}$, $F_{23}F_{25}S_{2}V_{18}V_{1}$, $F_{25}F_{6}S_{2}V_{1}V_{1}$, $F_{43}F_{8}S_{4}V_{1}V_{1}$, $F_{8}F_{14}S_{4}V_{18}V_{1}$, $F_{8}F_{14}S_{4}V_{1}V_{1}$, $F_{23}F_{8}S_{2}V_{1}V_{1}$, $F_{6}F_{8}S_{2}V_{18}V_{1}$, $F_{6}F_{8}S_{2}V_{1}V_{1}$, $F_{42}F_{26}S_{4}V_{18}V_{1}$, $F_{26}F_{13}S_{4}V_{1}V_{1}$, $F_{42}F_{9}S_{4}V_{1}V_{1}$, $F_{13}F_{9}S_{4}V_{18}V_{1}$, $F_{13}F_{9}S_{4}V_{1}V_{1}$, $F_{22}F_{42}S_{2}V_{18}V_{1}$, $F_{22}F_{13}S_{2}V_{1}V_{1}$, $F_{42}F_{5}S_{2}V_{1}V_{1}$, $F_{5}F_{13}S_{2}V_{18}V_{1}$, $F_{5}F_{13}S_{2}V_{1}V_{1}$, $F_{9}F_{29}S_{9}V_{18}V_{19}$, $F_{9}F_{29}S_{9}V_{19}V_{1}$, $F_{9}F_{29}S_{9}V_{18}V_{2}$, $F_{9}F_{29}S_{9}V_{1}V_{2}$, $F_{3}F_{9}S_{9}V_{1}V_{2}$, $F_{5}F_{29}S_{14}V_{18}V_{19}$, $F_{5}F_{29}S_{14}V_{19}V_{1}$, $F_{5}F_{29}S_{14}V_{18}V_{2}$, $F_{5}F_{29}S_{14}V_{1}V_{2}$, $F_{3}F_{5}S_{14}V_{1}V_{2}$, $F_{43}F_{29}S_{4}V_{19}V_{2}$, $F_{14}F_{29}S_{4}V_{19}V_{2}$, $F_{23}F_{29}S_{2}V_{19}V_{2}$, $F_{6}F_{29}S_{2}V_{19}V_{2}$, $F_{43}F_{29}S_{4}V_{2}V_{2}$, $F_{14}F_{29}S_{4}V_{2}V_{2}$, $F_{23}F_{29}S_{2}V_{2}V_{2}$, $F_{6}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{14}S_{4}V_{2}V_{2}$, $F_{3}F_{6}S_{2}V_{2}V_{2}$, $F_{25}F_{30}S_{24}V_{1}V_{2}$, $F_{25}F_{27}S_{22}V_{1}V_{2}$, $F_{25}F_{30}S_{4}V_{1}V_{2}$, $F_{25}F_{27}S_{2}V_{1}V_{2}$, $F_{8}F_{30}S_{24}V_{1}V_{2}$, $F_{8}F_{27}S_{22}V_{1}V_{2}$, $F_{8}F_{30}S_{4}V_{1}V_{2}$, $F_{4}F_{8}S_{4}V_{1}V_{2}$, $F_{8}F_{27}S_{2}V_{1}V_{2}$, $F_{1}F_{8}S_{2}V_{1}V_{2}$, $F_{42}F_{47}S_{24}V_{1}V_{2}$, $F_{13}F_{47}S_{24}V_{1}V_{2}$, $F_{42}F_{28}S_{22}V_{1}V_{2}$, $F_{13}F_{28}S_{22}V_{1}V_{2}$, $F_{42}F_{47}S_{4}V_{1}V_{2}$, $F_{13}F_{47}S_{4}V_{1}V_{2}$, $F_{11}F_{13}S_{4}V_{1}V_{2}$, $F_{42}F_{28}S_{2}V_{1}V_{2}$, $F_{13}F_{28}S_{2}V_{1}V_{2}$, $F_{2}F_{13}S_{2}V_{1}V_{2}$, $F_{26}F_{29}S_{4}V_{19}V_{2}$, $F_{26}F_{29}S_{4}V_{2}V_{2}$, $F_{9}F_{29}S_{4}V_{19}V_{2}$, $F_{9}F_{29}S_{4}V_{2}V_{2}$, $F_{3}F_{9}S_{4}V_{2}V_{2}$, $F_{22}F_{29}S_{2}V_{19}V_{2}$, $F_{22}F_{29}S_{2}V_{2}V_{2}$, $F_{5}F_{29}S_{2}V_{19}V_{2}$, $F_{5}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{5}S_{2}V_{2}V_{2}$, $F_{19}F_{46}S_{9}V_{18}V_{19}$, $F_{19}F_{46}S_{9}V_{18}V_{2}$, $F_{17}F_{46}S_{14}V_{18}V_{19}$, $F_{17}F_{46}S_{14}V_{18}V_{2}$, $F_{19}F_{46}S_{9}V_{19}V_{1}$, $F_{19}F_{46}S_{9}V_{1}V_{2}$, $F_{17}F_{46}S_{14}V_{19}V_{1}$, $F_{17}F_{46}S_{14}V_{1}V_{2}$, $F_{10}F_{19}S_{9}V_{1}V_{2}$, $F_{10}F_{17}S_{14}V_{1}V_{2}$, $F_{24}F_{43}S_{4}V_{19}V_{2}$, $F_{24}F_{14}S_{4}V_{2}V_{2}$, $F_{23}F_{24}S_{2}V_{19}V_{2}$, $F_{24}F_{6}S_{2}V_{2}V_{2}$, $F_{43}F_{7}S_{4}V_{2}V_{2}$, $F_{7}F_{14}S_{4}V_{19}V_{2}$, $F_{7}F_{14}S_{4}V_{2}V_{2}$, $F_{23}F_{7}S_{2}V_{2}V_{2}$, $F_{6}F_{7}S_{2}V_{19}V_{2}$, $F_{6}F_{7}S_{2}V_{2}V_{2}$, $F_{25}F_{26}S_{4}V_{19}V_{2}$, $F_{26}F_{8}S_{4}V_{2}V_{2}$, $F_{25}F_{9}S_{4}V_{2}V_{2}$, $F_{8}F_{9}S_{4}V_{19}V_{2}$, $F_{8}F_{9}S_{4}V_{2}V_{2}$, $F_{22}F_{25}S_{2}V_{19}V_{2}$, $F_{22}F_{8}S_{2}V_{2}V_{2}$, $F_{25}F_{5}S_{2}V_{2}V_{2}$, $F_{5}F_{8}S_{2}V_{19}V_{2}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{43}F_{46}S_{4}V_{18}V_{1}$, $F_{14}F_{46}S_{4}V_{18}V_{1}$, $F_{23}F_{46}S_{2}V_{18}V_{1}$, $F_{6}F_{46}S_{2}V_{18}V_{1}$, $F_{43}F_{46}S_{4}V_{1}V_{1}$, $F_{14}F_{46}S_{4}V_{1}V_{1}$, $F_{23}F_{46}S_{2}V_{1}V_{1}$, $F_{6}F_{46}S_{2}V_{1}V_{1}$, $F_{10}F_{14}S_{4}V_{1}V_{1}$, $F_{10}F_{6}S_{2}V_{1}V_{1}$, $F_{24}F_{30}S_{24}V_{1}V_{2}$, $F_{24}F_{27}S_{22}V_{1}V_{2}$, $F_{24}F_{30}S_{4}V_{1}V_{2}$, $F_{24}F_{27}S_{2}V_{1}V_{2}$, $F_{7}F_{30}S_{24}V_{1}V_{2}$, $F_{7}F_{27}S_{22}V_{1}V_{2}$, $F_{7}F_{30}S_{4}V_{1}V_{2}$, $F_{4}F_{7}S_{4}V_{1}V_{2}$, $F_{7}F_{27}S_{2}V_{1}V_{2}$, $F_{1}F_{7}S_{2}V_{1}V_{2}$, $F_{25}F_{47}S_{24}V_{1}V_{2}$, $F_{8}F_{47}S_{24}V_{1}V_{2}$, $F_{25}F_{28}S_{22}V_{1}V_{2}$, $F_{8}F_{28}S_{22}V_{1}V_{2}$, $F_{25}F_{47}S_{4}V_{1}V_{2}$, $F_{8}F_{47}S_{4}V_{1}V_{2}$, $F_{11}F_{8}S_{4}V_{1}V_{2}$, $F_{25}F_{28}S_{2}V_{1}V_{2}$, $F_{8}F_{28}S_{2}V_{1}V_{2}$, $F_{2}F_{8}S_{2}V_{1}V_{2}$, $F_{26}F_{29}S_{4}V_{18}V_{1}$, $F_{26}F_{29}S_{4}V_{1}V_{1}$, $F_{9}F_{29}S_{4}V_{18}V_{1}$, $F_{9}F_{29}S_{4}V_{1}V_{1}$, $F_{3}F_{9}S_{4}V_{1}V_{1}$, $F_{22}F_{29}S_{2}V_{18}V_{1}$, $F_{22}F_{29}S_{2}V_{1}V_{1}$, $F_{5}F_{29}S_{2}V_{18}V_{1}$, $F_{5}F_{29}S_{2}V_{1}V_{1}$, $F_{3}F_{5}S_{2}V_{1}V_{1}$, $F_{19}F_{28}S_{9}S_{22}S_{24}$, $F_{19}F_{28}S_{9}S_{22}S_{4}$, $F_{19}F_{28}S_{9}S_{24}S_{2}$, $F_{19}F_{28}S_{9}S_{2}S_{4}$, $F_{2}F_{19}S_{9}S_{2}S_{4}$, $F_{24}F_{42}S_{24}V_{1}V_{2}$, $F_{24}F_{42}S_{22}V_{1}V_{2}$, $F_{24}F_{13}S_{4}V_{1}V_{2}$, $F_{24}F_{13}S_{2}V_{1}V_{2}$, $F_{42}F_{7}S_{4}V_{1}V_{2}$, $F_{42}F_{7}S_{2}V_{1}V_{2}$, $F_{7}F_{13}S_{24}V_{1}V_{2}$, $F_{7}F_{13}S_{22}V_{1}V_{2}$, $F_{7}F_{13}S_{4}V_{1}V_{2}$, $F_{7}F_{13}S_{2}V_{1}V_{2}$, $F_{25}F_{25}S_{24}V_{1}V_{2}$, $F_{25}F_{25}S_{22}V_{1}V_{2}$, $F_{25}F_{8}S_{4}V_{1}V_{2}$, $F_{25}F_{8}S_{2}V_{1}V_{2}$, $F_{8}F_{8}S_{24}V_{1}V_{2}$, $F_{8}F_{8}S_{22}V_{1}V_{2}$, $F_{8}F_{8}S_{4}V_{1}V_{2}$, $F_{8}F_{8}S_{2}V_{1}V_{2}$, $F_{9}F_{27}S_{9}S_{22}S_{24}$, $F_{9}F_{27}S_{9}S_{22}S_{4}$, $F_{9}F_{27}S_{9}S_{24}S_{2}$, $F_{9}F_{27}S_{9}S_{2}S_{4}$, $F_{1}F_{9}S_{9}S_{2}S_{4}$, $F_{43}F_{28}S_{22}S_{4}S_{4}$, $F_{14}F_{28}S_{22}S_{4}S_{4}$, $F_{23}F_{28}S_{22}S_{2}S_{2}$, $F_{6}F_{28}S_{22}S_{2}S_{2}$, $F_{43}F_{28}S_{2}S_{4}S_{4}$, $F_{14}F_{28}S_{2}S_{4}S_{4}$, $F_{23}F_{28}S_{2}S_{2}S_{2}$, $F_{6}F_{28}S_{2}S_{2}S_{2}$, $F_{2}F_{14}S_{2}S_{4}S_{4}$, $F_{2}F_{6}S_{2}S_{2}S_{2}$, $F_{42}F_{46}S_{4}V_{18}V_{1}$, $F_{42}F_{46}S_{2}V_{18}V_{1}$, $F_{13}F_{46}S_{4}V_{18}V_{1}$, $F_{13}F_{46}S_{2}V_{18}V_{1}$, $F_{42}F_{46}S_{4}V_{1}V_{1}$, $F_{42}F_{46}S_{2}V_{1}V_{1}$, $F_{13}F_{46}S_{4}V_{1}V_{1}$, $F_{13}F_{46}S_{2}V_{1}V_{1}$, $F_{10}F_{13}S_{4}V_{1}V_{1}$, $F_{10}F_{13}S_{2}V_{1}V_{1}$, $F_{24}F_{29}S_{4}V_{19}V_{2}$, $F_{24}F_{29}S_{2}V_{19}V_{2}$, $F_{24}F_{29}S_{4}V_{2}V_{2}$, $F_{24}F_{29}S_{2}V_{2}V_{2}$, $F_{7}F_{29}S_{4}V_{19}V_{2}$, $F_{7}F_{29}S_{2}V_{19}V_{2}$, $F_{7}F_{29}S_{4}V_{2}V_{2}$, $F_{7}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{7}S_{4}V_{2}V_{2}$, $F_{3}F_{7}S_{2}V_{2}V_{2}$, $F_{25}F_{29}S_{4}V_{19}V_{2}$, $F_{25}F_{29}S_{2}V_{19}V_{2}$, $F_{8}F_{29}S_{4}V_{19}V_{2}$, $F_{8}F_{29}S_{2}V_{19}V_{2}$, $F_{25}F_{29}S_{4}V_{2}V_{2}$, $F_{25}F_{29}S_{2}V_{2}V_{2}$, $F_{8}F_{29}S_{4}V_{2}V_{2}$, $F_{8}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{8}S_{4}V_{2}V_{2}$, $F_{3}F_{8}S_{2}V_{2}V_{2}$, $F_{25}F_{29}S_{4}V_{18}V_{1}$, $F_{25}F_{29}S_{2}V_{18}V_{1}$, $F_{25}F_{29}S_{4}V_{1}V_{1}$, $F_{25}F_{29}S_{2}V_{1}V_{1}$, $F_{8}F_{29}S_{4}V_{18}V_{1}$, $F_{8}F_{29}S_{2}V_{18}V_{1}$, $F_{8}F_{29}S_{4}V_{1}V_{1}$, $F_{8}F_{29}S_{2}V_{1}V_{1}$, $F_{3}F_{8}S_{4}V_{1}V_{1}$, $F_{3}F_{8}S_{2}V_{1}V_{1}$, $F_{26}F_{27}S_{22}S_{4}S_{4}$, $F_{26}F_{27}S_{2}S_{4}S_{4}$, $F_{9}F_{27}S_{22}S_{4}S_{4}$, $F_{9}F_{27}S_{2}S_{4}S_{4}$, $F_{1}F_{9}S_{2}S_{4}S_{4}$, $F_{22}F_{27}S_{22}S_{2}S_{2}$, $F_{22}F_{27}S_{2}S_{2}S_{2}$, $F_{5}F_{27}S_{22}S_{2}S_{2}$, $F_{5}F_{27}S_{2}S_{2}S_{2}$, $F_{1}F_{5}S_{2}S_{2}S_{2}$, $F_{28}F_{30}S_{9}S_{22}S_{24}$, $F_{27}F_{28}S_{14}S_{22}S_{22}$, $F_{28}F_{30}S_{9}S_{22}S_{4}$, $F_{27}F_{28}S_{14}S_{22}S_{2}$, $F_{28}F_{30}S_{9}S_{24}S_{2}$, $F_{28}F_{30}S_{9}S_{2}S_{4}$, $F_{27}F_{28}S_{14}S_{2}S_{2}$, $F_{2}F_{4}S_{9}S_{2}S_{4}$, $F_{1}F_{2}S_{14}S_{2}S_{2}$, $F_{29}F_{46}S_{9}V_{18}V_{19}$, $F_{29}F_{46}S_{14}V_{18}V_{19}$, $F_{29}F_{46}S_{9}V_{18}V_{2}$, $F_{29}F_{46}S_{14}V_{18}V_{2}$, $F_{29}F_{46}S_{9}V_{19}V_{1}$, $F_{29}F_{46}S_{14}V_{19}V_{1}$, $F_{29}F_{46}S_{9}V_{1}V_{2}$, $F_{29}F_{46}S_{14}V_{1}V_{2}$, $F_{3}F_{10}S_{9}V_{1}V_{2}$, $F_{3}F_{10}S_{14}V_{1}V_{2}$, $F_{29}F_{29}S_{9}V_{18}V_{19}$, $F_{29}F_{29}S_{14}V_{18}V_{19}$, $F_{29}F_{29}S_{9}V_{19}V_{1}$, $F_{29}F_{29}S_{14}V_{19}V_{1}$, $F_{29}F_{29}S_{9}V_{18}V_{2}$, $F_{29}F_{29}S_{14}V_{18}V_{2}$, $F_{29}F_{29}S_{9}V_{1}V_{2}$, $F_{29}F_{29}S_{14}V_{1}V_{2}$, $F_{3}F_{3}S_{9}V_{1}V_{2}$, $F_{3}F_{3}S_{14}V_{1}V_{2}$, $F_{27}F_{47}S_{9}S_{22}S_{24}$, $F_{27}F_{47}S_{9}S_{24}S_{2}$, $F_{27}F_{47}S_{9}S_{22}S_{4}$, $F_{27}F_{47}S_{9}S_{2}S_{4}$, $F_{1}F_{11}S_{9}S_{2}S_{4}$, $F_{7}F_{29}S_{9}S_{22}V_{19}$, $F_{7}F_{29}S_{9}S_{2}V_{19}$, $F_{7}F_{29}S_{14}S_{22}V_{19}$, $F_{7}F_{29}S_{14}S_{2}V_{19}$, $F_{7}F_{29}S_{9}S_{22}V_{2}$, $F_{7}F_{29}S_{9}S_{2}V_{2}$, $F_{7}F_{29}S_{14}S_{22}V_{2}$, $F_{7}F_{29}S_{14}S_{2}V_{2}$, $F_{3}F_{7}S_{9}S_{2}V_{2}$, $F_{3}F_{7}S_{14}S_{2}V_{2}$, $F_{25}F_{25}S_{22}S_{4}V_{1}$, $F_{25}F_{8}S_{2}S_{4}V_{1}$, $F_{25}F_{25}S_{22}S_{2}V_{1}$, $F_{25}F_{8}S_{2}S_{2}V_{1}$, $F_{8}F_{8}S_{22}S_{4}V_{1}$, $F_{8}F_{8}S_{2}S_{4}V_{1}$, $F_{8}F_{8}S_{22}S_{2}V_{1}$, $F_{8}F_{8}S_{2}S_{2}V_{1}$, $F_{26}F_{43}S_{22}S_{4}V_{1}$, $F_{26}F_{14}S_{2}S_{4}V_{1}$, $F_{43}F_{9}S_{2}S_{4}V_{1}$, $F_{9}F_{14}S_{22}S_{4}V_{1}$, $F_{9}F_{14}S_{2}S_{4}V_{1}$, $F_{22}F_{23}S_{22}S_{2}V_{1}$, $F_{22}F_{6}S_{2}S_{2}V_{1}$, $F_{23}F_{5}S_{2}S_{2}V_{1}$, $F_{5}F_{6}S_{22}S_{2}V_{1}$, $F_{5}F_{6}S_{2}S_{2}V_{1}$, $F_{9}F_{30}S_{9}S_{22}V_{19}$, $F_{9}F_{30}S_{9}S_{2}V_{19}$, $F_{9}F_{30}S_{9}S_{22}V_{2}$, $F_{9}F_{30}S_{9}S_{2}V_{2}$, $F_{4}F_{9}S_{9}S_{2}V_{2}$, $F_{5}F_{27}S_{14}S_{22}V_{19}$, $F_{5}F_{27}S_{14}S_{2}V_{19}$, $F_{5}F_{27}S_{14}S_{22}V_{2}$, $F_{5}F_{27}S_{14}S_{2}V_{2}$, $F_{1}F_{5}S_{14}S_{2}V_{2}$, $F_{7}F_{27}S_{9}S_{23}V_{18}$, $F_{7}F_{27}S_{9}S_{23}V_{1}$, $F_{7}F_{27}S_{14}S_{23}V_{18}$, $F_{7}F_{27}S_{14}S_{23}V_{1}$, $F_{7}F_{27}S_{9}S_{3}V_{18}$, $F_{7}F_{27}S_{9}S_{3}V_{1}$, $F_{7}F_{27}S_{14}S_{3}V_{18}$, $F_{7}F_{27}S_{14}S_{3}V_{1}$, $F_{1}F_{7}S_{9}S_{3}V_{1}$, $F_{1}F_{7}S_{14}S_{3}V_{1}$, $F_{25}F_{43}V_{18}V_{1}V_{1}$, $F_{23}F_{25}V_{18}V_{1}V_{1}$, $F_{25}F_{14}V_{1}V_{1}V_{1}$, $F_{25}F_{6}V_{1}V_{1}V_{1}$, $F_{43}F_{8}V_{1}V_{1}V_{1}$, $F_{23}F_{8}V_{1}V_{1}V_{1}$, $F_{8}F_{14}V_{18}V_{1}V_{1}$, $F_{8}F_{14}V_{1}V_{1}V_{1}$, $F_{6}F_{8}V_{18}V_{1}V_{1}$, $F_{6}F_{8}V_{1}V_{1}V_{1}$, $F_{9}F_{29}S_{9}S_{23}V_{18}$, $F_{9}F_{29}S_{9}S_{23}V_{1}$, $F_{9}F_{29}S_{9}S_{3}V_{18}$, $F_{9}F_{29}S_{9}S_{3}V_{1}$, $F_{3}F_{9}S_{9}S_{3}V_{1}$, $F_{5}F_{29}S_{14}S_{23}V_{18}$, $F_{5}F_{29}S_{14}S_{23}V_{1}$, $F_{5}F_{29}S_{14}S_{3}V_{18}$, $F_{5}F_{29}S_{14}S_{3}V_{1}$, $F_{3}F_{5}S_{14}S_{3}V_{1}$, $F_{25}F_{27}S_{23}S_{4}V_{2}$, $F_{8}F_{27}S_{23}S_{4}V_{2}$, $F_{25}F_{27}S_{23}S_{2}V_{2}$, $F_{8}F_{27}S_{23}S_{2}V_{2}$, $F_{25}F_{27}S_{3}S_{4}V_{2}$, $F_{8}F_{27}S_{3}S_{4}V_{2}$, $F_{25}F_{27}S_{2}S_{3}V_{2}$, $F_{8}F_{27}S_{2}S_{3}V_{2}$, $F_{1}F_{8}S_{3}S_{4}V_{2}$, $F_{1}F_{8}S_{2}S_{3}V_{2}$, $F_{43}F_{29}V_{19}V_{1}V_{2}$, $F_{23}F_{29}V_{19}V_{1}V_{2}$, $F_{14}F_{29}V_{19}V_{1}V_{2}$, $F_{6}F_{29}V_{19}V_{1}V_{2}$, $F_{43}F_{29}V_{1}V_{2}V_{2}$, $F_{23}F_{29}V_{1}V_{2}V_{2}$, $F_{14}F_{29}V_{1}V_{2}V_{2}$, $F_{6}F_{29}V_{1}V_{2}V_{2}$, $F_{3}F_{14}V_{1}V_{2}V_{2}$, $F_{3}F_{6}V_{1}V_{2}V_{2}$, $F_{25}F_{30}V_{19}V_{1}V_{2}$, $F_{25}F_{27}V_{19}V_{1}V_{2}$, $F_{25}F_{30}V_{1}V_{2}V_{2}$, $F_{25}F_{27}V_{1}V_{2}V_{2}$, $F_{8}F_{30}V_{19}V_{1}V_{2}$, $F_{8}F_{27}V_{19}V_{1}V_{2}$, $F_{8}F_{30}V_{1}V_{2}V_{2}$, $F_{8}F_{27}V_{1}V_{2}V_{2}$, $F_{4}F_{8}V_{1}V_{2}V_{2}$, $F_{1}F_{8}V_{1}V_{2}V_{2}$, $F_{26}F_{29}S_{23}S_{4}V_{2}$, $F_{26}F_{29}S_{3}S_{4}V_{2}$, $F_{9}F_{29}S_{23}S_{4}V_{2}$, $F_{9}F_{29}S_{3}S_{4}V_{2}$, $F_{3}F_{9}S_{3}S_{4}V_{2}$, $F_{22}F_{29}S_{23}S_{2}V_{2}$, $F_{22}F_{29}S_{2}S_{3}V_{2}$, $F_{5}F_{29}S_{23}S_{2}V_{2}$, $F_{5}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{5}S_{2}S_{3}V_{2}$, $F_{7}F_{46}S_{9}S_{23}V_{18}$, $F_{7}F_{46}S_{9}S_{3}V_{18}$, $F_{7}F_{46}S_{14}S_{23}V_{18}$, $F_{7}F_{46}S_{14}S_{3}V_{18}$, $F_{7}F_{46}S_{9}S_{23}V_{1}$, $F_{7}F_{46}S_{9}S_{3}V_{1}$, $F_{7}F_{46}S_{14}S_{23}V_{1}$, $F_{7}F_{46}S_{14}S_{3}V_{1}$, $F_{10}F_{7}S_{9}S_{3}V_{1}$, $F_{10}F_{7}S_{14}S_{3}V_{1}$, $F_{24}F_{25}S_{23}S_{4}V_{2}$, $F_{24}F_{8}S_{3}S_{4}V_{2}$, $F_{24}F_{25}S_{23}S_{2}V_{2}$, $F_{24}F_{8}S_{2}S_{3}V_{2}$, $F_{25}F_{7}S_{3}S_{4}V_{2}$, $F_{7}F_{8}S_{23}S_{4}V_{2}$, $F_{7}F_{8}S_{3}S_{4}V_{2}$, $F_{25}F_{7}S_{2}S_{3}V_{2}$, $F_{7}F_{8}S_{23}S_{2}V_{2}$, $F_{7}F_{8}S_{2}S_{3}V_{2}$, $F_{26}F_{26}S_{23}S_{4}V_{2}$, $F_{26}F_{9}S_{3}S_{4}V_{2}$, $F_{9}F_{9}S_{23}S_{4}V_{2}$, $F_{9}F_{9}S_{3}S_{4}V_{2}$, $F_{22}F_{22}S_{23}S_{2}V_{2}$, $F_{22}F_{5}S_{2}S_{3}V_{2}$, $F_{5}F_{5}S_{23}S_{2}V_{2}$, $F_{5}F_{5}S_{2}S_{3}V_{2}$, $F_{9}F_{47}S_{9}S_{23}V_{18}$, $F_{9}F_{47}S_{9}S_{3}V_{18}$, $F_{9}F_{47}S_{9}S_{23}V_{1}$, $F_{9}F_{47}S_{9}S_{3}V_{1}$, $F_{11}F_{9}S_{9}S_{3}V_{1}$, $F_{5}F_{28}S_{14}S_{23}V_{18}$, $F_{5}F_{28}S_{14}S_{3}V_{18}$, $F_{5}F_{28}S_{14}S_{23}V_{1}$, $F_{5}F_{28}S_{14}S_{3}V_{1}$, $F_{2}F_{5}S_{14}S_{3}V_{1}$, $F_{7}F_{28}S_{9}S_{22}V_{19}$, $F_{7}F_{28}S_{9}S_{22}V_{2}$, $F_{7}F_{28}S_{14}S_{22}V_{19}$, $F_{7}F_{28}S_{14}S_{22}V_{2}$, $F_{7}F_{28}S_{9}S_{2}V_{19}$, $F_{7}F_{28}S_{9}S_{2}V_{2}$, $F_{7}F_{28}S_{14}S_{2}V_{19}$, $F_{7}F_{28}S_{14}S_{2}V_{2}$, $F_{2}F_{7}S_{9}S_{2}V_{2}$, $F_{2}F_{7}S_{14}S_{2}V_{2}$, $F_{24}F_{43}V_{19}V_{1}V_{2}$, $F_{23}F_{24}V_{19}V_{1}V_{2}$, $F_{24}F_{14}V_{1}V_{2}V_{2}$, $F_{24}F_{6}V_{1}V_{2}V_{2}$, $F_{43}F_{7}V_{1}V_{2}V_{2}$, $F_{23}F_{7}V_{1}V_{2}V_{2}$, $F_{7}F_{14}V_{19}V_{1}V_{2}$, $F_{7}F_{14}V_{1}V_{2}V_{2}$, $F_{6}F_{7}V_{19}V_{1}V_{2}$, $F_{6}F_{7}V_{1}V_{2}V_{2}$, $F_{25}F_{26}V_{19}V_{1}V_{2}$, $F_{22}F_{25}V_{19}V_{1}V_{2}$, $F_{25}F_{9}V_{1}V_{2}V_{2}$, $F_{25}F_{5}V_{1}V_{2}V_{2}$, $F_{26}F_{8}V_{1}V_{2}V_{2}$, $F_{22}F_{8}V_{1}V_{2}V_{2}$, $F_{8}F_{9}V_{19}V_{1}V_{2}$, $F_{8}F_{9}V_{1}V_{2}V_{2}$, $F_{5}F_{8}V_{19}V_{1}V_{2}$, $F_{5}F_{8}V_{1}V_{2}V_{2}$, $F_{9}F_{29}S_{9}S_{22}V_{19}$, $F_{9}F_{29}S_{9}S_{22}V_{2}$, $F_{9}F_{29}S_{9}S_{2}V_{19}$, $F_{9}F_{29}S_{9}S_{2}V_{2}$, $F_{3}F_{9}S_{9}S_{2}V_{2}$, $F_{5}F_{29}S_{14}S_{22}V_{19}$, $F_{5}F_{29}S_{14}S_{22}V_{2}$, $F_{5}F_{29}S_{14}S_{2}V_{19}$, $F_{5}F_{29}S_{14}S_{2}V_{2}$, $F_{3}F_{5}S_{14}S_{2}V_{2}$, $F_{25}F_{28}S_{22}S_{4}V_{1}$, $F_{8}F_{28}S_{22}S_{4}V_{1}$, $F_{25}F_{28}S_{22}S_{2}V_{1}$, $F_{8}F_{28}S_{22}S_{2}V_{1}$, $F_{25}F_{28}S_{2}S_{4}V_{1}$, $F_{8}F_{28}S_{2}S_{4}V_{1}$, $F_{25}F_{28}S_{2}S_{2}V_{1}$, $F_{8}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{8}S_{2}S_{4}V_{1}$, $F_{2}F_{8}S_{2}S_{2}V_{1}$, $F_{43}F_{46}V_{18}V_{1}V_{1}$, $F_{23}F_{46}V_{18}V_{1}V_{1}$, $F_{14}F_{46}V_{18}V_{1}V_{1}$, $F_{6}F_{46}V_{18}V_{1}V_{1}$, $F_{43}F_{46}V_{1}V_{1}V_{1}$, $F_{23}F_{46}V_{1}V_{1}V_{1}$, $F_{14}F_{46}V_{1}V_{1}V_{1}$, $F_{6}F_{46}V_{1}V_{1}V_{1}$, $F_{10}F_{14}V_{1}V_{1}V_{1}$, $F_{10}F_{6}V_{1}V_{1}V_{1}$, $F_{24}F_{30}V_{19}V_{1}V_{2}$, $F_{24}F_{27}V_{19}V_{1}V_{2}$, $F_{24}F_{30}V_{1}V_{2}V_{2}$, $F_{24}F_{27}V_{1}V_{2}V_{2}$, $F_{7}F_{30}V_{19}V_{1}V_{2}$, $F_{7}F_{27}V_{19}V_{1}V_{2}$, $F_{7}F_{30}V_{1}V_{2}V_{2}$, $F_{7}F_{27}V_{1}V_{2}V_{2}$, $F_{4}F_{7}V_{1}V_{2}V_{2}$, $F_{1}F_{7}V_{1}V_{2}V_{2}$, $F_{26}F_{29}V_{19}V_{1}V_{2}$, $F_{22}F_{29}V_{19}V_{1}V_{2}$, $F_{9}F_{29}V_{19}V_{1}V_{2}$, $F_{5}F_{29}V_{19}V_{1}V_{2}$, $F_{26}F_{29}V_{1}V_{2}V_{2}$, $F_{22}F_{29}V_{1}V_{2}V_{2}$, $F_{9}F_{29}V_{1}V_{2}V_{2}$, $F_{5}F_{29}V_{1}V_{2}V_{2}$, $F_{3}F_{9}V_{1}V_{2}V_{2}$, $F_{3}F_{5}V_{1}V_{2}V_{2}$, $F_{25}F_{47}V_{18}V_{1}V_{1}$, $F_{25}F_{28}V_{18}V_{1}V_{1}$, $F_{25}F_{47}V_{1}V_{1}V_{1}$, $F_{25}F_{28}V_{1}V_{1}V_{1}$, $F_{8}F_{47}V_{18}V_{1}V_{1}$, $F_{8}F_{28}V_{18}V_{1}V_{1}$, $F_{8}F_{47}V_{1}V_{1}V_{1}$, $F_{8}F_{28}V_{1}V_{1}V_{1}$, $F_{11}F_{8}V_{1}V_{1}V_{1}$, $F_{2}F_{8}V_{1}V_{1}V_{1}$, $F_{26}F_{29}S_{22}S_{4}V_{1}$, $F_{26}F_{29}S_{2}S_{4}V_{1}$, $F_{9}F_{29}S_{22}S_{4}V_{1}$, $F_{9}F_{29}S_{2}S_{4}V_{1}$, $F_{3}F_{9}S_{2}S_{4}V_{1}$, $F_{22}F_{29}S_{22}S_{2}V_{1}$, $F_{22}F_{29}S_{2}S_{2}V_{1}$, $F_{5}F_{29}S_{22}S_{2}V_{1}$, $F_{5}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{5}S_{2}S_{2}V_{1}$, $F_{43}F_{28}S_{22}S_{4}V_{1}$, $F_{23}F_{28}S_{22}S_{2}V_{1}$, $F_{14}F_{28}S_{22}S_{4}V_{1}$, $F_{6}F_{28}S_{22}S_{2}V_{1}$, $F_{43}F_{28}S_{2}S_{4}V_{1}$, $F_{23}F_{28}S_{2}S_{2}V_{1}$, $F_{14}F_{28}S_{2}S_{4}V_{1}$, $F_{6}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{14}S_{2}S_{4}V_{1}$, $F_{2}F_{6}S_{2}S_{2}V_{1}$, $F_{24}F_{29}S_{23}S_{4}V_{2}$, $F_{24}F_{29}S_{23}S_{2}V_{2}$, $F_{24}F_{29}S_{3}S_{4}V_{2}$, $F_{24}F_{29}S_{2}S_{3}V_{2}$, $F_{7}F_{29}S_{23}S_{4}V_{2}$, $F_{7}F_{29}S_{23}S_{2}V_{2}$, $F_{7}F_{29}S_{3}S_{4}V_{2}$, $F_{7}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{7}S_{3}S_{4}V_{2}$, $F_{3}F_{7}S_{2}S_{3}V_{2}$, $F_{26}F_{27}S_{23}S_{4}V_{2}$, $F_{22}F_{27}S_{23}S_{2}V_{2}$, $F_{9}F_{27}S_{23}S_{4}V_{2}$, $F_{5}F_{27}S_{23}S_{2}V_{2}$, $F_{26}F_{27}S_{3}S_{4}V_{2}$, $F_{22}F_{27}S_{2}S_{3}V_{2}$, $F_{9}F_{27}S_{3}S_{4}V_{2}$, $F_{5}F_{27}S_{2}S_{3}V_{2}$, $F_{1}F_{9}S_{3}S_{4}V_{2}$, $F_{1}F_{5}S_{2}S_{3}V_{2}$, $F_{25}F_{29}S_{22}S_{4}V_{1}$, $F_{25}F_{29}S_{22}S_{2}V_{1}$, $F_{25}F_{29}S_{2}S_{4}V_{1}$, $F_{25}F_{29}S_{2}S_{2}V_{1}$, $F_{8}F_{29}S_{22}S_{4}V_{1}$, $F_{8}F_{29}S_{22}S_{2}V_{1}$, $F_{8}F_{29}S_{2}S_{4}V_{1}$, $F_{8}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{8}S_{2}S_{4}V_{1}$, $F_{3}F_{8}S_{2}S_{2}V_{1}$, $F_{28}F_{30}S_{9}S_{22}V_{19}$, $F_{27}F_{28}S_{14}S_{22}V_{19}$, $F_{28}F_{30}S_{9}S_{22}V_{2}$, $F_{27}F_{28}S_{14}S_{22}V_{2}$, $F_{28}F_{30}S_{9}S_{2}V_{19}$, $F_{27}F_{28}S_{14}S_{2}V_{19}$, $F_{28}F_{30}S_{9}S_{2}V_{2}$, $F_{27}F_{28}S_{14}S_{2}V_{2}$, $F_{2}F_{4}S_{9}S_{2}V_{2}$, $F_{1}F_{2}S_{14}S_{2}V_{2}$, $F_{29}F_{46}S_{9}S_{23}V_{18}$, $F_{29}F_{46}S_{14}S_{23}V_{18}$, $F_{29}F_{46}S_{9}S_{3}V_{18}$, $F_{29}F_{46}S_{14}S_{3}V_{18}$, $F_{29}F_{46}S_{9}S_{23}V_{1}$, $F_{29}F_{46}S_{14}S_{23}V_{1}$, $F_{29}F_{46}S_{9}S_{3}V_{1}$, $F_{29}F_{46}S_{14}S_{3}V_{1}$, $F_{3}F_{10}S_{9}S_{3}V_{1}$, $F_{3}F_{10}S_{14}S_{3}V_{1}$, $F_{27}F_{47}S_{9}S_{23}V_{18}$, $F_{27}F_{28}S_{14}S_{23}V_{18}$, $F_{27}F_{47}S_{9}S_{23}V_{1}$, $F_{27}F_{28}S_{14}S_{23}V_{1}$, $F_{27}F_{47}S_{9}S_{3}V_{18}$, $F_{27}F_{28}S_{14}S_{3}V_{18}$, $F_{27}F_{47}S_{9}S_{3}V_{1}$, $F_{27}F_{28}S_{14}S_{3}V_{1}$, $F_{1}F_{11}S_{9}S_{3}V_{1}$, $F_{1}F_{2}S_{14}S_{3}V_{1}$, $F_{29}F_{29}S_{9}S_{22}V_{19}$, $F_{29}F_{29}S_{14}S_{22}V_{19}$, $F_{29}F_{29}S_{9}S_{2}V_{19}$, $F_{29}F_{29}S_{14}S_{2}V_{19}$, $F_{29}F_{29}S_{9}S_{22}V_{2}$, $F_{29}F_{29}S_{14}S_{22}V_{2}$, $F_{29}F_{29}S_{9}S_{2}V_{2}$, $F_{29}F_{29}S_{14}S_{2}V_{2}$, $F_{3}F_{3}S_{9}S_{2}V_{2}$, $F_{3}F_{3}S_{14}S_{2}V_{2}$, $F_{7}F_{29}S_{22}S_{4}V_{19}$, $F_{7}F_{29}S_{2}S_{4}V_{19}$, $F_{7}F_{29}S_{22}S_{2}V_{19}$, $F_{7}F_{29}S_{2}S_{2}V_{19}$, $F_{7}F_{29}S_{22}S_{4}V_{2}$, $F_{7}F_{29}S_{2}S_{4}V_{2}$, $F_{7}F_{29}S_{22}S_{2}V_{2}$, $F_{7}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{7}S_{2}S_{4}V_{2}$, $F_{3}F_{7}S_{2}S_{2}V_{2}$, $F_{25}F_{25}S_{22}S_{24}V_{1}$, $F_{25}F_{25}S_{22}S_{22}V_{1}$, $F_{25}F_{8}S_{24}S_{2}V_{1}$, $F_{25}F_{8}S_{22}S_{2}V_{1}$, $F_{19}F_{47}S_{22}S_{24}V_{1}$, $F_{19}F_{47}S_{24}S_{2}V_{1}$, $F_{17}F_{28}S_{22}S_{22}V_{1}$, $F_{17}F_{28}S_{22}S_{2}V_{1}$, $F_{19}F_{47}S_{22}S_{4}V_{1}$, $F_{19}F_{47}S_{2}S_{4}V_{1}$, $F_{11}F_{19}S_{2}S_{4}V_{1}$, $F_{17}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{17}S_{2}S_{2}V_{1}$, $F_{26}F_{43}S_{22}S_{4}V_{19}$, $F_{26}F_{14}S_{2}S_{4}V_{2}$, $F_{43}F_{9}S_{2}S_{4}V_{19}$, $F_{9}F_{14}S_{22}S_{4}V_{2}$, $F_{9}F_{14}S_{2}S_{4}V_{2}$, $F_{22}F_{23}S_{22}S_{2}V_{19}$, $F_{22}F_{6}S_{2}S_{2}V_{2}$, $F_{23}F_{5}S_{2}S_{2}V_{19}$, $F_{5}F_{6}S_{22}S_{2}V_{2}$, $F_{5}F_{6}S_{2}S_{2}V_{2}$, $F_{7}F_{27}S_{23}S_{4}V_{18}$, $F_{7}F_{27}S_{23}S_{4}V_{1}$, $F_{7}F_{27}S_{23}S_{2}V_{18}$, $F_{7}F_{27}S_{23}S_{2}V_{1}$, $F_{7}F_{27}S_{3}S_{4}V_{18}$, $F_{7}F_{27}S_{3}S_{4}V_{1}$, $F_{7}F_{27}S_{2}S_{3}V_{18}$, $F_{7}F_{27}S_{2}S_{3}V_{1}$, $F_{1}F_{7}S_{3}S_{4}V_{1}$, $F_{1}F_{7}S_{2}S_{3}V_{1}$, $F_{19}F_{29}V_{18}V_{19}V_{1}$, $F_{19}F_{29}V_{19}V_{1}V_{1}$, $F_{17}F_{29}V_{18}V_{19}V_{1}$, $F_{17}F_{29}V_{19}V_{1}V_{1}$, $F_{19}F_{29}V_{18}V_{1}V_{2}$, $F_{19}F_{29}V_{1}V_{1}V_{2}$, $F_{17}F_{29}V_{18}V_{1}V_{2}$, $F_{17}F_{29}V_{1}V_{1}V_{2}$, $F_{3}F_{19}V_{1}V_{1}V_{2}$, $F_{3}F_{17}V_{1}V_{1}V_{2}$, $F_{25}F_{43}V_{18}V_{19}V_{1}$, $F_{23}F_{25}V_{18}V_{19}V_{1}$, $F_{25}F_{14}V_{1}V_{1}V_{2}$, $F_{25}F_{6}V_{1}V_{1}V_{2}$, $F_{43}F_{8}V_{19}V_{1}V_{1}$, $F_{23}F_{8}V_{19}V_{1}V_{1}$, $F_{8}F_{14}V_{18}V_{1}V_{2}$, $F_{8}F_{14}V_{1}V_{1}V_{2}$, $F_{6}F_{8}V_{18}V_{1}V_{2}$, $F_{6}F_{8}V_{1}V_{1}V_{2}$, $F_{42}F_{26}S_{23}S_{4}V_{18}$, $F_{26}F_{13}S_{3}S_{4}V_{1}$, $F_{42}F_{9}S_{23}S_{4}V_{1}$, $F_{13}F_{9}S_{3}S_{4}V_{18}$, $F_{13}F_{9}S_{3}S_{4}V_{1}$, $F_{22}F_{42}S_{23}S_{2}V_{18}$, $F_{22}F_{13}S_{2}S_{3}V_{1}$, $F_{42}F_{5}S_{23}S_{2}V_{1}$, $F_{5}F_{13}S_{2}S_{3}V_{18}$, $F_{5}F_{13}S_{2}S_{3}V_{1}$, $F_{25}F_{27}S_{23}S_{24}V_{2}$, $F_{25}F_{27}S_{22}S_{23}V_{2}$, $F_{25}F_{27}S_{24}S_{3}V_{2}$, $F_{25}F_{27}S_{22}S_{3}V_{2}$, $F_{43}F_{29}V_{19}V_{19}V_{2}$, $F_{23}F_{29}V_{19}V_{19}V_{2}$, $F_{14}F_{29}V_{19}V_{2}V_{2}$, $F_{6}F_{29}V_{19}V_{2}V_{2}$, $F_{43}F_{29}V_{19}V_{2}V_{2}$, $F_{23}F_{29}V_{19}V_{2}V_{2}$, $F_{14}F_{29}V_{2}V_{2}V_{2}$, $F_{6}F_{29}V_{2}V_{2}V_{2}$, $F_{3}F_{14}V_{2}V_{2}V_{2}$, $F_{3}F_{6}V_{2}V_{2}V_{2}$, $F_{42}F_{47}S_{23}S_{24}V_{2}$, $F_{13}F_{47}S_{24}S_{3}V_{2}$, $F_{42}F_{28}S_{22}S_{23}V_{2}$, $F_{13}F_{28}S_{22}S_{3}V_{2}$, $F_{42}F_{47}S_{23}S_{4}V_{2}$, $F_{13}F_{47}S_{3}S_{4}V_{2}$, $F_{11}F_{13}S_{3}S_{4}V_{2}$, $F_{42}F_{28}S_{23}S_{2}V_{2}$, $F_{13}F_{28}S_{2}S_{3}V_{2}$, $F_{2}F_{13}S_{2}S_{3}V_{2}$, $F_{7}F_{46}S_{23}S_{4}V_{18}$, $F_{7}F_{46}S_{3}S_{4}V_{18}$, $F_{7}F_{46}S_{23}S_{2}V_{18}$, $F_{7}F_{46}S_{2}S_{3}V_{18}$, $F_{7}F_{46}S_{23}S_{4}V_{1}$, $F_{7}F_{46}S_{3}S_{4}V_{1}$, $F_{7}F_{46}S_{23}S_{2}V_{1}$, $F_{7}F_{46}S_{2}S_{3}V_{1}$, $F_{10}F_{7}S_{3}S_{4}V_{1}$, $F_{10}F_{7}S_{2}S_{3}V_{1}$, $F_{24}F_{25}S_{23}S_{24}V_{2}$, $F_{24}F_{25}S_{22}S_{23}V_{2}$, $F_{25}F_{7}S_{24}S_{3}V_{2}$, $F_{25}F_{7}S_{22}S_{3}V_{2}$, $F_{9}F_{47}S_{23}S_{24}V_{2}$, $F_{9}F_{47}S_{24}S_{3}V_{2}$, $F_{5}F_{28}S_{22}S_{23}V_{2}$, $F_{5}F_{28}S_{22}S_{3}V_{2}$, $F_{9}F_{47}S_{23}S_{4}V_{2}$, $F_{9}F_{47}S_{3}S_{4}V_{2}$, $F_{11}F_{9}S_{3}S_{4}V_{2}$, $F_{5}F_{28}S_{23}S_{2}V_{2}$, $F_{5}F_{28}S_{2}S_{3}V_{2}$, $F_{2}F_{5}S_{2}S_{3}V_{2}$, $F_{26}F_{26}S_{23}S_{4}V_{18}$, $F_{26}F_{9}S_{3}S_{4}V_{1}$, $F_{26}F_{9}S_{3}S_{4}V_{18}$, $F_{9}F_{9}S_{23}S_{4}V_{1}$, $F_{9}F_{9}S_{3}S_{4}V_{1}$, $F_{22}F_{22}S_{23}S_{2}V_{18}$, $F_{22}F_{5}S_{2}S_{3}V_{1}$, $F_{22}F_{5}S_{2}S_{3}V_{18}$, $F_{5}F_{5}S_{23}S_{2}V_{1}$, $F_{5}F_{5}S_{2}S_{3}V_{1}$, $F_{7}F_{28}S_{22}S_{4}V_{19}$, $F_{7}F_{28}S_{22}S_{4}V_{2}$, $F_{7}F_{28}S_{22}S_{2}V_{19}$, $F_{7}F_{28}S_{22}S_{2}V_{2}$, $F_{7}F_{28}S_{2}S_{4}V_{19}$, $F_{7}F_{28}S_{2}S_{4}V_{2}$, $F_{7}F_{28}S_{2}S_{2}V_{19}$, $F_{7}F_{28}S_{2}S_{2}V_{2}$, $F_{2}F_{7}S_{2}S_{4}V_{2}$, $F_{2}F_{7}S_{2}S_{2}V_{2}$, $F_{19}F_{46}V_{18}V_{19}V_{1}$, $F_{19}F_{46}V_{18}V_{1}V_{2}$, $F_{17}F_{46}V_{18}V_{19}V_{1}$, $F_{17}F_{46}V_{18}V_{1}V_{2}$, $F_{19}F_{46}V_{19}V_{1}V_{1}$, $F_{19}F_{46}V_{1}V_{1}V_{2}$, $F_{17}F_{46}V_{19}V_{1}V_{1}$, $F_{17}F_{46}V_{1}V_{1}V_{2}$, $F_{10}F_{19}V_{1}V_{1}V_{2}$, $F_{10}F_{17}V_{1}V_{1}V_{2}$, $F_{24}F_{43}V_{19}V_{19}V_{2}$, $F_{23}F_{24}V_{19}V_{19}V_{2}$, $F_{24}F_{14}V_{2}V_{2}V_{2}$, $F_{24}F_{6}V_{2}V_{2}V_{2}$, $F_{43}F_{7}V_{19}V_{2}V_{2}$, $F_{23}F_{7}V_{19}V_{2}V_{2}$, $F_{7}F_{14}V_{19}V_{2}V_{2}$, $F_{7}F_{14}V_{2}V_{2}V_{2}$, $F_{6}F_{7}V_{19}V_{2}V_{2}$, $F_{6}F_{7}V_{2}V_{2}V_{2}$, $F_{9}F_{29}V_{19}V_{19}V_{2}$, $F_{9}F_{29}V_{19}V_{2}V_{2}$, $F_{5}F_{29}V_{19}V_{19}V_{2}$, $F_{5}F_{29}V_{19}V_{2}V_{2}$, $F_{9}F_{29}V_{2}V_{2}V_{2}$, $F_{5}F_{29}V_{2}V_{2}V_{2}$, $F_{3}F_{9}V_{2}V_{2}V_{2}$, $F_{3}F_{5}V_{2}V_{2}V_{2}$, $F_{25}F_{26}V_{18}V_{19}V_{1}$, $F_{22}F_{25}V_{18}V_{19}V_{1}$, $F_{25}F_{9}V_{1}V_{1}V_{2}$, $F_{25}F_{5}V_{1}V_{1}V_{2}$, $F_{26}F_{8}V_{18}V_{1}V_{2}$, $F_{22}F_{8}V_{18}V_{1}V_{2}$, $F_{8}F_{9}V_{19}V_{1}V_{1}$, $F_{8}F_{9}V_{1}V_{1}V_{2}$, $F_{5}F_{8}V_{19}V_{1}V_{1}$, $F_{5}F_{8}V_{1}V_{1}V_{2}$, $F_{25}F_{26}S_{22}S_{4}V_{19}$, $F_{26}F_{8}S_{2}S_{4}V_{2}$, $F_{25}F_{9}S_{22}S_{4}V_{2}$, $F_{8}F_{9}S_{2}S_{4}V_{19}$, $F_{8}F_{9}S_{2}S_{4}V_{2}$, $F_{22}F_{25}S_{22}S_{2}V_{19}$, $F_{22}F_{8}S_{2}S_{2}V_{2}$, $F_{25}F_{5}S_{22}S_{2}V_{2}$, $F_{5}F_{8}S_{2}S_{2}V_{19}$, $F_{5}F_{8}S_{2}S_{2}V_{2}$, $F_{25}F_{28}S_{22}S_{24}V_{1}$, $F_{25}F_{28}S_{22}S_{22}V_{1}$, $F_{25}F_{28}S_{24}S_{2}V_{1}$, $F_{43}F_{46}V_{18}V_{19}V_{1}$, $F_{23}F_{46}V_{18}V_{19}V_{1}$, $F_{14}F_{46}V_{18}V_{1}V_{2}$, $F_{6}F_{46}V_{18}V_{1}V_{2}$, $F_{43}F_{46}V_{19}V_{1}V_{1}$, $F_{23}F_{46}V_{19}V_{1}V_{1}$, $F_{14}F_{46}V_{1}V_{1}V_{2}$, $F_{6}F_{46}V_{1}V_{1}V_{2}$, $F_{10}F_{14}V_{1}V_{1}V_{2}$, $F_{10}F_{6}V_{1}V_{1}V_{2}$, $F_{26}F_{29}V_{18}V_{19}V_{1}$, $F_{22}F_{29}V_{18}V_{19}V_{1}$, $F_{9}F_{29}V_{19}V_{1}V_{1}$, $F_{5}F_{29}V_{19}V_{1}V_{1}$, $F_{26}F_{29}V_{18}V_{1}V_{2}$, $F_{22}F_{29}V_{18}V_{1}V_{2}$, $F_{9}F_{29}V_{1}V_{1}V_{2}$, $F_{5}F_{29}V_{1}V_{1}V_{2}$, $F_{3}F_{9}V_{1}V_{1}V_{2}$, $F_{3}F_{5}V_{1}V_{1}V_{2}$, $F_{25}F_{47}S_{22}S_{24}V_{1}$, $F_{8}F_{47}S_{24}S_{2}V_{1}$, $F_{25}F_{47}S_{22}S_{4}V_{1}$, $F_{8}F_{47}S_{2}S_{4}V_{1}$, $F_{11}F_{8}S_{2}S_{4}V_{1}$, $F_{19}F_{28}S_{22}S_{24}V_{1}$, $F_{19}F_{28}S_{22}S_{4}V_{1}$, $F_{19}F_{28}S_{24}S_{2}V_{1}$, $F_{19}F_{28}S_{2}S_{4}V_{1}$, $F_{2}F_{19}S_{2}S_{4}V_{1}$, $F_{24}F_{42}S_{23}S_{24}V_{2}$, $F_{24}F_{42}S_{22}S_{23}V_{2}$, $F_{24}F_{13}S_{3}S_{4}V_{2}$, $F_{24}F_{13}S_{2}S_{3}V_{2}$, $F_{42}F_{7}S_{23}S_{4}V_{2}$, $F_{42}F_{7}S_{23}S_{2}V_{2}$, $F_{7}F_{13}S_{24}S_{3}V_{2}$, $F_{7}F_{13}S_{22}S_{3}V_{2}$, $F_{7}F_{13}S_{3}S_{4}V_{2}$, $F_{7}F_{13}S_{2}S_{3}V_{2}$, $F_{9}F_{27}S_{23}S_{24}V_{2}$, $F_{5}F_{27}S_{22}S_{23}V_{2}$, $F_{9}F_{27}S_{24}S_{3}V_{2}$, $F_{5}F_{27}S_{22}S_{3}V_{2}$, $F_{25}F_{8}S_{22}S_{4}V_{1}$, $F_{8}F_{8}S_{24}S_{2}V_{1}$, $F_{43}F_{28}S_{22}S_{4}V_{19}$, $F_{23}F_{28}S_{22}S_{2}V_{19}$, $F_{14}F_{28}S_{22}S_{4}V_{2}$, $F_{6}F_{28}S_{22}S_{2}V_{2}$, $F_{43}F_{28}S_{2}S_{4}V_{19}$, $F_{23}F_{28}S_{2}S_{2}V_{19}$, $F_{14}F_{28}S_{2}S_{4}V_{2}$, $F_{6}F_{28}S_{2}S_{2}V_{2}$, $F_{2}F_{14}S_{2}S_{4}V_{2}$, $F_{2}F_{6}S_{2}S_{2}V_{2}$, $F_{42}F_{46}S_{23}S_{4}V_{18}$, $F_{42}F_{46}S_{23}S_{2}V_{18}$, $F_{13}F_{46}S_{3}S_{4}V_{18}$, $F_{13}F_{46}S_{2}S_{3}V_{18}$, $F_{42}F_{46}S_{23}S_{4}V_{1}$, $F_{42}F_{46}S_{23}S_{2}V_{1}$, $F_{13}F_{46}S_{3}S_{4}V_{1}$, $F_{13}F_{46}S_{2}S_{3}V_{1}$, $F_{10}F_{13}S_{3}S_{4}V_{1}$, $F_{10}F_{13}S_{2}S_{3}V_{1}$, $F_{26}F_{27}S_{23}S_{4}V_{18}$, $F_{22}F_{27}S_{23}S_{2}V_{18}$, $F_{9}F_{27}S_{23}S_{4}V_{1}$, $F_{5}F_{27}S_{23}S_{2}V_{1}$, $F_{26}F_{27}S_{3}S_{4}V_{18}$, $F_{22}F_{27}S_{2}S_{3}V_{18}$, $F_{9}F_{27}S_{3}S_{4}V_{1}$, $F_{5}F_{27}S_{2}S_{3}V_{1}$, $F_{1}F_{9}S_{3}S_{4}V_{1}$, $F_{1}F_{5}S_{2}S_{3}V_{1}$, $F_{25}F_{29}S_{22}S_{4}V_{19}$, $F_{25}F_{29}S_{22}S_{2}V_{19}$, $F_{8}F_{29}S_{2}S_{4}V_{19}$, $F_{8}F_{29}S_{2}S_{2}V_{19}$, $F_{25}F_{29}S_{22}S_{4}V_{2}$, $F_{25}F_{29}S_{22}S_{2}V_{2}$, $F_{8}F_{29}S_{2}S_{4}V_{2}$, $F_{8}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{8}S_{2}S_{4}V_{2}$, $F_{3}F_{8}S_{2}S_{2}V_{2}$, $F_{19}F_{30}S_{9}S_{21}S_{24}$, $F_{19}F_{30}S_{9}S_{24}S_{1}$, $F_{17}F_{27}S_{14}S_{21}S_{22}$, $F_{17}F_{27}S_{14}S_{22}S_{1}$, $F_{19}F_{30}S_{9}S_{21}S_{4}$, $F_{19}F_{30}S_{9}S_{1}S_{4}$, $F_{4}F_{19}S_{9}S_{1}S_{4}$, $F_{17}F_{27}S_{14}S_{21}S_{2}$, $F_{17}F_{27}S_{14}S_{1}S_{2}$, $F_{1}F_{17}S_{14}S_{1}S_{2}$, $F_{43}F_{43}S_{21}S_{4}S_{4}$, $F_{43}F_{14}S_{1}S_{4}S_{4}$, $F_{14}F_{14}S_{21}S_{4}S_{4}$, $F_{14}F_{14}S_{1}S_{4}S_{4}$, $F_{23}F_{23}S_{21}S_{2}S_{2}$, $F_{23}F_{6}S_{1}S_{2}S_{2}$, $F_{6}F_{6}S_{21}S_{2}S_{2}$, $F_{6}F_{6}S_{1}S_{2}S_{2}$, $F_{19}F_{29}S_{9}V_{18}V_{18}$, $F_{19}F_{29}S_{9}V_{18}V_{1}$, $F_{17}F_{29}S_{14}V_{18}V_{18}$, $F_{17}F_{29}S_{14}V_{18}V_{1}$, $F_{19}F_{29}S_{9}V_{1}V_{1}$, $F_{17}F_{29}S_{14}V_{1}V_{1}$, $F_{3}F_{19}S_{9}V_{1}V_{1}$, $F_{3}F_{17}S_{14}V_{1}V_{1}$, $F_{25}F_{43}S_{4}V_{18}V_{2}$, $F_{25}F_{14}S_{4}V_{1}V_{2}$, $F_{23}F_{25}S_{2}V_{18}V_{2}$, $F_{25}F_{6}S_{2}V_{1}V_{2}$, $F_{43}F_{8}S_{4}V_{1}V_{2}$, $F_{8}F_{14}S_{4}V_{18}V_{2}$, $F_{8}F_{14}S_{4}V_{1}V_{2}$, $F_{23}F_{8}S_{2}V_{1}V_{2}$, $F_{6}F_{8}S_{2}V_{18}V_{2}$, $F_{6}F_{8}S_{2}V_{1}V_{2}$, $F_{43}F_{29}S_{4}V_{18}V_{2}$, $F_{14}F_{29}S_{4}V_{18}V_{2}$, $F_{23}F_{29}S_{2}V_{18}V_{2}$, $F_{6}F_{29}S_{2}V_{18}V_{2}$, $F_{43}F_{29}S_{4}V_{1}V_{2}$, $F_{14}F_{29}S_{4}V_{1}V_{2}$, $F_{23}F_{29}S_{2}V_{1}V_{2}$, $F_{6}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{14}S_{4}V_{1}V_{2}$, $F_{3}F_{6}S_{2}V_{1}V_{2}$, $F_{25}F_{30}S_{24}V_{2}V_{2}$, $F_{25}F_{27}S_{22}V_{2}V_{2}$, $F_{25}F_{30}S_{4}V_{2}V_{2}$, $F_{25}F_{27}S_{2}V_{2}V_{2}$, $F_{8}F_{30}S_{24}V_{2}V_{2}$, $F_{8}F_{27}S_{22}V_{2}V_{2}$, $F_{8}F_{30}S_{4}V_{2}V_{2}$, $F_{4}F_{8}S_{4}V_{2}V_{2}$, $F_{8}F_{27}S_{2}V_{2}V_{2}$, $F_{1}F_{8}S_{2}V_{2}V_{2}$, $F_{19}F_{28}S_{9}S_{21}S_{24}$, $F_{19}F_{28}S_{9}S_{21}S_{4}$, $F_{17}F_{28}S_{14}S_{21}S_{22}$, $F_{17}F_{28}S_{14}S_{21}S_{2}$, $F_{19}F_{28}S_{9}S_{24}S_{1}$, $F_{19}F_{28}S_{9}S_{1}S_{4}$, $F_{17}F_{28}S_{14}S_{22}S_{1}$, $F_{17}F_{28}S_{14}S_{1}S_{2}$, $F_{2}F_{19}S_{9}S_{1}S_{4}$, $F_{2}F_{17}S_{14}S_{1}S_{2}$, $F_{25}F_{25}S_{24}V_{2}V_{2}$, $F_{25}F_{25}S_{22}V_{2}V_{2}$, $F_{25}F_{8}S_{4}V_{2}V_{2}$, $F_{25}F_{8}S_{2}V_{2}V_{2}$, $F_{8}F_{8}S_{24}V_{2}V_{2}$, $F_{8}F_{8}S_{22}V_{2}V_{2}$, $F_{8}F_{8}S_{4}V_{2}V_{2}$, $F_{8}F_{8}S_{2}V_{2}V_{2}$, $F_{43}F_{28}S_{21}S_{4}S_{4}$, $F_{14}F_{28}S_{21}S_{4}S_{4}$, $F_{23}F_{28}S_{21}S_{2}S_{2}$, $F_{6}F_{28}S_{21}S_{2}S_{2}$, $F_{43}F_{28}S_{1}S_{4}S_{4}$, $F_{14}F_{28}S_{1}S_{4}S_{4}$, $F_{23}F_{28}S_{1}S_{2}S_{2}$, $F_{6}F_{28}S_{1}S_{2}S_{2}$, $F_{2}F_{14}S_{1}S_{4}S_{4}$, $F_{2}F_{6}S_{1}S_{2}S_{2}$, $F_{25}F_{29}S_{4}V_{18}V_{2}$, $F_{25}F_{29}S_{2}V_{18}V_{2}$, $F_{8}F_{29}S_{4}V_{18}V_{2}$, $F_{8}F_{29}S_{2}V_{18}V_{2}$, $F_{28}F_{30}S_{9}S_{21}S_{24}$, $F_{27}F_{28}S_{14}S_{21}S_{22}$, $F_{28}F_{30}S_{9}S_{21}S_{4}$, $F_{27}F_{28}S_{14}S_{21}S_{2}$, $F_{28}F_{30}S_{9}S_{24}S_{1}$, $F_{27}F_{28}S_{14}S_{22}S_{1}$, $F_{28}F_{30}S_{9}S_{1}S_{4}$, $F_{27}F_{28}S_{14}S_{1}S_{2}$, $F_{2}F_{4}S_{9}S_{1}S_{4}$, $F_{1}F_{2}S_{14}S_{1}S_{2}$, $F_{29}F_{29}S_{9}V_{18}V_{18}$, $F_{29}F_{29}S_{14}V_{18}V_{18}$, $F_{29}F_{29}S_{9}V_{18}V_{1}$, $F_{29}F_{29}S_{14}V_{18}V_{1}$, $F_{29}F_{29}S_{9}V_{1}V_{1}$, $F_{29}F_{29}S_{14}V_{1}V_{1}$, $F_{3}F_{3}S_{9}V_{1}V_{1}$, $F_{3}F_{3}S_{14}V_{1}V_{1}$, $F_{7}F_{29}S_{9}S_{21}V_{19}$, $F_{7}F_{29}S_{9}S_{1}V_{19}$, $F_{7}F_{29}S_{14}S_{21}V_{19}$, $F_{7}F_{29}S_{14}S_{1}V_{19}$, $F_{7}F_{29}S_{9}S_{21}V_{2}$, $F_{7}F_{29}S_{9}S_{1}V_{2}$, $F_{7}F_{29}S_{14}S_{21}V_{2}$, $F_{7}F_{29}S_{14}S_{1}V_{2}$, $F_{3}F_{7}S_{9}S_{1}V_{2}$, $F_{3}F_{7}S_{14}S_{1}V_{2}$, $F_{25}F_{42}S_{21}S_{4}V_{1}$, $F_{42}F_{8}S_{1}S_{4}V_{1}$, $F_{25}F_{42}S_{21}S_{2}V_{1}$, $F_{42}F_{8}S_{1}S_{2}V_{1}$, $F_{25}F_{13}S_{1}S_{4}V_{1}$, $F_{8}F_{13}S_{21}S_{4}V_{1}$, $F_{8}F_{13}S_{1}S_{4}V_{1}$, $F_{25}F_{13}S_{1}S_{2}V_{1}$, $F_{8}F_{13}S_{21}S_{2}V_{1}$, $F_{8}F_{13}S_{1}S_{2}V_{1}$, $F_{43}F_{43}S_{21}S_{4}V_{1}$, $F_{43}F_{14}S_{1}S_{4}V_{1}$, $F_{14}F_{14}S_{21}S_{4}V_{1}$, $F_{14}F_{14}S_{1}S_{4}V_{1}$, $F_{23}F_{23}S_{21}S_{2}V_{1}$, $F_{23}F_{6}S_{1}S_{2}V_{1}$, $F_{6}F_{6}S_{21}S_{2}V_{1}$, $F_{6}F_{6}S_{1}S_{2}V_{1}$, $F_{19}F_{30}S_{9}S_{21}V_{19}$, $F_{19}F_{30}S_{9}S_{1}V_{19}$, $F_{19}F_{30}S_{9}S_{21}V_{2}$, $F_{19}F_{30}S_{9}S_{1}V_{2}$, $F_{4}F_{19}S_{9}S_{1}V_{2}$, $F_{17}F_{27}S_{14}S_{21}V_{19}$, $F_{17}F_{27}S_{14}S_{1}V_{19}$, $F_{17}F_{27}S_{14}S_{21}V_{2}$, $F_{17}F_{27}S_{14}S_{1}V_{2}$, $F_{1}F_{17}S_{14}S_{1}V_{2}$, $F_{7}F_{29}S_{9}S_{22}V_{18}$, $F_{7}F_{29}S_{9}S_{2}V_{18}$, $F_{7}F_{29}S_{14}S_{22}V_{18}$, $F_{7}F_{29}S_{14}S_{2}V_{18}$, $F_{7}F_{29}S_{9}S_{22}V_{1}$, $F_{7}F_{29}S_{9}S_{2}V_{1}$, $F_{7}F_{29}S_{14}S_{22}V_{1}$, $F_{7}F_{29}S_{14}S_{2}V_{1}$, $F_{3}F_{7}S_{9}S_{2}V_{1}$, $F_{3}F_{7}S_{14}S_{2}V_{1}$, $F_{25}F_{25}S_{22}S_{4}V_{2}$, $F_{25}F_{8}S_{2}S_{4}V_{2}$, $F_{25}F_{25}S_{22}S_{2}V_{2}$, $F_{25}F_{8}S_{2}S_{2}V_{2}$, $F_{8}F_{8}S_{22}S_{4}V_{2}$, $F_{8}F_{8}S_{2}S_{4}V_{2}$, $F_{8}F_{8}S_{22}S_{2}V_{2}$, $F_{8}F_{8}S_{2}S_{2}V_{2}$, $F_{26}F_{43}S_{22}S_{4}V_{2}$, $F_{43}F_{9}S_{2}S_{4}V_{2}$, $F_{22}F_{23}S_{22}S_{2}V_{2}$, $F_{23}F_{5}S_{2}S_{2}V_{2}$, $F_{19}F_{47}S_{9}S_{22}V_{18}$, $F_{19}F_{47}S_{9}S_{2}V_{18}$, $F_{19}F_{47}S_{9}S_{22}V_{1}$, $F_{19}F_{47}S_{9}S_{2}V_{1}$, $F_{11}F_{19}S_{9}S_{2}V_{1}$, $F_{17}F_{28}S_{14}S_{22}V_{18}$, $F_{17}F_{28}S_{14}S_{2}V_{18}$, $F_{17}F_{28}S_{14}S_{22}V_{1}$, $F_{17}F_{28}S_{14}S_{2}V_{1}$, $F_{2}F_{17}S_{14}S_{2}V_{1}$, $F_{7}F_{27}S_{9}S_{22}V_{18}$, $F_{7}F_{27}S_{9}S_{22}V_{1}$, $F_{7}F_{27}S_{14}S_{22}V_{18}$, $F_{7}F_{27}S_{14}S_{22}V_{1}$, $F_{7}F_{27}S_{9}S_{2}V_{18}$, $F_{7}F_{27}S_{9}S_{2}V_{1}$, $F_{7}F_{27}S_{14}S_{2}V_{18}$, $F_{7}F_{27}S_{14}S_{2}V_{1}$, $F_{1}F_{7}S_{9}S_{2}V_{1}$, $F_{1}F_{7}S_{14}S_{2}V_{1}$, $F_{25}F_{43}V_{18}V_{1}V_{2}$, $F_{23}F_{25}V_{18}V_{1}V_{2}$, $F_{43}F_{8}V_{1}V_{1}V_{2}$, $F_{23}F_{8}V_{1}V_{1}V_{2}$, $F_{42}F_{26}V_{18}V_{1}V_{2}$, $F_{22}F_{42}V_{18}V_{1}V_{2}$, $F_{42}F_{9}V_{1}V_{1}V_{2}$, $F_{42}F_{5}V_{1}V_{1}V_{2}$, $F_{26}F_{13}V_{1}V_{1}V_{2}$, $F_{22}F_{13}V_{1}V_{1}V_{2}$, $F_{13}F_{9}V_{18}V_{1}V_{2}$, $F_{13}F_{9}V_{1}V_{1}V_{2}$, $F_{5}F_{13}V_{18}V_{1}V_{2}$, $F_{5}F_{13}V_{1}V_{1}V_{2}$, $F_{19}F_{29}S_{9}S_{22}V_{18}$, $F_{19}F_{29}S_{9}S_{22}V_{1}$, $F_{19}F_{29}S_{9}S_{2}V_{18}$, $F_{19}F_{29}S_{9}S_{2}V_{1}$, $F_{3}F_{19}S_{9}S_{2}V_{1}$, $F_{17}F_{29}S_{14}S_{22}V_{18}$, $F_{17}F_{29}S_{14}S_{22}V_{1}$, $F_{17}F_{29}S_{14}S_{2}V_{18}$, $F_{17}F_{29}S_{14}S_{2}V_{1}$, $F_{3}F_{17}S_{14}S_{2}V_{1}$, $F_{25}F_{27}S_{22}S_{4}V_{2}$, $F_{8}F_{27}S_{22}S_{4}V_{2}$, $F_{25}F_{27}S_{22}S_{2}V_{2}$, $F_{8}F_{27}S_{22}S_{2}V_{2}$, $F_{25}F_{27}S_{2}S_{4}V_{2}$, $F_{8}F_{27}S_{2}S_{4}V_{2}$, $F_{25}F_{27}S_{2}S_{2}V_{2}$, $F_{8}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{8}S_{2}S_{4}V_{2}$, $F_{1}F_{8}S_{2}S_{2}V_{2}$, $F_{43}F_{29}V_{18}V_{1}V_{2}$, $F_{23}F_{29}V_{18}V_{1}V_{2}$, $F_{14}F_{29}V_{18}V_{1}V_{2}$, $F_{6}F_{29}V_{18}V_{1}V_{2}$, $F_{43}F_{29}V_{1}V_{1}V_{2}$, $F_{23}F_{29}V_{1}V_{1}V_{2}$, $F_{14}F_{29}V_{1}V_{1}V_{2}$, $F_{6}F_{29}V_{1}V_{1}V_{2}$, $F_{3}F_{14}V_{1}V_{1}V_{2}$, $F_{3}F_{6}V_{1}V_{1}V_{2}$, $F_{25}F_{30}V_{19}V_{2}V_{2}$, $F_{25}F_{27}V_{19}V_{2}V_{2}$, $F_{25}F_{30}V_{2}V_{2}V_{2}$, $F_{25}F_{27}V_{2}V_{2}V_{2}$, $F_{8}F_{30}V_{19}V_{2}V_{2}$, $F_{8}F_{27}V_{19}V_{2}V_{2}$, $F_{8}F_{30}V_{2}V_{2}V_{2}$, $F_{8}F_{27}V_{2}V_{2}V_{2}$, $F_{4}F_{8}V_{2}V_{2}V_{2}$, $F_{1}F_{8}V_{2}V_{2}V_{2}$, $F_{26}F_{29}V_{19}V_{2}V_{2}$, $F_{22}F_{29}V_{19}V_{2}V_{2}$, $F_{26}F_{29}V_{2}V_{2}V_{2}$, $F_{22}F_{29}V_{2}V_{2}V_{2}$, $F_{42}F_{47}V_{18}V_{1}V_{2}$, $F_{42}F_{28}V_{18}V_{1}V_{2}$, $F_{42}F_{47}V_{1}V_{1}V_{2}$, $F_{42}F_{28}V_{1}V_{1}V_{2}$, $F_{13}F_{47}V_{18}V_{1}V_{2}$, $F_{13}F_{28}V_{18}V_{1}V_{2}$, $F_{13}F_{47}V_{1}V_{1}V_{2}$, $F_{13}F_{28}V_{1}V_{1}V_{2}$, $F_{11}F_{13}V_{1}V_{1}V_{2}$, $F_{2}F_{13}V_{1}V_{1}V_{2}$, $F_{43}F_{29}S_{22}S_{4}V_{2}$, $F_{43}F_{29}S_{2}S_{4}V_{2}$, $F_{14}F_{29}S_{22}S_{4}V_{2}$, $F_{14}F_{29}S_{2}S_{4}V_{2}$, $F_{3}F_{14}S_{2}S_{4}V_{2}$, $F_{23}F_{29}S_{22}S_{2}V_{2}$, $F_{23}F_{29}S_{2}S_{2}V_{2}$, $F_{6}F_{29}S_{22}S_{2}V_{2}$, $F_{6}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{6}S_{2}S_{2}V_{2}$, $F_{7}F_{28}S_{9}S_{21}V_{19}$, $F_{7}F_{28}S_{9}S_{21}V_{2}$, $F_{7}F_{28}S_{14}S_{21}V_{19}$, $F_{7}F_{28}S_{14}S_{21}V_{2}$, $F_{7}F_{28}S_{9}S_{1}V_{19}$, $F_{7}F_{28}S_{9}S_{1}V_{2}$, $F_{7}F_{28}S_{14}S_{1}V_{19}$, $F_{7}F_{28}S_{14}S_{1}V_{2}$, $F_{2}F_{7}S_{9}S_{1}V_{2}$, $F_{2}F_{7}S_{14}S_{1}V_{2}$, $F_{25}F_{26}V_{19}V_{2}V_{2}$, $F_{22}F_{25}V_{19}V_{2}V_{2}$, $F_{25}F_{9}V_{2}V_{2}V_{2}$, $F_{25}F_{5}V_{2}V_{2}V_{2}$, $F_{26}F_{8}V_{2}V_{2}V_{2}$, $F_{22}F_{8}V_{2}V_{2}V_{2}$, $F_{8}F_{9}V_{19}V_{2}V_{2}$, $F_{8}F_{9}V_{2}V_{2}V_{2}$, $F_{5}F_{8}V_{19}V_{2}V_{2}$, $F_{5}F_{8}V_{2}V_{2}V_{2}$, $F_{19}F_{46}S_{9}S_{21}V_{19}$, $F_{19}F_{46}S_{9}S_{21}V_{2}$, $F_{19}F_{46}S_{9}S_{1}V_{19}$, $F_{19}F_{46}S_{9}S_{1}V_{2}$, $F_{10}F_{19}S_{9}S_{1}V_{2}$, $F_{17}F_{46}S_{14}S_{21}V_{19}$, $F_{17}F_{46}S_{14}S_{21}V_{2}$, $F_{17}F_{46}S_{14}S_{1}V_{19}$, $F_{17}F_{46}S_{14}S_{1}V_{2}$, $F_{10}F_{17}S_{14}S_{1}V_{2}$, $F_{25}F_{28}S_{21}S_{4}V_{1}$, $F_{8}F_{28}S_{21}S_{4}V_{1}$, $F_{25}F_{28}S_{21}S_{2}V_{1}$, $F_{8}F_{28}S_{21}S_{2}V_{1}$, $F_{25}F_{28}S_{1}S_{4}V_{1}$, $F_{8}F_{28}S_{1}S_{4}V_{1}$, $F_{25}F_{28}S_{1}S_{2}V_{1}$, $F_{8}F_{28}S_{1}S_{2}V_{1}$, $F_{2}F_{8}S_{1}S_{4}V_{1}$, $F_{2}F_{8}S_{1}S_{2}V_{1}$, $F_{9}F_{29}V_{18}V_{1}V_{2}$, $F_{5}F_{29}V_{18}V_{1}V_{2}$, $F_{26}F_{29}V_{1}V_{1}V_{2}$, $F_{22}F_{29}V_{1}V_{1}V_{2}$, $F_{25}F_{47}V_{18}V_{1}V_{2}$, $F_{25}F_{28}V_{18}V_{1}V_{2}$, $F_{25}F_{47}V_{1}V_{1}V_{2}$, $F_{25}F_{28}V_{1}V_{1}V_{2}$, $F_{8}F_{47}V_{18}V_{1}V_{2}$, $F_{8}F_{28}V_{18}V_{1}V_{2}$, $F_{8}F_{47}V_{1}V_{1}V_{2}$, $F_{8}F_{28}V_{1}V_{1}V_{2}$, $F_{11}F_{8}V_{1}V_{1}V_{2}$, $F_{2}F_{8}V_{1}V_{1}V_{2}$, $F_{43}F_{46}S_{21}S_{4}V_{1}$, $F_{43}F_{46}S_{1}S_{4}V_{1}$, $F_{14}F_{46}S_{21}S_{4}V_{1}$, $F_{14}F_{46}S_{1}S_{4}V_{1}$, $F_{10}F_{14}S_{1}S_{4}V_{1}$, $F_{23}F_{46}S_{21}S_{2}V_{1}$, $F_{23}F_{46}S_{1}S_{2}V_{1}$, $F_{6}F_{46}S_{21}S_{2}V_{1}$, $F_{6}F_{46}S_{1}S_{2}V_{1}$, $F_{10}F_{6}S_{1}S_{2}V_{1}$, $F_{43}F_{28}S_{21}S_{4}V_{1}$, $F_{23}F_{28}S_{21}S_{2}V_{1}$, $F_{14}F_{28}S_{21}S_{4}V_{1}$, $F_{6}F_{28}S_{21}S_{2}V_{1}$, $F_{43}F_{28}S_{1}S_{4}V_{1}$, $F_{23}F_{28}S_{1}S_{2}V_{1}$, $F_{14}F_{28}S_{1}S_{4}V_{1}$, $F_{6}F_{28}S_{1}S_{2}V_{1}$, $F_{2}F_{14}S_{1}S_{4}V_{1}$, $F_{2}F_{6}S_{1}S_{2}V_{1}$, $F_{26}F_{27}S_{22}S_{4}V_{2}$, $F_{22}F_{27}S_{22}S_{2}V_{2}$, $F_{9}F_{27}S_{22}S_{4}V_{2}$, $F_{5}F_{27}S_{22}S_{2}V_{2}$, $F_{26}F_{27}S_{2}S_{4}V_{2}$, $F_{22}F_{27}S_{2}S_{2}V_{2}$, $F_{9}F_{27}S_{2}S_{4}V_{2}$, $F_{5}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{9}S_{2}S_{4}V_{2}$, $F_{1}F_{5}S_{2}S_{2}V_{2}$, $F_{25}F_{29}S_{2}S_{4}V_{2}$, $F_{25}F_{29}S_{2}S_{2}V_{2}$, $F_{8}F_{29}S_{22}S_{4}V_{2}$, $F_{8}F_{29}S_{22}S_{2}V_{2}$, $F_{42}F_{46}S_{21}S_{4}V_{1}$, $F_{42}F_{46}S_{21}S_{2}V_{1}$, $F_{42}F_{46}S_{1}S_{4}V_{1}$, $F_{42}F_{46}S_{1}S_{2}V_{1}$, $F_{13}F_{46}S_{21}S_{4}V_{1}$, $F_{13}F_{46}S_{21}S_{2}V_{1}$, $F_{13}F_{46}S_{1}S_{4}V_{1}$, $F_{13}F_{46}S_{1}S_{2}V_{1}$, $F_{10}F_{13}S_{1}S_{4}V_{1}$, $F_{10}F_{13}S_{1}S_{2}V_{1}$, $F_{28}F_{30}S_{9}S_{21}V_{19}$, $F_{27}F_{28}S_{14}S_{21}V_{19}$, $F_{28}F_{30}S_{9}S_{21}V_{2}$, $F_{27}F_{28}S_{14}S_{21}V_{2}$, $F_{28}F_{30}S_{9}S_{1}V_{19}$, $F_{27}F_{28}S_{14}S_{1}V_{19}$, $F_{28}F_{30}S_{9}S_{1}V_{2}$, $F_{27}F_{28}S_{14}S_{1}V_{2}$, $F_{2}F_{4}S_{9}S_{1}V_{2}$, $F_{1}F_{2}S_{14}S_{1}V_{2}$, $F_{27}F_{47}S_{9}S_{22}V_{18}$, $F_{27}F_{28}S_{14}S_{22}V_{18}$, $F_{27}F_{47}S_{9}S_{22}V_{1}$, $F_{27}F_{28}S_{14}S_{22}V_{1}$, $F_{27}F_{47}S_{9}S_{2}V_{18}$, $F_{27}F_{28}S_{14}S_{2}V_{18}$, $F_{27}F_{47}S_{9}S_{2}V_{1}$, $F_{27}F_{28}S_{14}S_{2}V_{1}$, $F_{1}F_{11}S_{9}S_{2}V_{1}$, $F_{1}F_{2}S_{14}S_{2}V_{1}$, $F_{29}F_{29}S_{9}S_{22}V_{18}$, $F_{29}F_{29}S_{14}S_{22}V_{18}$, $F_{29}F_{29}S_{9}S_{2}V_{18}$, $F_{29}F_{29}S_{14}S_{2}V_{18}$, $F_{29}F_{29}S_{9}S_{22}V_{1}$, $F_{29}F_{29}S_{14}S_{22}V_{1}$, $F_{29}F_{29}S_{9}S_{2}V_{1}$, $F_{29}F_{29}S_{14}S_{2}V_{1}$, $F_{3}F_{3}S_{9}S_{2}V_{1}$, $F_{3}F_{3}S_{14}S_{2}V_{1}$, $F_{29}F_{46}S_{9}S_{21}V_{19}$, $F_{29}F_{46}S_{14}S_{21}V_{19}$, $F_{29}F_{46}S_{9}S_{1}V_{19}$, $F_{29}F_{46}S_{14}S_{1}V_{19}$, $F_{29}F_{46}S_{9}S_{21}V_{2}$, $F_{29}F_{46}S_{14}S_{21}V_{2}$, $F_{29}F_{46}S_{9}S_{1}V_{2}$, $F_{29}F_{46}S_{14}S_{1}V_{2}$, $F_{3}F_{10}S_{9}S_{1}V_{2}$, $F_{3}F_{10}S_{14}S_{1}V_{2}$, $F_{7}F_{29}S_{21}S_{4}V_{19}$, $F_{7}F_{29}S_{1}S_{4}V_{19}$, $F_{7}F_{29}S_{21}S_{2}V_{19}$, $F_{7}F_{29}S_{1}S_{2}V_{19}$, $F_{7}F_{29}S_{21}S_{4}V_{2}$, $F_{7}F_{29}S_{1}S_{4}V_{2}$, $F_{7}F_{29}S_{21}S_{2}V_{2}$, $F_{7}F_{29}S_{1}S_{2}V_{2}$, $F_{3}F_{7}S_{1}S_{4}V_{2}$, $F_{3}F_{7}S_{1}S_{2}V_{2}$, $F_{25}F_{42}S_{21}S_{24}V_{1}$, $F_{25}F_{42}S_{21}S_{22}V_{1}$, $F_{25}F_{13}S_{24}S_{1}V_{1}$, $F_{25}F_{13}S_{22}S_{1}V_{1}$, $F_{19}F_{30}S_{21}S_{24}V_{1}$, $F_{19}F_{30}S_{24}S_{1}V_{1}$, $F_{17}F_{27}S_{21}S_{22}V_{1}$, $F_{17}F_{27}S_{22}S_{1}V_{1}$, $F_{19}F_{30}S_{21}S_{4}V_{1}$, $F_{19}F_{30}S_{1}S_{4}V_{1}$, $F_{4}F_{19}S_{1}S_{4}V_{1}$, $F_{17}F_{27}S_{21}S_{2}V_{1}$, $F_{17}F_{27}S_{1}S_{2}V_{1}$, $F_{1}F_{17}S_{1}S_{2}V_{1}$, $F_{43}F_{43}S_{21}S_{4}V_{19}$, $F_{43}F_{14}S_{1}S_{4}V_{2}$, $F_{43}F_{14}S_{1}S_{4}V_{19}$, $F_{14}F_{14}S_{21}S_{4}V_{2}$, $F_{14}F_{14}S_{1}S_{4}V_{2}$, $F_{23}F_{23}S_{21}S_{2}V_{19}$, $F_{23}F_{6}S_{1}S_{2}V_{2}$, $F_{23}F_{6}S_{1}S_{2}V_{19}$, $F_{6}F_{6}S_{21}S_{2}V_{2}$, $F_{6}F_{6}S_{1}S_{2}V_{2}$, $F_{7}F_{29}S_{22}S_{4}V_{18}$, $F_{7}F_{29}S_{2}S_{4}V_{18}$, $F_{7}F_{29}S_{22}S_{2}V_{18}$, $F_{7}F_{29}S_{2}S_{2}V_{18}$, $F_{7}F_{29}S_{22}S_{4}V_{1}$, $F_{7}F_{29}S_{2}S_{4}V_{1}$, $F_{7}F_{29}S_{22}S_{2}V_{1}$, $F_{7}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{7}S_{2}S_{4}V_{1}$, $F_{3}F_{7}S_{2}S_{2}V_{1}$, $F_{25}F_{25}S_{22}S_{24}V_{2}$, $F_{25}F_{25}S_{22}S_{22}V_{2}$, $F_{25}F_{8}S_{24}S_{2}V_{2}$, $F_{25}F_{8}S_{22}S_{2}V_{2}$, $F_{9}F_{30}S_{22}S_{24}V_{2}$, $F_{9}F_{30}S_{24}S_{2}V_{2}$, $F_{5}F_{27}S_{22}S_{22}V_{2}$, $F_{9}F_{30}S_{22}S_{4}V_{2}$, $F_{9}F_{30}S_{2}S_{4}V_{2}$, $F_{4}F_{9}S_{2}S_{4}V_{2}$, $F_{26}F_{43}S_{22}S_{4}V_{18}$, $F_{26}F_{14}S_{2}S_{4}V_{18}$, $F_{22}F_{23}S_{22}S_{2}V_{18}$, $F_{22}F_{6}S_{2}S_{2}V_{18}$, $F_{7}F_{27}S_{22}S_{4}V_{18}$, $F_{7}F_{27}S_{22}S_{4}V_{1}$, $F_{7}F_{27}S_{22}S_{2}V_{18}$, $F_{7}F_{27}S_{22}S_{2}V_{1}$, $F_{7}F_{27}S_{2}S_{4}V_{18}$, $F_{7}F_{27}S_{2}S_{4}V_{1}$, $F_{7}F_{27}S_{2}S_{2}V_{18}$, $F_{7}F_{27}S_{2}S_{2}V_{1}$, $F_{1}F_{7}S_{2}S_{4}V_{1}$, $F_{1}F_{7}S_{2}S_{2}V_{1}$, $F_{19}F_{29}V_{18}V_{18}V_{1}$, $F_{19}F_{29}V_{18}V_{1}V_{1}$, $F_{17}F_{29}V_{18}V_{18}V_{1}$, $F_{17}F_{29}V_{18}V_{1}V_{1}$, $F_{19}F_{29}V_{1}V_{1}V_{1}$, $F_{17}F_{29}V_{1}V_{1}V_{1}$, $F_{3}F_{19}V_{1}V_{1}V_{1}$, $F_{3}F_{17}V_{1}V_{1}V_{1}$, $F_{25}F_{43}V_{18}V_{19}V_{2}$, $F_{23}F_{25}V_{18}V_{19}V_{2}$, $F_{25}F_{14}V_{1}V_{2}V_{2}$, $F_{25}F_{6}V_{1}V_{2}V_{2}$, $F_{43}F_{8}V_{19}V_{1}V_{2}$, $F_{23}F_{8}V_{19}V_{1}V_{2}$, $F_{8}F_{14}V_{18}V_{2}V_{2}$, $F_{8}F_{14}V_{1}V_{2}V_{2}$, $F_{6}F_{8}V_{18}V_{2}V_{2}$, $F_{6}F_{8}V_{1}V_{2}V_{2}$, $F_{9}F_{29}V_{18}V_{19}V_{2}$, $F_{5}F_{29}V_{18}V_{19}V_{2}$, $F_{9}F_{29}V_{18}V_{2}V_{2}$, $F_{5}F_{29}V_{18}V_{2}V_{2}$, $F_{42}F_{26}V_{18}V_{18}V_{1}$, $F_{22}F_{42}V_{18}V_{18}V_{1}$, $F_{42}F_{9}V_{1}V_{1}V_{1}$, $F_{42}F_{5}V_{1}V_{1}V_{1}$, $F_{26}F_{13}V_{18}V_{1}V_{1}$, $F_{22}F_{13}V_{18}V_{1}V_{1}$, $F_{13}F_{9}V_{18}V_{1}V_{1}$, $F_{13}F_{9}V_{1}V_{1}V_{1}$, $F_{5}F_{13}V_{18}V_{1}V_{1}$, $F_{5}F_{13}V_{1}V_{1}V_{1}$, $F_{25}F_{43}S_{22}S_{4}V_{18}$, $F_{43}F_{8}S_{2}S_{4}V_{1}$, $F_{25}F_{14}S_{22}S_{4}V_{1}$, $F_{8}F_{14}S_{2}S_{4}V_{18}$, $F_{8}F_{14}S_{2}S_{4}V_{1}$, $F_{23}F_{25}S_{22}S_{2}V_{18}$, $F_{23}F_{8}S_{2}S_{2}V_{1}$, $F_{25}F_{6}S_{22}S_{2}V_{1}$, $F_{6}F_{8}S_{2}S_{2}V_{18}$, $F_{6}F_{8}S_{2}S_{2}V_{1}$, $F_{25}F_{27}S_{22}S_{24}V_{2}$, $F_{25}F_{27}S_{22}S_{22}V_{2}$, $F_{25}F_{27}S_{24}S_{2}V_{2}$, $F_{43}F_{29}V_{18}V_{19}V_{2}$, $F_{23}F_{29}V_{18}V_{19}V_{2}$, $F_{14}F_{29}V_{18}V_{2}V_{2}$, $F_{6}F_{29}V_{18}V_{2}V_{2}$, $F_{26}F_{29}V_{18}V_{19}V_{2}$, $F_{22}F_{29}V_{18}V_{19}V_{2}$, $F_{26}F_{29}V_{18}V_{2}V_{2}$, $F_{22}F_{29}V_{18}V_{2}V_{2}$, $F_{25}F_{30}S_{22}S_{24}V_{2}$, $F_{8}F_{30}S_{24}S_{2}V_{2}$, $F_{25}F_{30}S_{22}S_{4}V_{2}$, $F_{8}F_{30}S_{2}S_{4}V_{2}$, $F_{4}F_{8}S_{2}S_{4}V_{2}$, $F_{7}F_{28}S_{21}S_{4}V_{19}$, $F_{7}F_{28}S_{21}S_{4}V_{2}$, $F_{7}F_{28}S_{21}S_{2}V_{19}$, $F_{7}F_{28}S_{21}S_{2}V_{2}$, $F_{7}F_{28}S_{1}S_{4}V_{19}$, $F_{7}F_{28}S_{1}S_{4}V_{2}$, $F_{7}F_{28}S_{1}S_{2}V_{19}$, $F_{7}F_{28}S_{1}S_{2}V_{2}$, $F_{2}F_{7}S_{1}S_{4}V_{2}$, $F_{2}F_{7}S_{1}S_{2}V_{2}$, $F_{25}F_{26}V_{18}V_{19}V_{2}$, $F_{22}F_{25}V_{18}V_{19}V_{2}$, $F_{26}F_{8}V_{18}V_{2}V_{2}$, $F_{22}F_{8}V_{18}V_{2}V_{2}$, $F_{24}F_{43}S_{21}S_{4}V_{19}$, $F_{43}F_{7}S_{1}S_{4}V_{2}$, $F_{24}F_{14}S_{21}S_{4}V_{2}$, $F_{7}F_{14}S_{1}S_{4}V_{19}$, $F_{7}F_{14}S_{1}S_{4}V_{2}$, $F_{23}F_{24}S_{21}S_{2}V_{19}$, $F_{23}F_{7}S_{1}S_{2}V_{2}$, $F_{24}F_{6}S_{21}S_{2}V_{2}$, $F_{6}F_{7}S_{1}S_{2}V_{19}$, $F_{6}F_{7}S_{1}S_{2}V_{2}$, $F_{25}F_{28}S_{21}S_{24}V_{1}$, $F_{25}F_{28}S_{21}S_{22}V_{1}$, $F_{25}F_{28}S_{24}S_{1}V_{1}$, $F_{25}F_{28}S_{22}S_{1}V_{1}$, $F_{26}F_{29}V_{18}V_{18}V_{1}$, $F_{22}F_{29}V_{18}V_{18}V_{1}$, $F_{9}F_{29}V_{18}V_{1}V_{1}$, $F_{5}F_{29}V_{18}V_{1}V_{1}$, $F_{26}F_{29}V_{18}V_{1}V_{1}$, $F_{22}F_{29}V_{18}V_{1}V_{1}$, $F_{9}F_{29}V_{1}V_{1}V_{1}$, $F_{5}F_{29}V_{1}V_{1}V_{1}$, $F_{3}F_{9}V_{1}V_{1}V_{1}$, $F_{3}F_{5}V_{1}V_{1}V_{1}$, $F_{24}F_{30}S_{21}S_{24}V_{1}$, $F_{7}F_{30}S_{24}S_{1}V_{1}$, $F_{24}F_{27}S_{21}S_{22}V_{1}$, $F_{7}F_{27}S_{22}S_{1}V_{1}$, $F_{24}F_{30}S_{21}S_{4}V_{1}$, $F_{7}F_{30}S_{1}S_{4}V_{1}$, $F_{4}F_{7}S_{1}S_{4}V_{1}$, $F_{24}F_{27}S_{21}S_{2}V_{1}$, $F_{7}F_{27}S_{1}S_{2}V_{1}$, $F_{1}F_{7}S_{1}S_{2}V_{1}$, $F_{19}F_{28}S_{21}S_{24}V_{1}$, $F_{19}F_{28}S_{21}S_{4}V_{1}$, $F_{17}F_{28}S_{21}S_{22}V_{1}$, $F_{17}F_{28}S_{21}S_{2}V_{1}$, $F_{19}F_{28}S_{24}S_{1}V_{1}$, $F_{19}F_{28}S_{1}S_{4}V_{1}$, $F_{17}F_{28}S_{22}S_{1}V_{1}$, $F_{17}F_{28}S_{1}S_{2}V_{1}$, $F_{2}F_{19}S_{1}S_{4}V_{1}$, $F_{2}F_{17}S_{1}S_{2}V_{1}$, $F_{9}F_{27}S_{22}S_{24}V_{2}$, $F_{9}F_{27}S_{24}S_{2}V_{2}$, $F_{25}F_{8}S_{22}S_{4}V_{2}$, $F_{8}F_{8}S_{24}S_{2}V_{2}$, $F_{24}F_{42}S_{21}S_{24}V_{1}$, $F_{24}F_{42}S_{21}S_{22}V_{1}$, $F_{42}F_{7}S_{1}S_{4}V_{1}$, $F_{42}F_{7}S_{1}S_{2}V_{1}$, $F_{24}F_{13}S_{21}S_{4}V_{1}$, $F_{24}F_{13}S_{21}S_{2}V_{1}$, $F_{7}F_{13}S_{24}S_{1}V_{1}$, $F_{7}F_{13}S_{22}S_{1}V_{1}$, $F_{7}F_{13}S_{1}S_{4}V_{1}$, $F_{7}F_{13}S_{1}S_{2}V_{1}$, $F_{43}F_{28}S_{21}S_{4}V_{19}$, $F_{23}F_{28}S_{21}S_{2}V_{19}$, $F_{14}F_{28}S_{21}S_{4}V_{2}$, $F_{6}F_{28}S_{21}S_{2}V_{2}$, $F_{43}F_{28}S_{1}S_{4}V_{19}$, $F_{23}F_{28}S_{1}S_{2}V_{19}$, $F_{14}F_{28}S_{1}S_{4}V_{2}$, $F_{6}F_{28}S_{1}S_{2}V_{2}$, $F_{2}F_{14}S_{1}S_{4}V_{2}$, $F_{2}F_{6}S_{1}S_{2}V_{2}$, $F_{26}F_{27}S_{22}S_{4}V_{18}$, $F_{22}F_{27}S_{22}S_{2}V_{18}$, $F_{9}F_{27}S_{22}S_{4}V_{1}$, $F_{5}F_{27}S_{22}S_{2}V_{1}$, $F_{26}F_{27}S_{2}S_{4}V_{18}$, $F_{22}F_{27}S_{2}S_{2}V_{18}$, $F_{9}F_{27}S_{2}S_{4}V_{1}$, $F_{5}F_{27}S_{2}S_{2}V_{1}$, $F_{1}F_{9}S_{2}S_{4}V_{1}$, $F_{1}F_{5}S_{2}S_{2}V_{1}$, $F_{25}F_{29}S_{22}S_{4}V_{18}$, $F_{25}F_{29}S_{22}S_{2}V_{18}$, $F_{8}F_{29}S_{2}S_{4}V_{18}$, $F_{8}F_{29}S_{2}S_{2}V_{18}$, $F_{24}F_{29}S_{21}S_{4}V_{19}$, $F_{24}F_{29}S_{21}S_{2}V_{19}$, $F_{24}F_{29}S_{21}S_{4}V_{2}$, $F_{24}F_{29}S_{21}S_{2}V_{2}$, $F_{7}F_{29}S_{9}S_{21}S_{23}$, $F_{7}F_{29}S_{9}S_{23}S_{1}$, $F_{7}F_{29}S_{14}S_{21}S_{23}$, $F_{7}F_{29}S_{14}S_{23}S_{1}$, $F_{7}F_{29}S_{9}S_{21}S_{3}$, $F_{7}F_{29}S_{9}S_{1}S_{3}$, $F_{7}F_{29}S_{14}S_{21}S_{3}$, $F_{7}F_{29}S_{14}S_{1}S_{3}$, $F_{3}F_{7}S_{9}S_{1}S_{3}$, $F_{3}F_{7}S_{14}S_{1}S_{3}$, $F_{43}F_{43}S_{21}V_{1}V_{1}$, $F_{43}F_{14}S_{1}V_{1}V_{1}$, $F_{23}F_{23}S_{21}V_{1}V_{1}$, $F_{23}F_{6}S_{1}V_{1}V_{1}$, $F_{14}F_{14}S_{21}V_{1}V_{1}$, $F_{14}F_{14}S_{1}V_{1}V_{1}$, $F_{6}F_{6}S_{21}V_{1}V_{1}$, $F_{6}F_{6}S_{1}V_{1}V_{1}$, $F_{7}F_{29}S_{9}S_{22}S_{22}$, $F_{7}F_{29}S_{9}S_{22}S_{2}$, $F_{7}F_{29}S_{14}S_{22}S_{22}$, $F_{7}F_{29}S_{14}S_{22}S_{2}$, $F_{7}F_{29}S_{9}S_{2}S_{2}$, $F_{7}F_{29}S_{14}S_{2}S_{2}$, $F_{3}F_{7}S_{9}S_{2}S_{2}$, $F_{3}F_{7}S_{14}S_{2}S_{2}$, $F_{26}F_{43}S_{22}V_{1}V_{2}$, $F_{26}F_{14}S_{2}V_{1}V_{2}$, $F_{22}F_{23}S_{22}V_{1}V_{2}$, $F_{22}F_{6}S_{2}V_{1}V_{2}$, $F_{43}F_{9}S_{2}V_{1}V_{2}$, $F_{9}F_{14}S_{22}V_{1}V_{2}$, $F_{9}F_{14}S_{2}V_{1}V_{2}$, $F_{23}F_{5}S_{2}V_{1}V_{2}$, $F_{5}F_{6}S_{22}V_{1}V_{2}$, $F_{5}F_{6}S_{2}V_{1}V_{2}$, $F_{43}F_{29}S_{22}V_{1}V_{2}$, $F_{23}F_{29}S_{22}V_{1}V_{2}$, $F_{14}F_{29}S_{22}V_{1}V_{2}$, $F_{6}F_{29}S_{22}V_{1}V_{2}$, $F_{43}F_{29}S_{2}V_{1}V_{2}$, $F_{14}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{14}S_{2}V_{1}V_{2}$, $F_{26}F_{29}S_{23}V_{2}V_{2}$, $F_{26}F_{29}S_{3}V_{2}V_{2}$, $F_{22}F_{29}S_{23}V_{2}V_{2}$, $F_{22}F_{29}S_{3}V_{2}V_{2}$, $F_{9}F_{29}S_{23}V_{2}V_{2}$, $F_{9}F_{29}S_{3}V_{2}V_{2}$, $F_{3}F_{9}S_{3}V_{2}V_{2}$, $F_{5}F_{29}S_{23}V_{2}V_{2}$, $F_{5}F_{29}S_{3}V_{2}V_{2}$, $F_{3}F_{5}S_{3}V_{2}V_{2}$, $F_{7}F_{46}S_{9}S_{21}S_{23}$, $F_{7}F_{46}S_{9}S_{21}S_{3}$, $F_{7}F_{46}S_{14}S_{21}S_{23}$, $F_{7}F_{46}S_{14}S_{21}S_{3}$, $F_{7}F_{46}S_{9}S_{23}S_{1}$, $F_{7}F_{46}S_{9}S_{1}S_{3}$, $F_{7}F_{46}S_{14}S_{23}S_{1}$, $F_{7}F_{46}S_{14}S_{1}S_{3}$, $F_{10}F_{7}S_{9}S_{1}S_{3}$, $F_{10}F_{7}S_{14}S_{1}S_{3}$, $F_{26}F_{26}S_{23}V_{2}V_{2}$, $F_{26}F_{9}S_{3}V_{2}V_{2}$, $F_{22}F_{22}S_{23}V_{2}V_{2}$, $F_{22}F_{5}S_{3}V_{2}V_{2}$, $F_{9}F_{9}S_{23}V_{2}V_{2}$, $F_{9}F_{9}S_{3}V_{2}V_{2}$, $F_{5}F_{5}S_{23}V_{2}V_{2}$, $F_{5}F_{5}S_{3}V_{2}V_{2}$, $F_{43}F_{46}S_{21}V_{1}V_{1}$, $F_{23}F_{46}S_{21}V_{1}V_{1}$, $F_{14}F_{46}S_{21}V_{1}V_{1}$, $F_{6}F_{46}S_{21}V_{1}V_{1}$, $F_{43}F_{46}S_{1}V_{1}V_{1}$, $F_{23}F_{46}S_{1}V_{1}V_{1}$, $F_{14}F_{46}S_{1}V_{1}V_{1}$, $F_{6}F_{46}S_{1}V_{1}V_{1}$, $F_{10}F_{14}S_{1}V_{1}V_{1}$, $F_{10}F_{6}S_{1}V_{1}V_{1}$, $F_{26}F_{29}S_{22}V_{1}V_{2}$, $F_{22}F_{29}S_{22}V_{1}V_{2}$, $F_{9}F_{29}S_{22}V_{1}V_{2}$, $F_{5}F_{29}S_{22}V_{1}V_{2}$, $F_{26}F_{29}S_{2}V_{1}V_{2}$, $F_{9}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{9}S_{2}V_{1}V_{2}$, $F_{29}F_{46}S_{9}S_{21}S_{23}$, $F_{29}F_{46}S_{14}S_{21}S_{23}$, $F_{29}F_{46}S_{9}S_{21}S_{3}$, $F_{29}F_{46}S_{14}S_{21}S_{3}$, $F_{29}F_{46}S_{9}S_{23}S_{1}$, $F_{29}F_{46}S_{14}S_{23}S_{1}$, $F_{29}F_{46}S_{9}S_{1}S_{3}$, $F_{29}F_{46}S_{14}S_{1}S_{3}$, $F_{3}F_{10}S_{9}S_{1}S_{3}$, $F_{3}F_{10}S_{14}S_{1}S_{3}$, $F_{29}F_{29}S_{9}S_{22}S_{22}$, $F_{29}F_{29}S_{14}S_{22}S_{22}$, $F_{29}F_{29}S_{9}S_{22}S_{2}$, $F_{29}F_{29}S_{14}S_{22}S_{2}$, $F_{29}F_{29}S_{9}S_{2}S_{2}$, $F_{29}F_{29}S_{14}S_{2}S_{2}$, $F_{3}F_{3}S_{9}S_{2}S_{2}$, $F_{3}F_{3}S_{14}S_{2}S_{2}$, $F_{7}F_{29}S_{21}S_{23}S_{4}$, $F_{7}F_{29}S_{23}S_{1}S_{4}$, $F_{7}F_{29}S_{21}S_{23}S_{2}$, $F_{7}F_{29}S_{23}S_{1}S_{2}$, $F_{7}F_{29}S_{21}S_{3}S_{4}$, $F_{7}F_{29}S_{1}S_{3}S_{4}$, $F_{7}F_{29}S_{21}S_{2}S_{3}$, $F_{7}F_{29}S_{1}S_{2}S_{3}$, $F_{3}F_{7}S_{1}S_{3}S_{4}$, $F_{3}F_{7}S_{1}S_{2}S_{3}$, $F_{19}F_{30}S_{21}V_{19}V_{1}$, $F_{19}F_{30}S_{1}V_{19}V_{1}$, $F_{17}F_{27}S_{21}V_{19}V_{1}$, $F_{17}F_{27}S_{1}V_{19}V_{1}$, $F_{19}F_{30}S_{21}V_{1}V_{2}$, $F_{19}F_{30}S_{1}V_{1}V_{2}$, $F_{17}F_{27}S_{21}V_{1}V_{2}$, $F_{17}F_{27}S_{1}V_{1}V_{2}$, $F_{4}F_{19}S_{1}V_{1}V_{2}$, $F_{1}F_{17}S_{1}V_{1}V_{2}$, $F_{43}F_{43}S_{21}V_{19}V_{1}$, $F_{43}F_{14}S_{1}V_{1}V_{2}$, $F_{23}F_{23}S_{21}V_{19}V_{1}$, $F_{23}F_{6}S_{1}V_{1}V_{2}$, $F_{43}F_{14}S_{1}V_{19}V_{1}$, $F_{14}F_{14}S_{21}V_{1}V_{2}$, $F_{14}F_{14}S_{1}V_{1}V_{2}$, $F_{23}F_{6}S_{1}V_{19}V_{1}$, $F_{6}F_{6}S_{21}V_{1}V_{2}$, $F_{6}F_{6}S_{1}V_{1}V_{2}$, $F_{25}F_{42}S_{21}S_{23}S_{4}$, $F_{25}F_{13}S_{1}S_{3}S_{4}$, $F_{42}F_{8}S_{23}S_{1}S_{4}$, $F_{8}F_{13}S_{21}S_{3}S_{4}$, $F_{8}F_{13}S_{1}S_{3}S_{4}$, $F_{25}F_{42}S_{21}S_{23}S_{2}$, $F_{25}F_{13}S_{1}S_{2}S_{3}$, $F_{42}F_{8}S_{23}S_{1}S_{2}$, $F_{8}F_{13}S_{21}S_{2}S_{3}$, $F_{8}F_{13}S_{1}S_{2}S_{3}$, $F_{7}F_{29}S_{22}S_{22}S_{4}$, $F_{7}F_{29}S_{22}S_{2}S_{4}$, $F_{7}F_{29}S_{22}S_{22}S_{2}$, $F_{7}F_{29}S_{22}S_{2}S_{2}$, $F_{7}F_{29}S_{2}S_{2}S_{4}$, $F_{7}F_{29}S_{2}S_{2}S_{2}$, $F_{3}F_{7}S_{2}S_{2}S_{4}$, $F_{3}F_{7}S_{2}S_{2}S_{2}$, $F_{19}F_{47}S_{22}V_{18}V_{1}$, $F_{19}F_{47}S_{2}V_{18}V_{1}$, $F_{17}F_{28}S_{22}V_{18}V_{1}$, $F_{17}F_{28}S_{2}V_{18}V_{1}$, $F_{19}F_{47}S_{22}V_{1}V_{1}$, $F_{19}F_{47}S_{2}V_{1}V_{1}$, $F_{17}F_{28}S_{22}V_{1}V_{1}$, $F_{17}F_{28}S_{2}V_{1}V_{1}$, $F_{11}F_{19}S_{2}V_{1}V_{1}$, $F_{2}F_{17}S_{2}V_{1}V_{1}$, $F_{26}F_{43}S_{22}V_{19}V_{2}$, $F_{26}F_{14}S_{2}V_{2}V_{2}$, $F_{22}F_{23}S_{22}V_{19}V_{2}$, $F_{22}F_{6}S_{2}V_{2}V_{2}$, $F_{43}F_{9}S_{2}V_{19}V_{2}$, $F_{9}F_{14}S_{22}V_{2}V_{2}$, $F_{9}F_{14}S_{2}V_{2}V_{2}$, $F_{23}F_{5}S_{2}V_{19}V_{2}$, $F_{5}F_{6}S_{22}V_{2}V_{2}$, $F_{5}F_{6}S_{2}V_{2}V_{2}$, $F_{9}F_{30}S_{22}V_{19}V_{2}$, $F_{9}F_{30}S_{2}V_{19}V_{2}$, $F_{5}F_{27}S_{22}V_{19}V_{2}$, $F_{5}F_{27}S_{2}V_{19}V_{2}$, $F_{9}F_{30}S_{22}V_{2}V_{2}$, $F_{9}F_{30}S_{2}V_{2}V_{2}$, $F_{5}F_{27}S_{22}V_{2}V_{2}$, $F_{5}F_{27}S_{2}V_{2}V_{2}$, $F_{4}F_{9}S_{2}V_{2}V_{2}$, $F_{1}F_{5}S_{2}V_{2}V_{2}$, $F_{26}F_{43}S_{22}V_{18}V_{1}$, $F_{43}F_{9}S_{2}V_{1}V_{1}$, $F_{22}F_{23}S_{22}V_{18}V_{1}$, $F_{23}F_{5}S_{2}V_{1}V_{1}$, $F_{26}F_{14}S_{2}V_{18}V_{1}$, $F_{9}F_{14}S_{22}V_{1}V_{1}$, $F_{9}F_{14}S_{2}V_{1}V_{1}$, $F_{22}F_{6}S_{2}V_{18}V_{1}$, $F_{5}F_{6}S_{22}V_{1}V_{1}$, $F_{5}F_{6}S_{2}V_{1}V_{1}$, $F_{25}F_{25}S_{22}S_{22}S_{4}$, $F_{25}F_{8}S_{2}S_{2}S_{4}$, $F_{25}F_{8}S_{22}S_{2}S_{4}$, $F_{8}F_{8}S_{22}S_{2}S_{4}$, $F_{8}F_{8}S_{2}S_{2}S_{4}$, $F_{25}F_{25}S_{22}S_{22}S_{2}$, $F_{25}F_{8}S_{2}S_{2}S_{2}$, $F_{25}F_{8}S_{22}S_{2}S_{2}$, $F_{8}F_{8}S_{22}S_{2}S_{2}$, $F_{8}F_{8}S_{2}S_{2}S_{2}$, $F_{19}F_{29}S_{22}V_{18}V_{1}$, $F_{19}F_{29}S_{22}V_{1}V_{1}$, $F_{17}F_{29}S_{22}V_{18}V_{1}$, $F_{17}F_{29}S_{22}V_{1}V_{1}$, $F_{19}F_{29}S_{2}V_{18}V_{1}$, $F_{19}F_{29}S_{2}V_{1}V_{1}$, $F_{17}F_{29}S_{2}V_{18}V_{1}$, $F_{17}F_{29}S_{2}V_{1}V_{1}$, $F_{3}F_{19}S_{2}V_{1}V_{1}$, $F_{3}F_{17}S_{2}V_{1}V_{1}$, $F_{42}F_{26}S_{23}V_{18}V_{2}$, $F_{26}F_{13}S_{3}V_{1}V_{2}$, $F_{22}F_{42}S_{23}V_{18}V_{2}$, $F_{22}F_{13}S_{3}V_{1}V_{2}$, $F_{42}F_{9}S_{23}V_{1}V_{2}$, $F_{13}F_{9}S_{3}V_{18}V_{2}$, $F_{13}F_{9}S_{3}V_{1}V_{2}$, $F_{42}F_{5}S_{23}V_{1}V_{2}$, $F_{5}F_{13}S_{3}V_{18}V_{2}$, $F_{5}F_{13}S_{3}V_{1}V_{2}$, $F_{9}F_{29}S_{23}V_{18}V_{2}$, $F_{9}F_{29}S_{23}V_{1}V_{2}$, $F_{5}F_{29}S_{23}V_{18}V_{2}$, $F_{5}F_{29}S_{23}V_{1}V_{2}$, $F_{9}F_{29}S_{3}V_{18}V_{2}$, $F_{9}F_{29}S_{3}V_{1}V_{2}$, $F_{5}F_{29}S_{3}V_{18}V_{2}$, $F_{5}F_{29}S_{3}V_{1}V_{2}$, $F_{3}F_{9}S_{3}V_{1}V_{2}$, $F_{3}F_{5}S_{3}V_{1}V_{2}$, $F_{25}F_{43}S_{22}V_{18}V_{1}$, $F_{43}F_{8}S_{2}V_{1}V_{1}$, $F_{23}F_{25}S_{22}V_{18}V_{1}$, $F_{25}F_{14}S_{22}V_{1}V_{1}$, $F_{8}F_{14}S_{2}V_{18}V_{1}$, $F_{8}F_{14}S_{2}V_{1}V_{1}$, $F_{25}F_{6}S_{22}V_{1}V_{1}$, $F_{43}F_{29}S_{22}V_{19}V_{2}$, $F_{23}F_{29}S_{22}V_{19}V_{2}$, $F_{14}F_{29}S_{22}V_{2}V_{2}$, $F_{6}F_{29}S_{22}V_{2}V_{2}$, $F_{43}F_{29}S_{2}V_{19}V_{2}$, $F_{14}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{14}S_{2}V_{2}V_{2}$, $F_{42}F_{47}S_{23}V_{18}V_{2}$, $F_{13}F_{47}S_{3}V_{18}V_{2}$, $F_{42}F_{28}S_{23}V_{18}V_{2}$, $F_{13}F_{28}S_{3}V_{18}V_{2}$, $F_{42}F_{47}S_{23}V_{1}V_{2}$, $F_{13}F_{47}S_{3}V_{1}V_{2}$, $F_{42}F_{28}S_{23}V_{1}V_{2}$, $F_{13}F_{28}S_{3}V_{1}V_{2}$, $F_{11}F_{13}S_{3}V_{1}V_{2}$, $F_{2}F_{13}S_{3}V_{1}V_{2}$, $F_{26}F_{29}S_{23}V_{18}V_{2}$, $F_{22}F_{29}S_{23}V_{18}V_{2}$, $F_{26}F_{29}S_{3}V_{18}V_{2}$, $F_{22}F_{29}S_{3}V_{18}V_{2}$, $F_{25}F_{30}S_{22}V_{19}V_{2}$, $F_{8}F_{30}S_{2}V_{19}V_{2}$, $F_{25}F_{27}S_{22}V_{19}V_{2}$, $F_{8}F_{27}S_{2}V_{19}V_{2}$, $F_{25}F_{30}S_{22}V_{2}V_{2}$, $F_{8}F_{30}S_{2}V_{2}V_{2}$, $F_{4}F_{8}S_{2}V_{2}V_{2}$, $F_{7}F_{46}S_{21}S_{23}S_{4}$, $F_{7}F_{46}S_{21}S_{3}S_{4}$, $F_{7}F_{46}S_{21}S_{23}S_{2}$, $F_{7}F_{46}S_{21}S_{2}S_{3}$, $F_{7}F_{46}S_{23}S_{1}S_{4}$, $F_{7}F_{46}S_{1}S_{3}S_{4}$, $F_{7}F_{46}S_{23}S_{1}S_{2}$, $F_{7}F_{46}S_{1}S_{2}S_{3}$, $F_{10}F_{7}S_{1}S_{3}S_{4}$, $F_{10}F_{7}S_{1}S_{2}S_{3}$, $F_{9}F_{47}S_{23}V_{18}V_{2}$, $F_{9}F_{47}S_{3}V_{18}V_{2}$, $F_{5}F_{28}S_{23}V_{18}V_{2}$, $F_{5}F_{28}S_{3}V_{18}V_{2}$, $F_{9}F_{47}S_{23}V_{1}V_{2}$, $F_{9}F_{47}S_{3}V_{1}V_{2}$, $F_{5}F_{28}S_{23}V_{1}V_{2}$, $F_{5}F_{28}S_{3}V_{1}V_{2}$, $F_{11}F_{9}S_{3}V_{1}V_{2}$, $F_{2}F_{5}S_{3}V_{1}V_{2}$, $F_{26}F_{26}S_{23}V_{18}V_{2}$, $F_{26}F_{9}S_{3}V_{1}V_{2}$, $F_{22}F_{22}S_{23}V_{18}V_{2}$, $F_{22}F_{5}S_{3}V_{1}V_{2}$, $F_{26}F_{9}S_{3}V_{18}V_{2}$, $F_{9}F_{9}S_{23}V_{1}V_{2}$, $F_{9}F_{9}S_{3}V_{1}V_{2}$, $F_{22}F_{5}S_{3}V_{18}V_{2}$, $F_{5}F_{5}S_{23}V_{1}V_{2}$, $F_{5}F_{5}S_{3}V_{1}V_{2}$, $F_{24}F_{25}S_{21}S_{23}S_{4}$, $F_{25}F_{7}S_{1}S_{3}S_{4}$, $F_{24}F_{8}S_{21}S_{3}S_{4}$, $F_{7}F_{8}S_{23}S_{1}S_{4}$, $F_{7}F_{8}S_{1}S_{3}S_{4}$, $F_{24}F_{25}S_{21}S_{23}S_{2}$, $F_{25}F_{7}S_{1}S_{2}S_{3}$, $F_{24}F_{8}S_{21}S_{2}S_{3}$, $F_{7}F_{8}S_{23}S_{1}S_{2}$, $F_{7}F_{8}S_{1}S_{2}S_{3}$, $F_{19}F_{46}S_{21}V_{19}V_{1}$, $F_{19}F_{46}S_{21}V_{1}V_{2}$, $F_{17}F_{46}S_{21}V_{19}V_{1}$, $F_{17}F_{46}S_{21}V_{1}V_{2}$, $F_{19}F_{46}S_{1}V_{19}V_{1}$, $F_{19}F_{46}S_{1}V_{1}V_{2}$, $F_{17}F_{46}S_{1}V_{19}V_{1}$, $F_{17}F_{46}S_{1}V_{1}V_{2}$, $F_{10}F_{19}S_{1}V_{1}V_{2}$, $F_{10}F_{17}S_{1}V_{1}V_{2}$, $F_{9}F_{29}S_{22}V_{19}V_{2}$, $F_{9}F_{29}S_{22}V_{2}V_{2}$, $F_{5}F_{29}S_{22}V_{19}V_{2}$, $F_{5}F_{29}S_{22}V_{2}V_{2}$, $F_{9}F_{29}S_{2}V_{19}V_{2}$, $F_{9}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{9}S_{2}V_{2}V_{2}$, $F_{25}F_{26}S_{22}V_{19}V_{2}$, $F_{26}F_{8}S_{2}V_{2}V_{2}$, $F_{22}F_{25}S_{22}V_{19}V_{2}$, $F_{25}F_{9}S_{22}V_{2}V_{2}$, $F_{8}F_{9}S_{2}V_{19}V_{2}$, $F_{8}F_{9}S_{2}V_{2}V_{2}$, $F_{25}F_{5}S_{22}V_{2}V_{2}$, $F_{24}F_{43}S_{21}V_{19}V_{1}$, $F_{43}F_{7}S_{1}V_{1}V_{2}$, $F_{23}F_{24}S_{21}V_{19}V_{1}$, $F_{23}F_{7}S_{1}V_{1}V_{2}$, $F_{24}F_{14}S_{21}V_{1}V_{2}$, $F_{7}F_{14}S_{1}V_{19}V_{1}$, $F_{7}F_{14}S_{1}V_{1}V_{2}$, $F_{24}F_{6}S_{21}V_{1}V_{2}$, $F_{6}F_{7}S_{1}V_{19}V_{1}$, $F_{6}F_{7}S_{1}V_{1}V_{2}$, $F_{43}F_{46}S_{21}V_{19}V_{1}$, $F_{23}F_{46}S_{21}V_{19}V_{1}$, $F_{14}F_{46}S_{21}V_{1}V_{2}$, $F_{6}F_{46}S_{21}V_{1}V_{2}$, $F_{43}F_{46}S_{1}V_{19}V_{1}$, $F_{23}F_{46}S_{1}V_{19}V_{1}$, $F_{14}F_{46}S_{1}V_{1}V_{2}$, $F_{6}F_{46}S_{1}V_{1}V_{2}$, $F_{10}F_{14}S_{1}V_{1}V_{2}$, $F_{10}F_{6}S_{1}V_{1}V_{2}$, $F_{26}F_{29}S_{22}V_{18}V_{1}$, $F_{22}F_{29}S_{22}V_{18}V_{1}$, $F_{9}F_{29}S_{22}V_{1}V_{1}$, $F_{5}F_{29}S_{22}V_{1}V_{1}$, $F_{26}F_{29}S_{2}V_{18}V_{1}$, $F_{9}F_{29}S_{2}V_{1}V_{1}$, $F_{3}F_{9}S_{2}V_{1}V_{1}$, $F_{25}F_{47}S_{22}V_{18}V_{1}$, $F_{8}F_{47}S_{2}V_{18}V_{1}$, $F_{25}F_{28}S_{22}V_{18}V_{1}$, $F_{8}F_{28}S_{2}V_{18}V_{1}$, $F_{25}F_{47}S_{22}V_{1}V_{1}$, $F_{8}F_{47}S_{2}V_{1}V_{1}$, $F_{11}F_{8}S_{2}V_{1}V_{1}$, $F_{24}F_{30}S_{21}V_{19}V_{1}$, $F_{7}F_{30}S_{1}V_{19}V_{1}$, $F_{24}F_{27}S_{21}V_{19}V_{1}$, $F_{7}F_{27}S_{1}V_{19}V_{1}$, $F_{24}F_{30}S_{21}V_{1}V_{2}$, $F_{7}F_{30}S_{1}V_{1}V_{2}$, $F_{24}F_{27}S_{21}V_{1}V_{2}$, $F_{7}F_{27}S_{1}V_{1}V_{2}$, $F_{4}F_{7}S_{1}V_{1}V_{2}$, $F_{1}F_{7}S_{1}V_{1}V_{2}$, $F_{42}F_{46}S_{21}S_{23}S_{4}$, $F_{42}F_{46}S_{21}S_{23}S_{2}$, $F_{13}F_{46}S_{21}S_{3}S_{4}$, $F_{13}F_{46}S_{21}S_{2}S_{3}$, $F_{42}F_{46}S_{23}S_{1}S_{4}$, $F_{42}F_{46}S_{23}S_{1}S_{2}$, $F_{13}F_{46}S_{1}S_{3}S_{4}$, $F_{13}F_{46}S_{1}S_{2}S_{3}$, $F_{10}F_{13}S_{1}S_{3}S_{4}$, $F_{10}F_{13}S_{1}S_{2}S_{3}$, $F_{25}F_{29}S_{22}S_{22}S_{4}$, $F_{25}F_{29}S_{22}S_{22}S_{2}$, $F_{8}F_{29}S_{22}S_{2}S_{4}$, $F_{8}F_{29}S_{22}S_{2}S_{2}$, $F_{25}F_{29}S_{22}S_{2}S_{4}$, $F_{25}F_{29}S_{22}S_{2}S_{2}$, $F_{8}F_{29}S_{2}S_{2}S_{4}$, $F_{8}F_{29}S_{2}S_{2}S_{2}$, $F_{3}F_{8}S_{2}S_{2}S_{4}$, $F_{3}F_{8}S_{2}S_{2}S_{2}$, $F_{24}F_{29}S_{21}S_{23}S_{4}$, $F_{24}F_{29}S_{21}S_{23}S_{2}$, $F_{24}F_{29}S_{21}S_{3}S_{4}$, $F_{24}F_{29}S_{21}S_{2}S_{3}$, $F_{25}F_{42}S_{21}S_{23}S_{24}$, $F_{25}F_{42}S_{21}S_{22}S_{23}$, $F_{25}F_{13}S_{24}S_{1}S_{3}$, $F_{25}F_{13}S_{22}S_{1}S_{3}$, $F_{43}F_{43}S_{21}V_{19}V_{19}$, $F_{43}F_{14}S_{1}V_{19}V_{2}$, $F_{23}F_{23}S_{21}V_{19}V_{19}$, $F_{23}F_{6}S_{1}V_{19}V_{2}$, $F_{14}F_{14}S_{21}V_{2}V_{2}$, $F_{14}F_{14}S_{1}V_{2}V_{2}$, $F_{6}F_{6}S_{21}V_{2}V_{2}$, $F_{6}F_{6}S_{1}V_{2}V_{2}$, $F_{25}F_{25}S_{22}S_{22}S_{24}$, $F_{25}F_{25}S_{22}S_{22}S_{22}$, $F_{25}F_{8}S_{24}S_{2}S_{2}$, $F_{26}F_{43}S_{22}V_{18}V_{19}$, $F_{26}F_{14}S_{2}V_{18}V_{2}$, $F_{22}F_{23}S_{22}V_{18}V_{19}$, $F_{22}F_{6}S_{2}V_{18}V_{2}$, $F_{43}F_{9}S_{2}V_{19}V_{1}$, $F_{23}F_{5}S_{2}V_{19}V_{1}$, $F_{25}F_{43}S_{22}V_{18}V_{19}$, $F_{23}F_{25}S_{22}V_{18}V_{19}$, $F_{25}F_{14}S_{22}V_{1}V_{2}$, $F_{25}F_{6}S_{22}V_{1}V_{2}$, $F_{43}F_{8}S_{2}V_{19}V_{1}$, $F_{23}F_{8}S_{2}V_{19}V_{1}$, $F_{8}F_{14}S_{2}V_{18}V_{2}$, $F_{8}F_{14}S_{2}V_{1}V_{2}$, $F_{42}F_{26}S_{23}V_{18}V_{18}$, $F_{26}F_{13}S_{3}V_{18}V_{1}$, $F_{22}F_{42}S_{23}V_{18}V_{18}$, $F_{22}F_{13}S_{3}V_{18}V_{1}$, $F_{42}F_{9}S_{23}V_{1}V_{1}$, $F_{13}F_{9}S_{3}V_{18}V_{1}$, $F_{13}F_{9}S_{3}V_{1}V_{1}$, $F_{42}F_{5}S_{23}V_{1}V_{1}$, $F_{5}F_{13}S_{3}V_{18}V_{1}$, $F_{5}F_{13}S_{3}V_{1}V_{1}$, $F_{24}F_{25}S_{21}S_{23}S_{24}$, $F_{24}F_{25}S_{21}S_{22}S_{23}$, $F_{25}F_{7}S_{24}S_{1}S_{3}$, $F_{25}F_{7}S_{22}S_{1}S_{3}$, $F_{26}F_{26}S_{23}V_{18}V_{18}$, $F_{26}F_{9}S_{3}V_{18}V_{1}$, $F_{22}F_{22}S_{23}V_{18}V_{18}$, $F_{22}F_{5}S_{3}V_{18}V_{1}$, $F_{9}F_{9}S_{23}V_{1}V_{1}$, $F_{9}F_{9}S_{3}V_{1}V_{1}$, $F_{5}F_{5}S_{23}V_{1}V_{1}$, $F_{5}F_{5}S_{3}V_{1}V_{1}$, $F_{24}F_{43}S_{21}V_{19}V_{19}$, $F_{23}F_{24}S_{21}V_{19}V_{19}$, $F_{24}F_{14}S_{21}V_{2}V_{2}$, $F_{24}F_{6}S_{21}V_{2}V_{2}$, $F_{43}F_{7}S_{1}V_{19}V_{2}$, $F_{23}F_{7}S_{1}V_{19}V_{2}$, $F_{7}F_{14}S_{1}V_{19}V_{2}$, $F_{7}F_{14}S_{1}V_{2}V_{2}$, $F_{6}F_{7}S_{1}V_{19}V_{2}$, $F_{6}F_{7}S_{1}V_{2}V_{2}$, $F_{25}F_{26}S_{22}V_{18}V_{19}$, $F_{22}F_{25}S_{22}V_{18}V_{19}$, $F_{25}F_{9}S_{22}V_{1}V_{2}$, $F_{25}F_{5}S_{22}V_{1}V_{2}$, $F_{26}F_{8}S_{2}V_{18}V_{2}$, $F_{22}F_{8}S_{2}V_{18}V_{2}$, $F_{8}F_{9}S_{2}V_{19}V_{1}$, $F_{8}F_{9}S_{2}V_{1}V_{2}$, $F_{24}F_{42}S_{21}S_{23}S_{24}$, $F_{24}F_{42}S_{21}S_{22}S_{23}$, $F_{24}F_{13}S_{21}S_{3}S_{4}$, $F_{24}F_{13}S_{21}S_{2}S_{3}$, $F_{42}F_{7}S_{23}S_{1}S_{4}$, $F_{42}F_{7}S_{23}S_{1}S_{2}$, $F_{7}F_{13}S_{24}S_{1}S_{3}$, $F_{7}F_{13}S_{22}S_{1}S_{3}$, $F_{7}F_{13}S_{1}S_{3}S_{4}$, $F_{7}F_{13}S_{1}S_{2}S_{3}$, $F_{8}F_{8}S_{24}S_{2}S_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{5}$} {{$F_{7}F_{47}S_{24}V_{12}V_{19}$, $F_{7}F_{47}S_{24}V_{12}V_{2}$, $F_{7}F_{28}S_{22}V_{12}V_{19}$, $F_{7}F_{28}S_{22}V_{12}V_{2}$, $F_{7}F_{47}S_{4}V_{12}V_{19}$, $F_{7}F_{47}S_{4}V_{12}V_{2}$, $F_{11}F_{7}S_{4}V_{12}V_{2}$, $F_{7}F_{28}S_{2}V_{12}V_{19}$, $F_{7}F_{28}S_{2}V_{12}V_{2}$, $F_{2}F_{7}S_{2}V_{12}V_{2}$, $F_{25}F_{26}S_{4}V_{19}V_{1}$, $F_{25}F_{9}S_{4}V_{1}V_{2}$, $F_{22}F_{25}S_{2}V_{19}V_{1}$, $F_{25}F_{5}S_{2}V_{1}V_{2}$, $F_{26}F_{8}S_{4}V_{1}V_{2}$, $F_{8}F_{9}S_{4}V_{19}V_{1}$, $F_{8}F_{9}S_{4}V_{1}V_{2}$, $F_{22}F_{8}S_{2}V_{1}V_{2}$, $F_{5}F_{8}S_{2}V_{19}V_{1}$, $F_{5}F_{8}S_{2}V_{1}V_{2}$, $F_{26}F_{47}S_{24}S_{1}S_{4}$, $F_{9}F_{47}S_{24}S_{1}S_{4}$, $F_{22}F_{28}S_{22}S_{1}S_{2}$, $F_{5}F_{28}S_{22}S_{1}S_{2}$, $F_{26}F_{47}S_{1}S_{4}S_{4}$, $F_{9}F_{47}S_{1}S_{4}S_{4}$, $F_{11}F_{9}S_{1}S_{4}S_{4}$, $F_{22}F_{28}S_{1}S_{2}S_{2}$, $F_{5}F_{28}S_{1}S_{2}S_{2}$, $F_{2}F_{5}S_{1}S_{2}S_{2}$, $F_{25}F_{47}S_{24}V_{1}V_{1}$, $F_{8}F_{47}S_{24}V_{1}V_{1}$, $F_{25}F_{28}S_{22}V_{1}V_{1}$, $F_{8}F_{28}S_{22}V_{1}V_{1}$, $F_{25}F_{47}S_{4}V_{1}V_{1}$, $F_{8}F_{47}S_{4}V_{1}V_{1}$, $F_{11}F_{8}S_{4}V_{1}V_{1}$, $F_{25}F_{28}S_{2}V_{1}V_{1}$, $F_{8}F_{28}S_{2}V_{1}V_{1}$, $F_{2}F_{8}S_{2}V_{1}V_{1}$, $F_{7}F_{29}S_{24}V_{12}V_{19}$, $F_{7}F_{29}S_{22}V_{12}V_{19}$, $F_{7}F_{29}S_{4}V_{12}V_{19}$, $F_{7}F_{29}S_{2}V_{12}V_{19}$, $F_{7}F_{29}S_{24}V_{12}V_{2}$, $F_{7}F_{29}S_{22}V_{12}V_{2}$, $F_{7}F_{29}S_{4}V_{12}V_{2}$, $F_{7}F_{29}S_{2}V_{12}V_{2}$, $F_{3}F_{7}S_{4}V_{12}V_{2}$, $F_{3}F_{7}S_{2}V_{12}V_{2}$, $F_{23}F_{26}S_{24}S_{1}S_{4}$, $F_{23}F_{9}S_{1}S_{4}S_{4}$, $F_{22}F_{23}S_{22}S_{1}S_{2}$, $F_{23}F_{5}S_{1}S_{2}S_{2}$, $F_{26}F_{6}S_{1}S_{4}S_{4}$, $F_{6}F_{9}S_{24}S_{1}S_{4}$, $F_{6}F_{9}S_{1}S_{4}S_{4}$, $F_{22}F_{6}S_{1}S_{2}S_{2}$, $F_{5}F_{6}S_{22}S_{1}S_{2}$, $F_{5}F_{6}S_{1}S_{2}S_{2}$, $F_{25}F_{25}S_{24}V_{1}V_{1}$, $F_{25}F_{25}S_{22}V_{1}V_{1}$, $F_{25}F_{8}S_{4}V_{1}V_{1}$, $F_{25}F_{8}S_{2}V_{1}V_{1}$, $F_{8}F_{8}S_{24}V_{1}V_{1}$, $F_{8}F_{8}S_{22}V_{1}V_{1}$, $F_{8}F_{8}S_{4}V_{1}V_{1}$, $F_{8}F_{8}S_{2}V_{1}V_{1}$, $F_{26}F_{29}S_{4}V_{19}V_{1}$, $F_{9}F_{29}S_{4}V_{19}V_{1}$, $F_{22}F_{29}S_{2}V_{19}V_{1}$, $F_{5}F_{29}S_{2}V_{19}V_{1}$, $F_{26}F_{29}S_{4}V_{1}V_{2}$, $F_{9}F_{29}S_{4}V_{1}V_{2}$, $F_{22}F_{29}S_{2}V_{1}V_{2}$, $F_{5}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{9}S_{4}V_{1}V_{2}$, $F_{3}F_{5}S_{2}V_{1}V_{2}$, $F_{25}F_{29}S_{4}V_{19}V_{1}$, $F_{25}F_{29}S_{2}V_{19}V_{1}$, $F_{8}F_{29}S_{4}V_{19}V_{1}$, $F_{8}F_{29}S_{2}V_{19}V_{1}$, $F_{25}F_{29}S_{4}V_{1}V_{2}$, $F_{25}F_{29}S_{2}V_{1}V_{2}$, $F_{8}F_{29}S_{4}V_{1}V_{2}$, $F_{8}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{8}S_{4}V_{1}V_{2}$, $F_{3}F_{8}S_{2}V_{1}V_{2}$, $F_{23}F_{47}S_{24}S_{1}S_{4}$, $F_{23}F_{28}S_{22}S_{1}S_{2}$, $F_{23}F_{47}S_{1}S_{4}S_{4}$, $F_{23}F_{28}S_{1}S_{2}S_{2}$, $F_{6}F_{47}S_{24}S_{1}S_{4}$, $F_{6}F_{28}S_{22}S_{1}S_{2}$, $F_{6}F_{47}S_{1}S_{4}S_{4}$, $F_{11}F_{6}S_{1}S_{4}S_{4}$, $F_{6}F_{28}S_{1}S_{2}S_{2}$, $F_{2}F_{6}S_{1}S_{2}S_{2}$, $F_{29}F_{47}S_{24}V_{12}V_{19}$, $F_{28}F_{29}S_{22}V_{12}V_{19}$, $F_{29}F_{47}S_{4}V_{12}V_{19}$, $F_{28}F_{29}S_{2}V_{12}V_{19}$, $F_{29}F_{47}S_{24}V_{12}V_{2}$, $F_{28}F_{29}S_{22}V_{12}V_{2}$, $F_{29}F_{47}S_{4}V_{12}V_{2}$, $F_{28}F_{29}S_{2}V_{12}V_{2}$, $F_{3}F_{11}S_{4}V_{12}V_{2}$, $F_{2}F_{3}S_{2}V_{12}V_{2}$, $F_{36}F_{47}S_{24}V_{12}V_{18}$, $F_{36}F_{47}S_{24}V_{12}V_{1}$, $F_{36}F_{28}S_{22}V_{12}V_{18}$, $F_{36}F_{28}S_{22}V_{12}V_{1}$, $F_{36}F_{47}S_{4}V_{12}V_{18}$, $F_{36}F_{47}S_{4}V_{12}V_{1}$, $F_{11}F_{36}S_{4}V_{12}V_{1}$, $F_{36}F_{28}S_{2}V_{12}V_{18}$, $F_{36}F_{28}S_{2}V_{12}V_{1}$, $F_{2}F_{36}S_{2}V_{12}V_{1}$, $F_{25}F_{43}S_{4}V_{18}V_{1}$, $F_{25}F_{14}S_{4}V_{1}V_{1}$, $F_{23}F_{25}S_{2}V_{18}V_{1}$, $F_{25}F_{6}S_{2}V_{1}V_{1}$, $F_{43}F_{8}S_{4}V_{1}V_{1}$, $F_{8}F_{14}S_{4}V_{18}V_{1}$, $F_{8}F_{14}S_{4}V_{1}V_{1}$, $F_{23}F_{8}S_{2}V_{1}V_{1}$, $F_{6}F_{8}S_{2}V_{18}V_{1}$, $F_{6}F_{8}S_{2}V_{1}V_{1}$, $F_{42}F_{26}S_{4}V_{18}V_{1}$, $F_{26}F_{13}S_{4}V_{1}V_{1}$, $F_{42}F_{9}S_{4}V_{1}V_{1}$, $F_{13}F_{9}S_{4}V_{18}V_{1}$, $F_{13}F_{9}S_{4}V_{1}V_{1}$, $F_{22}F_{42}S_{2}V_{18}V_{1}$, $F_{22}F_{13}S_{2}V_{1}V_{1}$, $F_{42}F_{5}S_{2}V_{1}V_{1}$, $F_{5}F_{13}S_{2}V_{18}V_{1}$, $F_{5}F_{13}S_{2}V_{1}V_{1}$, $F_{7}F_{30}S_{24}V_{12}V_{18}$, $F_{7}F_{30}S_{24}V_{12}V_{1}$, $F_{7}F_{27}S_{22}V_{12}V_{18}$, $F_{7}F_{27}S_{22}V_{12}V_{1}$, $F_{7}F_{30}S_{4}V_{12}V_{18}$, $F_{7}F_{30}S_{4}V_{12}V_{1}$, $F_{4}F_{7}S_{4}V_{12}V_{1}$, $F_{7}F_{27}S_{2}V_{12}V_{18}$, $F_{7}F_{27}S_{2}V_{12}V_{1}$, $F_{1}F_{7}S_{2}V_{12}V_{1}$, $F_{43}F_{47}S_{24}S_{2}S_{4}$, $F_{14}F_{47}S_{24}S_{2}S_{4}$, $F_{23}F_{28}S_{22}S_{2}S_{2}$, $F_{6}F_{28}S_{22}S_{2}S_{2}$, $F_{43}F_{47}S_{2}S_{4}S_{4}$, $F_{14}F_{47}S_{2}S_{4}S_{4}$, $F_{11}F_{14}S_{2}S_{4}S_{4}$, $F_{23}F_{28}S_{2}S_{2}S_{2}$, $F_{6}F_{28}S_{2}S_{2}S_{2}$, $F_{2}F_{6}S_{2}S_{2}S_{2}$, $F_{26}F_{30}S_{24}S_{2}S_{4}$, $F_{26}F_{30}S_{2}S_{4}S_{4}$, $F_{9}F_{30}S_{24}S_{2}S_{4}$, $F_{9}F_{30}S_{2}S_{4}S_{4}$, $F_{4}F_{9}S_{2}S_{4}S_{4}$, $F_{22}F_{27}S_{22}S_{2}S_{2}$, $F_{22}F_{27}S_{2}S_{2}S_{2}$, $F_{5}F_{27}S_{22}S_{2}S_{2}$, $F_{5}F_{27}S_{2}S_{2}S_{2}$, $F_{1}F_{5}S_{2}S_{2}S_{2}$, $F_{42}F_{47}S_{24}V_{1}V_{2}$, $F_{13}F_{47}S_{24}V_{1}V_{2}$, $F_{42}F_{28}S_{22}V_{1}V_{2}$, $F_{13}F_{28}S_{22}V_{1}V_{2}$, $F_{42}F_{47}S_{4}V_{1}V_{2}$, $F_{13}F_{47}S_{4}V_{1}V_{2}$, $F_{11}F_{13}S_{4}V_{1}V_{2}$, $F_{42}F_{28}S_{2}V_{1}V_{2}$, $F_{13}F_{28}S_{2}V_{1}V_{2}$, $F_{2}F_{13}S_{2}V_{1}V_{2}$, $F_{25}F_{30}S_{24}V_{1}V_{2}$, $F_{25}F_{27}S_{22}V_{1}V_{2}$, $F_{25}F_{30}S_{4}V_{1}V_{2}$, $F_{25}F_{27}S_{2}V_{1}V_{2}$, $F_{8}F_{30}S_{24}V_{1}V_{2}$, $F_{8}F_{27}S_{22}V_{1}V_{2}$, $F_{8}F_{30}S_{4}V_{1}V_{2}$, $F_{4}F_{8}S_{4}V_{1}V_{2}$, $F_{8}F_{27}S_{2}V_{1}V_{2}$, $F_{1}F_{8}S_{2}V_{1}V_{2}$, $F_{36}F_{46}S_{24}V_{12}V_{18}$, $F_{36}F_{46}S_{22}V_{12}V_{18}$, $F_{36}F_{46}S_{4}V_{12}V_{18}$, $F_{36}F_{46}S_{2}V_{12}V_{18}$, $F_{36}F_{46}S_{24}V_{12}V_{1}$, $F_{36}F_{46}S_{22}V_{12}V_{1}$, $F_{36}F_{46}S_{4}V_{12}V_{1}$, $F_{36}F_{46}S_{2}V_{12}V_{1}$, $F_{10}F_{36}S_{4}V_{12}V_{1}$, $F_{10}F_{36}S_{2}V_{12}V_{1}$, $F_{22}F_{43}S_{24}S_{2}S_{4}$, $F_{22}F_{14}S_{2}S_{4}S_{4}$, $F_{22}F_{23}S_{22}S_{2}S_{2}$, $F_{22}F_{6}S_{2}S_{2}S_{2}$, $F_{43}F_{5}S_{2}S_{4}S_{4}$, $F_{5}F_{14}S_{24}S_{2}S_{4}$, $F_{5}F_{14}S_{2}S_{4}S_{4}$, $F_{23}F_{5}S_{2}S_{2}S_{2}$, $F_{5}F_{6}S_{22}S_{2}S_{2}$, $F_{5}F_{6}S_{2}S_{2}S_{2}$, $F_{24}F_{42}S_{24}V_{1}V_{2}$, $F_{24}F_{42}S_{22}V_{1}V_{2}$, $F_{24}F_{13}S_{4}V_{1}V_{2}$, $F_{24}F_{13}S_{2}V_{1}V_{2}$, $F_{42}F_{7}S_{4}V_{1}V_{2}$, $F_{42}F_{7}S_{2}V_{1}V_{2}$, $F_{7}F_{13}S_{24}V_{1}V_{2}$, $F_{7}F_{13}S_{22}V_{1}V_{2}$, $F_{7}F_{13}S_{4}V_{1}V_{2}$, $F_{7}F_{13}S_{2}V_{1}V_{2}$, $F_{25}F_{25}S_{24}V_{1}V_{2}$, $F_{25}F_{25}S_{22}V_{1}V_{2}$, $F_{25}F_{8}S_{4}V_{1}V_{2}$, $F_{25}F_{8}S_{2}V_{1}V_{2}$, $F_{8}F_{8}S_{24}V_{1}V_{2}$, $F_{8}F_{8}S_{22}V_{1}V_{2}$, $F_{8}F_{8}S_{4}V_{1}V_{2}$, $F_{8}F_{8}S_{2}V_{1}V_{2}$, $F_{23}F_{26}S_{24}S_{2}S_{4}$, $F_{26}F_{6}S_{2}S_{4}S_{4}$, $F_{23}F_{9}S_{2}S_{4}S_{4}$, $F_{6}F_{9}S_{24}S_{2}S_{4}$, $F_{6}F_{9}S_{2}S_{4}S_{4}$, $F_{7}F_{29}S_{24}V_{12}V_{18}$, $F_{7}F_{29}S_{22}V_{12}V_{18}$, $F_{7}F_{29}S_{4}V_{12}V_{18}$, $F_{7}F_{29}S_{2}V_{12}V_{18}$, $F_{7}F_{29}S_{24}V_{12}V_{1}$, $F_{7}F_{29}S_{22}V_{12}V_{1}$, $F_{7}F_{29}S_{4}V_{12}V_{1}$, $F_{7}F_{29}S_{2}V_{12}V_{1}$, $F_{3}F_{7}S_{4}V_{12}V_{1}$, $F_{3}F_{7}S_{2}V_{12}V_{1}$, $F_{43}F_{46}S_{4}V_{18}V_{1}$, $F_{14}F_{46}S_{4}V_{18}V_{1}$, $F_{23}F_{46}S_{2}V_{18}V_{1}$, $F_{6}F_{46}S_{2}V_{18}V_{1}$, $F_{43}F_{46}S_{4}V_{1}V_{1}$, $F_{14}F_{46}S_{4}V_{1}V_{1}$, $F_{23}F_{46}S_{2}V_{1}V_{1}$, $F_{6}F_{46}S_{2}V_{1}V_{1}$, $F_{10}F_{14}S_{4}V_{1}V_{1}$, $F_{10}F_{6}S_{2}V_{1}V_{1}$, $F_{24}F_{30}S_{24}V_{1}V_{2}$, $F_{24}F_{27}S_{22}V_{1}V_{2}$, $F_{24}F_{30}S_{4}V_{1}V_{2}$, $F_{24}F_{27}S_{2}V_{1}V_{2}$, $F_{7}F_{30}S_{24}V_{1}V_{2}$, $F_{7}F_{27}S_{22}V_{1}V_{2}$, $F_{7}F_{30}S_{4}V_{1}V_{2}$, $F_{4}F_{7}S_{4}V_{1}V_{2}$, $F_{7}F_{27}S_{2}V_{1}V_{2}$, $F_{1}F_{7}S_{2}V_{1}V_{2}$, $F_{25}F_{47}S_{24}V_{1}V_{2}$, $F_{8}F_{47}S_{24}V_{1}V_{2}$, $F_{25}F_{28}S_{22}V_{1}V_{2}$, $F_{8}F_{28}S_{22}V_{1}V_{2}$, $F_{25}F_{47}S_{4}V_{1}V_{2}$, $F_{8}F_{47}S_{4}V_{1}V_{2}$, $F_{11}F_{8}S_{4}V_{1}V_{2}$, $F_{25}F_{28}S_{2}V_{1}V_{2}$, $F_{8}F_{28}S_{2}V_{1}V_{2}$, $F_{2}F_{8}S_{2}V_{1}V_{2}$, $F_{26}F_{29}S_{4}V_{18}V_{1}$, $F_{26}F_{29}S_{4}V_{1}V_{1}$, $F_{9}F_{29}S_{4}V_{18}V_{1}$, $F_{9}F_{29}S_{4}V_{1}V_{1}$, $F_{3}F_{9}S_{4}V_{1}V_{1}$, $F_{22}F_{29}S_{2}V_{18}V_{1}$, $F_{22}F_{29}S_{2}V_{1}V_{1}$, $F_{5}F_{29}S_{2}V_{18}V_{1}$, $F_{5}F_{29}S_{2}V_{1}V_{1}$, $F_{3}F_{5}S_{2}V_{1}V_{1}$, $F_{42}F_{46}S_{4}V_{18}V_{1}$, $F_{42}F_{46}S_{2}V_{18}V_{1}$, $F_{13}F_{46}S_{4}V_{18}V_{1}$, $F_{13}F_{46}S_{2}V_{18}V_{1}$, $F_{42}F_{46}S_{4}V_{1}V_{1}$, $F_{42}F_{46}S_{2}V_{1}V_{1}$, $F_{13}F_{46}S_{4}V_{1}V_{1}$, $F_{13}F_{46}S_{2}V_{1}V_{1}$, $F_{10}F_{13}S_{4}V_{1}V_{1}$, $F_{10}F_{13}S_{2}V_{1}V_{1}$, $F_{22}F_{30}S_{24}S_{2}S_{4}$, $F_{22}F_{30}S_{2}S_{4}S_{4}$, $F_{5}F_{30}S_{24}S_{2}S_{4}$, $F_{5}F_{30}S_{2}S_{4}S_{4}$, $F_{4}F_{5}S_{2}S_{4}S_{4}$, $F_{23}F_{47}S_{24}S_{2}S_{4}$, $F_{6}F_{47}S_{24}S_{2}S_{4}$, $F_{23}F_{47}S_{2}S_{4}S_{4}$, $F_{6}F_{47}S_{2}S_{4}S_{4}$, $F_{11}F_{6}S_{2}S_{4}S_{4}$, $F_{25}F_{29}S_{4}V_{18}V_{1}$, $F_{25}F_{29}S_{2}V_{18}V_{1}$, $F_{25}F_{29}S_{4}V_{1}V_{1}$, $F_{25}F_{29}S_{2}V_{1}V_{1}$, $F_{8}F_{29}S_{4}V_{18}V_{1}$, $F_{8}F_{29}S_{2}V_{18}V_{1}$, $F_{8}F_{29}S_{4}V_{1}V_{1}$, $F_{8}F_{29}S_{2}V_{1}V_{1}$, $F_{3}F_{8}S_{4}V_{1}V_{1}$, $F_{3}F_{8}S_{2}V_{1}V_{1}$, $F_{46}F_{30}S_{24}V_{12}V_{18}$, $F_{27}F_{46}S_{22}V_{12}V_{18}$, $F_{46}F_{30}S_{4}V_{12}V_{18}$, $F_{27}F_{46}S_{2}V_{12}V_{18}$, $F_{46}F_{30}S_{24}V_{12}V_{1}$, $F_{27}F_{46}S_{22}V_{12}V_{1}$, $F_{46}F_{30}S_{4}V_{12}V_{1}$, $F_{27}F_{46}S_{2}V_{12}V_{1}$, $F_{10}F_{4}S_{4}V_{12}V_{1}$, $F_{1}F_{10}S_{2}V_{12}V_{1}$, $F_{29}F_{47}S_{24}V_{12}V_{18}$, $F_{29}F_{47}S_{24}V_{12}V_{1}$, $F_{28}F_{29}S_{22}V_{12}V_{18}$, $F_{28}F_{29}S_{22}V_{12}V_{1}$, $F_{29}F_{47}S_{4}V_{12}V_{18}$, $F_{29}F_{47}S_{4}V_{12}V_{1}$, $F_{3}F_{11}S_{4}V_{12}V_{1}$, $F_{28}F_{29}S_{2}V_{12}V_{18}$, $F_{28}F_{29}S_{2}V_{12}V_{1}$, $F_{2}F_{3}S_{2}V_{12}V_{1}$, $F_{19}F_{47}S_{22}S_{24}V_{12}$, $F_{19}F_{47}S_{24}S_{2}V_{12}$, $F_{17}F_{28}S_{22}S_{22}V_{12}$, $F_{17}F_{28}S_{22}S_{2}V_{12}$, $F_{19}F_{47}S_{22}S_{4}V_{12}$, $F_{19}F_{47}S_{2}S_{4}V_{12}$, $F_{11}F_{19}S_{2}S_{4}V_{12}$, $F_{17}F_{28}S_{2}S_{2}V_{12}$, $F_{2}F_{17}S_{2}S_{2}V_{12}$, $F_{25}F_{25}S_{22}S_{4}V_{1}$, $F_{25}F_{8}S_{2}S_{4}V_{1}$, $F_{25}F_{25}S_{22}S_{2}V_{1}$, $F_{25}F_{8}S_{2}S_{2}V_{1}$, $F_{8}F_{8}S_{22}S_{4}V_{1}$, $F_{8}F_{8}S_{2}S_{4}V_{1}$, $F_{8}F_{8}S_{22}S_{2}V_{1}$, $F_{8}F_{8}S_{2}S_{2}V_{1}$, $F_{26}F_{43}S_{22}S_{4}V_{1}$, $F_{26}F_{14}S_{2}S_{4}V_{1}$, $F_{43}F_{9}S_{2}S_{4}V_{1}$, $F_{9}F_{14}S_{22}S_{4}V_{1}$, $F_{9}F_{14}S_{2}S_{4}V_{1}$, $F_{22}F_{23}S_{22}S_{2}V_{1}$, $F_{22}F_{6}S_{2}S_{2}V_{1}$, $F_{23}F_{5}S_{2}S_{2}V_{1}$, $F_{5}F_{6}S_{22}S_{2}V_{1}$, $F_{5}F_{6}S_{2}S_{2}V_{1}$, $F_{7}F_{29}S_{22}S_{24}V_{12}$, $F_{7}F_{29}S_{24}S_{2}V_{12}$, $F_{7}F_{29}S_{22}S_{22}V_{12}$, $F_{7}F_{29}S_{22}S_{2}V_{12}$, $F_{7}F_{29}S_{22}S_{4}V_{12}$, $F_{7}F_{29}S_{2}S_{4}V_{12}$, $F_{3}F_{7}S_{2}S_{4}V_{12}$, $F_{7}F_{29}S_{2}S_{2}V_{12}$, $F_{3}F_{7}S_{2}S_{2}V_{12}$, $F_{19}F_{29}V_{12}V_{18}V_{19}$, $F_{19}F_{29}V_{12}V_{19}V_{1}$, $F_{17}F_{29}V_{12}V_{18}V_{19}$, $F_{17}F_{29}V_{12}V_{19}V_{1}$, $F_{19}F_{29}V_{12}V_{18}V_{2}$, $F_{19}F_{29}V_{12}V_{1}V_{2}$, $F_{17}F_{29}V_{12}V_{18}V_{2}$, $F_{17}F_{29}V_{12}V_{1}V_{2}$, $F_{3}F_{19}V_{12}V_{1}V_{2}$, $F_{3}F_{17}V_{12}V_{1}V_{2}$, $F_{23}F_{25}S_{1}S_{4}V_{18}$, $F_{23}F_{8}S_{1}S_{4}V_{1}$, $F_{23}F_{25}S_{1}S_{2}V_{18}$, $F_{23}F_{8}S_{1}S_{2}V_{1}$, $F_{25}F_{6}S_{1}S_{4}V_{1}$, $F_{6}F_{8}S_{1}S_{4}V_{18}$, $F_{6}F_{8}S_{1}S_{4}V_{1}$, $F_{25}F_{6}S_{1}S_{2}V_{1}$, $F_{6}F_{8}S_{1}S_{2}V_{18}$, $F_{6}F_{8}S_{1}S_{2}V_{1}$, $F_{25}F_{43}V_{18}V_{1}V_{1}$, $F_{23}F_{25}V_{18}V_{1}V_{1}$, $F_{25}F_{14}V_{1}V_{1}V_{1}$, $F_{25}F_{6}V_{1}V_{1}V_{1}$, $F_{43}F_{8}V_{1}V_{1}V_{1}$, $F_{23}F_{8}V_{1}V_{1}V_{1}$, $F_{8}F_{14}V_{18}V_{1}V_{1}$, $F_{8}F_{14}V_{1}V_{1}V_{1}$, $F_{6}F_{8}V_{18}V_{1}V_{1}$, $F_{6}F_{8}V_{1}V_{1}V_{1}$, $F_{42}F_{26}S_{1}S_{4}V_{18}$, $F_{26}F_{13}S_{1}S_{4}V_{1}$, $F_{42}F_{9}S_{1}S_{4}V_{1}$, $F_{13}F_{9}S_{1}S_{4}V_{18}$, $F_{13}F_{9}S_{1}S_{4}V_{1}$, $F_{22}F_{42}S_{1}S_{2}V_{18}$, $F_{22}F_{13}S_{1}S_{2}V_{1}$, $F_{42}F_{5}S_{1}S_{2}V_{1}$, $F_{5}F_{13}S_{1}S_{2}V_{18}$, $F_{5}F_{13}S_{1}S_{2}V_{1}$, $F_{7}F_{30}V_{12}V_{18}V_{19}$, $F_{7}F_{30}V_{12}V_{19}V_{1}$, $F_{7}F_{27}V_{12}V_{18}V_{19}$, $F_{7}F_{27}V_{12}V_{19}V_{1}$, $F_{7}F_{30}V_{12}V_{18}V_{2}$, $F_{7}F_{30}V_{12}V_{1}V_{2}$, $F_{7}F_{27}V_{12}V_{18}V_{2}$, $F_{7}F_{27}V_{12}V_{1}V_{2}$, $F_{4}F_{7}V_{12}V_{1}V_{2}$, $F_{1}F_{7}V_{12}V_{1}V_{2}$, $F_{25}F_{29}S_{2}S_{4}V_{19}$, $F_{8}F_{29}S_{2}S_{4}V_{19}$, $F_{25}F_{29}S_{2}S_{2}V_{19}$, $F_{8}F_{29}S_{2}S_{2}V_{19}$, $F_{25}F_{29}S_{2}S_{4}V_{2}$, $F_{8}F_{29}S_{2}S_{4}V_{2}$, $F_{25}F_{29}S_{2}S_{2}V_{2}$, $F_{8}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{8}S_{2}S_{4}V_{2}$, $F_{3}F_{8}S_{2}S_{2}V_{2}$, $F_{25}F_{29}S_{24}S_{2}V_{1}$, $F_{25}F_{29}S_{22}S_{2}V_{1}$, $F_{25}F_{29}S_{2}S_{4}V_{1}$, $F_{25}F_{29}S_{2}S_{2}V_{1}$, $F_{8}F_{29}S_{24}S_{2}V_{1}$, $F_{8}F_{29}S_{22}S_{2}V_{1}$, $F_{8}F_{29}S_{2}S_{4}V_{1}$, $F_{3}F_{8}S_{2}S_{4}V_{1}$, $F_{8}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{8}S_{2}S_{2}V_{1}$, $F_{43}F_{47}S_{24}S_{2}V_{1}$, $F_{14}F_{47}S_{24}S_{2}V_{1}$, $F_{23}F_{28}S_{22}S_{2}V_{1}$, $F_{6}F_{28}S_{22}S_{2}V_{1}$, $F_{43}F_{47}S_{2}S_{4}V_{1}$, $F_{14}F_{47}S_{2}S_{4}V_{1}$, $F_{11}F_{14}S_{2}S_{4}V_{1}$, $F_{23}F_{28}S_{2}S_{2}V_{1}$, $F_{6}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{6}S_{2}S_{2}V_{1}$, $F_{26}F_{30}S_{2}S_{4}V_{19}$, $F_{26}F_{30}S_{2}S_{4}V_{2}$, $F_{9}F_{30}S_{2}S_{4}V_{19}$, $F_{9}F_{30}S_{2}S_{4}V_{2}$, $F_{4}F_{9}S_{2}S_{4}V_{2}$, $F_{22}F_{27}S_{2}S_{2}V_{19}$, $F_{22}F_{27}S_{2}S_{2}V_{2}$, $F_{5}F_{27}S_{2}S_{2}V_{19}$, $F_{5}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{5}S_{2}S_{2}V_{2}$, $F_{43}F_{29}V_{19}V_{1}V_{2}$, $F_{23}F_{29}V_{19}V_{1}V_{2}$, $F_{14}F_{29}V_{19}V_{1}V_{2}$, $F_{6}F_{29}V_{19}V_{1}V_{2}$, $F_{43}F_{29}V_{1}V_{2}V_{2}$, $F_{23}F_{29}V_{1}V_{2}V_{2}$, $F_{14}F_{29}V_{1}V_{2}V_{2}$, $F_{6}F_{29}V_{1}V_{2}V_{2}$, $F_{3}F_{14}V_{1}V_{2}V_{2}$, $F_{3}F_{6}V_{1}V_{2}V_{2}$, $F_{23}F_{29}S_{24}S_{1}V_{2}$, $F_{23}F_{29}S_{22}S_{1}V_{2}$, $F_{23}F_{29}S_{1}S_{4}V_{2}$, $F_{23}F_{29}S_{1}S_{2}V_{2}$, $F_{6}F_{29}S_{24}S_{1}V_{2}$, $F_{6}F_{29}S_{22}S_{1}V_{2}$, $F_{6}F_{29}S_{1}S_{4}V_{2}$, $F_{3}F_{6}S_{1}S_{4}V_{2}$, $F_{6}F_{29}S_{1}S_{2}V_{2}$, $F_{3}F_{6}S_{1}S_{2}V_{2}$, $F_{42}F_{47}S_{24}S_{1}V_{2}$, $F_{13}F_{47}S_{24}S_{1}V_{2}$, $F_{42}F_{28}S_{22}S_{1}V_{2}$, $F_{13}F_{28}S_{22}S_{1}V_{2}$, $F_{42}F_{47}S_{1}S_{4}V_{2}$, $F_{13}F_{47}S_{1}S_{4}V_{2}$, $F_{11}F_{13}S_{1}S_{4}V_{2}$, $F_{42}F_{28}S_{1}S_{2}V_{2}$, $F_{13}F_{28}S_{1}S_{2}V_{2}$, $F_{2}F_{13}S_{1}S_{2}V_{2}$, $F_{25}F_{30}V_{19}V_{1}V_{2}$, $F_{25}F_{27}V_{19}V_{1}V_{2}$, $F_{25}F_{30}V_{1}V_{2}V_{2}$, $F_{25}F_{27}V_{1}V_{2}V_{2}$, $F_{8}F_{30}V_{19}V_{1}V_{2}$, $F_{8}F_{27}V_{19}V_{1}V_{2}$, $F_{8}F_{30}V_{1}V_{2}V_{2}$, $F_{8}F_{27}V_{1}V_{2}V_{2}$, $F_{4}F_{8}V_{1}V_{2}V_{2}$, $F_{1}F_{8}V_{1}V_{2}V_{2}$, $F_{19}F_{46}V_{12}V_{18}V_{19}$, $F_{19}F_{46}V_{12}V_{18}V_{2}$, $F_{17}F_{46}V_{12}V_{18}V_{19}$, $F_{17}F_{46}V_{12}V_{18}V_{2}$, $F_{19}F_{46}V_{12}V_{19}V_{1}$, $F_{19}F_{46}V_{12}V_{1}V_{2}$, $F_{17}F_{46}V_{12}V_{19}V_{1}$, $F_{17}F_{46}V_{12}V_{1}V_{2}$, $F_{10}F_{19}V_{12}V_{1}V_{2}$, $F_{10}F_{17}V_{12}V_{1}V_{2}$, $F_{22}F_{25}S_{2}S_{4}V_{19}$, $F_{22}F_{8}S_{2}S_{4}V_{2}$, $F_{22}F_{25}S_{2}S_{2}V_{19}$, $F_{22}F_{8}S_{2}S_{2}V_{2}$, $F_{25}F_{5}S_{2}S_{4}V_{2}$, $F_{5}F_{8}S_{2}S_{4}V_{19}$, $F_{5}F_{8}S_{2}S_{4}V_{2}$, $F_{25}F_{5}S_{2}S_{2}V_{2}$, $F_{5}F_{8}S_{2}S_{2}V_{19}$, $F_{5}F_{8}S_{2}S_{2}V_{2}$, $F_{24}F_{43}V_{19}V_{1}V_{2}$, $F_{23}F_{24}V_{19}V_{1}V_{2}$, $F_{24}F_{14}V_{1}V_{2}V_{2}$, $F_{24}F_{6}V_{1}V_{2}V_{2}$, $F_{43}F_{7}V_{1}V_{2}V_{2}$, $F_{23}F_{7}V_{1}V_{2}V_{2}$, $F_{7}F_{14}V_{19}V_{1}V_{2}$, $F_{7}F_{14}V_{1}V_{2}V_{2}$, $F_{6}F_{7}V_{19}V_{1}V_{2}$, $F_{6}F_{7}V_{1}V_{2}V_{2}$, $F_{25}F_{26}V_{19}V_{1}V_{2}$, $F_{22}F_{25}V_{19}V_{1}V_{2}$, $F_{25}F_{9}V_{1}V_{2}V_{2}$, $F_{25}F_{5}V_{1}V_{2}V_{2}$, $F_{26}F_{8}V_{1}V_{2}V_{2}$, $F_{22}F_{8}V_{1}V_{2}V_{2}$, $F_{8}F_{9}V_{19}V_{1}V_{2}$, $F_{8}F_{9}V_{1}V_{2}V_{2}$, $F_{5}F_{8}V_{19}V_{1}V_{2}$, $F_{5}F_{8}V_{1}V_{2}V_{2}$, $F_{25}F_{26}S_{2}S_{4}V_{19}$, $F_{26}F_{8}S_{2}S_{4}V_{2}$, $F_{25}F_{9}S_{2}S_{4}V_{2}$, $F_{8}F_{9}S_{2}S_{4}V_{19}$, $F_{8}F_{9}S_{2}S_{4}V_{2}$, $F_{7}F_{47}V_{12}V_{18}V_{19}$, $F_{7}F_{47}V_{12}V_{18}V_{2}$, $F_{7}F_{28}V_{12}V_{18}V_{19}$, $F_{7}F_{28}V_{12}V_{18}V_{2}$, $F_{7}F_{47}V_{12}V_{19}V_{1}$, $F_{7}F_{47}V_{12}V_{1}V_{2}$, $F_{7}F_{28}V_{12}V_{19}V_{1}$, $F_{7}F_{28}V_{12}V_{1}V_{2}$, $F_{11}F_{7}V_{12}V_{1}V_{2}$, $F_{2}F_{7}V_{12}V_{1}V_{2}$, $F_{25}F_{46}S_{1}S_{4}V_{18}$, $F_{8}F_{46}S_{1}S_{4}V_{18}$, $F_{25}F_{46}S_{1}S_{2}V_{18}$, $F_{8}F_{46}S_{1}S_{2}V_{18}$, $F_{25}F_{46}S_{1}S_{4}V_{1}$, $F_{8}F_{46}S_{1}S_{4}V_{1}$, $F_{25}F_{46}S_{1}S_{2}V_{1}$, $F_{8}F_{46}S_{1}S_{2}V_{1}$, $F_{10}F_{8}S_{1}S_{4}V_{1}$, $F_{10}F_{8}S_{1}S_{2}V_{1}$, $F_{24}F_{29}S_{24}S_{1}V_{2}$, $F_{24}F_{29}S_{22}S_{1}V_{2}$, $F_{24}F_{29}S_{1}S_{4}V_{2}$, $F_{24}F_{29}S_{1}S_{2}V_{2}$, $F_{7}F_{29}S_{24}S_{1}V_{2}$, $F_{7}F_{29}S_{22}S_{1}V_{2}$, $F_{7}F_{29}S_{1}S_{4}V_{2}$, $F_{3}F_{7}S_{1}S_{4}V_{2}$, $F_{7}F_{29}S_{1}S_{2}V_{2}$, $F_{3}F_{7}S_{1}S_{2}V_{2}$, $F_{26}F_{47}S_{24}S_{1}V_{2}$, $F_{9}F_{47}S_{24}S_{1}V_{2}$, $F_{22}F_{28}S_{22}S_{1}V_{2}$, $F_{5}F_{28}S_{22}S_{1}V_{2}$, $F_{26}F_{47}S_{1}S_{4}V_{2}$, $F_{9}F_{47}S_{1}S_{4}V_{2}$, $F_{11}F_{9}S_{1}S_{4}V_{2}$, $F_{22}F_{28}S_{1}S_{2}V_{2}$, $F_{5}F_{28}S_{1}S_{2}V_{2}$, $F_{2}F_{5}S_{1}S_{2}V_{2}$, $F_{26}F_{47}S_{1}S_{4}V_{18}$, $F_{26}F_{47}S_{1}S_{4}V_{1}$, $F_{9}F_{47}S_{1}S_{4}V_{18}$, $F_{9}F_{47}S_{1}S_{4}V_{1}$, $F_{11}F_{9}S_{1}S_{4}V_{1}$, $F_{22}F_{28}S_{1}S_{2}V_{18}$, $F_{22}F_{28}S_{1}S_{2}V_{1}$, $F_{5}F_{28}S_{1}S_{2}V_{18}$, $F_{5}F_{28}S_{1}S_{2}V_{1}$, $F_{2}F_{5}S_{1}S_{2}V_{1}$, $F_{43}F_{46}V_{18}V_{1}V_{1}$, $F_{23}F_{46}V_{18}V_{1}V_{1}$, $F_{14}F_{46}V_{18}V_{1}V_{1}$, $F_{6}F_{46}V_{18}V_{1}V_{1}$, $F_{43}F_{46}V_{1}V_{1}V_{1}$, $F_{23}F_{46}V_{1}V_{1}V_{1}$, $F_{14}F_{46}V_{1}V_{1}V_{1}$, $F_{6}F_{46}V_{1}V_{1}V_{1}$, $F_{10}F_{14}V_{1}V_{1}V_{1}$, $F_{10}F_{6}V_{1}V_{1}V_{1}$, $F_{22}F_{29}S_{24}S_{2}V_{1}$, $F_{22}F_{29}S_{22}S_{2}V_{1}$, $F_{22}F_{29}S_{2}S_{4}V_{1}$, $F_{22}F_{29}S_{2}S_{2}V_{1}$, $F_{5}F_{29}S_{24}S_{2}V_{1}$, $F_{5}F_{29}S_{22}S_{2}V_{1}$, $F_{5}F_{29}S_{2}S_{4}V_{1}$, $F_{3}F_{5}S_{2}S_{4}V_{1}$, $F_{5}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{5}S_{2}S_{2}V_{1}$, $F_{25}F_{47}S_{24}S_{2}V_{1}$, $F_{8}F_{47}S_{24}S_{2}V_{1}$, $F_{25}F_{28}S_{22}S_{2}V_{1}$, $F_{8}F_{28}S_{22}S_{2}V_{1}$, $F_{25}F_{47}S_{2}S_{4}V_{1}$, $F_{8}F_{47}S_{2}S_{4}V_{1}$, $F_{11}F_{8}S_{2}S_{4}V_{1}$, $F_{25}F_{28}S_{2}S_{2}V_{1}$, $F_{8}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{8}S_{2}S_{2}V_{1}$, $F_{25}F_{47}V_{18}V_{1}V_{1}$, $F_{25}F_{28}V_{18}V_{1}V_{1}$, $F_{25}F_{47}V_{1}V_{1}V_{1}$, $F_{25}F_{28}V_{1}V_{1}V_{1}$, $F_{8}F_{47}V_{18}V_{1}V_{1}$, $F_{8}F_{28}V_{18}V_{1}V_{1}$, $F_{8}F_{47}V_{1}V_{1}V_{1}$, $F_{8}F_{28}V_{1}V_{1}V_{1}$, $F_{11}F_{8}V_{1}V_{1}V_{1}$, $F_{2}F_{8}V_{1}V_{1}V_{1}$, $F_{19}F_{28}S_{22}S_{24}V_{12}$, $F_{19}F_{28}S_{22}S_{4}V_{12}$, $F_{19}F_{28}S_{24}S_{2}V_{12}$, $F_{19}F_{28}S_{2}S_{4}V_{12}$, $F_{2}F_{19}S_{2}S_{4}V_{12}$, $F_{22}F_{43}S_{24}S_{2}V_{1}$, $F_{22}F_{14}S_{2}S_{4}V_{1}$, $F_{43}F_{5}S_{2}S_{4}V_{1}$, $F_{5}F_{14}S_{24}S_{2}V_{1}$, $F_{5}F_{14}S_{2}S_{4}V_{1}$, $F_{24}F_{42}S_{24}S_{1}V_{2}$, $F_{24}F_{42}S_{22}S_{1}V_{2}$, $F_{24}F_{13}S_{1}S_{4}V_{2}$, $F_{24}F_{13}S_{1}S_{2}V_{2}$, $F_{42}F_{7}S_{1}S_{4}V_{2}$, $F_{42}F_{7}S_{1}S_{2}V_{2}$, $F_{7}F_{13}S_{24}S_{1}V_{2}$, $F_{7}F_{13}S_{22}S_{1}V_{2}$, $F_{7}F_{13}S_{1}S_{4}V_{2}$, $F_{7}F_{13}S_{1}S_{2}V_{2}$, $F_{23}F_{26}S_{24}S_{1}V_{2}$, $F_{22}F_{23}S_{22}S_{1}V_{2}$, $F_{23}F_{9}S_{1}S_{4}V_{2}$, $F_{23}F_{5}S_{1}S_{2}V_{2}$, $F_{26}F_{6}S_{1}S_{4}V_{2}$, $F_{22}F_{6}S_{1}S_{2}V_{2}$, $F_{6}F_{9}S_{24}S_{1}V_{2}$, $F_{6}F_{9}S_{1}S_{4}V_{2}$, $F_{5}F_{6}S_{22}S_{1}V_{2}$, $F_{5}F_{6}S_{1}S_{2}V_{2}$, $F_{25}F_{25}S_{24}S_{2}V_{1}$, $F_{8}F_{8}S_{24}S_{2}V_{1}$, $F_{25}F_{28}S_{22}S_{4}V_{1}$, $F_{8}F_{28}S_{22}S_{4}V_{1}$, $F_{25}F_{28}S_{2}S_{4}V_{1}$, $F_{8}F_{28}S_{2}S_{4}V_{1}$, $F_{2}F_{8}S_{2}S_{4}V_{1}$, $F_{24}F_{30}V_{19}V_{1}V_{2}$, $F_{24}F_{27}V_{19}V_{1}V_{2}$, $F_{24}F_{30}V_{1}V_{2}V_{2}$, $F_{24}F_{27}V_{1}V_{2}V_{2}$, $F_{7}F_{30}V_{19}V_{1}V_{2}$, $F_{7}F_{27}V_{19}V_{1}V_{2}$, $F_{7}F_{30}V_{1}V_{2}V_{2}$, $F_{7}F_{27}V_{1}V_{2}V_{2}$, $F_{4}F_{7}V_{1}V_{2}V_{2}$, $F_{1}F_{7}V_{1}V_{2}V_{2}$, $F_{26}F_{29}V_{19}V_{1}V_{2}$, $F_{22}F_{29}V_{19}V_{1}V_{2}$, $F_{9}F_{29}V_{19}V_{1}V_{2}$, $F_{5}F_{29}V_{19}V_{1}V_{2}$, $F_{26}F_{29}V_{1}V_{2}V_{2}$, $F_{22}F_{29}V_{1}V_{2}V_{2}$, $F_{9}F_{29}V_{1}V_{2}V_{2}$, $F_{5}F_{29}V_{1}V_{2}V_{2}$, $F_{3}F_{9}V_{1}V_{2}V_{2}$, $F_{3}F_{5}V_{1}V_{2}V_{2}$, $F_{26}F_{29}S_{22}S_{4}V_{1}$, $F_{26}F_{29}S_{2}S_{4}V_{1}$, $F_{9}F_{29}S_{22}S_{4}V_{1}$, $F_{9}F_{29}S_{2}S_{4}V_{1}$, $F_{3}F_{9}S_{2}S_{4}V_{1}$, $F_{43}F_{28}S_{22}S_{4}V_{1}$, $F_{14}F_{28}S_{22}S_{4}V_{1}$, $F_{43}F_{28}S_{2}S_{4}V_{1}$, $F_{14}F_{28}S_{2}S_{4}V_{1}$, $F_{2}F_{14}S_{2}S_{4}V_{1}$, $F_{42}F_{46}S_{1}S_{4}V_{18}$, $F_{42}F_{46}S_{1}S_{2}V_{18}$, $F_{13}F_{46}S_{1}S_{4}V_{18}$, $F_{13}F_{46}S_{1}S_{2}V_{18}$, $F_{42}F_{46}S_{1}S_{4}V_{1}$, $F_{42}F_{46}S_{1}S_{2}V_{1}$, $F_{13}F_{46}S_{1}S_{4}V_{1}$, $F_{13}F_{46}S_{1}S_{2}V_{1}$, $F_{10}F_{13}S_{1}S_{4}V_{1}$, $F_{10}F_{13}S_{1}S_{2}V_{1}$, $F_{22}F_{30}S_{2}S_{4}V_{19}$, $F_{22}F_{30}S_{2}S_{4}V_{2}$, $F_{5}F_{30}S_{2}S_{4}V_{19}$, $F_{5}F_{30}S_{2}S_{4}V_{2}$, $F_{4}F_{5}S_{2}S_{4}V_{2}$, $F_{23}F_{47}S_{1}S_{4}V_{18}$, $F_{23}F_{28}S_{1}S_{2}V_{18}$, $F_{23}F_{47}S_{1}S_{4}V_{1}$, $F_{23}F_{28}S_{1}S_{2}V_{1}$, $F_{6}F_{47}S_{1}S_{4}V_{18}$, $F_{6}F_{28}S_{1}S_{2}V_{18}$, $F_{6}F_{47}S_{1}S_{4}V_{1}$, $F_{6}F_{28}S_{1}S_{2}V_{1}$, $F_{11}F_{6}S_{1}S_{4}V_{1}$, $F_{2}F_{6}S_{1}S_{2}V_{1}$, $F_{25}F_{29}S_{22}S_{4}V_{1}$, $F_{8}F_{29}S_{22}S_{4}V_{1}$, $F_{28}F_{29}S_{22}S_{24}V_{12}$, $F_{28}F_{29}S_{22}S_{22}V_{12}$, $F_{28}F_{29}S_{22}S_{4}V_{12}$, $F_{28}F_{29}S_{22}S_{2}V_{12}$, $F_{28}F_{29}S_{24}S_{2}V_{12}$, $F_{28}F_{29}S_{2}S_{4}V_{12}$, $F_{28}F_{29}S_{2}S_{2}V_{12}$, $F_{2}F_{3}S_{2}S_{4}V_{12}$, $F_{2}F_{3}S_{2}S_{2}V_{12}$, $F_{46}F_{30}V_{12}V_{18}V_{19}$, $F_{27}F_{46}V_{12}V_{18}V_{19}$, $F_{46}F_{30}V_{12}V_{18}V_{2}$, $F_{27}F_{46}V_{12}V_{18}V_{2}$, $F_{46}F_{30}V_{12}V_{19}V_{1}$, $F_{27}F_{46}V_{12}V_{19}V_{1}$, $F_{46}F_{30}V_{12}V_{1}V_{2}$, $F_{27}F_{46}V_{12}V_{1}V_{2}$, $F_{10}F_{4}V_{12}V_{1}V_{2}$, $F_{1}F_{10}V_{12}V_{1}V_{2}$, $F_{29}F_{47}V_{12}V_{18}V_{19}$, $F_{28}F_{29}V_{12}V_{18}V_{19}$, $F_{29}F_{47}V_{12}V_{19}V_{1}$, $F_{28}F_{29}V_{12}V_{19}V_{1}$, $F_{29}F_{47}V_{12}V_{18}V_{2}$, $F_{28}F_{29}V_{12}V_{18}V_{2}$, $F_{29}F_{47}V_{12}V_{1}V_{2}$, $F_{28}F_{29}V_{12}V_{1}V_{2}$, $F_{3}F_{11}V_{12}V_{1}V_{2}$, $F_{2}F_{3}V_{12}V_{1}V_{2}$, $F_{29}F_{47}S_{22}S_{24}V_{12}$, $F_{29}F_{47}S_{24}S_{2}V_{12}$, $F_{29}F_{47}S_{22}S_{4}V_{12}$, $F_{29}F_{47}S_{2}S_{4}V_{12}$, $F_{3}F_{11}S_{2}S_{4}V_{12}$, $F_{19}F_{47}S_{22}S_{24}S_{4}$, $F_{19}F_{47}S_{24}S_{2}S_{4}$, $F_{17}F_{28}S_{22}S_{22}S_{2}$, $F_{17}F_{28}S_{22}S_{2}S_{2}$, $F_{19}F_{47}S_{22}S_{4}S_{4}$, $F_{19}F_{47}S_{2}S_{4}S_{4}$, $F_{11}F_{19}S_{2}S_{4}S_{4}$, $F_{17}F_{28}S_{2}S_{2}S_{2}$, $F_{2}F_{17}S_{2}S_{2}S_{2}$, $F_{26}F_{43}S_{22}S_{24}S_{4}$, $F_{26}F_{14}S_{2}S_{4}S_{4}$, $F_{43}F_{9}S_{24}S_{2}S_{4}$, $F_{9}F_{14}S_{22}S_{4}S_{4}$, $F_{9}F_{14}S_{2}S_{4}S_{4}$, $F_{22}F_{23}S_{22}S_{22}S_{2}$, $F_{23}F_{5}S_{22}S_{2}S_{2}$, $F_{19}F_{29}S_{4}V_{18}V_{19}$, $F_{19}F_{29}S_{4}V_{19}V_{1}$, $F_{17}F_{29}S_{2}V_{18}V_{19}$, $F_{17}F_{29}S_{2}V_{19}V_{1}$, $F_{19}F_{29}S_{4}V_{18}V_{2}$, $F_{19}F_{29}S_{4}V_{1}V_{2}$, $F_{17}F_{29}S_{2}V_{18}V_{2}$, $F_{17}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{19}S_{4}V_{1}V_{2}$, $F_{3}F_{17}S_{2}V_{1}V_{2}$, $F_{25}F_{43}S_{24}V_{18}V_{1}$, $F_{23}F_{25}S_{22}V_{18}V_{1}$, $F_{43}F_{8}S_{24}V_{1}V_{1}$, $F_{23}F_{8}S_{22}V_{1}V_{1}$, $F_{36}F_{47}S_{24}V_{18}V_{1}$, $F_{36}F_{47}S_{24}V_{1}V_{1}$, $F_{36}F_{28}S_{22}V_{18}V_{1}$, $F_{36}F_{28}S_{22}V_{1}V_{1}$, $F_{36}F_{47}S_{4}V_{18}V_{1}$, $F_{36}F_{47}S_{4}V_{1}V_{1}$, $F_{11}F_{36}S_{4}V_{1}V_{1}$, $F_{36}F_{28}S_{2}V_{18}V_{1}$, $F_{36}F_{28}S_{2}V_{1}V_{1}$, $F_{2}F_{36}S_{2}V_{1}V_{1}$, $F_{42}F_{26}S_{4}V_{18}V_{19}$, $F_{26}F_{13}S_{4}V_{1}V_{2}$, $F_{42}F_{9}S_{4}V_{19}V_{1}$, $F_{13}F_{9}S_{4}V_{18}V_{2}$, $F_{13}F_{9}S_{4}V_{1}V_{2}$, $F_{22}F_{42}S_{2}V_{18}V_{19}$, $F_{22}F_{13}S_{2}V_{1}V_{2}$, $F_{42}F_{5}S_{2}V_{19}V_{1}$, $F_{5}F_{13}S_{2}V_{18}V_{2}$, $F_{5}F_{13}S_{2}V_{1}V_{2}$, $F_{43}F_{29}S_{24}V_{19}V_{2}$, $F_{23}F_{29}S_{22}V_{19}V_{2}$, $F_{14}F_{29}S_{4}V_{19}V_{2}$, $F_{6}F_{29}S_{2}V_{19}V_{2}$, $F_{43}F_{29}S_{24}V_{2}V_{2}$, $F_{23}F_{29}S_{22}V_{2}V_{2}$, $F_{14}F_{29}S_{4}V_{2}V_{2}$, $F_{6}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{14}S_{4}V_{2}V_{2}$, $F_{3}F_{6}S_{2}V_{2}V_{2}$, $F_{42}F_{47}S_{24}V_{19}V_{2}$, $F_{13}F_{47}S_{24}V_{2}V_{2}$, $F_{42}F_{28}S_{22}V_{19}V_{2}$, $F_{13}F_{28}S_{22}V_{2}V_{2}$, $F_{42}F_{47}S_{4}V_{19}V_{2}$, $F_{13}F_{47}S_{4}V_{2}V_{2}$, $F_{11}F_{13}S_{4}V_{2}V_{2}$, $F_{42}F_{28}S_{2}V_{19}V_{2}$, $F_{13}F_{28}S_{2}V_{2}V_{2}$, $F_{2}F_{13}S_{2}V_{2}V_{2}$, $F_{19}F_{46}S_{4}V_{18}V_{19}$, $F_{19}F_{46}S_{4}V_{18}V_{2}$, $F_{17}F_{46}S_{2}V_{18}V_{19}$, $F_{17}F_{46}S_{2}V_{18}V_{2}$, $F_{19}F_{46}S_{4}V_{19}V_{1}$, $F_{19}F_{46}S_{4}V_{1}V_{2}$, $F_{17}F_{46}S_{2}V_{19}V_{1}$, $F_{17}F_{46}S_{2}V_{1}V_{2}$, $F_{10}F_{19}S_{4}V_{1}V_{2}$, $F_{10}F_{17}S_{2}V_{1}V_{2}$, $F_{24}F_{43}S_{24}V_{19}V_{2}$, $F_{23}F_{24}S_{22}V_{19}V_{2}$, $F_{24}F_{14}S_{4}V_{2}V_{2}$, $F_{24}F_{6}S_{2}V_{2}V_{2}$, $F_{43}F_{7}S_{24}V_{2}V_{2}$, $F_{23}F_{7}S_{22}V_{2}V_{2}$, $F_{7}F_{14}S_{4}V_{19}V_{2}$, $F_{7}F_{14}S_{4}V_{2}V_{2}$, $F_{6}F_{7}S_{2}V_{19}V_{2}$, $F_{6}F_{7}S_{2}V_{2}V_{2}$, $F_{7}F_{47}S_{24}V_{19}V_{2}$, $F_{7}F_{47}S_{24}V_{2}V_{2}$, $F_{7}F_{28}S_{22}V_{19}V_{2}$, $F_{7}F_{28}S_{22}V_{2}V_{2}$, $F_{7}F_{47}S_{4}V_{19}V_{2}$, $F_{7}F_{47}S_{4}V_{2}V_{2}$, $F_{11}F_{7}S_{4}V_{2}V_{2}$, $F_{7}F_{28}S_{2}V_{19}V_{2}$, $F_{7}F_{28}S_{2}V_{2}V_{2}$, $F_{2}F_{7}S_{2}V_{2}V_{2}$, $F_{25}F_{26}S_{4}V_{18}V_{19}$, $F_{25}F_{9}S_{4}V_{18}V_{2}$, $F_{22}F_{25}S_{2}V_{18}V_{19}$, $F_{25}F_{5}S_{2}V_{18}V_{2}$, $F_{43}F_{46}S_{24}V_{18}V_{1}$, $F_{23}F_{46}S_{22}V_{18}V_{1}$, $F_{43}F_{46}S_{24}V_{1}V_{1}$, $F_{23}F_{46}S_{22}V_{1}V_{1}$, $F_{25}F_{47}S_{24}V_{18}V_{1}$, $F_{25}F_{28}S_{22}V_{18}V_{1}$, $F_{25}F_{47}S_{4}V_{18}V_{1}$, $F_{25}F_{28}S_{2}V_{18}V_{1}$, $F_{19}F_{28}S_{22}S_{24}S_{4}$, $F_{19}F_{28}S_{22}S_{4}S_{4}$, $F_{19}F_{28}S_{24}S_{2}S_{4}$, $F_{19}F_{28}S_{2}S_{4}S_{4}$, $F_{2}F_{19}S_{2}S_{4}S_{4}$, $F_{36}F_{46}S_{24}V_{18}V_{1}$, $F_{36}F_{46}S_{22}V_{18}V_{1}$, $F_{36}F_{46}S_{4}V_{18}V_{1}$, $F_{36}F_{46}S_{2}V_{18}V_{1}$, $F_{36}F_{46}S_{24}V_{1}V_{1}$, $F_{36}F_{46}S_{22}V_{1}V_{1}$, $F_{36}F_{46}S_{4}V_{1}V_{1}$, $F_{36}F_{46}S_{2}V_{1}V_{1}$, $F_{10}F_{36}S_{4}V_{1}V_{1}$, $F_{10}F_{36}S_{2}V_{1}V_{1}$, $F_{24}F_{42}S_{24}V_{19}V_{2}$, $F_{24}F_{42}S_{22}V_{19}V_{2}$, $F_{24}F_{13}S_{4}V_{2}V_{2}$, $F_{24}F_{13}S_{2}V_{2}V_{2}$, $F_{42}F_{7}S_{4}V_{19}V_{2}$, $F_{42}F_{7}S_{2}V_{19}V_{2}$, $F_{7}F_{13}S_{24}V_{2}V_{2}$, $F_{7}F_{13}S_{22}V_{2}V_{2}$, $F_{7}F_{13}S_{4}V_{2}V_{2}$, $F_{7}F_{13}S_{2}V_{2}V_{2}$, $F_{7}F_{29}S_{24}V_{19}V_{2}$, $F_{7}F_{29}S_{22}V_{19}V_{2}$, $F_{7}F_{29}S_{4}V_{19}V_{2}$, $F_{7}F_{29}S_{2}V_{19}V_{2}$, $F_{7}F_{29}S_{24}V_{2}V_{2}$, $F_{7}F_{29}S_{22}V_{2}V_{2}$, $F_{7}F_{29}S_{4}V_{2}V_{2}$, $F_{7}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{7}S_{4}V_{2}V_{2}$, $F_{3}F_{7}S_{2}V_{2}V_{2}$, $F_{25}F_{25}S_{24}V_{18}V_{1}$, $F_{25}F_{25}S_{22}V_{18}V_{1}$, $F_{25}F_{8}S_{4}V_{18}V_{1}$, $F_{25}F_{8}S_{2}V_{18}V_{1}$, $F_{23}F_{26}S_{22}S_{24}S_{4}$, $F_{23}F_{9}S_{22}S_{4}S_{4}$, $F_{43}F_{28}S_{22}S_{24}S_{4}$, $F_{23}F_{28}S_{22}S_{22}S_{2}$, $F_{14}F_{28}S_{22}S_{4}S_{4}$, $F_{43}F_{28}S_{24}S_{2}S_{4}$, $F_{14}F_{28}S_{2}S_{4}S_{4}$, $F_{2}F_{14}S_{2}S_{4}S_{4}$, $F_{42}F_{46}S_{4}V_{18}V_{19}$, $F_{42}F_{46}S_{2}V_{18}V_{19}$, $F_{13}F_{46}S_{4}V_{18}V_{2}$, $F_{13}F_{46}S_{2}V_{18}V_{2}$, $F_{42}F_{46}S_{4}V_{19}V_{1}$, $F_{42}F_{46}S_{2}V_{19}V_{1}$, $F_{13}F_{46}S_{4}V_{1}V_{2}$, $F_{13}F_{46}S_{2}V_{1}V_{2}$, $F_{10}F_{13}S_{4}V_{1}V_{2}$, $F_{10}F_{13}S_{2}V_{1}V_{2}$, $F_{25}F_{29}S_{4}V_{18}V_{19}$, $F_{25}F_{29}S_{2}V_{18}V_{19}$, $F_{25}F_{29}S_{4}V_{18}V_{2}$, $F_{25}F_{29}S_{2}V_{18}V_{2}$, $F_{23}F_{47}S_{22}S_{24}S_{4}$, $F_{23}F_{47}S_{22}S_{4}S_{4}$, $F_{19}F_{47}S_{22}S_{24}V_{1}$, $F_{19}F_{47}S_{24}S_{2}V_{1}$, $F_{17}F_{28}S_{22}S_{22}V_{1}$, $F_{17}F_{28}S_{22}S_{2}V_{1}$, $F_{19}F_{47}S_{22}S_{4}V_{1}$, $F_{19}F_{47}S_{2}S_{4}V_{1}$, $F_{11}F_{19}S_{2}S_{4}V_{1}$, $F_{17}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{17}S_{2}S_{2}V_{1}$, $F_{25}F_{25}S_{22}S_{24}V_{1}$, $F_{25}F_{25}S_{22}S_{22}V_{1}$, $F_{25}F_{8}S_{24}S_{2}V_{1}$, $F_{25}F_{8}S_{22}S_{2}V_{1}$, $F_{19}F_{29}V_{18}V_{19}V_{1}$, $F_{19}F_{29}V_{19}V_{1}V_{1}$, $F_{17}F_{29}V_{18}V_{19}V_{1}$, $F_{17}F_{29}V_{19}V_{1}V_{1}$, $F_{19}F_{29}V_{18}V_{1}V_{2}$, $F_{19}F_{29}V_{1}V_{1}V_{2}$, $F_{17}F_{29}V_{18}V_{1}V_{2}$, $F_{17}F_{29}V_{1}V_{1}V_{2}$, $F_{3}F_{19}V_{1}V_{1}V_{2}$, $F_{3}F_{17}V_{1}V_{1}V_{2}$, $F_{23}F_{25}S_{24}S_{1}V_{18}$, $F_{23}F_{25}S_{22}S_{1}V_{18}$, $F_{25}F_{6}S_{24}S_{1}V_{1}$, $F_{25}F_{6}S_{22}S_{1}V_{1}$, $F_{36}F_{47}S_{24}S_{1}V_{18}$, $F_{36}F_{47}S_{24}S_{1}V_{1}$, $F_{36}F_{28}S_{22}S_{1}V_{18}$, $F_{36}F_{28}S_{22}S_{1}V_{1}$, $F_{36}F_{47}S_{1}S_{4}V_{18}$, $F_{36}F_{47}S_{1}S_{4}V_{1}$, $F_{11}F_{36}S_{1}S_{4}V_{1}$, $F_{36}F_{28}S_{1}S_{2}V_{18}$, $F_{36}F_{28}S_{1}S_{2}V_{1}$, $F_{2}F_{36}S_{1}S_{2}V_{1}$, $F_{25}F_{43}V_{18}V_{19}V_{1}$, $F_{23}F_{25}V_{18}V_{19}V_{1}$, $F_{25}F_{14}V_{1}V_{1}V_{2}$, $F_{25}F_{6}V_{1}V_{1}V_{2}$, $F_{43}F_{8}V_{19}V_{1}V_{1}$, $F_{23}F_{8}V_{19}V_{1}V_{1}$, $F_{8}F_{14}V_{18}V_{1}V_{2}$, $F_{8}F_{14}V_{1}V_{1}V_{2}$, $F_{6}F_{8}V_{18}V_{1}V_{2}$, $F_{6}F_{8}V_{1}V_{1}V_{2}$, $F_{25}F_{29}S_{24}S_{2}V_{19}$, $F_{25}F_{29}S_{22}S_{2}V_{19}$, $F_{25}F_{29}S_{24}S_{2}V_{2}$, $F_{25}F_{29}S_{22}S_{2}V_{2}$, $F_{43}F_{47}S_{24}S_{2}V_{19}$, $F_{14}F_{47}S_{24}S_{2}V_{2}$, $F_{23}F_{28}S_{22}S_{2}V_{19}$, $F_{6}F_{28}S_{22}S_{2}V_{2}$, $F_{43}F_{47}S_{2}S_{4}V_{19}$, $F_{14}F_{47}S_{2}S_{4}V_{2}$, $F_{11}F_{14}S_{2}S_{4}V_{2}$, $F_{23}F_{28}S_{2}S_{2}V_{19}$, $F_{6}F_{28}S_{2}S_{2}V_{2}$, $F_{2}F_{6}S_{2}S_{2}V_{2}$, $F_{19}F_{46}V_{18}V_{19}V_{1}$, $F_{19}F_{46}V_{18}V_{1}V_{2}$, $F_{17}F_{46}V_{18}V_{19}V_{1}$, $F_{17}F_{46}V_{18}V_{1}V_{2}$, $F_{19}F_{46}V_{19}V_{1}V_{1}$, $F_{19}F_{46}V_{1}V_{1}V_{2}$, $F_{17}F_{46}V_{19}V_{1}V_{1}$, $F_{17}F_{46}V_{1}V_{1}V_{2}$, $F_{10}F_{19}V_{1}V_{1}V_{2}$, $F_{10}F_{17}V_{1}V_{1}V_{2}$, $F_{22}F_{25}S_{24}S_{2}V_{19}$, $F_{22}F_{25}S_{22}S_{2}V_{19}$, $F_{25}F_{5}S_{24}S_{2}V_{2}$, $F_{25}F_{5}S_{22}S_{2}V_{2}$, $F_{7}F_{47}S_{24}S_{2}V_{19}$, $F_{7}F_{47}S_{24}S_{2}V_{2}$, $F_{7}F_{28}S_{22}S_{2}V_{19}$, $F_{7}F_{28}S_{22}S_{2}V_{2}$, $F_{7}F_{47}S_{2}S_{4}V_{19}$, $F_{7}F_{47}S_{2}S_{4}V_{2}$, $F_{11}F_{7}S_{2}S_{4}V_{2}$, $F_{7}F_{28}S_{2}S_{2}V_{19}$, $F_{7}F_{28}S_{2}S_{2}V_{2}$, $F_{2}F_{7}S_{2}S_{2}V_{2}$, $F_{25}F_{26}V_{18}V_{19}V_{1}$, $F_{22}F_{25}V_{18}V_{19}V_{1}$, $F_{25}F_{9}V_{1}V_{1}V_{2}$, $F_{25}F_{5}V_{1}V_{1}V_{2}$, $F_{26}F_{8}V_{18}V_{1}V_{2}$, $F_{22}F_{8}V_{18}V_{1}V_{2}$, $F_{8}F_{9}V_{19}V_{1}V_{1}$, $F_{8}F_{9}V_{1}V_{1}V_{2}$, $F_{5}F_{8}V_{19}V_{1}V_{1}$, $F_{5}F_{8}V_{1}V_{1}V_{2}$, $F_{25}F_{46}S_{24}S_{1}V_{18}$, $F_{25}F_{46}S_{22}S_{1}V_{18}$, $F_{25}F_{46}S_{24}S_{1}V_{1}$, $F_{25}F_{46}S_{22}S_{1}V_{1}$, $F_{26}F_{47}S_{24}S_{1}V_{18}$, $F_{9}F_{47}S_{24}S_{1}V_{1}$, $F_{22}F_{28}S_{22}S_{1}V_{18}$, $F_{5}F_{28}S_{22}S_{1}V_{1}$, $F_{19}F_{28}S_{22}S_{24}V_{1}$, $F_{19}F_{28}S_{22}S_{4}V_{1}$, $F_{19}F_{28}S_{24}S_{2}V_{1}$, $F_{19}F_{28}S_{2}S_{4}V_{1}$, $F_{2}F_{19}S_{2}S_{4}V_{1}$, $F_{36}F_{46}S_{24}S_{1}V_{18}$, $F_{36}F_{46}S_{22}S_{1}V_{18}$, $F_{36}F_{46}S_{1}S_{4}V_{18}$, $F_{36}F_{46}S_{1}S_{2}V_{18}$, $F_{36}F_{46}S_{24}S_{1}V_{1}$, $F_{36}F_{46}S_{22}S_{1}V_{1}$, $F_{36}F_{46}S_{1}S_{4}V_{1}$, $F_{36}F_{46}S_{1}S_{2}V_{1}$, $F_{10}F_{36}S_{1}S_{4}V_{1}$, $F_{10}F_{36}S_{1}S_{2}V_{1}$, $F_{22}F_{43}S_{24}S_{2}V_{19}$, $F_{22}F_{23}S_{22}S_{2}V_{19}$, $F_{22}F_{14}S_{2}S_{4}V_{2}$, $F_{22}F_{6}S_{2}S_{2}V_{2}$, $F_{43}F_{5}S_{2}S_{4}V_{19}$, $F_{23}F_{5}S_{2}S_{2}V_{19}$, $F_{5}F_{14}S_{24}S_{2}V_{2}$, $F_{5}F_{14}S_{2}S_{4}V_{2}$, $F_{5}F_{6}S_{22}S_{2}V_{2}$, $F_{5}F_{6}S_{2}S_{2}V_{2}$, $F_{7}F_{29}S_{24}S_{2}V_{19}$, $F_{7}F_{29}S_{22}S_{2}V_{19}$, $F_{7}F_{29}S_{2}S_{4}V_{19}$, $F_{7}F_{29}S_{2}S_{2}V_{19}$, $F_{7}F_{29}S_{24}S_{2}V_{2}$, $F_{7}F_{29}S_{22}S_{2}V_{2}$, $F_{7}F_{29}S_{2}S_{4}V_{2}$, $F_{7}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{7}S_{2}S_{4}V_{2}$, $F_{3}F_{7}S_{2}S_{2}V_{2}$, $F_{23}F_{26}S_{24}S_{1}V_{18}$, $F_{22}F_{23}S_{22}S_{1}V_{18}$, $F_{23}F_{9}S_{1}S_{4}V_{1}$, $F_{23}F_{5}S_{1}S_{2}V_{1}$, $F_{26}F_{6}S_{1}S_{4}V_{18}$, $F_{22}F_{6}S_{1}S_{2}V_{18}$, $F_{6}F_{9}S_{24}S_{1}V_{1}$, $F_{6}F_{9}S_{1}S_{4}V_{1}$, $F_{5}F_{6}S_{22}S_{1}V_{1}$, $F_{5}F_{6}S_{1}S_{2}V_{1}$, $F_{25}F_{8}S_{22}S_{4}V_{1}$, $F_{25}F_{28}S_{22}S_{24}V_{1}$, $F_{25}F_{28}S_{22}S_{22}V_{1}$, $F_{25}F_{28}S_{24}S_{2}V_{1}$, $F_{43}F_{46}V_{18}V_{19}V_{1}$, $F_{23}F_{46}V_{18}V_{19}V_{1}$, $F_{14}F_{46}V_{18}V_{1}V_{2}$, $F_{6}F_{46}V_{18}V_{1}V_{2}$, $F_{43}F_{46}V_{19}V_{1}V_{1}$, $F_{23}F_{46}V_{19}V_{1}V_{1}$, $F_{14}F_{46}V_{1}V_{1}V_{2}$, $F_{6}F_{46}V_{1}V_{1}V_{2}$, $F_{10}F_{14}V_{1}V_{1}V_{2}$, $F_{10}F_{6}V_{1}V_{1}V_{2}$, $F_{26}F_{29}V_{18}V_{19}V_{1}$, $F_{22}F_{29}V_{18}V_{19}V_{1}$, $F_{9}F_{29}V_{19}V_{1}V_{1}$, $F_{5}F_{29}V_{19}V_{1}V_{1}$, $F_{26}F_{29}V_{18}V_{1}V_{2}$, $F_{22}F_{29}V_{18}V_{1}V_{2}$, $F_{9}F_{29}V_{1}V_{1}V_{2}$, $F_{5}F_{29}V_{1}V_{1}V_{2}$, $F_{3}F_{9}V_{1}V_{1}V_{2}$, $F_{3}F_{5}V_{1}V_{1}V_{2}$, $F_{25}F_{47}S_{22}S_{24}V_{1}$, $F_{25}F_{47}S_{22}S_{4}V_{1}$, $F_{19}F_{30}S_{21}S_{24}V_{12}$, $F_{19}F_{30}S_{24}S_{1}V_{12}$, $F_{17}F_{27}S_{21}S_{22}V_{12}$, $F_{17}F_{27}S_{22}S_{1}V_{12}$, $F_{19}F_{30}S_{21}S_{4}V_{12}$, $F_{19}F_{30}S_{1}S_{4}V_{12}$, $F_{4}F_{19}S_{1}S_{4}V_{12}$, $F_{17}F_{27}S_{21}S_{2}V_{12}$, $F_{17}F_{27}S_{1}S_{2}V_{12}$, $F_{1}F_{17}S_{1}S_{2}V_{12}$, $F_{25}F_{42}S_{21}S_{4}V_{1}$, $F_{42}F_{8}S_{1}S_{4}V_{1}$, $F_{25}F_{42}S_{21}S_{2}V_{1}$, $F_{42}F_{8}S_{1}S_{2}V_{1}$, $F_{25}F_{13}S_{1}S_{4}V_{1}$, $F_{8}F_{13}S_{21}S_{4}V_{1}$, $F_{8}F_{13}S_{1}S_{4}V_{1}$, $F_{25}F_{13}S_{1}S_{2}V_{1}$, $F_{8}F_{13}S_{21}S_{2}V_{1}$, $F_{8}F_{13}S_{1}S_{2}V_{1}$, $F_{43}F_{43}S_{21}S_{4}V_{1}$, $F_{43}F_{14}S_{1}S_{4}V_{1}$, $F_{14}F_{14}S_{21}S_{4}V_{1}$, $F_{14}F_{14}S_{1}S_{4}V_{1}$, $F_{23}F_{23}S_{21}S_{2}V_{1}$, $F_{23}F_{6}S_{1}S_{2}V_{1}$, $F_{6}F_{6}S_{21}S_{2}V_{1}$, $F_{6}F_{6}S_{1}S_{2}V_{1}$, $F_{36}F_{29}S_{21}S_{24}V_{12}$, $F_{36}F_{29}S_{24}S_{1}V_{12}$, $F_{36}F_{29}S_{21}S_{22}V_{12}$, $F_{36}F_{29}S_{22}S_{1}V_{12}$, $F_{36}F_{29}S_{21}S_{4}V_{12}$, $F_{36}F_{29}S_{1}S_{4}V_{12}$, $F_{3}F_{36}S_{1}S_{4}V_{12}$, $F_{36}F_{29}S_{21}S_{2}V_{12}$, $F_{36}F_{29}S_{1}S_{2}V_{12}$, $F_{3}F_{36}S_{1}S_{2}V_{12}$, $F_{19}F_{29}V_{12}V_{18}V_{18}$, $F_{19}F_{29}V_{12}V_{18}V_{1}$, $F_{17}F_{29}V_{12}V_{18}V_{18}$, $F_{17}F_{29}V_{12}V_{18}V_{1}$, $F_{19}F_{29}V_{12}V_{1}V_{1}$, $F_{17}F_{29}V_{12}V_{1}V_{1}$, $F_{3}F_{19}V_{12}V_{1}V_{1}$, $F_{3}F_{17}V_{12}V_{1}V_{1}$, $F_{23}F_{25}S_{2}S_{4}V_{18}$, $F_{23}F_{8}S_{2}S_{4}V_{1}$, $F_{23}F_{25}S_{2}S_{2}V_{18}$, $F_{23}F_{8}S_{2}S_{2}V_{1}$, $F_{25}F_{6}S_{2}S_{4}V_{1}$, $F_{6}F_{8}S_{2}S_{4}V_{18}$, $F_{6}F_{8}S_{2}S_{4}V_{1}$, $F_{25}F_{6}S_{2}S_{2}V_{1}$, $F_{6}F_{8}S_{2}S_{2}V_{18}$, $F_{6}F_{8}S_{2}S_{2}V_{1}$, $F_{25}F_{43}V_{18}V_{1}V_{2}$, $F_{23}F_{25}V_{18}V_{1}V_{2}$, $F_{43}F_{8}V_{1}V_{1}V_{2}$, $F_{23}F_{8}V_{1}V_{1}V_{2}$, $F_{42}F_{26}V_{18}V_{1}V_{2}$, $F_{22}F_{42}V_{18}V_{1}V_{2}$, $F_{42}F_{9}V_{1}V_{1}V_{2}$, $F_{42}F_{5}V_{1}V_{1}V_{2}$, $F_{26}F_{13}V_{1}V_{1}V_{2}$, $F_{22}F_{13}V_{1}V_{1}V_{2}$, $F_{13}F_{9}V_{18}V_{1}V_{2}$, $F_{13}F_{9}V_{1}V_{1}V_{2}$, $F_{5}F_{13}V_{18}V_{1}V_{2}$, $F_{5}F_{13}V_{1}V_{1}V_{2}$, $F_{25}F_{43}S_{2}S_{4}V_{18}$, $F_{43}F_{8}S_{2}S_{4}V_{1}$, $F_{25}F_{14}S_{2}S_{4}V_{1}$, $F_{8}F_{14}S_{2}S_{4}V_{18}$, $F_{8}F_{14}S_{2}S_{4}V_{1}$, $F_{36}F_{47}V_{12}V_{18}V_{18}$, $F_{36}F_{47}V_{12}V_{18}V_{1}$, $F_{36}F_{28}V_{12}V_{18}V_{18}$, $F_{36}F_{28}V_{12}V_{18}V_{1}$, $F_{36}F_{47}V_{12}V_{1}V_{1}$, $F_{36}F_{28}V_{12}V_{1}V_{1}$, $F_{11}F_{36}V_{12}V_{1}V_{1}$, $F_{2}F_{36}V_{12}V_{1}V_{1}$, $F_{25}F_{29}S_{2}S_{4}V_{18}$, $F_{8}F_{29}S_{2}S_{4}V_{18}$, $F_{25}F_{29}S_{2}S_{2}V_{18}$, $F_{8}F_{29}S_{2}S_{2}V_{18}$, $F_{8}F_{29}S_{24}S_{2}V_{2}$, $F_{8}F_{29}S_{22}S_{2}V_{2}$, $F_{26}F_{30}S_{24}S_{2}V_{2}$, $F_{9}F_{30}S_{24}S_{2}V_{2}$, $F_{22}F_{27}S_{22}S_{2}V_{2}$, $F_{5}F_{27}S_{22}S_{2}V_{2}$, $F_{43}F_{47}S_{2}S_{4}V_{18}$, $F_{14}F_{47}S_{2}S_{4}V_{18}$, $F_{23}F_{28}S_{2}S_{2}V_{18}$, $F_{6}F_{28}S_{2}S_{2}V_{18}$, $F_{43}F_{29}V_{18}V_{1}V_{2}$, $F_{23}F_{29}V_{18}V_{1}V_{2}$, $F_{14}F_{29}V_{18}V_{1}V_{2}$, $F_{6}F_{29}V_{18}V_{1}V_{2}$, $F_{43}F_{29}V_{1}V_{1}V_{2}$, $F_{23}F_{29}V_{1}V_{1}V_{2}$, $F_{14}F_{29}V_{1}V_{1}V_{2}$, $F_{6}F_{29}V_{1}V_{1}V_{2}$, $F_{3}F_{14}V_{1}V_{1}V_{2}$, $F_{3}F_{6}V_{1}V_{1}V_{2}$, $F_{23}F_{29}S_{24}S_{2}V_{2}$, $F_{23}F_{29}S_{22}S_{2}V_{2}$, $F_{23}F_{29}S_{2}S_{4}V_{2}$, $F_{23}F_{29}S_{2}S_{2}V_{2}$, $F_{6}F_{29}S_{24}S_{2}V_{2}$, $F_{6}F_{29}S_{22}S_{2}V_{2}$, $F_{6}F_{29}S_{2}S_{4}V_{2}$, $F_{3}F_{6}S_{2}S_{4}V_{2}$, $F_{6}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{6}S_{2}S_{2}V_{2}$, $F_{25}F_{30}S_{24}S_{2}V_{2}$, $F_{8}F_{30}S_{24}S_{2}V_{2}$, $F_{25}F_{27}S_{22}S_{2}V_{2}$, $F_{8}F_{27}S_{22}S_{2}V_{2}$, $F_{25}F_{30}S_{2}S_{4}V_{2}$, $F_{8}F_{30}S_{2}S_{4}V_{2}$, $F_{4}F_{8}S_{2}S_{4}V_{2}$, $F_{25}F_{27}S_{2}S_{2}V_{2}$, $F_{8}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{8}S_{2}S_{2}V_{2}$, $F_{42}F_{47}V_{18}V_{1}V_{2}$, $F_{42}F_{28}V_{18}V_{1}V_{2}$, $F_{42}F_{47}V_{1}V_{1}V_{2}$, $F_{42}F_{28}V_{1}V_{1}V_{2}$, $F_{13}F_{47}V_{18}V_{1}V_{2}$, $F_{13}F_{28}V_{18}V_{1}V_{2}$, $F_{13}F_{47}V_{1}V_{1}V_{2}$, $F_{13}F_{28}V_{1}V_{1}V_{2}$, $F_{11}F_{13}V_{1}V_{1}V_{2}$, $F_{2}F_{13}V_{1}V_{1}V_{2}$, $F_{19}F_{28}S_{21}S_{24}V_{12}$, $F_{19}F_{28}S_{21}S_{4}V_{12}$, $F_{17}F_{28}S_{21}S_{22}V_{12}$, $F_{17}F_{28}S_{21}S_{2}V_{12}$, $F_{19}F_{28}S_{24}S_{1}V_{12}$, $F_{19}F_{28}S_{1}S_{4}V_{12}$, $F_{17}F_{28}S_{22}S_{1}V_{12}$, $F_{17}F_{28}S_{1}S_{2}V_{12}$, $F_{2}F_{19}S_{1}S_{4}V_{12}$, $F_{2}F_{17}S_{1}S_{2}V_{12}$, $F_{23}F_{26}S_{24}S_{2}V_{2}$, $F_{22}F_{23}S_{22}S_{2}V_{2}$, $F_{23}F_{9}S_{2}S_{4}V_{2}$, $F_{23}F_{5}S_{2}S_{2}V_{2}$, $F_{26}F_{6}S_{2}S_{4}V_{2}$, $F_{6}F_{9}S_{24}S_{2}V_{2}$, $F_{6}F_{9}S_{2}S_{4}V_{2}$, $F_{25}F_{25}S_{24}S_{2}V_{2}$, $F_{25}F_{25}S_{22}S_{2}V_{2}$, $F_{25}F_{8}S_{2}S_{4}V_{2}$, $F_{25}F_{8}S_{2}S_{2}V_{2}$, $F_{8}F_{8}S_{24}S_{2}V_{2}$, $F_{8}F_{8}S_{22}S_{2}V_{2}$, $F_{8}F_{8}S_{2}S_{4}V_{2}$, $F_{8}F_{8}S_{2}S_{2}V_{2}$, $F_{36}F_{46}S_{21}S_{24}V_{12}$, $F_{36}F_{46}S_{21}S_{22}V_{12}$, $F_{36}F_{46}S_{21}S_{4}V_{12}$, $F_{36}F_{46}S_{21}S_{2}V_{12}$, $F_{36}F_{46}S_{24}S_{1}V_{12}$, $F_{36}F_{46}S_{22}S_{1}V_{12}$, $F_{36}F_{46}S_{1}S_{4}V_{12}$, $F_{36}F_{46}S_{1}S_{2}V_{12}$, $F_{10}F_{36}S_{1}S_{4}V_{12}$, $F_{10}F_{36}S_{1}S_{2}V_{12}$, $F_{25}F_{28}S_{21}S_{4}V_{1}$, $F_{8}F_{28}S_{21}S_{4}V_{1}$, $F_{25}F_{28}S_{21}S_{2}V_{1}$, $F_{8}F_{28}S_{21}S_{2}V_{1}$, $F_{25}F_{28}S_{1}S_{4}V_{1}$, $F_{8}F_{28}S_{1}S_{4}V_{1}$, $F_{25}F_{28}S_{1}S_{2}V_{1}$, $F_{8}F_{28}S_{1}S_{2}V_{1}$, $F_{2}F_{8}S_{1}S_{4}V_{1}$, $F_{2}F_{8}S_{1}S_{2}V_{1}$, $F_{9}F_{29}V_{18}V_{1}V_{2}$, $F_{5}F_{29}V_{18}V_{1}V_{2}$, $F_{26}F_{29}V_{1}V_{1}V_{2}$, $F_{22}F_{29}V_{1}V_{1}V_{2}$, $F_{25}F_{47}V_{18}V_{1}V_{2}$, $F_{25}F_{28}V_{18}V_{1}V_{2}$, $F_{25}F_{47}V_{1}V_{1}V_{2}$, $F_{25}F_{28}V_{1}V_{1}V_{2}$, $F_{8}F_{47}V_{18}V_{1}V_{2}$, $F_{8}F_{28}V_{18}V_{1}V_{2}$, $F_{8}F_{47}V_{1}V_{1}V_{2}$, $F_{8}F_{28}V_{1}V_{1}V_{2}$, $F_{11}F_{8}V_{1}V_{1}V_{2}$, $F_{2}F_{8}V_{1}V_{1}V_{2}$, $F_{43}F_{46}S_{21}S_{4}V_{1}$, $F_{43}F_{46}S_{1}S_{4}V_{1}$, $F_{14}F_{46}S_{21}S_{4}V_{1}$, $F_{14}F_{46}S_{1}S_{4}V_{1}$, $F_{10}F_{14}S_{1}S_{4}V_{1}$, $F_{23}F_{46}S_{21}S_{2}V_{1}$, $F_{23}F_{46}S_{1}S_{2}V_{1}$, $F_{6}F_{46}S_{21}S_{2}V_{1}$, $F_{6}F_{46}S_{1}S_{2}V_{1}$, $F_{10}F_{6}S_{1}S_{2}V_{1}$, $F_{43}F_{28}S_{21}S_{4}V_{1}$, $F_{23}F_{28}S_{21}S_{2}V_{1}$, $F_{14}F_{28}S_{21}S_{4}V_{1}$, $F_{6}F_{28}S_{21}S_{2}V_{1}$, $F_{43}F_{28}S_{1}S_{4}V_{1}$, $F_{14}F_{28}S_{1}S_{4}V_{1}$, $F_{2}F_{14}S_{1}S_{4}V_{1}$, $F_{23}F_{47}S_{2}S_{4}V_{18}$, $F_{23}F_{47}S_{2}S_{4}V_{1}$, $F_{6}F_{47}S_{2}S_{4}V_{18}$, $F_{6}F_{47}S_{2}S_{4}V_{1}$, $F_{11}F_{6}S_{2}S_{4}V_{1}$, $F_{42}F_{46}S_{21}S_{4}V_{1}$, $F_{42}F_{46}S_{21}S_{2}V_{1}$, $F_{13}F_{46}S_{21}S_{4}V_{1}$, $F_{13}F_{46}S_{21}S_{2}V_{1}$, $F_{28}F_{29}S_{21}S_{24}V_{12}$, $F_{28}F_{29}S_{21}S_{22}V_{12}$, $F_{28}F_{29}S_{21}S_{4}V_{12}$, $F_{28}F_{29}S_{21}S_{2}V_{12}$, $F_{28}F_{29}S_{24}S_{1}V_{12}$, $F_{28}F_{29}S_{22}S_{1}V_{12}$, $F_{28}F_{29}S_{1}S_{4}V_{12}$, $F_{28}F_{29}S_{1}S_{2}V_{12}$, $F_{2}F_{3}S_{1}S_{4}V_{12}$, $F_{2}F_{3}S_{1}S_{2}V_{12}$, $F_{29}F_{47}V_{12}V_{18}V_{18}$, $F_{28}F_{29}V_{12}V_{18}V_{18}$, $F_{29}F_{47}V_{12}V_{18}V_{1}$, $F_{28}F_{29}V_{12}V_{18}V_{1}$, $F_{29}F_{47}V_{12}V_{1}V_{1}$, $F_{28}F_{29}V_{12}V_{1}V_{1}$, $F_{3}F_{11}V_{12}V_{1}V_{1}$, $F_{2}F_{3}V_{12}V_{1}V_{1}$, $F_{46}F_{30}S_{21}S_{24}V_{12}$, $F_{46}F_{30}S_{24}S_{1}V_{12}$, $F_{27}F_{46}S_{21}S_{22}V_{12}$, $F_{27}F_{46}S_{22}S_{1}V_{12}$, $F_{46}F_{30}S_{21}S_{4}V_{12}$, $F_{46}F_{30}S_{1}S_{4}V_{12}$, $F_{10}F_{4}S_{1}S_{4}V_{12}$, $F_{27}F_{46}S_{21}S_{2}V_{12}$, $F_{27}F_{46}S_{1}S_{2}V_{12}$, $F_{1}F_{10}S_{1}S_{2}V_{12}$, $F_{19}F_{30}S_{21}S_{24}S_{4}$, $F_{19}F_{30}S_{24}S_{1}S_{4}$, $F_{17}F_{27}S_{21}S_{22}S_{2}$, $F_{17}F_{27}S_{22}S_{1}S_{2}$, $F_{19}F_{30}S_{21}S_{4}S_{4}$, $F_{19}F_{30}S_{1}S_{4}S_{4}$, $F_{4}F_{19}S_{1}S_{4}S_{4}$, $F_{17}F_{27}S_{21}S_{2}S_{2}$, $F_{17}F_{27}S_{1}S_{2}S_{2}$, $F_{1}F_{17}S_{1}S_{2}S_{2}$, $F_{43}F_{43}S_{21}S_{24}S_{4}$, $F_{43}F_{14}S_{1}S_{4}S_{4}$, $F_{43}F_{14}S_{24}S_{1}S_{4}$, $F_{14}F_{14}S_{21}S_{4}S_{4}$, $F_{14}F_{14}S_{1}S_{4}S_{4}$, $F_{23}F_{23}S_{21}S_{22}S_{2}$, $F_{23}F_{6}S_{1}S_{2}S_{2}$, $F_{23}F_{6}S_{22}S_{1}S_{2}$, $F_{6}F_{6}S_{21}S_{2}S_{2}$, $F_{6}F_{6}S_{1}S_{2}S_{2}$, $F_{19}F_{29}S_{4}V_{18}V_{18}$, $F_{19}F_{29}S_{4}V_{18}V_{1}$, $F_{17}F_{29}S_{2}V_{18}V_{18}$, $F_{17}F_{29}S_{2}V_{18}V_{1}$, $F_{19}F_{29}S_{4}V_{1}V_{1}$, $F_{17}F_{29}S_{2}V_{1}V_{1}$, $F_{3}F_{19}S_{4}V_{1}V_{1}$, $F_{3}F_{17}S_{2}V_{1}V_{1}$, $F_{25}F_{43}S_{24}V_{18}V_{2}$, $F_{23}F_{25}S_{22}V_{18}V_{2}$, $F_{25}F_{14}S_{4}V_{1}V_{2}$, $F_{25}F_{6}S_{2}V_{1}V_{2}$, $F_{43}F_{8}S_{24}V_{1}V_{2}$, $F_{23}F_{8}S_{22}V_{1}V_{2}$, $F_{8}F_{14}S_{4}V_{18}V_{2}$, $F_{8}F_{14}S_{4}V_{1}V_{2}$, $F_{6}F_{8}S_{2}V_{18}V_{2}$, $F_{6}F_{8}S_{2}V_{1}V_{2}$, $F_{7}F_{30}S_{24}V_{18}V_{2}$, $F_{7}F_{27}S_{22}V_{18}V_{2}$, $F_{7}F_{30}S_{4}V_{18}V_{2}$, $F_{7}F_{27}S_{2}V_{18}V_{2}$, $F_{25}F_{43}S_{4}V_{18}V_{18}$, $F_{25}F_{14}S_{4}V_{18}V_{1}$, $F_{23}F_{25}S_{2}V_{18}V_{18}$, $F_{25}F_{6}S_{2}V_{18}V_{1}$, $F_{43}F_{29}S_{24}V_{18}V_{2}$, $F_{23}F_{29}S_{22}V_{18}V_{2}$, $F_{14}F_{29}S_{4}V_{18}V_{2}$, $F_{6}F_{29}S_{2}V_{18}V_{2}$, $F_{43}F_{29}S_{24}V_{1}V_{2}$, $F_{23}F_{29}S_{22}V_{1}V_{2}$, $F_{14}F_{29}S_{4}V_{1}V_{2}$, $F_{6}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{14}S_{4}V_{1}V_{2}$, $F_{3}F_{6}S_{2}V_{1}V_{2}$, $F_{25}F_{30}S_{24}V_{18}V_{2}$, $F_{25}F_{27}S_{22}V_{18}V_{2}$, $F_{25}F_{30}S_{4}V_{18}V_{2}$, $F_{25}F_{27}S_{2}V_{18}V_{2}$, $F_{19}F_{28}S_{21}S_{24}S_{4}$, $F_{19}F_{28}S_{21}S_{4}S_{4}$, $F_{17}F_{28}S_{21}S_{22}S_{2}$, $F_{17}F_{28}S_{21}S_{2}S_{2}$, $F_{19}F_{28}S_{24}S_{1}S_{4}$, $F_{19}F_{28}S_{1}S_{4}S_{4}$, $F_{17}F_{28}S_{22}S_{1}S_{2}$, $F_{17}F_{28}S_{1}S_{2}S_{2}$, $F_{2}F_{19}S_{1}S_{4}S_{4}$, $F_{2}F_{17}S_{1}S_{2}S_{2}$, $F_{7}F_{29}S_{24}V_{18}V_{2}$, $F_{7}F_{29}S_{22}V_{18}V_{2}$, $F_{7}F_{29}S_{4}V_{18}V_{2}$, $F_{7}F_{29}S_{2}V_{18}V_{2}$, $F_{7}F_{29}S_{24}V_{1}V_{2}$, $F_{7}F_{29}S_{22}V_{1}V_{2}$, $F_{7}F_{29}S_{4}V_{1}V_{2}$, $F_{7}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{7}S_{4}V_{1}V_{2}$, $F_{3}F_{7}S_{2}V_{1}V_{2}$, $F_{25}F_{25}S_{24}V_{18}V_{2}$, $F_{25}F_{25}S_{22}V_{18}V_{2}$, $F_{25}F_{8}S_{4}V_{18}V_{2}$, $F_{25}F_{8}S_{2}V_{18}V_{2}$, $F_{22}F_{43}S_{21}S_{24}S_{4}$, $F_{43}F_{5}S_{1}S_{4}S_{4}$, $F_{22}F_{14}S_{21}S_{4}S_{4}$, $F_{5}F_{14}S_{24}S_{1}S_{4}$, $F_{5}F_{14}S_{1}S_{4}S_{4}$, $F_{22}F_{23}S_{21}S_{22}S_{2}$, $F_{22}F_{6}S_{21}S_{2}S_{2}$, $F_{43}F_{28}S_{21}S_{24}S_{4}$, $F_{23}F_{28}S_{21}S_{22}S_{2}$, $F_{14}F_{28}S_{21}S_{4}S_{4}$, $F_{6}F_{28}S_{21}S_{2}S_{2}$, $F_{43}F_{28}S_{24}S_{1}S_{4}$, $F_{14}F_{28}S_{1}S_{4}S_{4}$, $F_{2}F_{14}S_{1}S_{4}S_{4}$, $F_{25}F_{29}S_{4}V_{18}V_{18}$, $F_{25}F_{29}S_{2}V_{18}V_{18}$, $F_{22}F_{30}S_{21}S_{24}S_{4}$, $F_{5}F_{30}S_{24}S_{1}S_{4}$, $F_{22}F_{27}S_{21}S_{22}S_{2}$, $F_{5}F_{27}S_{22}S_{1}S_{2}$, $F_{22}F_{30}S_{21}S_{4}S_{4}$, $F_{5}F_{30}S_{1}S_{4}S_{4}$, $F_{4}F_{5}S_{1}S_{4}S_{4}$, $F_{22}F_{27}S_{21}S_{2}S_{2}$, $F_{5}F_{27}S_{1}S_{2}S_{2}$, $F_{1}F_{5}S_{1}S_{2}S_{2}$, $F_{19}F_{30}S_{21}S_{24}V_{1}$, $F_{19}F_{30}S_{24}S_{1}V_{1}$, $F_{17}F_{27}S_{21}S_{22}V_{1}$, $F_{17}F_{27}S_{22}S_{1}V_{1}$, $F_{19}F_{30}S_{21}S_{4}V_{1}$, $F_{19}F_{30}S_{1}S_{4}V_{1}$, $F_{4}F_{19}S_{1}S_{4}V_{1}$, $F_{17}F_{27}S_{21}S_{2}V_{1}$, $F_{17}F_{27}S_{1}S_{2}V_{1}$, $F_{1}F_{17}S_{1}S_{2}V_{1}$, $F_{25}F_{42}S_{21}S_{24}V_{1}$, $F_{25}F_{42}S_{21}S_{22}V_{1}$, $F_{25}F_{13}S_{24}S_{1}V_{1}$, $F_{25}F_{13}S_{22}S_{1}V_{1}$, $F_{19}F_{29}V_{18}V_{18}V_{1}$, $F_{19}F_{29}V_{18}V_{1}V_{1}$, $F_{17}F_{29}V_{18}V_{18}V_{1}$, $F_{17}F_{29}V_{18}V_{1}V_{1}$, $F_{19}F_{29}V_{1}V_{1}V_{1}$, $F_{17}F_{29}V_{1}V_{1}V_{1}$, $F_{3}F_{19}V_{1}V_{1}V_{1}$, $F_{3}F_{17}V_{1}V_{1}V_{1}$, $F_{23}F_{25}S_{24}S_{2}V_{18}$, $F_{23}F_{25}S_{22}S_{2}V_{18}$, $F_{25}F_{6}S_{24}S_{2}V_{1}$, $F_{25}F_{6}S_{22}S_{2}V_{1}$, $F_{7}F_{30}S_{24}S_{2}V_{18}$, $F_{7}F_{30}S_{24}S_{2}V_{1}$, $F_{7}F_{27}S_{22}S_{2}V_{18}$, $F_{7}F_{27}S_{22}S_{2}V_{1}$, $F_{7}F_{30}S_{2}S_{4}V_{18}$, $F_{7}F_{30}S_{2}S_{4}V_{1}$, $F_{4}F_{7}S_{2}S_{4}V_{1}$, $F_{7}F_{27}S_{2}S_{2}V_{18}$, $F_{7}F_{27}S_{2}S_{2}V_{1}$, $F_{1}F_{7}S_{2}S_{2}V_{1}$, $F_{42}F_{26}V_{18}V_{18}V_{1}$, $F_{22}F_{42}V_{18}V_{18}V_{1}$, $F_{42}F_{9}V_{1}V_{1}V_{1}$, $F_{42}F_{5}V_{1}V_{1}V_{1}$, $F_{26}F_{13}V_{18}V_{1}V_{1}$, $F_{22}F_{13}V_{18}V_{1}V_{1}$, $F_{13}F_{9}V_{18}V_{1}V_{1}$, $F_{13}F_{9}V_{1}V_{1}V_{1}$, $F_{5}F_{13}V_{18}V_{1}V_{1}$, $F_{5}F_{13}V_{1}V_{1}V_{1}$, $F_{25}F_{29}S_{24}S_{2}V_{18}$, $F_{25}F_{29}S_{22}S_{2}V_{18}$, $F_{26}F_{30}S_{24}S_{2}V_{18}$, $F_{9}F_{30}S_{24}S_{2}V_{1}$, $F_{22}F_{27}S_{22}S_{2}V_{18}$, $F_{5}F_{27}S_{22}S_{2}V_{1}$, $F_{26}F_{30}S_{2}S_{4}V_{18}$, $F_{9}F_{30}S_{2}S_{4}V_{1}$, $F_{4}F_{9}S_{2}S_{4}V_{1}$, $F_{22}F_{27}S_{2}S_{2}V_{18}$, $F_{5}F_{27}S_{2}S_{2}V_{1}$, $F_{1}F_{5}S_{2}S_{2}V_{1}$, $F_{19}F_{28}S_{21}S_{24}V_{1}$, $F_{19}F_{28}S_{21}S_{4}V_{1}$, $F_{17}F_{28}S_{21}S_{22}V_{1}$, $F_{17}F_{28}S_{21}S_{2}V_{1}$, $F_{19}F_{28}S_{24}S_{1}V_{1}$, $F_{19}F_{28}S_{1}S_{4}V_{1}$, $F_{17}F_{28}S_{22}S_{1}V_{1}$, $F_{17}F_{28}S_{1}S_{2}V_{1}$, $F_{2}F_{19}S_{1}S_{4}V_{1}$, $F_{2}F_{17}S_{1}S_{2}V_{1}$, $F_{7}F_{29}S_{24}S_{2}V_{18}$, $F_{7}F_{29}S_{22}S_{2}V_{18}$, $F_{7}F_{29}S_{2}S_{4}V_{18}$, $F_{7}F_{29}S_{2}S_{2}V_{18}$, $F_{7}F_{29}S_{24}S_{2}V_{1}$, $F_{7}F_{29}S_{22}S_{2}V_{1}$, $F_{7}F_{29}S_{2}S_{4}V_{1}$, $F_{7}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{7}S_{2}S_{4}V_{1}$, $F_{3}F_{7}S_{2}S_{2}V_{1}$, $F_{23}F_{26}S_{24}S_{2}V_{18}$, $F_{22}F_{23}S_{22}S_{2}V_{18}$, $F_{23}F_{9}S_{2}S_{4}V_{1}$, $F_{26}F_{6}S_{2}S_{4}V_{18}$, $F_{22}F_{6}S_{2}S_{2}V_{18}$, $F_{6}F_{9}S_{24}S_{2}V_{1}$, $F_{6}F_{9}S_{2}S_{4}V_{1}$, $F_{24}F_{42}S_{21}S_{24}V_{1}$, $F_{24}F_{42}S_{21}S_{22}V_{1}$, $F_{42}F_{7}S_{1}S_{4}V_{1}$, $F_{42}F_{7}S_{1}S_{2}V_{1}$, $F_{24}F_{13}S_{21}S_{4}V_{1}$, $F_{24}F_{13}S_{21}S_{2}V_{1}$, $F_{7}F_{13}S_{24}S_{1}V_{1}$, $F_{7}F_{13}S_{22}S_{1}V_{1}$, $F_{7}F_{13}S_{1}S_{4}V_{1}$, $F_{7}F_{13}S_{1}S_{2}V_{1}$, $F_{25}F_{28}S_{21}S_{24}V_{1}$, $F_{25}F_{28}S_{21}S_{22}V_{1}$, $F_{25}F_{28}S_{24}S_{1}V_{1}$, $F_{25}F_{28}S_{22}S_{1}V_{1}$, $F_{26}F_{29}V_{18}V_{18}V_{1}$, $F_{22}F_{29}V_{18}V_{18}V_{1}$, $F_{9}F_{29}V_{18}V_{1}V_{1}$, $F_{5}F_{29}V_{18}V_{1}V_{1}$, $F_{26}F_{29}V_{18}V_{1}V_{1}$, $F_{22}F_{29}V_{18}V_{1}V_{1}$, $F_{9}F_{29}V_{1}V_{1}V_{1}$, $F_{5}F_{29}V_{1}V_{1}V_{1}$, $F_{3}F_{9}V_{1}V_{1}V_{1}$, $F_{3}F_{5}V_{1}V_{1}V_{1}$, $F_{24}F_{30}S_{21}S_{24}V_{1}$, $F_{7}F_{30}S_{24}S_{1}V_{1}$, $F_{24}F_{27}S_{21}S_{22}V_{1}$, $F_{7}F_{27}S_{22}S_{1}V_{1}$, $F_{24}F_{30}S_{21}S_{4}V_{1}$, $F_{7}F_{30}S_{1}S_{4}V_{1}$, $F_{4}F_{7}S_{1}S_{4}V_{1}$, $F_{24}F_{27}S_{21}S_{2}V_{1}$, $F_{7}F_{27}S_{1}S_{2}V_{1}$, $F_{1}F_{7}S_{1}S_{2}V_{1}$, $F_{19}F_{30}S_{21}V_{12}V_{19}$, $F_{19}F_{30}S_{1}V_{12}V_{19}$, $F_{17}F_{27}S_{21}V_{12}V_{19}$, $F_{17}F_{27}S_{1}V_{12}V_{19}$, $F_{19}F_{30}S_{21}V_{12}V_{2}$, $F_{19}F_{30}S_{1}V_{12}V_{2}$, $F_{17}F_{27}S_{21}V_{12}V_{2}$, $F_{17}F_{27}S_{1}V_{12}V_{2}$, $F_{4}F_{19}S_{1}V_{12}V_{2}$, $F_{1}F_{17}S_{1}V_{12}V_{2}$, $F_{25}F_{42}S_{21}S_{1}S_{4}$, $F_{42}F_{8}S_{1}S_{1}S_{4}$, $F_{25}F_{42}S_{21}S_{1}S_{2}$, $F_{42}F_{8}S_{1}S_{1}S_{2}$, $F_{25}F_{13}S_{1}S_{1}S_{4}$, $F_{8}F_{13}S_{21}S_{1}S_{4}$, $F_{8}F_{13}S_{1}S_{1}S_{4}$, $F_{25}F_{13}S_{1}S_{1}S_{2}$, $F_{8}F_{13}S_{21}S_{1}S_{2}$, $F_{8}F_{13}S_{1}S_{1}S_{2}$, $F_{43}F_{43}S_{21}V_{1}V_{1}$, $F_{43}F_{14}S_{1}V_{1}V_{1}$, $F_{23}F_{23}S_{21}V_{1}V_{1}$, $F_{23}F_{6}S_{1}V_{1}V_{1}$, $F_{14}F_{14}S_{21}V_{1}V_{1}$, $F_{14}F_{14}S_{1}V_{1}V_{1}$, $F_{6}F_{6}S_{21}V_{1}V_{1}$, $F_{6}F_{6}S_{1}V_{1}V_{1}$, $F_{19}F_{47}S_{22}V_{12}V_{18}$, $F_{19}F_{47}S_{2}V_{12}V_{18}$, $F_{17}F_{28}S_{22}V_{12}V_{18}$, $F_{17}F_{28}S_{2}V_{12}V_{18}$, $F_{19}F_{47}S_{22}V_{12}V_{1}$, $F_{19}F_{47}S_{2}V_{12}V_{1}$, $F_{17}F_{28}S_{22}V_{12}V_{1}$, $F_{17}F_{28}S_{2}V_{12}V_{1}$, $F_{11}F_{19}S_{2}V_{12}V_{1}$, $F_{2}F_{17}S_{2}V_{12}V_{1}$, $F_{25}F_{25}S_{22}S_{2}S_{4}$, $F_{25}F_{8}S_{2}S_{2}S_{4}$, $F_{25}F_{25}S_{22}S_{2}S_{2}$, $F_{25}F_{8}S_{2}S_{2}S_{2}$, $F_{8}F_{8}S_{22}S_{2}S_{4}$, $F_{8}F_{8}S_{2}S_{2}S_{4}$, $F_{8}F_{8}S_{22}S_{2}S_{2}$, $F_{8}F_{8}S_{2}S_{2}S_{2}$, $F_{26}F_{43}S_{22}V_{1}V_{2}$, $F_{26}F_{14}S_{2}V_{1}V_{2}$, $F_{22}F_{23}S_{22}V_{1}V_{2}$, $F_{22}F_{6}S_{2}V_{1}V_{2}$, $F_{43}F_{9}S_{2}V_{1}V_{2}$, $F_{9}F_{14}S_{22}V_{1}V_{2}$, $F_{9}F_{14}S_{2}V_{1}V_{2}$, $F_{23}F_{5}S_{2}V_{1}V_{2}$, $F_{5}F_{6}S_{22}V_{1}V_{2}$, $F_{5}F_{6}S_{2}V_{1}V_{2}$, $F_{19}F_{29}S_{22}V_{12}V_{18}$, $F_{19}F_{29}S_{22}V_{12}V_{1}$, $F_{17}F_{29}S_{22}V_{12}V_{18}$, $F_{17}F_{29}S_{22}V_{12}V_{1}$, $F_{19}F_{29}S_{2}V_{12}V_{18}$, $F_{19}F_{29}S_{2}V_{12}V_{1}$, $F_{17}F_{29}S_{2}V_{12}V_{18}$, $F_{17}F_{29}S_{2}V_{12}V_{1}$, $F_{3}F_{19}S_{2}V_{12}V_{1}$, $F_{3}F_{17}S_{2}V_{12}V_{1}$, $F_{25}F_{43}S_{2}V_{18}V_{1}$, $F_{25}F_{14}S_{2}V_{1}V_{1}$, $F_{43}F_{8}S_{2}V_{1}V_{1}$, $F_{8}F_{14}S_{2}V_{18}V_{1}$, $F_{8}F_{14}S_{2}V_{1}V_{1}$, $F_{42}F_{26}S_{1}V_{18}V_{2}$, $F_{26}F_{13}S_{1}V_{1}V_{2}$, $F_{22}F_{42}S_{1}V_{18}V_{2}$, $F_{22}F_{13}S_{1}V_{1}V_{2}$, $F_{42}F_{9}S_{1}V_{1}V_{2}$, $F_{13}F_{9}S_{1}V_{18}V_{2}$, $F_{13}F_{9}S_{1}V_{1}V_{2}$, $F_{42}F_{5}S_{1}V_{1}V_{2}$, $F_{5}F_{13}S_{1}V_{18}V_{2}$, $F_{5}F_{13}S_{1}V_{1}V_{2}$, $F_{25}F_{29}S_{22}S_{2}S_{4}$, $F_{8}F_{29}S_{22}S_{2}S_{4}$, $F_{25}F_{29}S_{22}S_{2}S_{2}$, $F_{8}F_{29}S_{22}S_{2}S_{2}$, $F_{25}F_{29}S_{2}S_{2}S_{4}$, $F_{8}F_{29}S_{2}S_{2}S_{4}$, $F_{25}F_{29}S_{2}S_{2}S_{2}$, $F_{8}F_{29}S_{2}S_{2}S_{2}$, $F_{3}F_{8}S_{2}S_{2}S_{4}$, $F_{3}F_{8}S_{2}S_{2}S_{2}$, $F_{43}F_{47}S_{2}V_{18}V_{1}$, $F_{14}F_{47}S_{2}V_{18}V_{1}$, $F_{23}F_{28}S_{2}V_{18}V_{1}$, $F_{6}F_{28}S_{2}V_{18}V_{1}$, $F_{43}F_{47}S_{2}V_{1}V_{1}$, $F_{14}F_{47}S_{2}V_{1}V_{1}$, $F_{23}F_{28}S_{2}V_{1}V_{1}$, $F_{6}F_{28}S_{2}V_{1}V_{1}$, $F_{11}F_{14}S_{2}V_{1}V_{1}$, $F_{2}F_{6}S_{2}V_{1}V_{1}$, $F_{26}F_{30}S_{2}V_{19}V_{2}$, $F_{26}F_{30}S_{2}V_{2}V_{2}$, $F_{22}F_{27}S_{2}V_{19}V_{2}$, $F_{22}F_{27}S_{2}V_{2}V_{2}$, $F_{9}F_{30}S_{2}V_{19}V_{2}$, $F_{9}F_{30}S_{2}V_{2}V_{2}$, $F_{4}F_{9}S_{2}V_{2}V_{2}$, $F_{5}F_{27}S_{2}V_{19}V_{2}$, $F_{5}F_{27}S_{2}V_{2}V_{2}$, $F_{1}F_{5}S_{2}V_{2}V_{2}$, $F_{43}F_{29}S_{22}V_{1}V_{2}$, $F_{14}F_{29}S_{22}V_{1}V_{2}$, $F_{6}F_{29}S_{22}V_{1}V_{2}$, $F_{43}F_{29}S_{2}V_{1}V_{2}$, $F_{23}F_{29}S_{2}V_{1}V_{2}$, $F_{14}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{14}S_{2}V_{1}V_{2}$, $F_{42}F_{47}S_{1}V_{18}V_{2}$, $F_{13}F_{47}S_{1}V_{18}V_{2}$, $F_{42}F_{28}S_{1}V_{18}V_{2}$, $F_{13}F_{28}S_{1}V_{18}V_{2}$, $F_{42}F_{47}S_{1}V_{1}V_{2}$, $F_{13}F_{47}S_{1}V_{1}V_{2}$, $F_{42}F_{28}S_{1}V_{1}V_{2}$, $F_{13}F_{28}S_{1}V_{1}V_{2}$, $F_{11}F_{13}S_{1}V_{1}V_{2}$, $F_{2}F_{13}S_{1}V_{1}V_{2}$, $F_{25}F_{30}S_{2}V_{19}V_{2}$, $F_{25}F_{27}S_{2}V_{19}V_{2}$, $F_{25}F_{30}S_{2}V_{2}V_{2}$, $F_{25}F_{27}S_{2}V_{2}V_{2}$, $F_{8}F_{30}S_{2}V_{19}V_{2}$, $F_{8}F_{27}S_{2}V_{19}V_{2}$, $F_{8}F_{30}S_{2}V_{2}V_{2}$, $F_{8}F_{27}S_{2}V_{2}V_{2}$, $F_{4}F_{8}S_{2}V_{2}V_{2}$, $F_{1}F_{8}S_{2}V_{2}V_{2}$, $F_{19}F_{46}S_{21}V_{12}V_{19}$, $F_{19}F_{46}S_{21}V_{12}V_{2}$, $F_{17}F_{46}S_{21}V_{12}V_{19}$, $F_{17}F_{46}S_{21}V_{12}V_{2}$, $F_{19}F_{46}S_{1}V_{12}V_{19}$, $F_{19}F_{46}S_{1}V_{12}V_{2}$, $F_{17}F_{46}S_{1}V_{12}V_{19}$, $F_{17}F_{46}S_{1}V_{12}V_{2}$, $F_{10}F_{19}S_{1}V_{12}V_{2}$, $F_{10}F_{17}S_{1}V_{12}V_{2}$, $F_{25}F_{26}S_{2}V_{19}V_{2}$, $F_{22}F_{25}S_{2}V_{19}V_{2}$, $F_{25}F_{9}S_{2}V_{2}V_{2}$, $F_{25}F_{5}S_{2}V_{2}V_{2}$, $F_{26}F_{8}S_{2}V_{2}V_{2}$, $F_{22}F_{8}S_{2}V_{2}V_{2}$, $F_{8}F_{9}S_{2}V_{19}V_{2}$, $F_{8}F_{9}S_{2}V_{2}V_{2}$, $F_{5}F_{8}S_{2}V_{19}V_{2}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{25}F_{46}S_{21}S_{1}S_{4}$, $F_{8}F_{46}S_{21}S_{1}S_{4}$, $F_{25}F_{46}S_{21}S_{1}S_{2}$, $F_{8}F_{46}S_{21}S_{1}S_{2}$, $F_{25}F_{46}S_{1}S_{1}S_{4}$, $F_{8}F_{46}S_{1}S_{1}S_{4}$, $F_{25}F_{46}S_{1}S_{1}S_{2}$, $F_{8}F_{46}S_{1}S_{1}S_{2}$, $F_{10}F_{8}S_{1}S_{1}S_{4}$, $F_{10}F_{8}S_{1}S_{1}S_{2}$, $F_{26}F_{47}S_{1}V_{18}V_{2}$, $F_{9}F_{47}S_{1}V_{18}V_{2}$, $F_{22}F_{28}S_{1}V_{18}V_{2}$, $F_{5}F_{28}S_{1}V_{18}V_{2}$, $F_{26}F_{47}S_{1}V_{1}V_{2}$, $F_{9}F_{47}S_{1}V_{1}V_{2}$, $F_{22}F_{28}S_{1}V_{1}V_{2}$, $F_{5}F_{28}S_{1}V_{1}V_{2}$, $F_{11}F_{9}S_{1}V_{1}V_{2}$, $F_{2}F_{5}S_{1}V_{1}V_{2}$, $F_{43}F_{46}S_{21}V_{1}V_{1}$, $F_{23}F_{46}S_{21}V_{1}V_{1}$, $F_{14}F_{46}S_{21}V_{1}V_{1}$, $F_{6}F_{46}S_{21}V_{1}V_{1}$, $F_{43}F_{46}S_{1}V_{1}V_{1}$, $F_{23}F_{46}S_{1}V_{1}V_{1}$, $F_{14}F_{46}S_{1}V_{1}V_{1}$, $F_{6}F_{46}S_{1}V_{1}V_{1}$, $F_{10}F_{14}S_{1}V_{1}V_{1}$, $F_{10}F_{6}S_{1}V_{1}V_{1}$, $F_{25}F_{47}S_{2}V_{18}V_{1}$, $F_{8}F_{47}S_{2}V_{18}V_{1}$, $F_{8}F_{28}S_{2}V_{18}V_{1}$, $F_{25}F_{47}S_{2}V_{1}V_{1}$, $F_{8}F_{47}S_{2}V_{1}V_{1}$, $F_{11}F_{8}S_{2}V_{1}V_{1}$, $F_{26}F_{29}S_{22}V_{1}V_{2}$, $F_{22}F_{29}S_{22}V_{1}V_{2}$, $F_{9}F_{29}S_{22}V_{1}V_{2}$, $F_{5}F_{29}S_{22}V_{1}V_{2}$, $F_{26}F_{29}S_{2}V_{1}V_{2}$, $F_{9}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{9}S_{2}V_{1}V_{2}$, $F_{42}F_{46}S_{21}S_{1}S_{4}$, $F_{42}F_{46}S_{21}S_{1}S_{2}$, $F_{13}F_{46}S_{21}S_{1}S_{4}$, $F_{13}F_{46}S_{21}S_{1}S_{2}$, $F_{42}F_{46}S_{1}S_{1}S_{4}$, $F_{42}F_{46}S_{1}S_{1}S_{2}$, $F_{13}F_{46}S_{1}S_{1}S_{4}$, $F_{13}F_{46}S_{1}S_{1}S_{2}$, $F_{10}F_{13}S_{1}S_{1}S_{4}$, $F_{10}F_{13}S_{1}S_{1}S_{2}$, $F_{46}F_{30}S_{21}V_{12}V_{19}$, $F_{27}F_{46}S_{21}V_{12}V_{19}$, $F_{46}F_{30}S_{21}V_{12}V_{2}$, $F_{27}F_{46}S_{21}V_{12}V_{2}$, $F_{46}F_{30}S_{1}V_{12}V_{19}$, $F_{27}F_{46}S_{1}V_{12}V_{19}$, $F_{46}F_{30}S_{1}V_{12}V_{2}$, $F_{27}F_{46}S_{1}V_{12}V_{2}$, $F_{10}F_{4}S_{1}V_{12}V_{2}$, $F_{1}F_{10}S_{1}V_{12}V_{2}$, $F_{29}F_{47}S_{22}V_{12}V_{18}$, $F_{29}F_{47}S_{22}V_{12}V_{1}$, $F_{29}F_{47}S_{2}V_{12}V_{18}$, $F_{29}F_{47}S_{2}V_{12}V_{1}$, $F_{3}F_{11}S_{2}V_{12}V_{1}$, $F_{19}F_{30}S_{21}S_{4}V_{19}$, $F_{19}F_{30}S_{1}S_{4}V_{19}$, $F_{17}F_{27}S_{21}S_{2}V_{19}$, $F_{17}F_{27}S_{1}S_{2}V_{19}$, $F_{19}F_{30}S_{21}S_{4}V_{2}$, $F_{19}F_{30}S_{1}S_{4}V_{2}$, $F_{17}F_{27}S_{21}S_{2}V_{2}$, $F_{17}F_{27}S_{1}S_{2}V_{2}$, $F_{4}F_{19}S_{1}S_{4}V_{2}$, $F_{1}F_{17}S_{1}S_{2}V_{2}$, $F_{43}F_{43}S_{21}S_{24}V_{1}$, $F_{23}F_{23}S_{21}S_{22}V_{1}$, $F_{43}F_{14}S_{24}S_{1}V_{1}$, $F_{23}F_{6}S_{22}S_{1}V_{1}$, $F_{36}F_{29}S_{21}S_{24}V_{1}$, $F_{36}F_{29}S_{24}S_{1}V_{1}$, $F_{36}F_{29}S_{21}S_{22}V_{1}$, $F_{36}F_{29}S_{22}S_{1}V_{1}$, $F_{36}F_{29}S_{21}S_{4}V_{1}$, $F_{36}F_{29}S_{1}S_{4}V_{1}$, $F_{3}F_{36}S_{1}S_{4}V_{1}$, $F_{36}F_{29}S_{21}S_{2}V_{1}$, $F_{36}F_{29}S_{1}S_{2}V_{1}$, $F_{3}F_{36}S_{1}S_{2}V_{1}$, $F_{25}F_{42}S_{21}S_{4}V_{19}$, $F_{25}F_{13}S_{1}S_{4}V_{2}$, $F_{42}F_{8}S_{1}S_{4}V_{19}$, $F_{8}F_{13}S_{21}S_{4}V_{2}$, $F_{8}F_{13}S_{1}S_{4}V_{2}$, $F_{25}F_{42}S_{21}S_{2}V_{19}$, $F_{25}F_{13}S_{1}S_{2}V_{2}$, $F_{42}F_{8}S_{1}S_{2}V_{19}$, $F_{8}F_{13}S_{21}S_{2}V_{2}$, $F_{8}F_{13}S_{1}S_{2}V_{2}$, $F_{19}F_{47}S_{22}S_{4}V_{18}$, $F_{19}F_{47}S_{2}S_{4}V_{18}$, $F_{17}F_{28}S_{22}S_{2}V_{18}$, $F_{17}F_{28}S_{2}S_{2}V_{18}$, $F_{26}F_{43}S_{22}S_{24}V_{2}$, $F_{26}F_{14}S_{2}S_{4}V_{2}$, $F_{22}F_{23}S_{22}S_{22}V_{2}$, $F_{43}F_{9}S_{24}S_{2}V_{2}$, $F_{9}F_{14}S_{22}S_{4}V_{2}$, $F_{9}F_{14}S_{2}S_{4}V_{2}$, $F_{23}F_{5}S_{22}S_{2}V_{2}$, $F_{7}F_{29}S_{22}S_{24}V_{2}$, $F_{7}F_{29}S_{22}S_{22}V_{2}$, $F_{7}F_{29}S_{22}S_{4}V_{2}$, $F_{25}F_{25}S_{22}S_{4}V_{18}$, $F_{25}F_{8}S_{2}S_{4}V_{18}$, $F_{25}F_{25}S_{22}S_{2}V_{18}$, $F_{25}F_{8}S_{2}S_{2}V_{18}$, $F_{19}F_{29}S_{22}S_{4}V_{18}$, $F_{19}F_{29}S_{22}S_{4}V_{1}$, $F_{17}F_{29}S_{22}S_{2}V_{18}$, $F_{17}F_{29}S_{22}S_{2}V_{1}$, $F_{19}F_{29}S_{2}S_{4}V_{18}$, $F_{19}F_{29}S_{2}S_{4}V_{1}$, $F_{17}F_{29}S_{2}S_{2}V_{18}$, $F_{17}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{19}S_{2}S_{4}V_{1}$, $F_{3}F_{17}S_{2}S_{2}V_{1}$, $F_{36}F_{47}V_{18}V_{18}V_{1}$, $F_{36}F_{47}V_{18}V_{1}V_{1}$, $F_{36}F_{28}V_{18}V_{18}V_{1}$, $F_{36}F_{28}V_{18}V_{1}V_{1}$, $F_{36}F_{47}V_{1}V_{1}V_{1}$, $F_{36}F_{28}V_{1}V_{1}V_{1}$, $F_{11}F_{36}V_{1}V_{1}V_{1}$, $F_{2}F_{36}V_{1}V_{1}V_{1}$, $F_{42}F_{26}V_{18}V_{19}V_{2}$, $F_{26}F_{13}V_{1}V_{2}V_{2}$, $F_{22}F_{42}V_{18}V_{19}V_{2}$, $F_{22}F_{13}V_{1}V_{2}V_{2}$, $F_{42}F_{9}V_{19}V_{1}V_{2}$, $F_{13}F_{9}V_{18}V_{2}V_{2}$, $F_{13}F_{9}V_{1}V_{2}V_{2}$, $F_{42}F_{5}V_{19}V_{1}V_{2}$, $F_{5}F_{13}V_{18}V_{2}V_{2}$, $F_{5}F_{13}V_{1}V_{2}V_{2}$, $F_{7}F_{30}V_{18}V_{19}V_{2}$, $F_{7}F_{27}V_{18}V_{19}V_{2}$, $F_{7}F_{30}V_{18}V_{2}V_{2}$, $F_{7}F_{27}V_{18}V_{2}V_{2}$, $F_{25}F_{43}V_{18}V_{18}V_{1}$, $F_{23}F_{25}V_{18}V_{18}V_{1}$, $F_{25}F_{14}V_{18}V_{1}V_{1}$, $F_{25}F_{6}V_{18}V_{1}V_{1}$, $F_{23}F_{25}S_{22}S_{4}V_{18}$, $F_{23}F_{8}S_{22}S_{4}V_{1}$, $F_{23}F_{8}S_{22}S_{2}V_{1}$, $F_{43}F_{29}S_{22}S_{24}V_{2}$, $F_{23}F_{29}S_{22}S_{22}V_{2}$, $F_{14}F_{29}S_{22}S_{4}V_{2}$, $F_{43}F_{29}S_{24}S_{2}V_{2}$, $F_{14}F_{29}S_{2}S_{4}V_{2}$, $F_{3}F_{14}S_{2}S_{4}V_{2}$, $F_{42}F_{47}V_{18}V_{19}V_{2}$, $F_{13}F_{47}V_{18}V_{2}V_{2}$, $F_{42}F_{28}V_{18}V_{19}V_{2}$, $F_{13}F_{28}V_{18}V_{2}V_{2}$, $F_{42}F_{47}V_{19}V_{1}V_{2}$, $F_{13}F_{47}V_{1}V_{2}V_{2}$, $F_{42}F_{28}V_{19}V_{1}V_{2}$, $F_{13}F_{28}V_{1}V_{2}V_{2}$, $F_{11}F_{13}V_{1}V_{2}V_{2}$, $F_{2}F_{13}V_{1}V_{2}V_{2}$, $F_{25}F_{30}V_{18}V_{19}V_{2}$, $F_{25}F_{27}V_{18}V_{19}V_{2}$, $F_{25}F_{30}V_{18}V_{2}V_{2}$, $F_{25}F_{27}V_{18}V_{2}V_{2}$, $F_{23}F_{29}S_{22}S_{24}V_{2}$, $F_{23}F_{29}S_{22}S_{4}V_{2}$, $F_{19}F_{46}S_{21}S_{4}V_{19}$, $F_{19}F_{46}S_{21}S_{4}V_{2}$, $F_{17}F_{46}S_{21}S_{2}V_{19}$, $F_{17}F_{46}S_{21}S_{2}V_{2}$, $F_{19}F_{46}S_{1}S_{4}V_{19}$, $F_{19}F_{46}S_{1}S_{4}V_{2}$, $F_{17}F_{46}S_{1}S_{2}V_{19}$, $F_{17}F_{46}S_{1}S_{2}V_{2}$, $F_{10}F_{19}S_{1}S_{4}V_{2}$, $F_{10}F_{17}S_{1}S_{2}V_{2}$, $F_{7}F_{47}V_{18}V_{19}V_{2}$, $F_{7}F_{47}V_{18}V_{2}V_{2}$, $F_{7}F_{28}V_{18}V_{19}V_{2}$, $F_{7}F_{28}V_{18}V_{2}V_{2}$, $F_{7}F_{47}V_{19}V_{1}V_{2}$, $F_{7}F_{47}V_{1}V_{2}V_{2}$, $F_{7}F_{28}V_{19}V_{1}V_{2}$, $F_{7}F_{28}V_{1}V_{2}V_{2}$, $F_{11}F_{7}V_{1}V_{2}V_{2}$, $F_{2}F_{7}V_{1}V_{2}V_{2}$, $F_{25}F_{26}V_{18}V_{19}V_{2}$, $F_{22}F_{25}V_{18}V_{19}V_{2}$, $F_{25}F_{9}V_{18}V_{2}V_{2}$, $F_{25}F_{5}V_{18}V_{2}V_{2}$, $F_{22}F_{25}S_{21}S_{4}V_{19}$, $F_{25}F_{5}S_{1}S_{4}V_{2}$, $F_{22}F_{8}S_{21}S_{4}V_{2}$, $F_{5}F_{8}S_{1}S_{4}V_{19}$, $F_{5}F_{8}S_{1}S_{4}V_{2}$, $F_{22}F_{25}S_{21}S_{2}V_{19}$, $F_{25}F_{5}S_{1}S_{2}V_{2}$, $F_{22}F_{8}S_{21}S_{2}V_{2}$, $F_{5}F_{8}S_{1}S_{2}V_{19}$, $F_{5}F_{8}S_{1}S_{2}V_{2}$, $F_{43}F_{46}S_{21}S_{24}V_{1}$, $F_{23}F_{46}S_{21}S_{22}V_{1}$, $F_{43}F_{46}S_{24}S_{1}V_{1}$, $F_{23}F_{46}S_{22}S_{1}V_{1}$, $F_{25}F_{47}V_{18}V_{18}V_{1}$, $F_{25}F_{28}V_{18}V_{18}V_{1}$, $F_{22}F_{29}S_{21}S_{24}V_{1}$, $F_{5}F_{29}S_{24}S_{1}V_{1}$, $F_{22}F_{29}S_{21}S_{22}V_{1}$, $F_{5}F_{29}S_{22}S_{1}V_{1}$, $F_{22}F_{29}S_{21}S_{4}V_{1}$, $F_{5}F_{29}S_{1}S_{4}V_{1}$, $F_{3}F_{5}S_{1}S_{4}V_{1}$, $F_{22}F_{29}S_{21}S_{2}V_{1}$, $F_{5}F_{29}S_{1}S_{2}V_{1}$, $F_{3}F_{5}S_{1}S_{2}V_{1}$, $F_{36}F_{46}S_{21}S_{24}V_{1}$, $F_{36}F_{46}S_{21}S_{22}V_{1}$, $F_{36}F_{46}S_{21}S_{4}V_{1}$, $F_{36}F_{46}S_{21}S_{2}V_{1}$, $F_{23}F_{26}S_{22}S_{24}V_{2}$, $F_{23}F_{9}S_{22}S_{4}V_{2}$, $F_{22}F_{43}S_{21}S_{24}V_{1}$, $F_{43}F_{5}S_{1}S_{4}V_{1}$, $F_{22}F_{23}S_{21}S_{22}V_{1}$, $F_{22}F_{14}S_{21}S_{4}V_{1}$, $F_{5}F_{14}S_{24}S_{1}V_{1}$, $F_{5}F_{14}S_{1}S_{4}V_{1}$, $F_{22}F_{6}S_{21}S_{2}V_{1}$, $F_{42}F_{46}S_{21}S_{4}V_{19}$, $F_{42}F_{46}S_{21}S_{2}V_{19}$, $F_{13}F_{46}S_{21}S_{4}V_{2}$, $F_{13}F_{46}S_{21}S_{2}V_{2}$, $F_{42}F_{46}S_{1}S_{4}V_{19}$, $F_{42}F_{46}S_{1}S_{2}V_{19}$, $F_{13}F_{46}S_{1}S_{4}V_{2}$, $F_{13}F_{46}S_{1}S_{2}V_{2}$, $F_{10}F_{13}S_{1}S_{4}V_{2}$, $F_{10}F_{13}S_{1}S_{2}V_{2}$, $F_{25}F_{29}S_{22}S_{4}V_{18}$, $F_{23}F_{47}S_{22}S_{4}V_{18}$, $F_{23}F_{28}S_{22}S_{2}V_{18}$, $F_{23}F_{47}S_{22}S_{4}V_{1}$, $F_{22}F_{30}S_{21}S_{4}V_{19}$, $F_{5}F_{30}S_{1}S_{4}V_{19}$, $F_{22}F_{27}S_{21}S_{2}V_{19}$, $F_{5}F_{27}S_{1}S_{2}V_{19}$, $F_{22}F_{30}S_{21}S_{4}V_{2}$, $F_{5}F_{30}S_{1}S_{4}V_{2}$, $F_{22}F_{27}S_{21}S_{2}V_{2}$, $F_{5}F_{27}S_{1}S_{2}V_{2}$, $F_{4}F_{5}S_{1}S_{4}V_{2}$, $F_{1}F_{5}S_{1}S_{2}V_{2}$, $F_{19}F_{30}S_{21}V_{19}V_{1}$, $F_{19}F_{30}S_{1}V_{19}V_{1}$, $F_{17}F_{27}S_{21}V_{19}V_{1}$, $F_{17}F_{27}S_{1}V_{19}V_{1}$, $F_{19}F_{30}S_{21}V_{1}V_{2}$, $F_{19}F_{30}S_{1}V_{1}V_{2}$, $F_{17}F_{27}S_{21}V_{1}V_{2}$, $F_{17}F_{27}S_{1}V_{1}V_{2}$, $F_{4}F_{19}S_{1}V_{1}V_{2}$, $F_{1}F_{17}S_{1}V_{1}V_{2}$, $F_{25}F_{42}S_{21}S_{24}S_{1}$, $F_{25}F_{42}S_{21}S_{22}S_{1}$, $F_{25}F_{13}S_{24}S_{1}S_{1}$, $F_{25}F_{13}S_{22}S_{1}S_{1}$, $F_{36}F_{29}S_{21}S_{24}S_{1}$, $F_{36}F_{29}S_{24}S_{1}S_{1}$, $F_{36}F_{29}S_{21}S_{22}S_{1}$, $F_{36}F_{29}S_{22}S_{1}S_{1}$, $F_{36}F_{29}S_{21}S_{1}S_{4}$, $F_{36}F_{29}S_{1}S_{1}S_{4}$, $F_{3}F_{36}S_{1}S_{1}S_{4}$, $F_{36}F_{29}S_{21}S_{1}S_{2}$, $F_{36}F_{29}S_{1}S_{1}S_{2}$, $F_{3}F_{36}S_{1}S_{1}S_{2}$, $F_{43}F_{43}S_{21}V_{19}V_{1}$, $F_{43}F_{14}S_{1}V_{1}V_{2}$, $F_{23}F_{23}S_{21}V_{19}V_{1}$, $F_{23}F_{6}S_{1}V_{1}V_{2}$, $F_{43}F_{14}S_{1}V_{19}V_{1}$, $F_{14}F_{14}S_{21}V_{1}V_{2}$, $F_{14}F_{14}S_{1}V_{1}V_{2}$, $F_{23}F_{6}S_{1}V_{19}V_{1}$, $F_{6}F_{6}S_{21}V_{1}V_{2}$, $F_{6}F_{6}S_{1}V_{1}V_{2}$, $F_{19}F_{47}S_{22}V_{18}V_{1}$, $F_{19}F_{47}S_{2}V_{18}V_{1}$, $F_{17}F_{28}S_{22}V_{18}V_{1}$, $F_{17}F_{28}S_{2}V_{18}V_{1}$, $F_{19}F_{47}S_{22}V_{1}V_{1}$, $F_{19}F_{47}S_{2}V_{1}V_{1}$, $F_{17}F_{28}S_{22}V_{1}V_{1}$, $F_{17}F_{28}S_{2}V_{1}V_{1}$, $F_{11}F_{19}S_{2}V_{1}V_{1}$, $F_{2}F_{17}S_{2}V_{1}V_{1}$, $F_{25}F_{25}S_{22}S_{24}S_{2}$, $F_{25}F_{25}S_{22}S_{22}S_{2}$, $F_{25}F_{8}S_{24}S_{2}S_{2}$, $F_{25}F_{8}S_{22}S_{2}S_{2}$, $F_{7}F_{29}S_{22}S_{24}S_{2}$, $F_{7}F_{29}S_{24}S_{2}S_{2}$, $F_{7}F_{29}S_{22}S_{22}S_{2}$, $F_{7}F_{29}S_{22}S_{2}S_{2}$, $F_{7}F_{29}S_{22}S_{2}S_{4}$, $F_{7}F_{29}S_{2}S_{2}S_{4}$, $F_{3}F_{7}S_{2}S_{2}S_{4}$, $F_{7}F_{29}S_{2}S_{2}S_{2}$, $F_{3}F_{7}S_{2}S_{2}S_{2}$, $F_{26}F_{43}S_{22}V_{18}V_{1}$, $F_{43}F_{9}S_{2}V_{1}V_{1}$, $F_{22}F_{23}S_{22}V_{18}V_{1}$, $F_{23}F_{5}S_{2}V_{1}V_{1}$, $F_{26}F_{14}S_{2}V_{18}V_{1}$, $F_{9}F_{14}S_{22}V_{1}V_{1}$, $F_{9}F_{14}S_{2}V_{1}V_{1}$, $F_{22}F_{6}S_{2}V_{18}V_{1}$, $F_{5}F_{6}S_{22}V_{1}V_{1}$, $F_{5}F_{6}S_{2}V_{1}V_{1}$, $F_{19}F_{29}S_{22}V_{18}V_{1}$, $F_{19}F_{29}S_{22}V_{1}V_{1}$, $F_{17}F_{29}S_{22}V_{18}V_{1}$, $F_{17}F_{29}S_{22}V_{1}V_{1}$, $F_{19}F_{29}S_{2}V_{18}V_{1}$, $F_{19}F_{29}S_{2}V_{1}V_{1}$, $F_{3}F_{19}S_{2}V_{1}V_{1}$, $F_{36}F_{47}S_{1}V_{18}V_{18}$, $F_{36}F_{47}S_{1}V_{18}V_{1}$, $F_{36}F_{28}S_{1}V_{18}V_{18}$, $F_{36}F_{28}S_{1}V_{18}V_{1}$, $F_{36}F_{47}S_{1}V_{1}V_{1}$, $F_{36}F_{28}S_{1}V_{1}V_{1}$, $F_{11}F_{36}S_{1}V_{1}V_{1}$, $F_{2}F_{36}S_{1}V_{1}V_{1}$, $F_{25}F_{43}S_{2}V_{18}V_{19}$, $F_{23}F_{25}S_{2}V_{18}V_{19}$, $F_{25}F_{14}S_{2}V_{1}V_{2}$, $F_{43}F_{8}S_{2}V_{19}V_{1}$, $F_{23}F_{8}S_{2}V_{19}V_{1}$, $F_{8}F_{14}S_{2}V_{18}V_{2}$, $F_{8}F_{14}S_{2}V_{1}V_{2}$, $F_{7}F_{30}S_{2}V_{18}V_{19}$, $F_{7}F_{30}S_{2}V_{19}V_{1}$, $F_{7}F_{27}S_{2}V_{18}V_{19}$, $F_{7}F_{27}S_{2}V_{19}V_{1}$, $F_{7}F_{30}S_{2}V_{18}V_{2}$, $F_{7}F_{30}S_{2}V_{1}V_{2}$, $F_{4}F_{7}S_{2}V_{1}V_{2}$, $F_{42}F_{26}S_{1}V_{18}V_{18}$, $F_{22}F_{42}S_{1}V_{18}V_{18}$, $F_{42}F_{9}S_{1}V_{1}V_{1}$, $F_{42}F_{5}S_{1}V_{1}V_{1}$, $F_{26}F_{13}S_{1}V_{18}V_{1}$, $F_{22}F_{13}S_{1}V_{18}V_{1}$, $F_{13}F_{9}S_{1}V_{18}V_{1}$, $F_{13}F_{9}S_{1}V_{1}V_{1}$, $F_{5}F_{13}S_{1}V_{18}V_{1}$, $F_{5}F_{13}S_{1}V_{1}V_{1}$, $F_{25}F_{43}S_{22}V_{18}V_{1}$, $F_{25}F_{14}S_{22}V_{1}V_{1}$, $F_{25}F_{6}S_{22}V_{1}V_{1}$, $F_{25}F_{29}S_{22}S_{24}S_{2}$, $F_{25}F_{29}S_{22}S_{22}S_{2}$, $F_{25}F_{29}S_{24}S_{2}S_{2}$, $F_{43}F_{47}S_{2}V_{18}V_{19}$, $F_{14}F_{47}S_{2}V_{18}V_{2}$, $F_{23}F_{28}S_{2}V_{18}V_{19}$, $F_{6}F_{28}S_{2}V_{18}V_{2}$, $F_{43}F_{47}S_{2}V_{19}V_{1}$, $F_{14}F_{47}S_{2}V_{1}V_{2}$, $F_{23}F_{28}S_{2}V_{19}V_{1}$, $F_{6}F_{28}S_{2}V_{1}V_{2}$, $F_{11}F_{14}S_{2}V_{1}V_{2}$, $F_{2}F_{6}S_{2}V_{1}V_{2}$, $F_{26}F_{30}S_{2}V_{18}V_{19}$, $F_{9}F_{30}S_{2}V_{19}V_{1}$, $F_{22}F_{27}S_{2}V_{18}V_{19}$, $F_{5}F_{27}S_{2}V_{19}V_{1}$, $F_{26}F_{30}S_{2}V_{18}V_{2}$, $F_{9}F_{30}S_{2}V_{1}V_{2}$, $F_{22}F_{27}S_{2}V_{18}V_{2}$, $F_{5}F_{27}S_{2}V_{1}V_{2}$, $F_{4}F_{9}S_{2}V_{1}V_{2}$, $F_{1}F_{5}S_{2}V_{1}V_{2}$, $F_{8}F_{29}S_{24}S_{2}S_{2}$, $F_{19}F_{46}S_{21}V_{19}V_{1}$, $F_{19}F_{46}S_{21}V_{1}V_{2}$, $F_{17}F_{46}S_{21}V_{19}V_{1}$, $F_{17}F_{46}S_{21}V_{1}V_{2}$, $F_{19}F_{46}S_{1}V_{19}V_{1}$, $F_{19}F_{46}S_{1}V_{1}V_{2}$, $F_{17}F_{46}S_{1}V_{19}V_{1}$, $F_{17}F_{46}S_{1}V_{1}V_{2}$, $F_{10}F_{19}S_{1}V_{1}V_{2}$, $F_{10}F_{17}S_{1}V_{1}V_{2}$, $F_{7}F_{47}S_{2}V_{18}V_{19}$, $F_{7}F_{47}S_{2}V_{18}V_{2}$, $F_{7}F_{28}S_{2}V_{18}V_{19}$, $F_{7}F_{28}S_{2}V_{18}V_{2}$, $F_{7}F_{47}S_{2}V_{19}V_{1}$, $F_{7}F_{47}S_{2}V_{1}V_{2}$, $F_{7}F_{28}S_{2}V_{19}V_{1}$, $F_{7}F_{28}S_{2}V_{1}V_{2}$, $F_{11}F_{7}S_{2}V_{1}V_{2}$, $F_{2}F_{7}S_{2}V_{1}V_{2}$, $F_{25}F_{26}S_{2}V_{18}V_{19}$, $F_{25}F_{9}S_{2}V_{1}V_{2}$, $F_{26}F_{8}S_{2}V_{18}V_{2}$, $F_{22}F_{8}S_{2}V_{18}V_{2}$, $F_{8}F_{9}S_{2}V_{19}V_{1}$, $F_{8}F_{9}S_{2}V_{1}V_{2}$, $F_{24}F_{43}S_{21}V_{19}V_{1}$, $F_{43}F_{7}S_{1}V_{1}V_{2}$, $F_{23}F_{24}S_{21}V_{19}V_{1}$, $F_{23}F_{7}S_{1}V_{1}V_{2}$, $F_{24}F_{14}S_{21}V_{1}V_{2}$, $F_{7}F_{14}S_{1}V_{19}V_{1}$, $F_{7}F_{14}S_{1}V_{1}V_{2}$, $F_{24}F_{6}S_{21}V_{1}V_{2}$, $F_{6}F_{7}S_{1}V_{19}V_{1}$, $F_{6}F_{7}S_{1}V_{1}V_{2}$, $F_{25}F_{46}S_{21}S_{24}S_{1}$, $F_{25}F_{46}S_{21}S_{22}S_{1}$, $F_{25}F_{46}S_{24}S_{1}S_{1}$, $F_{25}F_{46}S_{22}S_{1}S_{1}$, $F_{26}F_{47}S_{1}V_{18}V_{18}$, $F_{9}F_{47}S_{1}V_{18}V_{1}$, $F_{22}F_{28}S_{1}V_{18}V_{18}$, $F_{5}F_{28}S_{1}V_{18}V_{1}$, $F_{26}F_{47}S_{1}V_{18}V_{1}$, $F_{9}F_{47}S_{1}V_{1}V_{1}$, $F_{22}F_{28}S_{1}V_{18}V_{1}$, $F_{5}F_{28}S_{1}V_{1}V_{1}$, $F_{11}F_{9}S_{1}V_{1}V_{1}$, $F_{2}F_{5}S_{1}V_{1}V_{1}$, $F_{24}F_{29}S_{21}S_{24}S_{1}$, $F_{7}F_{29}S_{24}S_{1}S_{1}$, $F_{24}F_{29}S_{21}S_{22}S_{1}$, $F_{7}F_{29}S_{22}S_{1}S_{1}$, $F_{24}F_{29}S_{21}S_{1}S_{4}$, $F_{7}F_{29}S_{1}S_{1}S_{4}$, $F_{3}F_{7}S_{1}S_{1}S_{4}$, $F_{24}F_{29}S_{21}S_{1}S_{2}$, $F_{7}F_{29}S_{1}S_{1}S_{2}$, $F_{3}F_{7}S_{1}S_{1}S_{2}$, $F_{36}F_{46}S_{21}S_{24}S_{1}$, $F_{36}F_{46}S_{21}S_{22}S_{1}$, $F_{36}F_{46}S_{21}S_{1}S_{4}$, $F_{36}F_{46}S_{21}S_{1}S_{2}$, $F_{36}F_{46}S_{24}S_{1}S_{1}$, $F_{36}F_{46}S_{22}S_{1}S_{1}$, $F_{36}F_{46}S_{1}S_{1}S_{4}$, $F_{36}F_{46}S_{1}S_{1}S_{2}$, $F_{10}F_{36}S_{1}S_{1}S_{4}$, $F_{10}F_{36}S_{1}S_{1}S_{2}$, $F_{25}F_{8}S_{22}S_{2}S_{4}$, $F_{8}F_{8}S_{24}S_{2}S_{2}$, $F_{24}F_{42}S_{21}S_{24}S_{1}$, $F_{24}F_{42}S_{21}S_{22}S_{1}$, $F_{42}F_{7}S_{1}S_{1}S_{4}$, $F_{42}F_{7}S_{1}S_{1}S_{2}$, $F_{24}F_{13}S_{21}S_{1}S_{4}$, $F_{24}F_{13}S_{21}S_{1}S_{2}$, $F_{7}F_{13}S_{24}S_{1}S_{1}$, $F_{7}F_{13}S_{22}S_{1}S_{1}$, $F_{7}F_{13}S_{1}S_{1}S_{4}$, $F_{7}F_{13}S_{1}S_{1}S_{2}$, $F_{43}F_{46}S_{21}V_{19}V_{1}$, $F_{23}F_{46}S_{21}V_{19}V_{1}$, $F_{14}F_{46}S_{21}V_{1}V_{2}$, $F_{6}F_{46}S_{21}V_{1}V_{2}$, $F_{43}F_{46}S_{1}V_{19}V_{1}$, $F_{23}F_{46}S_{1}V_{19}V_{1}$, $F_{14}F_{46}S_{1}V_{1}V_{2}$, $F_{6}F_{46}S_{1}V_{1}V_{2}$, $F_{10}F_{14}S_{1}V_{1}V_{2}$, $F_{10}F_{6}S_{1}V_{1}V_{2}$, $F_{26}F_{29}S_{22}V_{18}V_{1}$, $F_{22}F_{29}S_{22}V_{18}V_{1}$, $F_{9}F_{29}S_{22}V_{1}V_{1}$, $F_{5}F_{29}S_{22}V_{1}V_{1}$, $F_{26}F_{29}S_{2}V_{18}V_{1}$, $F_{9}F_{29}S_{2}V_{1}V_{1}$, $F_{3}F_{9}S_{2}V_{1}V_{1}$, $F_{25}F_{47}S_{22}V_{18}V_{1}$, $F_{25}F_{47}S_{22}V_{1}V_{1}$, $F_{24}F_{30}S_{21}V_{19}V_{1}$, $F_{7}F_{30}S_{1}V_{19}V_{1}$, $F_{24}F_{27}S_{21}V_{19}V_{1}$, $F_{7}F_{27}S_{1}V_{19}V_{1}$, $F_{24}F_{30}S_{21}V_{1}V_{2}$, $F_{7}F_{30}S_{1}V_{1}V_{2}$, $F_{24}F_{27}S_{21}V_{1}V_{2}$, $F_{7}F_{27}S_{1}V_{1}V_{2}$, $F_{4}F_{7}S_{1}V_{1}V_{2}$, $F_{1}F_{7}S_{1}V_{1}V_{2}$, $F_{25}F_{42}S_{21}S_{24}V_{19}$, $F_{25}F_{42}S_{21}S_{22}V_{19}$, $F_{25}F_{13}S_{24}S_{1}V_{2}$, $F_{25}F_{13}S_{22}S_{1}V_{2}$, $F_{43}F_{43}S_{21}S_{24}V_{19}$, $F_{43}F_{14}S_{24}S_{1}V_{2}$, $F_{23}F_{23}S_{21}S_{22}V_{19}$, $F_{23}F_{6}S_{22}S_{1}V_{2}$, $F_{43}F_{14}S_{1}S_{4}V_{19}$, $F_{14}F_{14}S_{21}S_{4}V_{2}$, $F_{14}F_{14}S_{1}S_{4}V_{2}$, $F_{23}F_{6}S_{1}S_{2}V_{19}$, $F_{6}F_{6}S_{21}S_{2}V_{2}$, $F_{6}F_{6}S_{1}S_{2}V_{2}$, $F_{25}F_{25}S_{22}S_{24}V_{18}$, $F_{25}F_{25}S_{22}S_{22}V_{18}$, $F_{26}F_{43}S_{22}S_{24}V_{18}$, $F_{43}F_{9}S_{24}S_{2}V_{1}$, $F_{22}F_{23}S_{22}S_{22}V_{18}$, $F_{23}F_{5}S_{22}S_{2}V_{1}$, $F_{26}F_{14}S_{2}S_{4}V_{18}$, $F_{23}F_{25}S_{22}S_{24}V_{18}$, $F_{23}F_{25}S_{22}S_{22}V_{18}$, $F_{25}F_{43}V_{18}V_{18}V_{19}$, $F_{23}F_{25}V_{18}V_{18}V_{19}$, $F_{25}F_{14}V_{18}V_{1}V_{2}$, $F_{25}F_{6}V_{18}V_{1}V_{2}$, $F_{42}F_{26}V_{18}V_{18}V_{19}$, $F_{22}F_{42}V_{18}V_{18}V_{19}$, $F_{42}F_{9}V_{19}V_{1}V_{1}$, $F_{42}F_{5}V_{19}V_{1}V_{1}$, $F_{26}F_{13}V_{18}V_{1}V_{2}$, $F_{22}F_{13}V_{18}V_{1}V_{2}$, $F_{25}F_{43}S_{22}S_{24}V_{18}$, $F_{43}F_{8}S_{24}S_{2}V_{1}$, $F_{25}F_{14}S_{22}S_{4}V_{1}$, $F_{22}F_{25}S_{21}S_{24}V_{19}$, $F_{22}F_{25}S_{21}S_{22}V_{19}$, $F_{25}F_{5}S_{24}S_{1}V_{2}$, $F_{25}F_{5}S_{22}S_{1}V_{2}$, $F_{25}F_{26}V_{18}V_{18}V_{19}$, $F_{22}F_{25}V_{18}V_{18}V_{19}$, $F_{25}F_{9}V_{18}V_{1}V_{2}$, $F_{25}F_{5}V_{18}V_{1}V_{2}$, $F_{24}F_{43}S_{21}S_{24}V_{19}$, $F_{43}F_{7}S_{24}S_{1}V_{2}$, $F_{23}F_{24}S_{21}S_{22}V_{19}$, $F_{23}F_{7}S_{22}S_{1}V_{2}$, $F_{24}F_{14}S_{21}S_{4}V_{2}$, $F_{7}F_{14}S_{1}S_{4}V_{19}$, $F_{7}F_{14}S_{1}S_{4}V_{2}$, $F_{24}F_{6}S_{21}S_{2}V_{2}$, $F_{6}F_{7}S_{1}S_{2}V_{19}$, $F_{6}F_{7}S_{1}S_{2}V_{2}$, $F_{22}F_{43}S_{21}S_{24}V_{19}$, $F_{22}F_{23}S_{21}S_{22}V_{19}$, $F_{22}F_{14}S_{21}S_{4}V_{2}$, $F_{22}F_{6}S_{21}S_{2}V_{2}$, $F_{43}F_{5}S_{1}S_{4}V_{19}$, $F_{23}F_{5}S_{1}S_{2}V_{19}$, $F_{5}F_{14}S_{24}S_{1}V_{2}$, $F_{5}F_{14}S_{1}S_{4}V_{2}$, $F_{23}F_{26}S_{22}S_{24}V_{18}$, $F_{23}F_{9}S_{22}S_{4}V_{1}$, $F_{24}F_{42}S_{21}S_{24}V_{19}$, $F_{24}F_{42}S_{21}S_{22}V_{19}$, $F_{42}F_{7}S_{1}S_{4}V_{19}$, $F_{42}F_{7}S_{1}S_{2}V_{19}$, $F_{24}F_{13}S_{21}S_{4}V_{2}$, $F_{24}F_{13}S_{21}S_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{6}$} {{$F_{17}F_{47}S_{15}S_{24}S_{24}$, $F_{17}F_{47}S_{15}S_{24}S_{4}$, $F_{17}F_{28}S_{15}S_{22}S_{22}$, $F_{17}F_{28}S_{15}S_{22}S_{2}$, $F_{17}F_{47}S_{15}S_{4}S_{4}$, $F_{11}F_{17}S_{15}S_{4}S_{4}$, $F_{17}F_{28}S_{15}S_{2}S_{2}$, $F_{2}F_{17}S_{15}S_{2}S_{2}$, $F_{25}F_{25}S_{24}V_{1}V_{1}$, $F_{25}F_{25}S_{22}V_{1}V_{1}$, $F_{25}F_{8}S_{4}V_{1}V_{1}$, $F_{25}F_{8}S_{2}V_{1}V_{1}$, $F_{8}F_{8}S_{24}V_{1}V_{1}$, $F_{8}F_{8}S_{22}V_{1}V_{1}$, $F_{8}F_{8}S_{4}V_{1}V_{1}$, $F_{8}F_{8}S_{2}V_{1}V_{1}$, $F_{25}F_{47}S_{24}V_{1}V_{1}$, $F_{8}F_{47}S_{24}V_{1}V_{1}$, $F_{25}F_{28}S_{22}V_{1}V_{1}$, $F_{8}F_{28}S_{22}V_{1}V_{1}$, $F_{25}F_{47}S_{4}V_{1}V_{1}$, $F_{8}F_{47}S_{4}V_{1}V_{1}$, $F_{11}F_{8}S_{4}V_{1}V_{1}$, $F_{25}F_{28}S_{2}V_{1}V_{1}$, $F_{8}F_{28}S_{2}V_{1}V_{1}$, $F_{2}F_{8}S_{2}V_{1}V_{1}$, $F_{47}F_{47}S_{15}S_{24}S_{24}$, $F_{47}F_{47}S_{15}S_{24}S_{4}$, $F_{28}F_{28}S_{15}S_{22}S_{22}$, $F_{28}F_{28}S_{15}S_{22}S_{2}$, $F_{47}F_{47}S_{15}S_{4}S_{4}$, $F_{11}F_{11}S_{15}S_{4}S_{4}$, $F_{28}F_{28}S_{15}S_{2}S_{2}$, $F_{2}F_{2}S_{15}S_{2}S_{2}$, $F_{36}F_{47}S_{15}S_{24}V_{18}$, $F_{36}F_{47}S_{15}S_{24}V_{1}$, $F_{36}F_{28}S_{15}S_{22}V_{18}$, $F_{36}F_{28}S_{15}S_{22}V_{1}$, $F_{36}F_{47}S_{15}S_{4}V_{18}$, $F_{36}F_{47}S_{15}S_{4}V_{1}$, $F_{11}F_{36}S_{15}S_{4}V_{1}$, $F_{36}F_{28}S_{15}S_{2}V_{18}$, $F_{36}F_{28}S_{15}S_{2}V_{1}$, $F_{2}F_{36}S_{15}S_{2}V_{1}$, $F_{25}F_{43}V_{18}V_{1}V_{1}$, $F_{23}F_{25}V_{18}V_{1}V_{1}$, $F_{25}F_{14}V_{1}V_{1}V_{1}$, $F_{25}F_{6}V_{1}V_{1}V_{1}$, $F_{43}F_{8}V_{1}V_{1}V_{1}$, $F_{23}F_{8}V_{1}V_{1}V_{1}$, $F_{8}F_{14}V_{18}V_{1}V_{1}$, $F_{8}F_{14}V_{1}V_{1}V_{1}$, $F_{6}F_{8}V_{18}V_{1}V_{1}$, $F_{6}F_{8}V_{1}V_{1}V_{1}$, $F_{17}F_{29}S_{15}S_{24}V_{18}$, $F_{17}F_{29}S_{15}S_{24}V_{1}$, $F_{17}F_{29}S_{15}S_{22}V_{18}$, $F_{17}F_{29}S_{15}S_{22}V_{1}$, $F_{17}F_{29}S_{15}S_{4}V_{18}$, $F_{17}F_{29}S_{15}S_{4}V_{1}$, $F_{3}F_{17}S_{15}S_{4}V_{1}$, $F_{17}F_{29}S_{15}S_{2}V_{18}$, $F_{17}F_{29}S_{15}S_{2}V_{1}$, $F_{3}F_{17}S_{15}S_{2}V_{1}$, $F_{43}F_{47}S_{24}S_{2}V_{1}$, $F_{14}F_{47}S_{24}S_{2}V_{1}$, $F_{23}F_{28}S_{22}S_{2}V_{1}$, $F_{6}F_{28}S_{22}S_{2}V_{1}$, $F_{43}F_{47}S_{2}S_{4}V_{1}$, $F_{14}F_{47}S_{2}S_{4}V_{1}$, $F_{11}F_{14}S_{2}S_{4}V_{1}$, $F_{23}F_{28}S_{2}S_{2}V_{1}$, $F_{6}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{6}S_{2}S_{2}V_{1}$, $F_{25}F_{29}S_{24}S_{2}V_{1}$, $F_{25}F_{29}S_{22}S_{2}V_{1}$, $F_{25}F_{29}S_{2}S_{4}V_{1}$, $F_{25}F_{29}S_{2}S_{2}V_{1}$, $F_{8}F_{29}S_{24}S_{2}V_{1}$, $F_{8}F_{29}S_{22}S_{2}V_{1}$, $F_{8}F_{29}S_{2}S_{4}V_{1}$, $F_{3}F_{8}S_{2}S_{4}V_{1}$, $F_{8}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{8}S_{2}S_{2}V_{1}$, $F_{36}F_{46}S_{15}S_{24}V_{18}$, $F_{36}F_{46}S_{15}S_{22}V_{18}$, $F_{36}F_{46}S_{15}S_{4}V_{18}$, $F_{36}F_{46}S_{15}S_{2}V_{18}$, $F_{36}F_{46}S_{15}S_{24}V_{1}$, $F_{36}F_{46}S_{15}S_{22}V_{1}$, $F_{36}F_{46}S_{15}S_{4}V_{1}$, $F_{36}F_{46}S_{15}S_{2}V_{1}$, $F_{10}F_{36}S_{15}S_{4}V_{1}$, $F_{10}F_{36}S_{15}S_{2}V_{1}$, $F_{22}F_{43}S_{24}S_{2}V_{1}$, $F_{22}F_{23}S_{22}S_{2}V_{1}$, $F_{22}F_{14}S_{2}S_{4}V_{1}$, $F_{22}F_{6}S_{2}S_{2}V_{1}$, $F_{43}F_{5}S_{2}S_{4}V_{1}$, $F_{23}F_{5}S_{2}S_{2}V_{1}$, $F_{5}F_{14}S_{24}S_{2}V_{1}$, $F_{5}F_{14}S_{2}S_{4}V_{1}$, $F_{5}F_{6}S_{22}S_{2}V_{1}$, $F_{5}F_{6}S_{2}S_{2}V_{1}$, $F_{25}F_{25}S_{24}S_{2}V_{1}$, $F_{25}F_{25}S_{22}S_{2}V_{1}$, $F_{25}F_{8}S_{2}S_{4}V_{1}$, $F_{25}F_{8}S_{2}S_{2}V_{1}$, $F_{8}F_{8}S_{24}S_{2}V_{1}$, $F_{8}F_{8}S_{22}S_{2}V_{1}$, $F_{8}F_{8}S_{2}S_{4}V_{1}$, $F_{8}F_{8}S_{2}S_{2}V_{1}$, $F_{17}F_{47}S_{15}S_{24}V_{18}$, $F_{17}F_{47}S_{15}S_{4}V_{18}$, $F_{17}F_{28}S_{15}S_{22}V_{18}$, $F_{17}F_{28}S_{15}S_{2}V_{18}$, $F_{17}F_{47}S_{15}S_{24}V_{1}$, $F_{17}F_{47}S_{15}S_{4}V_{1}$, $F_{17}F_{28}S_{15}S_{22}V_{1}$, $F_{17}F_{28}S_{15}S_{2}V_{1}$, $F_{11}F_{17}S_{15}S_{4}V_{1}$, $F_{2}F_{17}S_{15}S_{2}V_{1}$, $F_{43}F_{46}V_{18}V_{1}V_{1}$, $F_{23}F_{46}V_{18}V_{1}V_{1}$, $F_{14}F_{46}V_{18}V_{1}V_{1}$, $F_{6}F_{46}V_{18}V_{1}V_{1}$, $F_{43}F_{46}V_{1}V_{1}V_{1}$, $F_{23}F_{46}V_{1}V_{1}V_{1}$, $F_{14}F_{46}V_{1}V_{1}V_{1}$, $F_{6}F_{46}V_{1}V_{1}V_{1}$, $F_{10}F_{14}V_{1}V_{1}V_{1}$, $F_{10}F_{6}V_{1}V_{1}V_{1}$, $F_{22}F_{29}S_{24}S_{2}V_{1}$, $F_{22}F_{29}S_{22}S_{2}V_{1}$, $F_{22}F_{29}S_{2}S_{4}V_{1}$, $F_{22}F_{29}S_{2}S_{2}V_{1}$, $F_{5}F_{29}S_{24}S_{2}V_{1}$, $F_{5}F_{29}S_{22}S_{2}V_{1}$, $F_{5}F_{29}S_{2}S_{4}V_{1}$, $F_{3}F_{5}S_{2}S_{4}V_{1}$, $F_{5}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{5}S_{2}S_{2}V_{1}$, $F_{25}F_{47}S_{24}S_{2}V_{1}$, $F_{8}F_{47}S_{24}S_{2}V_{1}$, $F_{25}F_{28}S_{22}S_{2}V_{1}$, $F_{8}F_{28}S_{22}S_{2}V_{1}$, $F_{25}F_{47}S_{2}S_{4}V_{1}$, $F_{8}F_{47}S_{2}S_{4}V_{1}$, $F_{11}F_{8}S_{2}S_{4}V_{1}$, $F_{25}F_{28}S_{2}S_{2}V_{1}$, $F_{8}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{8}S_{2}S_{2}V_{1}$, $F_{25}F_{47}V_{18}V_{1}V_{1}$, $F_{25}F_{28}V_{18}V_{1}V_{1}$, $F_{25}F_{47}V_{1}V_{1}V_{1}$, $F_{25}F_{28}V_{1}V_{1}V_{1}$, $F_{8}F_{47}V_{18}V_{1}V_{1}$, $F_{8}F_{28}V_{18}V_{1}V_{1}$, $F_{8}F_{47}V_{1}V_{1}V_{1}$, $F_{8}F_{28}V_{1}V_{1}V_{1}$, $F_{11}F_{8}V_{1}V_{1}V_{1}$, $F_{2}F_{8}V_{1}V_{1}V_{1}$, $F_{29}F_{46}S_{15}S_{24}V_{18}$, $F_{29}F_{46}S_{15}S_{22}V_{18}$, $F_{29}F_{46}S_{15}S_{4}V_{18}$, $F_{29}F_{46}S_{15}S_{2}V_{18}$, $F_{29}F_{46}S_{15}S_{24}V_{1}$, $F_{29}F_{46}S_{15}S_{22}V_{1}$, $F_{29}F_{46}S_{15}S_{4}V_{1}$, $F_{29}F_{46}S_{15}S_{2}V_{1}$, $F_{3}F_{10}S_{15}S_{4}V_{1}$, $F_{3}F_{10}S_{15}S_{2}V_{1}$, $F_{47}F_{47}S_{15}S_{24}V_{18}$, $F_{47}F_{47}S_{15}S_{24}V_{1}$, $F_{28}F_{28}S_{15}S_{22}V_{18}$, $F_{28}F_{28}S_{15}S_{22}V_{1}$, $F_{47}F_{47}S_{15}S_{4}V_{18}$, $F_{47}F_{47}S_{15}S_{4}V_{1}$, $F_{11}F_{11}S_{15}S_{4}V_{1}$, $F_{28}F_{28}S_{15}S_{2}V_{18}$, $F_{28}F_{28}S_{15}S_{2}V_{1}$, $F_{2}F_{2}S_{15}S_{2}V_{1}$, $F_{36}F_{47}S_{24}V_{18}V_{1}$, $F_{36}F_{47}S_{24}V_{1}V_{1}$, $F_{36}F_{28}S_{22}V_{18}V_{1}$, $F_{36}F_{28}S_{22}V_{1}V_{1}$, $F_{36}F_{47}S_{4}V_{18}V_{1}$, $F_{36}F_{47}S_{4}V_{1}V_{1}$, $F_{11}F_{36}S_{4}V_{1}V_{1}$, $F_{36}F_{28}S_{2}V_{18}V_{1}$, $F_{36}F_{28}S_{2}V_{1}V_{1}$, $F_{2}F_{36}S_{2}V_{1}V_{1}$, $F_{25}F_{43}S_{24}V_{18}V_{1}$, $F_{23}F_{25}S_{22}V_{18}V_{1}$, $F_{25}F_{14}S_{4}V_{1}V_{1}$, $F_{25}F_{6}S_{2}V_{1}V_{1}$, $F_{43}F_{8}S_{24}V_{1}V_{1}$, $F_{23}F_{8}S_{22}V_{1}V_{1}$, $F_{8}F_{14}S_{4}V_{18}V_{1}$, $F_{8}F_{14}S_{4}V_{1}V_{1}$, $F_{6}F_{8}S_{2}V_{18}V_{1}$, $F_{6}F_{8}S_{2}V_{1}V_{1}$, $F_{43}F_{47}S_{24}S_{24}S_{2}$, $F_{14}F_{47}S_{24}S_{2}S_{4}$, $F_{23}F_{28}S_{22}S_{22}S_{2}$, $F_{6}F_{28}S_{22}S_{2}S_{2}$, $F_{43}F_{47}S_{24}S_{2}S_{4}$, $F_{14}F_{47}S_{2}S_{4}S_{4}$, $F_{11}F_{14}S_{2}S_{4}S_{4}$, $F_{23}F_{28}S_{22}S_{2}S_{2}$, $F_{6}F_{28}S_{2}S_{2}S_{2}$, $F_{2}F_{6}S_{2}S_{2}S_{2}$, $F_{36}F_{46}S_{24}V_{18}V_{1}$, $F_{36}F_{46}S_{22}V_{18}V_{1}$, $F_{36}F_{46}S_{4}V_{18}V_{1}$, $F_{36}F_{46}S_{2}V_{18}V_{1}$, $F_{36}F_{46}S_{24}V_{1}V_{1}$, $F_{36}F_{46}S_{22}V_{1}V_{1}$, $F_{36}F_{46}S_{4}V_{1}V_{1}$, $F_{36}F_{46}S_{2}V_{1}V_{1}$, $F_{10}F_{36}S_{4}V_{1}V_{1}$, $F_{10}F_{36}S_{2}V_{1}V_{1}$, $F_{22}F_{43}S_{24}S_{24}S_{2}$, $F_{22}F_{23}S_{22}S_{22}S_{2}$, $F_{22}F_{14}S_{2}S_{4}S_{4}$, $F_{22}F_{6}S_{2}S_{2}S_{2}$, $F_{43}F_{5}S_{24}S_{2}S_{4}$, $F_{23}F_{5}S_{22}S_{2}S_{2}$, $F_{5}F_{14}S_{24}S_{2}S_{4}$, $F_{5}F_{14}S_{2}S_{4}S_{4}$, $F_{5}F_{6}S_{22}S_{2}S_{2}$, $F_{5}F_{6}S_{2}S_{2}S_{2}$, $F_{17}F_{47}S_{24}S_{24}S_{2}$, $F_{17}F_{47}S_{24}S_{2}S_{4}$, $F_{17}F_{28}S_{22}S_{22}S_{2}$, $F_{17}F_{28}S_{22}S_{2}S_{2}$, $F_{17}F_{47}S_{2}S_{4}S_{4}$, $F_{11}F_{17}S_{2}S_{4}S_{4}$, $F_{17}F_{28}S_{2}S_{2}S_{2}$, $F_{2}F_{17}S_{2}S_{2}S_{2}$, $F_{25}F_{25}S_{24}V_{18}V_{1}$, $F_{25}F_{25}S_{22}V_{18}V_{1}$, $F_{25}F_{8}S_{4}V_{18}V_{1}$, $F_{25}F_{8}S_{2}V_{18}V_{1}$, $F_{43}F_{46}S_{24}V_{18}V_{1}$, $F_{23}F_{46}S_{22}V_{18}V_{1}$, $F_{14}F_{46}S_{4}V_{18}V_{1}$, $F_{6}F_{46}S_{2}V_{18}V_{1}$, $F_{43}F_{46}S_{24}V_{1}V_{1}$, $F_{23}F_{46}S_{22}V_{1}V_{1}$, $F_{14}F_{46}S_{4}V_{1}V_{1}$, $F_{6}F_{46}S_{2}V_{1}V_{1}$, $F_{10}F_{14}S_{4}V_{1}V_{1}$, $F_{10}F_{6}S_{2}V_{1}V_{1}$, $F_{25}F_{47}S_{24}V_{18}V_{1}$, $F_{25}F_{28}S_{22}V_{18}V_{1}$, $F_{25}F_{47}S_{4}V_{18}V_{1}$, $F_{25}F_{28}S_{2}V_{18}V_{1}$, $F_{36}F_{29}S_{15}S_{21}S_{24}$, $F_{36}F_{29}S_{15}S_{24}S_{1}$, $F_{36}F_{29}S_{15}S_{21}S_{22}$, $F_{36}F_{29}S_{15}S_{22}S_{1}$, $F_{36}F_{29}S_{15}S_{21}S_{4}$, $F_{36}F_{29}S_{15}S_{1}S_{4}$, $F_{3}F_{36}S_{15}S_{1}S_{4}$, $F_{36}F_{29}S_{15}S_{21}S_{2}$, $F_{36}F_{29}S_{15}S_{1}S_{2}$, $F_{3}F_{36}S_{15}S_{1}S_{2}$, $F_{43}F_{43}S_{21}V_{1}V_{1}$, $F_{43}F_{14}S_{1}V_{1}V_{1}$, $F_{23}F_{23}S_{21}V_{1}V_{1}$, $F_{23}F_{6}S_{1}V_{1}V_{1}$, $F_{14}F_{14}S_{21}V_{1}V_{1}$, $F_{14}F_{14}S_{1}V_{1}V_{1}$, $F_{6}F_{6}S_{21}V_{1}V_{1}$, $F_{6}F_{6}S_{1}V_{1}V_{1}$, $F_{36}F_{47}S_{15}V_{18}V_{18}$, $F_{36}F_{47}S_{15}V_{18}V_{1}$, $F_{36}F_{28}S_{15}V_{18}V_{18}$, $F_{36}F_{28}S_{15}V_{18}V_{1}$, $F_{36}F_{47}S_{15}V_{1}V_{1}$, $F_{36}F_{28}S_{15}V_{1}V_{1}$, $F_{11}F_{36}S_{15}V_{1}V_{1}$, $F_{2}F_{36}S_{15}V_{1}V_{1}$, $F_{25}F_{43}S_{2}V_{18}V_{1}$, $F_{23}F_{25}S_{2}V_{18}V_{1}$, $F_{25}F_{14}S_{2}V_{1}V_{1}$, $F_{43}F_{8}S_{2}V_{1}V_{1}$, $F_{23}F_{8}S_{2}V_{1}V_{1}$, $F_{8}F_{14}S_{2}V_{18}V_{1}$, $F_{8}F_{14}S_{2}V_{1}V_{1}$, $F_{43}F_{47}S_{2}V_{18}V_{1}$, $F_{14}F_{47}S_{2}V_{18}V_{1}$, $F_{23}F_{28}S_{2}V_{18}V_{1}$, $F_{6}F_{28}S_{2}V_{18}V_{1}$, $F_{43}F_{47}S_{2}V_{1}V_{1}$, $F_{14}F_{47}S_{2}V_{1}V_{1}$, $F_{23}F_{28}S_{2}V_{1}V_{1}$, $F_{6}F_{28}S_{2}V_{1}V_{1}$, $F_{11}F_{14}S_{2}V_{1}V_{1}$, $F_{2}F_{6}S_{2}V_{1}V_{1}$, $F_{25}F_{29}S_{24}S_{2}S_{2}$, $F_{25}F_{29}S_{22}S_{2}S_{2}$, $F_{25}F_{29}S_{2}S_{2}S_{4}$, $F_{25}F_{29}S_{2}S_{2}S_{2}$, $F_{8}F_{29}S_{24}S_{2}S_{2}$, $F_{8}F_{29}S_{22}S_{2}S_{2}$, $F_{8}F_{29}S_{2}S_{2}S_{4}$, $F_{3}F_{8}S_{2}S_{2}S_{4}$, $F_{8}F_{29}S_{2}S_{2}S_{2}$, $F_{3}F_{8}S_{2}S_{2}S_{2}$, $F_{36}F_{46}S_{15}S_{21}S_{24}$, $F_{36}F_{46}S_{15}S_{21}S_{22}$, $F_{36}F_{46}S_{15}S_{21}S_{4}$, $F_{36}F_{46}S_{15}S_{21}S_{2}$, $F_{36}F_{46}S_{15}S_{24}S_{1}$, $F_{36}F_{46}S_{15}S_{22}S_{1}$, $F_{36}F_{46}S_{15}S_{1}S_{4}$, $F_{36}F_{46}S_{15}S_{1}S_{2}$, $F_{10}F_{36}S_{15}S_{1}S_{4}$, $F_{10}F_{36}S_{15}S_{1}S_{2}$, $F_{25}F_{25}S_{24}S_{2}S_{2}$, $F_{25}F_{25}S_{22}S_{2}S_{2}$, $F_{25}F_{8}S_{2}S_{2}S_{4}$, $F_{25}F_{8}S_{2}S_{2}S_{2}$, $F_{8}F_{8}S_{24}S_{2}S_{2}$, $F_{8}F_{8}S_{22}S_{2}S_{2}$, $F_{8}F_{8}S_{2}S_{2}S_{4}$, $F_{8}F_{8}S_{2}S_{2}S_{2}$, $F_{43}F_{46}S_{21}V_{1}V_{1}$, $F_{23}F_{46}S_{21}V_{1}V_{1}$, $F_{14}F_{46}S_{21}V_{1}V_{1}$, $F_{6}F_{46}S_{21}V_{1}V_{1}$, $F_{43}F_{46}S_{1}V_{1}V_{1}$, $F_{23}F_{46}S_{1}V_{1}V_{1}$, $F_{14}F_{46}S_{1}V_{1}V_{1}$, $F_{6}F_{46}S_{1}V_{1}V_{1}$, $F_{10}F_{14}S_{1}V_{1}V_{1}$, $F_{10}F_{6}S_{1}V_{1}V_{1}$, $F_{25}F_{47}S_{2}V_{18}V_{1}$, $F_{8}F_{47}S_{2}V_{18}V_{1}$, $F_{8}F_{28}S_{2}V_{18}V_{1}$, $F_{25}F_{47}S_{2}V_{1}V_{1}$, $F_{8}F_{47}S_{2}V_{1}V_{1}$, $F_{11}F_{8}S_{2}V_{1}V_{1}$, $F_{29}F_{46}S_{15}S_{21}S_{24}$, $F_{29}F_{46}S_{15}S_{21}S_{22}$, $F_{29}F_{46}S_{15}S_{21}S_{4}$, $F_{29}F_{46}S_{15}S_{21}S_{2}$, $F_{29}F_{46}S_{15}S_{24}S_{1}$, $F_{29}F_{46}S_{15}S_{22}S_{1}$, $F_{29}F_{46}S_{15}S_{1}S_{4}$, $F_{29}F_{46}S_{15}S_{1}S_{2}$, $F_{3}F_{10}S_{15}S_{1}S_{4}$, $F_{3}F_{10}S_{15}S_{1}S_{2}$, $F_{47}F_{47}S_{15}V_{18}V_{18}$, $F_{47}F_{47}S_{15}V_{18}V_{1}$, $F_{28}F_{28}S_{15}V_{18}V_{18}$, $F_{28}F_{28}S_{15}V_{18}V_{1}$, $F_{47}F_{47}S_{15}V_{1}V_{1}$, $F_{28}F_{28}S_{15}V_{1}V_{1}$, $F_{11}F_{11}S_{15}V_{1}V_{1}$, $F_{2}F_{2}S_{15}V_{1}V_{1}$, $F_{36}F_{29}S_{21}S_{24}V_{1}$, $F_{36}F_{29}S_{24}S_{1}V_{1}$, $F_{36}F_{29}S_{21}S_{22}V_{1}$, $F_{36}F_{29}S_{22}S_{1}V_{1}$, $F_{36}F_{29}S_{21}S_{4}V_{1}$, $F_{36}F_{29}S_{1}S_{4}V_{1}$, $F_{3}F_{36}S_{1}S_{4}V_{1}$, $F_{36}F_{29}S_{21}S_{2}V_{1}$, $F_{36}F_{29}S_{1}S_{2}V_{1}$, $F_{3}F_{36}S_{1}S_{2}V_{1}$, $F_{43}F_{43}S_{21}S_{24}V_{1}$, $F_{43}F_{14}S_{1}S_{4}V_{1}$, $F_{23}F_{23}S_{21}S_{22}V_{1}$, $F_{23}F_{6}S_{1}S_{2}V_{1}$, $F_{43}F_{14}S_{24}S_{1}V_{1}$, $F_{14}F_{14}S_{21}S_{4}V_{1}$, $F_{14}F_{14}S_{1}S_{4}V_{1}$, $F_{23}F_{6}S_{22}S_{1}V_{1}$, $F_{6}F_{6}S_{21}S_{2}V_{1}$, $F_{6}F_{6}S_{1}S_{2}V_{1}$, $F_{36}F_{47}V_{18}V_{18}V_{1}$, $F_{36}F_{47}V_{18}V_{1}V_{1}$, $F_{36}F_{28}V_{18}V_{18}V_{1}$, $F_{36}F_{28}V_{18}V_{1}V_{1}$, $F_{36}F_{47}V_{1}V_{1}V_{1}$, $F_{36}F_{28}V_{1}V_{1}V_{1}$, $F_{11}F_{36}V_{1}V_{1}V_{1}$, $F_{2}F_{36}V_{1}V_{1}V_{1}$, $F_{25}F_{43}S_{24}S_{2}V_{18}$, $F_{23}F_{25}S_{22}S_{2}V_{18}$, $F_{25}F_{14}S_{2}S_{4}V_{1}$, $F_{25}F_{6}S_{2}S_{2}V_{1}$, $F_{43}F_{8}S_{24}S_{2}V_{1}$, $F_{23}F_{8}S_{22}S_{2}V_{1}$, $F_{8}F_{14}S_{2}S_{4}V_{18}$, $F_{8}F_{14}S_{2}S_{4}V_{1}$, $F_{6}F_{8}S_{2}S_{2}V_{18}$, $F_{6}F_{8}S_{2}S_{2}V_{1}$, $F_{17}F_{29}S_{24}S_{2}V_{18}$, $F_{17}F_{29}S_{24}S_{2}V_{1}$, $F_{17}F_{29}S_{22}S_{2}V_{18}$, $F_{17}F_{29}S_{22}S_{2}V_{1}$, $F_{17}F_{29}S_{2}S_{4}V_{18}$, $F_{17}F_{29}S_{2}S_{4}V_{1}$, $F_{3}F_{17}S_{2}S_{4}V_{1}$, $F_{17}F_{29}S_{2}S_{2}V_{18}$, $F_{17}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{17}S_{2}S_{2}V_{1}$, $F_{25}F_{43}V_{18}V_{18}V_{1}$, $F_{23}F_{25}V_{18}V_{18}V_{1}$, $F_{25}F_{14}V_{18}V_{1}V_{1}$, $F_{25}F_{6}V_{18}V_{1}V_{1}$, $F_{43}F_{47}S_{24}S_{2}V_{18}$, $F_{14}F_{47}S_{2}S_{4}V_{18}$, $F_{23}F_{28}S_{22}S_{2}V_{18}$, $F_{6}F_{28}S_{2}S_{2}V_{18}$, $F_{25}F_{29}S_{24}S_{2}V_{18}$, $F_{25}F_{29}S_{22}S_{2}V_{18}$, $F_{25}F_{29}S_{2}S_{4}V_{18}$, $F_{25}F_{29}S_{2}S_{2}V_{18}$, $F_{36}F_{46}S_{21}S_{24}V_{1}$, $F_{36}F_{46}S_{21}S_{22}V_{1}$, $F_{36}F_{46}S_{21}S_{4}V_{1}$, $F_{36}F_{46}S_{21}S_{2}V_{1}$, $F_{36}F_{46}S_{24}S_{1}V_{1}$, $F_{36}F_{46}S_{22}S_{1}V_{1}$, $F_{36}F_{46}S_{1}S_{4}V_{1}$, $F_{36}F_{46}S_{1}S_{2}V_{1}$, $F_{10}F_{36}S_{1}S_{4}V_{1}$, $F_{10}F_{36}S_{1}S_{2}V_{1}$, $F_{17}F_{47}S_{24}S_{2}V_{18}$, $F_{17}F_{47}S_{2}S_{4}V_{18}$, $F_{17}F_{28}S_{22}S_{2}V_{18}$, $F_{17}F_{28}S_{2}S_{2}V_{18}$, $F_{17}F_{47}S_{24}S_{2}V_{1}$, $F_{17}F_{47}S_{2}S_{4}V_{1}$, $F_{17}F_{28}S_{22}S_{2}V_{1}$, $F_{17}F_{28}S_{2}S_{2}V_{1}$, $F_{11}F_{17}S_{2}S_{4}V_{1}$, $F_{2}F_{17}S_{2}S_{2}V_{1}$, $F_{25}F_{25}S_{24}S_{2}V_{18}$, $F_{25}F_{25}S_{22}S_{2}V_{18}$, $F_{25}F_{8}S_{2}S_{4}V_{18}$, $F_{25}F_{8}S_{2}S_{2}V_{18}$, $F_{22}F_{43}S_{21}S_{24}V_{1}$, $F_{43}F_{5}S_{1}S_{4}V_{1}$, $F_{22}F_{23}S_{21}S_{22}V_{1}$, $F_{23}F_{5}S_{1}S_{2}V_{1}$, $F_{22}F_{14}S_{21}S_{4}V_{1}$, $F_{5}F_{14}S_{24}S_{1}V_{1}$, $F_{5}F_{14}S_{1}S_{4}V_{1}$, $F_{22}F_{6}S_{21}S_{2}V_{1}$, $F_{5}F_{6}S_{22}S_{1}V_{1}$, $F_{5}F_{6}S_{1}S_{2}V_{1}$, $F_{43}F_{46}S_{21}S_{24}V_{1}$, $F_{23}F_{46}S_{21}S_{22}V_{1}$, $F_{14}F_{46}S_{21}S_{4}V_{1}$, $F_{6}F_{46}S_{21}S_{2}V_{1}$, $F_{43}F_{46}S_{24}S_{1}V_{1}$, $F_{23}F_{46}S_{22}S_{1}V_{1}$, $F_{14}F_{46}S_{1}S_{4}V_{1}$, $F_{6}F_{46}S_{1}S_{2}V_{1}$, $F_{10}F_{14}S_{1}S_{4}V_{1}$, $F_{10}F_{6}S_{1}S_{2}V_{1}$, $F_{25}F_{47}V_{18}V_{18}V_{1}$, $F_{25}F_{28}V_{18}V_{18}V_{1}$, $F_{22}F_{29}S_{21}S_{24}V_{1}$, $F_{5}F_{29}S_{24}S_{1}V_{1}$, $F_{22}F_{29}S_{21}S_{22}V_{1}$, $F_{5}F_{29}S_{22}S_{1}V_{1}$, $F_{22}F_{29}S_{21}S_{4}V_{1}$, $F_{5}F_{29}S_{1}S_{4}V_{1}$, $F_{3}F_{5}S_{1}S_{4}V_{1}$, $F_{22}F_{29}S_{21}S_{2}V_{1}$, $F_{5}F_{29}S_{1}S_{2}V_{1}$, $F_{3}F_{5}S_{1}S_{2}V_{1}$, $F_{43}F_{43}S_{21}S_{24}S_{24}$, $F_{43}F_{14}S_{24}S_{1}S_{4}$, $F_{23}F_{23}S_{21}S_{22}S_{22}$, $F_{23}F_{6}S_{22}S_{1}S_{2}$, $F_{14}F_{14}S_{21}S_{4}S_{4}$, $F_{14}F_{14}S_{1}S_{4}S_{4}$, $F_{6}F_{6}S_{21}S_{2}S_{2}$, $F_{6}F_{6}S_{1}S_{2}S_{2}$, $F_{25}F_{43}S_{24}V_{18}V_{18}$, $F_{23}F_{25}S_{22}V_{18}V_{18}$, $F_{25}F_{14}S_{4}V_{18}V_{1}$, $F_{25}F_{6}S_{2}V_{18}V_{1}$, $F_{22}F_{43}S_{21}S_{24}S_{24}$, $F_{22}F_{23}S_{21}S_{22}S_{22}$, $F_{22}F_{14}S_{21}S_{4}S_{4}$, $F_{22}F_{6}S_{21}S_{2}S_{2}$, $F_{43}F_{5}S_{24}S_{1}S_{4}$, $F_{23}F_{5}S_{22}S_{1}S_{2}$, $F_{5}F_{14}S_{24}S_{1}S_{4}$, $F_{5}F_{14}S_{1}S_{4}S_{4}$, $F_{5}F_{6}S_{22}S_{1}S_{2}$, $F_{5}F_{6}S_{1}S_{2}S_{2}$, $F_{25}F_{25}S_{24}V_{18}V_{18}$, $F_{25}F_{25}S_{22}V_{18}V_{18}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{7}$} {{$F_{5}F_{27}S_{14}S_{22}S_{23}$, $F_{5}F_{27}S_{14}S_{23}S_{2}$, $F_{5}F_{27}S_{14}S_{22}S_{3}$, $F_{5}F_{27}S_{14}S_{2}S_{3}$, $F_{1}F_{5}S_{14}S_{2}S_{3}$, $F_{25}F_{25}S_{22}V_{1}V_{1}$, $F_{25}F_{8}S_{2}V_{1}V_{1}$, $F_{8}F_{8}S_{22}V_{1}V_{1}$, $F_{8}F_{8}S_{2}V_{1}V_{1}$, $F_{25}F_{27}S_{23}V_{1}V_{2}$, $F_{8}F_{27}S_{23}V_{1}V_{2}$, $F_{25}F_{27}S_{3}V_{1}V_{2}$, $F_{8}F_{27}S_{3}V_{1}V_{2}$, $F_{1}F_{8}S_{3}V_{1}V_{2}$, $F_{5}F_{28}S_{14}S_{22}S_{23}$, $F_{5}F_{28}S_{14}S_{22}S_{3}$, $F_{5}F_{28}S_{14}S_{23}S_{2}$, $F_{5}F_{28}S_{14}S_{2}S_{3}$, $F_{2}F_{5}S_{14}S_{2}S_{3}$, $F_{24}F_{25}S_{23}V_{1}V_{2}$, $F_{24}F_{8}S_{3}V_{1}V_{2}$, $F_{25}F_{7}S_{3}V_{1}V_{2}$, $F_{7}F_{8}S_{23}V_{1}V_{2}$, $F_{7}F_{8}S_{3}V_{1}V_{2}$, $F_{25}F_{28}S_{22}V_{1}V_{1}$, $F_{8}F_{28}S_{22}V_{1}V_{1}$, $F_{25}F_{28}S_{2}V_{1}V_{1}$, $F_{8}F_{28}S_{2}V_{1}V_{1}$, $F_{2}F_{8}S_{2}V_{1}V_{1}$, $F_{24}F_{27}S_{23}V_{1}V_{2}$, $F_{24}F_{27}S_{3}V_{1}V_{2}$, $F_{7}F_{27}S_{23}V_{1}V_{2}$, $F_{7}F_{27}S_{3}V_{1}V_{2}$, $F_{1}F_{7}S_{3}V_{1}V_{2}$, $F_{27}F_{28}S_{14}S_{22}S_{23}$, $F_{27}F_{28}S_{14}S_{22}S_{3}$, $F_{27}F_{28}S_{14}S_{23}S_{2}$, $F_{27}F_{28}S_{14}S_{2}S_{3}$, $F_{1}F_{2}S_{14}S_{2}S_{3}$, $F_{17}F_{27}S_{14}S_{21}S_{23}$, $F_{17}F_{27}S_{14}S_{23}S_{1}$, $F_{17}F_{27}S_{14}S_{21}S_{3}$, $F_{17}F_{27}S_{14}S_{1}S_{3}$, $F_{1}F_{17}S_{14}S_{1}S_{3}$, $F_{25}F_{42}S_{21}V_{1}V_{1}$, $F_{25}F_{13}S_{1}V_{1}V_{1}$, $F_{42}F_{8}S_{1}V_{1}V_{1}$, $F_{8}F_{13}S_{21}V_{1}V_{1}$, $F_{8}F_{13}S_{1}V_{1}V_{1}$, $F_{5}F_{28}S_{14}S_{21}S_{23}$, $F_{5}F_{28}S_{14}S_{23}S_{1}$, $F_{5}F_{28}S_{14}S_{21}S_{3}$, $F_{5}F_{28}S_{14}S_{1}S_{3}$, $F_{2}F_{5}S_{14}S_{1}S_{3}$, $F_{17}F_{28}S_{14}S_{22}S_{22}$, $F_{17}F_{28}S_{14}S_{22}S_{2}$, $F_{17}F_{28}S_{14}S_{2}S_{2}$, $F_{2}F_{17}S_{14}S_{2}S_{2}$, $F_{24}F_{42}S_{22}V_{1}V_{2}$, $F_{24}F_{13}S_{2}V_{1}V_{2}$, $F_{42}F_{7}S_{2}V_{1}V_{2}$, $F_{7}F_{13}S_{22}V_{1}V_{2}$, $F_{7}F_{13}S_{2}V_{1}V_{2}$, $F_{25}F_{25}S_{22}V_{1}V_{2}$, $F_{25}F_{8}S_{2}V_{1}V_{2}$, $F_{8}F_{8}S_{22}V_{1}V_{2}$, $F_{8}F_{8}S_{2}V_{1}V_{2}$, $F_{5}F_{27}S_{14}S_{22}S_{22}$, $F_{5}F_{27}S_{14}S_{22}S_{2}$, $F_{5}F_{27}S_{14}S_{2}S_{2}$, $F_{1}F_{5}S_{14}S_{2}S_{2}$, $F_{42}F_{28}S_{22}V_{1}V_{2}$, $F_{13}F_{28}S_{22}V_{1}V_{2}$, $F_{42}F_{28}S_{2}V_{1}V_{2}$, $F_{13}F_{28}S_{2}V_{1}V_{2}$, $F_{2}F_{13}S_{2}V_{1}V_{2}$, $F_{24}F_{28}S_{23}V_{2}V_{2}$, $F_{24}F_{28}S_{3}V_{2}V_{2}$, $F_{7}F_{28}S_{23}V_{2}V_{2}$, $F_{7}F_{28}S_{3}V_{2}V_{2}$, $F_{2}F_{7}S_{3}V_{2}V_{2}$, $F_{25}F_{27}S_{23}V_{2}V_{2}$, $F_{8}F_{27}S_{23}V_{2}V_{2}$, $F_{25}F_{27}S_{3}V_{2}V_{2}$, $F_{8}F_{27}S_{3}V_{2}V_{2}$, $F_{1}F_{8}S_{3}V_{2}V_{2}$, $F_{25}F_{27}S_{22}V_{1}V_{2}$, $F_{25}F_{27}S_{2}V_{1}V_{2}$, $F_{8}F_{27}S_{22}V_{1}V_{2}$, $F_{8}F_{27}S_{2}V_{1}V_{2}$, $F_{1}F_{8}S_{2}V_{1}V_{2}$, $F_{17}F_{45}S_{14}S_{21}S_{23}$, $F_{17}F_{45}S_{14}S_{21}S_{3}$, $F_{17}F_{45}S_{14}S_{23}S_{1}$, $F_{17}F_{45}S_{14}S_{1}S_{3}$, $F_{16}F_{17}S_{14}S_{1}S_{3}$, $F_{24}F_{25}S_{23}V_{2}V_{2}$, $F_{24}F_{8}S_{3}V_{2}V_{2}$, $F_{25}F_{7}S_{3}V_{2}V_{2}$, $F_{7}F_{8}S_{23}V_{2}V_{2}$, $F_{7}F_{8}S_{3}V_{2}V_{2}$, $F_{42}F_{45}S_{21}V_{1}V_{1}$, $F_{13}F_{45}S_{21}V_{1}V_{1}$, $F_{42}F_{45}S_{1}V_{1}V_{1}$, $F_{13}F_{45}S_{1}V_{1}V_{1}$, $F_{16}F_{13}S_{1}V_{1}V_{1}$, $F_{25}F_{28}S_{22}V_{1}V_{2}$, $F_{8}F_{28}S_{22}V_{1}V_{2}$, $F_{25}F_{28}S_{2}V_{1}V_{2}$, $F_{8}F_{28}S_{2}V_{1}V_{2}$, $F_{2}F_{8}S_{2}V_{1}V_{2}$, $F_{24}F_{27}S_{22}V_{1}V_{2}$, $F_{24}F_{27}S_{2}V_{1}V_{2}$, $F_{7}F_{27}S_{22}V_{1}V_{2}$, $F_{7}F_{27}S_{2}V_{1}V_{2}$, $F_{1}F_{7}S_{2}V_{1}V_{2}$, $F_{25}F_{28}S_{21}V_{1}V_{1}$, $F_{25}F_{28}S_{1}V_{1}V_{1}$, $F_{8}F_{28}S_{21}V_{1}V_{1}$, $F_{8}F_{28}S_{1}V_{1}V_{1}$, $F_{2}F_{8}S_{1}V_{1}V_{1}$, $F_{28}F_{45}S_{14}S_{21}S_{23}$, $F_{28}F_{45}S_{14}S_{21}S_{3}$, $F_{28}F_{45}S_{14}S_{23}S_{1}$, $F_{28}F_{45}S_{14}S_{1}S_{3}$, $F_{2}F_{16}S_{14}S_{1}S_{3}$, $F_{27}F_{28}S_{14}S_{22}S_{22}$, $F_{27}F_{28}S_{14}S_{22}S_{2}$, $F_{27}F_{28}S_{14}S_{2}S_{2}$, $F_{1}F_{2}S_{14}S_{2}S_{2}$, $F_{27}F_{28}S_{14}S_{21}S_{23}$, $F_{27}F_{28}S_{14}S_{23}S_{1}$, $F_{27}F_{28}S_{14}S_{21}S_{3}$, $F_{27}F_{28}S_{14}S_{1}S_{3}$, $F_{1}F_{2}S_{14}S_{1}S_{3}$, $F_{17}F_{27}S_{21}S_{23}V_{1}$, $F_{17}F_{27}S_{23}S_{1}V_{1}$, $F_{17}F_{27}S_{21}S_{3}V_{1}$, $F_{17}F_{27}S_{1}S_{3}V_{1}$, $F_{1}F_{17}S_{1}S_{3}V_{1}$, $F_{25}F_{42}S_{21}S_{23}V_{1}$, $F_{25}F_{13}S_{1}S_{3}V_{1}$, $F_{42}F_{8}S_{23}S_{1}V_{1}$, $F_{8}F_{13}S_{21}S_{3}V_{1}$, $F_{8}F_{13}S_{1}S_{3}V_{1}$, $F_{17}F_{28}S_{22}S_{22}V_{1}$, $F_{17}F_{28}S_{22}S_{2}V_{1}$, $F_{17}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{17}S_{2}S_{2}V_{1}$, $F_{24}F_{42}S_{22}S_{23}V_{2}$, $F_{24}F_{13}S_{2}S_{3}V_{2}$, $F_{42}F_{7}S_{23}S_{2}V_{2}$, $F_{7}F_{13}S_{22}S_{3}V_{2}$, $F_{7}F_{13}S_{2}S_{3}V_{2}$, $F_{5}F_{27}S_{22}S_{23}V_{2}$, $F_{5}F_{27}S_{23}S_{2}V_{2}$, $F_{5}F_{27}S_{22}S_{3}V_{2}$, $F_{5}F_{27}S_{2}S_{3}V_{2}$, $F_{1}F_{5}S_{2}S_{3}V_{2}$, $F_{25}F_{25}S_{22}S_{22}V_{1}$, $F_{25}F_{8}S_{2}S_{2}V_{1}$, $F_{25}F_{8}S_{22}S_{2}V_{1}$, $F_{8}F_{8}S_{22}S_{2}V_{1}$, $F_{8}F_{8}S_{2}S_{2}V_{1}$, $F_{42}F_{28}S_{22}S_{23}V_{2}$, $F_{13}F_{28}S_{22}S_{3}V_{2}$, $F_{42}F_{28}S_{23}S_{2}V_{2}$, $F_{13}F_{28}S_{2}S_{3}V_{2}$, $F_{2}F_{13}S_{2}S_{3}V_{2}$, $F_{25}F_{27}S_{22}S_{23}V_{2}$, $F_{8}F_{27}S_{23}S_{2}V_{2}$, $F_{25}F_{27}S_{22}S_{3}V_{2}$, $F_{8}F_{27}S_{2}S_{3}V_{2}$, $F_{1}F_{8}S_{2}S_{3}V_{2}$, $F_{17}F_{45}S_{21}S_{23}V_{1}$, $F_{17}F_{45}S_{21}S_{3}V_{1}$, $F_{17}F_{45}S_{23}S_{1}V_{1}$, $F_{17}F_{45}S_{1}S_{3}V_{1}$, $F_{16}F_{17}S_{1}S_{3}V_{1}$, $F_{5}F_{28}S_{22}S_{23}V_{2}$, $F_{5}F_{28}S_{22}S_{3}V_{2}$, $F_{5}F_{28}S_{23}S_{2}V_{2}$, $F_{5}F_{28}S_{2}S_{3}V_{2}$, $F_{2}F_{5}S_{2}S_{3}V_{2}$, $F_{24}F_{25}S_{22}S_{23}V_{2}$, $F_{24}F_{8}S_{2}S_{3}V_{2}$, $F_{25}F_{7}S_{22}S_{3}V_{2}$, $F_{7}F_{8}S_{23}S_{2}V_{2}$, $F_{7}F_{8}S_{2}S_{3}V_{2}$, $F_{24}F_{25}S_{21}S_{23}V_{1}$, $F_{25}F_{7}S_{1}S_{3}V_{1}$, $F_{24}F_{8}S_{21}S_{3}V_{1}$, $F_{7}F_{8}S_{23}S_{1}V_{1}$, $F_{7}F_{8}S_{1}S_{3}V_{1}$, $F_{42}F_{45}S_{21}S_{23}V_{1}$, $F_{13}F_{45}S_{21}S_{3}V_{1}$, $F_{42}F_{45}S_{23}S_{1}V_{1}$, $F_{13}F_{45}S_{1}S_{3}V_{1}$, $F_{16}F_{13}S_{1}S_{3}V_{1}$, $F_{25}F_{28}S_{22}S_{22}V_{1}$, $F_{8}F_{28}S_{22}S_{2}V_{1}$, $F_{25}F_{28}S_{22}S_{2}V_{1}$, $F_{8}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{8}S_{2}S_{2}V_{1}$, $F_{24}F_{27}S_{21}S_{23}V_{1}$, $F_{7}F_{27}S_{23}S_{1}V_{1}$, $F_{24}F_{27}S_{21}S_{3}V_{1}$, $F_{7}F_{27}S_{1}S_{3}V_{1}$, $F_{1}F_{7}S_{1}S_{3}V_{1}$, $F_{17}F_{27}S_{14}S_{21}S_{22}$, $F_{17}F_{27}S_{14}S_{22}S_{1}$, $F_{17}F_{27}S_{14}S_{21}S_{2}$, $F_{17}F_{27}S_{14}S_{1}S_{2}$, $F_{1}F_{17}S_{14}S_{1}S_{2}$, $F_{25}F_{42}S_{21}V_{1}V_{2}$, $F_{25}F_{13}S_{1}V_{1}V_{2}$, $F_{42}F_{8}S_{1}V_{1}V_{2}$, $F_{8}F_{13}S_{21}V_{1}V_{2}$, $F_{8}F_{13}S_{1}V_{1}V_{2}$, $F_{17}F_{28}S_{14}S_{21}S_{22}$, $F_{17}F_{28}S_{14}S_{21}S_{2}$, $F_{17}F_{28}S_{14}S_{22}S_{1}$, $F_{17}F_{28}S_{14}S_{1}S_{2}$, $F_{2}F_{17}S_{14}S_{1}S_{2}$, $F_{25}F_{25}S_{22}V_{2}V_{2}$, $F_{25}F_{8}S_{2}V_{2}V_{2}$, $F_{8}F_{8}S_{22}V_{2}V_{2}$, $F_{8}F_{8}S_{2}V_{2}V_{2}$, $F_{42}F_{28}S_{21}V_{1}V_{2}$, $F_{13}F_{28}S_{21}V_{1}V_{2}$, $F_{42}F_{28}S_{1}V_{1}V_{2}$, $F_{13}F_{28}S_{1}V_{1}V_{2}$, $F_{2}F_{13}S_{1}V_{1}V_{2}$, $F_{25}F_{27}S_{22}V_{2}V_{2}$, $F_{8}F_{27}S_{22}V_{2}V_{2}$, $F_{25}F_{27}S_{2}V_{2}V_{2}$, $F_{8}F_{27}S_{2}V_{2}V_{2}$, $F_{1}F_{8}S_{2}V_{2}V_{2}$, $F_{25}F_{28}S_{21}V_{1}V_{2}$, $F_{8}F_{28}S_{21}V_{1}V_{2}$, $F_{25}F_{28}S_{1}V_{1}V_{2}$, $F_{8}F_{28}S_{1}V_{1}V_{2}$, $F_{2}F_{8}S_{1}V_{1}V_{2}$, $F_{27}F_{28}S_{14}S_{21}S_{22}$, $F_{27}F_{28}S_{14}S_{21}S_{2}$, $F_{27}F_{28}S_{14}S_{22}S_{1}$, $F_{27}F_{28}S_{14}S_{1}S_{2}$, $F_{1}F_{2}S_{14}S_{1}S_{2}$, $F_{17}F_{27}S_{21}S_{22}V_{1}$, $F_{17}F_{27}S_{22}S_{1}V_{1}$, $F_{17}F_{27}S_{21}S_{2}V_{1}$, $F_{17}F_{27}S_{1}S_{2}V_{1}$, $F_{1}F_{17}S_{1}S_{2}V_{1}$, $F_{25}F_{42}S_{21}S_{23}V_{2}$, $F_{25}F_{13}S_{1}S_{3}V_{2}$, $F_{42}F_{8}S_{23}S_{1}V_{2}$, $F_{8}F_{13}S_{21}S_{3}V_{2}$, $F_{8}F_{13}S_{1}S_{3}V_{2}$, $F_{5}F_{28}S_{21}S_{23}V_{2}$, $F_{5}F_{28}S_{23}S_{1}V_{2}$, $F_{5}F_{28}S_{21}S_{3}V_{2}$, $F_{5}F_{28}S_{1}S_{3}V_{2}$, $F_{2}F_{5}S_{1}S_{3}V_{2}$, $F_{25}F_{42}S_{21}S_{22}V_{1}$, $F_{42}F_{8}S_{1}S_{2}V_{1}$, $F_{25}F_{13}S_{22}S_{1}V_{1}$, $F_{8}F_{13}S_{21}S_{2}V_{1}$, $F_{8}F_{13}S_{1}S_{2}V_{1}$, $F_{17}F_{28}S_{21}S_{22}V_{1}$, $F_{17}F_{28}S_{21}S_{2}V_{1}$, $F_{17}F_{28}S_{22}S_{1}V_{1}$, $F_{17}F_{28}S_{1}S_{2}V_{1}$, $F_{2}F_{17}S_{1}S_{2}V_{1}$, $F_{5}F_{27}S_{22}S_{22}V_{2}$, $F_{5}F_{27}S_{22}S_{2}V_{2}$, $F_{5}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{5}S_{2}S_{2}V_{2}$, $F_{25}F_{25}S_{22}S_{22}V_{2}$, $F_{25}F_{8}S_{2}S_{2}V_{2}$, $F_{25}F_{8}S_{22}S_{2}V_{2}$, $F_{8}F_{8}S_{22}S_{2}V_{2}$, $F_{8}F_{8}S_{2}S_{2}V_{2}$, $F_{24}F_{42}S_{21}S_{22}V_{1}$, $F_{42}F_{7}S_{1}S_{2}V_{1}$, $F_{24}F_{13}S_{21}S_{2}V_{1}$, $F_{7}F_{13}S_{22}S_{1}V_{1}$, $F_{7}F_{13}S_{1}S_{2}V_{1}$, $F_{42}F_{28}S_{21}S_{23}V_{2}$, $F_{13}F_{28}S_{21}S_{3}V_{2}$, $F_{42}F_{28}S_{23}S_{1}V_{2}$, $F_{13}F_{28}S_{1}S_{3}V_{2}$, $F_{2}F_{13}S_{1}S_{3}V_{2}$, $F_{25}F_{27}S_{22}S_{22}V_{2}$, $F_{8}F_{27}S_{22}S_{2}V_{2}$, $F_{25}F_{27}S_{22}S_{2}V_{2}$, $F_{8}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{8}S_{2}S_{2}V_{2}$, $F_{24}F_{28}S_{21}S_{23}V_{2}$, $F_{7}F_{28}S_{23}S_{1}V_{2}$, $F_{24}F_{28}S_{21}S_{3}V_{2}$, $F_{7}F_{28}S_{1}S_{3}V_{2}$, $F_{2}F_{7}S_{1}S_{3}V_{2}$, $F_{24}F_{25}S_{21}S_{23}V_{2}$, $F_{25}F_{7}S_{1}S_{3}V_{2}$, $F_{24}F_{8}S_{21}S_{3}V_{2}$, $F_{7}F_{8}S_{23}S_{1}V_{2}$, $F_{7}F_{8}S_{1}S_{3}V_{2}$, $F_{25}F_{28}S_{21}S_{22}V_{1}$, $F_{8}F_{28}S_{21}S_{2}V_{1}$, $F_{25}F_{28}S_{22}S_{1}V_{1}$, $F_{8}F_{28}S_{1}S_{2}V_{1}$, $F_{2}F_{8}S_{1}S_{2}V_{1}$, $F_{24}F_{27}S_{21}S_{22}V_{1}$, $F_{7}F_{27}S_{22}S_{1}V_{1}$, $F_{24}F_{27}S_{21}S_{2}V_{1}$, $F_{7}F_{27}S_{1}S_{2}V_{1}$, $F_{1}F_{7}S_{1}S_{2}V_{1}$, $F_{25}F_{42}S_{21}S_{22}S_{23}$, $F_{25}F_{13}S_{22}S_{1}S_{3}$, $F_{42}F_{8}S_{23}S_{1}S_{2}$, $F_{8}F_{13}S_{21}S_{2}S_{3}$, $F_{8}F_{13}S_{1}S_{2}S_{3}$, $F_{24}F_{42}S_{21}S_{22}S_{23}$, $F_{24}F_{13}S_{21}S_{2}S_{3}$, $F_{42}F_{7}S_{23}S_{1}S_{2}$, $F_{7}F_{13}S_{22}S_{1}S_{3}$, $F_{7}F_{13}S_{1}S_{2}S_{3}$, $F_{25}F_{25}S_{22}S_{22}S_{22}$, $F_{25}F_{8}S_{22}S_{2}S_{2}$, $F_{8}F_{8}S_{22}S_{2}S_{2}$, $F_{8}F_{8}S_{2}S_{2}S_{2}$, $F_{24}F_{25}S_{21}S_{22}S_{23}$, $F_{24}F_{8}S_{21}S_{2}S_{3}$, $F_{25}F_{7}S_{22}S_{1}S_{3}$, $F_{7}F_{8}S_{23}S_{1}S_{2}$, $F_{7}F_{8}S_{1}S_{2}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{8}$} {{$F_{7}F_{29}S_{22}V_{12}V_{19}$, $F_{7}F_{29}S_{2}V_{12}V_{19}$, $F_{7}F_{29}S_{22}V_{12}V_{2}$, $F_{7}F_{29}S_{2}V_{12}V_{2}$, $F_{3}F_{7}S_{2}V_{12}V_{2}$, $F_{22}F_{23}S_{22}S_{1}S_{2}$, $F_{23}F_{5}S_{1}S_{2}S_{2}$, $F_{22}F_{6}S_{1}S_{2}S_{2}$, $F_{5}F_{6}S_{22}S_{1}S_{2}$, $F_{5}F_{6}S_{1}S_{2}S_{2}$, $F_{25}F_{25}S_{22}V_{1}V_{1}$, $F_{25}F_{8}S_{2}V_{1}V_{1}$, $F_{8}F_{8}S_{22}V_{1}V_{1}$, $F_{8}F_{8}S_{2}V_{1}V_{1}$, $F_{7}F_{27}S_{23}V_{12}V_{18}$, $F_{7}F_{27}S_{23}V_{12}V_{1}$, $F_{7}F_{27}S_{3}V_{12}V_{18}$, $F_{7}F_{27}S_{3}V_{12}V_{1}$, $F_{1}F_{7}S_{3}V_{12}V_{1}$, $F_{23}F_{25}S_{1}V_{18}V_{1}$, $F_{23}F_{8}S_{1}V_{1}V_{1}$, $F_{25}F_{6}S_{1}V_{1}V_{1}$, $F_{6}F_{8}S_{1}V_{18}V_{1}$, $F_{6}F_{8}S_{1}V_{1}V_{1}$, $F_{22}F_{27}S_{23}S_{2}S_{2}$, $F_{5}F_{27}S_{23}S_{2}S_{2}$, $F_{22}F_{27}S_{2}S_{2}S_{3}$, $F_{5}F_{27}S_{2}S_{2}S_{3}$, $F_{1}F_{5}S_{2}S_{2}S_{3}$, $F_{25}F_{29}S_{2}V_{19}V_{1}$, $F_{8}F_{29}S_{2}V_{19}V_{1}$, $F_{25}F_{29}S_{2}V_{1}V_{2}$, $F_{8}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{8}S_{2}V_{1}V_{2}$, $F_{25}F_{27}S_{23}V_{1}V_{2}$, $F_{8}F_{27}S_{23}V_{1}V_{2}$, $F_{25}F_{27}S_{3}V_{1}V_{2}$, $F_{8}F_{27}S_{3}V_{1}V_{2}$, $F_{1}F_{8}S_{3}V_{1}V_{2}$, $F_{23}F_{29}S_{1}V_{19}V_{2}$, $F_{6}F_{29}S_{1}V_{19}V_{2}$, $F_{23}F_{29}S_{1}V_{2}V_{2}$, $F_{6}F_{29}S_{1}V_{2}V_{2}$, $F_{3}F_{6}S_{1}V_{2}V_{2}$, $F_{7}F_{46}S_{23}V_{12}V_{18}$, $F_{7}F_{46}S_{3}V_{12}V_{18}$, $F_{7}F_{46}S_{23}V_{12}V_{1}$, $F_{7}F_{46}S_{3}V_{12}V_{1}$, $F_{10}F_{7}S_{3}V_{12}V_{1}$, $F_{22}F_{22}S_{23}S_{2}S_{2}$, $F_{22}F_{5}S_{2}S_{2}S_{3}$, $F_{5}F_{5}S_{23}S_{2}S_{2}$, $F_{5}F_{5}S_{2}S_{2}S_{3}$, $F_{24}F_{25}S_{23}V_{1}V_{2}$, $F_{24}F_{8}S_{3}V_{1}V_{2}$, $F_{25}F_{7}S_{3}V_{1}V_{2}$, $F_{7}F_{8}S_{23}V_{1}V_{2}$, $F_{7}F_{8}S_{3}V_{1}V_{2}$, $F_{7}F_{28}S_{22}V_{12}V_{19}$, $F_{7}F_{28}S_{22}V_{12}V_{2}$, $F_{7}F_{28}S_{2}V_{12}V_{19}$, $F_{7}F_{28}S_{2}V_{12}V_{2}$, $F_{2}F_{7}S_{2}V_{12}V_{2}$, $F_{22}F_{25}S_{2}V_{19}V_{1}$, $F_{22}F_{8}S_{2}V_{1}V_{2}$, $F_{25}F_{5}S_{2}V_{1}V_{2}$, $F_{5}F_{8}S_{2}V_{19}V_{1}$, $F_{5}F_{8}S_{2}V_{1}V_{2}$, $F_{23}F_{24}S_{1}V_{19}V_{2}$, $F_{24}F_{6}S_{1}V_{2}V_{2}$, $F_{23}F_{7}S_{1}V_{2}V_{2}$, $F_{6}F_{7}S_{1}V_{19}V_{2}$, $F_{6}F_{7}S_{1}V_{2}V_{2}$, $F_{22}F_{28}S_{22}S_{1}S_{2}$, $F_{5}F_{28}S_{22}S_{1}S_{2}$, $F_{22}F_{28}S_{1}S_{2}S_{2}$, $F_{5}F_{28}S_{1}S_{2}S_{2}$, $F_{2}F_{5}S_{1}S_{2}S_{2}$, $F_{25}F_{46}S_{1}V_{18}V_{1}$, $F_{8}F_{46}S_{1}V_{18}V_{1}$, $F_{25}F_{46}S_{1}V_{1}V_{1}$, $F_{8}F_{46}S_{1}V_{1}V_{1}$, $F_{10}F_{8}S_{1}V_{1}V_{1}$, $F_{24}F_{29}S_{1}V_{19}V_{2}$, $F_{24}F_{29}S_{1}V_{2}V_{2}$, $F_{7}F_{29}S_{1}V_{19}V_{2}$, $F_{7}F_{29}S_{1}V_{2}V_{2}$, $F_{3}F_{7}S_{1}V_{2}V_{2}$, $F_{25}F_{28}S_{22}V_{1}V_{1}$, $F_{8}F_{28}S_{22}V_{1}V_{1}$, $F_{25}F_{28}S_{2}V_{1}V_{1}$, $F_{8}F_{28}S_{2}V_{1}V_{1}$, $F_{2}F_{8}S_{2}V_{1}V_{1}$, $F_{23}F_{46}S_{1}V_{18}V_{1}$, $F_{6}F_{46}S_{1}V_{18}V_{1}$, $F_{23}F_{46}S_{1}V_{1}V_{1}$, $F_{6}F_{46}S_{1}V_{1}V_{1}$, $F_{10}F_{6}S_{1}V_{1}V_{1}$, $F_{22}F_{29}S_{2}V_{19}V_{1}$, $F_{22}F_{29}S_{2}V_{1}V_{2}$, $F_{5}F_{29}S_{2}V_{19}V_{1}$, $F_{5}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{5}S_{2}V_{1}V_{2}$, $F_{24}F_{27}S_{23}V_{1}V_{2}$, $F_{24}F_{27}S_{3}V_{1}V_{2}$, $F_{7}F_{27}S_{23}V_{1}V_{2}$, $F_{7}F_{27}S_{3}V_{1}V_{2}$, $F_{1}F_{7}S_{3}V_{1}V_{2}$, $F_{23}F_{28}S_{22}S_{1}S_{2}$, $F_{6}F_{28}S_{22}S_{1}S_{2}$, $F_{23}F_{28}S_{1}S_{2}S_{2}$, $F_{6}F_{28}S_{1}S_{2}S_{2}$, $F_{2}F_{6}S_{1}S_{2}S_{2}$, $F_{28}F_{29}S_{22}V_{12}V_{19}$, $F_{28}F_{29}S_{22}V_{12}V_{2}$, $F_{28}F_{29}S_{2}V_{12}V_{19}$, $F_{28}F_{29}S_{2}V_{12}V_{2}$, $F_{2}F_{3}S_{2}V_{12}V_{2}$, $F_{27}F_{46}S_{23}V_{12}V_{18}$, $F_{27}F_{46}S_{3}V_{12}V_{18}$, $F_{27}F_{46}S_{23}V_{12}V_{1}$, $F_{27}F_{46}S_{3}V_{12}V_{1}$, $F_{1}F_{10}S_{3}V_{12}V_{1}$, $F_{36}F_{29}S_{21}V_{12}V_{19}$, $F_{36}F_{29}S_{1}V_{12}V_{19}$, $F_{36}F_{29}S_{21}V_{12}V_{2}$, $F_{36}F_{29}S_{1}V_{12}V_{2}$, $F_{3}F_{36}S_{1}V_{12}V_{2}$, $F_{23}F_{23}S_{21}S_{1}S_{2}$, $F_{23}F_{6}S_{1}S_{1}S_{2}$, $F_{6}F_{6}S_{21}S_{1}S_{2}$, $F_{6}F_{6}S_{1}S_{1}S_{2}$, $F_{25}F_{42}S_{21}V_{1}V_{1}$, $F_{25}F_{13}S_{1}V_{1}V_{1}$, $F_{42}F_{8}S_{1}V_{1}V_{1}$, $F_{8}F_{13}S_{21}V_{1}V_{1}$, $F_{8}F_{13}S_{1}V_{1}V_{1}$, $F_{22}F_{41}S_{21}S_{1}S_{2}$, $F_{22}F_{18}S_{1}S_{1}S_{2}$, $F_{41}F_{5}S_{1}S_{1}S_{2}$, $F_{5}F_{18}S_{21}S_{1}S_{2}$, $F_{5}F_{18}S_{1}S_{1}S_{2}$, $F_{7}F_{29}S_{21}V_{12}V_{19}$, $F_{7}F_{29}S_{1}V_{12}V_{19}$, $F_{7}F_{29}S_{21}V_{12}V_{2}$, $F_{7}F_{29}S_{1}V_{12}V_{2}$, $F_{3}F_{7}S_{1}V_{12}V_{2}$, $F_{36}F_{46}S_{22}V_{12}V_{18}$, $F_{36}F_{46}S_{2}V_{12}V_{18}$, $F_{36}F_{46}S_{22}V_{12}V_{1}$, $F_{36}F_{46}S_{2}V_{12}V_{1}$, $F_{10}F_{36}S_{2}V_{12}V_{1}$, $F_{22}F_{23}S_{22}S_{2}S_{2}$, $F_{22}F_{6}S_{2}S_{2}S_{2}$, $F_{23}F_{5}S_{2}S_{2}S_{2}$, $F_{5}F_{6}S_{22}S_{2}S_{2}$, $F_{5}F_{6}S_{2}S_{2}S_{2}$, $F_{24}F_{42}S_{22}V_{1}V_{2}$, $F_{24}F_{13}S_{2}V_{1}V_{2}$, $F_{42}F_{7}S_{2}V_{1}V_{2}$, $F_{7}F_{13}S_{22}V_{1}V_{2}$, $F_{7}F_{13}S_{2}V_{1}V_{2}$, $F_{25}F_{25}S_{22}V_{1}V_{2}$, $F_{25}F_{8}S_{2}V_{1}V_{2}$, $F_{8}F_{8}S_{22}V_{1}V_{2}$, $F_{8}F_{8}S_{2}V_{1}V_{2}$, $F_{7}F_{29}S_{22}V_{12}V_{18}$, $F_{7}F_{29}S_{2}V_{12}V_{18}$, $F_{7}F_{29}S_{22}V_{12}V_{1}$, $F_{7}F_{29}S_{2}V_{12}V_{1}$, $F_{3}F_{7}S_{2}V_{12}V_{1}$, $F_{36}F_{28}S_{22}V_{12}V_{18}$, $F_{36}F_{28}S_{22}V_{12}V_{1}$, $F_{36}F_{28}S_{2}V_{12}V_{18}$, $F_{36}F_{28}S_{2}V_{12}V_{1}$, $F_{2}F_{36}S_{2}V_{12}V_{1}$, $F_{22}F_{42}S_{2}V_{18}V_{1}$, $F_{22}F_{13}S_{2}V_{1}V_{1}$, $F_{42}F_{5}S_{2}V_{1}V_{1}$, $F_{5}F_{13}S_{2}V_{18}V_{1}$, $F_{5}F_{13}S_{2}V_{1}V_{1}$, $F_{41}F_{24}S_{1}V_{18}V_{2}$, $F_{24}F_{18}S_{1}V_{1}V_{2}$, $F_{41}F_{7}S_{1}V_{1}V_{2}$, $F_{18}F_{7}S_{1}V_{18}V_{2}$, $F_{18}F_{7}S_{1}V_{1}V_{2}$, $F_{23}F_{25}S_{1}V_{18}V_{2}$, $F_{23}F_{8}S_{1}V_{1}V_{2}$, $F_{25}F_{6}S_{1}V_{1}V_{2}$, $F_{6}F_{8}S_{1}V_{18}V_{2}$, $F_{6}F_{8}S_{1}V_{1}V_{2}$, $F_{23}F_{25}S_{2}V_{18}V_{1}$, $F_{25}F_{6}S_{2}V_{1}V_{1}$, $F_{23}F_{8}S_{2}V_{1}V_{1}$, $F_{6}F_{8}S_{2}V_{18}V_{1}$, $F_{6}F_{8}S_{2}V_{1}V_{1}$, $F_{7}F_{27}S_{22}V_{12}V_{18}$, $F_{7}F_{27}S_{22}V_{12}V_{1}$, $F_{7}F_{27}S_{2}V_{12}V_{18}$, $F_{7}F_{27}S_{2}V_{12}V_{1}$, $F_{1}F_{7}S_{2}V_{12}V_{1}$, $F_{23}F_{28}S_{22}S_{2}S_{2}$, $F_{6}F_{28}S_{22}S_{2}S_{2}$, $F_{23}F_{28}S_{2}S_{2}S_{2}$, $F_{6}F_{28}S_{2}S_{2}S_{2}$, $F_{2}F_{6}S_{2}S_{2}S_{2}$, $F_{42}F_{46}S_{2}V_{18}V_{1}$, $F_{13}F_{46}S_{2}V_{18}V_{1}$, $F_{42}F_{46}S_{2}V_{1}V_{1}$, $F_{13}F_{46}S_{2}V_{1}V_{1}$, $F_{10}F_{13}S_{2}V_{1}V_{1}$, $F_{24}F_{29}S_{2}V_{19}V_{2}$, $F_{24}F_{29}S_{2}V_{2}V_{2}$, $F_{7}F_{29}S_{2}V_{19}V_{2}$, $F_{7}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{7}S_{2}V_{2}V_{2}$, $F_{25}F_{29}S_{2}V_{19}V_{2}$, $F_{8}F_{29}S_{2}V_{19}V_{2}$, $F_{25}F_{29}S_{2}V_{2}V_{2}$, $F_{8}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{8}S_{2}V_{2}V_{2}$, $F_{25}F_{29}S_{2}V_{18}V_{1}$, $F_{25}F_{29}S_{2}V_{1}V_{1}$, $F_{8}F_{29}S_{2}V_{18}V_{1}$, $F_{8}F_{29}S_{2}V_{1}V_{1}$, $F_{3}F_{8}S_{2}V_{1}V_{1}$, $F_{22}F_{27}S_{22}S_{2}S_{2}$, $F_{22}F_{27}S_{2}S_{2}S_{2}$, $F_{5}F_{27}S_{22}S_{2}S_{2}$, $F_{5}F_{27}S_{2}S_{2}S_{2}$, $F_{1}F_{5}S_{2}S_{2}S_{2}$, $F_{42}F_{28}S_{22}V_{1}V_{2}$, $F_{13}F_{28}S_{22}V_{1}V_{2}$, $F_{42}F_{28}S_{2}V_{1}V_{2}$, $F_{13}F_{28}S_{2}V_{1}V_{2}$, $F_{2}F_{13}S_{2}V_{1}V_{2}$, $F_{41}F_{46}S_{1}V_{18}V_{2}$, $F_{18}F_{46}S_{1}V_{18}V_{2}$, $F_{41}F_{46}S_{1}V_{1}V_{2}$, $F_{18}F_{46}S_{1}V_{1}V_{2}$, $F_{10}F_{18}S_{1}V_{1}V_{2}$, $F_{22}F_{29}S_{2}V_{19}V_{2}$, $F_{22}F_{29}S_{2}V_{2}V_{2}$, $F_{5}F_{29}S_{2}V_{19}V_{2}$, $F_{5}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{5}S_{2}V_{2}V_{2}$, $F_{23}F_{29}S_{2}V_{19}V_{2}$, $F_{6}F_{29}S_{2}V_{19}V_{2}$, $F_{23}F_{29}S_{2}V_{2}V_{2}$, $F_{6}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{6}S_{2}V_{2}V_{2}$, $F_{23}F_{29}S_{1}V_{18}V_{2}$, $F_{23}F_{29}S_{1}V_{1}V_{2}$, $F_{6}F_{29}S_{1}V_{18}V_{2}$, $F_{6}F_{29}S_{1}V_{1}V_{2}$, $F_{3}F_{6}S_{1}V_{1}V_{2}$, $F_{25}F_{27}S_{22}V_{1}V_{2}$, $F_{25}F_{27}S_{2}V_{1}V_{2}$, $F_{8}F_{27}S_{22}V_{1}V_{2}$, $F_{8}F_{27}S_{2}V_{1}V_{2}$, $F_{1}F_{8}S_{2}V_{1}V_{2}$, $F_{36}F_{45}S_{21}V_{12}V_{19}$, $F_{36}F_{45}S_{21}V_{12}V_{2}$, $F_{36}F_{45}S_{1}V_{12}V_{19}$, $F_{36}F_{45}S_{1}V_{12}V_{2}$, $F_{16}F_{36}S_{1}V_{12}V_{2}$, $F_{22}F_{25}S_{2}V_{19}V_{2}$, $F_{22}F_{8}S_{2}V_{2}V_{2}$, $F_{25}F_{5}S_{2}V_{2}V_{2}$, $F_{5}F_{8}S_{2}V_{19}V_{2}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{23}F_{24}S_{2}V_{19}V_{2}$, $F_{24}F_{6}S_{2}V_{2}V_{2}$, $F_{23}F_{7}S_{2}V_{2}V_{2}$, $F_{6}F_{7}S_{2}V_{19}V_{2}$, $F_{6}F_{7}S_{2}V_{2}V_{2}$, $F_{7}F_{28}S_{21}V_{12}V_{19}$, $F_{7}F_{28}S_{21}V_{12}V_{2}$, $F_{7}F_{28}S_{1}V_{12}V_{19}$, $F_{7}F_{28}S_{1}V_{12}V_{2}$, $F_{2}F_{7}S_{1}V_{12}V_{2}$, $F_{23}F_{45}S_{21}S_{1}S_{2}$, $F_{6}F_{45}S_{21}S_{1}S_{2}$, $F_{23}F_{45}S_{1}S_{1}S_{2}$, $F_{6}F_{45}S_{1}S_{1}S_{2}$, $F_{16}F_{6}S_{1}S_{1}S_{2}$, $F_{25}F_{46}S_{1}V_{18}V_{2}$, $F_{8}F_{46}S_{1}V_{18}V_{2}$, $F_{25}F_{46}S_{1}V_{1}V_{2}$, $F_{8}F_{46}S_{1}V_{1}V_{2}$, $F_{10}F_{8}S_{1}V_{1}V_{2}$, $F_{24}F_{29}S_{1}V_{18}V_{2}$, $F_{24}F_{29}S_{1}V_{1}V_{2}$, $F_{7}F_{29}S_{1}V_{18}V_{2}$, $F_{7}F_{29}S_{1}V_{1}V_{2}$, $F_{3}F_{7}S_{1}V_{1}V_{2}$, $F_{22}F_{28}S_{21}S_{1}S_{2}$, $F_{22}F_{28}S_{1}S_{1}S_{2}$, $F_{5}F_{28}S_{21}S_{1}S_{2}$, $F_{5}F_{28}S_{1}S_{1}S_{2}$, $F_{2}F_{5}S_{1}S_{1}S_{2}$, $F_{42}F_{45}S_{21}V_{1}V_{1}$, $F_{13}F_{45}S_{21}V_{1}V_{1}$, $F_{42}F_{45}S_{1}V_{1}V_{1}$, $F_{13}F_{45}S_{1}V_{1}V_{1}$, $F_{16}F_{13}S_{1}V_{1}V_{1}$, $F_{23}F_{46}S_{2}V_{18}V_{1}$, $F_{6}F_{46}S_{2}V_{18}V_{1}$, $F_{23}F_{46}S_{2}V_{1}V_{1}$, $F_{6}F_{46}S_{2}V_{1}V_{1}$, $F_{10}F_{6}S_{2}V_{1}V_{1}$, $F_{22}F_{29}S_{2}V_{18}V_{1}$, $F_{22}F_{29}S_{2}V_{1}V_{1}$, $F_{5}F_{29}S_{2}V_{18}V_{1}$, $F_{5}F_{29}S_{2}V_{1}V_{1}$, $F_{3}F_{5}S_{2}V_{1}V_{1}$, $F_{25}F_{28}S_{21}V_{1}V_{1}$, $F_{25}F_{28}S_{1}V_{1}V_{1}$, $F_{8}F_{28}S_{21}V_{1}V_{1}$, $F_{8}F_{28}S_{1}V_{1}V_{1}$, $F_{2}F_{8}S_{1}V_{1}V_{1}$, $F_{25}F_{28}S_{22}V_{1}V_{2}$, $F_{8}F_{28}S_{22}V_{1}V_{2}$, $F_{25}F_{28}S_{2}V_{1}V_{2}$, $F_{8}F_{28}S_{2}V_{1}V_{2}$, $F_{2}F_{8}S_{2}V_{1}V_{2}$, $F_{24}F_{27}S_{22}V_{1}V_{2}$, $F_{24}F_{27}S_{2}V_{1}V_{2}$, $F_{7}F_{27}S_{22}V_{1}V_{2}$, $F_{7}F_{27}S_{2}V_{1}V_{2}$, $F_{1}F_{7}S_{2}V_{1}V_{2}$, $F_{41}F_{45}S_{21}S_{1}S_{2}$, $F_{18}F_{45}S_{21}S_{1}S_{2}$, $F_{41}F_{45}S_{1}S_{1}S_{2}$, $F_{18}F_{45}S_{1}S_{1}S_{2}$, $F_{16}F_{18}S_{1}S_{1}S_{2}$, $F_{23}F_{28}S_{21}S_{1}S_{2}$, $F_{23}F_{28}S_{1}S_{1}S_{2}$, $F_{6}F_{28}S_{21}S_{1}S_{2}$, $F_{6}F_{28}S_{1}S_{1}S_{2}$, $F_{2}F_{6}S_{1}S_{1}S_{2}$, $F_{45}F_{29}S_{21}V_{12}V_{19}$, $F_{45}F_{29}S_{21}V_{12}V_{2}$, $F_{45}F_{29}S_{1}V_{12}V_{19}$, $F_{45}F_{29}S_{1}V_{12}V_{2}$, $F_{16}F_{3}S_{1}V_{12}V_{2}$, $F_{28}F_{29}S_{22}V_{12}V_{18}$, $F_{28}F_{29}S_{22}V_{12}V_{1}$, $F_{28}F_{29}S_{2}V_{12}V_{18}$, $F_{28}F_{29}S_{2}V_{12}V_{1}$, $F_{2}F_{3}S_{2}V_{12}V_{1}$, $F_{27}F_{46}S_{22}V_{12}V_{18}$, $F_{27}F_{46}S_{2}V_{12}V_{18}$, $F_{27}F_{46}S_{22}V_{12}V_{1}$, $F_{27}F_{46}S_{2}V_{12}V_{1}$, $F_{1}F_{10}S_{2}V_{12}V_{1}$, $F_{28}F_{29}S_{21}V_{12}V_{19}$, $F_{28}F_{29}S_{1}V_{12}V_{19}$, $F_{28}F_{29}S_{21}V_{12}V_{2}$, $F_{28}F_{29}S_{1}V_{12}V_{2}$, $F_{2}F_{3}S_{1}V_{12}V_{2}$, $F_{17}F_{27}S_{21}S_{23}V_{12}$, $F_{17}F_{27}S_{23}S_{1}V_{12}$, $F_{17}F_{27}S_{21}S_{3}V_{12}$, $F_{17}F_{27}S_{1}S_{3}V_{12}$, $F_{1}F_{17}S_{1}S_{3}V_{12}$, $F_{23}F_{23}S_{21}S_{1}V_{1}$, $F_{23}F_{6}S_{1}S_{1}V_{1}$, $F_{6}F_{6}S_{21}S_{1}V_{1}$, $F_{6}F_{6}S_{1}S_{1}V_{1}$, $F_{25}F_{42}S_{21}S_{1}V_{1}$, $F_{25}F_{13}S_{1}S_{1}V_{1}$, $F_{42}F_{8}S_{1}S_{1}V_{1}$, $F_{8}F_{13}S_{21}S_{1}V_{1}$, $F_{8}F_{13}S_{1}S_{1}V_{1}$, $F_{7}F_{29}S_{21}S_{23}V_{12}$, $F_{7}F_{29}S_{23}S_{1}V_{12}$, $F_{7}F_{29}S_{21}S_{3}V_{12}$, $F_{7}F_{29}S_{1}S_{3}V_{12}$, $F_{3}F_{7}S_{1}S_{3}V_{12}$, $F_{17}F_{28}S_{22}S_{22}V_{12}$, $F_{17}F_{28}S_{22}S_{2}V_{12}$, $F_{17}F_{28}S_{2}S_{2}V_{12}$, $F_{2}F_{17}S_{2}S_{2}V_{12}$, $F_{22}F_{23}S_{22}S_{2}V_{1}$, $F_{22}F_{6}S_{2}S_{2}V_{1}$, $F_{23}F_{5}S_{2}S_{2}V_{1}$, $F_{5}F_{6}S_{22}S_{2}V_{1}$, $F_{5}F_{6}S_{2}S_{2}V_{1}$, $F_{24}F_{42}S_{22}S_{1}V_{2}$, $F_{24}F_{13}S_{1}S_{2}V_{2}$, $F_{42}F_{7}S_{1}S_{2}V_{2}$, $F_{7}F_{13}S_{22}S_{1}V_{2}$, $F_{7}F_{13}S_{1}S_{2}V_{2}$, $F_{22}F_{23}S_{22}S_{1}V_{2}$, $F_{23}F_{5}S_{1}S_{2}V_{2}$, $F_{22}F_{6}S_{1}S_{2}V_{2}$, $F_{5}F_{6}S_{22}S_{1}V_{2}$, $F_{5}F_{6}S_{1}S_{2}V_{2}$, $F_{25}F_{25}S_{22}S_{2}V_{1}$, $F_{25}F_{8}S_{2}S_{2}V_{1}$, $F_{8}F_{8}S_{22}S_{2}V_{1}$, $F_{8}F_{8}S_{2}S_{2}V_{1}$, $F_{7}F_{29}S_{22}S_{22}V_{12}$, $F_{7}F_{29}S_{22}S_{2}V_{12}$, $F_{7}F_{29}S_{2}S_{2}V_{12}$, $F_{3}F_{7}S_{2}S_{2}V_{12}$, $F_{23}F_{28}S_{22}S_{2}V_{1}$, $F_{6}F_{28}S_{22}S_{2}V_{1}$, $F_{23}F_{28}S_{2}S_{2}V_{1}$, $F_{6}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{6}S_{2}S_{2}V_{1}$, $F_{24}F_{29}S_{23}S_{2}V_{2}$, $F_{24}F_{29}S_{2}S_{3}V_{2}$, $F_{7}F_{29}S_{23}S_{2}V_{2}$, $F_{7}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{7}S_{2}S_{3}V_{2}$, $F_{22}F_{27}S_{23}S_{2}V_{2}$, $F_{5}F_{27}S_{23}S_{2}V_{2}$, $F_{22}F_{27}S_{2}S_{3}V_{2}$, $F_{5}F_{27}S_{2}S_{3}V_{2}$, $F_{1}F_{5}S_{2}S_{3}V_{2}$, $F_{25}F_{29}S_{22}S_{2}V_{1}$, $F_{25}F_{29}S_{2}S_{2}V_{1}$, $F_{8}F_{29}S_{22}S_{2}V_{1}$, $F_{8}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{8}S_{2}S_{2}V_{1}$, $F_{42}F_{28}S_{22}S_{1}V_{2}$, $F_{13}F_{28}S_{22}S_{1}V_{2}$, $F_{42}F_{28}S_{1}S_{2}V_{2}$, $F_{13}F_{28}S_{1}S_{2}V_{2}$, $F_{2}F_{13}S_{1}S_{2}V_{2}$, $F_{22}F_{29}S_{23}S_{2}V_{2}$, $F_{22}F_{29}S_{2}S_{3}V_{2}$, $F_{5}F_{29}S_{23}S_{2}V_{2}$, $F_{5}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{5}S_{2}S_{3}V_{2}$, $F_{25}F_{27}S_{23}S_{2}V_{2}$, $F_{8}F_{27}S_{23}S_{2}V_{2}$, $F_{25}F_{27}S_{2}S_{3}V_{2}$, $F_{8}F_{27}S_{2}S_{3}V_{2}$, $F_{1}F_{8}S_{2}S_{3}V_{2}$, $F_{23}F_{29}S_{22}S_{1}V_{2}$, $F_{23}F_{29}S_{1}S_{2}V_{2}$, $F_{6}F_{29}S_{22}S_{1}V_{2}$, $F_{6}F_{29}S_{1}S_{2}V_{2}$, $F_{3}F_{6}S_{1}S_{2}V_{2}$, $F_{17}F_{45}S_{21}S_{23}V_{12}$, $F_{17}F_{45}S_{21}S_{3}V_{12}$, $F_{17}F_{45}S_{23}S_{1}V_{12}$, $F_{17}F_{45}S_{1}S_{3}V_{12}$, $F_{16}F_{17}S_{1}S_{3}V_{12}$, $F_{22}F_{22}S_{23}S_{2}V_{2}$, $F_{22}F_{5}S_{2}S_{3}V_{2}$, $F_{5}F_{5}S_{23}S_{2}V_{2}$, $F_{5}F_{5}S_{2}S_{3}V_{2}$, $F_{24}F_{25}S_{23}S_{2}V_{2}$, $F_{24}F_{8}S_{2}S_{3}V_{2}$, $F_{25}F_{7}S_{2}S_{3}V_{2}$, $F_{7}F_{8}S_{23}S_{2}V_{2}$, $F_{7}F_{8}S_{2}S_{3}V_{2}$, $F_{7}F_{46}S_{21}S_{23}V_{12}$, $F_{7}F_{46}S_{21}S_{3}V_{12}$, $F_{7}F_{46}S_{23}S_{1}V_{12}$, $F_{7}F_{46}S_{1}S_{3}V_{12}$, $F_{10}F_{7}S_{1}S_{3}V_{12}$, $F_{23}F_{45}S_{21}S_{1}V_{1}$, $F_{6}F_{45}S_{21}S_{1}V_{1}$, $F_{23}F_{45}S_{1}S_{1}V_{1}$, $F_{6}F_{45}S_{1}S_{1}V_{1}$, $F_{16}F_{6}S_{1}S_{1}V_{1}$, $F_{22}F_{28}S_{22}S_{1}V_{2}$, $F_{5}F_{28}S_{22}S_{1}V_{2}$, $F_{22}F_{28}S_{1}S_{2}V_{2}$, $F_{5}F_{28}S_{1}S_{2}V_{2}$, $F_{2}F_{5}S_{1}S_{2}V_{2}$, $F_{24}F_{29}S_{22}S_{1}V_{2}$, $F_{24}F_{29}S_{1}S_{2}V_{2}$, $F_{7}F_{29}S_{22}S_{1}V_{2}$, $F_{7}F_{29}S_{1}S_{2}V_{2}$, $F_{3}F_{7}S_{1}S_{2}V_{2}$, $F_{25}F_{46}S_{21}S_{1}V_{1}$, $F_{25}F_{46}S_{1}S_{1}V_{1}$, $F_{8}F_{46}S_{21}S_{1}V_{1}$, $F_{8}F_{46}S_{1}S_{1}V_{1}$, $F_{10}F_{8}S_{1}S_{1}V_{1}$, $F_{42}F_{45}S_{21}S_{1}V_{1}$, $F_{13}F_{45}S_{21}S_{1}V_{1}$, $F_{42}F_{45}S_{1}S_{1}V_{1}$, $F_{13}F_{45}S_{1}S_{1}V_{1}$, $F_{16}F_{13}S_{1}S_{1}V_{1}$, $F_{25}F_{28}S_{22}S_{2}V_{1}$, $F_{8}F_{28}S_{22}S_{2}V_{1}$, $F_{25}F_{28}S_{2}S_{2}V_{1}$, $F_{8}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{8}S_{2}S_{2}V_{1}$, $F_{22}F_{29}S_{22}S_{2}V_{1}$, $F_{22}F_{29}S_{2}S_{2}V_{1}$, $F_{5}F_{29}S_{22}S_{2}V_{1}$, $F_{5}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{5}S_{2}S_{2}V_{1}$, $F_{23}F_{46}S_{21}S_{1}V_{1}$, $F_{23}F_{46}S_{1}S_{1}V_{1}$, $F_{6}F_{46}S_{21}S_{1}V_{1}$, $F_{6}F_{46}S_{1}S_{1}V_{1}$, $F_{10}F_{6}S_{1}S_{1}V_{1}$, $F_{45}F_{29}S_{21}S_{23}V_{12}$, $F_{45}F_{29}S_{21}S_{3}V_{12}$, $F_{45}F_{29}S_{23}S_{1}V_{12}$, $F_{45}F_{29}S_{1}S_{3}V_{12}$, $F_{16}F_{3}S_{1}S_{3}V_{12}$, $F_{28}F_{29}S_{22}S_{22}V_{12}$, $F_{28}F_{29}S_{22}S_{2}V_{12}$, $F_{28}F_{29}S_{2}S_{2}V_{12}$, $F_{2}F_{3}S_{2}S_{2}V_{12}$, $F_{27}F_{46}S_{21}S_{23}V_{12}$, $F_{27}F_{46}S_{23}S_{1}V_{12}$, $F_{27}F_{46}S_{21}S_{3}V_{12}$, $F_{27}F_{46}S_{1}S_{3}V_{12}$, $F_{1}F_{10}S_{1}S_{3}V_{12}$, $F_{17}F_{27}S_{21}S_{23}S_{2}$, $F_{17}F_{27}S_{23}S_{1}S_{2}$, $F_{17}F_{27}S_{21}S_{2}S_{3}$, $F_{17}F_{27}S_{1}S_{2}S_{3}$, $F_{1}F_{17}S_{1}S_{2}S_{3}$, $F_{36}F_{29}S_{21}V_{19}V_{1}$, $F_{36}F_{29}S_{1}V_{19}V_{1}$, $F_{36}F_{29}S_{21}V_{1}V_{2}$, $F_{36}F_{29}S_{1}V_{1}V_{2}$, $F_{3}F_{36}S_{1}V_{1}V_{2}$, $F_{25}F_{42}S_{21}V_{19}V_{1}$, $F_{25}F_{13}S_{1}V_{1}V_{2}$, $F_{42}F_{8}S_{1}V_{19}V_{1}$, $F_{8}F_{13}S_{21}V_{1}V_{2}$, $F_{8}F_{13}S_{1}V_{1}V_{2}$, $F_{22}F_{41}S_{21}S_{23}S_{2}$, $F_{22}F_{18}S_{1}S_{2}S_{3}$, $F_{41}F_{5}S_{23}S_{1}S_{2}$, $F_{5}F_{18}S_{21}S_{2}S_{3}$, $F_{5}F_{18}S_{1}S_{2}S_{3}$, $F_{17}F_{28}S_{22}S_{22}S_{2}$, $F_{17}F_{28}S_{22}S_{2}S_{2}$, $F_{17}F_{28}S_{2}S_{2}S_{2}$, $F_{2}F_{17}S_{2}S_{2}S_{2}$, $F_{36}F_{46}S_{22}V_{18}V_{1}$, $F_{36}F_{46}S_{2}V_{18}V_{1}$, $F_{36}F_{46}S_{22}V_{1}V_{1}$, $F_{36}F_{46}S_{2}V_{1}V_{1}$, $F_{10}F_{36}S_{2}V_{1}V_{1}$, $F_{24}F_{42}S_{22}V_{19}V_{2}$, $F_{24}F_{13}S_{2}V_{2}V_{2}$, $F_{42}F_{7}S_{2}V_{19}V_{2}$, $F_{7}F_{13}S_{22}V_{2}V_{2}$, $F_{7}F_{13}S_{2}V_{2}V_{2}$, $F_{7}F_{29}S_{22}V_{19}V_{2}$, $F_{7}F_{29}S_{22}V_{2}V_{2}$, $F_{25}F_{25}S_{22}V_{18}V_{1}$, $F_{25}F_{8}S_{2}V_{18}V_{1}$, $F_{22}F_{23}S_{22}S_{22}S_{2}$, $F_{23}F_{5}S_{22}S_{2}S_{2}$, $F_{36}F_{28}S_{22}V_{18}V_{1}$, $F_{36}F_{28}S_{22}V_{1}V_{1}$, $F_{36}F_{28}S_{2}V_{18}V_{1}$, $F_{36}F_{28}S_{2}V_{1}V_{1}$, $F_{2}F_{36}S_{2}V_{1}V_{1}$, $F_{41}F_{24}S_{23}V_{18}V_{2}$, $F_{24}F_{18}S_{3}V_{1}V_{2}$, $F_{41}F_{7}S_{23}V_{1}V_{2}$, $F_{18}F_{7}S_{3}V_{18}V_{2}$, $F_{18}F_{7}S_{3}V_{1}V_{2}$, $F_{7}F_{27}S_{23}V_{18}V_{2}$, $F_{7}F_{27}S_{3}V_{18}V_{2}$, $F_{23}F_{25}S_{22}V_{18}V_{1}$, $F_{23}F_{8}S_{22}V_{1}V_{1}$, $F_{42}F_{28}S_{22}V_{19}V_{2}$, $F_{13}F_{28}S_{22}V_{2}V_{2}$, $F_{42}F_{28}S_{2}V_{19}V_{2}$, $F_{13}F_{28}S_{2}V_{2}V_{2}$, $F_{2}F_{13}S_{2}V_{2}V_{2}$, $F_{41}F_{46}S_{23}V_{18}V_{2}$, $F_{18}F_{46}S_{3}V_{18}V_{2}$, $F_{41}F_{46}S_{23}V_{1}V_{2}$, $F_{18}F_{46}S_{3}V_{1}V_{2}$, $F_{10}F_{18}S_{3}V_{1}V_{2}$, $F_{25}F_{27}S_{23}V_{18}V_{2}$, $F_{25}F_{27}S_{3}V_{18}V_{2}$, $F_{23}F_{29}S_{22}V_{19}V_{2}$, $F_{23}F_{29}S_{22}V_{2}V_{2}$, $F_{17}F_{45}S_{21}S_{23}S_{2}$, $F_{17}F_{45}S_{21}S_{2}S_{3}$, $F_{17}F_{45}S_{23}S_{1}S_{2}$, $F_{17}F_{45}S_{1}S_{2}S_{3}$, $F_{16}F_{17}S_{1}S_{2}S_{3}$, $F_{7}F_{46}S_{23}V_{18}V_{2}$, $F_{7}F_{46}S_{3}V_{18}V_{2}$, $F_{7}F_{46}S_{23}V_{1}V_{2}$, $F_{7}F_{46}S_{3}V_{1}V_{2}$, $F_{10}F_{7}S_{3}V_{1}V_{2}$, $F_{24}F_{25}S_{23}V_{18}V_{2}$, $F_{25}F_{7}S_{3}V_{18}V_{2}$, $F_{22}F_{22}S_{21}S_{23}S_{2}$, $F_{22}F_{5}S_{1}S_{2}S_{3}$, $F_{22}F_{5}S_{21}S_{2}S_{3}$, $F_{5}F_{5}S_{23}S_{1}S_{2}$, $F_{5}F_{5}S_{1}S_{2}S_{3}$, $F_{36}F_{45}S_{21}V_{19}V_{1}$, $F_{36}F_{45}S_{21}V_{1}V_{2}$, $F_{36}F_{45}S_{1}V_{19}V_{1}$, $F_{36}F_{45}S_{1}V_{1}V_{2}$, $F_{16}F_{36}S_{1}V_{1}V_{2}$, $F_{7}F_{28}S_{22}V_{19}V_{2}$, $F_{7}F_{28}S_{22}V_{2}V_{2}$, $F_{7}F_{28}S_{2}V_{19}V_{2}$, $F_{7}F_{28}S_{2}V_{2}V_{2}$, $F_{2}F_{7}S_{2}V_{2}V_{2}$, $F_{23}F_{24}S_{22}V_{19}V_{2}$, $F_{23}F_{7}S_{22}V_{2}V_{2}$, $F_{22}F_{25}S_{21}V_{19}V_{1}$, $F_{25}F_{5}S_{1}V_{1}V_{2}$, $F_{22}F_{8}S_{21}V_{1}V_{2}$, $F_{5}F_{8}S_{1}V_{19}V_{1}$, $F_{5}F_{8}S_{1}V_{1}V_{2}$, $F_{42}F_{45}S_{21}V_{19}V_{1}$, $F_{13}F_{45}S_{21}V_{1}V_{2}$, $F_{42}F_{45}S_{1}V_{19}V_{1}$, $F_{13}F_{45}S_{1}V_{1}V_{2}$, $F_{16}F_{13}S_{1}V_{1}V_{2}$, $F_{25}F_{28}S_{22}V_{18}V_{1}$, $F_{25}F_{28}S_{2}V_{18}V_{1}$, $F_{23}F_{46}S_{22}V_{18}V_{1}$, $F_{23}F_{46}S_{22}V_{1}V_{1}$, $F_{22}F_{29}S_{21}V_{19}V_{1}$, $F_{5}F_{29}S_{1}V_{19}V_{1}$, $F_{22}F_{29}S_{21}V_{1}V_{2}$, $F_{5}F_{29}S_{1}V_{1}V_{2}$, $F_{3}F_{5}S_{1}V_{1}V_{2}$, $F_{41}F_{45}S_{21}S_{23}S_{2}$, $F_{18}F_{45}S_{21}S_{2}S_{3}$, $F_{41}F_{45}S_{23}S_{1}S_{2}$, $F_{18}F_{45}S_{1}S_{2}S_{3}$, $F_{16}F_{18}S_{1}S_{2}S_{3}$, $F_{23}F_{28}S_{22}S_{22}S_{2}$, $F_{22}F_{27}S_{21}S_{23}S_{2}$, $F_{5}F_{27}S_{23}S_{1}S_{2}$, $F_{22}F_{27}S_{21}S_{2}S_{3}$, $F_{5}F_{27}S_{1}S_{2}S_{3}$, $F_{1}F_{5}S_{1}S_{2}S_{3}$, $F_{17}F_{27}S_{21}S_{23}V_{1}$, $F_{17}F_{27}S_{23}S_{1}V_{1}$, $F_{17}F_{27}S_{21}S_{3}V_{1}$, $F_{17}F_{27}S_{1}S_{3}V_{1}$, $F_{1}F_{17}S_{1}S_{3}V_{1}$, $F_{36}F_{29}S_{21}S_{1}V_{19}$, $F_{36}F_{29}S_{1}S_{1}V_{19}$, $F_{36}F_{29}S_{21}S_{1}V_{2}$, $F_{36}F_{29}S_{1}S_{1}V_{2}$, $F_{3}F_{36}S_{1}S_{1}V_{2}$, $F_{23}F_{23}S_{21}S_{1}V_{19}$, $F_{23}F_{6}S_{1}S_{1}V_{2}$, $F_{23}F_{6}S_{1}S_{1}V_{19}$, $F_{6}F_{6}S_{21}S_{1}V_{2}$, $F_{6}F_{6}S_{1}S_{1}V_{2}$, $F_{25}F_{42}S_{21}S_{23}V_{1}$, $F_{25}F_{13}S_{1}S_{3}V_{1}$, $F_{42}F_{8}S_{23}S_{1}V_{1}$, $F_{8}F_{13}S_{21}S_{3}V_{1}$, $F_{8}F_{13}S_{1}S_{3}V_{1}$, $F_{17}F_{28}S_{22}S_{22}V_{1}$, $F_{17}F_{28}S_{22}S_{2}V_{1}$, $F_{17}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{17}S_{2}S_{2}V_{1}$, $F_{36}F_{46}S_{22}S_{1}V_{18}$, $F_{36}F_{46}S_{1}S_{2}V_{18}$, $F_{36}F_{46}S_{22}S_{1}V_{1}$, $F_{36}F_{46}S_{1}S_{2}V_{1}$, $F_{10}F_{36}S_{1}S_{2}V_{1}$, $F_{22}F_{23}S_{22}S_{2}V_{19}$, $F_{22}F_{6}S_{2}S_{2}V_{2}$, $F_{23}F_{5}S_{2}S_{2}V_{19}$, $F_{5}F_{6}S_{22}S_{2}V_{2}$, $F_{5}F_{6}S_{2}S_{2}V_{2}$, $F_{7}F_{29}S_{22}S_{2}V_{19}$, $F_{7}F_{29}S_{2}S_{2}V_{19}$, $F_{7}F_{29}S_{22}S_{2}V_{2}$, $F_{7}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{7}S_{2}S_{2}V_{2}$, $F_{22}F_{23}S_{22}S_{1}V_{18}$, $F_{23}F_{5}S_{1}S_{2}V_{1}$, $F_{22}F_{6}S_{1}S_{2}V_{18}$, $F_{5}F_{6}S_{22}S_{1}V_{1}$, $F_{5}F_{6}S_{1}S_{2}V_{1}$, $F_{25}F_{25}S_{22}S_{22}V_{1}$, $F_{25}F_{8}S_{22}S_{2}V_{1}$, $F_{36}F_{28}S_{22}S_{1}V_{18}$, $F_{36}F_{28}S_{22}S_{1}V_{1}$, $F_{36}F_{28}S_{1}S_{2}V_{18}$, $F_{36}F_{28}S_{1}S_{2}V_{1}$, $F_{2}F_{36}S_{1}S_{2}V_{1}$, $F_{22}F_{42}S_{23}S_{2}V_{18}$, $F_{22}F_{13}S_{2}S_{3}V_{1}$, $F_{42}F_{5}S_{23}S_{2}V_{1}$, $F_{5}F_{13}S_{2}S_{3}V_{18}$, $F_{5}F_{13}S_{2}S_{3}V_{1}$, $F_{7}F_{27}S_{23}S_{2}V_{18}$, $F_{7}F_{27}S_{23}S_{2}V_{1}$, $F_{7}F_{27}S_{2}S_{3}V_{18}$, $F_{7}F_{27}S_{2}S_{3}V_{1}$, $F_{1}F_{7}S_{2}S_{3}V_{1}$, $F_{23}F_{25}S_{22}S_{1}V_{18}$, $F_{23}F_{8}S_{1}S_{2}V_{1}$, $F_{25}F_{6}S_{22}S_{1}V_{1}$, $F_{6}F_{8}S_{1}S_{2}V_{18}$, $F_{6}F_{8}S_{1}S_{2}V_{1}$, $F_{23}F_{28}S_{22}S_{2}V_{19}$, $F_{6}F_{28}S_{22}S_{2}V_{2}$, $F_{23}F_{28}S_{2}S_{2}V_{19}$, $F_{6}F_{28}S_{2}S_{2}V_{2}$, $F_{2}F_{6}S_{2}S_{2}V_{2}$, $F_{42}F_{46}S_{23}S_{2}V_{18}$, $F_{13}F_{46}S_{2}S_{3}V_{18}$, $F_{42}F_{46}S_{23}S_{2}V_{1}$, $F_{13}F_{46}S_{2}S_{3}V_{1}$, $F_{10}F_{13}S_{2}S_{3}V_{1}$, $F_{22}F_{27}S_{23}S_{2}V_{18}$, $F_{5}F_{27}S_{23}S_{2}V_{1}$, $F_{22}F_{27}S_{2}S_{3}V_{18}$, $F_{5}F_{27}S_{2}S_{3}V_{1}$, $F_{1}F_{5}S_{2}S_{3}V_{1}$, $F_{25}F_{29}S_{22}S_{2}V_{19}$, $F_{8}F_{29}S_{2}S_{2}V_{19}$, $F_{25}F_{29}S_{22}S_{2}V_{2}$, $F_{8}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{8}S_{2}S_{2}V_{2}$, $F_{17}F_{45}S_{21}S_{23}V_{1}$, $F_{17}F_{45}S_{21}S_{3}V_{1}$, $F_{17}F_{45}S_{23}S_{1}V_{1}$, $F_{17}F_{45}S_{1}S_{3}V_{1}$, $F_{16}F_{17}S_{1}S_{3}V_{1}$, $F_{7}F_{46}S_{23}S_{2}V_{18}$, $F_{7}F_{46}S_{2}S_{3}V_{18}$, $F_{7}F_{46}S_{23}S_{2}V_{1}$, $F_{7}F_{46}S_{2}S_{3}V_{1}$, $F_{10}F_{7}S_{2}S_{3}V_{1}$, $F_{22}F_{22}S_{23}S_{2}V_{18}$, $F_{22}F_{5}S_{2}S_{3}V_{1}$, $F_{22}F_{5}S_{2}S_{3}V_{18}$, $F_{5}F_{5}S_{23}S_{2}V_{1}$, $F_{5}F_{5}S_{2}S_{3}V_{1}$, $F_{24}F_{25}S_{21}S_{23}V_{1}$, $F_{25}F_{7}S_{1}S_{3}V_{1}$, $F_{24}F_{8}S_{21}S_{3}V_{1}$, $F_{7}F_{8}S_{23}S_{1}V_{1}$, $F_{7}F_{8}S_{1}S_{3}V_{1}$, $F_{36}F_{45}S_{21}S_{1}V_{19}$, $F_{36}F_{45}S_{21}S_{1}V_{2}$, $F_{36}F_{45}S_{1}S_{1}V_{19}$, $F_{36}F_{45}S_{1}S_{1}V_{2}$, $F_{16}F_{36}S_{1}S_{1}V_{2}$, $F_{7}F_{28}S_{22}S_{2}V_{19}$, $F_{7}F_{28}S_{22}S_{2}V_{2}$, $F_{7}F_{28}S_{2}S_{2}V_{19}$, $F_{7}F_{28}S_{2}S_{2}V_{2}$, $F_{2}F_{7}S_{2}S_{2}V_{2}$, $F_{22}F_{25}S_{22}S_{2}V_{19}$, $F_{22}F_{8}S_{2}S_{2}V_{2}$, $F_{25}F_{5}S_{22}S_{2}V_{2}$, $F_{5}F_{8}S_{2}S_{2}V_{19}$, $F_{5}F_{8}S_{2}S_{2}V_{2}$, $F_{23}F_{24}S_{21}S_{1}V_{19}$, $F_{23}F_{7}S_{1}S_{1}V_{2}$, $F_{24}F_{6}S_{21}S_{1}V_{2}$, $F_{6}F_{7}S_{1}S_{1}V_{19}$, $F_{6}F_{7}S_{1}S_{1}V_{2}$, $F_{23}F_{45}S_{21}S_{1}V_{19}$, $F_{6}F_{45}S_{21}S_{1}V_{2}$, $F_{23}F_{45}S_{1}S_{1}V_{19}$, $F_{6}F_{45}S_{1}S_{1}V_{2}$, $F_{16}F_{6}S_{1}S_{1}V_{2}$, $F_{22}F_{28}S_{22}S_{1}V_{18}$, $F_{5}F_{28}S_{22}S_{1}V_{1}$, $F_{22}F_{28}S_{1}S_{2}V_{18}$, $F_{5}F_{28}S_{1}S_{2}V_{1}$, $F_{2}F_{5}S_{1}S_{2}V_{1}$, $F_{25}F_{46}S_{22}S_{1}V_{18}$, $F_{8}F_{46}S_{1}S_{2}V_{18}$, $F_{25}F_{46}S_{22}S_{1}V_{1}$, $F_{8}F_{46}S_{1}S_{2}V_{1}$, $F_{10}F_{8}S_{1}S_{2}V_{1}$, $F_{24}F_{29}S_{21}S_{1}V_{19}$, $F_{7}F_{29}S_{1}S_{1}V_{19}$, $F_{24}F_{29}S_{21}S_{1}V_{2}$, $F_{7}F_{29}S_{1}S_{1}V_{2}$, $F_{3}F_{7}S_{1}S_{1}V_{2}$, $F_{42}F_{45}S_{21}S_{23}V_{1}$, $F_{13}F_{45}S_{21}S_{3}V_{1}$, $F_{42}F_{45}S_{23}S_{1}V_{1}$, $F_{13}F_{45}S_{1}S_{3}V_{1}$, $F_{16}F_{13}S_{1}S_{3}V_{1}$, $F_{25}F_{28}S_{22}S_{22}V_{1}$, $F_{24}F_{27}S_{21}S_{23}V_{1}$, $F_{7}F_{27}S_{23}S_{1}V_{1}$, $F_{24}F_{27}S_{21}S_{3}V_{1}$, $F_{7}F_{27}S_{1}S_{3}V_{1}$, $F_{1}F_{7}S_{1}S_{3}V_{1}$, $F_{36}F_{29}S_{21}V_{12}V_{18}$, $F_{36}F_{29}S_{1}V_{12}V_{18}$, $F_{36}F_{29}S_{21}V_{12}V_{1}$, $F_{36}F_{29}S_{1}V_{12}V_{1}$, $F_{3}F_{36}S_{1}V_{12}V_{1}$, $F_{23}F_{23}S_{21}S_{2}S_{2}$, $F_{23}F_{6}S_{1}S_{2}S_{2}$, $F_{6}F_{6}S_{21}S_{2}S_{2}$, $F_{6}F_{6}S_{1}S_{2}S_{2}$, $F_{25}F_{42}S_{21}V_{1}V_{2}$, $F_{42}F_{8}S_{1}V_{1}V_{2}$, $F_{36}F_{28}S_{21}V_{12}V_{18}$, $F_{36}F_{28}S_{21}V_{12}V_{1}$, $F_{36}F_{28}S_{1}V_{12}V_{18}$, $F_{36}F_{28}S_{1}V_{12}V_{1}$, $F_{2}F_{36}S_{1}V_{12}V_{1}$, $F_{23}F_{25}S_{2}V_{18}V_{2}$, $F_{23}F_{8}S_{2}V_{1}V_{2}$, $F_{25}F_{6}S_{2}V_{1}V_{2}$, $F_{6}F_{8}S_{2}V_{18}V_{2}$, $F_{6}F_{8}S_{2}V_{1}V_{2}$, $F_{23}F_{28}S_{21}S_{2}S_{2}$, $F_{6}F_{28}S_{21}S_{2}S_{2}$, $F_{25}F_{29}S_{2}V_{18}V_{2}$, $F_{8}F_{29}S_{2}V_{18}V_{2}$, $F_{42}F_{28}S_{21}V_{1}V_{2}$, $F_{13}F_{28}S_{21}V_{1}V_{2}$, $F_{42}F_{28}S_{1}V_{1}V_{2}$, $F_{13}F_{28}S_{1}V_{1}V_{2}$, $F_{2}F_{13}S_{1}V_{1}V_{2}$, $F_{23}F_{29}S_{2}V_{18}V_{2}$, $F_{6}F_{29}S_{2}V_{18}V_{2}$, $F_{23}F_{29}S_{2}V_{1}V_{2}$, $F_{6}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{6}S_{2}V_{1}V_{2}$, $F_{25}F_{28}S_{21}V_{1}V_{2}$, $F_{8}F_{28}S_{21}V_{1}V_{2}$, $F_{25}F_{28}S_{1}V_{1}V_{2}$, $F_{8}F_{28}S_{1}V_{1}V_{2}$, $F_{2}F_{8}S_{1}V_{1}V_{2}$, $F_{28}F_{29}S_{21}V_{12}V_{18}$, $F_{28}F_{29}S_{21}V_{12}V_{1}$, $F_{28}F_{29}S_{1}V_{12}V_{18}$, $F_{28}F_{29}S_{1}V_{12}V_{1}$, $F_{2}F_{3}S_{1}V_{12}V_{1}$, $F_{17}F_{27}S_{21}S_{22}V_{12}$, $F_{17}F_{27}S_{22}S_{1}V_{12}$, $F_{17}F_{27}S_{21}S_{2}V_{12}$, $F_{17}F_{27}S_{1}S_{2}V_{12}$, $F_{1}F_{17}S_{1}S_{2}V_{12}$, $F_{23}F_{23}S_{21}S_{2}V_{1}$, $F_{23}F_{6}S_{1}S_{2}V_{1}$, $F_{6}F_{6}S_{21}S_{2}V_{1}$, $F_{6}F_{6}S_{1}S_{2}V_{1}$, $F_{25}F_{42}S_{21}S_{1}V_{2}$, $F_{25}F_{13}S_{1}S_{1}V_{2}$, $F_{42}F_{8}S_{1}S_{1}V_{2}$, $F_{8}F_{13}S_{21}S_{1}V_{2}$, $F_{8}F_{13}S_{1}S_{1}V_{2}$, $F_{22}F_{41}S_{21}S_{1}V_{2}$, $F_{41}F_{5}S_{1}S_{1}V_{2}$, $F_{22}F_{18}S_{1}S_{1}V_{2}$, $F_{5}F_{18}S_{21}S_{1}V_{2}$, $F_{5}F_{18}S_{1}S_{1}V_{2}$, $F_{25}F_{42}S_{21}S_{2}V_{1}$, $F_{42}F_{8}S_{1}S_{2}V_{1}$, $F_{25}F_{13}S_{1}S_{2}V_{1}$, $F_{8}F_{13}S_{21}S_{2}V_{1}$, $F_{8}F_{13}S_{1}S_{2}V_{1}$, $F_{36}F_{29}S_{21}S_{22}V_{12}$, $F_{36}F_{29}S_{22}S_{1}V_{12}$, $F_{36}F_{29}S_{21}S_{2}V_{12}$, $F_{36}F_{29}S_{1}S_{2}V_{12}$, $F_{3}F_{36}S_{1}S_{2}V_{12}$, $F_{17}F_{28}S_{21}S_{22}V_{12}$, $F_{17}F_{28}S_{21}S_{2}V_{12}$, $F_{17}F_{28}S_{22}S_{1}V_{12}$, $F_{17}F_{28}S_{1}S_{2}V_{12}$, $F_{2}F_{17}S_{1}S_{2}V_{12}$, $F_{22}F_{23}S_{22}S_{2}V_{2}$, $F_{23}F_{5}S_{2}S_{2}V_{2}$, $F_{25}F_{25}S_{22}S_{2}V_{2}$, $F_{25}F_{8}S_{2}S_{2}V_{2}$, $F_{8}F_{8}S_{22}S_{2}V_{2}$, $F_{8}F_{8}S_{2}S_{2}V_{2}$, $F_{36}F_{46}S_{21}S_{22}V_{12}$, $F_{36}F_{46}S_{21}S_{2}V_{12}$, $F_{36}F_{46}S_{22}S_{1}V_{12}$, $F_{36}F_{46}S_{1}S_{2}V_{12}$, $F_{10}F_{36}S_{1}S_{2}V_{12}$, $F_{23}F_{28}S_{21}S_{2}V_{1}$, $F_{6}F_{28}S_{21}S_{2}V_{1}$, $F_{23}F_{28}S_{1}S_{2}V_{1}$, $F_{6}F_{28}S_{1}S_{2}V_{1}$, $F_{2}F_{6}S_{1}S_{2}V_{1}$, $F_{22}F_{27}S_{22}S_{2}V_{2}$, $F_{5}F_{27}S_{22}S_{2}V_{2}$, $F_{22}F_{27}S_{2}S_{2}V_{2}$, $F_{5}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{5}S_{2}S_{2}V_{2}$, $F_{25}F_{29}S_{2}S_{2}V_{2}$, $F_{8}F_{29}S_{22}S_{2}V_{2}$, $F_{42}F_{46}S_{21}S_{2}V_{1}$, $F_{42}F_{46}S_{1}S_{2}V_{1}$, $F_{13}F_{46}S_{21}S_{2}V_{1}$, $F_{13}F_{46}S_{1}S_{2}V_{1}$, $F_{10}F_{13}S_{1}S_{2}V_{1}$, $F_{42}F_{28}S_{21}S_{1}V_{2}$, $F_{13}F_{28}S_{21}S_{1}V_{2}$, $F_{42}F_{28}S_{1}S_{1}V_{2}$, $F_{13}F_{28}S_{1}S_{1}V_{2}$, $F_{2}F_{13}S_{1}S_{1}V_{2}$, $F_{25}F_{27}S_{22}S_{2}V_{2}$, $F_{8}F_{27}S_{22}S_{2}V_{2}$, $F_{25}F_{27}S_{2}S_{2}V_{2}$, $F_{8}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{8}S_{2}S_{2}V_{2}$, $F_{23}F_{29}S_{22}S_{2}V_{2}$, $F_{23}F_{29}S_{2}S_{2}V_{2}$, $F_{6}F_{29}S_{22}S_{2}V_{2}$, $F_{6}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{6}S_{2}S_{2}V_{2}$, $F_{41}F_{46}S_{21}S_{1}V_{2}$, $F_{41}F_{46}S_{1}S_{1}V_{2}$, $F_{18}F_{46}S_{21}S_{1}V_{2}$, $F_{18}F_{46}S_{1}S_{1}V_{2}$, $F_{10}F_{18}S_{1}S_{1}V_{2}$, $F_{22}F_{28}S_{21}S_{1}V_{2}$, $F_{5}F_{28}S_{21}S_{1}V_{2}$, $F_{22}F_{28}S_{1}S_{1}V_{2}$, $F_{5}F_{28}S_{1}S_{1}V_{2}$, $F_{2}F_{5}S_{1}S_{1}V_{2}$, $F_{25}F_{46}S_{21}S_{1}V_{2}$, $F_{25}F_{46}S_{1}S_{1}V_{2}$, $F_{8}F_{46}S_{21}S_{1}V_{2}$, $F_{8}F_{46}S_{1}S_{1}V_{2}$, $F_{10}F_{8}S_{1}S_{1}V_{2}$, $F_{25}F_{28}S_{21}S_{2}V_{1}$, $F_{8}F_{28}S_{21}S_{2}V_{1}$, $F_{25}F_{28}S_{1}S_{2}V_{1}$, $F_{8}F_{28}S_{1}S_{2}V_{1}$, $F_{2}F_{8}S_{1}S_{2}V_{1}$, $F_{23}F_{46}S_{21}S_{2}V_{1}$, $F_{23}F_{46}S_{1}S_{2}V_{1}$, $F_{6}F_{46}S_{21}S_{2}V_{1}$, $F_{6}F_{46}S_{1}S_{2}V_{1}$, $F_{10}F_{6}S_{1}S_{2}V_{1}$, $F_{28}F_{29}S_{21}S_{22}V_{12}$, $F_{28}F_{29}S_{21}S_{2}V_{12}$, $F_{28}F_{29}S_{22}S_{1}V_{12}$, $F_{28}F_{29}S_{1}S_{2}V_{12}$, $F_{2}F_{3}S_{1}S_{2}V_{12}$, $F_{27}F_{46}S_{21}S_{22}V_{12}$, $F_{27}F_{46}S_{22}S_{1}V_{12}$, $F_{27}F_{46}S_{21}S_{2}V_{12}$, $F_{27}F_{46}S_{1}S_{2}V_{12}$, $F_{1}F_{10}S_{1}S_{2}V_{12}$, $F_{17}F_{27}S_{21}S_{22}S_{2}$, $F_{17}F_{27}S_{22}S_{1}S_{2}$, $F_{17}F_{27}S_{21}S_{2}S_{2}$, $F_{17}F_{27}S_{1}S_{2}S_{2}$, $F_{1}F_{17}S_{1}S_{2}S_{2}$, $F_{36}F_{29}S_{21}V_{18}V_{1}$, $F_{36}F_{29}S_{1}V_{18}V_{1}$, $F_{36}F_{29}S_{21}V_{1}V_{1}$, $F_{36}F_{29}S_{1}V_{1}V_{1}$, $F_{3}F_{36}S_{1}V_{1}V_{1}$, $F_{25}F_{42}S_{21}V_{19}V_{2}$, $F_{25}F_{13}S_{1}V_{2}V_{2}$, $F_{42}F_{8}S_{1}V_{19}V_{2}$, $F_{8}F_{13}S_{21}V_{2}V_{2}$, $F_{8}F_{13}S_{1}V_{2}V_{2}$, $F_{7}F_{29}S_{21}V_{19}V_{2}$, $F_{7}F_{29}S_{21}V_{2}V_{2}$, $F_{25}F_{42}S_{21}V_{18}V_{1}$, $F_{25}F_{13}S_{1}V_{18}V_{1}$, $F_{23}F_{23}S_{21}S_{22}S_{2}$, $F_{23}F_{6}S_{22}S_{1}S_{2}$, $F_{17}F_{28}S_{21}S_{22}S_{2}$, $F_{17}F_{28}S_{21}S_{2}S_{2}$, $F_{17}F_{28}S_{22}S_{1}S_{2}$, $F_{17}F_{28}S_{1}S_{2}S_{2}$, $F_{2}F_{17}S_{1}S_{2}S_{2}$, $F_{7}F_{29}S_{22}V_{18}V_{2}$, $F_{7}F_{29}S_{2}V_{18}V_{2}$, $F_{7}F_{29}S_{22}V_{1}V_{2}$, $F_{7}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{7}S_{2}V_{1}V_{2}$, $F_{25}F_{25}S_{22}V_{18}V_{2}$, $F_{25}F_{8}S_{2}V_{18}V_{2}$, $F_{22}F_{23}S_{21}S_{22}S_{2}$, $F_{22}F_{6}S_{21}S_{2}S_{2}$, $F_{36}F_{28}S_{21}V_{18}V_{1}$, $F_{36}F_{28}S_{21}V_{1}V_{1}$, $F_{36}F_{28}S_{1}V_{18}V_{1}$, $F_{36}F_{28}S_{1}V_{1}V_{1}$, $F_{2}F_{36}S_{1}V_{1}V_{1}$, $F_{7}F_{27}S_{22}V_{18}V_{2}$, $F_{7}F_{27}S_{2}V_{18}V_{2}$, $F_{23}F_{25}S_{22}V_{18}V_{2}$, $F_{23}F_{8}S_{22}V_{1}V_{2}$, $F_{22}F_{42}S_{21}V_{18}V_{1}$, $F_{42}F_{5}S_{1}V_{1}V_{1}$, $F_{22}F_{13}S_{21}V_{1}V_{1}$, $F_{5}F_{13}S_{1}V_{18}V_{1}$, $F_{5}F_{13}S_{1}V_{1}V_{1}$, $F_{42}F_{28}S_{21}V_{19}V_{2}$, $F_{13}F_{28}S_{21}V_{2}V_{2}$, $F_{42}F_{28}S_{1}V_{19}V_{2}$, $F_{13}F_{28}S_{1}V_{2}V_{2}$, $F_{2}F_{13}S_{1}V_{2}V_{2}$, $F_{25}F_{27}S_{22}V_{18}V_{2}$, $F_{25}F_{27}S_{2}V_{18}V_{2}$, $F_{23}F_{29}S_{22}V_{18}V_{2}$, $F_{23}F_{29}S_{22}V_{1}V_{2}$, $F_{22}F_{29}S_{21}V_{19}V_{2}$, $F_{5}F_{29}S_{1}V_{19}V_{2}$, $F_{22}F_{29}S_{21}V_{2}V_{2}$, $F_{5}F_{29}S_{1}V_{2}V_{2}$, $F_{3}F_{5}S_{1}V_{2}V_{2}$, $F_{7}F_{28}S_{21}V_{19}V_{2}$, $F_{7}F_{28}S_{21}V_{2}V_{2}$, $F_{7}F_{28}S_{1}V_{19}V_{2}$, $F_{7}F_{28}S_{1}V_{2}V_{2}$, $F_{2}F_{7}S_{1}V_{2}V_{2}$, $F_{22}F_{25}S_{21}V_{19}V_{2}$, $F_{25}F_{5}S_{1}V_{2}V_{2}$, $F_{22}F_{8}S_{21}V_{2}V_{2}$, $F_{5}F_{8}S_{1}V_{19}V_{2}$, $F_{5}F_{8}S_{1}V_{2}V_{2}$, $F_{25}F_{28}S_{21}V_{18}V_{1}$, $F_{25}F_{28}S_{1}V_{18}V_{1}$, $F_{22}F_{29}S_{21}V_{18}V_{1}$, $F_{5}F_{29}S_{1}V_{18}V_{1}$, $F_{22}F_{29}S_{21}V_{1}V_{1}$, $F_{5}F_{29}S_{1}V_{1}V_{1}$, $F_{3}F_{5}S_{1}V_{1}V_{1}$, $F_{23}F_{28}S_{21}S_{22}S_{2}$, $F_{22}F_{27}S_{21}S_{22}S_{2}$, $F_{5}F_{27}S_{22}S_{1}S_{2}$, $F_{22}F_{27}S_{21}S_{2}S_{2}$, $F_{5}F_{27}S_{1}S_{2}S_{2}$, $F_{1}F_{5}S_{1}S_{2}S_{2}$, $F_{17}F_{27}S_{21}S_{22}V_{1}$, $F_{17}F_{27}S_{22}S_{1}V_{1}$, $F_{17}F_{27}S_{21}S_{2}V_{1}$, $F_{17}F_{27}S_{1}S_{2}V_{1}$, $F_{1}F_{17}S_{1}S_{2}V_{1}$, $F_{36}F_{29}S_{21}S_{1}V_{18}$, $F_{36}F_{29}S_{1}S_{1}V_{18}$, $F_{36}F_{29}S_{21}S_{1}V_{1}$, $F_{36}F_{29}S_{1}S_{1}V_{1}$, $F_{3}F_{36}S_{1}S_{1}V_{1}$, $F_{23}F_{23}S_{21}S_{2}V_{19}$, $F_{23}F_{6}S_{1}S_{2}V_{2}$, $F_{23}F_{6}S_{1}S_{2}V_{19}$, $F_{6}F_{6}S_{21}S_{2}V_{2}$, $F_{6}F_{6}S_{1}S_{2}V_{2}$, $F_{7}F_{29}S_{21}S_{2}V_{19}$, $F_{7}F_{29}S_{1}S_{2}V_{19}$, $F_{7}F_{29}S_{21}S_{2}V_{2}$, $F_{22}F_{41}S_{21}S_{1}V_{18}$, $F_{41}F_{5}S_{1}S_{1}V_{1}$, $F_{22}F_{18}S_{1}S_{1}V_{18}$, $F_{5}F_{18}S_{21}S_{1}V_{1}$, $F_{5}F_{18}S_{1}S_{1}V_{1}$, $F_{25}F_{42}S_{21}S_{22}V_{1}$, $F_{25}F_{13}S_{22}S_{1}V_{1}$, $F_{17}F_{28}S_{21}S_{22}V_{1}$, $F_{17}F_{28}S_{21}S_{2}V_{1}$, $F_{17}F_{28}S_{22}S_{1}V_{1}$, $F_{17}F_{28}S_{1}S_{2}V_{1}$, $F_{2}F_{17}S_{1}S_{2}V_{1}$, $F_{7}F_{29}S_{22}S_{2}V_{18}$, $F_{7}F_{29}S_{2}S_{2}V_{18}$, $F_{7}F_{29}S_{22}S_{2}V_{1}$, $F_{7}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{7}S_{2}S_{2}V_{1}$, $F_{22}F_{23}S_{22}S_{2}V_{18}$, $F_{22}F_{6}S_{2}S_{2}V_{18}$, $F_{24}F_{42}S_{21}S_{22}V_{1}$, $F_{42}F_{7}S_{1}S_{2}V_{1}$, $F_{24}F_{13}S_{21}S_{2}V_{1}$, $F_{7}F_{13}S_{22}S_{1}V_{1}$, $F_{7}F_{13}S_{1}S_{2}V_{1}$, $F_{36}F_{28}S_{21}S_{1}V_{18}$, $F_{36}F_{28}S_{21}S_{1}V_{1}$, $F_{36}F_{28}S_{1}S_{1}V_{18}$, $F_{36}F_{28}S_{1}S_{1}V_{1}$, $F_{2}F_{36}S_{1}S_{1}V_{1}$, $F_{7}F_{27}S_{22}S_{2}V_{18}$, $F_{7}F_{27}S_{22}S_{2}V_{1}$, $F_{7}F_{27}S_{2}S_{2}V_{18}$, $F_{7}F_{27}S_{2}S_{2}V_{1}$, $F_{1}F_{7}S_{2}S_{2}V_{1}$, $F_{23}F_{25}S_{22}S_{2}V_{18}$, $F_{23}F_{8}S_{2}S_{2}V_{1}$, $F_{25}F_{6}S_{22}S_{2}V_{1}$, $F_{6}F_{8}S_{2}S_{2}V_{18}$, $F_{6}F_{8}S_{2}S_{2}V_{1}$, $F_{41}F_{24}S_{21}S_{1}V_{18}$, $F_{41}F_{7}S_{1}S_{1}V_{1}$, $F_{24}F_{18}S_{21}S_{1}V_{1}$, $F_{18}F_{7}S_{1}S_{1}V_{18}$, $F_{18}F_{7}S_{1}S_{1}V_{1}$, $F_{23}F_{28}S_{21}S_{2}V_{19}$, $F_{6}F_{28}S_{21}S_{2}V_{2}$, $F_{23}F_{28}S_{1}S_{2}V_{19}$, $F_{6}F_{28}S_{1}S_{2}V_{2}$, $F_{2}F_{6}S_{1}S_{2}V_{2}$, $F_{22}F_{27}S_{22}S_{2}V_{18}$, $F_{5}F_{27}S_{22}S_{2}V_{1}$, $F_{22}F_{27}S_{2}S_{2}V_{18}$, $F_{5}F_{27}S_{2}S_{2}V_{1}$, $F_{1}F_{5}S_{2}S_{2}V_{1}$, $F_{25}F_{29}S_{22}S_{2}V_{18}$, $F_{8}F_{29}S_{2}S_{2}V_{18}$, $F_{24}F_{29}S_{21}S_{2}V_{19}$, $F_{24}F_{29}S_{21}S_{2}V_{2}$, $F_{7}F_{28}S_{21}S_{2}V_{19}$, $F_{7}F_{28}S_{21}S_{2}V_{2}$, $F_{7}F_{28}S_{1}S_{2}V_{19}$, $F_{7}F_{28}S_{1}S_{2}V_{2}$, $F_{2}F_{7}S_{1}S_{2}V_{2}$, $F_{23}F_{24}S_{21}S_{2}V_{19}$, $F_{23}F_{7}S_{1}S_{2}V_{2}$, $F_{24}F_{6}S_{21}S_{2}V_{2}$, $F_{6}F_{7}S_{1}S_{2}V_{19}$, $F_{6}F_{7}S_{1}S_{2}V_{2}$, $F_{22}F_{28}S_{21}S_{1}V_{18}$, $F_{5}F_{28}S_{21}S_{1}V_{1}$, $F_{22}F_{28}S_{1}S_{1}V_{18}$, $F_{5}F_{28}S_{1}S_{1}V_{1}$, $F_{2}F_{5}S_{1}S_{1}V_{1}$, $F_{24}F_{29}S_{21}S_{1}V_{18}$, $F_{7}F_{29}S_{1}S_{1}V_{18}$, $F_{24}F_{29}S_{21}S_{1}V_{1}$, $F_{7}F_{29}S_{1}S_{1}V_{1}$, $F_{3}F_{7}S_{1}S_{1}V_{1}$, $F_{25}F_{28}S_{21}S_{22}V_{1}$, $F_{25}F_{28}S_{22}S_{1}V_{1}$, $F_{24}F_{27}S_{21}S_{22}V_{1}$, $F_{7}F_{27}S_{22}S_{1}V_{1}$, $F_{24}F_{27}S_{21}S_{2}V_{1}$, $F_{7}F_{27}S_{1}S_{2}V_{1}$, $F_{1}F_{7}S_{1}S_{2}V_{1}$, $F_{36}F_{29}S_{21}S_{22}V_{1}$, $F_{36}F_{29}S_{22}S_{1}V_{1}$, $F_{36}F_{29}S_{21}S_{2}V_{1}$, $F_{36}F_{29}S_{1}S_{2}V_{1}$, $F_{3}F_{36}S_{1}S_{2}V_{1}$, $F_{22}F_{41}S_{21}S_{23}V_{2}$, $F_{22}F_{18}S_{1}S_{3}V_{2}$, $F_{41}F_{5}S_{23}S_{1}V_{2}$, $F_{5}F_{18}S_{21}S_{3}V_{2}$, $F_{5}F_{18}S_{1}S_{3}V_{2}$, $F_{7}F_{29}S_{21}S_{23}V_{2}$, $F_{7}F_{29}S_{23}S_{1}V_{2}$, $F_{7}F_{29}S_{21}S_{3}V_{2}$, $F_{7}F_{29}S_{1}S_{3}V_{2}$, $F_{3}F_{7}S_{1}S_{3}V_{2}$, $F_{23}F_{23}S_{21}S_{22}V_{1}$, $F_{23}F_{6}S_{22}S_{1}V_{1}$, $F_{36}F_{46}S_{21}S_{22}V_{1}$, $F_{36}F_{46}S_{21}S_{2}V_{1}$, $F_{7}F_{29}S_{22}S_{22}V_{2}$, $F_{22}F_{23}S_{22}S_{22}V_{2}$, $F_{23}F_{5}S_{22}S_{2}V_{2}$, $F_{22}F_{23}S_{21}S_{22}V_{1}$, $F_{22}F_{6}S_{21}S_{2}V_{1}$, $F_{41}F_{46}S_{21}S_{23}V_{2}$, $F_{18}F_{46}S_{21}S_{3}V_{2}$, $F_{41}F_{46}S_{23}S_{1}V_{2}$, $F_{18}F_{46}S_{1}S_{3}V_{2}$, $F_{10}F_{18}S_{1}S_{3}V_{2}$, $F_{23}F_{29}S_{22}S_{22}V_{2}$, $F_{22}F_{29}S_{21}S_{23}V_{2}$, $F_{5}F_{29}S_{23}S_{1}V_{2}$, $F_{22}F_{29}S_{21}S_{3}V_{2}$, $F_{5}F_{29}S_{1}S_{3}V_{2}$, $F_{3}F_{5}S_{1}S_{3}V_{2}$, $F_{7}F_{46}S_{21}S_{23}V_{2}$, $F_{7}F_{46}S_{21}S_{3}V_{2}$, $F_{7}F_{46}S_{23}S_{1}V_{2}$, $F_{7}F_{46}S_{1}S_{3}V_{2}$, $F_{10}F_{7}S_{1}S_{3}V_{2}$, $F_{22}F_{22}S_{21}S_{23}V_{2}$, $F_{22}F_{5}S_{1}S_{3}V_{2}$, $F_{22}F_{5}S_{21}S_{3}V_{2}$, $F_{5}F_{5}S_{23}S_{1}V_{2}$, $F_{5}F_{5}S_{1}S_{3}V_{2}$, $F_{23}F_{46}S_{21}S_{22}V_{1}$, $F_{23}F_{46}S_{22}S_{1}V_{1}$, $F_{22}F_{29}S_{21}S_{22}V_{1}$, $F_{5}F_{29}S_{22}S_{1}V_{1}$, $F_{22}F_{29}S_{21}S_{2}V_{1}$, $F_{5}F_{29}S_{1}S_{2}V_{1}$, $F_{3}F_{5}S_{1}S_{2}V_{1}$, $F_{36}F_{29}S_{21}S_{22}S_{1}$, $F_{36}F_{29}S_{22}S_{1}S_{1}$, $F_{36}F_{29}S_{21}S_{1}S_{2}$, $F_{36}F_{29}S_{1}S_{1}S_{2}$, $F_{3}F_{36}S_{1}S_{1}S_{2}$, $F_{25}F_{42}S_{21}S_{23}S_{2}$, $F_{25}F_{13}S_{1}S_{2}S_{3}$, $F_{42}F_{8}S_{23}S_{1}S_{2}$, $F_{8}F_{13}S_{21}S_{2}S_{3}$, $F_{8}F_{13}S_{1}S_{2}S_{3}$, $F_{7}F_{29}S_{21}S_{23}S_{2}$, $F_{7}F_{29}S_{23}S_{1}S_{2}$, $F_{7}F_{29}S_{21}S_{2}S_{3}$, $F_{7}F_{29}S_{1}S_{2}S_{3}$, $F_{3}F_{7}S_{1}S_{2}S_{3}$, $F_{25}F_{42}S_{21}S_{22}S_{1}$, $F_{42}F_{8}S_{1}S_{1}S_{2}$, $F_{25}F_{13}S_{22}S_{1}S_{1}$, $F_{8}F_{13}S_{21}S_{1}S_{2}$, $F_{8}F_{13}S_{1}S_{1}S_{2}$, $F_{36}F_{46}S_{21}S_{22}S_{1}$, $F_{36}F_{46}S_{21}S_{1}S_{2}$, $F_{36}F_{46}S_{22}S_{1}S_{1}$, $F_{36}F_{46}S_{1}S_{1}S_{2}$, $F_{10}F_{36}S_{1}S_{1}S_{2}$, $F_{7}F_{29}S_{22}S_{22}S_{2}$, $F_{7}F_{29}S_{22}S_{2}S_{2}$, $F_{7}F_{29}S_{2}S_{2}S_{2}$, $F_{3}F_{7}S_{2}S_{2}S_{2}$, $F_{25}F_{25}S_{22}S_{22}S_{2}$, $F_{25}F_{8}S_{2}S_{2}S_{2}$, $F_{25}F_{8}S_{22}S_{2}S_{2}$, $F_{8}F_{8}S_{22}S_{2}S_{2}$, $F_{8}F_{8}S_{2}S_{2}S_{2}$, $F_{24}F_{42}S_{21}S_{22}S_{1}$, $F_{42}F_{7}S_{1}S_{1}S_{2}$, $F_{24}F_{13}S_{21}S_{1}S_{2}$, $F_{7}F_{13}S_{22}S_{1}S_{1}$, $F_{7}F_{13}S_{1}S_{1}S_{2}$, $F_{42}F_{46}S_{21}S_{23}S_{2}$, $F_{13}F_{46}S_{21}S_{2}S_{3}$, $F_{42}F_{46}S_{23}S_{1}S_{2}$, $F_{13}F_{46}S_{1}S_{2}S_{3}$, $F_{10}F_{13}S_{1}S_{2}S_{3}$, $F_{25}F_{29}S_{22}S_{22}S_{2}$, $F_{8}F_{29}S_{22}S_{2}S_{2}$, $F_{25}F_{29}S_{22}S_{2}S_{2}$, $F_{8}F_{29}S_{2}S_{2}S_{2}$, $F_{3}F_{8}S_{2}S_{2}S_{2}$, $F_{24}F_{29}S_{21}S_{23}S_{2}$, $F_{24}F_{29}S_{21}S_{2}S_{3}$, $F_{7}F_{46}S_{21}S_{23}S_{2}$, $F_{7}F_{46}S_{21}S_{2}S_{3}$, $F_{7}F_{46}S_{23}S_{1}S_{2}$, $F_{7}F_{46}S_{1}S_{2}S_{3}$, $F_{10}F_{7}S_{1}S_{2}S_{3}$, $F_{24}F_{25}S_{21}S_{23}S_{2}$, $F_{25}F_{7}S_{1}S_{2}S_{3}$, $F_{24}F_{8}S_{21}S_{2}S_{3}$, $F_{7}F_{8}S_{23}S_{1}S_{2}$, $F_{7}F_{8}S_{1}S_{2}S_{3}$, $F_{25}F_{46}S_{21}S_{22}S_{1}$, $F_{8}F_{46}S_{21}S_{1}S_{2}$, $F_{25}F_{46}S_{22}S_{1}S_{1}$, $F_{8}F_{46}S_{1}S_{1}S_{2}$, $F_{10}F_{8}S_{1}S_{1}S_{2}$, $F_{24}F_{29}S_{21}S_{22}S_{1}$, $F_{7}F_{29}S_{22}S_{1}S_{1}$, $F_{24}F_{29}S_{21}S_{1}S_{2}$, $F_{7}F_{29}S_{1}S_{1}S_{2}$, $F_{3}F_{7}S_{1}S_{1}S_{2}$, $F_{23}F_{23}S_{21}S_{22}V_{19}$, $F_{23}F_{6}S_{22}S_{1}V_{2}$, $F_{25}F_{42}S_{21}S_{23}V_{18}$, $F_{25}F_{13}S_{1}S_{3}V_{18}$, $F_{22}F_{41}S_{21}S_{23}V_{18}$, $F_{41}F_{5}S_{23}S_{1}V_{1}$, $F_{22}F_{18}S_{1}S_{3}V_{18}$, $F_{5}F_{18}S_{21}S_{3}V_{1}$, $F_{5}F_{18}S_{1}S_{3}V_{1}$, $F_{25}F_{42}S_{21}S_{22}V_{19}$, $F_{42}F_{8}S_{1}S_{2}V_{19}$, $F_{25}F_{13}S_{22}S_{1}V_{2}$, $F_{8}F_{13}S_{21}S_{2}V_{2}$, $F_{8}F_{13}S_{1}S_{2}V_{2}$, $F_{22}F_{23}S_{21}S_{22}V_{19}$, $F_{22}F_{6}S_{21}S_{2}V_{2}$, $F_{23}F_{5}S_{1}S_{2}V_{19}$, $F_{22}F_{23}S_{22}S_{22}V_{18}$, $F_{23}F_{5}S_{22}S_{2}V_{1}$, $F_{25}F_{25}S_{22}S_{22}V_{18}$, $F_{25}F_{8}S_{2}S_{2}V_{18}$, $F_{24}F_{42}S_{21}S_{22}V_{19}$, $F_{42}F_{7}S_{1}S_{2}V_{19}$, $F_{24}F_{13}S_{21}S_{2}V_{2}$, $F_{22}F_{42}S_{21}S_{23}V_{18}$, $F_{22}F_{13}S_{21}S_{3}V_{1}$, $F_{42}F_{5}S_{23}S_{1}V_{1}$, $F_{5}F_{13}S_{1}S_{3}V_{18}$, $F_{5}F_{13}S_{1}S_{3}V_{1}$, $F_{23}F_{25}S_{22}S_{22}V_{18}$, $F_{23}F_{8}S_{22}S_{2}V_{1}$, $F_{41}F_{24}S_{21}S_{23}V_{18}$, $F_{41}F_{7}S_{23}S_{1}V_{1}$, $F_{24}F_{18}S_{21}S_{3}V_{1}$, $F_{18}F_{7}S_{1}S_{3}V_{18}$, $F_{18}F_{7}S_{1}S_{3}V_{1}$, $F_{22}F_{22}S_{21}S_{23}V_{18}$, $F_{22}F_{5}S_{21}S_{3}V_{1}$, $F_{22}F_{5}S_{1}S_{3}V_{18}$, $F_{5}F_{5}S_{23}S_{1}V_{1}$, $F_{5}F_{5}S_{1}S_{3}V_{1}$, $F_{24}F_{25}S_{21}S_{23}V_{18}$, $F_{25}F_{7}S_{1}S_{3}V_{18}$, $F_{22}F_{25}S_{21}S_{22}V_{19}$, $F_{22}F_{8}S_{21}S_{2}V_{2}$, $F_{25}F_{5}S_{22}S_{1}V_{2}$, $F_{5}F_{8}S_{1}S_{2}V_{19}$, $F_{5}F_{8}S_{1}S_{2}V_{2}$, $F_{23}F_{24}S_{21}S_{22}V_{19}$, $F_{23}F_{7}S_{22}S_{1}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{9}$} {{$F_{17}F_{28}S_{15}S_{22}S_{22}$, $F_{17}F_{28}S_{15}S_{22}S_{2}$, $F_{17}F_{28}S_{15}S_{2}S_{2}$, $F_{2}F_{17}S_{15}S_{2}S_{2}$, $F_{25}F_{25}S_{22}V_{1}V_{1}$, $F_{25}F_{8}S_{2}V_{1}V_{1}$, $F_{8}F_{8}S_{22}V_{1}V_{1}$, $F_{8}F_{8}S_{2}V_{1}V_{1}$, $F_{17}F_{29}S_{15}V_{18}V_{19}$, $F_{17}F_{29}S_{15}V_{19}V_{1}$, $F_{17}F_{29}S_{15}V_{18}V_{2}$, $F_{17}F_{29}S_{15}V_{1}V_{2}$, $F_{3}F_{17}S_{15}V_{1}V_{2}$, $F_{23}F_{25}S_{1}V_{18}V_{1}$, $F_{23}F_{8}S_{1}V_{1}V_{1}$, $F_{25}F_{6}S_{1}V_{1}V_{1}$, $F_{6}F_{8}S_{1}V_{18}V_{1}$, $F_{6}F_{8}S_{1}V_{1}V_{1}$, $F_{25}F_{29}S_{2}V_{19}V_{1}$, $F_{8}F_{29}S_{2}V_{19}V_{1}$, $F_{25}F_{29}S_{2}V_{1}V_{2}$, $F_{8}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{8}S_{2}V_{1}V_{2}$, $F_{23}F_{28}S_{22}S_{1}S_{2}$, $F_{23}F_{28}S_{1}S_{2}S_{2}$, $F_{6}F_{28}S_{22}S_{1}S_{2}$, $F_{6}F_{28}S_{1}S_{2}S_{2}$, $F_{2}F_{6}S_{1}S_{2}S_{2}$, $F_{17}F_{46}S_{15}V_{18}V_{19}$, $F_{17}F_{46}S_{15}V_{18}V_{2}$, $F_{17}F_{46}S_{15}V_{19}V_{1}$, $F_{17}F_{46}S_{15}V_{1}V_{2}$, $F_{10}F_{17}S_{15}V_{1}V_{2}$, $F_{22}F_{25}S_{2}V_{19}V_{1}$, $F_{22}F_{8}S_{2}V_{1}V_{2}$, $F_{25}F_{5}S_{2}V_{1}V_{2}$, $F_{5}F_{8}S_{2}V_{19}V_{1}$, $F_{5}F_{8}S_{2}V_{1}V_{2}$, $F_{25}F_{46}S_{1}V_{18}V_{1}$, $F_{8}F_{46}S_{1}V_{18}V_{1}$, $F_{25}F_{46}S_{1}V_{1}V_{1}$, $F_{8}F_{46}S_{1}V_{1}V_{1}$, $F_{10}F_{8}S_{1}V_{1}V_{1}$, $F_{22}F_{28}S_{22}S_{1}S_{2}$, $F_{22}F_{28}S_{1}S_{2}S_{2}$, $F_{5}F_{28}S_{22}S_{1}S_{2}$, $F_{5}F_{28}S_{1}S_{2}S_{2}$, $F_{2}F_{5}S_{1}S_{2}S_{2}$, $F_{22}F_{23}S_{22}S_{1}S_{2}$, $F_{22}F_{6}S_{1}S_{2}S_{2}$, $F_{23}F_{5}S_{1}S_{2}S_{2}$, $F_{5}F_{6}S_{22}S_{1}S_{2}$, $F_{5}F_{6}S_{1}S_{2}S_{2}$, $F_{25}F_{28}S_{22}V_{1}V_{1}$, $F_{8}F_{28}S_{22}V_{1}V_{1}$, $F_{25}F_{28}S_{2}V_{1}V_{1}$, $F_{8}F_{28}S_{2}V_{1}V_{1}$, $F_{2}F_{8}S_{2}V_{1}V_{1}$, $F_{23}F_{46}S_{1}V_{18}V_{1}$, $F_{6}F_{46}S_{1}V_{18}V_{1}$, $F_{23}F_{46}S_{1}V_{1}V_{1}$, $F_{6}F_{46}S_{1}V_{1}V_{1}$, $F_{10}F_{6}S_{1}V_{1}V_{1}$, $F_{22}F_{29}S_{2}V_{19}V_{1}$, $F_{22}F_{29}S_{2}V_{1}V_{2}$, $F_{5}F_{29}S_{2}V_{19}V_{1}$, $F_{5}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{5}S_{2}V_{1}V_{2}$, $F_{28}F_{28}S_{15}S_{22}S_{22}$, $F_{28}F_{28}S_{15}S_{22}S_{2}$, $F_{28}F_{28}S_{15}S_{2}S_{2}$, $F_{2}F_{2}S_{15}S_{2}S_{2}$, $F_{29}F_{46}S_{15}V_{18}V_{19}$, $F_{29}F_{46}S_{15}V_{18}V_{2}$, $F_{29}F_{46}S_{15}V_{19}V_{1}$, $F_{29}F_{46}S_{15}V_{1}V_{2}$, $F_{3}F_{10}S_{15}V_{1}V_{2}$, $F_{35}F_{28}S_{15}S_{21}S_{22}$, $F_{35}F_{28}S_{15}S_{22}S_{1}$, $F_{35}F_{28}S_{15}S_{21}S_{2}$, $F_{35}F_{28}S_{15}S_{1}S_{2}$, $F_{2}F_{35}S_{15}S_{1}S_{2}$, $F_{25}F_{42}S_{21}V_{1}V_{1}$, $F_{25}F_{13}S_{1}V_{1}V_{1}$, $F_{42}F_{8}S_{1}V_{1}V_{1}$, $F_{8}F_{13}S_{21}V_{1}V_{1}$, $F_{8}F_{13}S_{1}V_{1}V_{1}$, $F_{17}F_{27}S_{15}S_{21}S_{22}$, $F_{17}F_{27}S_{15}S_{22}S_{1}$, $F_{17}F_{27}S_{15}S_{21}S_{2}$, $F_{17}F_{27}S_{15}S_{1}S_{2}$, $F_{1}F_{17}S_{15}S_{1}S_{2}$, $F_{35}F_{46}S_{15}V_{18}V_{18}$, $F_{35}F_{46}S_{15}V_{18}V_{1}$, $F_{35}F_{46}S_{15}V_{1}V_{1}$, $F_{10}F_{35}S_{15}V_{1}V_{1}$, $F_{22}F_{42}S_{2}V_{18}V_{1}$, $F_{22}F_{13}S_{2}V_{1}V_{1}$, $F_{42}F_{5}S_{2}V_{1}V_{1}$, $F_{5}F_{13}S_{2}V_{18}V_{1}$, $F_{5}F_{13}S_{2}V_{1}V_{1}$, $F_{23}F_{25}S_{2}V_{18}V_{1}$, $F_{25}F_{6}S_{2}V_{1}V_{1}$, $F_{23}F_{8}S_{2}V_{1}V_{1}$, $F_{6}F_{8}S_{2}V_{18}V_{1}$, $F_{6}F_{8}S_{2}V_{1}V_{1}$, $F_{17}F_{29}S_{15}V_{18}V_{18}$, $F_{17}F_{29}S_{15}V_{18}V_{1}$, $F_{17}F_{29}S_{15}V_{1}V_{1}$, $F_{3}F_{17}S_{15}V_{1}V_{1}$, $F_{42}F_{46}S_{2}V_{18}V_{1}$, $F_{13}F_{46}S_{2}V_{18}V_{1}$, $F_{42}F_{46}S_{2}V_{1}V_{1}$, $F_{13}F_{46}S_{2}V_{1}V_{1}$, $F_{10}F_{13}S_{2}V_{1}V_{1}$, $F_{22}F_{27}S_{22}S_{2}S_{2}$, $F_{22}F_{27}S_{2}S_{2}S_{2}$, $F_{5}F_{27}S_{22}S_{2}S_{2}$, $F_{5}F_{27}S_{2}S_{2}S_{2}$, $F_{1}F_{5}S_{2}S_{2}S_{2}$, $F_{23}F_{28}S_{22}S_{2}S_{2}$, $F_{6}F_{28}S_{22}S_{2}S_{2}$, $F_{23}F_{28}S_{2}S_{2}S_{2}$, $F_{6}F_{28}S_{2}S_{2}S_{2}$, $F_{2}F_{6}S_{2}S_{2}S_{2}$, $F_{25}F_{29}S_{2}V_{18}V_{1}$, $F_{25}F_{29}S_{2}V_{1}V_{1}$, $F_{8}F_{29}S_{2}V_{18}V_{1}$, $F_{8}F_{29}S_{2}V_{1}V_{1}$, $F_{3}F_{8}S_{2}V_{1}V_{1}$, $F_{35}F_{45}S_{15}S_{21}S_{22}$, $F_{35}F_{45}S_{15}S_{21}S_{2}$, $F_{35}F_{45}S_{15}S_{22}S_{1}$, $F_{35}F_{45}S_{15}S_{1}S_{2}$, $F_{16}F_{35}S_{15}S_{1}S_{2}$, $F_{22}F_{23}S_{22}S_{2}S_{2}$, $F_{22}F_{6}S_{2}S_{2}S_{2}$, $F_{23}F_{5}S_{2}S_{2}S_{2}$, $F_{5}F_{6}S_{22}S_{2}S_{2}$, $F_{5}F_{6}S_{2}S_{2}S_{2}$, $F_{17}F_{28}S_{15}S_{21}S_{22}$, $F_{17}F_{28}S_{15}S_{21}S_{2}$, $F_{17}F_{28}S_{15}S_{22}S_{1}$, $F_{17}F_{28}S_{15}S_{1}S_{2}$, $F_{2}F_{17}S_{15}S_{1}S_{2}$, $F_{42}F_{45}S_{21}V_{1}V_{1}$, $F_{13}F_{45}S_{21}V_{1}V_{1}$, $F_{42}F_{45}S_{1}V_{1}V_{1}$, $F_{13}F_{45}S_{1}V_{1}V_{1}$, $F_{16}F_{13}S_{1}V_{1}V_{1}$, $F_{23}F_{46}S_{2}V_{18}V_{1}$, $F_{6}F_{46}S_{2}V_{18}V_{1}$, $F_{23}F_{46}S_{2}V_{1}V_{1}$, $F_{6}F_{46}S_{2}V_{1}V_{1}$, $F_{10}F_{6}S_{2}V_{1}V_{1}$, $F_{22}F_{29}S_{2}V_{18}V_{1}$, $F_{22}F_{29}S_{2}V_{1}V_{1}$, $F_{5}F_{29}S_{2}V_{18}V_{1}$, $F_{5}F_{29}S_{2}V_{1}V_{1}$, $F_{3}F_{5}S_{2}V_{1}V_{1}$, $F_{25}F_{28}S_{21}V_{1}V_{1}$, $F_{25}F_{28}S_{1}V_{1}V_{1}$, $F_{8}F_{28}S_{21}V_{1}V_{1}$, $F_{8}F_{28}S_{1}V_{1}V_{1}$, $F_{2}F_{8}S_{1}V_{1}V_{1}$, $F_{27}F_{45}S_{15}S_{21}S_{22}$, $F_{27}F_{45}S_{15}S_{21}S_{2}$, $F_{27}F_{45}S_{15}S_{22}S_{1}$, $F_{27}F_{45}S_{15}S_{1}S_{2}$, $F_{1}F_{16}S_{15}S_{1}S_{2}$, $F_{29}F_{46}S_{15}V_{18}V_{18}$, $F_{29}F_{46}S_{15}V_{18}V_{1}$, $F_{29}F_{46}S_{15}V_{1}V_{1}$, $F_{3}F_{10}S_{15}V_{1}V_{1}$, $F_{28}F_{28}S_{15}S_{21}S_{22}$, $F_{28}F_{28}S_{15}S_{22}S_{1}$, $F_{28}F_{28}S_{15}S_{21}S_{2}$, $F_{28}F_{28}S_{15}S_{1}S_{2}$, $F_{2}F_{2}S_{15}S_{1}S_{2}$, $F_{36}F_{29}S_{15}S_{21}V_{19}$, $F_{36}F_{29}S_{15}S_{1}V_{19}$, $F_{36}F_{29}S_{15}S_{21}V_{2}$, $F_{36}F_{29}S_{15}S_{1}V_{2}$, $F_{3}F_{36}S_{15}S_{1}V_{2}$, $F_{23}F_{23}S_{21}S_{1}V_{1}$, $F_{23}F_{6}S_{1}S_{1}V_{1}$, $F_{6}F_{6}S_{21}S_{1}V_{1}$, $F_{6}F_{6}S_{1}S_{1}V_{1}$, $F_{25}F_{42}S_{21}S_{1}V_{1}$, $F_{25}F_{13}S_{1}S_{1}V_{1}$, $F_{42}F_{8}S_{1}S_{1}V_{1}$, $F_{8}F_{13}S_{21}S_{1}V_{1}$, $F_{8}F_{13}S_{1}S_{1}V_{1}$, $F_{17}F_{27}S_{15}S_{21}V_{19}$, $F_{17}F_{27}S_{15}S_{1}V_{19}$, $F_{17}F_{27}S_{15}S_{21}V_{2}$, $F_{17}F_{27}S_{15}S_{1}V_{2}$, $F_{1}F_{17}S_{15}S_{1}V_{2}$, $F_{36}F_{46}S_{15}S_{22}V_{18}$, $F_{36}F_{46}S_{15}S_{2}V_{18}$, $F_{36}F_{46}S_{15}S_{22}V_{1}$, $F_{36}F_{46}S_{15}S_{2}V_{1}$, $F_{10}F_{36}S_{15}S_{2}V_{1}$, $F_{22}F_{23}S_{22}S_{2}V_{1}$, $F_{22}F_{6}S_{2}S_{2}V_{1}$, $F_{23}F_{5}S_{2}S_{2}V_{1}$, $F_{5}F_{6}S_{22}S_{2}V_{1}$, $F_{5}F_{6}S_{2}S_{2}V_{1}$, $F_{25}F_{25}S_{22}S_{2}V_{1}$, $F_{25}F_{8}S_{2}S_{2}V_{1}$, $F_{8}F_{8}S_{22}S_{2}V_{1}$, $F_{8}F_{8}S_{2}S_{2}V_{1}$, $F_{17}F_{28}S_{15}S_{22}V_{18}$, $F_{17}F_{28}S_{15}S_{2}V_{18}$, $F_{17}F_{28}S_{15}S_{22}V_{1}$, $F_{17}F_{28}S_{15}S_{2}V_{1}$, $F_{2}F_{17}S_{15}S_{2}V_{1}$, $F_{36}F_{28}S_{15}S_{22}V_{18}$, $F_{36}F_{28}S_{15}S_{22}V_{1}$, $F_{36}F_{28}S_{15}S_{2}V_{18}$, $F_{36}F_{28}S_{15}S_{2}V_{1}$, $F_{2}F_{36}S_{15}S_{2}V_{1}$, $F_{22}F_{42}S_{1}S_{2}V_{18}$, $F_{22}F_{13}S_{1}S_{2}V_{1}$, $F_{42}F_{5}S_{1}S_{2}V_{1}$, $F_{5}F_{13}S_{1}S_{2}V_{18}$, $F_{5}F_{13}S_{1}S_{2}V_{1}$, $F_{23}F_{25}S_{1}S_{2}V_{18}$, $F_{23}F_{8}S_{1}S_{2}V_{1}$, $F_{25}F_{6}S_{1}S_{2}V_{1}$, $F_{6}F_{8}S_{1}S_{2}V_{18}$, $F_{6}F_{8}S_{1}S_{2}V_{1}$, $F_{17}F_{29}S_{15}S_{22}V_{18}$, $F_{17}F_{29}S_{15}S_{22}V_{1}$, $F_{17}F_{29}S_{15}S_{2}V_{18}$, $F_{17}F_{29}S_{15}S_{2}V_{1}$, $F_{3}F_{17}S_{15}S_{2}V_{1}$, $F_{23}F_{28}S_{22}S_{2}V_{1}$, $F_{6}F_{28}S_{22}S_{2}V_{1}$, $F_{23}F_{28}S_{2}S_{2}V_{1}$, $F_{6}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{6}S_{2}S_{2}V_{1}$, $F_{42}F_{46}S_{1}S_{2}V_{18}$, $F_{13}F_{46}S_{1}S_{2}V_{18}$, $F_{42}F_{46}S_{1}S_{2}V_{1}$, $F_{13}F_{46}S_{1}S_{2}V_{1}$, $F_{10}F_{13}S_{1}S_{2}V_{1}$, $F_{22}F_{27}S_{2}S_{2}V_{19}$, $F_{22}F_{27}S_{2}S_{2}V_{2}$, $F_{5}F_{27}S_{2}S_{2}V_{19}$, $F_{5}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{5}S_{2}S_{2}V_{2}$, $F_{25}F_{29}S_{2}S_{2}V_{19}$, $F_{8}F_{29}S_{2}S_{2}V_{19}$, $F_{25}F_{29}S_{2}S_{2}V_{2}$, $F_{8}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{8}S_{2}S_{2}V_{2}$, $F_{23}F_{28}S_{1}S_{2}V_{18}$, $F_{23}F_{28}S_{1}S_{2}V_{1}$, $F_{6}F_{28}S_{1}S_{2}V_{18}$, $F_{6}F_{28}S_{1}S_{2}V_{1}$, $F_{2}F_{6}S_{1}S_{2}V_{1}$, $F_{25}F_{29}S_{22}S_{2}V_{1}$, $F_{25}F_{29}S_{2}S_{2}V_{1}$, $F_{8}F_{29}S_{22}S_{2}V_{1}$, $F_{8}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{8}S_{2}S_{2}V_{1}$, $F_{36}F_{45}S_{15}S_{21}V_{19}$, $F_{36}F_{45}S_{15}S_{21}V_{2}$, $F_{36}F_{45}S_{15}S_{1}V_{19}$, $F_{36}F_{45}S_{15}S_{1}V_{2}$, $F_{16}F_{36}S_{15}S_{1}V_{2}$, $F_{22}F_{25}S_{2}S_{2}V_{19}$, $F_{22}F_{8}S_{2}S_{2}V_{2}$, $F_{25}F_{5}S_{2}S_{2}V_{2}$, $F_{5}F_{8}S_{2}S_{2}V_{19}$, $F_{5}F_{8}S_{2}S_{2}V_{2}$, $F_{17}F_{46}S_{15}S_{21}V_{19}$, $F_{17}F_{46}S_{15}S_{21}V_{2}$, $F_{17}F_{46}S_{15}S_{1}V_{19}$, $F_{17}F_{46}S_{15}S_{1}V_{2}$, $F_{10}F_{17}S_{15}S_{1}V_{2}$, $F_{23}F_{45}S_{21}S_{1}V_{1}$, $F_{6}F_{45}S_{21}S_{1}V_{1}$, $F_{23}F_{45}S_{1}S_{1}V_{1}$, $F_{6}F_{45}S_{1}S_{1}V_{1}$, $F_{16}F_{6}S_{1}S_{1}V_{1}$, $F_{25}F_{46}S_{1}S_{2}V_{18}$, $F_{8}F_{46}S_{1}S_{2}V_{18}$, $F_{25}F_{46}S_{1}S_{2}V_{1}$, $F_{8}F_{46}S_{1}S_{2}V_{1}$, $F_{10}F_{8}S_{1}S_{2}V_{1}$, $F_{22}F_{28}S_{1}S_{2}V_{18}$, $F_{22}F_{28}S_{1}S_{2}V_{1}$, $F_{5}F_{28}S_{1}S_{2}V_{18}$, $F_{5}F_{28}S_{1}S_{2}V_{1}$, $F_{2}F_{5}S_{1}S_{2}V_{1}$, $F_{25}F_{46}S_{21}S_{1}V_{1}$, $F_{25}F_{46}S_{1}S_{1}V_{1}$, $F_{8}F_{46}S_{21}S_{1}V_{1}$, $F_{8}F_{46}S_{1}S_{1}V_{1}$, $F_{10}F_{8}S_{1}S_{1}V_{1}$, $F_{42}F_{45}S_{21}S_{1}V_{1}$, $F_{13}F_{45}S_{21}S_{1}V_{1}$, $F_{42}F_{45}S_{1}S_{1}V_{1}$, $F_{13}F_{45}S_{1}S_{1}V_{1}$, $F_{16}F_{13}S_{1}S_{1}V_{1}$, $F_{25}F_{28}S_{22}S_{2}V_{1}$, $F_{8}F_{28}S_{22}S_{2}V_{1}$, $F_{25}F_{28}S_{2}S_{2}V_{1}$, $F_{8}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{8}S_{2}S_{2}V_{1}$, $F_{22}F_{29}S_{22}S_{2}V_{1}$, $F_{22}F_{29}S_{2}S_{2}V_{1}$, $F_{5}F_{29}S_{22}S_{2}V_{1}$, $F_{5}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{5}S_{2}S_{2}V_{1}$, $F_{23}F_{46}S_{21}S_{1}V_{1}$, $F_{23}F_{46}S_{1}S_{1}V_{1}$, $F_{6}F_{46}S_{21}S_{1}V_{1}$, $F_{6}F_{46}S_{1}S_{1}V_{1}$, $F_{10}F_{6}S_{1}S_{1}V_{1}$, $F_{27}F_{45}S_{15}S_{21}V_{19}$, $F_{27}F_{45}S_{15}S_{21}V_{2}$, $F_{27}F_{45}S_{15}S_{1}V_{19}$, $F_{27}F_{45}S_{15}S_{1}V_{2}$, $F_{1}F_{16}S_{15}S_{1}V_{2}$, $F_{28}F_{28}S_{15}S_{22}V_{18}$, $F_{28}F_{28}S_{15}S_{22}V_{1}$, $F_{28}F_{28}S_{15}S_{2}V_{18}$, $F_{28}F_{28}S_{15}S_{2}V_{1}$, $F_{2}F_{2}S_{15}S_{2}V_{1}$, $F_{29}F_{46}S_{15}S_{22}V_{18}$, $F_{29}F_{46}S_{15}S_{2}V_{18}$, $F_{29}F_{46}S_{15}S_{22}V_{1}$, $F_{29}F_{46}S_{15}S_{2}V_{1}$, $F_{3}F_{10}S_{15}S_{2}V_{1}$, $F_{29}F_{46}S_{15}S_{21}V_{19}$, $F_{29}F_{46}S_{15}S_{1}V_{19}$, $F_{29}F_{46}S_{15}S_{21}V_{2}$, $F_{29}F_{46}S_{15}S_{1}V_{2}$, $F_{3}F_{10}S_{15}S_{1}V_{2}$, $F_{36}F_{29}S_{21}V_{19}V_{1}$, $F_{36}F_{29}S_{1}V_{19}V_{1}$, $F_{36}F_{29}S_{21}V_{1}V_{2}$, $F_{36}F_{29}S_{1}V_{1}V_{2}$, $F_{3}F_{36}S_{1}V_{1}V_{2}$, $F_{23}F_{23}S_{21}S_{22}S_{1}$, $F_{23}F_{6}S_{1}S_{1}S_{2}$, $F_{23}F_{6}S_{22}S_{1}S_{1}$, $F_{6}F_{6}S_{21}S_{1}S_{2}$, $F_{6}F_{6}S_{1}S_{1}S_{2}$, $F_{35}F_{28}S_{21}S_{22}S_{1}$, $F_{35}F_{28}S_{22}S_{1}S_{1}$, $F_{35}F_{28}S_{21}S_{1}S_{2}$, $F_{35}F_{28}S_{1}S_{1}S_{2}$, $F_{2}F_{35}S_{1}S_{1}S_{2}$, $F_{25}F_{42}S_{21}V_{19}V_{1}$, $F_{25}F_{13}S_{1}V_{1}V_{2}$, $F_{42}F_{8}S_{1}V_{19}V_{1}$, $F_{8}F_{13}S_{21}V_{1}V_{2}$, $F_{8}F_{13}S_{1}V_{1}V_{2}$, $F_{36}F_{46}S_{22}V_{18}V_{1}$, $F_{36}F_{46}S_{2}V_{18}V_{1}$, $F_{36}F_{46}S_{22}V_{1}V_{1}$, $F_{36}F_{46}S_{2}V_{1}V_{1}$, $F_{10}F_{36}S_{2}V_{1}V_{1}$, $F_{22}F_{23}S_{22}S_{22}S_{2}$, $F_{23}F_{5}S_{22}S_{2}S_{2}$, $F_{17}F_{28}S_{22}S_{22}S_{2}$, $F_{17}F_{28}S_{22}S_{2}S_{2}$, $F_{17}F_{28}S_{2}S_{2}S_{2}$, $F_{2}F_{17}S_{2}S_{2}S_{2}$, $F_{25}F_{25}S_{22}V_{18}V_{1}$, $F_{25}F_{8}S_{2}V_{18}V_{1}$, $F_{36}F_{28}S_{22}V_{18}V_{1}$, $F_{36}F_{28}S_{22}V_{1}V_{1}$, $F_{36}F_{28}S_{2}V_{18}V_{1}$, $F_{36}F_{28}S_{2}V_{1}V_{1}$, $F_{2}F_{36}S_{2}V_{1}V_{1}$, $F_{35}F_{46}S_{1}V_{18}V_{18}$, $F_{35}F_{46}S_{1}V_{18}V_{1}$, $F_{35}F_{46}S_{1}V_{1}V_{1}$, $F_{10}F_{35}S_{1}V_{1}V_{1}$, $F_{22}F_{42}S_{2}V_{18}V_{19}$, $F_{22}F_{13}S_{2}V_{1}V_{2}$, $F_{42}F_{5}S_{2}V_{19}V_{1}$, $F_{5}F_{13}S_{2}V_{18}V_{2}$, $F_{5}F_{13}S_{2}V_{1}V_{2}$, $F_{17}F_{29}S_{2}V_{18}V_{19}$, $F_{17}F_{29}S_{2}V_{19}V_{1}$, $F_{17}F_{29}S_{2}V_{18}V_{2}$, $F_{17}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{17}S_{2}V_{1}V_{2}$, $F_{23}F_{25}S_{1}V_{18}V_{18}$, $F_{25}F_{6}S_{1}V_{18}V_{1}$, $F_{23}F_{25}S_{22}V_{18}V_{1}$, $F_{23}F_{8}S_{22}V_{1}V_{1}$, $F_{23}F_{28}S_{22}S_{22}S_{2}$, $F_{42}F_{46}S_{2}V_{18}V_{19}$, $F_{13}F_{46}S_{2}V_{18}V_{2}$, $F_{42}F_{46}S_{2}V_{19}V_{1}$, $F_{13}F_{46}S_{2}V_{1}V_{2}$, $F_{10}F_{13}S_{2}V_{1}V_{2}$, $F_{25}F_{29}S_{2}V_{18}V_{19}$, $F_{25}F_{29}S_{2}V_{18}V_{2}$, $F_{36}F_{45}S_{21}V_{19}V_{1}$, $F_{36}F_{45}S_{21}V_{1}V_{2}$, $F_{36}F_{45}S_{1}V_{19}V_{1}$, $F_{36}F_{45}S_{1}V_{1}V_{2}$, $F_{16}F_{36}S_{1}V_{1}V_{2}$, $F_{17}F_{46}S_{2}V_{18}V_{19}$, $F_{17}F_{46}S_{2}V_{18}V_{2}$, $F_{17}F_{46}S_{2}V_{19}V_{1}$, $F_{17}F_{46}S_{2}V_{1}V_{2}$, $F_{10}F_{17}S_{2}V_{1}V_{2}$, $F_{22}F_{25}S_{2}V_{18}V_{19}$, $F_{25}F_{5}S_{2}V_{18}V_{2}$, $F_{22}F_{25}S_{21}V_{19}V_{1}$, $F_{25}F_{5}S_{1}V_{1}V_{2}$, $F_{22}F_{8}S_{21}V_{1}V_{2}$, $F_{5}F_{8}S_{1}V_{19}V_{1}$, $F_{5}F_{8}S_{1}V_{1}V_{2}$, $F_{23}F_{45}S_{21}S_{22}S_{1}$, $F_{6}F_{45}S_{21}S_{1}S_{2}$, $F_{23}F_{45}S_{22}S_{1}S_{1}$, $F_{6}F_{45}S_{1}S_{1}S_{2}$, $F_{16}F_{6}S_{1}S_{1}S_{2}$, $F_{25}F_{46}S_{1}V_{18}V_{18}$, $F_{22}F_{28}S_{21}S_{22}S_{1}$, $F_{5}F_{28}S_{22}S_{1}S_{1}$, $F_{22}F_{28}S_{21}S_{1}S_{2}$, $F_{5}F_{28}S_{1}S_{1}S_{2}$, $F_{2}F_{5}S_{1}S_{1}S_{2}$, $F_{35}F_{45}S_{21}S_{22}S_{1}$, $F_{35}F_{45}S_{21}S_{1}S_{2}$, $F_{35}F_{45}S_{22}S_{1}S_{1}$, $F_{35}F_{45}S_{1}S_{1}S_{2}$, $F_{16}F_{35}S_{1}S_{1}S_{2}$, $F_{22}F_{23}S_{21}S_{22}S_{1}$, $F_{23}F_{5}S_{1}S_{1}S_{2}$, $F_{22}F_{6}S_{21}S_{1}S_{2}$, $F_{5}F_{6}S_{22}S_{1}S_{1}$, $F_{5}F_{6}S_{1}S_{1}S_{2}$, $F_{42}F_{45}S_{21}V_{19}V_{1}$, $F_{13}F_{45}S_{21}V_{1}V_{2}$, $F_{42}F_{45}S_{1}V_{19}V_{1}$, $F_{13}F_{45}S_{1}V_{1}V_{2}$, $F_{16}F_{13}S_{1}V_{1}V_{2}$, $F_{25}F_{28}S_{22}V_{18}V_{1}$, $F_{25}F_{28}S_{2}V_{18}V_{1}$, $F_{23}F_{46}S_{22}V_{18}V_{1}$, $F_{23}F_{46}S_{22}V_{1}V_{1}$, $F_{22}F_{29}S_{21}V_{19}V_{1}$, $F_{5}F_{29}S_{1}V_{19}V_{1}$, $F_{22}F_{29}S_{21}V_{1}V_{2}$, $F_{5}F_{29}S_{1}V_{1}V_{2}$, $F_{3}F_{5}S_{1}V_{1}V_{2}$, $F_{36}F_{29}S_{15}S_{21}V_{18}$, $F_{36}F_{29}S_{15}S_{1}V_{18}$, $F_{36}F_{29}S_{15}S_{21}V_{1}$, $F_{36}F_{29}S_{15}S_{1}V_{1}$, $F_{3}F_{36}S_{15}S_{1}V_{1}$, $F_{23}F_{23}S_{21}S_{2}V_{1}$, $F_{23}F_{6}S_{1}S_{2}V_{1}$, $F_{6}F_{6}S_{21}S_{2}V_{1}$, $F_{6}F_{6}S_{1}S_{2}V_{1}$, $F_{25}F_{42}S_{21}S_{2}V_{1}$, $F_{42}F_{8}S_{1}S_{2}V_{1}$, $F_{25}F_{13}S_{1}S_{2}V_{1}$, $F_{8}F_{13}S_{21}S_{2}V_{1}$, $F_{8}F_{13}S_{1}S_{2}V_{1}$, $F_{35}F_{28}S_{15}S_{21}V_{18}$, $F_{35}F_{28}S_{15}S_{1}V_{18}$, $F_{35}F_{28}S_{15}S_{21}V_{1}$, $F_{35}F_{28}S_{15}S_{1}V_{1}$, $F_{2}F_{35}S_{15}S_{1}V_{1}$, $F_{36}F_{28}S_{15}S_{21}V_{18}$, $F_{36}F_{28}S_{15}S_{21}V_{1}$, $F_{36}F_{28}S_{15}S_{1}V_{18}$, $F_{36}F_{28}S_{15}S_{1}V_{1}$, $F_{2}F_{36}S_{15}S_{1}V_{1}$, $F_{23}F_{25}S_{2}S_{2}V_{18}$, $F_{23}F_{8}S_{2}S_{2}V_{1}$, $F_{25}F_{6}S_{2}S_{2}V_{1}$, $F_{6}F_{8}S_{2}S_{2}V_{18}$, $F_{6}F_{8}S_{2}S_{2}V_{1}$, $F_{35}F_{46}S_{15}S_{21}V_{18}$, $F_{35}F_{46}S_{15}S_{21}V_{1}$, $F_{35}F_{46}S_{15}S_{1}V_{18}$, $F_{35}F_{46}S_{15}S_{1}V_{1}$, $F_{10}F_{35}S_{15}S_{1}V_{1}$, $F_{23}F_{28}S_{21}S_{2}V_{1}$, $F_{6}F_{28}S_{21}S_{2}V_{1}$, $F_{25}F_{29}S_{2}S_{2}V_{18}$, $F_{8}F_{29}S_{2}S_{2}V_{18}$, $F_{23}F_{28}S_{2}S_{2}V_{18}$, $F_{6}F_{28}S_{2}S_{2}V_{18}$, $F_{42}F_{46}S_{21}S_{2}V_{1}$, $F_{13}F_{46}S_{21}S_{2}V_{1}$, $F_{25}F_{28}S_{21}S_{2}V_{1}$, $F_{8}F_{28}S_{21}S_{2}V_{1}$, $F_{25}F_{28}S_{1}S_{2}V_{1}$, $F_{8}F_{28}S_{1}S_{2}V_{1}$, $F_{2}F_{8}S_{1}S_{2}V_{1}$, $F_{23}F_{46}S_{21}S_{2}V_{1}$, $F_{23}F_{46}S_{1}S_{2}V_{1}$, $F_{6}F_{46}S_{21}S_{2}V_{1}$, $F_{6}F_{46}S_{1}S_{2}V_{1}$, $F_{10}F_{6}S_{1}S_{2}V_{1}$, $F_{28}F_{28}S_{15}S_{21}V_{18}$, $F_{28}F_{28}S_{15}S_{21}V_{1}$, $F_{28}F_{28}S_{15}S_{1}V_{18}$, $F_{28}F_{28}S_{15}S_{1}V_{1}$, $F_{2}F_{2}S_{15}S_{1}V_{1}$, $F_{29}F_{46}S_{15}S_{21}V_{18}$, $F_{29}F_{46}S_{15}S_{1}V_{18}$, $F_{29}F_{46}S_{15}S_{21}V_{1}$, $F_{29}F_{46}S_{15}S_{1}V_{1}$, $F_{3}F_{10}S_{15}S_{1}V_{1}$, $F_{36}F_{29}S_{21}V_{18}V_{1}$, $F_{36}F_{29}S_{1}V_{18}V_{1}$, $F_{36}F_{29}S_{21}V_{1}V_{1}$, $F_{36}F_{29}S_{1}V_{1}V_{1}$, $F_{3}F_{36}S_{1}V_{1}V_{1}$, $F_{23}F_{23}S_{21}S_{22}S_{2}$, $F_{23}F_{6}S_{1}S_{2}S_{2}$, $F_{23}F_{6}S_{22}S_{1}S_{2}$, $F_{6}F_{6}S_{21}S_{2}S_{2}$, $F_{6}F_{6}S_{1}S_{2}S_{2}$, $F_{17}F_{27}S_{21}S_{22}S_{2}$, $F_{17}F_{27}S_{22}S_{1}S_{2}$, $F_{17}F_{27}S_{21}S_{2}S_{2}$, $F_{17}F_{27}S_{1}S_{2}S_{2}$, $F_{1}F_{17}S_{1}S_{2}S_{2}$, $F_{25}F_{42}S_{21}V_{18}V_{1}$, $F_{25}F_{13}S_{1}V_{18}V_{1}$, $F_{36}F_{28}S_{21}V_{18}V_{1}$, $F_{36}F_{28}S_{21}V_{1}V_{1}$, $F_{36}F_{28}S_{1}V_{18}V_{1}$, $F_{36}F_{28}S_{1}V_{1}V_{1}$, $F_{2}F_{36}S_{1}V_{1}V_{1}$, $F_{17}F_{29}S_{2}V_{18}V_{18}$, $F_{17}F_{29}S_{2}V_{18}V_{1}$, $F_{17}F_{29}S_{2}V_{1}V_{1}$, $F_{3}F_{17}S_{2}V_{1}V_{1}$, $F_{23}F_{25}S_{2}V_{18}V_{18}$, $F_{25}F_{6}S_{2}V_{18}V_{1}$, $F_{22}F_{42}S_{21}V_{18}V_{1}$, $F_{42}F_{5}S_{1}V_{1}V_{1}$, $F_{22}F_{13}S_{21}V_{1}V_{1}$, $F_{5}F_{13}S_{1}V_{18}V_{1}$, $F_{5}F_{13}S_{1}V_{1}V_{1}$, $F_{23}F_{28}S_{21}S_{22}S_{2}$, $F_{6}F_{28}S_{21}S_{2}S_{2}$, $F_{25}F_{29}S_{2}V_{18}V_{18}$, $F_{22}F_{27}S_{21}S_{22}S_{2}$, $F_{5}F_{27}S_{22}S_{1}S_{2}$, $F_{22}F_{27}S_{21}S_{2}S_{2}$, $F_{5}F_{27}S_{1}S_{2}S_{2}$, $F_{1}F_{5}S_{1}S_{2}S_{2}$, $F_{17}F_{28}S_{21}S_{22}S_{2}$, $F_{17}F_{28}S_{21}S_{2}S_{2}$, $F_{17}F_{28}S_{22}S_{1}S_{2}$, $F_{17}F_{28}S_{1}S_{2}S_{2}$, $F_{2}F_{17}S_{1}S_{2}S_{2}$, $F_{22}F_{23}S_{21}S_{22}S_{2}$, $F_{22}F_{6}S_{21}S_{2}S_{2}$, $F_{25}F_{28}S_{21}V_{18}V_{1}$, $F_{25}F_{28}S_{1}V_{18}V_{1}$, $F_{22}F_{29}S_{21}V_{18}V_{1}$, $F_{5}F_{29}S_{1}V_{18}V_{1}$, $F_{22}F_{29}S_{21}V_{1}V_{1}$, $F_{5}F_{29}S_{1}V_{1}V_{1}$, $F_{3}F_{5}S_{1}V_{1}V_{1}$, $F_{36}F_{29}S_{15}S_{21}S_{22}$, $F_{36}F_{29}S_{15}S_{22}S_{1}$, $F_{36}F_{29}S_{15}S_{21}S_{2}$, $F_{36}F_{29}S_{15}S_{1}S_{2}$, $F_{3}F_{36}S_{15}S_{1}S_{2}$, $F_{25}F_{42}S_{21}S_{1}S_{2}$, $F_{25}F_{13}S_{1}S_{1}S_{2}$, $F_{42}F_{8}S_{1}S_{1}S_{2}$, $F_{8}F_{13}S_{21}S_{1}S_{2}$, $F_{8}F_{13}S_{1}S_{1}S_{2}$, $F_{36}F_{46}S_{15}S_{21}S_{22}$, $F_{36}F_{46}S_{15}S_{21}S_{2}$, $F_{36}F_{46}S_{15}S_{22}S_{1}$, $F_{36}F_{46}S_{15}S_{1}S_{2}$, $F_{10}F_{36}S_{15}S_{1}S_{2}$, $F_{25}F_{25}S_{22}S_{2}S_{2}$, $F_{25}F_{8}S_{2}S_{2}S_{2}$, $F_{8}F_{8}S_{22}S_{2}S_{2}$, $F_{8}F_{8}S_{2}S_{2}S_{2}$, $F_{42}F_{46}S_{21}S_{1}S_{2}$, $F_{13}F_{46}S_{21}S_{1}S_{2}$, $F_{42}F_{46}S_{1}S_{1}S_{2}$, $F_{13}F_{46}S_{1}S_{1}S_{2}$, $F_{10}F_{13}S_{1}S_{1}S_{2}$, $F_{25}F_{29}S_{22}S_{2}S_{2}$, $F_{8}F_{29}S_{22}S_{2}S_{2}$, $F_{25}F_{29}S_{2}S_{2}S_{2}$, $F_{8}F_{29}S_{2}S_{2}S_{2}$, $F_{3}F_{8}S_{2}S_{2}S_{2}$, $F_{25}F_{46}S_{21}S_{1}S_{2}$, $F_{8}F_{46}S_{21}S_{1}S_{2}$, $F_{25}F_{46}S_{1}S_{1}S_{2}$, $F_{8}F_{46}S_{1}S_{1}S_{2}$, $F_{10}F_{8}S_{1}S_{1}S_{2}$, $F_{29}F_{46}S_{15}S_{21}S_{22}$, $F_{29}F_{46}S_{15}S_{21}S_{2}$, $F_{29}F_{46}S_{15}S_{22}S_{1}$, $F_{29}F_{46}S_{15}S_{1}S_{2}$, $F_{3}F_{10}S_{15}S_{1}S_{2}$, $F_{36}F_{29}S_{21}S_{22}V_{1}$, $F_{36}F_{29}S_{22}S_{1}V_{1}$, $F_{36}F_{29}S_{21}S_{2}V_{1}$, $F_{36}F_{29}S_{1}S_{2}V_{1}$, $F_{3}F_{36}S_{1}S_{2}V_{1}$, $F_{35}F_{28}S_{21}S_{1}V_{18}$, $F_{35}F_{28}S_{1}S_{1}V_{18}$, $F_{35}F_{28}S_{21}S_{1}V_{1}$, $F_{35}F_{28}S_{1}S_{1}V_{1}$, $F_{2}F_{35}S_{1}S_{1}V_{1}$, $F_{25}F_{42}S_{21}S_{2}V_{19}$, $F_{25}F_{13}S_{1}S_{2}V_{2}$, $F_{42}F_{8}S_{1}S_{2}V_{19}$, $F_{8}F_{13}S_{21}S_{2}V_{2}$, $F_{8}F_{13}S_{1}S_{2}V_{2}$, $F_{17}F_{27}S_{21}S_{2}V_{19}$, $F_{17}F_{27}S_{1}S_{2}V_{19}$, $F_{17}F_{27}S_{21}S_{2}V_{2}$, $F_{17}F_{27}S_{1}S_{2}V_{2}$, $F_{1}F_{17}S_{1}S_{2}V_{2}$, $F_{25}F_{42}S_{21}S_{1}V_{18}$, $F_{25}F_{13}S_{1}S_{1}V_{18}$, $F_{23}F_{23}S_{21}S_{22}V_{1}$, $F_{23}F_{6}S_{22}S_{1}V_{1}$, $F_{36}F_{46}S_{21}S_{22}V_{1}$, $F_{36}F_{46}S_{21}S_{2}V_{1}$, $F_{36}F_{46}S_{22}S_{1}V_{1}$, $F_{36}F_{46}S_{1}S_{2}V_{1}$, $F_{10}F_{36}S_{1}S_{2}V_{1}$, $F_{17}F_{28}S_{22}S_{2}V_{18}$, $F_{17}F_{28}S_{2}S_{2}V_{18}$, $F_{17}F_{28}S_{22}S_{2}V_{1}$, $F_{17}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{17}S_{2}S_{2}V_{1}$, $F_{25}F_{25}S_{22}S_{2}V_{18}$, $F_{25}F_{8}S_{2}S_{2}V_{18}$, $F_{22}F_{23}S_{21}S_{22}V_{1}$, $F_{23}F_{5}S_{1}S_{2}V_{1}$, $F_{22}F_{6}S_{21}S_{2}V_{1}$, $F_{5}F_{6}S_{22}S_{1}V_{1}$, $F_{5}F_{6}S_{1}S_{2}V_{1}$, $F_{35}F_{46}S_{21}S_{1}V_{18}$, $F_{35}F_{46}S_{21}S_{1}V_{1}$, $F_{35}F_{46}S_{1}S_{1}V_{18}$, $F_{35}F_{46}S_{1}S_{1}V_{1}$, $F_{10}F_{35}S_{1}S_{1}V_{1}$, $F_{17}F_{29}S_{22}S_{2}V_{18}$, $F_{17}F_{29}S_{22}S_{2}V_{1}$, $F_{17}F_{29}S_{2}S_{2}V_{18}$, $F_{17}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{17}S_{2}S_{2}V_{1}$, $F_{23}F_{25}S_{22}S_{2}V_{18}$, $F_{23}F_{8}S_{22}S_{2}V_{1}$, $F_{22}F_{42}S_{21}S_{1}V_{18}$, $F_{42}F_{5}S_{1}S_{1}V_{1}$, $F_{22}F_{13}S_{21}S_{1}V_{1}$, $F_{5}F_{13}S_{1}S_{1}V_{18}$, $F_{5}F_{13}S_{1}S_{1}V_{1}$, $F_{42}F_{46}S_{21}S_{2}V_{19}$, $F_{13}F_{46}S_{21}S_{2}V_{2}$, $F_{42}F_{46}S_{1}S_{2}V_{19}$, $F_{13}F_{46}S_{1}S_{2}V_{2}$, $F_{10}F_{13}S_{1}S_{2}V_{2}$, $F_{25}F_{29}S_{22}S_{2}V_{18}$, $F_{23}F_{28}S_{22}S_{2}V_{18}$, $F_{22}F_{27}S_{21}S_{2}V_{19}$, $F_{5}F_{27}S_{1}S_{2}V_{19}$, $F_{22}F_{27}S_{21}S_{2}V_{2}$, $F_{5}F_{27}S_{1}S_{2}V_{2}$, $F_{1}F_{5}S_{1}S_{2}V_{2}$, $F_{17}F_{46}S_{21}S_{2}V_{19}$, $F_{17}F_{46}S_{21}S_{2}V_{2}$, $F_{17}F_{46}S_{1}S_{2}V_{19}$, $F_{17}F_{46}S_{1}S_{2}V_{2}$, $F_{10}F_{17}S_{1}S_{2}V_{2}$, $F_{22}F_{25}S_{21}S_{2}V_{19}$, $F_{25}F_{5}S_{1}S_{2}V_{2}$, $F_{22}F_{8}S_{21}S_{2}V_{2}$, $F_{5}F_{8}S_{1}S_{2}V_{19}$, $F_{5}F_{8}S_{1}S_{2}V_{2}$, $F_{25}F_{46}S_{21}S_{1}V_{18}$, $F_{25}F_{46}S_{1}S_{1}V_{18}$, $F_{22}F_{28}S_{21}S_{1}V_{18}$, $F_{5}F_{28}S_{1}S_{1}V_{18}$, $F_{22}F_{28}S_{21}S_{1}V_{1}$, $F_{5}F_{28}S_{1}S_{1}V_{1}$, $F_{2}F_{5}S_{1}S_{1}V_{1}$, $F_{23}F_{46}S_{21}S_{22}V_{1}$, $F_{23}F_{46}S_{22}S_{1}V_{1}$, $F_{22}F_{29}S_{21}S_{22}V_{1}$, $F_{5}F_{29}S_{22}S_{1}V_{1}$, $F_{22}F_{29}S_{21}S_{2}V_{1}$, $F_{5}F_{29}S_{1}S_{2}V_{1}$, $F_{3}F_{5}S_{1}S_{2}V_{1}$, $F_{23}F_{23}S_{21}S_{22}S_{22}$, $F_{25}F_{42}S_{21}V_{18}V_{19}$, $F_{25}F_{13}S_{1}V_{18}V_{2}$, $F_{22}F_{23}S_{21}S_{22}S_{22}$, $F_{23}F_{5}S_{22}S_{1}S_{2}$, $F_{25}F_{25}S_{22}V_{18}V_{18}$, $F_{22}F_{42}S_{21}V_{18}V_{19}$, $F_{22}F_{13}S_{21}V_{1}V_{2}$, $F_{42}F_{5}S_{1}V_{19}V_{1}$, $F_{5}F_{13}S_{1}V_{18}V_{2}$, $F_{5}F_{13}S_{1}V_{1}V_{2}$, $F_{23}F_{25}S_{22}V_{18}V_{18}$, $F_{22}F_{25}S_{21}V_{18}V_{19}$, $F_{25}F_{5}S_{1}V_{18}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{10}$} {{$F_{17}F_{27}S_{15}S_{21}S_{23}$, $F_{17}F_{27}S_{15}S_{23}S_{1}$, $F_{17}F_{27}S_{15}S_{21}S_{3}$, $F_{17}F_{27}S_{15}S_{1}S_{3}$, $F_{1}F_{17}S_{15}S_{1}S_{3}$, $F_{23}F_{23}S_{21}S_{1}S_{1}$, $F_{23}F_{6}S_{1}S_{1}S_{1}$, $F_{6}F_{6}S_{21}S_{1}S_{1}$, $F_{6}F_{6}S_{1}S_{1}S_{1}$, $F_{17}F_{28}S_{15}S_{22}S_{22}$, $F_{17}F_{28}S_{15}S_{22}S_{2}$, $F_{17}F_{28}S_{15}S_{2}S_{2}$, $F_{2}F_{17}S_{15}S_{2}S_{2}$, $F_{22}F_{23}S_{22}S_{1}S_{2}$, $F_{22}F_{6}S_{1}S_{2}S_{2}$, $F_{23}F_{5}S_{1}S_{2}S_{2}$, $F_{5}F_{6}S_{22}S_{1}S_{2}$, $F_{5}F_{6}S_{1}S_{2}S_{2}$, $F_{23}F_{28}S_{22}S_{1}S_{2}$, $F_{6}F_{28}S_{22}S_{1}S_{2}$, $F_{23}F_{28}S_{1}S_{2}S_{2}$, $F_{6}F_{28}S_{1}S_{2}S_{2}$, $F_{2}F_{6}S_{1}S_{2}S_{2}$, $F_{22}F_{27}S_{23}S_{2}S_{2}$, $F_{22}F_{27}S_{2}S_{2}S_{3}$, $F_{5}F_{27}S_{23}S_{2}S_{2}$, $F_{5}F_{27}S_{2}S_{2}S_{3}$, $F_{1}F_{5}S_{2}S_{2}S_{3}$, $F_{17}F_{45}S_{15}S_{21}S_{23}$, $F_{17}F_{45}S_{15}S_{21}S_{3}$, $F_{17}F_{45}S_{15}S_{23}S_{1}$, $F_{17}F_{45}S_{15}S_{1}S_{3}$, $F_{16}F_{17}S_{15}S_{1}S_{3}$, $F_{22}F_{22}S_{23}S_{2}S_{2}$, $F_{22}F_{5}S_{2}S_{2}S_{3}$, $F_{5}F_{5}S_{23}S_{2}S_{2}$, $F_{5}F_{5}S_{2}S_{2}S_{3}$, $F_{23}F_{45}S_{21}S_{1}S_{1}$, $F_{6}F_{45}S_{21}S_{1}S_{1}$, $F_{23}F_{45}S_{1}S_{1}S_{1}$, $F_{6}F_{45}S_{1}S_{1}S_{1}$, $F_{16}F_{6}S_{1}S_{1}S_{1}$, $F_{22}F_{28}S_{22}S_{1}S_{2}$, $F_{5}F_{28}S_{22}S_{1}S_{2}$, $F_{22}F_{28}S_{1}S_{2}S_{2}$, $F_{5}F_{28}S_{1}S_{2}S_{2}$, $F_{2}F_{5}S_{1}S_{2}S_{2}$, $F_{27}F_{45}S_{15}S_{21}S_{23}$, $F_{27}F_{45}S_{15}S_{21}S_{3}$, $F_{27}F_{45}S_{15}S_{23}S_{1}$, $F_{27}F_{45}S_{15}S_{1}S_{3}$, $F_{1}F_{16}S_{15}S_{1}S_{3}$, $F_{28}F_{28}S_{15}S_{22}S_{22}$, $F_{28}F_{28}S_{15}S_{22}S_{2}$, $F_{28}F_{28}S_{15}S_{2}S_{2}$, $F_{2}F_{2}S_{15}S_{2}S_{2}$, $F_{35}F_{28}S_{15}S_{21}S_{22}$, $F_{35}F_{28}S_{15}S_{22}S_{1}$, $F_{35}F_{28}S_{15}S_{21}S_{2}$, $F_{35}F_{28}S_{15}S_{1}S_{2}$, $F_{2}F_{35}S_{15}S_{1}S_{2}$, $F_{22}F_{41}S_{21}S_{1}S_{2}$, $F_{22}F_{18}S_{1}S_{1}S_{2}$, $F_{41}F_{5}S_{1}S_{1}S_{2}$, $F_{5}F_{18}S_{21}S_{1}S_{2}$, $F_{5}F_{18}S_{1}S_{1}S_{2}$, $F_{23}F_{23}S_{21}S_{1}S_{2}$, $F_{23}F_{6}S_{1}S_{1}S_{2}$, $F_{6}F_{6}S_{21}S_{1}S_{2}$, $F_{6}F_{6}S_{1}S_{1}S_{2}$, $F_{17}F_{27}S_{15}S_{21}S_{22}$, $F_{17}F_{27}S_{15}S_{22}S_{1}$, $F_{17}F_{27}S_{15}S_{21}S_{2}$, $F_{17}F_{27}S_{15}S_{1}S_{2}$, $F_{1}F_{17}S_{15}S_{1}S_{2}$, $F_{35}F_{45}S_{15}S_{21}S_{22}$, $F_{35}F_{45}S_{15}S_{21}S_{2}$, $F_{35}F_{45}S_{15}S_{22}S_{1}$, $F_{35}F_{45}S_{15}S_{1}S_{2}$, $F_{16}F_{35}S_{15}S_{1}S_{2}$, $F_{22}F_{23}S_{22}S_{2}S_{2}$, $F_{22}F_{6}S_{2}S_{2}S_{2}$, $F_{23}F_{5}S_{2}S_{2}S_{2}$, $F_{5}F_{6}S_{22}S_{2}S_{2}$, $F_{5}F_{6}S_{2}S_{2}S_{2}$, $F_{17}F_{28}S_{15}S_{21}S_{22}$, $F_{17}F_{28}S_{15}S_{21}S_{2}$, $F_{17}F_{28}S_{15}S_{22}S_{1}$, $F_{17}F_{28}S_{15}S_{1}S_{2}$, $F_{2}F_{17}S_{15}S_{1}S_{2}$, $F_{41}F_{45}S_{21}S_{1}S_{2}$, $F_{18}F_{45}S_{21}S_{1}S_{2}$, $F_{41}F_{45}S_{1}S_{1}S_{2}$, $F_{18}F_{45}S_{1}S_{1}S_{2}$, $F_{16}F_{18}S_{1}S_{1}S_{2}$, $F_{23}F_{28}S_{22}S_{2}S_{2}$, $F_{6}F_{28}S_{22}S_{2}S_{2}$, $F_{23}F_{28}S_{2}S_{2}S_{2}$, $F_{6}F_{28}S_{2}S_{2}S_{2}$, $F_{2}F_{6}S_{2}S_{2}S_{2}$, $F_{22}F_{27}S_{22}S_{2}S_{2}$, $F_{22}F_{27}S_{2}S_{2}S_{2}$, $F_{5}F_{27}S_{22}S_{2}S_{2}$, $F_{5}F_{27}S_{2}S_{2}S_{2}$, $F_{1}F_{5}S_{2}S_{2}S_{2}$, $F_{23}F_{28}S_{21}S_{1}S_{2}$, $F_{23}F_{28}S_{1}S_{1}S_{2}$, $F_{6}F_{28}S_{21}S_{1}S_{2}$, $F_{6}F_{28}S_{1}S_{1}S_{2}$, $F_{2}F_{6}S_{1}S_{1}S_{2}$, $F_{23}F_{45}S_{21}S_{1}S_{2}$, $F_{6}F_{45}S_{21}S_{1}S_{2}$, $F_{23}F_{45}S_{1}S_{1}S_{2}$, $F_{6}F_{45}S_{1}S_{1}S_{2}$, $F_{16}F_{6}S_{1}S_{1}S_{2}$, $F_{22}F_{28}S_{21}S_{1}S_{2}$, $F_{22}F_{28}S_{1}S_{1}S_{2}$, $F_{5}F_{28}S_{21}S_{1}S_{2}$, $F_{5}F_{28}S_{1}S_{1}S_{2}$, $F_{2}F_{5}S_{1}S_{1}S_{2}$, $F_{27}F_{45}S_{15}S_{21}S_{22}$, $F_{27}F_{45}S_{15}S_{21}S_{2}$, $F_{27}F_{45}S_{15}S_{22}S_{1}$, $F_{27}F_{45}S_{15}S_{1}S_{2}$, $F_{1}F_{16}S_{15}S_{1}S_{2}$, $F_{28}F_{28}S_{15}S_{21}S_{22}$, $F_{28}F_{28}S_{15}S_{22}S_{1}$, $F_{28}F_{28}S_{15}S_{21}S_{2}$, $F_{28}F_{28}S_{15}S_{1}S_{2}$, $F_{2}F_{2}S_{15}S_{1}S_{2}$, $F_{35}F_{28}S_{21}S_{22}S_{1}$, $F_{35}F_{28}S_{22}S_{1}S_{1}$, $F_{35}F_{28}S_{21}S_{1}S_{2}$, $F_{35}F_{28}S_{1}S_{1}S_{2}$, $F_{2}F_{35}S_{1}S_{1}S_{2}$, $F_{22}F_{41}S_{21}S_{23}S_{2}$, $F_{22}F_{18}S_{1}S_{2}S_{3}$, $F_{41}F_{5}S_{23}S_{1}S_{2}$, $F_{5}F_{18}S_{21}S_{2}S_{3}$, $F_{5}F_{18}S_{1}S_{2}S_{3}$, $F_{17}F_{27}S_{21}S_{23}S_{2}$, $F_{17}F_{27}S_{23}S_{1}S_{2}$, $F_{17}F_{27}S_{21}S_{2}S_{3}$, $F_{17}F_{27}S_{1}S_{2}S_{3}$, $F_{1}F_{17}S_{1}S_{2}S_{3}$, $F_{23}F_{23}S_{21}S_{22}S_{1}$, $F_{23}F_{6}S_{22}S_{1}S_{1}$, $F_{35}F_{45}S_{21}S_{22}S_{1}$, $F_{35}F_{45}S_{21}S_{1}S_{2}$, $F_{35}F_{45}S_{22}S_{1}S_{1}$, $F_{35}F_{45}S_{1}S_{1}S_{2}$, $F_{16}F_{35}S_{1}S_{1}S_{2}$, $F_{17}F_{28}S_{22}S_{22}S_{2}$, $F_{17}F_{28}S_{22}S_{2}S_{2}$, $F_{17}F_{28}S_{2}S_{2}S_{2}$, $F_{2}F_{17}S_{2}S_{2}S_{2}$, $F_{22}F_{23}S_{22}S_{22}S_{2}$, $F_{23}F_{5}S_{22}S_{2}S_{2}$, $F_{22}F_{23}S_{21}S_{22}S_{1}$, $F_{23}F_{5}S_{1}S_{1}S_{2}$, $F_{22}F_{6}S_{21}S_{1}S_{2}$, $F_{5}F_{6}S_{22}S_{1}S_{1}$, $F_{5}F_{6}S_{1}S_{1}S_{2}$, $F_{41}F_{45}S_{21}S_{23}S_{2}$, $F_{18}F_{45}S_{21}S_{2}S_{3}$, $F_{41}F_{45}S_{23}S_{1}S_{2}$, $F_{18}F_{45}S_{1}S_{2}S_{3}$, $F_{16}F_{18}S_{1}S_{2}S_{3}$, $F_{23}F_{28}S_{22}S_{22}S_{2}$, $F_{22}F_{27}S_{21}S_{23}S_{2}$, $F_{5}F_{27}S_{23}S_{1}S_{2}$, $F_{22}F_{27}S_{21}S_{2}S_{3}$, $F_{5}F_{27}S_{1}S_{2}S_{3}$, $F_{1}F_{5}S_{1}S_{2}S_{3}$, $F_{17}F_{45}S_{21}S_{23}S_{2}$, $F_{17}F_{45}S_{21}S_{2}S_{3}$, $F_{17}F_{45}S_{23}S_{1}S_{2}$, $F_{17}F_{45}S_{1}S_{2}S_{3}$, $F_{16}F_{17}S_{1}S_{2}S_{3}$, $F_{22}F_{22}S_{21}S_{23}S_{2}$, $F_{22}F_{5}S_{1}S_{2}S_{3}$, $F_{22}F_{5}S_{21}S_{2}S_{3}$, $F_{5}F_{5}S_{23}S_{1}S_{2}$, $F_{5}F_{5}S_{1}S_{2}S_{3}$, $F_{23}F_{45}S_{21}S_{22}S_{1}$, $F_{23}F_{45}S_{22}S_{1}S_{1}$, $F_{22}F_{28}S_{21}S_{22}S_{1}$, $F_{5}F_{28}S_{22}S_{1}S_{1}$, $F_{35}F_{28}S_{15}S_{21}S_{21}$, $F_{35}F_{28}S_{15}S_{21}S_{1}$, $F_{35}F_{28}S_{15}S_{1}S_{1}$, $F_{2}F_{35}S_{15}S_{1}S_{1}$, $F_{23}F_{23}S_{21}S_{2}S_{2}$, $F_{23}F_{6}S_{1}S_{2}S_{2}$, $F_{6}F_{6}S_{21}S_{2}S_{2}$, $F_{6}F_{6}S_{1}S_{2}S_{2}$, $F_{23}F_{28}S_{21}S_{2}S_{2}$, $F_{6}F_{28}S_{21}S_{2}S_{2}$, $F_{28}F_{28}S_{15}S_{21}S_{21}$, $F_{28}F_{28}S_{15}S_{21}S_{1}$, $F_{28}F_{28}S_{15}S_{1}S_{1}$, $F_{2}F_{2}S_{15}S_{1}S_{1}$, $F_{35}F_{28}S_{21}S_{21}S_{1}$, $F_{35}F_{28}S_{21}S_{1}S_{1}$, $F_{35}F_{28}S_{1}S_{1}S_{1}$, $F_{2}F_{35}S_{1}S_{1}S_{1}$, $F_{17}F_{27}S_{21}S_{22}S_{2}$, $F_{17}F_{27}S_{22}S_{1}S_{2}$, $F_{17}F_{27}S_{21}S_{2}S_{2}$, $F_{17}F_{27}S_{1}S_{2}S_{2}$, $F_{1}F_{17}S_{1}S_{2}S_{2}$, $F_{23}F_{23}S_{21}S_{22}S_{2}$, $F_{23}F_{6}S_{22}S_{1}S_{2}$, $F_{22}F_{41}S_{21}S_{21}S_{1}$, $F_{41}F_{5}S_{1}S_{1}S_{1}$, $F_{22}F_{18}S_{21}S_{1}S_{1}$, $F_{5}F_{18}S_{21}S_{1}S_{1}$, $F_{5}F_{18}S_{1}S_{1}S_{1}$, $F_{17}F_{28}S_{21}S_{22}S_{2}$, $F_{17}F_{28}S_{21}S_{2}S_{2}$, $F_{17}F_{28}S_{22}S_{1}S_{2}$, $F_{17}F_{28}S_{1}S_{2}S_{2}$, $F_{2}F_{17}S_{1}S_{2}S_{2}$, $F_{22}F_{23}S_{21}S_{22}S_{2}$, $F_{22}F_{6}S_{21}S_{2}S_{2}$, $F_{23}F_{28}S_{21}S_{22}S_{2}$, $F_{22}F_{27}S_{21}S_{22}S_{2}$, $F_{5}F_{27}S_{22}S_{1}S_{2}$, $F_{22}F_{27}S_{21}S_{2}S_{2}$, $F_{5}F_{27}S_{1}S_{2}S_{2}$, $F_{1}F_{5}S_{1}S_{2}S_{2}$, $F_{22}F_{28}S_{21}S_{21}S_{1}$, $F_{5}F_{28}S_{21}S_{1}S_{1}$, $F_{22}F_{28}S_{21}S_{1}S_{1}$, $F_{5}F_{28}S_{1}S_{1}S_{1}$, $F_{2}F_{5}S_{1}S_{1}S_{1}$, $F_{22}F_{41}S_{21}S_{21}S_{23}$, $F_{22}F_{18}S_{21}S_{1}S_{3}$, $F_{41}F_{5}S_{23}S_{1}S_{1}$, $F_{5}F_{18}S_{21}S_{1}S_{3}$, $F_{5}F_{18}S_{1}S_{1}S_{3}$, $F_{23}F_{23}S_{21}S_{22}S_{22}$, $F_{22}F_{23}S_{21}S_{22}S_{22}$, $F_{23}F_{5}S_{22}S_{1}S_{2}$, $F_{22}F_{22}S_{21}S_{21}S_{23}$, $F_{22}F_{5}S_{21}S_{1}S_{3}$, $F_{5}F_{5}S_{23}S_{1}S_{1}$, $F_{5}F_{5}S_{1}S_{1}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{11}$} {{$F_{9}F_{30}S_{24}S_{24}V_{11}$, $F_{9}F_{30}S_{22}S_{24}V_{11}$, $F_{9}F_{30}S_{24}S_{4}V_{11}$, $F_{9}F_{30}S_{24}S_{2}V_{11}$, $F_{5}F_{30}S_{24}S_{24}V_{11}$, $F_{5}F_{30}S_{24}S_{4}V_{11}$, $F_{9}F_{27}S_{22}S_{24}V_{11}$, $F_{9}F_{27}S_{22}S_{4}V_{11}$, $F_{5}F_{27}S_{22}S_{22}V_{11}$, $F_{5}F_{27}S_{22}S_{2}V_{11}$, $F_{9}F_{30}S_{22}S_{4}V_{11}$, $F_{9}F_{30}S_{4}S_{4}V_{11}$, $F_{9}F_{30}S_{2}S_{4}V_{11}$, $F_{5}F_{30}S_{4}S_{4}V_{11}$, $F_{4}F_{9}S_{4}S_{4}V_{11}$, $F_{4}F_{9}S_{2}S_{4}V_{11}$, $F_{4}F_{5}S_{4}S_{4}V_{11}$, $F_{9}F_{27}S_{24}S_{2}V_{11}$, $F_{9}F_{27}S_{2}S_{4}V_{11}$, $F_{5}F_{27}S_{2}S_{2}V_{11}$, $F_{1}F_{9}S_{2}S_{4}V_{11}$, $F_{1}F_{5}S_{2}S_{2}V_{11}$, $F_{26}F_{43}S_{24}S_{4}V_{2}$, $F_{26}F_{43}S_{22}S_{4}V_{2}$, $F_{22}F_{43}S_{24}S_{4}V_{2}$, $F_{43}F_{9}S_{4}S_{4}V_{2}$, $F_{43}F_{9}S_{2}S_{4}V_{2}$, $F_{43}F_{5}S_{4}S_{4}V_{2}$, $F_{26}F_{14}S_{4}S_{4}V_{2}$, $F_{26}F_{14}S_{2}S_{4}V_{2}$, $F_{22}F_{14}S_{4}S_{4}V_{2}$, $F_{9}F_{14}S_{24}S_{4}V_{2}$, $F_{9}F_{14}S_{22}S_{4}V_{2}$, $F_{9}F_{14}S_{4}S_{4}V_{2}$, $F_{9}F_{14}S_{2}S_{4}V_{2}$, $F_{5}F_{14}S_{24}S_{4}V_{2}$, $F_{5}F_{14}S_{4}S_{4}V_{2}$, $F_{23}F_{26}S_{24}S_{2}V_{2}$, $F_{22}F_{23}S_{22}S_{2}V_{2}$, $F_{23}F_{9}S_{2}S_{4}V_{2}$, $F_{23}F_{5}S_{2}S_{2}V_{2}$, $F_{26}F_{6}S_{2}S_{4}V_{2}$, $F_{22}F_{6}S_{2}S_{2}V_{2}$, $F_{6}F_{9}S_{24}S_{2}V_{2}$, $F_{6}F_{9}S_{2}S_{4}V_{2}$, $F_{5}F_{6}S_{22}S_{2}V_{2}$, $F_{5}F_{6}S_{2}S_{2}V_{2}$, $F_{25}F_{44}S_{24}S_{4}V_{2}$, $F_{25}F_{25}S_{24}S_{4}V_{2}$, $F_{25}F_{25}S_{22}S_{4}V_{2}$, $F_{25}F_{15}S_{4}S_{4}V_{2}$, $F_{25}F_{8}S_{4}S_{4}V_{2}$, $F_{25}F_{8}S_{2}S_{4}V_{2}$, $F_{25}F_{25}S_{24}S_{2}V_{2}$, $F_{25}F_{25}S_{22}S_{2}V_{2}$, $F_{25}F_{8}S_{2}S_{2}V_{2}$, $F_{44}F_{8}S_{4}S_{4}V_{2}$, $F_{8}F_{15}S_{24}S_{4}V_{2}$, $F_{8}F_{15}S_{4}S_{4}V_{2}$, $F_{8}F_{8}S_{24}S_{4}V_{2}$, $F_{8}F_{8}S_{22}S_{4}V_{2}$, $F_{8}F_{8}S_{4}S_{4}V_{2}$, $F_{8}F_{8}S_{2}S_{4}V_{2}$, $F_{8}F_{8}S_{24}S_{2}V_{2}$, $F_{8}F_{8}S_{22}S_{2}V_{2}$, $F_{8}F_{8}S_{2}S_{2}V_{2}$, $F_{7}F_{48}S_{24}S_{24}V_{11}$, $F_{7}F_{48}S_{24}S_{4}V_{11}$, $F_{7}F_{29}S_{24}S_{24}V_{11}$, $F_{7}F_{29}S_{22}S_{24}V_{11}$, $F_{7}F_{29}S_{24}S_{4}V_{11}$, $F_{7}F_{29}S_{24}S_{2}V_{11}$, $F_{7}F_{29}S_{22}S_{22}V_{11}$, $F_{7}F_{29}S_{22}S_{4}V_{11}$, $F_{7}F_{29}S_{22}S_{2}V_{11}$, $F_{7}F_{48}S_{4}S_{4}V_{11}$, $F_{7}F_{29}S_{4}S_{4}V_{11}$, $F_{7}F_{29}S_{2}S_{4}V_{11}$, $F_{12}F_{7}S_{4}S_{4}V_{11}$, $F_{3}F_{7}S_{4}S_{4}V_{11}$, $F_{3}F_{7}S_{2}S_{4}V_{11}$, $F_{7}F_{29}S_{2}S_{2}V_{11}$, $F_{3}F_{7}S_{2}S_{2}V_{11}$, $F_{26}F_{30}S_{24}S_{4}V_{2}$, $F_{26}F_{30}S_{24}S_{2}V_{2}$, $F_{22}F_{30}S_{24}S_{4}V_{2}$, $F_{9}F_{30}S_{24}S_{4}V_{2}$, $F_{9}F_{30}S_{24}S_{2}V_{2}$, $F_{5}F_{30}S_{24}S_{4}V_{2}$, $F_{26}F_{27}S_{22}S_{4}V_{2}$, $F_{22}F_{27}S_{22}S_{2}V_{2}$, $F_{9}F_{27}S_{22}S_{4}V_{2}$, $F_{5}F_{27}S_{22}S_{2}V_{2}$, $F_{26}F_{30}S_{4}S_{4}V_{2}$, $F_{26}F_{30}S_{2}S_{4}V_{2}$, $F_{22}F_{30}S_{4}S_{4}V_{2}$, $F_{9}F_{30}S_{4}S_{4}V_{2}$, $F_{9}F_{30}S_{2}S_{4}V_{2}$, $F_{5}F_{30}S_{4}S_{4}V_{2}$, $F_{4}F_{9}S_{4}S_{4}V_{2}$, $F_{4}F_{9}S_{2}S_{4}V_{2}$, $F_{4}F_{5}S_{4}S_{4}V_{2}$, $F_{26}F_{27}S_{2}S_{4}V_{2}$, $F_{22}F_{27}S_{2}S_{2}V_{2}$, $F_{9}F_{27}S_{2}S_{4}V_{2}$, $F_{5}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{9}S_{2}S_{4}V_{2}$, $F_{1}F_{5}S_{2}S_{2}V_{2}$, $F_{25}F_{48}S_{24}S_{4}V_{2}$, $F_{25}F_{29}S_{24}S_{4}V_{2}$, $F_{25}F_{29}S_{24}S_{2}V_{2}$, $F_{25}F_{29}S_{22}S_{4}V_{2}$, $F_{25}F_{29}S_{22}S_{2}V_{2}$, $F_{25}F_{48}S_{4}S_{4}V_{2}$, $F_{25}F_{29}S_{4}S_{4}V_{2}$, $F_{25}F_{29}S_{2}S_{4}V_{2}$, $F_{25}F_{29}S_{2}S_{2}V_{2}$, $F_{8}F_{48}S_{24}S_{4}V_{2}$, $F_{8}F_{29}S_{24}S_{4}V_{2}$, $F_{8}F_{29}S_{24}S_{2}V_{2}$, $F_{8}F_{29}S_{22}S_{4}V_{2}$, $F_{8}F_{29}S_{22}S_{2}V_{2}$, $F_{8}F_{48}S_{4}S_{4}V_{2}$, $F_{8}F_{29}S_{4}S_{4}V_{2}$, $F_{8}F_{29}S_{2}S_{4}V_{2}$, $F_{12}F_{8}S_{4}S_{4}V_{2}$, $F_{3}F_{8}S_{4}S_{4}V_{2}$, $F_{3}F_{8}S_{2}S_{4}V_{2}$, $F_{8}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{8}S_{2}S_{2}V_{2}$, $F_{44}F_{30}S_{24}S_{4}V_{2}$, $F_{25}F_{30}S_{24}S_{4}V_{2}$, $F_{15}F_{30}S_{24}S_{4}V_{2}$, $F_{8}F_{30}S_{24}S_{4}V_{2}$, $F_{25}F_{30}S_{24}S_{2}V_{2}$, $F_{8}F_{30}S_{24}S_{2}V_{2}$, $F_{25}F_{27}S_{22}S_{4}V_{2}$, $F_{8}F_{27}S_{22}S_{4}V_{2}$, $F_{25}F_{27}S_{22}S_{2}V_{2}$, $F_{8}F_{27}S_{22}S_{2}V_{2}$, $F_{44}F_{30}S_{4}S_{4}V_{2}$, $F_{25}F_{30}S_{4}S_{4}V_{2}$, $F_{15}F_{30}S_{4}S_{4}V_{2}$, $F_{8}F_{30}S_{4}S_{4}V_{2}$, $F_{25}F_{30}S_{2}S_{4}V_{2}$, $F_{8}F_{30}S_{2}S_{4}V_{2}$, $F_{4}F_{15}S_{4}S_{4}V_{2}$, $F_{4}F_{8}S_{4}S_{4}V_{2}$, $F_{4}F_{8}S_{2}S_{4}V_{2}$, $F_{25}F_{27}S_{2}S_{4}V_{2}$, $F_{8}F_{27}S_{2}S_{4}V_{2}$, $F_{25}F_{27}S_{2}S_{2}V_{2}$, $F_{8}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{8}S_{2}S_{4}V_{2}$, $F_{1}F_{8}S_{2}S_{2}V_{2}$, $F_{43}F_{48}S_{24}S_{4}V_{2}$, $F_{43}F_{29}S_{24}S_{4}V_{2}$, $F_{43}F_{29}S_{22}S_{4}V_{2}$, $F_{43}F_{48}S_{4}S_{4}V_{2}$, $F_{43}F_{29}S_{4}S_{4}V_{2}$, $F_{43}F_{29}S_{2}S_{4}V_{2}$, $F_{14}F_{48}S_{24}S_{4}V_{2}$, $F_{14}F_{29}S_{24}S_{4}V_{2}$, $F_{14}F_{29}S_{22}S_{4}V_{2}$, $F_{14}F_{48}S_{4}S_{4}V_{2}$, $F_{14}F_{29}S_{4}S_{4}V_{2}$, $F_{12}F_{14}S_{4}S_{4}V_{2}$, $F_{3}F_{14}S_{4}S_{4}V_{2}$, $F_{14}F_{29}S_{2}S_{4}V_{2}$, $F_{3}F_{14}S_{2}S_{4}V_{2}$, $F_{23}F_{29}S_{24}S_{2}V_{2}$, $F_{23}F_{29}S_{22}S_{2}V_{2}$, $F_{23}F_{29}S_{2}S_{4}V_{2}$, $F_{23}F_{29}S_{2}S_{2}V_{2}$, $F_{6}F_{29}S_{24}S_{2}V_{2}$, $F_{6}F_{29}S_{22}S_{2}V_{2}$, $F_{6}F_{29}S_{2}S_{4}V_{2}$, $F_{3}F_{6}S_{2}S_{4}V_{2}$, $F_{6}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{6}S_{2}S_{2}V_{2}$, $F_{30}F_{48}S_{24}S_{24}V_{11}$, $F_{29}F_{30}S_{24}S_{24}V_{11}$, $F_{29}F_{30}S_{22}S_{24}V_{11}$, $F_{30}F_{48}S_{24}S_{4}V_{11}$, $F_{29}F_{30}S_{24}S_{4}V_{11}$, $F_{29}F_{30}S_{24}S_{2}V_{11}$, $F_{27}F_{29}S_{22}S_{24}V_{11}$, $F_{27}F_{29}S_{22}S_{22}V_{11}$, $F_{27}F_{29}S_{22}S_{4}V_{11}$, $F_{27}F_{29}S_{22}S_{2}V_{11}$, $F_{29}F_{30}S_{22}S_{4}V_{11}$, $F_{30}F_{48}S_{4}S_{4}V_{11}$, $F_{29}F_{30}S_{4}S_{4}V_{11}$, $F_{29}F_{30}S_{2}S_{4}V_{11}$, $F_{4}F_{12}S_{4}S_{4}V_{11}$, $F_{3}F_{4}S_{4}S_{4}V_{11}$, $F_{3}F_{4}S_{2}S_{4}V_{11}$, $F_{27}F_{29}S_{24}S_{2}V_{11}$, $F_{27}F_{29}S_{2}S_{4}V_{11}$, $F_{27}F_{29}S_{2}S_{2}V_{11}$, $F_{1}F_{3}S_{2}S_{4}V_{11}$, $F_{1}F_{3}S_{2}S_{2}V_{11}$, $F_{9}F_{30}S_{24}S_{24}V_{2}$, $F_{9}F_{30}S_{22}S_{24}V_{2}$, $F_{5}F_{30}S_{24}S_{24}V_{2}$, $F_{9}F_{27}S_{22}S_{24}V_{2}$, $F_{5}F_{27}S_{22}S_{22}V_{2}$, $F_{9}F_{30}S_{22}S_{4}V_{2}$, $F_{9}F_{27}S_{24}S_{2}V_{2}$, $F_{25}F_{44}S_{24}S_{24}V_{2}$, $F_{25}F_{25}S_{24}S_{24}V_{2}$, $F_{25}F_{25}S_{22}S_{24}V_{2}$, $F_{25}F_{25}S_{22}S_{22}V_{2}$, $F_{44}F_{8}S_{24}S_{4}V_{2}$, $F_{25}F_{8}S_{24}S_{4}V_{2}$, $F_{25}F_{8}S_{24}S_{2}V_{2}$, $F_{25}F_{8}S_{22}S_{4}V_{2}$, $F_{25}F_{8}S_{22}S_{2}V_{2}$, $F_{44}F_{30}S_{24}S_{24}V_{2}$, $F_{25}F_{30}S_{24}S_{24}V_{2}$, $F_{25}F_{30}S_{22}S_{24}V_{2}$, $F_{25}F_{27}S_{22}S_{24}V_{2}$, $F_{25}F_{27}S_{22}S_{22}V_{2}$, $F_{25}F_{30}S_{22}S_{4}V_{2}$, $F_{25}F_{27}S_{24}S_{2}V_{2}$, $F_{9}F_{30}S_{24}S_{24}S_{4}$, $F_{9}F_{30}S_{22}S_{24}S_{4}$, $F_{9}F_{30}S_{24}S_{4}S_{4}$, $F_{9}F_{30}S_{24}S_{2}S_{4}$, $F_{5}F_{30}S_{24}S_{24}S_{2}$, $F_{5}F_{30}S_{24}S_{2}S_{4}$, $F_{9}F_{27}S_{22}S_{24}S_{4}$, $F_{9}F_{27}S_{22}S_{4}S_{4}$, $F_{5}F_{27}S_{22}S_{22}S_{2}$, $F_{5}F_{27}S_{22}S_{2}S_{2}$, $F_{9}F_{30}S_{22}S_{4}S_{4}$, $F_{9}F_{30}S_{4}S_{4}S_{4}$, $F_{9}F_{30}S_{2}S_{4}S_{4}$, $F_{5}F_{30}S_{2}S_{4}S_{4}$, $F_{4}F_{9}S_{4}S_{4}S_{4}$, $F_{4}F_{9}S_{2}S_{4}S_{4}$, $F_{4}F_{5}S_{2}S_{4}S_{4}$, $F_{9}F_{27}S_{24}S_{2}S_{4}$, $F_{9}F_{27}S_{2}S_{4}S_{4}$, $F_{5}F_{27}S_{2}S_{2}S_{2}$, $F_{1}F_{9}S_{2}S_{4}S_{4}$, $F_{1}F_{5}S_{2}S_{2}S_{2}$, $F_{26}F_{43}S_{24}S_{24}S_{4}$, $F_{26}F_{43}S_{22}S_{24}S_{4}$, $F_{22}F_{43}S_{22}S_{24}S_{4}$, $F_{43}F_{9}S_{4}S_{4}S_{4}$, $F_{43}F_{9}S_{2}S_{4}S_{4}$, $F_{43}F_{5}S_{2}S_{4}S_{4}$, $F_{26}F_{14}S_{24}S_{4}S_{4}$, $F_{26}F_{14}S_{24}S_{2}S_{4}$, $F_{22}F_{14}S_{22}S_{4}S_{4}$, $F_{9}F_{14}S_{24}S_{4}S_{4}$, $F_{9}F_{14}S_{22}S_{4}S_{4}$, $F_{9}F_{14}S_{4}S_{4}S_{4}$, $F_{9}F_{14}S_{2}S_{4}S_{4}$, $F_{5}F_{14}S_{24}S_{2}S_{4}$, $F_{5}F_{14}S_{2}S_{4}S_{4}$, $F_{23}F_{26}S_{24}S_{24}S_{2}$, $F_{22}F_{23}S_{22}S_{22}S_{2}$, $F_{23}F_{9}S_{2}S_{4}S_{4}$, $F_{23}F_{5}S_{2}S_{2}S_{2}$, $F_{26}F_{6}S_{24}S_{2}S_{4}$, $F_{22}F_{6}S_{22}S_{2}S_{2}$, $F_{6}F_{9}S_{24}S_{2}S_{4}$, $F_{6}F_{9}S_{2}S_{4}S_{4}$, $F_{5}F_{6}S_{22}S_{2}S_{2}$, $F_{5}F_{6}S_{2}S_{2}S_{2}$, $F_{26}F_{30}S_{24}S_{24}S_{4}$, $F_{26}F_{30}S_{24}S_{24}S_{2}$, $F_{22}F_{30}S_{22}S_{24}S_{4}$, $F_{26}F_{27}S_{22}S_{24}S_{4}$, $F_{22}F_{27}S_{22}S_{22}S_{2}$, $F_{26}F_{30}S_{24}S_{4}S_{4}$, $F_{26}F_{30}S_{24}S_{2}S_{4}$, $F_{22}F_{30}S_{22}S_{4}S_{4}$, $F_{26}F_{27}S_{24}S_{2}S_{4}$, $F_{22}F_{27}S_{22}S_{2}S_{2}$, $F_{9}F_{48}S_{24}V_{11}V_{19}$, $F_{9}F_{48}S_{24}V_{11}V_{2}$, $F_{9}F_{29}S_{24}V_{11}V_{19}$, $F_{9}F_{29}S_{24}V_{11}V_{2}$, $F_{5}F_{29}S_{24}V_{11}V_{19}$, $F_{5}F_{29}S_{24}V_{11}V_{2}$, $F_{9}F_{29}S_{22}V_{11}V_{19}$, $F_{9}F_{29}S_{22}V_{11}V_{2}$, $F_{5}F_{29}S_{22}V_{11}V_{19}$, $F_{5}F_{29}S_{22}V_{11}V_{2}$, $F_{9}F_{48}S_{4}V_{11}V_{19}$, $F_{9}F_{48}S_{4}V_{11}V_{2}$, $F_{9}F_{29}S_{4}V_{11}V_{19}$, $F_{9}F_{29}S_{4}V_{11}V_{2}$, $F_{5}F_{29}S_{4}V_{11}V_{19}$, $F_{5}F_{29}S_{4}V_{11}V_{2}$, $F_{12}F_{9}S_{4}V_{11}V_{2}$, $F_{3}F_{9}S_{4}V_{11}V_{2}$, $F_{3}F_{5}S_{4}V_{11}V_{2}$, $F_{9}F_{29}S_{2}V_{11}V_{19}$, $F_{9}F_{29}S_{2}V_{11}V_{2}$, $F_{5}F_{29}S_{2}V_{11}V_{19}$, $F_{5}F_{29}S_{2}V_{11}V_{2}$, $F_{3}F_{9}S_{2}V_{11}V_{2}$, $F_{3}F_{5}S_{2}V_{11}V_{2}$, $F_{26}F_{44}S_{4}V_{19}V_{2}$, $F_{44}F_{9}S_{4}V_{2}V_{2}$, $F_{25}F_{26}S_{4}V_{19}V_{2}$, $F_{22}F_{25}S_{4}V_{19}V_{2}$, $F_{25}F_{9}S_{4}V_{2}V_{2}$, $F_{25}F_{5}S_{4}V_{2}V_{2}$, $F_{26}F_{15}S_{4}V_{2}V_{2}$, $F_{9}F_{15}S_{4}V_{19}V_{2}$, $F_{9}F_{15}S_{4}V_{2}V_{2}$, $F_{26}F_{8}S_{4}V_{2}V_{2}$, $F_{22}F_{8}S_{4}V_{2}V_{2}$, $F_{8}F_{9}S_{4}V_{19}V_{2}$, $F_{8}F_{9}S_{4}V_{2}V_{2}$, $F_{5}F_{8}S_{4}V_{19}V_{2}$, $F_{5}F_{8}S_{4}V_{2}V_{2}$, $F_{25}F_{26}S_{2}V_{19}V_{2}$, $F_{22}F_{25}S_{2}V_{19}V_{2}$, $F_{25}F_{9}S_{2}V_{2}V_{2}$, $F_{25}F_{5}S_{2}V_{2}V_{2}$, $F_{26}F_{8}S_{2}V_{2}V_{2}$, $F_{22}F_{8}S_{2}V_{2}V_{2}$, $F_{8}F_{9}S_{2}V_{19}V_{2}$, $F_{8}F_{9}S_{2}V_{2}V_{2}$, $F_{5}F_{8}S_{2}V_{19}V_{2}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{26}F_{48}S_{24}V_{1}V_{2}$, $F_{9}F_{48}S_{24}V_{1}V_{2}$, $F_{26}F_{29}S_{24}V_{1}V_{2}$, $F_{22}F_{29}S_{24}V_{1}V_{2}$, $F_{9}F_{29}S_{24}V_{1}V_{2}$, $F_{5}F_{29}S_{24}V_{1}V_{2}$, $F_{26}F_{29}S_{22}V_{1}V_{2}$, $F_{22}F_{29}S_{22}V_{1}V_{2}$, $F_{9}F_{29}S_{22}V_{1}V_{2}$, $F_{5}F_{29}S_{22}V_{1}V_{2}$, $F_{26}F_{48}S_{4}V_{1}V_{2}$, $F_{9}F_{48}S_{4}V_{1}V_{2}$, $F_{26}F_{29}S_{4}V_{1}V_{2}$, $F_{22}F_{29}S_{4}V_{1}V_{2}$, $F_{9}F_{29}S_{4}V_{1}V_{2}$, $F_{5}F_{29}S_{4}V_{1}V_{2}$, $F_{12}F_{9}S_{4}V_{1}V_{2}$, $F_{3}F_{9}S_{4}V_{1}V_{2}$, $F_{3}F_{5}S_{4}V_{1}V_{2}$, $F_{26}F_{29}S_{2}V_{1}V_{2}$, $F_{22}F_{29}S_{2}V_{1}V_{2}$, $F_{9}F_{29}S_{2}V_{1}V_{2}$, $F_{5}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{9}S_{2}V_{1}V_{2}$, $F_{3}F_{5}S_{2}V_{1}V_{2}$, $F_{44}F_{48}S_{24}S_{2}S_{4}$, $F_{15}F_{48}S_{24}S_{2}S_{4}$, $F_{25}F_{29}S_{24}S_{2}S_{4}$, $F_{8}F_{29}S_{24}S_{2}S_{4}$, $F_{25}F_{29}S_{24}S_{2}S_{2}$, $F_{8}F_{29}S_{24}S_{2}S_{2}$, $F_{25}F_{29}S_{22}S_{2}S_{4}$, $F_{8}F_{29}S_{22}S_{2}S_{4}$, $F_{25}F_{29}S_{22}S_{2}S_{2}$, $F_{8}F_{29}S_{22}S_{2}S_{2}$, $F_{44}F_{48}S_{2}S_{4}S_{4}$, $F_{15}F_{48}S_{2}S_{4}S_{4}$, $F_{25}F_{29}S_{2}S_{4}S_{4}$, $F_{8}F_{29}S_{2}S_{4}S_{4}$, $F_{25}F_{29}S_{2}S_{2}S_{4}$, $F_{8}F_{29}S_{2}S_{2}S_{4}$, $F_{12}F_{15}S_{2}S_{4}S_{4}$, $F_{3}F_{8}S_{2}S_{4}S_{4}$, $F_{3}F_{8}S_{2}S_{2}S_{4}$, $F_{25}F_{29}S_{2}S_{2}S_{2}$, $F_{8}F_{29}S_{2}S_{2}S_{2}$, $F_{3}F_{8}S_{2}S_{2}S_{2}$, $F_{9}F_{30}S_{24}V_{11}V_{19}$, $F_{9}F_{30}S_{22}V_{11}V_{19}$, $F_{9}F_{30}S_{4}V_{11}V_{19}$, $F_{9}F_{30}S_{2}V_{11}V_{19}$, $F_{5}F_{30}S_{24}V_{11}V_{19}$, $F_{5}F_{30}S_{4}V_{11}V_{19}$, $F_{9}F_{27}S_{24}V_{11}V_{19}$, $F_{9}F_{27}S_{4}V_{11}V_{19}$, $F_{5}F_{27}S_{22}V_{11}V_{19}$, $F_{5}F_{27}S_{2}V_{11}V_{19}$, $F_{9}F_{30}S_{24}V_{11}V_{2}$, $F_{9}F_{30}S_{22}V_{11}V_{2}$, $F_{9}F_{30}S_{4}V_{11}V_{2}$, $F_{9}F_{30}S_{2}V_{11}V_{2}$, $F_{5}F_{30}S_{24}V_{11}V_{2}$, $F_{5}F_{30}S_{4}V_{11}V_{2}$, $F_{9}F_{27}S_{24}V_{11}V_{2}$, $F_{9}F_{27}S_{4}V_{11}V_{2}$, $F_{5}F_{27}S_{22}V_{11}V_{2}$, $F_{5}F_{27}S_{2}V_{11}V_{2}$, $F_{4}F_{9}S_{4}V_{11}V_{2}$, $F_{4}F_{9}S_{2}V_{11}V_{2}$, $F_{4}F_{5}S_{4}V_{11}V_{2}$, $F_{1}F_{9}S_{4}V_{11}V_{2}$, $F_{1}F_{5}S_{2}V_{11}V_{2}$, $F_{26}F_{43}S_{24}V_{1}V_{2}$, $F_{26}F_{43}S_{22}V_{1}V_{2}$, $F_{22}F_{43}S_{24}V_{1}V_{2}$, $F_{43}F_{9}S_{4}V_{1}V_{2}$, $F_{43}F_{9}S_{2}V_{1}V_{2}$, $F_{43}F_{5}S_{4}V_{1}V_{2}$, $F_{23}F_{26}S_{24}V_{1}V_{2}$, $F_{22}F_{23}S_{22}V_{1}V_{2}$, $F_{23}F_{9}S_{4}V_{1}V_{2}$, $F_{23}F_{5}S_{2}V_{1}V_{2}$, $F_{26}F_{14}S_{4}V_{1}V_{2}$, $F_{26}F_{14}S_{2}V_{1}V_{2}$, $F_{22}F_{14}S_{4}V_{1}V_{2}$, $F_{9}F_{14}S_{24}V_{1}V_{2}$, $F_{9}F_{14}S_{22}V_{1}V_{2}$, $F_{9}F_{14}S_{4}V_{1}V_{2}$, $F_{9}F_{14}S_{2}V_{1}V_{2}$, $F_{5}F_{14}S_{24}V_{1}V_{2}$, $F_{5}F_{14}S_{4}V_{1}V_{2}$, $F_{26}F_{6}S_{4}V_{1}V_{2}$, $F_{22}F_{6}S_{2}V_{1}V_{2}$, $F_{6}F_{9}S_{24}V_{1}V_{2}$, $F_{6}F_{9}S_{4}V_{1}V_{2}$, $F_{5}F_{6}S_{22}V_{1}V_{2}$, $F_{5}F_{6}S_{2}V_{1}V_{2}$, $F_{25}F_{44}S_{24}S_{2}S_{4}$, $F_{25}F_{25}S_{24}S_{2}S_{4}$, $F_{25}F_{25}S_{22}S_{2}S_{4}$, $F_{25}F_{15}S_{2}S_{4}S_{4}$, $F_{25}F_{8}S_{2}S_{4}S_{4}$, $F_{25}F_{8}S_{2}S_{2}S_{4}$, $F_{25}F_{25}S_{24}S_{2}S_{2}$, $F_{25}F_{25}S_{22}S_{2}S_{2}$, $F_{25}F_{8}S_{2}S_{2}S_{2}$, $F_{44}F_{8}S_{2}S_{4}S_{4}$, $F_{8}F_{15}S_{24}S_{2}S_{4}$, $F_{8}F_{15}S_{2}S_{4}S_{4}$, $F_{8}F_{8}S_{24}S_{2}S_{4}$, $F_{8}F_{8}S_{22}S_{2}S_{4}$, $F_{8}F_{8}S_{2}S_{4}S_{4}$, $F_{8}F_{8}S_{2}S_{2}S_{4}$, $F_{8}F_{8}S_{24}S_{2}S_{2}$, $F_{8}F_{8}S_{22}S_{2}S_{2}$, $F_{8}F_{8}S_{2}S_{2}S_{2}$, $F_{26}F_{30}S_{4}V_{19}V_{2}$, $F_{26}F_{30}S_{2}V_{19}V_{2}$, $F_{22}F_{30}S_{4}V_{19}V_{2}$, $F_{9}F_{30}S_{4}V_{19}V_{2}$, $F_{9}F_{30}S_{2}V_{19}V_{2}$, $F_{5}F_{30}S_{4}V_{19}V_{2}$, $F_{26}F_{27}S_{4}V_{19}V_{2}$, $F_{22}F_{27}S_{2}V_{19}V_{2}$, $F_{9}F_{27}S_{4}V_{19}V_{2}$, $F_{5}F_{27}S_{2}V_{19}V_{2}$, $F_{26}F_{30}S_{4}V_{2}V_{2}$, $F_{26}F_{30}S_{2}V_{2}V_{2}$, $F_{22}F_{30}S_{4}V_{2}V_{2}$, $F_{9}F_{30}S_{4}V_{2}V_{2}$, $F_{9}F_{30}S_{2}V_{2}V_{2}$, $F_{5}F_{30}S_{4}V_{2}V_{2}$, $F_{26}F_{27}S_{4}V_{2}V_{2}$, $F_{22}F_{27}S_{2}V_{2}V_{2}$, $F_{9}F_{27}S_{4}V_{2}V_{2}$, $F_{5}F_{27}S_{2}V_{2}V_{2}$, $F_{4}F_{9}S_{4}V_{2}V_{2}$, $F_{4}F_{9}S_{2}V_{2}V_{2}$, $F_{4}F_{5}S_{4}V_{2}V_{2}$, $F_{1}F_{9}S_{4}V_{2}V_{2}$, $F_{1}F_{5}S_{2}V_{2}V_{2}$, $F_{25}F_{48}S_{24}S_{2}S_{4}$, $F_{25}F_{48}S_{2}S_{4}S_{4}$, $F_{8}F_{48}S_{24}S_{2}S_{4}$, $F_{8}F_{48}S_{2}S_{4}S_{4}$, $F_{12}F_{8}S_{2}S_{4}S_{4}$, $F_{44}F_{30}S_{4}V_{19}V_{2}$, $F_{25}F_{30}S_{4}V_{19}V_{2}$, $F_{15}F_{30}S_{4}V_{19}V_{2}$, $F_{8}F_{30}S_{4}V_{19}V_{2}$, $F_{25}F_{30}S_{2}V_{19}V_{2}$, $F_{8}F_{30}S_{2}V_{19}V_{2}$, $F_{25}F_{27}S_{4}V_{19}V_{2}$, $F_{8}F_{27}S_{4}V_{19}V_{2}$, $F_{25}F_{27}S_{2}V_{19}V_{2}$, $F_{8}F_{27}S_{2}V_{19}V_{2}$, $F_{44}F_{30}S_{4}V_{2}V_{2}$, $F_{25}F_{30}S_{4}V_{2}V_{2}$, $F_{15}F_{30}S_{4}V_{2}V_{2}$, $F_{8}F_{30}S_{4}V_{2}V_{2}$, $F_{25}F_{30}S_{2}V_{2}V_{2}$, $F_{8}F_{30}S_{2}V_{2}V_{2}$, $F_{25}F_{27}S_{4}V_{2}V_{2}$, $F_{8}F_{27}S_{4}V_{2}V_{2}$, $F_{25}F_{27}S_{2}V_{2}V_{2}$, $F_{8}F_{27}S_{2}V_{2}V_{2}$, $F_{4}F_{15}S_{4}V_{2}V_{2}$, $F_{4}F_{8}S_{4}V_{2}V_{2}$, $F_{4}F_{8}S_{2}V_{2}V_{2}$, $F_{1}F_{8}S_{4}V_{2}V_{2}$, $F_{1}F_{8}S_{2}V_{2}V_{2}$, $F_{43}F_{48}S_{24}V_{1}V_{2}$, $F_{43}F_{29}S_{24}V_{1}V_{2}$, $F_{43}F_{29}S_{22}V_{1}V_{2}$, $F_{43}F_{48}S_{4}V_{1}V_{2}$, $F_{43}F_{29}S_{4}V_{1}V_{2}$, $F_{43}F_{29}S_{2}V_{1}V_{2}$, $F_{23}F_{29}S_{24}V_{1}V_{2}$, $F_{23}F_{29}S_{22}V_{1}V_{2}$, $F_{23}F_{29}S_{4}V_{1}V_{2}$, $F_{23}F_{29}S_{2}V_{1}V_{2}$, $F_{14}F_{48}S_{24}V_{1}V_{2}$, $F_{14}F_{29}S_{24}V_{1}V_{2}$, $F_{14}F_{29}S_{22}V_{1}V_{2}$, $F_{14}F_{48}S_{4}V_{1}V_{2}$, $F_{14}F_{29}S_{4}V_{1}V_{2}$, $F_{12}F_{14}S_{4}V_{1}V_{2}$, $F_{3}F_{14}S_{4}V_{1}V_{2}$, $F_{14}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{14}S_{2}V_{1}V_{2}$, $F_{6}F_{29}S_{24}V_{1}V_{2}$, $F_{6}F_{29}S_{22}V_{1}V_{2}$, $F_{6}F_{29}S_{4}V_{1}V_{2}$, $F_{3}F_{6}S_{4}V_{1}V_{2}$, $F_{6}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{6}S_{2}V_{1}V_{2}$, $F_{30}F_{48}S_{24}V_{11}V_{19}$, $F_{29}F_{30}S_{24}V_{11}V_{19}$, $F_{29}F_{30}S_{22}V_{11}V_{19}$, $F_{30}F_{48}S_{4}V_{11}V_{19}$, $F_{29}F_{30}S_{4}V_{11}V_{19}$, $F_{29}F_{30}S_{2}V_{11}V_{19}$, $F_{27}F_{29}S_{24}V_{11}V_{19}$, $F_{27}F_{29}S_{22}V_{11}V_{19}$, $F_{27}F_{29}S_{4}V_{11}V_{19}$, $F_{27}F_{29}S_{2}V_{11}V_{19}$, $F_{30}F_{48}S_{24}V_{11}V_{2}$, $F_{29}F_{30}S_{24}V_{11}V_{2}$, $F_{29}F_{30}S_{22}V_{11}V_{2}$, $F_{30}F_{48}S_{4}V_{11}V_{2}$, $F_{29}F_{30}S_{4}V_{11}V_{2}$, $F_{29}F_{30}S_{2}V_{11}V_{2}$, $F_{27}F_{29}S_{24}V_{11}V_{2}$, $F_{27}F_{29}S_{22}V_{11}V_{2}$, $F_{27}F_{29}S_{4}V_{11}V_{2}$, $F_{27}F_{29}S_{2}V_{11}V_{2}$, $F_{4}F_{12}S_{4}V_{11}V_{2}$, $F_{3}F_{4}S_{4}V_{11}V_{2}$, $F_{3}F_{4}S_{2}V_{11}V_{2}$, $F_{1}F_{3}S_{4}V_{11}V_{2}$, $F_{1}F_{3}S_{2}V_{11}V_{2}$, $F_{9}F_{48}S_{24}V_{19}V_{2}$, $F_{9}F_{48}S_{24}V_{2}V_{2}$, $F_{9}F_{29}S_{24}V_{19}V_{2}$, $F_{9}F_{29}S_{24}V_{2}V_{2}$, $F_{5}F_{29}S_{24}V_{19}V_{2}$, $F_{5}F_{29}S_{24}V_{2}V_{2}$, $F_{9}F_{29}S_{22}V_{19}V_{2}$, $F_{9}F_{29}S_{22}V_{2}V_{2}$, $F_{5}F_{29}S_{22}V_{19}V_{2}$, $F_{5}F_{29}S_{22}V_{2}V_{2}$, $F_{9}F_{48}S_{4}V_{19}V_{2}$, $F_{9}F_{48}S_{4}V_{2}V_{2}$, $F_{9}F_{29}S_{4}V_{19}V_{2}$, $F_{9}F_{29}S_{4}V_{2}V_{2}$, $F_{5}F_{29}S_{4}V_{19}V_{2}$, $F_{5}F_{29}S_{4}V_{2}V_{2}$, $F_{12}F_{9}S_{4}V_{2}V_{2}$, $F_{3}F_{9}S_{4}V_{2}V_{2}$, $F_{3}F_{5}S_{4}V_{2}V_{2}$, $F_{9}F_{29}S_{2}V_{19}V_{2}$, $F_{9}F_{29}S_{2}V_{2}V_{2}$, $F_{5}F_{29}S_{2}V_{19}V_{2}$, $F_{5}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{9}S_{2}V_{2}V_{2}$, $F_{3}F_{5}S_{2}V_{2}V_{2}$, $F_{26}F_{44}S_{24}V_{19}V_{2}$, $F_{25}F_{26}S_{24}V_{19}V_{2}$, $F_{25}F_{26}S_{22}V_{19}V_{2}$, $F_{22}F_{25}S_{24}V_{19}V_{2}$, $F_{22}F_{25}S_{22}V_{19}V_{2}$, $F_{44}F_{9}S_{24}V_{2}V_{2}$, $F_{25}F_{9}S_{24}V_{2}V_{2}$, $F_{25}F_{9}S_{22}V_{2}V_{2}$, $F_{25}F_{5}S_{24}V_{2}V_{2}$, $F_{25}F_{5}S_{22}V_{2}V_{2}$, $F_{44}F_{48}S_{24}S_{24}S_{2}$, $F_{25}F_{29}S_{24}S_{24}S_{2}$, $F_{25}F_{29}S_{22}S_{24}S_{2}$, $F_{25}F_{29}S_{22}S_{22}S_{2}$, $F_{9}F_{30}S_{24}V_{19}V_{2}$, $F_{9}F_{30}S_{22}V_{19}V_{2}$, $F_{5}F_{30}S_{24}V_{19}V_{2}$, $F_{9}F_{27}S_{24}V_{19}V_{2}$, $F_{5}F_{27}S_{22}V_{19}V_{2}$, $F_{9}F_{30}S_{24}V_{2}V_{2}$, $F_{9}F_{30}S_{22}V_{2}V_{2}$, $F_{5}F_{30}S_{24}V_{2}V_{2}$, $F_{9}F_{27}S_{24}V_{2}V_{2}$, $F_{5}F_{27}S_{22}V_{2}V_{2}$, $F_{25}F_{44}S_{24}S_{24}S_{2}$, $F_{25}F_{25}S_{24}S_{24}S_{2}$, $F_{25}F_{25}S_{22}S_{24}S_{2}$, $F_{25}F_{25}S_{22}S_{22}S_{2}$, $F_{44}F_{8}S_{24}S_{2}S_{4}$, $F_{25}F_{8}S_{24}S_{2}S_{4}$, $F_{25}F_{8}S_{24}S_{2}S_{2}$, $F_{25}F_{8}S_{22}S_{2}S_{4}$, $F_{25}F_{8}S_{22}S_{2}S_{2}$, $F_{7}F_{48}S_{24}S_{24}S_{2}$, $F_{7}F_{48}S_{24}S_{2}S_{4}$, $F_{7}F_{29}S_{24}S_{24}S_{2}$, $F_{7}F_{29}S_{22}S_{24}S_{2}$, $F_{7}F_{29}S_{24}S_{2}S_{4}$, $F_{7}F_{29}S_{24}S_{2}S_{2}$, $F_{7}F_{29}S_{22}S_{22}S_{2}$, $F_{7}F_{29}S_{22}S_{2}S_{4}$, $F_{7}F_{29}S_{22}S_{2}S_{2}$, $F_{7}F_{48}S_{2}S_{4}S_{4}$, $F_{7}F_{29}S_{2}S_{4}S_{4}$, $F_{7}F_{29}S_{2}S_{2}S_{4}$, $F_{12}F_{7}S_{2}S_{4}S_{4}$, $F_{3}F_{7}S_{2}S_{4}S_{4}$, $F_{3}F_{7}S_{2}S_{2}S_{4}$, $F_{7}F_{29}S_{2}S_{2}S_{2}$, $F_{3}F_{7}S_{2}S_{2}S_{2}$, $F_{26}F_{43}S_{24}V_{19}V_{2}$, $F_{26}F_{43}S_{22}V_{19}V_{2}$, $F_{23}F_{26}S_{24}V_{19}V_{2}$, $F_{26}F_{14}S_{4}V_{2}V_{2}$, $F_{26}F_{14}S_{2}V_{2}V_{2}$, $F_{26}F_{6}S_{4}V_{2}V_{2}$, $F_{22}F_{43}S_{24}V_{19}V_{2}$, $F_{22}F_{23}S_{22}V_{19}V_{2}$, $F_{22}F_{14}S_{4}V_{2}V_{2}$, $F_{22}F_{6}S_{2}V_{2}V_{2}$, $F_{43}F_{9}S_{4}V_{19}V_{2}$, $F_{43}F_{9}S_{2}V_{19}V_{2}$, $F_{23}F_{9}S_{4}V_{19}V_{2}$, $F_{9}F_{14}S_{24}V_{2}V_{2}$, $F_{9}F_{14}S_{22}V_{2}V_{2}$, $F_{9}F_{14}S_{4}V_{2}V_{2}$, $F_{9}F_{14}S_{2}V_{2}V_{2}$, $F_{6}F_{9}S_{24}V_{2}V_{2}$, $F_{6}F_{9}S_{4}V_{2}V_{2}$, $F_{43}F_{5}S_{4}V_{19}V_{2}$, $F_{23}F_{5}S_{2}V_{19}V_{2}$, $F_{5}F_{14}S_{24}V_{2}V_{2}$, $F_{5}F_{14}S_{4}V_{2}V_{2}$, $F_{5}F_{6}S_{22}V_{2}V_{2}$, $F_{5}F_{6}S_{2}V_{2}V_{2}$, $F_{44}F_{30}S_{24}V_{19}V_{2}$, $F_{25}F_{30}S_{24}V_{19}V_{2}$, $F_{25}F_{30}S_{22}V_{19}V_{2}$, $F_{25}F_{27}S_{24}V_{19}V_{2}$, $F_{25}F_{27}S_{22}V_{19}V_{2}$, $F_{44}F_{30}S_{24}V_{2}V_{2}$, $F_{25}F_{30}S_{24}V_{2}V_{2}$, $F_{25}F_{30}S_{22}V_{2}V_{2}$, $F_{25}F_{27}S_{24}V_{2}V_{2}$, $F_{25}F_{27}S_{22}V_{2}V_{2}$, $F_{43}F_{48}S_{24}V_{19}V_{2}$, $F_{14}F_{48}S_{24}V_{2}V_{2}$, $F_{43}F_{29}S_{24}V_{19}V_{2}$, $F_{23}F_{29}S_{24}V_{19}V_{2}$, $F_{14}F_{29}S_{24}V_{2}V_{2}$, $F_{6}F_{29}S_{24}V_{2}V_{2}$, $F_{43}F_{29}S_{22}V_{19}V_{2}$, $F_{23}F_{29}S_{22}V_{19}V_{2}$, $F_{14}F_{29}S_{22}V_{2}V_{2}$, $F_{6}F_{29}S_{22}V_{2}V_{2}$, $F_{43}F_{48}S_{4}V_{19}V_{2}$, $F_{14}F_{48}S_{4}V_{2}V_{2}$, $F_{43}F_{29}S_{4}V_{19}V_{2}$, $F_{23}F_{29}S_{4}V_{19}V_{2}$, $F_{14}F_{29}S_{4}V_{2}V_{2}$, $F_{6}F_{29}S_{4}V_{2}V_{2}$, $F_{12}F_{14}S_{4}V_{2}V_{2}$, $F_{3}F_{14}S_{4}V_{2}V_{2}$, $F_{3}F_{6}S_{4}V_{2}V_{2}$, $F_{43}F_{29}S_{2}V_{19}V_{2}$, $F_{23}F_{29}S_{2}V_{19}V_{2}$, $F_{14}F_{29}S_{2}V_{2}V_{2}$, $F_{6}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{14}S_{2}V_{2}V_{2}$, $F_{3}F_{6}S_{2}V_{2}V_{2}$, $F_{9}F_{48}S_{24}S_{4}V_{19}$, $F_{9}F_{48}S_{24}S_{4}V_{2}$, $F_{9}F_{29}S_{24}S_{4}V_{19}$, $F_{9}F_{29}S_{24}S_{4}V_{2}$, $F_{5}F_{29}S_{24}S_{2}V_{19}$, $F_{5}F_{29}S_{24}S_{2}V_{2}$, $F_{9}F_{29}S_{22}S_{4}V_{19}$, $F_{9}F_{29}S_{22}S_{4}V_{2}$, $F_{5}F_{29}S_{22}S_{2}V_{19}$, $F_{5}F_{29}S_{22}S_{2}V_{2}$, $F_{9}F_{48}S_{4}S_{4}V_{19}$, $F_{9}F_{48}S_{4}S_{4}V_{2}$, $F_{9}F_{29}S_{4}S_{4}V_{19}$, $F_{9}F_{29}S_{4}S_{4}V_{2}$, $F_{5}F_{29}S_{2}S_{4}V_{19}$, $F_{5}F_{29}S_{2}S_{4}V_{2}$, $F_{12}F_{9}S_{4}S_{4}V_{2}$, $F_{3}F_{9}S_{4}S_{4}V_{2}$, $F_{3}F_{5}S_{2}S_{4}V_{2}$, $F_{9}F_{29}S_{2}S_{4}V_{19}$, $F_{9}F_{29}S_{2}S_{4}V_{2}$, $F_{5}F_{29}S_{2}S_{2}V_{19}$, $F_{5}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{9}S_{2}S_{4}V_{2}$, $F_{3}F_{5}S_{2}S_{2}V_{2}$, $F_{26}F_{44}S_{24}S_{4}V_{19}$, $F_{44}F_{9}S_{4}S_{4}V_{2}$, $F_{25}F_{26}S_{24}S_{4}V_{19}$, $F_{22}F_{25}S_{22}S_{4}V_{19}$, $F_{25}F_{9}S_{4}S_{4}V_{2}$, $F_{25}F_{5}S_{2}S_{4}V_{2}$, $F_{26}F_{15}S_{24}S_{4}V_{2}$, $F_{9}F_{15}S_{4}S_{4}V_{19}$, $F_{9}F_{15}S_{4}S_{4}V_{2}$, $F_{26}F_{8}S_{24}S_{4}V_{2}$, $F_{22}F_{8}S_{22}S_{4}V_{2}$, $F_{8}F_{9}S_{4}S_{4}V_{19}$, $F_{8}F_{9}S_{4}S_{4}V_{2}$, $F_{5}F_{8}S_{2}S_{4}V_{19}$, $F_{5}F_{8}S_{2}S_{4}V_{2}$, $F_{25}F_{26}S_{24}S_{2}V_{19}$, $F_{22}F_{25}S_{22}S_{2}V_{19}$, $F_{25}F_{9}S_{2}S_{4}V_{2}$, $F_{25}F_{5}S_{2}S_{2}V_{2}$, $F_{26}F_{8}S_{24}S_{2}V_{2}$, $F_{22}F_{8}S_{22}S_{2}V_{2}$, $F_{8}F_{9}S_{2}S_{4}V_{19}$, $F_{8}F_{9}S_{2}S_{4}V_{2}$, $F_{5}F_{8}S_{2}S_{2}V_{19}$, $F_{5}F_{8}S_{2}S_{2}V_{2}$, $F_{26}F_{48}S_{24}S_{24}V_{1}$, $F_{9}F_{48}S_{24}S_{4}V_{1}$, $F_{26}F_{29}S_{24}S_{24}V_{1}$, $F_{22}F_{29}S_{22}S_{24}V_{1}$, $F_{9}F_{29}S_{24}S_{4}V_{1}$, $F_{5}F_{29}S_{24}S_{2}V_{1}$, $F_{26}F_{29}S_{22}S_{24}V_{1}$, $F_{22}F_{29}S_{22}S_{22}V_{1}$, $F_{9}F_{29}S_{22}S_{4}V_{1}$, $F_{5}F_{29}S_{22}S_{2}V_{1}$, $F_{26}F_{48}S_{24}S_{4}V_{1}$, $F_{9}F_{48}S_{4}S_{4}V_{1}$, $F_{26}F_{29}S_{24}S_{4}V_{1}$, $F_{22}F_{29}S_{22}S_{4}V_{1}$, $F_{9}F_{29}S_{4}S_{4}V_{1}$, $F_{5}F_{29}S_{2}S_{4}V_{1}$, $F_{12}F_{9}S_{4}S_{4}V_{1}$, $F_{3}F_{9}S_{4}S_{4}V_{1}$, $F_{3}F_{5}S_{2}S_{4}V_{1}$, $F_{26}F_{29}S_{24}S_{2}V_{1}$, $F_{22}F_{29}S_{22}S_{2}V_{1}$, $F_{9}F_{29}S_{2}S_{4}V_{1}$, $F_{5}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{9}S_{2}S_{4}V_{1}$, $F_{3}F_{5}S_{2}S_{2}V_{1}$, $F_{9}F_{30}S_{24}S_{4}V_{19}$, $F_{9}F_{30}S_{22}S_{4}V_{19}$, $F_{9}F_{30}S_{4}S_{4}V_{19}$, $F_{9}F_{30}S_{2}S_{4}V_{19}$, $F_{5}F_{30}S_{24}S_{2}V_{19}$, $F_{5}F_{30}S_{2}S_{4}V_{19}$, $F_{9}F_{27}S_{24}S_{4}V_{19}$, $F_{9}F_{27}S_{4}S_{4}V_{19}$, $F_{5}F_{27}S_{22}S_{2}V_{19}$, $F_{5}F_{27}S_{2}S_{2}V_{19}$, $F_{5}F_{30}S_{24}S_{2}V_{2}$, $F_{5}F_{30}S_{2}S_{4}V_{2}$, $F_{9}F_{27}S_{24}S_{4}V_{2}$, $F_{9}F_{27}S_{4}S_{4}V_{2}$, $F_{4}F_{5}S_{2}S_{4}V_{2}$, $F_{1}F_{9}S_{4}S_{4}V_{2}$, $F_{26}F_{43}S_{24}S_{24}V_{1}$, $F_{26}F_{43}S_{22}S_{24}V_{1}$, $F_{22}F_{43}S_{22}S_{24}V_{1}$, $F_{43}F_{9}S_{4}S_{4}V_{1}$, $F_{43}F_{9}S_{2}S_{4}V_{1}$, $F_{43}F_{5}S_{2}S_{4}V_{1}$, $F_{23}F_{26}S_{24}S_{24}V_{1}$, $F_{22}F_{23}S_{22}S_{22}V_{1}$, $F_{23}F_{9}S_{4}S_{4}V_{1}$, $F_{23}F_{5}S_{2}S_{2}V_{1}$, $F_{26}F_{14}S_{24}S_{4}V_{1}$, $F_{26}F_{14}S_{24}S_{2}V_{1}$, $F_{22}F_{14}S_{22}S_{4}V_{1}$, $F_{9}F_{14}S_{24}S_{4}V_{1}$, $F_{9}F_{14}S_{22}S_{4}V_{1}$, $F_{9}F_{14}S_{4}S_{4}V_{1}$, $F_{9}F_{14}S_{2}S_{4}V_{1}$, $F_{5}F_{14}S_{24}S_{2}V_{1}$, $F_{5}F_{14}S_{2}S_{4}V_{1}$, $F_{26}F_{6}S_{24}S_{4}V_{1}$, $F_{22}F_{6}S_{22}S_{2}V_{1}$, $F_{6}F_{9}S_{24}S_{4}V_{1}$, $F_{6}F_{9}S_{4}S_{4}V_{1}$, $F_{5}F_{6}S_{22}S_{2}V_{1}$, $F_{5}F_{6}S_{2}S_{2}V_{1}$, $F_{7}F_{48}S_{24}S_{24}V_{1}$, $F_{7}F_{48}S_{24}S_{4}V_{1}$, $F_{7}F_{29}S_{24}S_{24}V_{1}$, $F_{7}F_{29}S_{22}S_{24}V_{1}$, $F_{7}F_{29}S_{24}S_{4}V_{1}$, $F_{7}F_{29}S_{24}S_{2}V_{1}$, $F_{7}F_{29}S_{22}S_{22}V_{1}$, $F_{7}F_{29}S_{22}S_{4}V_{1}$, $F_{7}F_{29}S_{22}S_{2}V_{1}$, $F_{7}F_{48}S_{4}S_{4}V_{1}$, $F_{7}F_{29}S_{4}S_{4}V_{1}$, $F_{7}F_{29}S_{2}S_{4}V_{1}$, $F_{12}F_{7}S_{4}S_{4}V_{1}$, $F_{3}F_{7}S_{4}S_{4}V_{1}$, $F_{3}F_{7}S_{2}S_{4}V_{1}$, $F_{7}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{7}S_{2}S_{2}V_{1}$, $F_{25}F_{44}S_{24}S_{4}V_{19}$, $F_{25}F_{25}S_{24}S_{4}V_{19}$, $F_{25}F_{25}S_{22}S_{4}V_{19}$, $F_{25}F_{15}S_{4}S_{4}V_{19}$, $F_{25}F_{8}S_{4}S_{4}V_{19}$, $F_{25}F_{8}S_{2}S_{4}V_{19}$, $F_{25}F_{25}S_{24}S_{2}V_{19}$, $F_{25}F_{25}S_{22}S_{2}V_{19}$, $F_{25}F_{8}S_{2}S_{2}V_{19}$, $F_{26}F_{30}S_{24}S_{4}V_{19}$, $F_{26}F_{30}S_{24}S_{2}V_{19}$, $F_{22}F_{30}S_{22}S_{4}V_{19}$, $F_{26}F_{27}S_{24}S_{4}V_{19}$, $F_{22}F_{27}S_{22}S_{2}V_{19}$, $F_{22}F_{30}S_{22}S_{4}V_{2}$, $F_{26}F_{27}S_{24}S_{4}V_{2}$, $F_{25}F_{48}S_{24}S_{4}V_{19}$, $F_{25}F_{29}S_{24}S_{4}V_{19}$, $F_{25}F_{29}S_{24}S_{2}V_{19}$, $F_{25}F_{29}S_{22}S_{4}V_{19}$, $F_{25}F_{29}S_{22}S_{2}V_{19}$, $F_{25}F_{48}S_{4}S_{4}V_{19}$, $F_{25}F_{29}S_{4}S_{4}V_{19}$, $F_{25}F_{29}S_{2}S_{4}V_{19}$, $F_{25}F_{29}S_{2}S_{2}V_{19}$, $F_{26}F_{44}S_{24}S_{24}V_{19}$, $F_{44}F_{9}S_{24}S_{4}V_{2}$, $F_{25}F_{26}S_{24}S_{24}V_{19}$, $F_{22}F_{25}S_{22}S_{24}V_{19}$, $F_{25}F_{9}S_{24}S_{4}V_{2}$, $F_{25}F_{5}S_{24}S_{2}V_{2}$, $F_{25}F_{26}S_{22}S_{24}V_{19}$, $F_{22}F_{25}S_{22}S_{22}V_{19}$, $F_{25}F_{9}S_{22}S_{4}V_{2}$, $F_{25}F_{5}S_{22}S_{2}V_{2}$, $F_{26}F_{43}S_{24}S_{24}V_{19}$, $F_{26}F_{43}S_{22}S_{24}V_{19}$, $F_{22}F_{43}S_{22}S_{24}V_{19}$, $F_{43}F_{9}S_{4}S_{4}V_{19}$, $F_{43}F_{9}S_{2}S_{4}V_{19}$, $F_{43}F_{5}S_{2}S_{4}V_{19}$, $F_{23}F_{26}S_{24}S_{24}V_{19}$, $F_{22}F_{23}S_{22}S_{22}V_{19}$, $F_{23}F_{9}S_{4}S_{4}V_{19}$, $F_{23}F_{5}S_{2}S_{2}V_{19}$, $F_{26}F_{14}S_{24}S_{4}V_{2}$, $F_{26}F_{14}S_{24}S_{2}V_{2}$, $F_{22}F_{14}S_{22}S_{4}V_{2}$, $F_{5}F_{14}S_{24}S_{2}V_{2}$, $F_{5}F_{14}S_{2}S_{4}V_{2}$, $F_{26}F_{6}S_{24}S_{4}V_{2}$, $F_{22}F_{6}S_{22}S_{2}V_{2}$, $F_{6}F_{9}S_{24}S_{4}V_{2}$, $F_{6}F_{9}S_{4}S_{4}V_{2}$, $F_{25}F_{44}S_{24}S_{24}V_{19}$, $F_{25}F_{25}S_{24}S_{24}V_{19}$, $F_{25}F_{25}S_{22}S_{24}V_{19}$, $F_{25}F_{25}S_{22}S_{22}V_{19}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{12}$} {{$F_{7}F_{48}S_{14}S_{24}S_{24}$, $F_{7}F_{48}S_{14}S_{24}S_{4}$, $F_{7}F_{29}S_{14}S_{24}S_{24}$, $F_{7}F_{29}S_{14}S_{22}S_{24}$, $F_{7}F_{29}S_{14}S_{24}S_{4}$, $F_{7}F_{29}S_{14}S_{24}S_{2}$, $F_{7}F_{29}S_{14}S_{22}S_{22}$, $F_{7}F_{29}S_{14}S_{22}S_{4}$, $F_{7}F_{29}S_{14}S_{22}S_{2}$, $F_{7}F_{48}S_{14}S_{4}S_{4}$, $F_{7}F_{29}S_{14}S_{4}S_{4}$, $F_{7}F_{29}S_{14}S_{2}S_{4}$, $F_{12}F_{7}S_{14}S_{4}S_{4}$, $F_{3}F_{7}S_{14}S_{4}S_{4}$, $F_{3}F_{7}S_{14}S_{2}S_{4}$, $F_{7}F_{29}S_{14}S_{2}S_{2}$, $F_{3}F_{7}S_{14}S_{2}S_{2}$, $F_{26}F_{43}S_{24}V_{1}V_{2}$, $F_{26}F_{43}S_{22}V_{1}V_{2}$, $F_{22}F_{43}S_{24}V_{1}V_{2}$, $F_{43}F_{9}S_{4}V_{1}V_{2}$, $F_{43}F_{9}S_{2}V_{1}V_{2}$, $F_{43}F_{5}S_{4}V_{1}V_{2}$, $F_{23}F_{26}S_{24}V_{1}V_{2}$, $F_{22}F_{23}S_{22}V_{1}V_{2}$, $F_{23}F_{9}S_{4}V_{1}V_{2}$, $F_{23}F_{5}S_{2}V_{1}V_{2}$, $F_{26}F_{14}S_{4}V_{1}V_{2}$, $F_{26}F_{14}S_{2}V_{1}V_{2}$, $F_{22}F_{14}S_{4}V_{1}V_{2}$, $F_{9}F_{14}S_{24}V_{1}V_{2}$, $F_{9}F_{14}S_{22}V_{1}V_{2}$, $F_{9}F_{14}S_{4}V_{1}V_{2}$, $F_{9}F_{14}S_{2}V_{1}V_{2}$, $F_{5}F_{14}S_{24}V_{1}V_{2}$, $F_{5}F_{14}S_{4}V_{1}V_{2}$, $F_{26}F_{6}S_{4}V_{1}V_{2}$, $F_{22}F_{6}S_{2}V_{1}V_{2}$, $F_{6}F_{9}S_{24}V_{1}V_{2}$, $F_{6}F_{9}S_{4}V_{1}V_{2}$, $F_{5}F_{6}S_{22}V_{1}V_{2}$, $F_{5}F_{6}S_{2}V_{1}V_{2}$, $F_{26}F_{48}S_{24}V_{1}V_{2}$, $F_{9}F_{48}S_{24}V_{1}V_{2}$, $F_{26}F_{29}S_{24}V_{1}V_{2}$, $F_{22}F_{29}S_{24}V_{1}V_{2}$, $F_{9}F_{29}S_{24}V_{1}V_{2}$, $F_{5}F_{29}S_{24}V_{1}V_{2}$, $F_{26}F_{29}S_{22}V_{1}V_{2}$, $F_{22}F_{29}S_{22}V_{1}V_{2}$, $F_{9}F_{29}S_{22}V_{1}V_{2}$, $F_{5}F_{29}S_{22}V_{1}V_{2}$, $F_{26}F_{48}S_{4}V_{1}V_{2}$, $F_{9}F_{48}S_{4}V_{1}V_{2}$, $F_{26}F_{29}S_{4}V_{1}V_{2}$, $F_{22}F_{29}S_{4}V_{1}V_{2}$, $F_{9}F_{29}S_{4}V_{1}V_{2}$, $F_{5}F_{29}S_{4}V_{1}V_{2}$, $F_{12}F_{9}S_{4}V_{1}V_{2}$, $F_{3}F_{9}S_{4}V_{1}V_{2}$, $F_{3}F_{5}S_{4}V_{1}V_{2}$, $F_{26}F_{29}S_{2}V_{1}V_{2}$, $F_{22}F_{29}S_{2}V_{1}V_{2}$, $F_{9}F_{29}S_{2}V_{1}V_{2}$, $F_{5}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{9}S_{2}V_{1}V_{2}$, $F_{3}F_{5}S_{2}V_{1}V_{2}$, $F_{43}F_{48}S_{24}V_{1}V_{2}$, $F_{14}F_{48}S_{24}V_{1}V_{2}$, $F_{43}F_{29}S_{24}V_{1}V_{2}$, $F_{23}F_{29}S_{24}V_{1}V_{2}$, $F_{14}F_{29}S_{24}V_{1}V_{2}$, $F_{6}F_{29}S_{24}V_{1}V_{2}$, $F_{43}F_{29}S_{22}V_{1}V_{2}$, $F_{23}F_{29}S_{22}V_{1}V_{2}$, $F_{14}F_{29}S_{22}V_{1}V_{2}$, $F_{6}F_{29}S_{22}V_{1}V_{2}$, $F_{43}F_{48}S_{4}V_{1}V_{2}$, $F_{14}F_{48}S_{4}V_{1}V_{2}$, $F_{43}F_{29}S_{4}V_{1}V_{2}$, $F_{23}F_{29}S_{4}V_{1}V_{2}$, $F_{14}F_{29}S_{4}V_{1}V_{2}$, $F_{6}F_{29}S_{4}V_{1}V_{2}$, $F_{12}F_{14}S_{4}V_{1}V_{2}$, $F_{3}F_{14}S_{4}V_{1}V_{2}$, $F_{3}F_{6}S_{4}V_{1}V_{2}$, $F_{43}F_{29}S_{2}V_{1}V_{2}$, $F_{23}F_{29}S_{2}V_{1}V_{2}$, $F_{14}F_{29}S_{2}V_{1}V_{2}$, $F_{6}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{14}S_{2}V_{1}V_{2}$, $F_{3}F_{6}S_{2}V_{1}V_{2}$, $F_{48}F_{48}S_{14}S_{24}S_{24}$, $F_{48}F_{48}S_{14}S_{24}S_{4}$, $F_{29}F_{29}S_{14}S_{24}S_{24}$, $F_{29}F_{29}S_{14}S_{22}S_{24}$, $F_{29}F_{29}S_{14}S_{24}S_{4}$, $F_{29}F_{29}S_{14}S_{24}S_{2}$, $F_{29}F_{29}S_{14}S_{22}S_{22}$, $F_{29}F_{29}S_{14}S_{22}S_{4}$, $F_{29}F_{29}S_{14}S_{22}S_{2}$, $F_{48}F_{48}S_{14}S_{4}S_{4}$, $F_{29}F_{29}S_{14}S_{4}S_{4}$, $F_{29}F_{29}S_{14}S_{2}S_{4}$, $F_{12}F_{12}S_{14}S_{4}S_{4}$, $F_{3}F_{3}S_{14}S_{4}S_{4}$, $F_{3}F_{3}S_{14}S_{2}S_{4}$, $F_{29}F_{29}S_{14}S_{2}S_{2}$, $F_{3}F_{3}S_{14}S_{2}S_{2}$, $F_{7}F_{48}S_{24}S_{24}V_{2}$, $F_{7}F_{48}S_{24}S_{4}V_{2}$, $F_{7}F_{29}S_{24}S_{24}V_{2}$, $F_{7}F_{29}S_{22}S_{24}V_{2}$, $F_{7}F_{29}S_{24}S_{4}V_{2}$, $F_{7}F_{29}S_{24}S_{2}V_{2}$, $F_{7}F_{29}S_{22}S_{22}V_{2}$, $F_{7}F_{29}S_{22}S_{4}V_{2}$, $F_{7}F_{29}S_{22}S_{2}V_{2}$, $F_{7}F_{48}S_{4}S_{4}V_{2}$, $F_{7}F_{29}S_{4}S_{4}V_{2}$, $F_{7}F_{29}S_{2}S_{4}V_{2}$, $F_{12}F_{7}S_{4}S_{4}V_{2}$, $F_{3}F_{7}S_{4}S_{4}V_{2}$, $F_{3}F_{7}S_{2}S_{4}V_{2}$, $F_{7}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{7}S_{2}S_{2}V_{2}$, $F_{26}F_{43}S_{24}S_{24}V_{2}$, $F_{26}F_{43}S_{22}S_{24}V_{2}$, $F_{23}F_{26}S_{22}S_{24}V_{2}$, $F_{26}F_{14}S_{4}S_{4}V_{2}$, $F_{26}F_{14}S_{2}S_{4}V_{2}$, $F_{26}F_{6}S_{2}S_{4}V_{2}$, $F_{22}F_{43}S_{24}S_{24}V_{2}$, $F_{22}F_{23}S_{22}S_{22}V_{2}$, $F_{22}F_{14}S_{4}S_{4}V_{2}$, $F_{22}F_{6}S_{2}S_{2}V_{2}$, $F_{43}F_{9}S_{24}S_{4}V_{2}$, $F_{43}F_{9}S_{24}S_{2}V_{2}$, $F_{23}F_{9}S_{22}S_{4}V_{2}$, $F_{9}F_{14}S_{24}S_{4}V_{2}$, $F_{9}F_{14}S_{22}S_{4}V_{2}$, $F_{9}F_{14}S_{4}S_{4}V_{2}$, $F_{9}F_{14}S_{2}S_{4}V_{2}$, $F_{6}F_{9}S_{24}S_{2}V_{2}$, $F_{6}F_{9}S_{2}S_{4}V_{2}$, $F_{43}F_{5}S_{24}S_{4}V_{2}$, $F_{23}F_{5}S_{22}S_{2}V_{2}$, $F_{5}F_{14}S_{24}S_{4}V_{2}$, $F_{5}F_{14}S_{4}S_{4}V_{2}$, $F_{5}F_{6}S_{22}S_{2}V_{2}$, $F_{5}F_{6}S_{2}S_{2}V_{2}$, $F_{43}F_{48}S_{24}S_{24}V_{2}$, $F_{14}F_{48}S_{24}S_{4}V_{2}$, $F_{43}F_{29}S_{24}S_{24}V_{2}$, $F_{23}F_{29}S_{22}S_{24}V_{2}$, $F_{14}F_{29}S_{24}S_{4}V_{2}$, $F_{6}F_{29}S_{24}S_{2}V_{2}$, $F_{43}F_{29}S_{22}S_{24}V_{2}$, $F_{23}F_{29}S_{22}S_{22}V_{2}$, $F_{14}F_{29}S_{22}S_{4}V_{2}$, $F_{6}F_{29}S_{22}S_{2}V_{2}$, $F_{43}F_{48}S_{24}S_{4}V_{2}$, $F_{14}F_{48}S_{4}S_{4}V_{2}$, $F_{43}F_{29}S_{24}S_{4}V_{2}$, $F_{23}F_{29}S_{22}S_{4}V_{2}$, $F_{14}F_{29}S_{4}S_{4}V_{2}$, $F_{6}F_{29}S_{2}S_{4}V_{2}$, $F_{12}F_{14}S_{4}S_{4}V_{2}$, $F_{3}F_{14}S_{4}S_{4}V_{2}$, $F_{3}F_{6}S_{2}S_{4}V_{2}$, $F_{43}F_{29}S_{24}S_{2}V_{2}$, $F_{23}F_{29}S_{22}S_{2}V_{2}$, $F_{14}F_{29}S_{2}S_{4}V_{2}$, $F_{6}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{14}S_{2}S_{4}V_{2}$, $F_{3}F_{6}S_{2}S_{2}V_{2}$, $F_{7}F_{48}S_{24}S_{24}V_{1}$, $F_{7}F_{48}S_{24}S_{4}V_{1}$, $F_{7}F_{29}S_{24}S_{24}V_{1}$, $F_{7}F_{29}S_{22}S_{24}V_{1}$, $F_{7}F_{29}S_{24}S_{4}V_{1}$, $F_{7}F_{29}S_{24}S_{2}V_{1}$, $F_{7}F_{29}S_{22}S_{22}V_{1}$, $F_{7}F_{29}S_{22}S_{4}V_{1}$, $F_{7}F_{29}S_{22}S_{2}V_{1}$, $F_{7}F_{48}S_{4}S_{4}V_{1}$, $F_{7}F_{29}S_{4}S_{4}V_{1}$, $F_{7}F_{29}S_{2}S_{4}V_{1}$, $F_{12}F_{7}S_{4}S_{4}V_{1}$, $F_{3}F_{7}S_{4}S_{4}V_{1}$, $F_{3}F_{7}S_{2}S_{4}V_{1}$, $F_{7}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{7}S_{2}S_{2}V_{1}$, $F_{26}F_{43}S_{24}S_{24}V_{1}$, $F_{26}F_{43}S_{22}S_{24}V_{1}$, $F_{22}F_{43}S_{22}S_{24}V_{1}$, $F_{43}F_{9}S_{4}S_{4}V_{1}$, $F_{43}F_{9}S_{2}S_{4}V_{1}$, $F_{43}F_{5}S_{2}S_{4}V_{1}$, $F_{23}F_{26}S_{24}S_{24}V_{1}$, $F_{22}F_{23}S_{22}S_{22}V_{1}$, $F_{23}F_{9}S_{4}S_{4}V_{1}$, $F_{23}F_{5}S_{2}S_{2}V_{1}$, $F_{26}F_{14}S_{24}S_{4}V_{1}$, $F_{26}F_{14}S_{24}S_{2}V_{1}$, $F_{22}F_{14}S_{22}S_{4}V_{1}$, $F_{9}F_{14}S_{24}S_{4}V_{1}$, $F_{9}F_{14}S_{22}S_{4}V_{1}$, $F_{9}F_{14}S_{4}S_{4}V_{1}$, $F_{9}F_{14}S_{2}S_{4}V_{1}$, $F_{5}F_{14}S_{24}S_{2}V_{1}$, $F_{5}F_{14}S_{2}S_{4}V_{1}$, $F_{26}F_{6}S_{24}S_{4}V_{1}$, $F_{22}F_{6}S_{22}S_{2}V_{1}$, $F_{6}F_{9}S_{24}S_{4}V_{1}$, $F_{6}F_{9}S_{4}S_{4}V_{1}$, $F_{5}F_{6}S_{22}S_{2}V_{1}$, $F_{5}F_{6}S_{2}S_{2}V_{1}$, $F_{26}F_{48}S_{24}S_{24}V_{1}$, $F_{9}F_{48}S_{24}S_{4}V_{1}$, $F_{26}F_{29}S_{24}S_{24}V_{1}$, $F_{22}F_{29}S_{22}S_{24}V_{1}$, $F_{9}F_{29}S_{24}S_{4}V_{1}$, $F_{5}F_{29}S_{24}S_{2}V_{1}$, $F_{26}F_{29}S_{22}S_{24}V_{1}$, $F_{22}F_{29}S_{22}S_{22}V_{1}$, $F_{9}F_{29}S_{22}S_{4}V_{1}$, $F_{5}F_{29}S_{22}S_{2}V_{1}$, $F_{26}F_{48}S_{24}S_{4}V_{1}$, $F_{9}F_{48}S_{4}S_{4}V_{1}$, $F_{26}F_{29}S_{24}S_{4}V_{1}$, $F_{22}F_{29}S_{22}S_{4}V_{1}$, $F_{9}F_{29}S_{4}S_{4}V_{1}$, $F_{5}F_{29}S_{2}S_{4}V_{1}$, $F_{12}F_{9}S_{4}S_{4}V_{1}$, $F_{3}F_{9}S_{4}S_{4}V_{1}$, $F_{3}F_{5}S_{2}S_{4}V_{1}$, $F_{26}F_{29}S_{24}S_{2}V_{1}$, $F_{22}F_{29}S_{22}S_{2}V_{1}$, $F_{9}F_{29}S_{2}S_{4}V_{1}$, $F_{5}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{9}S_{2}S_{4}V_{1}$, $F_{3}F_{5}S_{2}S_{2}V_{1}$, $F_{26}F_{43}S_{24}S_{24}S_{24}$, $F_{26}F_{43}S_{22}S_{24}S_{24}$, $F_{22}F_{43}S_{22}S_{24}S_{24}$, $F_{43}F_{9}S_{24}S_{4}S_{4}$, $F_{43}F_{9}S_{24}S_{2}S_{4}$, $F_{43}F_{5}S_{24}S_{2}S_{4}$, $F_{23}F_{26}S_{22}S_{24}S_{24}$, $F_{22}F_{23}S_{22}S_{22}S_{22}$, $F_{23}F_{9}S_{22}S_{4}S_{4}$, $F_{23}F_{5}S_{22}S_{2}S_{2}$, $F_{26}F_{14}S_{24}S_{4}S_{4}$, $F_{26}F_{14}S_{24}S_{2}S_{4}$, $F_{22}F_{14}S_{22}S_{4}S_{4}$, $F_{9}F_{14}S_{24}S_{4}S_{4}$, $F_{9}F_{14}S_{22}S_{4}S_{4}$, $F_{9}F_{14}S_{4}S_{4}S_{4}$, $F_{9}F_{14}S_{2}S_{4}S_{4}$, $F_{5}F_{14}S_{24}S_{2}S_{4}$, $F_{5}F_{14}S_{2}S_{4}S_{4}$, $F_{26}F_{6}S_{24}S_{2}S_{4}$, $F_{22}F_{6}S_{22}S_{2}S_{2}$, $F_{6}F_{9}S_{24}S_{2}S_{4}$, $F_{6}F_{9}S_{2}S_{4}S_{4}$, $F_{5}F_{6}S_{22}S_{2}S_{2}$, $F_{5}F_{6}S_{2}S_{2}S_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{13}$} {{$F_{7}F_{47}S_{24}V_{11}V_{19}$, $F_{7}F_{47}S_{24}V_{11}V_{2}$, $F_{7}F_{28}S_{22}V_{11}V_{19}$, $F_{7}F_{28}S_{22}V_{11}V_{2}$, $F_{7}F_{47}S_{4}V_{11}V_{19}$, $F_{7}F_{47}S_{4}V_{11}V_{2}$, $F_{11}F_{7}S_{4}V_{11}V_{2}$, $F_{7}F_{28}S_{2}V_{11}V_{19}$, $F_{7}F_{28}S_{2}V_{11}V_{2}$, $F_{2}F_{7}S_{2}V_{11}V_{2}$, $F_{25}F_{26}S_{4}V_{19}V_{2}$, $F_{26}F_{8}S_{4}V_{2}V_{2}$, $F_{25}F_{9}S_{4}V_{2}V_{2}$, $F_{8}F_{9}S_{4}V_{19}V_{2}$, $F_{8}F_{9}S_{4}V_{2}V_{2}$, $F_{22}F_{25}S_{2}V_{19}V_{2}$, $F_{22}F_{8}S_{2}V_{2}V_{2}$, $F_{25}F_{5}S_{2}V_{2}V_{2}$, $F_{5}F_{8}S_{2}V_{19}V_{2}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{24}F_{43}S_{4}V_{19}V_{2}$, $F_{24}F_{14}S_{4}V_{2}V_{2}$, $F_{23}F_{24}S_{2}V_{19}V_{2}$, $F_{24}F_{6}S_{2}V_{2}V_{2}$, $F_{43}F_{7}S_{4}V_{2}V_{2}$, $F_{7}F_{14}S_{4}V_{19}V_{2}$, $F_{7}F_{14}S_{4}V_{2}V_{2}$, $F_{23}F_{7}S_{2}V_{2}V_{2}$, $F_{6}F_{7}S_{2}V_{19}V_{2}$, $F_{6}F_{7}S_{2}V_{2}V_{2}$, $F_{8}F_{30}S_{24}V_{11}V_{19}$, $F_{8}F_{30}S_{24}V_{11}V_{2}$, $F_{8}F_{27}S_{22}V_{11}V_{19}$, $F_{8}F_{27}S_{22}V_{11}V_{2}$, $F_{8}F_{30}S_{4}V_{11}V_{19}$, $F_{8}F_{30}S_{4}V_{11}V_{2}$, $F_{4}F_{8}S_{4}V_{11}V_{2}$, $F_{8}F_{27}S_{2}V_{11}V_{19}$, $F_{8}F_{27}S_{2}V_{11}V_{2}$, $F_{1}F_{8}S_{2}V_{11}V_{2}$, $F_{25}F_{47}S_{24}V_{1}V_{2}$, $F_{8}F_{47}S_{24}V_{1}V_{2}$, $F_{25}F_{28}S_{22}V_{1}V_{2}$, $F_{8}F_{28}S_{22}V_{1}V_{2}$, $F_{25}F_{47}S_{4}V_{1}V_{2}$, $F_{8}F_{47}S_{4}V_{1}V_{2}$, $F_{11}F_{8}S_{4}V_{1}V_{2}$, $F_{25}F_{28}S_{2}V_{1}V_{2}$, $F_{8}F_{28}S_{2}V_{1}V_{2}$, $F_{2}F_{8}S_{2}V_{1}V_{2}$, $F_{24}F_{30}S_{24}V_{1}V_{2}$, $F_{24}F_{27}S_{22}V_{1}V_{2}$, $F_{24}F_{30}S_{4}V_{1}V_{2}$, $F_{24}F_{27}S_{2}V_{1}V_{2}$, $F_{7}F_{30}S_{24}V_{1}V_{2}$, $F_{7}F_{27}S_{22}V_{1}V_{2}$, $F_{7}F_{30}S_{4}V_{1}V_{2}$, $F_{4}F_{7}S_{4}V_{1}V_{2}$, $F_{7}F_{27}S_{2}V_{1}V_{2}$, $F_{1}F_{7}S_{2}V_{1}V_{2}$, $F_{43}F_{47}S_{24}S_{2}S_{4}$, $F_{14}F_{47}S_{24}S_{2}S_{4}$, $F_{23}F_{28}S_{22}S_{2}S_{2}$, $F_{6}F_{28}S_{22}S_{2}S_{2}$, $F_{43}F_{47}S_{2}S_{4}S_{4}$, $F_{14}F_{47}S_{2}S_{4}S_{4}$, $F_{11}F_{14}S_{2}S_{4}S_{4}$, $F_{23}F_{28}S_{2}S_{2}S_{2}$, $F_{6}F_{28}S_{2}S_{2}S_{2}$, $F_{2}F_{6}S_{2}S_{2}S_{2}$, $F_{26}F_{30}S_{24}S_{2}S_{4}$, $F_{26}F_{30}S_{2}S_{4}S_{4}$, $F_{9}F_{30}S_{24}S_{2}S_{4}$, $F_{9}F_{30}S_{2}S_{4}S_{4}$, $F_{4}F_{9}S_{2}S_{4}S_{4}$, $F_{22}F_{27}S_{22}S_{2}S_{2}$, $F_{22}F_{27}S_{2}S_{2}S_{2}$, $F_{5}F_{27}S_{22}S_{2}S_{2}$, $F_{5}F_{27}S_{2}S_{2}S_{2}$, $F_{1}F_{5}S_{2}S_{2}S_{2}$, $F_{7}F_{29}S_{24}V_{11}V_{19}$, $F_{7}F_{29}S_{22}V_{11}V_{19}$, $F_{7}F_{29}S_{4}V_{11}V_{19}$, $F_{7}F_{29}S_{2}V_{11}V_{19}$, $F_{7}F_{29}S_{24}V_{11}V_{2}$, $F_{7}F_{29}S_{22}V_{11}V_{2}$, $F_{7}F_{29}S_{4}V_{11}V_{2}$, $F_{7}F_{29}S_{2}V_{11}V_{2}$, $F_{3}F_{7}S_{4}V_{11}V_{2}$, $F_{3}F_{7}S_{2}V_{11}V_{2}$, $F_{25}F_{25}S_{24}V_{1}V_{2}$, $F_{25}F_{25}S_{22}V_{1}V_{2}$, $F_{25}F_{8}S_{4}V_{1}V_{2}$, $F_{25}F_{8}S_{2}V_{1}V_{2}$, $F_{8}F_{8}S_{24}V_{1}V_{2}$, $F_{8}F_{8}S_{22}V_{1}V_{2}$, $F_{8}F_{8}S_{4}V_{1}V_{2}$, $F_{8}F_{8}S_{2}V_{1}V_{2}$, $F_{22}F_{43}S_{24}S_{2}S_{4}$, $F_{22}F_{14}S_{2}S_{4}S_{4}$, $F_{22}F_{23}S_{22}S_{2}S_{2}$, $F_{22}F_{6}S_{2}S_{2}S_{2}$, $F_{43}F_{5}S_{2}S_{4}S_{4}$, $F_{5}F_{14}S_{24}S_{2}S_{4}$, $F_{5}F_{14}S_{2}S_{4}S_{4}$, $F_{23}F_{5}S_{2}S_{2}S_{2}$, $F_{5}F_{6}S_{22}S_{2}S_{2}$, $F_{5}F_{6}S_{2}S_{2}S_{2}$, $F_{23}F_{26}S_{24}S_{2}S_{4}$, $F_{26}F_{6}S_{2}S_{4}S_{4}$, $F_{23}F_{9}S_{2}S_{4}S_{4}$, $F_{6}F_{9}S_{24}S_{2}S_{4}$, $F_{6}F_{9}S_{2}S_{4}S_{4}$, $F_{24}F_{42}S_{24}V_{1}V_{2}$, $F_{24}F_{42}S_{22}V_{1}V_{2}$, $F_{24}F_{13}S_{4}V_{1}V_{2}$, $F_{24}F_{13}S_{2}V_{1}V_{2}$, $F_{42}F_{7}S_{4}V_{1}V_{2}$, $F_{42}F_{7}S_{2}V_{1}V_{2}$, $F_{7}F_{13}S_{24}V_{1}V_{2}$, $F_{7}F_{13}S_{22}V_{1}V_{2}$, $F_{7}F_{13}S_{4}V_{1}V_{2}$, $F_{7}F_{13}S_{2}V_{1}V_{2}$, $F_{8}F_{29}S_{24}V_{11}V_{19}$, $F_{8}F_{29}S_{22}V_{11}V_{19}$, $F_{8}F_{29}S_{4}V_{11}V_{19}$, $F_{8}F_{29}S_{2}V_{11}V_{19}$, $F_{8}F_{29}S_{24}V_{11}V_{2}$, $F_{8}F_{29}S_{22}V_{11}V_{2}$, $F_{8}F_{29}S_{4}V_{11}V_{2}$, $F_{8}F_{29}S_{2}V_{11}V_{2}$, $F_{3}F_{8}S_{4}V_{11}V_{2}$, $F_{3}F_{8}S_{2}V_{11}V_{2}$, $F_{25}F_{29}S_{4}V_{19}V_{2}$, $F_{25}F_{29}S_{2}V_{19}V_{2}$, $F_{8}F_{29}S_{4}V_{19}V_{2}$, $F_{8}F_{29}S_{2}V_{19}V_{2}$, $F_{25}F_{29}S_{4}V_{2}V_{2}$, $F_{25}F_{29}S_{2}V_{2}V_{2}$, $F_{8}F_{29}S_{4}V_{2}V_{2}$, $F_{8}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{8}S_{4}V_{2}V_{2}$, $F_{3}F_{8}S_{2}V_{2}V_{2}$, $F_{22}F_{30}S_{24}S_{2}S_{4}$, $F_{22}F_{30}S_{2}S_{4}S_{4}$, $F_{5}F_{30}S_{24}S_{2}S_{4}$, $F_{5}F_{30}S_{2}S_{4}S_{4}$, $F_{4}F_{5}S_{2}S_{4}S_{4}$, $F_{23}F_{47}S_{24}S_{2}S_{4}$, $F_{6}F_{47}S_{24}S_{2}S_{4}$, $F_{23}F_{47}S_{2}S_{4}S_{4}$, $F_{6}F_{47}S_{2}S_{4}S_{4}$, $F_{11}F_{6}S_{2}S_{4}S_{4}$, $F_{24}F_{29}S_{4}V_{19}V_{2}$, $F_{24}F_{29}S_{2}V_{19}V_{2}$, $F_{24}F_{29}S_{4}V_{2}V_{2}$, $F_{24}F_{29}S_{2}V_{2}V_{2}$, $F_{7}F_{29}S_{4}V_{19}V_{2}$, $F_{7}F_{29}S_{2}V_{19}V_{2}$, $F_{7}F_{29}S_{4}V_{2}V_{2}$, $F_{7}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{7}S_{4}V_{2}V_{2}$, $F_{3}F_{7}S_{2}V_{2}V_{2}$, $F_{43}F_{29}S_{4}V_{19}V_{2}$, $F_{14}F_{29}S_{4}V_{19}V_{2}$, $F_{23}F_{29}S_{2}V_{19}V_{2}$, $F_{6}F_{29}S_{2}V_{19}V_{2}$, $F_{43}F_{29}S_{4}V_{2}V_{2}$, $F_{14}F_{29}S_{4}V_{2}V_{2}$, $F_{23}F_{29}S_{2}V_{2}V_{2}$, $F_{6}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{14}S_{4}V_{2}V_{2}$, $F_{3}F_{6}S_{2}V_{2}V_{2}$, $F_{25}F_{30}S_{24}V_{1}V_{2}$, $F_{25}F_{27}S_{22}V_{1}V_{2}$, $F_{25}F_{30}S_{4}V_{1}V_{2}$, $F_{25}F_{27}S_{2}V_{1}V_{2}$, $F_{8}F_{30}S_{24}V_{1}V_{2}$, $F_{8}F_{27}S_{22}V_{1}V_{2}$, $F_{8}F_{30}S_{4}V_{1}V_{2}$, $F_{4}F_{8}S_{4}V_{1}V_{2}$, $F_{8}F_{27}S_{2}V_{1}V_{2}$, $F_{1}F_{8}S_{2}V_{1}V_{2}$, $F_{42}F_{47}S_{24}V_{1}V_{2}$, $F_{13}F_{47}S_{24}V_{1}V_{2}$, $F_{42}F_{28}S_{22}V_{1}V_{2}$, $F_{13}F_{28}S_{22}V_{1}V_{2}$, $F_{42}F_{47}S_{4}V_{1}V_{2}$, $F_{13}F_{47}S_{4}V_{1}V_{2}$, $F_{11}F_{13}S_{4}V_{1}V_{2}$, $F_{42}F_{28}S_{2}V_{1}V_{2}$, $F_{13}F_{28}S_{2}V_{1}V_{2}$, $F_{2}F_{13}S_{2}V_{1}V_{2}$, $F_{26}F_{29}S_{4}V_{19}V_{2}$, $F_{26}F_{29}S_{4}V_{2}V_{2}$, $F_{9}F_{29}S_{4}V_{19}V_{2}$, $F_{9}F_{29}S_{4}V_{2}V_{2}$, $F_{3}F_{9}S_{4}V_{2}V_{2}$, $F_{22}F_{29}S_{2}V_{19}V_{2}$, $F_{22}F_{29}S_{2}V_{2}V_{2}$, $F_{5}F_{29}S_{2}V_{19}V_{2}$, $F_{5}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{5}S_{2}V_{2}V_{2}$, $F_{29}F_{30}S_{24}V_{11}V_{19}$, $F_{27}F_{29}S_{22}V_{11}V_{19}$, $F_{29}F_{30}S_{4}V_{11}V_{19}$, $F_{27}F_{29}S_{2}V_{11}V_{19}$, $F_{29}F_{30}S_{24}V_{11}V_{2}$, $F_{27}F_{29}S_{22}V_{11}V_{2}$, $F_{29}F_{30}S_{4}V_{11}V_{2}$, $F_{27}F_{29}S_{2}V_{11}V_{2}$, $F_{3}F_{4}S_{4}V_{11}V_{2}$, $F_{1}F_{3}S_{2}V_{11}V_{2}$, $F_{29}F_{47}S_{24}V_{11}V_{19}$, $F_{29}F_{47}S_{24}V_{11}V_{2}$, $F_{28}F_{29}S_{22}V_{11}V_{19}$, $F_{28}F_{29}S_{22}V_{11}V_{2}$, $F_{29}F_{47}S_{4}V_{11}V_{19}$, $F_{29}F_{47}S_{4}V_{11}V_{2}$, $F_{3}F_{11}S_{4}V_{11}V_{2}$, $F_{28}F_{29}S_{2}V_{11}V_{19}$, $F_{28}F_{29}S_{2}V_{11}V_{2}$, $F_{2}F_{3}S_{2}V_{11}V_{2}$, $F_{9}F_{47}S_{23}S_{24}V_{11}$, $F_{9}F_{47}S_{24}S_{3}V_{11}$, $F_{5}F_{28}S_{22}S_{23}V_{11}$, $F_{5}F_{28}S_{22}S_{3}V_{11}$, $F_{9}F_{47}S_{23}S_{4}V_{11}$, $F_{9}F_{47}S_{3}S_{4}V_{11}$, $F_{11}F_{9}S_{3}S_{4}V_{11}$, $F_{5}F_{28}S_{23}S_{2}V_{11}$, $F_{5}F_{28}S_{2}S_{3}V_{11}$, $F_{2}F_{5}S_{2}S_{3}V_{11}$, $F_{26}F_{26}S_{23}S_{4}V_{2}$, $F_{26}F_{9}S_{3}S_{4}V_{2}$, $F_{9}F_{9}S_{23}S_{4}V_{2}$, $F_{9}F_{9}S_{3}S_{4}V_{2}$, $F_{22}F_{22}S_{23}S_{2}V_{2}$, $F_{22}F_{5}S_{2}S_{3}V_{2}$, $F_{5}F_{5}S_{23}S_{2}V_{2}$, $F_{5}F_{5}S_{2}S_{3}V_{2}$, $F_{24}F_{25}S_{23}S_{4}V_{2}$, $F_{24}F_{8}S_{3}S_{4}V_{2}$, $F_{24}F_{25}S_{23}S_{2}V_{2}$, $F_{24}F_{8}S_{2}S_{3}V_{2}$, $F_{25}F_{7}S_{3}S_{4}V_{2}$, $F_{7}F_{8}S_{23}S_{4}V_{2}$, $F_{7}F_{8}S_{3}S_{4}V_{2}$, $F_{25}F_{7}S_{2}S_{3}V_{2}$, $F_{7}F_{8}S_{23}S_{2}V_{2}$, $F_{7}F_{8}S_{2}S_{3}V_{2}$, $F_{8}F_{29}S_{23}S_{24}V_{11}$, $F_{8}F_{29}S_{24}S_{3}V_{11}$, $F_{8}F_{29}S_{22}S_{23}V_{11}$, $F_{8}F_{29}S_{22}S_{3}V_{11}$, $F_{8}F_{29}S_{23}S_{4}V_{11}$, $F_{8}F_{29}S_{3}S_{4}V_{11}$, $F_{3}F_{8}S_{3}S_{4}V_{11}$, $F_{8}F_{29}S_{23}S_{2}V_{11}$, $F_{8}F_{29}S_{2}S_{3}V_{11}$, $F_{3}F_{8}S_{2}S_{3}V_{11}$, $F_{9}F_{29}V_{11}V_{19}V_{19}$, $F_{9}F_{29}V_{11}V_{19}V_{2}$, $F_{5}F_{29}V_{11}V_{19}V_{19}$, $F_{5}F_{29}V_{11}V_{19}V_{2}$, $F_{9}F_{29}V_{11}V_{2}V_{2}$, $F_{5}F_{29}V_{11}V_{2}V_{2}$, $F_{3}F_{9}V_{11}V_{2}V_{2}$, $F_{3}F_{5}V_{11}V_{2}V_{2}$, $F_{25}F_{26}V_{19}V_{1}V_{2}$, $F_{22}F_{25}V_{19}V_{1}V_{2}$, $F_{25}F_{9}V_{1}V_{2}V_{2}$, $F_{25}F_{5}V_{1}V_{2}V_{2}$, $F_{26}F_{8}V_{1}V_{2}V_{2}$, $F_{22}F_{8}V_{1}V_{2}V_{2}$, $F_{8}F_{9}V_{19}V_{1}V_{2}$, $F_{8}F_{9}V_{1}V_{2}V_{2}$, $F_{5}F_{8}V_{19}V_{1}V_{2}$, $F_{5}F_{8}V_{1}V_{2}V_{2}$, $F_{22}F_{25}S_{2}S_{4}V_{19}$, $F_{22}F_{8}S_{2}S_{4}V_{2}$, $F_{22}F_{25}S_{2}S_{2}V_{19}$, $F_{22}F_{8}S_{2}S_{2}V_{2}$, $F_{25}F_{5}S_{2}S_{4}V_{2}$, $F_{5}F_{8}S_{2}S_{4}V_{19}$, $F_{5}F_{8}S_{2}S_{4}V_{2}$, $F_{25}F_{5}S_{2}S_{2}V_{2}$, $F_{5}F_{8}S_{2}S_{2}V_{19}$, $F_{5}F_{8}S_{2}S_{2}V_{2}$, $F_{25}F_{26}S_{2}S_{4}V_{19}$, $F_{26}F_{8}S_{2}S_{4}V_{2}$, $F_{25}F_{9}S_{2}S_{4}V_{2}$, $F_{8}F_{9}S_{2}S_{4}V_{19}$, $F_{8}F_{9}S_{2}S_{4}V_{2}$, $F_{24}F_{43}V_{19}V_{1}V_{2}$, $F_{23}F_{24}V_{19}V_{1}V_{2}$, $F_{24}F_{14}V_{1}V_{2}V_{2}$, $F_{24}F_{6}V_{1}V_{2}V_{2}$, $F_{43}F_{7}V_{1}V_{2}V_{2}$, $F_{23}F_{7}V_{1}V_{2}V_{2}$, $F_{7}F_{14}V_{19}V_{1}V_{2}$, $F_{7}F_{14}V_{1}V_{2}V_{2}$, $F_{6}F_{7}V_{19}V_{1}V_{2}$, $F_{6}F_{7}V_{1}V_{2}V_{2}$, $F_{8}F_{30}V_{11}V_{19}V_{19}$, $F_{8}F_{30}V_{11}V_{19}V_{2}$, $F_{8}F_{27}V_{11}V_{19}V_{19}$, $F_{8}F_{27}V_{11}V_{19}V_{2}$, $F_{8}F_{30}V_{11}V_{2}V_{2}$, $F_{8}F_{27}V_{11}V_{2}V_{2}$, $F_{4}F_{8}V_{11}V_{2}V_{2}$, $F_{1}F_{8}V_{11}V_{2}V_{2}$, $F_{26}F_{29}V_{19}V_{1}V_{2}$, $F_{22}F_{29}V_{19}V_{1}V_{2}$, $F_{9}F_{29}V_{19}V_{1}V_{2}$, $F_{5}F_{29}V_{19}V_{1}V_{2}$, $F_{26}F_{29}V_{1}V_{2}V_{2}$, $F_{22}F_{29}V_{1}V_{2}V_{2}$, $F_{9}F_{29}V_{1}V_{2}V_{2}$, $F_{5}F_{29}V_{1}V_{2}V_{2}$, $F_{3}F_{9}V_{1}V_{2}V_{2}$, $F_{3}F_{5}V_{1}V_{2}V_{2}$, $F_{22}F_{29}S_{24}S_{2}V_{1}$, $F_{22}F_{29}S_{22}S_{2}V_{1}$, $F_{22}F_{29}S_{2}S_{4}V_{1}$, $F_{22}F_{29}S_{2}S_{2}V_{1}$, $F_{5}F_{29}S_{24}S_{2}V_{1}$, $F_{5}F_{29}S_{22}S_{2}V_{1}$, $F_{5}F_{29}S_{2}S_{4}V_{1}$, $F_{3}F_{5}S_{2}S_{4}V_{1}$, $F_{5}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{5}S_{2}S_{2}V_{1}$, $F_{25}F_{47}S_{24}S_{2}V_{1}$, $F_{8}F_{47}S_{24}S_{2}V_{1}$, $F_{25}F_{28}S_{22}S_{2}V_{1}$, $F_{8}F_{28}S_{22}S_{2}V_{1}$, $F_{25}F_{47}S_{2}S_{4}V_{1}$, $F_{8}F_{47}S_{2}S_{4}V_{1}$, $F_{11}F_{8}S_{2}S_{4}V_{1}$, $F_{25}F_{28}S_{2}S_{2}V_{1}$, $F_{8}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{8}S_{2}S_{2}V_{1}$, $F_{24}F_{30}V_{19}V_{1}V_{2}$, $F_{24}F_{27}V_{19}V_{1}V_{2}$, $F_{24}F_{30}V_{1}V_{2}V_{2}$, $F_{24}F_{27}V_{1}V_{2}V_{2}$, $F_{7}F_{30}V_{19}V_{1}V_{2}$, $F_{7}F_{27}V_{19}V_{1}V_{2}$, $F_{7}F_{30}V_{1}V_{2}V_{2}$, $F_{7}F_{27}V_{1}V_{2}V_{2}$, $F_{4}F_{7}V_{1}V_{2}V_{2}$, $F_{1}F_{7}V_{1}V_{2}V_{2}$, $F_{25}F_{29}S_{2}S_{4}V_{19}$, $F_{8}F_{29}S_{2}S_{4}V_{19}$, $F_{25}F_{29}S_{2}S_{2}V_{19}$, $F_{8}F_{29}S_{2}S_{2}V_{19}$, $F_{25}F_{29}S_{2}S_{4}V_{2}$, $F_{8}F_{29}S_{2}S_{4}V_{2}$, $F_{25}F_{29}S_{2}S_{2}V_{2}$, $F_{8}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{8}S_{2}S_{4}V_{2}$, $F_{3}F_{8}S_{2}S_{2}V_{2}$, $F_{25}F_{29}S_{24}S_{2}V_{1}$, $F_{25}F_{29}S_{22}S_{2}V_{1}$, $F_{25}F_{29}S_{2}S_{4}V_{1}$, $F_{25}F_{29}S_{2}S_{2}V_{1}$, $F_{8}F_{29}S_{24}S_{2}V_{1}$, $F_{8}F_{29}S_{22}S_{2}V_{1}$, $F_{8}F_{29}S_{2}S_{4}V_{1}$, $F_{3}F_{8}S_{2}S_{4}V_{1}$, $F_{8}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{8}S_{2}S_{2}V_{1}$, $F_{43}F_{47}S_{24}S_{2}V_{1}$, $F_{14}F_{47}S_{24}S_{2}V_{1}$, $F_{23}F_{28}S_{22}S_{2}V_{1}$, $F_{6}F_{28}S_{22}S_{2}V_{1}$, $F_{43}F_{47}S_{2}S_{4}V_{1}$, $F_{14}F_{47}S_{2}S_{4}V_{1}$, $F_{11}F_{14}S_{2}S_{4}V_{1}$, $F_{23}F_{28}S_{2}S_{2}V_{1}$, $F_{6}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{6}S_{2}S_{2}V_{1}$, $F_{26}F_{30}S_{2}S_{4}V_{19}$, $F_{26}F_{30}S_{2}S_{4}V_{2}$, $F_{9}F_{30}S_{2}S_{4}V_{19}$, $F_{9}F_{30}S_{2}S_{4}V_{2}$, $F_{4}F_{9}S_{2}S_{4}V_{2}$, $F_{22}F_{27}S_{2}S_{2}V_{19}$, $F_{22}F_{27}S_{2}S_{2}V_{2}$, $F_{5}F_{27}S_{2}S_{2}V_{19}$, $F_{5}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{5}S_{2}S_{2}V_{2}$, $F_{9}F_{27}S_{23}S_{24}V_{11}$, $F_{9}F_{27}S_{23}S_{4}V_{11}$, $F_{5}F_{27}S_{22}S_{23}V_{11}$, $F_{5}F_{27}S_{23}S_{2}V_{11}$, $F_{9}F_{27}S_{24}S_{3}V_{11}$, $F_{9}F_{27}S_{3}S_{4}V_{11}$, $F_{5}F_{27}S_{22}S_{3}V_{11}$, $F_{5}F_{27}S_{2}S_{3}V_{11}$, $F_{1}F_{9}S_{3}S_{4}V_{11}$, $F_{1}F_{5}S_{2}S_{3}V_{11}$, $F_{25}F_{25}S_{24}S_{2}V_{1}$, $F_{25}F_{25}S_{22}S_{2}V_{1}$, $F_{25}F_{8}S_{2}S_{4}V_{1}$, $F_{25}F_{8}S_{2}S_{2}V_{1}$, $F_{8}F_{8}S_{24}S_{2}V_{1}$, $F_{8}F_{8}S_{22}S_{2}V_{1}$, $F_{8}F_{8}S_{2}S_{4}V_{1}$, $F_{8}F_{8}S_{2}S_{2}V_{1}$, $F_{22}F_{43}S_{24}S_{2}V_{1}$, $F_{22}F_{23}S_{22}S_{2}V_{1}$, $F_{22}F_{14}S_{2}S_{4}V_{1}$, $F_{22}F_{6}S_{2}S_{2}V_{1}$, $F_{43}F_{5}S_{2}S_{4}V_{1}$, $F_{23}F_{5}S_{2}S_{2}V_{1}$, $F_{5}F_{14}S_{24}S_{2}V_{1}$, $F_{5}F_{14}S_{2}S_{4}V_{1}$, $F_{5}F_{6}S_{22}S_{2}V_{1}$, $F_{5}F_{6}S_{2}S_{2}V_{1}$, $F_{26}F_{27}S_{23}S_{4}V_{2}$, $F_{22}F_{27}S_{23}S_{2}V_{2}$, $F_{9}F_{27}S_{23}S_{4}V_{2}$, $F_{5}F_{27}S_{23}S_{2}V_{2}$, $F_{26}F_{27}S_{3}S_{4}V_{2}$, $F_{22}F_{27}S_{2}S_{3}V_{2}$, $F_{9}F_{27}S_{3}S_{4}V_{2}$, $F_{5}F_{27}S_{2}S_{3}V_{2}$, $F_{1}F_{9}S_{3}S_{4}V_{2}$, $F_{1}F_{5}S_{2}S_{3}V_{2}$, $F_{22}F_{30}S_{2}S_{4}V_{19}$, $F_{22}F_{30}S_{2}S_{4}V_{2}$, $F_{5}F_{30}S_{2}S_{4}V_{19}$, $F_{5}F_{30}S_{2}S_{4}V_{2}$, $F_{4}F_{5}S_{2}S_{4}V_{2}$, $F_{24}F_{29}S_{23}S_{4}V_{2}$, $F_{24}F_{29}S_{23}S_{2}V_{2}$, $F_{24}F_{29}S_{3}S_{4}V_{2}$, $F_{24}F_{29}S_{2}S_{3}V_{2}$, $F_{7}F_{29}S_{23}S_{4}V_{2}$, $F_{7}F_{29}S_{23}S_{2}V_{2}$, $F_{7}F_{29}S_{3}S_{4}V_{2}$, $F_{7}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{7}S_{3}S_{4}V_{2}$, $F_{3}F_{7}S_{2}S_{3}V_{2}$, $F_{25}F_{27}S_{23}S_{4}V_{2}$, $F_{8}F_{27}S_{23}S_{4}V_{2}$, $F_{25}F_{27}S_{23}S_{2}V_{2}$, $F_{8}F_{27}S_{23}S_{2}V_{2}$, $F_{25}F_{27}S_{3}S_{4}V_{2}$, $F_{8}F_{27}S_{3}S_{4}V_{2}$, $F_{25}F_{27}S_{2}S_{3}V_{2}$, $F_{8}F_{27}S_{2}S_{3}V_{2}$, $F_{1}F_{8}S_{3}S_{4}V_{2}$, $F_{1}F_{8}S_{2}S_{3}V_{2}$, $F_{43}F_{29}V_{19}V_{1}V_{2}$, $F_{23}F_{29}V_{19}V_{1}V_{2}$, $F_{14}F_{29}V_{19}V_{1}V_{2}$, $F_{6}F_{29}V_{19}V_{1}V_{2}$, $F_{43}F_{29}V_{1}V_{2}V_{2}$, $F_{23}F_{29}V_{1}V_{2}V_{2}$, $F_{14}F_{29}V_{1}V_{2}V_{2}$, $F_{6}F_{29}V_{1}V_{2}V_{2}$, $F_{3}F_{14}V_{1}V_{2}V_{2}$, $F_{3}F_{6}V_{1}V_{2}V_{2}$, $F_{25}F_{30}V_{19}V_{1}V_{2}$, $F_{25}F_{27}V_{19}V_{1}V_{2}$, $F_{25}F_{30}V_{1}V_{2}V_{2}$, $F_{25}F_{27}V_{1}V_{2}V_{2}$, $F_{8}F_{30}V_{19}V_{1}V_{2}$, $F_{8}F_{27}V_{19}V_{1}V_{2}$, $F_{8}F_{30}V_{1}V_{2}V_{2}$, $F_{8}F_{27}V_{1}V_{2}V_{2}$, $F_{4}F_{8}V_{1}V_{2}V_{2}$, $F_{1}F_{8}V_{1}V_{2}V_{2}$, $F_{26}F_{29}S_{23}S_{4}V_{2}$, $F_{26}F_{29}S_{3}S_{4}V_{2}$, $F_{9}F_{29}S_{23}S_{4}V_{2}$, $F_{9}F_{29}S_{3}S_{4}V_{2}$, $F_{3}F_{9}S_{3}S_{4}V_{2}$, $F_{22}F_{29}S_{23}S_{2}V_{2}$, $F_{22}F_{29}S_{2}S_{3}V_{2}$, $F_{5}F_{29}S_{23}S_{2}V_{2}$, $F_{5}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{5}S_{2}S_{3}V_{2}$, $F_{27}F_{29}S_{23}S_{24}V_{11}$, $F_{27}F_{29}S_{22}S_{23}V_{11}$, $F_{27}F_{29}S_{23}S_{4}V_{11}$, $F_{27}F_{29}S_{23}S_{2}V_{11}$, $F_{27}F_{29}S_{24}S_{3}V_{11}$, $F_{27}F_{29}S_{22}S_{3}V_{11}$, $F_{27}F_{29}S_{3}S_{4}V_{11}$, $F_{27}F_{29}S_{2}S_{3}V_{11}$, $F_{1}F_{3}S_{3}S_{4}V_{11}$, $F_{1}F_{3}S_{2}S_{3}V_{11}$, $F_{29}F_{30}V_{11}V_{19}V_{19}$, $F_{27}F_{29}V_{11}V_{19}V_{19}$, $F_{29}F_{30}V_{11}V_{19}V_{2}$, $F_{27}F_{29}V_{11}V_{19}V_{2}$, $F_{29}F_{30}V_{11}V_{2}V_{2}$, $F_{27}F_{29}V_{11}V_{2}V_{2}$, $F_{3}F_{4}V_{11}V_{2}V_{2}$, $F_{1}F_{3}V_{11}V_{2}V_{2}$, $F_{29}F_{47}S_{23}S_{24}V_{11}$, $F_{29}F_{47}S_{24}S_{3}V_{11}$, $F_{28}F_{29}S_{22}S_{23}V_{11}$, $F_{28}F_{29}S_{22}S_{3}V_{11}$, $F_{29}F_{47}S_{23}S_{4}V_{11}$, $F_{29}F_{47}S_{3}S_{4}V_{11}$, $F_{3}F_{11}S_{3}S_{4}V_{11}$, $F_{28}F_{29}S_{23}S_{2}V_{11}$, $F_{28}F_{29}S_{2}S_{3}V_{11}$, $F_{2}F_{3}S_{2}S_{3}V_{11}$, $F_{9}F_{47}S_{23}S_{24}V_{2}$, $F_{9}F_{47}S_{24}S_{3}V_{2}$, $F_{5}F_{28}S_{22}S_{23}V_{2}$, $F_{5}F_{28}S_{22}S_{3}V_{2}$, $F_{9}F_{47}S_{23}S_{4}V_{2}$, $F_{9}F_{47}S_{3}S_{4}V_{2}$, $F_{11}F_{9}S_{3}S_{4}V_{2}$, $F_{5}F_{28}S_{23}S_{2}V_{2}$, $F_{5}F_{28}S_{2}S_{3}V_{2}$, $F_{2}F_{5}S_{2}S_{3}V_{2}$, $F_{24}F_{25}S_{23}S_{24}V_{2}$, $F_{24}F_{25}S_{22}S_{23}V_{2}$, $F_{25}F_{7}S_{24}S_{3}V_{2}$, $F_{25}F_{7}S_{22}S_{3}V_{2}$, $F_{9}F_{29}V_{19}V_{19}V_{2}$, $F_{9}F_{29}V_{19}V_{2}V_{2}$, $F_{5}F_{29}V_{19}V_{19}V_{2}$, $F_{5}F_{29}V_{19}V_{2}V_{2}$, $F_{9}F_{29}V_{2}V_{2}V_{2}$, $F_{5}F_{29}V_{2}V_{2}V_{2}$, $F_{3}F_{9}V_{2}V_{2}V_{2}$, $F_{3}F_{5}V_{2}V_{2}V_{2}$, $F_{22}F_{25}S_{24}S_{2}V_{19}$, $F_{22}F_{25}S_{22}S_{2}V_{19}$, $F_{25}F_{5}S_{24}S_{2}V_{2}$, $F_{25}F_{5}S_{22}S_{2}V_{2}$, $F_{7}F_{47}S_{24}S_{2}V_{19}$, $F_{7}F_{47}S_{24}S_{2}V_{2}$, $F_{7}F_{28}S_{22}S_{2}V_{19}$, $F_{7}F_{28}S_{22}S_{2}V_{2}$, $F_{7}F_{47}S_{2}S_{4}V_{19}$, $F_{7}F_{47}S_{2}S_{4}V_{2}$, $F_{11}F_{7}S_{2}S_{4}V_{2}$, $F_{7}F_{28}S_{2}S_{2}V_{19}$, $F_{7}F_{28}S_{2}S_{2}V_{2}$, $F_{2}F_{7}S_{2}S_{2}V_{2}$, $F_{24}F_{43}V_{19}V_{19}V_{2}$, $F_{23}F_{24}V_{19}V_{19}V_{2}$, $F_{24}F_{14}V_{2}V_{2}V_{2}$, $F_{24}F_{6}V_{2}V_{2}V_{2}$, $F_{43}F_{7}V_{19}V_{2}V_{2}$, $F_{23}F_{7}V_{19}V_{2}V_{2}$, $F_{7}F_{14}V_{19}V_{2}V_{2}$, $F_{7}F_{14}V_{2}V_{2}V_{2}$, $F_{6}F_{7}V_{19}V_{2}V_{2}$, $F_{6}F_{7}V_{2}V_{2}V_{2}$, $F_{25}F_{29}S_{24}S_{2}V_{19}$, $F_{25}F_{29}S_{22}S_{2}V_{19}$, $F_{25}F_{29}S_{24}S_{2}V_{2}$, $F_{25}F_{29}S_{22}S_{2}V_{2}$, $F_{43}F_{47}S_{24}S_{2}V_{19}$, $F_{14}F_{47}S_{24}S_{2}V_{2}$, $F_{23}F_{28}S_{22}S_{2}V_{19}$, $F_{6}F_{28}S_{22}S_{2}V_{2}$, $F_{43}F_{47}S_{2}S_{4}V_{19}$, $F_{14}F_{47}S_{2}S_{4}V_{2}$, $F_{11}F_{14}S_{2}S_{4}V_{2}$, $F_{23}F_{28}S_{2}S_{2}V_{19}$, $F_{6}F_{28}S_{2}S_{2}V_{2}$, $F_{2}F_{6}S_{2}S_{2}V_{2}$, $F_{9}F_{27}S_{23}S_{24}V_{2}$, $F_{5}F_{27}S_{22}S_{23}V_{2}$, $F_{9}F_{27}S_{24}S_{3}V_{2}$, $F_{5}F_{27}S_{22}S_{3}V_{2}$, $F_{7}F_{29}S_{24}S_{2}V_{19}$, $F_{7}F_{29}S_{22}S_{2}V_{19}$, $F_{7}F_{29}S_{2}S_{4}V_{19}$, $F_{7}F_{29}S_{2}S_{2}V_{19}$, $F_{7}F_{29}S_{24}S_{2}V_{2}$, $F_{7}F_{29}S_{22}S_{2}V_{2}$, $F_{7}F_{29}S_{2}S_{4}V_{2}$, $F_{7}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{7}S_{2}S_{4}V_{2}$, $F_{3}F_{7}S_{2}S_{2}V_{2}$, $F_{22}F_{43}S_{24}S_{2}V_{19}$, $F_{22}F_{23}S_{22}S_{2}V_{19}$, $F_{22}F_{14}S_{2}S_{4}V_{2}$, $F_{22}F_{6}S_{2}S_{2}V_{2}$, $F_{43}F_{5}S_{2}S_{4}V_{19}$, $F_{23}F_{5}S_{2}S_{2}V_{19}$, $F_{5}F_{14}S_{24}S_{2}V_{2}$, $F_{5}F_{14}S_{2}S_{4}V_{2}$, $F_{5}F_{6}S_{22}S_{2}V_{2}$, $F_{5}F_{6}S_{2}S_{2}V_{2}$, $F_{24}F_{42}S_{23}S_{24}V_{2}$, $F_{24}F_{42}S_{22}S_{23}V_{2}$, $F_{24}F_{13}S_{3}S_{4}V_{2}$, $F_{24}F_{13}S_{2}S_{3}V_{2}$, $F_{42}F_{7}S_{23}S_{4}V_{2}$, $F_{42}F_{7}S_{23}S_{2}V_{2}$, $F_{7}F_{13}S_{24}S_{3}V_{2}$, $F_{7}F_{13}S_{22}S_{3}V_{2}$, $F_{7}F_{13}S_{3}S_{4}V_{2}$, $F_{7}F_{13}S_{2}S_{3}V_{2}$, $F_{25}F_{27}S_{23}S_{24}V_{2}$, $F_{25}F_{27}S_{22}S_{23}V_{2}$, $F_{25}F_{27}S_{24}S_{3}V_{2}$, $F_{25}F_{27}S_{22}S_{3}V_{2}$, $F_{43}F_{29}V_{19}V_{19}V_{2}$, $F_{23}F_{29}V_{19}V_{19}V_{2}$, $F_{14}F_{29}V_{19}V_{2}V_{2}$, $F_{6}F_{29}V_{19}V_{2}V_{2}$, $F_{43}F_{29}V_{19}V_{2}V_{2}$, $F_{23}F_{29}V_{19}V_{2}V_{2}$, $F_{14}F_{29}V_{2}V_{2}V_{2}$, $F_{6}F_{29}V_{2}V_{2}V_{2}$, $F_{3}F_{14}V_{2}V_{2}V_{2}$, $F_{3}F_{6}V_{2}V_{2}V_{2}$, $F_{42}F_{47}S_{23}S_{24}V_{2}$, $F_{13}F_{47}S_{24}S_{3}V_{2}$, $F_{42}F_{28}S_{22}S_{23}V_{2}$, $F_{13}F_{28}S_{22}S_{3}V_{2}$, $F_{42}F_{47}S_{23}S_{4}V_{2}$, $F_{13}F_{47}S_{3}S_{4}V_{2}$, $F_{11}F_{13}S_{3}S_{4}V_{2}$, $F_{42}F_{28}S_{23}S_{2}V_{2}$, $F_{13}F_{28}S_{2}S_{3}V_{2}$, $F_{2}F_{13}S_{2}S_{3}V_{2}$, $F_{9}F_{47}S_{23}S_{24}S_{4}$, $F_{9}F_{47}S_{24}S_{3}S_{4}$, $F_{5}F_{28}S_{22}S_{23}S_{2}$, $F_{5}F_{28}S_{22}S_{2}S_{3}$, $F_{9}F_{47}S_{23}S_{4}S_{4}$, $F_{9}F_{47}S_{3}S_{4}S_{4}$, $F_{11}F_{9}S_{3}S_{4}S_{4}$, $F_{5}F_{28}S_{23}S_{2}S_{2}$, $F_{5}F_{28}S_{2}S_{2}S_{3}$, $F_{2}F_{5}S_{2}S_{2}S_{3}$, $F_{26}F_{26}S_{23}S_{24}S_{4}$, $F_{26}F_{9}S_{3}S_{4}S_{4}$, $F_{26}F_{9}S_{24}S_{3}S_{4}$, $F_{9}F_{9}S_{23}S_{4}S_{4}$, $F_{9}F_{9}S_{3}S_{4}S_{4}$, $F_{22}F_{22}S_{22}S_{23}S_{2}$, $F_{22}F_{5}S_{2}S_{2}S_{3}$, $F_{22}F_{5}S_{22}S_{2}S_{3}$, $F_{5}F_{5}S_{23}S_{2}S_{2}$, $F_{5}F_{5}S_{2}S_{2}S_{3}$, $F_{9}F_{29}S_{4}V_{19}V_{19}$, $F_{5}F_{29}S_{2}V_{19}V_{19}$, $F_{25}F_{26}S_{24}V_{19}V_{1}$, $F_{22}F_{25}S_{22}V_{19}V_{1}$, $F_{25}F_{9}S_{4}V_{1}V_{2}$, $F_{25}F_{5}S_{2}V_{1}V_{2}$, $F_{26}F_{8}S_{24}V_{1}V_{2}$, $F_{22}F_{8}S_{22}V_{1}V_{2}$, $F_{8}F_{9}S_{4}V_{19}V_{1}$, $F_{8}F_{9}S_{4}V_{1}V_{2}$, $F_{5}F_{8}S_{2}V_{19}V_{1}$, $F_{5}F_{8}S_{2}V_{1}V_{2}$, $F_{7}F_{47}S_{24}V_{19}V_{1}$, $F_{7}F_{47}S_{24}V_{1}V_{2}$, $F_{7}F_{28}S_{22}V_{19}V_{1}$, $F_{7}F_{28}S_{22}V_{1}V_{2}$, $F_{7}F_{47}S_{4}V_{19}V_{1}$, $F_{7}F_{47}S_{4}V_{1}V_{2}$, $F_{11}F_{7}S_{4}V_{1}V_{2}$, $F_{7}F_{28}S_{2}V_{19}V_{1}$, $F_{7}F_{28}S_{2}V_{1}V_{2}$, $F_{2}F_{7}S_{2}V_{1}V_{2}$, $F_{25}F_{26}S_{4}V_{19}V_{19}$, $F_{25}F_{9}S_{4}V_{19}V_{2}$, $F_{22}F_{25}S_{2}V_{19}V_{19}$, $F_{25}F_{5}S_{2}V_{19}V_{2}$, $F_{26}F_{29}S_{24}V_{19}V_{1}$, $F_{22}F_{29}S_{22}V_{19}V_{1}$, $F_{9}F_{29}S_{4}V_{19}V_{1}$, $F_{5}F_{29}S_{2}V_{19}V_{1}$, $F_{26}F_{29}S_{24}V_{1}V_{2}$, $F_{22}F_{29}S_{22}V_{1}V_{2}$, $F_{9}F_{29}S_{4}V_{1}V_{2}$, $F_{5}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{9}S_{4}V_{1}V_{2}$, $F_{3}F_{5}S_{2}V_{1}V_{2}$, $F_{25}F_{47}S_{24}V_{19}V_{1}$, $F_{25}F_{28}S_{22}V_{19}V_{1}$, $F_{25}F_{47}S_{4}V_{19}V_{1}$, $F_{25}F_{28}S_{2}V_{19}V_{1}$, $F_{9}F_{27}S_{23}S_{24}S_{4}$, $F_{9}F_{27}S_{23}S_{4}S_{4}$, $F_{5}F_{27}S_{22}S_{23}S_{2}$, $F_{5}F_{27}S_{23}S_{2}S_{2}$, $F_{9}F_{27}S_{24}S_{3}S_{4}$, $F_{9}F_{27}S_{3}S_{4}S_{4}$, $F_{5}F_{27}S_{22}S_{2}S_{3}$, $F_{5}F_{27}S_{2}S_{2}S_{3}$, $F_{1}F_{9}S_{3}S_{4}S_{4}$, $F_{1}F_{5}S_{2}S_{2}S_{3}$, $F_{7}F_{29}S_{24}V_{19}V_{1}$, $F_{7}F_{29}S_{22}V_{19}V_{1}$, $F_{7}F_{29}S_{4}V_{19}V_{1}$, $F_{7}F_{29}S_{2}V_{19}V_{1}$, $F_{7}F_{29}S_{24}V_{1}V_{2}$, $F_{7}F_{29}S_{22}V_{1}V_{2}$, $F_{7}F_{29}S_{4}V_{1}V_{2}$, $F_{7}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{7}S_{4}V_{1}V_{2}$, $F_{3}F_{7}S_{2}V_{1}V_{2}$, $F_{25}F_{25}S_{24}V_{19}V_{1}$, $F_{25}F_{25}S_{22}V_{19}V_{1}$, $F_{25}F_{8}S_{4}V_{19}V_{1}$, $F_{25}F_{8}S_{2}V_{19}V_{1}$, $F_{23}F_{26}S_{23}S_{24}S_{4}$, $F_{26}F_{6}S_{3}S_{4}S_{4}$, $F_{23}F_{9}S_{23}S_{4}S_{4}$, $F_{6}F_{9}S_{24}S_{3}S_{4}$, $F_{6}F_{9}S_{3}S_{4}S_{4}$, $F_{22}F_{23}S_{22}S_{23}S_{2}$, $F_{22}F_{6}S_{2}S_{2}S_{3}$, $F_{23}F_{5}S_{23}S_{2}S_{2}$, $F_{5}F_{6}S_{22}S_{2}S_{3}$, $F_{5}F_{6}S_{2}S_{2}S_{3}$, $F_{26}F_{27}S_{23}S_{24}S_{4}$, $F_{22}F_{27}S_{22}S_{23}S_{2}$, $F_{26}F_{27}S_{24}S_{3}S_{4}$, $F_{22}F_{27}S_{22}S_{2}S_{3}$, $F_{25}F_{29}S_{4}V_{19}V_{19}$, $F_{25}F_{29}S_{2}V_{19}V_{19}$, $F_{23}F_{47}S_{23}S_{24}S_{4}$, $F_{6}F_{47}S_{24}S_{3}S_{4}$, $F_{23}F_{28}S_{22}S_{23}S_{2}$, $F_{6}F_{28}S_{22}S_{2}S_{3}$, $F_{23}F_{47}S_{23}S_{4}S_{4}$, $F_{6}F_{47}S_{3}S_{4}S_{4}$, $F_{11}F_{6}S_{3}S_{4}S_{4}$, $F_{23}F_{28}S_{23}S_{2}S_{2}$, $F_{6}F_{28}S_{2}S_{2}S_{3}$, $F_{2}F_{6}S_{2}S_{2}S_{3}$, $F_{7}F_{30}S_{24}V_{11}V_{18}$, $F_{7}F_{30}S_{24}V_{11}V_{1}$, $F_{7}F_{27}S_{22}V_{11}V_{18}$, $F_{7}F_{27}S_{22}V_{11}V_{1}$, $F_{7}F_{30}S_{4}V_{11}V_{18}$, $F_{7}F_{30}S_{4}V_{11}V_{1}$, $F_{4}F_{7}S_{4}V_{11}V_{1}$, $F_{7}F_{27}S_{2}V_{11}V_{18}$, $F_{7}F_{27}S_{2}V_{11}V_{1}$, $F_{1}F_{7}S_{2}V_{11}V_{1}$, $F_{25}F_{43}S_{4}V_{18}V_{2}$, $F_{43}F_{8}S_{4}V_{1}V_{2}$, $F_{25}F_{14}S_{4}V_{1}V_{2}$, $F_{8}F_{14}S_{4}V_{18}V_{2}$, $F_{8}F_{14}S_{4}V_{1}V_{2}$, $F_{23}F_{25}S_{2}V_{18}V_{2}$, $F_{23}F_{8}S_{2}V_{1}V_{2}$, $F_{25}F_{6}S_{2}V_{1}V_{2}$, $F_{6}F_{8}S_{2}V_{18}V_{2}$, $F_{6}F_{8}S_{2}V_{1}V_{2}$, $F_{25}F_{30}S_{24}V_{2}V_{2}$, $F_{8}F_{30}S_{24}V_{2}V_{2}$, $F_{25}F_{27}S_{22}V_{2}V_{2}$, $F_{8}F_{27}S_{22}V_{2}V_{2}$, $F_{25}F_{30}S_{4}V_{2}V_{2}$, $F_{8}F_{30}S_{4}V_{2}V_{2}$, $F_{4}F_{8}S_{4}V_{2}V_{2}$, $F_{25}F_{27}S_{2}V_{2}V_{2}$, $F_{8}F_{27}S_{2}V_{2}V_{2}$, $F_{1}F_{8}S_{2}V_{2}V_{2}$, $F_{43}F_{30}S_{24}S_{3}S_{4}$, $F_{14}F_{30}S_{24}S_{3}S_{4}$, $F_{23}F_{27}S_{22}S_{2}S_{3}$, $F_{6}F_{27}S_{22}S_{2}S_{3}$, $F_{43}F_{30}S_{3}S_{4}S_{4}$, $F_{14}F_{30}S_{3}S_{4}S_{4}$, $F_{4}F_{14}S_{3}S_{4}S_{4}$, $F_{23}F_{27}S_{2}S_{2}S_{3}$, $F_{6}F_{27}S_{2}S_{2}S_{3}$, $F_{1}F_{6}S_{2}S_{2}S_{3}$, $F_{7}F_{29}S_{24}V_{11}V_{18}$, $F_{7}F_{29}S_{22}V_{11}V_{18}$, $F_{7}F_{29}S_{4}V_{11}V_{18}$, $F_{7}F_{29}S_{2}V_{11}V_{18}$, $F_{7}F_{29}S_{24}V_{11}V_{1}$, $F_{7}F_{29}S_{22}V_{11}V_{1}$, $F_{7}F_{29}S_{4}V_{11}V_{1}$, $F_{7}F_{29}S_{2}V_{11}V_{1}$, $F_{3}F_{7}S_{4}V_{11}V_{1}$, $F_{3}F_{7}S_{2}V_{11}V_{1}$, $F_{25}F_{25}S_{24}V_{2}V_{2}$, $F_{25}F_{25}S_{22}V_{2}V_{2}$, $F_{25}F_{8}S_{4}V_{2}V_{2}$, $F_{25}F_{8}S_{2}V_{2}V_{2}$, $F_{8}F_{8}S_{24}V_{2}V_{2}$, $F_{8}F_{8}S_{22}V_{2}V_{2}$, $F_{8}F_{8}S_{4}V_{2}V_{2}$, $F_{8}F_{8}S_{2}V_{2}V_{2}$, $F_{22}F_{43}S_{24}S_{3}S_{4}$, $F_{22}F_{14}S_{3}S_{4}S_{4}$, $F_{22}F_{23}S_{22}S_{2}S_{3}$, $F_{43}F_{5}S_{3}S_{4}S_{4}$, $F_{5}F_{14}S_{24}S_{3}S_{4}$, $F_{5}F_{14}S_{3}S_{4}S_{4}$, $F_{23}F_{5}S_{2}S_{2}S_{3}$, $F_{25}F_{29}S_{4}V_{18}V_{2}$, $F_{25}F_{29}S_{2}V_{18}V_{2}$, $F_{8}F_{29}S_{4}V_{18}V_{2}$, $F_{8}F_{29}S_{2}V_{18}V_{2}$, $F_{25}F_{29}S_{4}V_{1}V_{2}$, $F_{25}F_{29}S_{2}V_{1}V_{2}$, $F_{8}F_{29}S_{4}V_{1}V_{2}$, $F_{8}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{8}S_{4}V_{1}V_{2}$, $F_{3}F_{8}S_{2}V_{1}V_{2}$, $F_{22}F_{30}S_{24}S_{3}S_{4}$, $F_{22}F_{30}S_{3}S_{4}S_{4}$, $F_{22}F_{27}S_{2}S_{2}S_{3}$, $F_{5}F_{30}S_{24}S_{3}S_{4}$, $F_{5}F_{30}S_{3}S_{4}S_{4}$, $F_{4}F_{5}S_{3}S_{4}S_{4}$, $F_{43}F_{29}S_{4}V_{18}V_{2}$, $F_{14}F_{29}S_{4}V_{18}V_{2}$, $F_{23}F_{29}S_{2}V_{18}V_{2}$, $F_{6}F_{29}S_{2}V_{18}V_{2}$, $F_{43}F_{29}S_{4}V_{1}V_{2}$, $F_{14}F_{29}S_{4}V_{1}V_{2}$, $F_{23}F_{29}S_{2}V_{1}V_{2}$, $F_{6}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{14}S_{4}V_{1}V_{2}$, $F_{3}F_{6}S_{2}V_{1}V_{2}$, $F_{29}F_{30}S_{24}V_{11}V_{18}$, $F_{27}F_{29}S_{22}V_{11}V_{18}$, $F_{29}F_{30}S_{4}V_{11}V_{18}$, $F_{27}F_{29}S_{2}V_{11}V_{18}$, $F_{29}F_{30}S_{24}V_{11}V_{1}$, $F_{27}F_{29}S_{22}V_{11}V_{1}$, $F_{29}F_{30}S_{4}V_{11}V_{1}$, $F_{27}F_{29}S_{2}V_{11}V_{1}$, $F_{3}F_{4}S_{4}V_{11}V_{1}$, $F_{1}F_{3}S_{2}V_{11}V_{1}$, $F_{9}F_{30}S_{22}S_{24}V_{11}$, $F_{9}F_{30}S_{24}S_{2}V_{11}$, $F_{5}F_{27}S_{22}S_{22}V_{11}$, $F_{5}F_{27}S_{22}S_{2}V_{11}$, $F_{9}F_{30}S_{22}S_{4}V_{11}$, $F_{9}F_{30}S_{2}S_{4}V_{11}$, $F_{4}F_{9}S_{2}S_{4}V_{11}$, $F_{5}F_{27}S_{2}S_{2}V_{11}$, $F_{1}F_{5}S_{2}S_{2}V_{11}$, $F_{26}F_{43}S_{22}S_{4}V_{2}$, $F_{43}F_{9}S_{2}S_{4}V_{2}$, $F_{26}F_{14}S_{2}S_{4}V_{2}$, $F_{9}F_{14}S_{22}S_{4}V_{2}$, $F_{9}F_{14}S_{2}S_{4}V_{2}$, $F_{22}F_{23}S_{22}S_{2}V_{2}$, $F_{23}F_{5}S_{2}S_{2}V_{2}$, $F_{25}F_{25}S_{22}S_{4}V_{2}$, $F_{25}F_{8}S_{2}S_{4}V_{2}$, $F_{25}F_{25}S_{22}S_{2}V_{2}$, $F_{25}F_{8}S_{2}S_{2}V_{2}$, $F_{8}F_{8}S_{22}S_{4}V_{2}$, $F_{8}F_{8}S_{2}S_{4}V_{2}$, $F_{8}F_{8}S_{22}S_{2}V_{2}$, $F_{8}F_{8}S_{2}S_{2}V_{2}$, $F_{7}F_{29}S_{22}S_{24}V_{11}$, $F_{7}F_{29}S_{24}S_{2}V_{11}$, $F_{7}F_{29}S_{22}S_{22}V_{11}$, $F_{7}F_{29}S_{22}S_{2}V_{11}$, $F_{7}F_{29}S_{22}S_{4}V_{11}$, $F_{7}F_{29}S_{2}S_{4}V_{11}$, $F_{3}F_{7}S_{2}S_{4}V_{11}$, $F_{7}F_{29}S_{2}S_{2}V_{11}$, $F_{3}F_{7}S_{2}S_{2}V_{11}$, $F_{9}F_{29}V_{11}V_{18}V_{19}$, $F_{9}F_{29}V_{11}V_{19}V_{1}$, $F_{5}F_{29}V_{11}V_{18}V_{19}$, $F_{5}F_{29}V_{11}V_{19}V_{1}$, $F_{9}F_{29}V_{11}V_{18}V_{2}$, $F_{9}F_{29}V_{11}V_{1}V_{2}$, $F_{5}F_{29}V_{11}V_{18}V_{2}$, $F_{5}F_{29}V_{11}V_{1}V_{2}$, $F_{3}F_{9}V_{11}V_{1}V_{2}$, $F_{3}F_{5}V_{11}V_{1}V_{2}$, $F_{42}F_{26}V_{18}V_{1}V_{2}$, $F_{22}F_{42}V_{18}V_{1}V_{2}$, $F_{42}F_{9}V_{1}V_{1}V_{2}$, $F_{42}F_{5}V_{1}V_{1}V_{2}$, $F_{26}F_{13}V_{1}V_{1}V_{2}$, $F_{22}F_{13}V_{1}V_{1}V_{2}$, $F_{13}F_{9}V_{18}V_{1}V_{2}$, $F_{13}F_{9}V_{1}V_{1}V_{2}$, $F_{5}F_{13}V_{18}V_{1}V_{2}$, $F_{5}F_{13}V_{1}V_{1}V_{2}$, $F_{23}F_{25}S_{2}S_{4}V_{18}$, $F_{23}F_{8}S_{2}S_{4}V_{1}$, $F_{23}F_{25}S_{2}S_{2}V_{18}$, $F_{23}F_{8}S_{2}S_{2}V_{1}$, $F_{25}F_{6}S_{2}S_{4}V_{1}$, $F_{6}F_{8}S_{2}S_{4}V_{18}$, $F_{6}F_{8}S_{2}S_{4}V_{1}$, $F_{25}F_{6}S_{2}S_{2}V_{1}$, $F_{6}F_{8}S_{2}S_{2}V_{18}$, $F_{6}F_{8}S_{2}S_{2}V_{1}$, $F_{25}F_{43}S_{2}S_{4}V_{18}$, $F_{43}F_{8}S_{2}S_{4}V_{1}$, $F_{25}F_{14}S_{2}S_{4}V_{1}$, $F_{8}F_{14}S_{2}S_{4}V_{18}$, $F_{8}F_{14}S_{2}S_{4}V_{1}$, $F_{25}F_{43}V_{18}V_{1}V_{2}$, $F_{23}F_{25}V_{18}V_{1}V_{2}$, $F_{25}F_{14}V_{1}V_{1}V_{2}$, $F_{25}F_{6}V_{1}V_{1}V_{2}$, $F_{43}F_{8}V_{1}V_{1}V_{2}$, $F_{23}F_{8}V_{1}V_{1}V_{2}$, $F_{8}F_{14}V_{18}V_{1}V_{2}$, $F_{8}F_{14}V_{1}V_{1}V_{2}$, $F_{6}F_{8}V_{18}V_{1}V_{2}$, $F_{6}F_{8}V_{1}V_{1}V_{2}$, $F_{7}F_{30}V_{11}V_{18}V_{19}$, $F_{7}F_{30}V_{11}V_{19}V_{1}$, $F_{7}F_{27}V_{11}V_{18}V_{19}$, $F_{7}F_{27}V_{11}V_{19}V_{1}$, $F_{7}F_{30}V_{11}V_{18}V_{2}$, $F_{7}F_{30}V_{11}V_{1}V_{2}$, $F_{7}F_{27}V_{11}V_{18}V_{2}$, $F_{7}F_{27}V_{11}V_{1}V_{2}$, $F_{4}F_{7}V_{11}V_{1}V_{2}$, $F_{1}F_{7}V_{11}V_{1}V_{2}$, $F_{26}F_{29}V_{19}V_{2}V_{2}$, $F_{22}F_{29}V_{19}V_{2}V_{2}$, $F_{26}F_{29}V_{2}V_{2}V_{2}$, $F_{22}F_{29}V_{2}V_{2}V_{2}$, $F_{23}F_{29}S_{24}S_{2}V_{2}$, $F_{23}F_{29}S_{22}S_{2}V_{2}$, $F_{23}F_{29}S_{2}S_{4}V_{2}$, $F_{23}F_{29}S_{2}S_{2}V_{2}$, $F_{6}F_{29}S_{24}S_{2}V_{2}$, $F_{6}F_{29}S_{22}S_{2}V_{2}$, $F_{6}F_{29}S_{2}S_{4}V_{2}$, $F_{3}F_{6}S_{2}S_{4}V_{2}$, $F_{6}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{6}S_{2}S_{2}V_{2}$, $F_{25}F_{30}S_{24}S_{2}V_{2}$, $F_{8}F_{30}S_{24}S_{2}V_{2}$, $F_{25}F_{27}S_{22}S_{2}V_{2}$, $F_{8}F_{27}S_{22}S_{2}V_{2}$, $F_{25}F_{30}S_{2}S_{4}V_{2}$, $F_{8}F_{30}S_{2}S_{4}V_{2}$, $F_{4}F_{8}S_{2}S_{4}V_{2}$, $F_{25}F_{27}S_{2}S_{2}V_{2}$, $F_{8}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{8}S_{2}S_{2}V_{2}$, $F_{25}F_{30}V_{19}V_{2}V_{2}$, $F_{25}F_{27}V_{19}V_{2}V_{2}$, $F_{25}F_{30}V_{2}V_{2}V_{2}$, $F_{25}F_{27}V_{2}V_{2}V_{2}$, $F_{8}F_{30}V_{19}V_{2}V_{2}$, $F_{8}F_{27}V_{19}V_{2}V_{2}$, $F_{8}F_{30}V_{2}V_{2}V_{2}$, $F_{8}F_{27}V_{2}V_{2}V_{2}$, $F_{4}F_{8}V_{2}V_{2}V_{2}$, $F_{1}F_{8}V_{2}V_{2}V_{2}$, $F_{25}F_{29}S_{3}S_{4}V_{19}$, $F_{8}F_{29}S_{3}S_{4}V_{19}$, $F_{25}F_{29}S_{2}S_{3}V_{19}$, $F_{8}F_{29}S_{2}S_{3}V_{19}$, $F_{25}F_{29}S_{3}S_{4}V_{2}$, $F_{8}F_{29}S_{3}S_{4}V_{2}$, $F_{25}F_{29}S_{2}S_{3}V_{2}$, $F_{8}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{8}S_{3}S_{4}V_{2}$, $F_{3}F_{8}S_{2}S_{3}V_{2}$, $F_{42}F_{29}S_{24}S_{3}V_{1}$, $F_{42}F_{29}S_{22}S_{3}V_{1}$, $F_{42}F_{29}S_{3}S_{4}V_{1}$, $F_{42}F_{29}S_{2}S_{3}V_{1}$, $F_{13}F_{29}S_{24}S_{3}V_{1}$, $F_{13}F_{29}S_{22}S_{3}V_{1}$, $F_{13}F_{29}S_{3}S_{4}V_{1}$, $F_{3}F_{13}S_{3}S_{4}V_{1}$, $F_{13}F_{29}S_{2}S_{3}V_{1}$, $F_{3}F_{13}S_{2}S_{3}V_{1}$, $F_{43}F_{30}S_{24}S_{3}V_{1}$, $F_{14}F_{30}S_{24}S_{3}V_{1}$, $F_{23}F_{27}S_{22}S_{3}V_{1}$, $F_{6}F_{27}S_{22}S_{3}V_{1}$, $F_{43}F_{30}S_{3}S_{4}V_{1}$, $F_{14}F_{30}S_{3}S_{4}V_{1}$, $F_{4}F_{14}S_{3}S_{4}V_{1}$, $F_{23}F_{27}S_{2}S_{3}V_{1}$, $F_{6}F_{27}S_{2}S_{3}V_{1}$, $F_{1}F_{6}S_{2}S_{3}V_{1}$, $F_{43}F_{30}S_{3}S_{4}V_{19}$, $F_{43}F_{30}S_{3}S_{4}V_{2}$, $F_{14}F_{30}S_{3}S_{4}V_{19}$, $F_{14}F_{30}S_{3}S_{4}V_{2}$, $F_{4}F_{14}S_{3}S_{4}V_{2}$, $F_{23}F_{27}S_{2}S_{3}V_{19}$, $F_{23}F_{27}S_{2}S_{3}V_{2}$, $F_{6}F_{27}S_{2}S_{3}V_{19}$, $F_{6}F_{27}S_{2}S_{3}V_{2}$, $F_{1}F_{6}S_{2}S_{3}V_{2}$, $F_{25}F_{26}V_{19}V_{2}V_{2}$, $F_{22}F_{25}V_{19}V_{2}V_{2}$, $F_{25}F_{9}V_{2}V_{2}V_{2}$, $F_{25}F_{5}V_{2}V_{2}V_{2}$, $F_{26}F_{8}V_{2}V_{2}V_{2}$, $F_{22}F_{8}V_{2}V_{2}V_{2}$, $F_{8}F_{9}V_{19}V_{2}V_{2}$, $F_{8}F_{9}V_{2}V_{2}V_{2}$, $F_{5}F_{8}V_{19}V_{2}V_{2}$, $F_{5}F_{8}V_{2}V_{2}V_{2}$, $F_{22}F_{25}S_{3}S_{4}V_{19}$, $F_{22}F_{8}S_{3}S_{4}V_{2}$, $F_{22}F_{25}S_{2}S_{3}V_{19}$, $F_{22}F_{8}S_{2}S_{3}V_{2}$, $F_{25}F_{5}S_{3}S_{4}V_{2}$, $F_{5}F_{8}S_{3}S_{4}V_{19}$, $F_{5}F_{8}S_{3}S_{4}V_{2}$, $F_{25}F_{5}S_{2}S_{3}V_{2}$, $F_{5}F_{8}S_{2}S_{3}V_{19}$, $F_{5}F_{8}S_{2}S_{3}V_{2}$, $F_{24}F_{43}S_{3}S_{4}V_{19}$, $F_{43}F_{7}S_{3}S_{4}V_{2}$, $F_{24}F_{14}S_{3}S_{4}V_{2}$, $F_{7}F_{14}S_{3}S_{4}V_{19}$, $F_{7}F_{14}S_{3}S_{4}V_{2}$, $F_{23}F_{24}S_{2}S_{3}V_{19}$, $F_{23}F_{7}S_{2}S_{3}V_{2}$, $F_{24}F_{6}S_{2}S_{3}V_{2}$, $F_{6}F_{7}S_{2}S_{3}V_{19}$, $F_{6}F_{7}S_{2}S_{3}V_{2}$, $F_{7}F_{47}V_{11}V_{18}V_{19}$, $F_{7}F_{47}V_{11}V_{18}V_{2}$, $F_{7}F_{28}V_{11}V_{18}V_{19}$, $F_{7}F_{28}V_{11}V_{18}V_{2}$, $F_{7}F_{47}V_{11}V_{19}V_{1}$, $F_{7}F_{47}V_{11}V_{1}V_{2}$, $F_{7}F_{28}V_{11}V_{19}V_{1}$, $F_{7}F_{28}V_{11}V_{1}V_{2}$, $F_{11}F_{7}V_{11}V_{1}V_{2}$, $F_{2}F_{7}V_{11}V_{1}V_{2}$, $F_{26}F_{29}V_{18}V_{1}V_{2}$, $F_{22}F_{29}V_{18}V_{1}V_{2}$, $F_{9}F_{29}V_{18}V_{1}V_{2}$, $F_{5}F_{29}V_{18}V_{1}V_{2}$, $F_{26}F_{29}V_{1}V_{1}V_{2}$, $F_{22}F_{29}V_{1}V_{1}V_{2}$, $F_{9}F_{29}V_{1}V_{1}V_{2}$, $F_{5}F_{29}V_{1}V_{1}V_{2}$, $F_{3}F_{9}V_{1}V_{1}V_{2}$, $F_{3}F_{5}V_{1}V_{1}V_{2}$, $F_{22}F_{29}S_{24}S_{3}V_{1}$, $F_{22}F_{29}S_{22}S_{3}V_{1}$, $F_{22}F_{29}S_{3}S_{4}V_{1}$, $F_{22}F_{29}S_{2}S_{3}V_{1}$, $F_{5}F_{29}S_{24}S_{3}V_{1}$, $F_{5}F_{29}S_{22}S_{3}V_{1}$, $F_{5}F_{29}S_{3}S_{4}V_{1}$, $F_{3}F_{5}S_{3}S_{4}V_{1}$, $F_{5}F_{29}S_{2}S_{3}V_{1}$, $F_{3}F_{5}S_{2}S_{3}V_{1}$, $F_{24}F_{30}S_{24}S_{3}V_{1}$, $F_{7}F_{30}S_{24}S_{3}V_{1}$, $F_{24}F_{27}S_{22}S_{3}V_{1}$, $F_{7}F_{27}S_{22}S_{3}V_{1}$, $F_{24}F_{30}S_{3}S_{4}V_{1}$, $F_{7}F_{30}S_{3}S_{4}V_{1}$, $F_{4}F_{7}S_{3}S_{4}V_{1}$, $F_{24}F_{27}S_{2}S_{3}V_{1}$, $F_{7}F_{27}S_{2}S_{3}V_{1}$, $F_{1}F_{7}S_{2}S_{3}V_{1}$, $F_{25}F_{47}V_{18}V_{1}V_{2}$, $F_{25}F_{28}V_{18}V_{1}V_{2}$, $F_{25}F_{47}V_{1}V_{1}V_{2}$, $F_{25}F_{28}V_{1}V_{1}V_{2}$, $F_{8}F_{47}V_{18}V_{1}V_{2}$, $F_{8}F_{28}V_{18}V_{1}V_{2}$, $F_{8}F_{47}V_{1}V_{1}V_{2}$, $F_{8}F_{28}V_{1}V_{1}V_{2}$, $F_{11}F_{8}V_{1}V_{1}V_{2}$, $F_{2}F_{8}V_{1}V_{1}V_{2}$, $F_{25}F_{29}S_{2}S_{4}V_{18}$, $F_{8}F_{29}S_{2}S_{4}V_{18}$, $F_{25}F_{29}S_{2}S_{2}V_{18}$, $F_{8}F_{29}S_{2}S_{2}V_{18}$, $F_{8}F_{29}S_{24}S_{2}V_{2}$, $F_{8}F_{29}S_{22}S_{2}V_{2}$, $F_{26}F_{30}S_{24}S_{2}V_{2}$, $F_{9}F_{30}S_{24}S_{2}V_{2}$, $F_{22}F_{27}S_{22}S_{2}V_{2}$, $F_{5}F_{27}S_{22}S_{2}V_{2}$, $F_{43}F_{47}S_{2}S_{4}V_{18}$, $F_{14}F_{47}S_{2}S_{4}V_{18}$, $F_{23}F_{28}S_{2}S_{2}V_{18}$, $F_{6}F_{28}S_{2}S_{2}V_{18}$, $F_{9}F_{27}S_{22}S_{24}V_{11}$, $F_{9}F_{27}S_{22}S_{4}V_{11}$, $F_{9}F_{27}S_{24}S_{2}V_{11}$, $F_{9}F_{27}S_{2}S_{4}V_{11}$, $F_{1}F_{9}S_{2}S_{4}V_{11}$, $F_{25}F_{25}S_{24}S_{2}V_{2}$, $F_{8}F_{8}S_{24}S_{2}V_{2}$, $F_{22}F_{43}S_{24}S_{3}V_{1}$, $F_{22}F_{23}S_{22}S_{3}V_{1}$, $F_{22}F_{14}S_{3}S_{4}V_{1}$, $F_{22}F_{6}S_{2}S_{3}V_{1}$, $F_{43}F_{5}S_{3}S_{4}V_{1}$, $F_{23}F_{5}S_{2}S_{3}V_{1}$, $F_{5}F_{14}S_{24}S_{3}V_{1}$, $F_{5}F_{14}S_{3}S_{4}V_{1}$, $F_{5}F_{6}S_{22}S_{3}V_{1}$, $F_{5}F_{6}S_{2}S_{3}V_{1}$, $F_{24}F_{42}S_{24}S_{3}V_{1}$, $F_{24}F_{42}S_{22}S_{3}V_{1}$, $F_{42}F_{7}S_{3}S_{4}V_{1}$, $F_{42}F_{7}S_{2}S_{3}V_{1}$, $F_{24}F_{13}S_{3}S_{4}V_{1}$, $F_{24}F_{13}S_{2}S_{3}V_{1}$, $F_{7}F_{13}S_{24}S_{3}V_{1}$, $F_{7}F_{13}S_{22}S_{3}V_{1}$, $F_{7}F_{13}S_{3}S_{4}V_{1}$, $F_{7}F_{13}S_{2}S_{3}V_{1}$, $F_{23}F_{26}S_{24}S_{2}V_{2}$, $F_{23}F_{9}S_{2}S_{4}V_{2}$, $F_{26}F_{6}S_{2}S_{4}V_{2}$, $F_{6}F_{9}S_{24}S_{2}V_{2}$, $F_{6}F_{9}S_{2}S_{4}V_{2}$, $F_{26}F_{27}S_{22}S_{4}V_{2}$, $F_{9}F_{27}S_{22}S_{4}V_{2}$, $F_{26}F_{27}S_{2}S_{4}V_{2}$, $F_{9}F_{27}S_{2}S_{4}V_{2}$, $F_{1}F_{9}S_{2}S_{4}V_{2}$, $F_{22}F_{30}S_{3}S_{4}V_{19}$, $F_{22}F_{27}S_{2}S_{3}V_{19}$, $F_{22}F_{30}S_{3}S_{4}V_{2}$, $F_{5}F_{30}S_{3}S_{4}V_{19}$, $F_{5}F_{27}S_{2}S_{3}V_{19}$, $F_{5}F_{30}S_{3}S_{4}V_{2}$, $F_{4}F_{5}S_{3}S_{4}V_{2}$, $F_{24}F_{29}S_{3}S_{4}V_{19}$, $F_{24}F_{29}S_{2}S_{3}V_{19}$, $F_{7}F_{29}S_{3}S_{4}V_{19}$, $F_{7}F_{29}S_{2}S_{3}V_{19}$, $F_{23}F_{47}S_{2}S_{4}V_{18}$, $F_{23}F_{47}S_{2}S_{4}V_{1}$, $F_{6}F_{47}S_{2}S_{4}V_{18}$, $F_{6}F_{47}S_{2}S_{4}V_{1}$, $F_{11}F_{6}S_{2}S_{4}V_{1}$, $F_{25}F_{29}S_{22}S_{4}V_{2}$, $F_{8}F_{29}S_{22}S_{4}V_{2}$, $F_{25}F_{27}S_{22}S_{4}V_{2}$, $F_{8}F_{27}S_{22}S_{4}V_{2}$, $F_{25}F_{27}S_{2}S_{4}V_{2}$, $F_{8}F_{27}S_{2}S_{4}V_{2}$, $F_{1}F_{8}S_{2}S_{4}V_{2}$, $F_{43}F_{29}V_{18}V_{1}V_{2}$, $F_{23}F_{29}V_{18}V_{1}V_{2}$, $F_{14}F_{29}V_{18}V_{1}V_{2}$, $F_{6}F_{29}V_{18}V_{1}V_{2}$, $F_{43}F_{29}V_{1}V_{1}V_{2}$, $F_{23}F_{29}V_{1}V_{1}V_{2}$, $F_{14}F_{29}V_{1}V_{1}V_{2}$, $F_{6}F_{29}V_{1}V_{1}V_{2}$, $F_{3}F_{14}V_{1}V_{1}V_{2}$, $F_{3}F_{6}V_{1}V_{1}V_{2}$, $F_{42}F_{47}V_{18}V_{1}V_{2}$, $F_{42}F_{28}V_{18}V_{1}V_{2}$, $F_{42}F_{47}V_{1}V_{1}V_{2}$, $F_{42}F_{28}V_{1}V_{1}V_{2}$, $F_{13}F_{47}V_{18}V_{1}V_{2}$, $F_{13}F_{28}V_{18}V_{1}V_{2}$, $F_{13}F_{47}V_{1}V_{1}V_{2}$, $F_{13}F_{28}V_{1}V_{1}V_{2}$, $F_{11}F_{13}V_{1}V_{1}V_{2}$, $F_{2}F_{13}V_{1}V_{1}V_{2}$, $F_{43}F_{29}S_{22}S_{4}V_{2}$, $F_{43}F_{29}S_{2}S_{4}V_{2}$, $F_{14}F_{29}S_{22}S_{4}V_{2}$, $F_{14}F_{29}S_{2}S_{4}V_{2}$, $F_{3}F_{14}S_{2}S_{4}V_{2}$, $F_{27}F_{29}S_{22}S_{24}V_{11}$, $F_{27}F_{29}S_{22}S_{22}V_{11}$, $F_{27}F_{29}S_{22}S_{4}V_{11}$, $F_{27}F_{29}S_{22}S_{2}V_{11}$, $F_{27}F_{29}S_{24}S_{2}V_{11}$, $F_{27}F_{29}S_{2}S_{4}V_{11}$, $F_{27}F_{29}S_{2}S_{2}V_{11}$, $F_{1}F_{3}S_{2}S_{4}V_{11}$, $F_{1}F_{3}S_{2}S_{2}V_{11}$, $F_{29}F_{30}V_{11}V_{18}V_{19}$, $F_{27}F_{29}V_{11}V_{18}V_{19}$, $F_{29}F_{30}V_{11}V_{18}V_{2}$, $F_{27}F_{29}V_{11}V_{18}V_{2}$, $F_{29}F_{30}V_{11}V_{19}V_{1}$, $F_{27}F_{29}V_{11}V_{19}V_{1}$, $F_{29}F_{30}V_{11}V_{1}V_{2}$, $F_{27}F_{29}V_{11}V_{1}V_{2}$, $F_{3}F_{4}V_{11}V_{1}V_{2}$, $F_{1}F_{3}V_{11}V_{1}V_{2}$, $F_{29}F_{47}V_{11}V_{18}V_{19}$, $F_{28}F_{29}V_{11}V_{18}V_{19}$, $F_{29}F_{47}V_{11}V_{19}V_{1}$, $F_{28}F_{29}V_{11}V_{19}V_{1}$, $F_{29}F_{47}V_{11}V_{18}V_{2}$, $F_{28}F_{29}V_{11}V_{18}V_{2}$, $F_{29}F_{47}V_{11}V_{1}V_{2}$, $F_{28}F_{29}V_{11}V_{1}V_{2}$, $F_{3}F_{11}V_{11}V_{1}V_{2}$, $F_{2}F_{3}V_{11}V_{1}V_{2}$, $F_{29}F_{30}S_{22}S_{24}V_{11}$, $F_{29}F_{30}S_{24}S_{2}V_{11}$, $F_{29}F_{30}S_{22}S_{4}V_{11}$, $F_{29}F_{30}S_{2}S_{4}V_{11}$, $F_{3}F_{4}S_{2}S_{4}V_{11}$, $F_{9}F_{30}S_{22}S_{24}V_{2}$, $F_{5}F_{27}S_{22}S_{22}V_{2}$, $F_{9}F_{30}S_{22}S_{4}V_{2}$, $F_{25}F_{25}S_{22}S_{24}V_{2}$, $F_{25}F_{25}S_{22}S_{22}V_{2}$, $F_{25}F_{8}S_{24}S_{2}V_{2}$, $F_{25}F_{8}S_{22}S_{2}V_{2}$, $F_{9}F_{29}V_{18}V_{19}V_{2}$, $F_{5}F_{29}V_{18}V_{19}V_{2}$, $F_{9}F_{29}V_{18}V_{2}V_{2}$, $F_{5}F_{29}V_{18}V_{2}V_{2}$, $F_{23}F_{25}S_{24}S_{2}V_{18}$, $F_{23}F_{25}S_{22}S_{2}V_{18}$, $F_{25}F_{6}S_{24}S_{2}V_{1}$, $F_{25}F_{6}S_{22}S_{2}V_{1}$, $F_{7}F_{30}S_{24}S_{2}V_{18}$, $F_{7}F_{30}S_{24}S_{2}V_{1}$, $F_{7}F_{27}S_{22}S_{2}V_{18}$, $F_{7}F_{27}S_{22}S_{2}V_{1}$, $F_{7}F_{30}S_{2}S_{4}V_{18}$, $F_{7}F_{30}S_{2}S_{4}V_{1}$, $F_{4}F_{7}S_{2}S_{4}V_{1}$, $F_{7}F_{27}S_{2}S_{2}V_{18}$, $F_{7}F_{27}S_{2}S_{2}V_{1}$, $F_{1}F_{7}S_{2}S_{2}V_{1}$, $F_{25}F_{43}V_{18}V_{19}V_{2}$, $F_{23}F_{25}V_{18}V_{19}V_{2}$, $F_{25}F_{14}V_{1}V_{2}V_{2}$, $F_{25}F_{6}V_{1}V_{2}V_{2}$, $F_{43}F_{8}V_{19}V_{1}V_{2}$, $F_{23}F_{8}V_{19}V_{1}V_{2}$, $F_{8}F_{14}V_{18}V_{2}V_{2}$, $F_{8}F_{14}V_{1}V_{2}V_{2}$, $F_{6}F_{8}V_{18}V_{2}V_{2}$, $F_{6}F_{8}V_{1}V_{2}V_{2}$, $F_{25}F_{29}S_{24}S_{3}V_{19}$, $F_{25}F_{29}S_{22}S_{3}V_{19}$, $F_{25}F_{29}S_{24}S_{3}V_{2}$, $F_{25}F_{29}S_{22}S_{3}V_{2}$, $F_{43}F_{30}S_{24}S_{3}V_{19}$, $F_{14}F_{30}S_{24}S_{3}V_{2}$, $F_{23}F_{27}S_{22}S_{3}V_{19}$, $F_{6}F_{27}S_{22}S_{3}V_{2}$, $F_{22}F_{25}S_{24}S_{3}V_{19}$, $F_{22}F_{25}S_{22}S_{3}V_{19}$, $F_{25}F_{5}S_{24}S_{3}V_{2}$, $F_{25}F_{5}S_{22}S_{3}V_{2}$, $F_{8}F_{30}S_{24}S_{3}V_{19}$, $F_{8}F_{30}S_{24}S_{3}V_{2}$, $F_{8}F_{27}S_{22}S_{3}V_{19}$, $F_{8}F_{27}S_{22}S_{3}V_{2}$, $F_{8}F_{30}S_{3}S_{4}V_{19}$, $F_{8}F_{30}S_{3}S_{4}V_{2}$, $F_{4}F_{8}S_{3}S_{4}V_{2}$, $F_{8}F_{27}S_{2}S_{3}V_{19}$, $F_{25}F_{26}V_{18}V_{19}V_{2}$, $F_{22}F_{25}V_{18}V_{19}V_{2}$, $F_{26}F_{8}V_{18}V_{2}V_{2}$, $F_{22}F_{8}V_{18}V_{2}V_{2}$, $F_{25}F_{29}S_{24}S_{2}V_{18}$, $F_{25}F_{29}S_{22}S_{2}V_{18}$, $F_{26}F_{30}S_{24}S_{2}V_{18}$, $F_{9}F_{30}S_{24}S_{2}V_{1}$, $F_{22}F_{27}S_{22}S_{2}V_{18}$, $F_{5}F_{27}S_{22}S_{2}V_{1}$, $F_{26}F_{30}S_{2}S_{4}V_{18}$, $F_{9}F_{30}S_{2}S_{4}V_{1}$, $F_{4}F_{9}S_{2}S_{4}V_{1}$, $F_{22}F_{27}S_{2}S_{2}V_{18}$, $F_{5}F_{27}S_{2}S_{2}V_{1}$, $F_{1}F_{5}S_{2}S_{2}V_{1}$, $F_{9}F_{27}S_{22}S_{24}V_{2}$, $F_{9}F_{27}S_{24}S_{2}V_{2}$, $F_{7}F_{29}S_{24}S_{2}V_{18}$, $F_{7}F_{29}S_{22}S_{2}V_{18}$, $F_{7}F_{29}S_{2}S_{4}V_{18}$, $F_{7}F_{29}S_{2}S_{2}V_{18}$, $F_{7}F_{29}S_{24}S_{2}V_{1}$, $F_{7}F_{29}S_{22}S_{2}V_{1}$, $F_{7}F_{29}S_{2}S_{4}V_{1}$, $F_{7}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{7}S_{2}S_{4}V_{1}$, $F_{3}F_{7}S_{2}S_{2}V_{1}$, $F_{22}F_{43}S_{24}S_{3}V_{19}$, $F_{22}F_{23}S_{22}S_{3}V_{19}$, $F_{22}F_{14}S_{3}S_{4}V_{2}$, $F_{22}F_{6}S_{2}S_{3}V_{2}$, $F_{43}F_{5}S_{3}S_{4}V_{19}$, $F_{23}F_{5}S_{2}S_{3}V_{19}$, $F_{5}F_{14}S_{24}S_{3}V_{2}$, $F_{5}F_{14}S_{3}S_{4}V_{2}$, $F_{5}F_{6}S_{22}S_{3}V_{2}$, $F_{5}F_{6}S_{2}S_{3}V_{2}$, $F_{8}F_{29}S_{24}S_{3}V_{19}$, $F_{8}F_{29}S_{22}S_{3}V_{19}$, $F_{8}F_{29}S_{24}S_{3}V_{2}$, $F_{8}F_{29}S_{22}S_{3}V_{2}$, $F_{23}F_{26}S_{24}S_{2}V_{18}$, $F_{22}F_{23}S_{22}S_{2}V_{18}$, $F_{23}F_{9}S_{2}S_{4}V_{1}$, $F_{26}F_{6}S_{2}S_{4}V_{18}$, $F_{22}F_{6}S_{2}S_{2}V_{18}$, $F_{6}F_{9}S_{24}S_{2}V_{1}$, $F_{6}F_{9}S_{2}S_{4}V_{1}$, $F_{25}F_{8}S_{22}S_{4}V_{2}$, $F_{25}F_{27}S_{22}S_{24}V_{2}$, $F_{25}F_{27}S_{22}S_{22}V_{2}$, $F_{25}F_{27}S_{24}S_{2}V_{2}$, $F_{43}F_{29}V_{18}V_{19}V_{2}$, $F_{23}F_{29}V_{18}V_{19}V_{2}$, $F_{14}F_{29}V_{18}V_{2}V_{2}$, $F_{6}F_{29}V_{18}V_{2}V_{2}$, $F_{26}F_{29}V_{18}V_{19}V_{2}$, $F_{22}F_{29}V_{18}V_{19}V_{2}$, $F_{26}F_{29}V_{18}V_{2}V_{2}$, $F_{22}F_{29}V_{18}V_{2}V_{2}$, $F_{25}F_{30}S_{22}S_{24}V_{2}$, $F_{25}F_{30}S_{22}S_{4}V_{2}$, $F_{9}F_{30}S_{22}S_{24}S_{4}$, $F_{5}F_{27}S_{22}S_{22}S_{2}$, $F_{9}F_{30}S_{22}S_{4}S_{4}$, $F_{26}F_{43}S_{22}S_{24}S_{4}$, $F_{43}F_{9}S_{2}S_{4}S_{4}$, $F_{26}F_{14}S_{24}S_{2}S_{4}$, $F_{9}F_{14}S_{22}S_{4}S_{4}$, $F_{9}F_{14}S_{2}S_{4}S_{4}$, $F_{22}F_{23}S_{22}S_{22}S_{2}$, $F_{22}F_{6}S_{22}S_{2}S_{2}$, $F_{9}F_{29}S_{4}V_{18}V_{19}$, $F_{5}F_{29}S_{2}V_{18}V_{19}$, $F_{9}F_{29}S_{4}V_{18}V_{2}$, $F_{5}F_{29}S_{2}V_{18}V_{2}$, $F_{42}F_{26}S_{24}V_{18}V_{1}$, $F_{22}F_{42}S_{22}V_{18}V_{1}$, $F_{42}F_{9}S_{4}V_{1}V_{1}$, $F_{42}F_{5}S_{2}V_{1}V_{1}$, $F_{26}F_{13}S_{24}V_{1}V_{1}$, $F_{22}F_{13}S_{22}V_{1}V_{1}$, $F_{13}F_{9}S_{4}V_{18}V_{1}$, $F_{13}F_{9}S_{4}V_{1}V_{1}$, $F_{5}F_{13}S_{2}V_{18}V_{1}$, $F_{5}F_{13}S_{2}V_{1}V_{1}$, $F_{7}F_{30}S_{24}V_{18}V_{1}$, $F_{7}F_{30}S_{24}V_{1}V_{1}$, $F_{7}F_{27}S_{22}V_{18}V_{1}$, $F_{7}F_{27}S_{22}V_{1}V_{1}$, $F_{7}F_{30}S_{4}V_{18}V_{1}$, $F_{7}F_{30}S_{4}V_{1}V_{1}$, $F_{4}F_{7}S_{4}V_{1}V_{1}$, $F_{7}F_{27}S_{2}V_{18}V_{1}$, $F_{7}F_{27}S_{2}V_{1}V_{1}$, $F_{1}F_{7}S_{2}V_{1}V_{1}$, $F_{25}F_{43}S_{4}V_{18}V_{19}$, $F_{25}F_{14}S_{4}V_{19}V_{1}$, $F_{23}F_{25}S_{2}V_{18}V_{19}$, $F_{25}F_{6}S_{2}V_{19}V_{1}$, $F_{26}F_{29}S_{24}V_{19}V_{2}$, $F_{22}F_{29}S_{22}V_{19}V_{2}$, $F_{26}F_{29}S_{24}V_{2}V_{2}$, $F_{22}F_{29}S_{22}V_{2}V_{2}$, $F_{25}F_{30}S_{24}V_{19}V_{2}$, $F_{25}F_{27}S_{22}V_{19}V_{2}$, $F_{25}F_{30}S_{4}V_{19}V_{2}$, $F_{25}F_{27}S_{2}V_{19}V_{2}$, $F_{25}F_{26}S_{24}V_{19}V_{2}$, $F_{22}F_{25}S_{22}V_{19}V_{2}$, $F_{26}F_{8}S_{24}V_{2}V_{2}$, $F_{22}F_{8}S_{22}V_{2}V_{2}$, $F_{8}F_{30}S_{24}V_{19}V_{2}$, $F_{8}F_{27}S_{22}V_{19}V_{2}$, $F_{8}F_{30}S_{4}V_{19}V_{2}$, $F_{8}F_{27}S_{2}V_{19}V_{2}$, $F_{24}F_{43}S_{4}V_{18}V_{19}$, $F_{43}F_{7}S_{4}V_{1}V_{2}$, $F_{24}F_{14}S_{4}V_{18}V_{2}$, $F_{7}F_{14}S_{4}V_{19}V_{1}$, $F_{7}F_{14}S_{4}V_{1}V_{2}$, $F_{23}F_{24}S_{2}V_{18}V_{19}$, $F_{23}F_{7}S_{2}V_{1}V_{2}$, $F_{24}F_{6}S_{2}V_{18}V_{2}$, $F_{6}F_{7}S_{2}V_{19}V_{1}$, $F_{6}F_{7}S_{2}V_{1}V_{2}$, $F_{26}F_{29}S_{24}V_{18}V_{1}$, $F_{22}F_{29}S_{22}V_{18}V_{1}$, $F_{9}F_{29}S_{4}V_{18}V_{1}$, $F_{5}F_{29}S_{2}V_{18}V_{1}$, $F_{26}F_{29}S_{24}V_{1}V_{1}$, $F_{22}F_{29}S_{22}V_{1}V_{1}$, $F_{9}F_{29}S_{4}V_{1}V_{1}$, $F_{5}F_{29}S_{2}V_{1}V_{1}$, $F_{3}F_{9}S_{4}V_{1}V_{1}$, $F_{3}F_{5}S_{2}V_{1}V_{1}$, $F_{24}F_{30}S_{24}V_{18}V_{1}$, $F_{24}F_{27}S_{22}V_{18}V_{1}$, $F_{24}F_{30}S_{4}V_{18}V_{1}$, $F_{24}F_{27}S_{2}V_{18}V_{1}$, $F_{9}F_{27}S_{22}S_{24}S_{4}$, $F_{9}F_{27}S_{22}S_{4}S_{4}$, $F_{9}F_{27}S_{24}S_{2}S_{4}$, $F_{9}F_{27}S_{2}S_{4}S_{4}$, $F_{1}F_{9}S_{2}S_{4}S_{4}$, $F_{7}F_{29}S_{24}V_{18}V_{1}$, $F_{7}F_{29}S_{22}V_{18}V_{1}$, $F_{7}F_{29}S_{4}V_{18}V_{1}$, $F_{7}F_{29}S_{2}V_{18}V_{1}$, $F_{7}F_{29}S_{24}V_{1}V_{1}$, $F_{7}F_{29}S_{22}V_{1}V_{1}$, $F_{7}F_{29}S_{4}V_{1}V_{1}$, $F_{7}F_{29}S_{2}V_{1}V_{1}$, $F_{3}F_{7}S_{4}V_{1}V_{1}$, $F_{3}F_{7}S_{2}V_{1}V_{1}$, $F_{25}F_{25}S_{24}V_{19}V_{2}$, $F_{25}F_{25}S_{22}V_{19}V_{2}$, $F_{25}F_{8}S_{4}V_{19}V_{2}$, $F_{25}F_{8}S_{2}V_{19}V_{2}$, $F_{8}F_{29}S_{24}V_{19}V_{2}$, $F_{8}F_{29}S_{22}V_{19}V_{2}$, $F_{8}F_{29}S_{24}V_{2}V_{2}$, $F_{8}F_{29}S_{22}V_{2}V_{2}$, $F_{24}F_{42}S_{24}V_{18}V_{1}$, $F_{24}F_{42}S_{22}V_{18}V_{1}$, $F_{42}F_{7}S_{4}V_{1}V_{1}$, $F_{42}F_{7}S_{2}V_{1}V_{1}$, $F_{24}F_{13}S_{4}V_{18}V_{1}$, $F_{24}F_{13}S_{2}V_{18}V_{1}$, $F_{7}F_{13}S_{24}V_{1}V_{1}$, $F_{7}F_{13}S_{22}V_{1}V_{1}$, $F_{7}F_{13}S_{4}V_{1}V_{1}$, $F_{7}F_{13}S_{2}V_{1}V_{1}$, $F_{22}F_{43}S_{22}S_{24}S_{4}$, $F_{22}F_{14}S_{22}S_{4}S_{4}$, $F_{26}F_{27}S_{22}S_{24}S_{4}$, $F_{22}F_{27}S_{22}S_{22}S_{2}$, $F_{26}F_{27}S_{24}S_{2}S_{4}$, $F_{25}F_{29}S_{4}V_{18}V_{19}$, $F_{25}F_{29}S_{2}V_{18}V_{19}$, $F_{25}F_{29}S_{4}V_{19}V_{1}$, $F_{25}F_{29}S_{2}V_{19}V_{1}$, $F_{24}F_{29}S_{4}V_{18}V_{19}$, $F_{24}F_{29}S_{2}V_{18}V_{19}$, $F_{24}F_{29}S_{4}V_{18}V_{2}$, $F_{24}F_{29}S_{2}V_{18}V_{2}$, $F_{22}F_{30}S_{22}S_{24}S_{4}$, $F_{22}F_{30}S_{22}S_{4}S_{4}$, $F_{9}F_{30}S_{22}V_{11}V_{19}$, $F_{9}F_{30}S_{2}V_{11}V_{19}$, $F_{5}F_{27}S_{22}V_{11}V_{19}$, $F_{5}F_{27}S_{2}V_{11}V_{19}$, $F_{9}F_{30}S_{22}V_{11}V_{2}$, $F_{9}F_{30}S_{2}V_{11}V_{2}$, $F_{5}F_{27}S_{22}V_{11}V_{2}$, $F_{5}F_{27}S_{2}V_{11}V_{2}$, $F_{4}F_{9}S_{2}V_{11}V_{2}$, $F_{1}F_{5}S_{2}V_{11}V_{2}$, $F_{26}F_{43}S_{22}V_{1}V_{2}$, $F_{43}F_{9}S_{2}V_{1}V_{2}$, $F_{22}F_{23}S_{22}V_{1}V_{2}$, $F_{23}F_{5}S_{2}V_{1}V_{2}$, $F_{26}F_{14}S_{2}V_{1}V_{2}$, $F_{9}F_{14}S_{22}V_{1}V_{2}$, $F_{9}F_{14}S_{2}V_{1}V_{2}$, $F_{22}F_{6}S_{2}V_{1}V_{2}$, $F_{5}F_{6}S_{22}V_{1}V_{2}$, $F_{5}F_{6}S_{2}V_{1}V_{2}$, $F_{25}F_{25}S_{22}S_{2}S_{4}$, $F_{25}F_{8}S_{2}S_{2}S_{4}$, $F_{25}F_{25}S_{22}S_{2}S_{2}$, $F_{25}F_{8}S_{2}S_{2}S_{2}$, $F_{8}F_{8}S_{22}S_{2}S_{4}$, $F_{8}F_{8}S_{2}S_{2}S_{4}$, $F_{8}F_{8}S_{22}S_{2}S_{2}$, $F_{8}F_{8}S_{2}S_{2}S_{2}$, $F_{9}F_{29}S_{23}V_{11}V_{18}$, $F_{9}F_{29}S_{23}V_{11}V_{1}$, $F_{5}F_{29}S_{23}V_{11}V_{18}$, $F_{5}F_{29}S_{23}V_{11}V_{1}$, $F_{9}F_{29}S_{3}V_{11}V_{18}$, $F_{9}F_{29}S_{3}V_{11}V_{1}$, $F_{5}F_{29}S_{3}V_{11}V_{18}$, $F_{5}F_{29}S_{3}V_{11}V_{1}$, $F_{3}F_{9}S_{3}V_{11}V_{1}$, $F_{3}F_{5}S_{3}V_{11}V_{1}$, $F_{25}F_{43}S_{2}V_{18}V_{1}$, $F_{43}F_{8}S_{2}V_{1}V_{1}$, $F_{23}F_{25}S_{2}V_{18}V_{1}$, $F_{23}F_{8}S_{2}V_{1}V_{1}$, $F_{25}F_{14}S_{2}V_{1}V_{1}$, $F_{8}F_{14}S_{2}V_{18}V_{1}$, $F_{8}F_{14}S_{2}V_{1}V_{1}$, $F_{25}F_{6}S_{2}V_{1}V_{1}$, $F_{6}F_{8}S_{2}V_{18}V_{1}$, $F_{6}F_{8}S_{2}V_{1}V_{1}$, $F_{26}F_{29}S_{23}V_{2}V_{2}$, $F_{22}F_{29}S_{23}V_{2}V_{2}$, $F_{9}F_{29}S_{23}V_{2}V_{2}$, $F_{5}F_{29}S_{23}V_{2}V_{2}$, $F_{26}F_{29}S_{3}V_{2}V_{2}$, $F_{22}F_{29}S_{3}V_{2}V_{2}$, $F_{9}F_{29}S_{3}V_{2}V_{2}$, $F_{5}F_{29}S_{3}V_{2}V_{2}$, $F_{3}F_{9}S_{3}V_{2}V_{2}$, $F_{3}F_{5}S_{3}V_{2}V_{2}$, $F_{25}F_{30}S_{2}V_{19}V_{2}$, $F_{8}F_{30}S_{2}V_{19}V_{2}$, $F_{25}F_{30}S_{2}V_{2}V_{2}$, $F_{8}F_{30}S_{2}V_{2}V_{2}$, $F_{4}F_{8}S_{2}V_{2}V_{2}$, $F_{25}F_{29}S_{23}S_{3}S_{4}$, $F_{8}F_{29}S_{23}S_{3}S_{4}$, $F_{25}F_{29}S_{23}S_{2}S_{3}$, $F_{8}F_{29}S_{23}S_{2}S_{3}$, $F_{25}F_{29}S_{3}S_{3}S_{4}$, $F_{8}F_{29}S_{3}S_{3}S_{4}$, $F_{25}F_{29}S_{2}S_{3}S_{3}$, $F_{8}F_{29}S_{2}S_{3}S_{3}$, $F_{3}F_{8}S_{3}S_{3}S_{4}$, $F_{3}F_{8}S_{2}S_{3}S_{3}$, $F_{43}F_{30}S_{3}V_{19}V_{1}$, $F_{14}F_{30}S_{3}V_{19}V_{1}$, $F_{23}F_{27}S_{3}V_{19}V_{1}$, $F_{6}F_{27}S_{3}V_{19}V_{1}$, $F_{43}F_{30}S_{3}V_{1}V_{2}$, $F_{14}F_{30}S_{3}V_{1}V_{2}$, $F_{23}F_{27}S_{3}V_{1}V_{2}$, $F_{6}F_{27}S_{3}V_{1}V_{2}$, $F_{4}F_{14}S_{3}V_{1}V_{2}$, $F_{1}F_{6}S_{3}V_{1}V_{2}$, $F_{9}F_{47}S_{23}V_{11}V_{18}$, $F_{9}F_{47}S_{3}V_{11}V_{18}$, $F_{5}F_{28}S_{23}V_{11}V_{18}$, $F_{5}F_{28}S_{3}V_{11}V_{18}$, $F_{9}F_{47}S_{23}V_{11}V_{1}$, $F_{9}F_{47}S_{3}V_{11}V_{1}$, $F_{5}F_{28}S_{23}V_{11}V_{1}$, $F_{5}F_{28}S_{3}V_{11}V_{1}$, $F_{11}F_{9}S_{3}V_{11}V_{1}$, $F_{2}F_{5}S_{3}V_{11}V_{1}$, $F_{26}F_{26}S_{23}V_{2}V_{2}$, $F_{26}F_{9}S_{3}V_{2}V_{2}$, $F_{22}F_{22}S_{23}V_{2}V_{2}$, $F_{22}F_{5}S_{3}V_{2}V_{2}$, $F_{9}F_{9}S_{23}V_{2}V_{2}$, $F_{9}F_{9}S_{3}V_{2}V_{2}$, $F_{5}F_{5}S_{23}V_{2}V_{2}$, $F_{5}F_{5}S_{3}V_{2}V_{2}$, $F_{24}F_{25}S_{23}S_{3}S_{4}$, $F_{24}F_{8}S_{3}S_{3}S_{4}$, $F_{24}F_{25}S_{23}S_{2}S_{3}$, $F_{24}F_{8}S_{2}S_{3}S_{3}$, $F_{25}F_{7}S_{3}S_{3}S_{4}$, $F_{7}F_{8}S_{23}S_{3}S_{4}$, $F_{7}F_{8}S_{3}S_{3}S_{4}$, $F_{25}F_{7}S_{2}S_{3}S_{3}$, $F_{7}F_{8}S_{23}S_{2}S_{3}$, $F_{7}F_{8}S_{2}S_{3}S_{3}$, $F_{9}F_{29}S_{22}V_{11}V_{19}$, $F_{9}F_{29}S_{22}V_{11}V_{2}$, $F_{5}F_{29}S_{22}V_{11}V_{19}$, $F_{5}F_{29}S_{22}V_{11}V_{2}$, $F_{9}F_{29}S_{2}V_{11}V_{19}$, $F_{9}F_{29}S_{2}V_{11}V_{2}$, $F_{5}F_{29}S_{2}V_{11}V_{19}$, $F_{5}F_{29}S_{2}V_{11}V_{2}$, $F_{3}F_{9}S_{2}V_{11}V_{2}$, $F_{3}F_{5}S_{2}V_{11}V_{2}$, $F_{25}F_{26}S_{2}V_{19}V_{2}$, $F_{26}F_{8}S_{2}V_{2}V_{2}$, $F_{25}F_{9}S_{2}V_{2}V_{2}$, $F_{8}F_{9}S_{2}V_{19}V_{2}$, $F_{8}F_{9}S_{2}V_{2}V_{2}$, $F_{24}F_{43}S_{3}V_{19}V_{1}$, $F_{23}F_{24}S_{3}V_{19}V_{1}$, $F_{24}F_{14}S_{3}V_{1}V_{2}$, $F_{24}F_{6}S_{3}V_{1}V_{2}$, $F_{43}F_{7}S_{3}V_{1}V_{2}$, $F_{23}F_{7}S_{3}V_{1}V_{2}$, $F_{7}F_{14}S_{3}V_{19}V_{1}$, $F_{7}F_{14}S_{3}V_{1}V_{2}$, $F_{6}F_{7}S_{3}V_{19}V_{1}$, $F_{6}F_{7}S_{3}V_{1}V_{2}$, $F_{26}F_{29}S_{22}V_{1}V_{2}$, $F_{9}F_{29}S_{22}V_{1}V_{2}$, $F_{5}F_{29}S_{22}V_{1}V_{2}$, $F_{26}F_{29}S_{2}V_{1}V_{2}$, $F_{22}F_{29}S_{2}V_{1}V_{2}$, $F_{9}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{9}S_{2}V_{1}V_{2}$, $F_{25}F_{47}S_{2}V_{18}V_{1}$, $F_{8}F_{47}S_{2}V_{18}V_{1}$, $F_{25}F_{28}S_{2}V_{18}V_{1}$, $F_{8}F_{28}S_{2}V_{18}V_{1}$, $F_{25}F_{47}S_{2}V_{1}V_{1}$, $F_{8}F_{47}S_{2}V_{1}V_{1}$, $F_{25}F_{28}S_{2}V_{1}V_{1}$, $F_{8}F_{28}S_{2}V_{1}V_{1}$, $F_{11}F_{8}S_{2}V_{1}V_{1}$, $F_{2}F_{8}S_{2}V_{1}V_{1}$, $F_{24}F_{30}S_{3}V_{19}V_{1}$, $F_{24}F_{27}S_{3}V_{19}V_{1}$, $F_{24}F_{30}S_{3}V_{1}V_{2}$, $F_{24}F_{27}S_{3}V_{1}V_{2}$, $F_{7}F_{30}S_{3}V_{19}V_{1}$, $F_{7}F_{27}S_{3}V_{19}V_{1}$, $F_{7}F_{30}S_{3}V_{1}V_{2}$, $F_{7}F_{27}S_{3}V_{1}V_{2}$, $F_{4}F_{7}S_{3}V_{1}V_{2}$, $F_{1}F_{7}S_{3}V_{1}V_{2}$, $F_{25}F_{29}S_{22}S_{2}S_{4}$, $F_{8}F_{29}S_{22}S_{2}S_{4}$, $F_{25}F_{29}S_{22}S_{2}S_{2}$, $F_{8}F_{29}S_{22}S_{2}S_{2}$, $F_{25}F_{29}S_{2}S_{2}S_{4}$, $F_{8}F_{29}S_{2}S_{2}S_{4}$, $F_{25}F_{29}S_{2}S_{2}S_{2}$, $F_{8}F_{29}S_{2}S_{2}S_{2}$, $F_{3}F_{8}S_{2}S_{2}S_{4}$, $F_{3}F_{8}S_{2}S_{2}S_{2}$, $F_{43}F_{47}S_{2}V_{18}V_{1}$, $F_{14}F_{47}S_{2}V_{18}V_{1}$, $F_{23}F_{28}S_{2}V_{18}V_{1}$, $F_{6}F_{28}S_{2}V_{18}V_{1}$, $F_{43}F_{47}S_{2}V_{1}V_{1}$, $F_{14}F_{47}S_{2}V_{1}V_{1}$, $F_{23}F_{28}S_{2}V_{1}V_{1}$, $F_{6}F_{28}S_{2}V_{1}V_{1}$, $F_{11}F_{14}S_{2}V_{1}V_{1}$, $F_{2}F_{6}S_{2}V_{1}V_{1}$, $F_{26}F_{30}S_{2}V_{19}V_{2}$, $F_{26}F_{30}S_{2}V_{2}V_{2}$, $F_{22}F_{27}S_{2}V_{19}V_{2}$, $F_{22}F_{27}S_{2}V_{2}V_{2}$, $F_{9}F_{30}S_{2}V_{19}V_{2}$, $F_{9}F_{30}S_{2}V_{2}V_{2}$, $F_{4}F_{9}S_{2}V_{2}V_{2}$, $F_{5}F_{27}S_{2}V_{19}V_{2}$, $F_{5}F_{27}S_{2}V_{2}V_{2}$, $F_{1}F_{5}S_{2}V_{2}V_{2}$, $F_{24}F_{29}S_{23}S_{3}S_{4}$, $F_{24}F_{29}S_{23}S_{2}S_{3}$, $F_{24}F_{29}S_{3}S_{3}S_{4}$, $F_{24}F_{29}S_{2}S_{3}S_{3}$, $F_{7}F_{29}S_{23}S_{3}S_{4}$, $F_{7}F_{29}S_{23}S_{2}S_{3}$, $F_{7}F_{29}S_{3}S_{3}S_{4}$, $F_{7}F_{29}S_{2}S_{3}S_{3}$, $F_{3}F_{7}S_{3}S_{3}S_{4}$, $F_{3}F_{7}S_{2}S_{3}S_{3}$, $F_{43}F_{29}S_{22}V_{1}V_{2}$, $F_{23}F_{29}S_{22}V_{1}V_{2}$, $F_{14}F_{29}S_{22}V_{1}V_{2}$, $F_{6}F_{29}S_{22}V_{1}V_{2}$, $F_{43}F_{29}S_{2}V_{1}V_{2}$, $F_{14}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{14}S_{2}V_{1}V_{2}$, $F_{29}F_{30}S_{22}V_{11}V_{19}$, $F_{29}F_{30}S_{22}V_{11}V_{2}$, $F_{29}F_{30}S_{2}V_{11}V_{19}$, $F_{29}F_{30}S_{2}V_{11}V_{2}$, $F_{3}F_{4}S_{2}V_{11}V_{2}$, $F_{29}F_{47}S_{23}V_{11}V_{18}$, $F_{29}F_{47}S_{3}V_{11}V_{18}$, $F_{28}F_{29}S_{23}V_{11}V_{18}$, $F_{28}F_{29}S_{3}V_{11}V_{18}$, $F_{29}F_{47}S_{23}V_{11}V_{1}$, $F_{29}F_{47}S_{3}V_{11}V_{1}$, $F_{28}F_{29}S_{23}V_{11}V_{1}$, $F_{28}F_{29}S_{3}V_{11}V_{1}$, $F_{3}F_{11}S_{3}V_{11}V_{1}$, $F_{2}F_{3}S_{3}V_{11}V_{1}$, $F_{9}F_{30}S_{22}V_{19}V_{2}$, $F_{5}F_{27}S_{22}V_{19}V_{2}$, $F_{9}F_{30}S_{22}V_{2}V_{2}$, $F_{5}F_{27}S_{22}V_{2}V_{2}$, $F_{25}F_{25}S_{22}S_{24}S_{2}$, $F_{25}F_{25}S_{22}S_{22}S_{2}$, $F_{25}F_{8}S_{24}S_{2}S_{2}$, $F_{25}F_{8}S_{22}S_{2}S_{2}$, $F_{7}F_{29}S_{22}S_{24}S_{2}$, $F_{7}F_{29}S_{24}S_{2}S_{2}$, $F_{7}F_{29}S_{22}S_{22}S_{2}$, $F_{7}F_{29}S_{22}S_{2}S_{2}$, $F_{7}F_{29}S_{22}S_{2}S_{4}$, $F_{7}F_{29}S_{2}S_{2}S_{4}$, $F_{3}F_{7}S_{2}S_{2}S_{4}$, $F_{7}F_{29}S_{2}S_{2}S_{2}$, $F_{3}F_{7}S_{2}S_{2}S_{2}$, $F_{26}F_{43}S_{22}V_{19}V_{2}$, $F_{26}F_{14}S_{2}V_{2}V_{2}$, $F_{22}F_{23}S_{22}V_{19}V_{2}$, $F_{22}F_{6}S_{2}V_{2}V_{2}$, $F_{43}F_{9}S_{2}V_{19}V_{2}$, $F_{9}F_{14}S_{22}V_{2}V_{2}$, $F_{9}F_{14}S_{2}V_{2}V_{2}$, $F_{23}F_{5}S_{2}V_{19}V_{2}$, $F_{5}F_{6}S_{22}V_{2}V_{2}$, $F_{5}F_{6}S_{2}V_{2}V_{2}$, $F_{9}F_{29}S_{23}V_{18}V_{2}$, $F_{9}F_{29}S_{23}V_{1}V_{2}$, $F_{5}F_{29}S_{23}V_{18}V_{2}$, $F_{5}F_{29}S_{23}V_{1}V_{2}$, $F_{9}F_{29}S_{3}V_{18}V_{2}$, $F_{9}F_{29}S_{3}V_{1}V_{2}$, $F_{5}F_{29}S_{3}V_{18}V_{2}$, $F_{5}F_{29}S_{3}V_{1}V_{2}$, $F_{3}F_{9}S_{3}V_{1}V_{2}$, $F_{3}F_{5}S_{3}V_{1}V_{2}$, $F_{7}F_{30}S_{2}V_{18}V_{19}$, $F_{7}F_{30}S_{2}V_{19}V_{1}$, $F_{7}F_{27}S_{2}V_{18}V_{19}$, $F_{7}F_{27}S_{2}V_{19}V_{1}$, $F_{7}F_{30}S_{2}V_{18}V_{2}$, $F_{7}F_{30}S_{2}V_{1}V_{2}$, $F_{7}F_{27}S_{2}V_{18}V_{2}$, $F_{4}F_{7}S_{2}V_{1}V_{2}$, $F_{25}F_{43}S_{2}V_{18}V_{19}$, $F_{25}F_{14}S_{2}V_{1}V_{2}$, $F_{43}F_{8}S_{2}V_{19}V_{1}$, $F_{23}F_{8}S_{2}V_{19}V_{1}$, $F_{8}F_{14}S_{2}V_{18}V_{2}$, $F_{8}F_{14}S_{2}V_{1}V_{2}$, $F_{42}F_{26}S_{23}V_{18}V_{2}$, $F_{26}F_{13}S_{3}V_{1}V_{2}$, $F_{22}F_{42}S_{23}V_{18}V_{2}$, $F_{22}F_{13}S_{3}V_{1}V_{2}$, $F_{42}F_{9}S_{23}V_{1}V_{2}$, $F_{13}F_{9}S_{3}V_{18}V_{2}$, $F_{13}F_{9}S_{3}V_{1}V_{2}$, $F_{42}F_{5}S_{23}V_{1}V_{2}$, $F_{5}F_{13}S_{3}V_{18}V_{2}$, $F_{5}F_{13}S_{3}V_{1}V_{2}$, $F_{25}F_{29}S_{23}S_{24}S_{3}$, $F_{25}F_{29}S_{22}S_{23}S_{3}$, $F_{25}F_{29}S_{24}S_{3}S_{3}$, $F_{25}F_{29}S_{22}S_{3}S_{3}$, $F_{43}F_{30}S_{3}V_{19}V_{19}$, $F_{14}F_{30}S_{3}V_{19}V_{2}$, $F_{23}F_{27}S_{3}V_{19}V_{19}$, $F_{6}F_{27}S_{3}V_{19}V_{2}$, $F_{43}F_{30}S_{3}V_{19}V_{2}$, $F_{14}F_{30}S_{3}V_{2}V_{2}$, $F_{23}F_{27}S_{3}V_{19}V_{2}$, $F_{6}F_{27}S_{3}V_{2}V_{2}$, $F_{4}F_{14}S_{3}V_{2}V_{2}$, $F_{1}F_{6}S_{3}V_{2}V_{2}$, $F_{42}F_{29}S_{23}S_{24}S_{3}$, $F_{13}F_{29}S_{24}S_{3}S_{3}$, $F_{42}F_{29}S_{22}S_{23}S_{3}$, $F_{13}F_{29}S_{22}S_{3}S_{3}$, $F_{42}F_{29}S_{23}S_{3}S_{4}$, $F_{13}F_{29}S_{3}S_{3}S_{4}$, $F_{3}F_{13}S_{3}S_{3}S_{4}$, $F_{42}F_{29}S_{23}S_{2}S_{3}$, $F_{13}F_{29}S_{2}S_{3}S_{3}$, $F_{3}F_{13}S_{2}S_{3}S_{3}$, $F_{9}F_{47}S_{23}V_{18}V_{2}$, $F_{9}F_{47}S_{3}V_{18}V_{2}$, $F_{5}F_{28}S_{23}V_{18}V_{2}$, $F_{5}F_{28}S_{3}V_{18}V_{2}$, $F_{9}F_{47}S_{23}V_{1}V_{2}$, $F_{9}F_{47}S_{3}V_{1}V_{2}$, $F_{5}F_{28}S_{23}V_{1}V_{2}$, $F_{5}F_{28}S_{3}V_{1}V_{2}$, $F_{11}F_{9}S_{3}V_{1}V_{2}$, $F_{2}F_{5}S_{3}V_{1}V_{2}$, $F_{24}F_{25}S_{23}S_{24}S_{3}$, $F_{24}F_{25}S_{22}S_{23}S_{3}$, $F_{25}F_{7}S_{24}S_{3}S_{3}$, $F_{25}F_{7}S_{22}S_{3}S_{3}$, $F_{8}F_{29}S_{23}S_{24}S_{3}$, $F_{8}F_{29}S_{24}S_{3}S_{3}$, $F_{8}F_{29}S_{22}S_{23}S_{3}$, $F_{8}F_{29}S_{22}S_{3}S_{3}$, $F_{26}F_{26}S_{23}V_{18}V_{2}$, $F_{26}F_{9}S_{3}V_{1}V_{2}$, $F_{22}F_{22}S_{23}V_{18}V_{2}$, $F_{22}F_{5}S_{3}V_{1}V_{2}$, $F_{26}F_{9}S_{3}V_{18}V_{2}$, $F_{9}F_{9}S_{23}V_{1}V_{2}$, $F_{9}F_{9}S_{3}V_{1}V_{2}$, $F_{22}F_{5}S_{3}V_{18}V_{2}$, $F_{5}F_{5}S_{23}V_{1}V_{2}$, $F_{5}F_{5}S_{3}V_{1}V_{2}$, $F_{9}F_{29}S_{22}V_{19}V_{2}$, $F_{9}F_{29}S_{22}V_{2}V_{2}$, $F_{5}F_{29}S_{22}V_{19}V_{2}$, $F_{5}F_{29}S_{22}V_{2}V_{2}$, $F_{9}F_{29}S_{2}V_{19}V_{2}$, $F_{9}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{9}S_{2}V_{2}V_{2}$, $F_{7}F_{47}S_{2}V_{18}V_{19}$, $F_{7}F_{47}S_{2}V_{18}V_{2}$, $F_{7}F_{28}S_{2}V_{18}V_{19}$, $F_{7}F_{28}S_{2}V_{18}V_{2}$, $F_{7}F_{47}S_{2}V_{19}V_{1}$, $F_{7}F_{47}S_{2}V_{1}V_{2}$, $F_{11}F_{7}S_{2}V_{1}V_{2}$, $F_{24}F_{43}S_{3}V_{19}V_{19}$, $F_{23}F_{24}S_{3}V_{19}V_{19}$, $F_{24}F_{14}S_{3}V_{2}V_{2}$, $F_{24}F_{6}S_{3}V_{2}V_{2}$, $F_{43}F_{7}S_{3}V_{19}V_{2}$, $F_{23}F_{7}S_{3}V_{19}V_{2}$, $F_{7}F_{14}S_{3}V_{19}V_{2}$, $F_{7}F_{14}S_{3}V_{2}V_{2}$, $F_{6}F_{7}S_{3}V_{19}V_{2}$, $F_{6}F_{7}S_{3}V_{2}V_{2}$, $F_{8}F_{30}S_{3}V_{19}V_{19}$, $F_{8}F_{30}S_{3}V_{19}V_{2}$, $F_{8}F_{27}S_{3}V_{19}V_{19}$, $F_{8}F_{27}S_{3}V_{19}V_{2}$, $F_{8}F_{30}S_{3}V_{2}V_{2}$, $F_{8}F_{27}S_{3}V_{2}V_{2}$, $F_{4}F_{8}S_{3}V_{2}V_{2}$, $F_{1}F_{8}S_{3}V_{2}V_{2}$, $F_{25}F_{26}S_{2}V_{18}V_{19}$, $F_{22}F_{25}S_{2}V_{18}V_{19}$, $F_{25}F_{9}S_{2}V_{1}V_{2}$, $F_{26}F_{8}S_{2}V_{18}V_{2}$, $F_{22}F_{8}S_{2}V_{18}V_{2}$, $F_{8}F_{9}S_{2}V_{19}V_{1}$, $F_{8}F_{9}S_{2}V_{1}V_{2}$, $F_{25}F_{26}S_{22}V_{19}V_{2}$, $F_{25}F_{9}S_{22}V_{2}V_{2}$, $F_{25}F_{5}S_{22}V_{2}V_{2}$, $F_{25}F_{29}S_{22}S_{24}S_{2}$, $F_{25}F_{29}S_{22}S_{22}S_{2}$, $F_{25}F_{29}S_{24}S_{2}S_{2}$, $F_{43}F_{47}S_{2}V_{18}V_{19}$, $F_{14}F_{47}S_{2}V_{18}V_{2}$, $F_{23}F_{28}S_{2}V_{18}V_{19}$, $F_{6}F_{28}S_{2}V_{18}V_{2}$, $F_{43}F_{47}S_{2}V_{19}V_{1}$, $F_{14}F_{47}S_{2}V_{1}V_{2}$, $F_{23}F_{28}S_{2}V_{19}V_{1}$, $F_{6}F_{28}S_{2}V_{1}V_{2}$, $F_{11}F_{14}S_{2}V_{1}V_{2}$, $F_{2}F_{6}S_{2}V_{1}V_{2}$, $F_{26}F_{30}S_{2}V_{18}V_{19}$, $F_{9}F_{30}S_{2}V_{19}V_{1}$, $F_{22}F_{27}S_{2}V_{18}V_{19}$, $F_{5}F_{27}S_{2}V_{19}V_{1}$, $F_{26}F_{30}S_{2}V_{18}V_{2}$, $F_{9}F_{30}S_{2}V_{1}V_{2}$, $F_{22}F_{27}S_{2}V_{18}V_{2}$, $F_{5}F_{27}S_{2}V_{1}V_{2}$, $F_{4}F_{9}S_{2}V_{1}V_{2}$, $F_{1}F_{5}S_{2}V_{1}V_{2}$, $F_{8}F_{29}S_{24}S_{2}S_{2}$, $F_{24}F_{42}S_{23}S_{24}S_{3}$, $F_{24}F_{42}S_{22}S_{23}S_{3}$, $F_{24}F_{13}S_{3}S_{3}S_{4}$, $F_{24}F_{13}S_{2}S_{3}S_{3}$, $F_{42}F_{7}S_{23}S_{3}S_{4}$, $F_{42}F_{7}S_{23}S_{2}S_{3}$, $F_{7}F_{13}S_{24}S_{3}S_{3}$, $F_{7}F_{13}S_{22}S_{3}S_{3}$, $F_{7}F_{13}S_{3}S_{3}S_{4}$, $F_{7}F_{13}S_{2}S_{3}S_{3}$, $F_{25}F_{8}S_{22}S_{2}S_{4}$, $F_{8}F_{8}S_{24}S_{2}S_{2}$, $F_{43}F_{29}S_{22}V_{19}V_{2}$, $F_{23}F_{29}S_{22}V_{19}V_{2}$, $F_{14}F_{29}S_{22}V_{2}V_{2}$, $F_{6}F_{29}S_{22}V_{2}V_{2}$, $F_{43}F_{29}S_{2}V_{19}V_{2}$, $F_{14}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{14}S_{2}V_{2}V_{2}$, $F_{42}F_{47}S_{23}V_{18}V_{2}$, $F_{13}F_{47}S_{3}V_{18}V_{2}$, $F_{42}F_{28}S_{23}V_{18}V_{2}$, $F_{13}F_{28}S_{3}V_{18}V_{2}$, $F_{42}F_{47}S_{23}V_{1}V_{2}$, $F_{13}F_{47}S_{3}V_{1}V_{2}$, $F_{42}F_{28}S_{23}V_{1}V_{2}$, $F_{13}F_{28}S_{3}V_{1}V_{2}$, $F_{11}F_{13}S_{3}V_{1}V_{2}$, $F_{2}F_{13}S_{3}V_{1}V_{2}$, $F_{26}F_{29}S_{23}V_{18}V_{2}$, $F_{22}F_{29}S_{23}V_{18}V_{2}$, $F_{26}F_{29}S_{3}V_{18}V_{2}$, $F_{22}F_{29}S_{3}V_{18}V_{2}$, $F_{25}F_{30}S_{22}V_{19}V_{2}$, $F_{25}F_{30}S_{22}V_{2}V_{2}$, $F_{9}F_{30}S_{22}S_{4}V_{19}$, $F_{5}F_{27}S_{22}S_{2}V_{19}$, $F_{26}F_{43}S_{22}S_{24}V_{1}$, $F_{43}F_{9}S_{2}S_{4}V_{1}$, $F_{22}F_{23}S_{22}S_{22}V_{1}$, $F_{26}F_{14}S_{24}S_{2}V_{1}$, $F_{9}F_{14}S_{22}S_{4}V_{1}$, $F_{9}F_{14}S_{2}S_{4}V_{1}$, $F_{22}F_{6}S_{22}S_{2}V_{1}$, $F_{7}F_{29}S_{22}S_{24}V_{1}$, $F_{7}F_{29}S_{22}S_{22}V_{1}$, $F_{7}F_{29}S_{22}S_{4}V_{1}$, $F_{25}F_{25}S_{22}S_{4}V_{19}$, $F_{25}F_{8}S_{2}S_{4}V_{19}$, $F_{25}F_{25}S_{22}S_{2}V_{19}$, $F_{25}F_{8}S_{2}S_{2}V_{19}$, $F_{9}F_{29}S_{23}S_{4}V_{18}$, $F_{9}F_{29}S_{23}S_{4}V_{1}$, $F_{5}F_{29}S_{23}S_{2}V_{18}$, $F_{5}F_{29}S_{23}S_{2}V_{1}$, $F_{9}F_{29}S_{3}S_{4}V_{18}$, $F_{9}F_{29}S_{3}S_{4}V_{1}$, $F_{5}F_{29}S_{2}S_{3}V_{18}$, $F_{3}F_{9}S_{3}S_{4}V_{1}$, $F_{7}F_{30}V_{18}V_{19}V_{1}$, $F_{7}F_{30}V_{19}V_{1}V_{1}$, $F_{7}F_{27}V_{18}V_{19}V_{1}$, $F_{7}F_{27}V_{19}V_{1}V_{1}$, $F_{7}F_{30}V_{18}V_{1}V_{2}$, $F_{7}F_{30}V_{1}V_{1}V_{2}$, $F_{7}F_{27}V_{18}V_{1}V_{2}$, $F_{7}F_{27}V_{1}V_{1}V_{2}$, $F_{4}F_{7}V_{1}V_{1}V_{2}$, $F_{1}F_{7}V_{1}V_{1}V_{2}$, $F_{25}F_{43}V_{18}V_{19}V_{1}$, $F_{23}F_{25}V_{18}V_{19}V_{1}$, $F_{25}F_{14}V_{19}V_{1}V_{1}$, $F_{25}F_{6}V_{19}V_{1}V_{1}$, $F_{23}F_{25}S_{23}S_{4}V_{18}$, $F_{25}F_{6}S_{3}S_{4}V_{1}$, $F_{23}F_{8}S_{23}S_{4}V_{1}$, $F_{6}F_{8}S_{3}S_{4}V_{18}$, $F_{6}F_{8}S_{3}S_{4}V_{1}$, $F_{23}F_{25}S_{23}S_{2}V_{18}$, $F_{25}F_{6}S_{2}S_{3}V_{1}$, $F_{23}F_{8}S_{23}S_{2}V_{1}$, $F_{6}F_{8}S_{2}S_{3}V_{18}$, $F_{6}F_{8}S_{2}S_{3}V_{1}$, $F_{26}F_{29}S_{23}S_{24}V_{2}$, $F_{22}F_{29}S_{22}S_{23}V_{2}$, $F_{26}F_{29}S_{24}S_{3}V_{2}$, $F_{22}F_{29}S_{22}S_{3}V_{2}$, $F_{25}F_{30}V_{19}V_{19}V_{2}$, $F_{25}F_{27}V_{19}V_{19}V_{2}$, $F_{23}F_{29}S_{23}S_{24}V_{2}$, $F_{6}F_{29}S_{24}S_{3}V_{2}$, $F_{23}F_{29}S_{22}S_{23}V_{2}$, $F_{6}F_{29}S_{22}S_{3}V_{2}$, $F_{23}F_{29}S_{23}S_{4}V_{2}$, $F_{6}F_{29}S_{3}S_{4}V_{2}$, $F_{3}F_{6}S_{3}S_{4}V_{2}$, $F_{23}F_{29}S_{23}S_{2}V_{2}$, $F_{6}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{6}S_{2}S_{3}V_{2}$, $F_{9}F_{47}S_{23}S_{4}V_{18}$, $F_{9}F_{47}S_{3}S_{4}V_{18}$, $F_{5}F_{28}S_{23}S_{2}V_{18}$, $F_{5}F_{28}S_{2}S_{3}V_{18}$, $F_{9}F_{47}S_{23}S_{4}V_{1}$, $F_{9}F_{47}S_{3}S_{4}V_{1}$, $F_{5}F_{28}S_{23}S_{2}V_{1}$, $F_{5}F_{28}S_{2}S_{3}V_{1}$, $F_{11}F_{9}S_{3}S_{4}V_{1}$, $F_{2}F_{5}S_{2}S_{3}V_{1}$, $F_{26}F_{26}S_{23}S_{24}V_{2}$, $F_{22}F_{22}S_{22}S_{23}V_{2}$, $F_{26}F_{9}S_{24}S_{3}V_{2}$, $F_{22}F_{5}S_{22}S_{3}V_{2}$, $F_{8}F_{29}S_{23}S_{24}V_{2}$, $F_{8}F_{29}S_{22}S_{23}V_{2}$, $F_{8}F_{29}S_{23}S_{4}V_{2}$, $F_{8}F_{29}S_{23}S_{2}V_{2}$, $F_{24}F_{25}S_{23}S_{4}V_{18}$, $F_{25}F_{7}S_{3}S_{4}V_{1}$, $F_{24}F_{8}S_{3}S_{4}V_{18}$, $F_{7}F_{8}S_{23}S_{4}V_{1}$, $F_{7}F_{8}S_{3}S_{4}V_{1}$, $F_{24}F_{25}S_{23}S_{2}V_{18}$, $F_{25}F_{7}S_{2}S_{3}V_{1}$, $F_{24}F_{8}S_{2}S_{3}V_{18}$, $F_{7}F_{8}S_{23}S_{2}V_{1}$, $F_{7}F_{8}S_{2}S_{3}V_{1}$, $F_{9}F_{29}S_{22}S_{4}V_{19}$, $F_{9}F_{29}S_{22}S_{4}V_{2}$, $F_{5}F_{29}S_{22}S_{2}V_{19}$, $F_{5}F_{29}S_{22}S_{2}V_{2}$, $F_{9}F_{29}S_{2}S_{4}V_{19}$, $F_{9}F_{29}S_{2}S_{4}V_{2}$, $F_{5}F_{29}S_{2}S_{2}V_{19}$, $F_{5}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{9}S_{2}S_{4}V_{2}$, $F_{3}F_{5}S_{2}S_{2}V_{2}$, $F_{7}F_{47}V_{18}V_{19}V_{1}$, $F_{7}F_{47}V_{18}V_{1}V_{2}$, $F_{7}F_{28}V_{18}V_{19}V_{1}$, $F_{7}F_{28}V_{18}V_{1}V_{2}$, $F_{7}F_{47}V_{19}V_{1}V_{1}$, $F_{7}F_{47}V_{1}V_{1}V_{2}$, $F_{7}F_{28}V_{19}V_{1}V_{1}$, $F_{7}F_{28}V_{1}V_{1}V_{2}$, $F_{11}F_{7}V_{1}V_{1}V_{2}$, $F_{2}F_{7}V_{1}V_{1}V_{2}$, $F_{25}F_{26}V_{19}V_{19}V_{2}$, $F_{22}F_{25}V_{19}V_{19}V_{2}$, $F_{25}F_{9}V_{19}V_{2}V_{2}$, $F_{25}F_{5}V_{19}V_{2}V_{2}$, $F_{8}F_{30}V_{19}V_{19}V_{2}$, $F_{8}F_{27}V_{19}V_{19}V_{2}$, $F_{24}F_{43}V_{18}V_{19}V_{1}$, $F_{43}F_{7}V_{1}V_{1}V_{2}$, $F_{23}F_{24}V_{18}V_{19}V_{1}$, $F_{23}F_{7}V_{1}V_{1}V_{2}$, $F_{24}F_{14}V_{18}V_{1}V_{2}$, $F_{7}F_{14}V_{19}V_{1}V_{1}$, $F_{7}F_{14}V_{1}V_{1}V_{2}$, $F_{24}F_{6}V_{18}V_{1}V_{2}$, $F_{6}F_{7}V_{19}V_{1}V_{1}$, $F_{6}F_{7}V_{1}V_{1}V_{2}$, $F_{22}F_{25}S_{22}S_{4}V_{19}$, $F_{22}F_{8}S_{22}S_{4}V_{2}$, $F_{22}F_{8}S_{22}S_{2}V_{2}$, $F_{26}F_{29}S_{22}S_{24}V_{1}$, $F_{22}F_{29}S_{22}S_{22}V_{1}$, $F_{9}F_{29}S_{22}S_{4}V_{1}$, $F_{26}F_{29}S_{24}S_{2}V_{1}$, $F_{9}F_{29}S_{2}S_{4}V_{1}$, $F_{3}F_{9}S_{2}S_{4}V_{1}$, $F_{25}F_{47}V_{18}V_{19}V_{1}$, $F_{25}F_{28}V_{18}V_{19}V_{1}$, $F_{25}F_{47}V_{19}V_{1}V_{1}$, $F_{25}F_{28}V_{19}V_{1}V_{1}$, $F_{24}F_{30}V_{18}V_{19}V_{1}$, $F_{24}F_{27}V_{18}V_{19}V_{1}$, $F_{24}F_{30}V_{18}V_{1}V_{2}$, $F_{24}F_{27}V_{18}V_{1}V_{2}$, $F_{22}F_{29}S_{22}S_{24}V_{1}$, $F_{22}F_{29}S_{22}S_{4}V_{1}$, $F_{23}F_{26}S_{23}S_{24}V_{2}$, $F_{26}F_{6}S_{3}S_{4}V_{2}$, $F_{22}F_{23}S_{22}S_{23}V_{2}$, $F_{23}F_{9}S_{23}S_{4}V_{2}$, $F_{6}F_{9}S_{24}S_{3}V_{2}$, $F_{6}F_{9}S_{3}S_{4}V_{2}$, $F_{23}F_{5}S_{23}S_{2}V_{2}$, $F_{22}F_{43}S_{22}S_{24}V_{1}$, $F_{22}F_{14}S_{22}S_{4}V_{1}$, $F_{25}F_{29}S_{22}S_{4}V_{19}$, $F_{23}F_{47}S_{23}S_{4}V_{18}$, $F_{6}F_{47}S_{3}S_{4}V_{18}$, $F_{23}F_{28}S_{23}S_{2}V_{18}$, $F_{6}F_{28}S_{2}S_{3}V_{18}$, $F_{23}F_{47}S_{23}S_{4}V_{1}$, $F_{6}F_{47}S_{3}S_{4}V_{1}$, $F_{23}F_{28}S_{23}S_{2}V_{1}$, $F_{6}F_{28}S_{2}S_{3}V_{1}$, $F_{11}F_{6}S_{3}S_{4}V_{1}$, $F_{2}F_{6}S_{2}S_{3}V_{1}$, $F_{24}F_{29}S_{23}S_{4}V_{18}$, $F_{24}F_{29}S_{23}S_{2}V_{18}$, $F_{7}F_{29}S_{23}S_{4}V_{1}$, $F_{7}F_{29}S_{23}S_{2}V_{1}$, $F_{24}F_{29}S_{3}S_{4}V_{18}$, $F_{24}F_{29}S_{2}S_{3}V_{18}$, $F_{7}F_{29}S_{3}S_{4}V_{1}$, $F_{7}F_{29}S_{2}S_{3}V_{1}$, $F_{3}F_{7}S_{3}S_{4}V_{1}$, $F_{3}F_{7}S_{2}S_{3}V_{1}$, $F_{22}F_{30}S_{22}S_{4}V_{19}$, $F_{22}F_{27}S_{22}S_{2}V_{19}$, $F_{22}F_{30}S_{22}S_{4}V_{2}$, $F_{26}F_{43}S_{22}S_{24}V_{19}$, $F_{43}F_{9}S_{2}S_{4}V_{19}$, $F_{22}F_{23}S_{22}S_{22}V_{19}$, $F_{26}F_{14}S_{24}S_{2}V_{2}$, $F_{22}F_{6}S_{22}S_{2}V_{2}$, $F_{25}F_{25}S_{22}S_{24}V_{19}$, $F_{25}F_{25}S_{22}S_{22}V_{19}$, $F_{42}F_{26}S_{23}S_{24}V_{18}$, $F_{22}F_{42}S_{22}S_{23}V_{18}$, $F_{42}F_{9}S_{23}S_{4}V_{1}$, $F_{42}F_{5}S_{23}S_{2}V_{1}$, $F_{26}F_{13}S_{24}S_{3}V_{1}$, $F_{22}F_{13}S_{22}S_{3}V_{1}$, $F_{13}F_{9}S_{3}S_{4}V_{18}$, $F_{13}F_{9}S_{3}S_{4}V_{1}$, $F_{5}F_{13}S_{2}S_{3}V_{18}$, $F_{5}F_{13}S_{2}S_{3}V_{1}$, $F_{25}F_{43}V_{18}V_{19}V_{19}$, $F_{23}F_{25}V_{18}V_{19}V_{19}$, $F_{25}F_{14}V_{19}V_{1}V_{2}$, $F_{25}F_{6}V_{19}V_{1}V_{2}$, $F_{23}F_{25}S_{23}S_{24}V_{18}$, $F_{25}F_{6}S_{24}S_{3}V_{1}$, $F_{23}F_{25}S_{22}S_{23}V_{18}$, $F_{25}F_{6}S_{22}S_{3}V_{1}$, $F_{26}F_{26}S_{23}S_{24}V_{18}$, $F_{26}F_{9}S_{3}S_{4}V_{18}$, $F_{22}F_{22}S_{22}S_{23}V_{18}$, $F_{22}F_{5}S_{2}S_{3}V_{18}$, $F_{26}F_{9}S_{24}S_{3}V_{1}$, $F_{9}F_{9}S_{23}S_{4}V_{1}$, $F_{9}F_{9}S_{3}S_{4}V_{1}$, $F_{22}F_{5}S_{22}S_{3}V_{1}$, $F_{5}F_{5}S_{23}S_{2}V_{1}$, $F_{5}F_{5}S_{2}S_{3}V_{1}$, $F_{24}F_{25}S_{23}S_{24}V_{18}$, $F_{25}F_{7}S_{24}S_{3}V_{1}$, $F_{24}F_{25}S_{22}S_{23}V_{18}$, $F_{25}F_{7}S_{22}S_{3}V_{1}$, $F_{25}F_{26}S_{22}S_{24}V_{19}$, $F_{22}F_{25}S_{22}S_{22}V_{19}$, $F_{25}F_{9}S_{22}S_{4}V_{2}$, $F_{26}F_{8}S_{24}S_{2}V_{2}$, $F_{25}F_{26}V_{18}V_{19}V_{19}$, $F_{22}F_{25}V_{18}V_{19}V_{19}$, $F_{25}F_{9}V_{19}V_{1}V_{2}$, $F_{25}F_{5}V_{19}V_{1}V_{2}$, $F_{24}F_{43}V_{18}V_{19}V_{19}$, $F_{43}F_{7}V_{19}V_{1}V_{2}$, $F_{23}F_{24}V_{18}V_{19}V_{19}$, $F_{23}F_{7}V_{19}V_{1}V_{2}$, $F_{24}F_{14}V_{18}V_{2}V_{2}$, $F_{24}F_{6}V_{18}V_{2}V_{2}$, $F_{22}F_{25}S_{22}S_{24}V_{19}$, $F_{23}F_{26}S_{23}S_{24}V_{18}$, $F_{26}F_{6}S_{3}S_{4}V_{18}$, $F_{22}F_{23}S_{22}S_{23}V_{18}$, $F_{22}F_{6}S_{2}S_{3}V_{18}$, $F_{23}F_{9}S_{23}S_{4}V_{1}$, $F_{6}F_{9}S_{24}S_{3}V_{1}$, $F_{6}F_{9}S_{3}S_{4}V_{1}$, $F_{23}F_{5}S_{23}S_{2}V_{1}$, $F_{24}F_{42}S_{23}S_{24}V_{18}$, $F_{24}F_{42}S_{22}S_{23}V_{18}$, $F_{42}F_{7}S_{23}S_{4}V_{1}$, $F_{42}F_{7}S_{23}S_{2}V_{1}$, $F_{24}F_{13}S_{3}S_{4}V_{18}$, $F_{24}F_{13}S_{2}S_{3}V_{18}$, $F_{22}F_{43}S_{22}S_{24}V_{19}$, $F_{22}F_{14}S_{22}S_{4}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{14}$} {{$F_{17}F_{47}S_{14}S_{24}S_{24}$, $F_{17}F_{47}S_{14}S_{24}S_{4}$, $F_{17}F_{28}S_{14}S_{22}S_{22}$, $F_{17}F_{28}S_{14}S_{22}S_{2}$, $F_{17}F_{47}S_{14}S_{4}S_{4}$, $F_{11}F_{17}S_{14}S_{4}S_{4}$, $F_{17}F_{28}S_{14}S_{2}S_{2}$, $F_{2}F_{17}S_{14}S_{2}S_{2}$, $F_{25}F_{25}S_{24}V_{1}V_{2}$, $F_{25}F_{25}S_{22}V_{1}V_{2}$, $F_{25}F_{8}S_{4}V_{1}V_{2}$, $F_{25}F_{8}S_{2}V_{1}V_{2}$, $F_{8}F_{8}S_{24}V_{1}V_{2}$, $F_{8}F_{8}S_{22}V_{1}V_{2}$, $F_{8}F_{8}S_{4}V_{1}V_{2}$, $F_{8}F_{8}S_{2}V_{1}V_{2}$, $F_{24}F_{42}S_{24}V_{1}V_{2}$, $F_{24}F_{42}S_{22}V_{1}V_{2}$, $F_{24}F_{13}S_{4}V_{1}V_{2}$, $F_{24}F_{13}S_{2}V_{1}V_{2}$, $F_{42}F_{7}S_{4}V_{1}V_{2}$, $F_{42}F_{7}S_{2}V_{1}V_{2}$, $F_{7}F_{13}S_{24}V_{1}V_{2}$, $F_{7}F_{13}S_{22}V_{1}V_{2}$, $F_{7}F_{13}S_{4}V_{1}V_{2}$, $F_{7}F_{13}S_{2}V_{1}V_{2}$, $F_{5}F_{30}S_{14}S_{24}S_{24}$, $F_{5}F_{30}S_{14}S_{24}S_{4}$, $F_{5}F_{27}S_{14}S_{22}S_{22}$, $F_{5}F_{27}S_{14}S_{22}S_{2}$, $F_{5}F_{30}S_{14}S_{4}S_{4}$, $F_{4}F_{5}S_{14}S_{4}S_{4}$, $F_{5}F_{27}S_{14}S_{2}S_{2}$, $F_{1}F_{5}S_{14}S_{2}S_{2}$, $F_{25}F_{47}S_{24}V_{1}V_{2}$, $F_{8}F_{47}S_{24}V_{1}V_{2}$, $F_{25}F_{28}S_{22}V_{1}V_{2}$, $F_{8}F_{28}S_{22}V_{1}V_{2}$, $F_{25}F_{47}S_{4}V_{1}V_{2}$, $F_{8}F_{47}S_{4}V_{1}V_{2}$, $F_{11}F_{8}S_{4}V_{1}V_{2}$, $F_{25}F_{28}S_{2}V_{1}V_{2}$, $F_{8}F_{28}S_{2}V_{1}V_{2}$, $F_{2}F_{8}S_{2}V_{1}V_{2}$, $F_{24}F_{30}S_{24}V_{1}V_{2}$, $F_{24}F_{27}S_{22}V_{1}V_{2}$, $F_{24}F_{30}S_{4}V_{1}V_{2}$, $F_{24}F_{27}S_{2}V_{1}V_{2}$, $F_{7}F_{30}S_{24}V_{1}V_{2}$, $F_{7}F_{27}S_{22}V_{1}V_{2}$, $F_{7}F_{30}S_{4}V_{1}V_{2}$, $F_{4}F_{7}S_{4}V_{1}V_{2}$, $F_{7}F_{27}S_{2}V_{1}V_{2}$, $F_{1}F_{7}S_{2}V_{1}V_{2}$, $F_{42}F_{47}S_{24}V_{1}V_{2}$, $F_{13}F_{47}S_{24}V_{1}V_{2}$, $F_{42}F_{28}S_{22}V_{1}V_{2}$, $F_{13}F_{28}S_{22}V_{1}V_{2}$, $F_{42}F_{47}S_{4}V_{1}V_{2}$, $F_{13}F_{47}S_{4}V_{1}V_{2}$, $F_{11}F_{13}S_{4}V_{1}V_{2}$, $F_{42}F_{28}S_{2}V_{1}V_{2}$, $F_{13}F_{28}S_{2}V_{1}V_{2}$, $F_{2}F_{13}S_{2}V_{1}V_{2}$, $F_{25}F_{30}S_{24}V_{1}V_{2}$, $F_{25}F_{27}S_{22}V_{1}V_{2}$, $F_{25}F_{30}S_{4}V_{1}V_{2}$, $F_{25}F_{27}S_{2}V_{1}V_{2}$, $F_{8}F_{30}S_{24}V_{1}V_{2}$, $F_{8}F_{27}S_{22}V_{1}V_{2}$, $F_{8}F_{30}S_{4}V_{1}V_{2}$, $F_{4}F_{8}S_{4}V_{1}V_{2}$, $F_{8}F_{27}S_{2}V_{1}V_{2}$, $F_{1}F_{8}S_{2}V_{1}V_{2}$, $F_{30}F_{47}S_{14}S_{24}S_{24}$, $F_{30}F_{47}S_{14}S_{24}S_{4}$, $F_{27}F_{28}S_{14}S_{22}S_{22}$, $F_{27}F_{28}S_{14}S_{22}S_{2}$, $F_{30}F_{47}S_{14}S_{4}S_{4}$, $F_{4}F_{11}S_{14}S_{4}S_{4}$, $F_{27}F_{28}S_{14}S_{2}S_{2}$, $F_{1}F_{2}S_{14}S_{2}S_{2}$, $F_{7}F_{47}S_{14}S_{24}V_{19}$, $F_{7}F_{47}S_{14}S_{24}V_{2}$, $F_{7}F_{28}S_{14}S_{22}V_{19}$, $F_{7}F_{28}S_{14}S_{22}V_{2}$, $F_{7}F_{47}S_{14}S_{4}V_{19}$, $F_{7}F_{47}S_{14}S_{4}V_{2}$, $F_{11}F_{7}S_{14}S_{4}V_{2}$, $F_{7}F_{28}S_{14}S_{2}V_{19}$, $F_{7}F_{28}S_{14}S_{2}V_{2}$, $F_{2}F_{7}S_{14}S_{2}V_{2}$, $F_{25}F_{26}V_{19}V_{1}V_{2}$, $F_{22}F_{25}V_{19}V_{1}V_{2}$, $F_{25}F_{9}V_{1}V_{2}V_{2}$, $F_{25}F_{5}V_{1}V_{2}V_{2}$, $F_{26}F_{8}V_{1}V_{2}V_{2}$, $F_{22}F_{8}V_{1}V_{2}V_{2}$, $F_{8}F_{9}V_{19}V_{1}V_{2}$, $F_{8}F_{9}V_{1}V_{2}V_{2}$, $F_{5}F_{8}V_{19}V_{1}V_{2}$, $F_{5}F_{8}V_{1}V_{2}V_{2}$, $F_{24}F_{43}V_{19}V_{1}V_{2}$, $F_{23}F_{24}V_{19}V_{1}V_{2}$, $F_{24}F_{14}V_{1}V_{2}V_{2}$, $F_{24}F_{6}V_{1}V_{2}V_{2}$, $F_{43}F_{7}V_{1}V_{2}V_{2}$, $F_{23}F_{7}V_{1}V_{2}V_{2}$, $F_{7}F_{14}V_{19}V_{1}V_{2}$, $F_{7}F_{14}V_{1}V_{2}V_{2}$, $F_{6}F_{7}V_{19}V_{1}V_{2}$, $F_{6}F_{7}V_{1}V_{2}V_{2}$, $F_{5}F_{29}S_{14}S_{24}V_{19}$, $F_{5}F_{29}S_{14}S_{24}V_{2}$, $F_{5}F_{29}S_{14}S_{22}V_{19}$, $F_{5}F_{29}S_{14}S_{22}V_{2}$, $F_{5}F_{29}S_{14}S_{4}V_{19}$, $F_{5}F_{29}S_{14}S_{4}V_{2}$, $F_{3}F_{5}S_{14}S_{4}V_{2}$, $F_{5}F_{29}S_{14}S_{2}V_{19}$, $F_{5}F_{29}S_{14}S_{2}V_{2}$, $F_{3}F_{5}S_{14}S_{2}V_{2}$, $F_{26}F_{47}S_{24}S_{1}V_{2}$, $F_{9}F_{47}S_{24}S_{1}V_{2}$, $F_{22}F_{28}S_{22}S_{1}V_{2}$, $F_{5}F_{28}S_{22}S_{1}V_{2}$, $F_{26}F_{47}S_{1}S_{4}V_{2}$, $F_{9}F_{47}S_{1}S_{4}V_{2}$, $F_{11}F_{9}S_{1}S_{4}V_{2}$, $F_{22}F_{28}S_{1}S_{2}V_{2}$, $F_{5}F_{28}S_{1}S_{2}V_{2}$, $F_{2}F_{5}S_{1}S_{2}V_{2}$, $F_{24}F_{29}S_{24}S_{1}V_{2}$, $F_{24}F_{29}S_{22}S_{1}V_{2}$, $F_{24}F_{29}S_{1}S_{4}V_{2}$, $F_{24}F_{29}S_{1}S_{2}V_{2}$, $F_{7}F_{29}S_{24}S_{1}V_{2}$, $F_{7}F_{29}S_{22}S_{1}V_{2}$, $F_{7}F_{29}S_{1}S_{4}V_{2}$, $F_{3}F_{7}S_{1}S_{4}V_{2}$, $F_{7}F_{29}S_{1}S_{2}V_{2}$, $F_{3}F_{7}S_{1}S_{2}V_{2}$, $F_{43}F_{47}S_{24}S_{2}V_{1}$, $F_{14}F_{47}S_{24}S_{2}V_{1}$, $F_{23}F_{28}S_{22}S_{2}V_{1}$, $F_{6}F_{28}S_{22}S_{2}V_{1}$, $F_{43}F_{47}S_{2}S_{4}V_{1}$, $F_{14}F_{47}S_{2}S_{4}V_{1}$, $F_{11}F_{14}S_{2}S_{4}V_{1}$, $F_{23}F_{28}S_{2}S_{2}V_{1}$, $F_{6}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{6}S_{2}S_{2}V_{1}$, $F_{25}F_{29}S_{24}S_{2}V_{1}$, $F_{25}F_{29}S_{22}S_{2}V_{1}$, $F_{25}F_{29}S_{2}S_{4}V_{1}$, $F_{25}F_{29}S_{2}S_{2}V_{1}$, $F_{8}F_{29}S_{24}S_{2}V_{1}$, $F_{8}F_{29}S_{22}S_{2}V_{1}$, $F_{8}F_{29}S_{2}S_{4}V_{1}$, $F_{3}F_{8}S_{2}S_{4}V_{1}$, $F_{8}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{8}S_{2}S_{2}V_{1}$, $F_{7}F_{29}S_{14}S_{24}V_{19}$, $F_{7}F_{29}S_{14}S_{22}V_{19}$, $F_{7}F_{29}S_{14}S_{4}V_{19}$, $F_{7}F_{29}S_{14}S_{2}V_{19}$, $F_{7}F_{29}S_{14}S_{24}V_{2}$, $F_{7}F_{29}S_{14}S_{22}V_{2}$, $F_{7}F_{29}S_{14}S_{4}V_{2}$, $F_{7}F_{29}S_{14}S_{2}V_{2}$, $F_{3}F_{7}S_{14}S_{4}V_{2}$, $F_{3}F_{7}S_{14}S_{2}V_{2}$, $F_{23}F_{26}S_{24}S_{1}V_{2}$, $F_{22}F_{23}S_{22}S_{1}V_{2}$, $F_{23}F_{9}S_{1}S_{4}V_{2}$, $F_{23}F_{5}S_{1}S_{2}V_{2}$, $F_{26}F_{6}S_{1}S_{4}V_{2}$, $F_{22}F_{6}S_{1}S_{2}V_{2}$, $F_{6}F_{9}S_{24}S_{1}V_{2}$, $F_{6}F_{9}S_{1}S_{4}V_{2}$, $F_{5}F_{6}S_{22}S_{1}V_{2}$, $F_{5}F_{6}S_{1}S_{2}V_{2}$, $F_{22}F_{43}S_{24}S_{2}V_{1}$, $F_{22}F_{23}S_{22}S_{2}V_{1}$, $F_{22}F_{14}S_{2}S_{4}V_{1}$, $F_{22}F_{6}S_{2}S_{2}V_{1}$, $F_{43}F_{5}S_{2}S_{4}V_{1}$, $F_{23}F_{5}S_{2}S_{2}V_{1}$, $F_{5}F_{14}S_{24}S_{2}V_{1}$, $F_{5}F_{14}S_{2}S_{4}V_{1}$, $F_{5}F_{6}S_{22}S_{2}V_{1}$, $F_{5}F_{6}S_{2}S_{2}V_{1}$, $F_{25}F_{25}S_{24}S_{2}V_{1}$, $F_{25}F_{25}S_{22}S_{2}V_{1}$, $F_{25}F_{8}S_{2}S_{4}V_{1}$, $F_{25}F_{8}S_{2}S_{2}V_{1}$, $F_{8}F_{8}S_{24}S_{2}V_{1}$, $F_{8}F_{8}S_{22}S_{2}V_{1}$, $F_{8}F_{8}S_{2}S_{4}V_{1}$, $F_{8}F_{8}S_{2}S_{2}V_{1}$, $F_{24}F_{42}S_{24}S_{1}V_{2}$, $F_{24}F_{42}S_{22}S_{1}V_{2}$, $F_{24}F_{13}S_{1}S_{4}V_{2}$, $F_{24}F_{13}S_{1}S_{2}V_{2}$, $F_{42}F_{7}S_{1}S_{4}V_{2}$, $F_{42}F_{7}S_{1}S_{2}V_{2}$, $F_{7}F_{13}S_{24}S_{1}V_{2}$, $F_{7}F_{13}S_{22}S_{1}V_{2}$, $F_{7}F_{13}S_{1}S_{4}V_{2}$, $F_{7}F_{13}S_{1}S_{2}V_{2}$, $F_{5}F_{30}S_{14}S_{24}V_{19}$, $F_{5}F_{30}S_{14}S_{4}V_{19}$, $F_{5}F_{27}S_{14}S_{22}V_{19}$, $F_{5}F_{27}S_{14}S_{2}V_{19}$, $F_{5}F_{30}S_{14}S_{24}V_{2}$, $F_{5}F_{30}S_{14}S_{4}V_{2}$, $F_{5}F_{27}S_{14}S_{22}V_{2}$, $F_{5}F_{27}S_{14}S_{2}V_{2}$, $F_{4}F_{5}S_{14}S_{4}V_{2}$, $F_{1}F_{5}S_{14}S_{2}V_{2}$, $F_{26}F_{29}V_{19}V_{1}V_{2}$, $F_{22}F_{29}V_{19}V_{1}V_{2}$, $F_{9}F_{29}V_{19}V_{1}V_{2}$, $F_{5}F_{29}V_{19}V_{1}V_{2}$, $F_{26}F_{29}V_{1}V_{2}V_{2}$, $F_{22}F_{29}V_{1}V_{2}V_{2}$, $F_{9}F_{29}V_{1}V_{2}V_{2}$, $F_{5}F_{29}V_{1}V_{2}V_{2}$, $F_{3}F_{9}V_{1}V_{2}V_{2}$, $F_{3}F_{5}V_{1}V_{2}V_{2}$, $F_{22}F_{29}S_{24}S_{2}V_{1}$, $F_{22}F_{29}S_{22}S_{2}V_{1}$, $F_{22}F_{29}S_{2}S_{4}V_{1}$, $F_{22}F_{29}S_{2}S_{2}V_{1}$, $F_{5}F_{29}S_{24}S_{2}V_{1}$, $F_{5}F_{29}S_{22}S_{2}V_{1}$, $F_{5}F_{29}S_{2}S_{4}V_{1}$, $F_{3}F_{5}S_{2}S_{4}V_{1}$, $F_{5}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{5}S_{2}S_{2}V_{1}$, $F_{25}F_{47}S_{24}S_{2}V_{1}$, $F_{8}F_{47}S_{24}S_{2}V_{1}$, $F_{25}F_{28}S_{22}S_{2}V_{1}$, $F_{8}F_{28}S_{22}S_{2}V_{1}$, $F_{25}F_{47}S_{2}S_{4}V_{1}$, $F_{8}F_{47}S_{2}S_{4}V_{1}$, $F_{11}F_{8}S_{2}S_{4}V_{1}$, $F_{25}F_{28}S_{2}S_{2}V_{1}$, $F_{8}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{8}S_{2}S_{2}V_{1}$, $F_{24}F_{30}V_{19}V_{1}V_{2}$, $F_{24}F_{27}V_{19}V_{1}V_{2}$, $F_{24}F_{30}V_{1}V_{2}V_{2}$, $F_{24}F_{27}V_{1}V_{2}V_{2}$, $F_{7}F_{30}V_{19}V_{1}V_{2}$, $F_{7}F_{27}V_{19}V_{1}V_{2}$, $F_{7}F_{30}V_{1}V_{2}V_{2}$, $F_{7}F_{27}V_{1}V_{2}V_{2}$, $F_{4}F_{7}V_{1}V_{2}V_{2}$, $F_{1}F_{7}V_{1}V_{2}V_{2}$, $F_{43}F_{29}V_{19}V_{1}V_{2}$, $F_{23}F_{29}V_{19}V_{1}V_{2}$, $F_{14}F_{29}V_{19}V_{1}V_{2}$, $F_{6}F_{29}V_{19}V_{1}V_{2}$, $F_{43}F_{29}V_{1}V_{2}V_{2}$, $F_{23}F_{29}V_{1}V_{2}V_{2}$, $F_{14}F_{29}V_{1}V_{2}V_{2}$, $F_{6}F_{29}V_{1}V_{2}V_{2}$, $F_{3}F_{14}V_{1}V_{2}V_{2}$, $F_{3}F_{6}V_{1}V_{2}V_{2}$, $F_{23}F_{29}S_{24}S_{1}V_{2}$, $F_{23}F_{29}S_{22}S_{1}V_{2}$, $F_{23}F_{29}S_{1}S_{4}V_{2}$, $F_{23}F_{29}S_{1}S_{2}V_{2}$, $F_{6}F_{29}S_{24}S_{1}V_{2}$, $F_{6}F_{29}S_{22}S_{1}V_{2}$, $F_{6}F_{29}S_{1}S_{4}V_{2}$, $F_{3}F_{6}S_{1}S_{4}V_{2}$, $F_{6}F_{29}S_{1}S_{2}V_{2}$, $F_{3}F_{6}S_{1}S_{2}V_{2}$, $F_{42}F_{47}S_{24}S_{1}V_{2}$, $F_{13}F_{47}S_{24}S_{1}V_{2}$, $F_{42}F_{28}S_{22}S_{1}V_{2}$, $F_{13}F_{28}S_{22}S_{1}V_{2}$, $F_{42}F_{47}S_{1}S_{4}V_{2}$, $F_{13}F_{47}S_{1}S_{4}V_{2}$, $F_{11}F_{13}S_{1}S_{4}V_{2}$, $F_{42}F_{28}S_{1}S_{2}V_{2}$, $F_{13}F_{28}S_{1}S_{2}V_{2}$, $F_{2}F_{13}S_{1}S_{2}V_{2}$, $F_{25}F_{30}V_{19}V_{1}V_{2}$, $F_{25}F_{27}V_{19}V_{1}V_{2}$, $F_{25}F_{30}V_{1}V_{2}V_{2}$, $F_{25}F_{27}V_{1}V_{2}V_{2}$, $F_{8}F_{30}V_{19}V_{1}V_{2}$, $F_{8}F_{27}V_{19}V_{1}V_{2}$, $F_{8}F_{30}V_{1}V_{2}V_{2}$, $F_{8}F_{27}V_{1}V_{2}V_{2}$, $F_{4}F_{8}V_{1}V_{2}V_{2}$, $F_{1}F_{8}V_{1}V_{2}V_{2}$, $F_{29}F_{29}S_{14}S_{24}V_{19}$, $F_{29}F_{29}S_{14}S_{22}V_{19}$, $F_{29}F_{29}S_{14}S_{4}V_{19}$, $F_{29}F_{29}S_{14}S_{2}V_{19}$, $F_{29}F_{29}S_{14}S_{24}V_{2}$, $F_{29}F_{29}S_{14}S_{22}V_{2}$, $F_{29}F_{29}S_{14}S_{4}V_{2}$, $F_{29}F_{29}S_{14}S_{2}V_{2}$, $F_{3}F_{3}S_{14}S_{4}V_{2}$, $F_{3}F_{3}S_{14}S_{2}V_{2}$, $F_{30}F_{47}S_{14}S_{24}V_{19}$, $F_{30}F_{47}S_{14}S_{24}V_{2}$, $F_{27}F_{28}S_{14}S_{22}V_{19}$, $F_{27}F_{28}S_{14}S_{22}V_{2}$, $F_{30}F_{47}S_{14}S_{4}V_{19}$, $F_{30}F_{47}S_{14}S_{4}V_{2}$, $F_{4}F_{11}S_{14}S_{4}V_{2}$, $F_{27}F_{28}S_{14}S_{2}V_{19}$, $F_{27}F_{28}S_{14}S_{2}V_{2}$, $F_{1}F_{2}S_{14}S_{2}V_{2}$, $F_{7}F_{47}S_{24}V_{19}V_{2}$, $F_{7}F_{47}S_{24}V_{2}V_{2}$, $F_{7}F_{28}S_{22}V_{19}V_{2}$, $F_{7}F_{28}S_{22}V_{2}V_{2}$, $F_{7}F_{47}S_{4}V_{19}V_{2}$, $F_{7}F_{47}S_{4}V_{2}V_{2}$, $F_{11}F_{7}S_{4}V_{2}V_{2}$, $F_{7}F_{28}S_{2}V_{19}V_{2}$, $F_{7}F_{28}S_{2}V_{2}V_{2}$, $F_{2}F_{7}S_{2}V_{2}V_{2}$, $F_{24}F_{43}S_{24}V_{19}V_{2}$, $F_{23}F_{24}S_{22}V_{19}V_{2}$, $F_{24}F_{14}S_{4}V_{2}V_{2}$, $F_{24}F_{6}S_{2}V_{2}V_{2}$, $F_{43}F_{7}S_{24}V_{2}V_{2}$, $F_{23}F_{7}S_{22}V_{2}V_{2}$, $F_{7}F_{14}S_{4}V_{19}V_{2}$, $F_{7}F_{14}S_{4}V_{2}V_{2}$, $F_{6}F_{7}S_{2}V_{19}V_{2}$, $F_{6}F_{7}S_{2}V_{2}V_{2}$, $F_{43}F_{47}S_{24}S_{24}S_{2}$, $F_{14}F_{47}S_{24}S_{2}S_{4}$, $F_{23}F_{28}S_{22}S_{22}S_{2}$, $F_{6}F_{28}S_{22}S_{2}S_{2}$, $F_{43}F_{47}S_{24}S_{2}S_{4}$, $F_{14}F_{47}S_{2}S_{4}S_{4}$, $F_{11}F_{14}S_{2}S_{4}S_{4}$, $F_{23}F_{28}S_{22}S_{2}S_{2}$, $F_{6}F_{28}S_{2}S_{2}S_{2}$, $F_{2}F_{6}S_{2}S_{2}S_{2}$, $F_{7}F_{29}S_{24}V_{19}V_{2}$, $F_{7}F_{29}S_{22}V_{19}V_{2}$, $F_{7}F_{29}S_{4}V_{19}V_{2}$, $F_{7}F_{29}S_{2}V_{19}V_{2}$, $F_{7}F_{29}S_{24}V_{2}V_{2}$, $F_{7}F_{29}S_{22}V_{2}V_{2}$, $F_{7}F_{29}S_{4}V_{2}V_{2}$, $F_{7}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{7}S_{4}V_{2}V_{2}$, $F_{3}F_{7}S_{2}V_{2}V_{2}$, $F_{22}F_{43}S_{24}S_{24}S_{2}$, $F_{22}F_{23}S_{22}S_{22}S_{2}$, $F_{22}F_{14}S_{2}S_{4}S_{4}$, $F_{22}F_{6}S_{2}S_{2}S_{2}$, $F_{43}F_{5}S_{24}S_{2}S_{4}$, $F_{23}F_{5}S_{22}S_{2}S_{2}$, $F_{5}F_{14}S_{24}S_{2}S_{4}$, $F_{5}F_{14}S_{2}S_{4}S_{4}$, $F_{5}F_{6}S_{22}S_{2}S_{2}$, $F_{5}F_{6}S_{2}S_{2}S_{2}$, $F_{17}F_{47}S_{24}S_{24}S_{2}$, $F_{17}F_{47}S_{24}S_{2}S_{4}$, $F_{17}F_{28}S_{22}S_{22}S_{2}$, $F_{17}F_{28}S_{22}S_{2}S_{2}$, $F_{17}F_{47}S_{2}S_{4}S_{4}$, $F_{11}F_{17}S_{2}S_{4}S_{4}$, $F_{17}F_{28}S_{2}S_{2}S_{2}$, $F_{2}F_{17}S_{2}S_{2}S_{2}$, $F_{24}F_{42}S_{24}V_{19}V_{2}$, $F_{24}F_{42}S_{22}V_{19}V_{2}$, $F_{24}F_{13}S_{4}V_{2}V_{2}$, $F_{24}F_{13}S_{2}V_{2}V_{2}$, $F_{42}F_{7}S_{4}V_{19}V_{2}$, $F_{42}F_{7}S_{2}V_{19}V_{2}$, $F_{7}F_{13}S_{24}V_{2}V_{2}$, $F_{7}F_{13}S_{22}V_{2}V_{2}$, $F_{7}F_{13}S_{4}V_{2}V_{2}$, $F_{7}F_{13}S_{2}V_{2}V_{2}$, $F_{43}F_{29}S_{24}V_{19}V_{2}$, $F_{23}F_{29}S_{22}V_{19}V_{2}$, $F_{14}F_{29}S_{4}V_{19}V_{2}$, $F_{6}F_{29}S_{2}V_{19}V_{2}$, $F_{43}F_{29}S_{24}V_{2}V_{2}$, $F_{23}F_{29}S_{22}V_{2}V_{2}$, $F_{14}F_{29}S_{4}V_{2}V_{2}$, $F_{6}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{14}S_{4}V_{2}V_{2}$, $F_{3}F_{6}S_{2}V_{2}V_{2}$, $F_{42}F_{47}S_{24}V_{19}V_{2}$, $F_{13}F_{47}S_{24}V_{2}V_{2}$, $F_{42}F_{28}S_{22}V_{19}V_{2}$, $F_{13}F_{28}S_{22}V_{2}V_{2}$, $F_{42}F_{47}S_{4}V_{19}V_{2}$, $F_{13}F_{47}S_{4}V_{2}V_{2}$, $F_{11}F_{13}S_{4}V_{2}V_{2}$, $F_{42}F_{28}S_{2}V_{19}V_{2}$, $F_{13}F_{28}S_{2}V_{2}V_{2}$, $F_{2}F_{13}S_{2}V_{2}V_{2}$, $F_{7}F_{47}S_{24}V_{19}V_{1}$, $F_{7}F_{47}S_{24}V_{1}V_{2}$, $F_{7}F_{28}S_{22}V_{19}V_{1}$, $F_{7}F_{28}S_{22}V_{1}V_{2}$, $F_{7}F_{47}S_{4}V_{19}V_{1}$, $F_{7}F_{47}S_{4}V_{1}V_{2}$, $F_{11}F_{7}S_{4}V_{1}V_{2}$, $F_{7}F_{28}S_{2}V_{19}V_{1}$, $F_{7}F_{28}S_{2}V_{1}V_{2}$, $F_{2}F_{7}S_{2}V_{1}V_{2}$, $F_{25}F_{26}S_{24}V_{19}V_{1}$, $F_{22}F_{25}S_{22}V_{19}V_{1}$, $F_{25}F_{9}S_{4}V_{1}V_{2}$, $F_{25}F_{5}S_{2}V_{1}V_{2}$, $F_{26}F_{8}S_{24}V_{1}V_{2}$, $F_{22}F_{8}S_{22}V_{1}V_{2}$, $F_{8}F_{9}S_{4}V_{19}V_{1}$, $F_{8}F_{9}S_{4}V_{1}V_{2}$, $F_{5}F_{8}S_{2}V_{19}V_{1}$, $F_{5}F_{8}S_{2}V_{1}V_{2}$, $F_{26}F_{47}S_{24}S_{24}S_{1}$, $F_{9}F_{47}S_{24}S_{1}S_{4}$, $F_{22}F_{28}S_{22}S_{22}S_{1}$, $F_{5}F_{28}S_{22}S_{1}S_{2}$, $F_{26}F_{47}S_{24}S_{1}S_{4}$, $F_{9}F_{47}S_{1}S_{4}S_{4}$, $F_{11}F_{9}S_{1}S_{4}S_{4}$, $F_{22}F_{28}S_{22}S_{1}S_{2}$, $F_{5}F_{28}S_{1}S_{2}S_{2}$, $F_{2}F_{5}S_{1}S_{2}S_{2}$, $F_{7}F_{29}S_{24}V_{19}V_{1}$, $F_{7}F_{29}S_{22}V_{19}V_{1}$, $F_{7}F_{29}S_{4}V_{19}V_{1}$, $F_{7}F_{29}S_{2}V_{19}V_{1}$, $F_{7}F_{29}S_{24}V_{1}V_{2}$, $F_{7}F_{29}S_{22}V_{1}V_{2}$, $F_{7}F_{29}S_{4}V_{1}V_{2}$, $F_{7}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{7}S_{4}V_{1}V_{2}$, $F_{3}F_{7}S_{2}V_{1}V_{2}$, $F_{23}F_{26}S_{24}S_{24}S_{1}$, $F_{22}F_{23}S_{22}S_{22}S_{1}$, $F_{23}F_{9}S_{1}S_{4}S_{4}$, $F_{23}F_{5}S_{1}S_{2}S_{2}$, $F_{26}F_{6}S_{24}S_{1}S_{4}$, $F_{22}F_{6}S_{22}S_{1}S_{2}$, $F_{6}F_{9}S_{24}S_{1}S_{4}$, $F_{6}F_{9}S_{1}S_{4}S_{4}$, $F_{5}F_{6}S_{22}S_{1}S_{2}$, $F_{5}F_{6}S_{1}S_{2}S_{2}$, $F_{17}F_{47}S_{24}S_{24}S_{1}$, $F_{17}F_{47}S_{24}S_{1}S_{4}$, $F_{17}F_{28}S_{22}S_{22}S_{1}$, $F_{17}F_{28}S_{22}S_{1}S_{2}$, $F_{17}F_{47}S_{1}S_{4}S_{4}$, $F_{11}F_{17}S_{1}S_{4}S_{4}$, $F_{17}F_{28}S_{1}S_{2}S_{2}$, $F_{2}F_{17}S_{1}S_{2}S_{2}$, $F_{25}F_{25}S_{24}V_{19}V_{1}$, $F_{25}F_{25}S_{22}V_{19}V_{1}$, $F_{25}F_{8}S_{4}V_{19}V_{1}$, $F_{25}F_{8}S_{2}V_{19}V_{1}$, $F_{26}F_{29}S_{24}V_{19}V_{1}$, $F_{22}F_{29}S_{22}V_{19}V_{1}$, $F_{9}F_{29}S_{4}V_{19}V_{1}$, $F_{5}F_{29}S_{2}V_{19}V_{1}$, $F_{26}F_{29}S_{24}V_{1}V_{2}$, $F_{22}F_{29}S_{22}V_{1}V_{2}$, $F_{9}F_{29}S_{4}V_{1}V_{2}$, $F_{5}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{9}S_{4}V_{1}V_{2}$, $F_{3}F_{5}S_{2}V_{1}V_{2}$, $F_{25}F_{47}S_{24}V_{19}V_{1}$, $F_{25}F_{28}S_{22}V_{19}V_{1}$, $F_{25}F_{47}S_{4}V_{19}V_{1}$, $F_{25}F_{28}S_{2}V_{19}V_{1}$, $F_{7}F_{30}S_{14}S_{24}V_{18}$, $F_{7}F_{30}S_{14}S_{24}V_{1}$, $F_{7}F_{27}S_{14}S_{22}V_{18}$, $F_{7}F_{27}S_{14}S_{22}V_{1}$, $F_{7}F_{30}S_{14}S_{4}V_{18}$, $F_{7}F_{30}S_{14}S_{4}V_{1}$, $F_{4}F_{7}S_{14}S_{4}V_{1}$, $F_{7}F_{27}S_{14}S_{2}V_{18}$, $F_{7}F_{27}S_{14}S_{2}V_{1}$, $F_{1}F_{7}S_{14}S_{2}V_{1}$, $F_{42}F_{26}V_{18}V_{1}V_{2}$, $F_{22}F_{42}V_{18}V_{1}V_{2}$, $F_{42}F_{9}V_{1}V_{1}V_{2}$, $F_{42}F_{5}V_{1}V_{1}V_{2}$, $F_{26}F_{13}V_{1}V_{1}V_{2}$, $F_{22}F_{13}V_{1}V_{1}V_{2}$, $F_{13}F_{9}V_{18}V_{1}V_{2}$, $F_{13}F_{9}V_{1}V_{1}V_{2}$, $F_{5}F_{13}V_{18}V_{1}V_{2}$, $F_{5}F_{13}V_{1}V_{1}V_{2}$, $F_{25}F_{43}V_{18}V_{1}V_{2}$, $F_{23}F_{25}V_{18}V_{1}V_{2}$, $F_{25}F_{14}V_{1}V_{1}V_{2}$, $F_{25}F_{6}V_{1}V_{1}V_{2}$, $F_{43}F_{8}V_{1}V_{1}V_{2}$, $F_{23}F_{8}V_{1}V_{1}V_{2}$, $F_{8}F_{14}V_{18}V_{1}V_{2}$, $F_{8}F_{14}V_{1}V_{1}V_{2}$, $F_{6}F_{8}V_{18}V_{1}V_{2}$, $F_{6}F_{8}V_{1}V_{1}V_{2}$, $F_{17}F_{29}S_{14}S_{24}V_{18}$, $F_{17}F_{29}S_{14}S_{24}V_{1}$, $F_{17}F_{29}S_{14}S_{22}V_{18}$, $F_{17}F_{29}S_{14}S_{22}V_{1}$, $F_{17}F_{29}S_{14}S_{4}V_{18}$, $F_{17}F_{29}S_{14}S_{4}V_{1}$, $F_{3}F_{17}S_{14}S_{4}V_{1}$, $F_{17}F_{29}S_{14}S_{2}V_{18}$, $F_{17}F_{29}S_{14}S_{2}V_{1}$, $F_{3}F_{17}S_{14}S_{2}V_{1}$, $F_{26}F_{30}S_{24}S_{2}V_{2}$, $F_{9}F_{30}S_{24}S_{2}V_{2}$, $F_{22}F_{27}S_{22}S_{2}V_{2}$, $F_{5}F_{27}S_{22}S_{2}V_{2}$, $F_{26}F_{30}S_{2}S_{4}V_{2}$, $F_{9}F_{30}S_{2}S_{4}V_{2}$, $F_{4}F_{9}S_{2}S_{4}V_{2}$, $F_{22}F_{27}S_{2}S_{2}V_{2}$, $F_{5}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{5}S_{2}S_{2}V_{2}$, $F_{25}F_{29}S_{24}S_{2}V_{2}$, $F_{25}F_{29}S_{22}S_{2}V_{2}$, $F_{25}F_{29}S_{2}S_{4}V_{2}$, $F_{25}F_{29}S_{2}S_{2}V_{2}$, $F_{8}F_{29}S_{24}S_{2}V_{2}$, $F_{8}F_{29}S_{22}S_{2}V_{2}$, $F_{8}F_{29}S_{2}S_{4}V_{2}$, $F_{3}F_{8}S_{2}S_{4}V_{2}$, $F_{8}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{8}S_{2}S_{2}V_{2}$, $F_{43}F_{30}S_{24}S_{3}V_{1}$, $F_{14}F_{30}S_{24}S_{3}V_{1}$, $F_{23}F_{27}S_{22}S_{3}V_{1}$, $F_{6}F_{27}S_{22}S_{3}V_{1}$, $F_{43}F_{30}S_{3}S_{4}V_{1}$, $F_{14}F_{30}S_{3}S_{4}V_{1}$, $F_{4}F_{14}S_{3}S_{4}V_{1}$, $F_{23}F_{27}S_{2}S_{3}V_{1}$, $F_{6}F_{27}S_{2}S_{3}V_{1}$, $F_{1}F_{6}S_{2}S_{3}V_{1}$, $F_{42}F_{29}S_{24}S_{3}V_{1}$, $F_{42}F_{29}S_{22}S_{3}V_{1}$, $F_{42}F_{29}S_{3}S_{4}V_{1}$, $F_{42}F_{29}S_{2}S_{3}V_{1}$, $F_{13}F_{29}S_{24}S_{3}V_{1}$, $F_{13}F_{29}S_{22}S_{3}V_{1}$, $F_{13}F_{29}S_{3}S_{4}V_{1}$, $F_{3}F_{13}S_{3}S_{4}V_{1}$, $F_{13}F_{29}S_{2}S_{3}V_{1}$, $F_{3}F_{13}S_{2}S_{3}V_{1}$, $F_{7}F_{29}S_{14}S_{24}V_{18}$, $F_{7}F_{29}S_{14}S_{22}V_{18}$, $F_{7}F_{29}S_{14}S_{4}V_{18}$, $F_{7}F_{29}S_{14}S_{2}V_{18}$, $F_{7}F_{29}S_{14}S_{24}V_{1}$, $F_{7}F_{29}S_{14}S_{22}V_{1}$, $F_{7}F_{29}S_{14}S_{4}V_{1}$, $F_{7}F_{29}S_{14}S_{2}V_{1}$, $F_{3}F_{7}S_{14}S_{4}V_{1}$, $F_{3}F_{7}S_{14}S_{2}V_{1}$, $F_{23}F_{26}S_{24}S_{2}V_{2}$, $F_{22}F_{23}S_{22}S_{2}V_{2}$, $F_{23}F_{9}S_{2}S_{4}V_{2}$, $F_{23}F_{5}S_{2}S_{2}V_{2}$, $F_{26}F_{6}S_{2}S_{4}V_{2}$, $F_{22}F_{6}S_{2}S_{2}V_{2}$, $F_{6}F_{9}S_{24}S_{2}V_{2}$, $F_{6}F_{9}S_{2}S_{4}V_{2}$, $F_{5}F_{6}S_{22}S_{2}V_{2}$, $F_{5}F_{6}S_{2}S_{2}V_{2}$, $F_{22}F_{43}S_{24}S_{3}V_{1}$, $F_{22}F_{23}S_{22}S_{3}V_{1}$, $F_{22}F_{14}S_{3}S_{4}V_{1}$, $F_{22}F_{6}S_{2}S_{3}V_{1}$, $F_{43}F_{5}S_{3}S_{4}V_{1}$, $F_{23}F_{5}S_{2}S_{3}V_{1}$, $F_{5}F_{14}S_{24}S_{3}V_{1}$, $F_{5}F_{14}S_{3}S_{4}V_{1}$, $F_{5}F_{6}S_{22}S_{3}V_{1}$, $F_{5}F_{6}S_{2}S_{3}V_{1}$, $F_{24}F_{42}S_{24}S_{3}V_{1}$, $F_{24}F_{42}S_{22}S_{3}V_{1}$, $F_{42}F_{7}S_{3}S_{4}V_{1}$, $F_{42}F_{7}S_{2}S_{3}V_{1}$, $F_{24}F_{13}S_{3}S_{4}V_{1}$, $F_{24}F_{13}S_{2}S_{3}V_{1}$, $F_{7}F_{13}S_{24}S_{3}V_{1}$, $F_{7}F_{13}S_{22}S_{3}V_{1}$, $F_{7}F_{13}S_{3}S_{4}V_{1}$, $F_{7}F_{13}S_{2}S_{3}V_{1}$, $F_{25}F_{25}S_{24}S_{2}V_{2}$, $F_{25}F_{25}S_{22}S_{2}V_{2}$, $F_{25}F_{8}S_{2}S_{4}V_{2}$, $F_{25}F_{8}S_{2}S_{2}V_{2}$, $F_{8}F_{8}S_{24}S_{2}V_{2}$, $F_{8}F_{8}S_{22}S_{2}V_{2}$, $F_{8}F_{8}S_{2}S_{4}V_{2}$, $F_{8}F_{8}S_{2}S_{2}V_{2}$, $F_{17}F_{47}S_{14}S_{24}V_{18}$, $F_{17}F_{47}S_{14}S_{4}V_{18}$, $F_{17}F_{28}S_{14}S_{22}V_{18}$, $F_{17}F_{28}S_{14}S_{2}V_{18}$, $F_{17}F_{47}S_{14}S_{24}V_{1}$, $F_{17}F_{47}S_{14}S_{4}V_{1}$, $F_{17}F_{28}S_{14}S_{22}V_{1}$, $F_{17}F_{28}S_{14}S_{2}V_{1}$, $F_{11}F_{17}S_{14}S_{4}V_{1}$, $F_{2}F_{17}S_{14}S_{2}V_{1}$, $F_{26}F_{29}V_{18}V_{1}V_{2}$, $F_{22}F_{29}V_{18}V_{1}V_{2}$, $F_{9}F_{29}V_{18}V_{1}V_{2}$, $F_{5}F_{29}V_{18}V_{1}V_{2}$, $F_{26}F_{29}V_{1}V_{1}V_{2}$, $F_{22}F_{29}V_{1}V_{1}V_{2}$, $F_{9}F_{29}V_{1}V_{1}V_{2}$, $F_{5}F_{29}V_{1}V_{1}V_{2}$, $F_{3}F_{9}V_{1}V_{1}V_{2}$, $F_{3}F_{5}V_{1}V_{1}V_{2}$, $F_{22}F_{29}S_{24}S_{3}V_{1}$, $F_{22}F_{29}S_{22}S_{3}V_{1}$, $F_{22}F_{29}S_{3}S_{4}V_{1}$, $F_{22}F_{29}S_{2}S_{3}V_{1}$, $F_{5}F_{29}S_{24}S_{3}V_{1}$, $F_{5}F_{29}S_{22}S_{3}V_{1}$, $F_{5}F_{29}S_{3}S_{4}V_{1}$, $F_{3}F_{5}S_{3}S_{4}V_{1}$, $F_{5}F_{29}S_{2}S_{3}V_{1}$, $F_{3}F_{5}S_{2}S_{3}V_{1}$, $F_{24}F_{30}S_{24}S_{3}V_{1}$, $F_{7}F_{30}S_{24}S_{3}V_{1}$, $F_{24}F_{27}S_{22}S_{3}V_{1}$, $F_{7}F_{27}S_{22}S_{3}V_{1}$, $F_{24}F_{30}S_{3}S_{4}V_{1}$, $F_{7}F_{30}S_{3}S_{4}V_{1}$, $F_{4}F_{7}S_{3}S_{4}V_{1}$, $F_{24}F_{27}S_{2}S_{3}V_{1}$, $F_{7}F_{27}S_{2}S_{3}V_{1}$, $F_{1}F_{7}S_{2}S_{3}V_{1}$, $F_{25}F_{47}V_{18}V_{1}V_{2}$, $F_{25}F_{28}V_{18}V_{1}V_{2}$, $F_{25}F_{47}V_{1}V_{1}V_{2}$, $F_{25}F_{28}V_{1}V_{1}V_{2}$, $F_{8}F_{47}V_{18}V_{1}V_{2}$, $F_{8}F_{28}V_{18}V_{1}V_{2}$, $F_{8}F_{47}V_{1}V_{1}V_{2}$, $F_{8}F_{28}V_{1}V_{1}V_{2}$, $F_{11}F_{8}V_{1}V_{1}V_{2}$, $F_{2}F_{8}V_{1}V_{1}V_{2}$, $F_{43}F_{29}V_{18}V_{1}V_{2}$, $F_{23}F_{29}V_{18}V_{1}V_{2}$, $F_{14}F_{29}V_{18}V_{1}V_{2}$, $F_{6}F_{29}V_{18}V_{1}V_{2}$, $F_{43}F_{29}V_{1}V_{1}V_{2}$, $F_{23}F_{29}V_{1}V_{1}V_{2}$, $F_{14}F_{29}V_{1}V_{1}V_{2}$, $F_{6}F_{29}V_{1}V_{1}V_{2}$, $F_{3}F_{14}V_{1}V_{1}V_{2}$, $F_{3}F_{6}V_{1}V_{1}V_{2}$, $F_{23}F_{29}S_{24}S_{2}V_{2}$, $F_{23}F_{29}S_{22}S_{2}V_{2}$, $F_{23}F_{29}S_{2}S_{4}V_{2}$, $F_{23}F_{29}S_{2}S_{2}V_{2}$, $F_{6}F_{29}S_{24}S_{2}V_{2}$, $F_{6}F_{29}S_{22}S_{2}V_{2}$, $F_{6}F_{29}S_{2}S_{4}V_{2}$, $F_{3}F_{6}S_{2}S_{4}V_{2}$, $F_{6}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{6}S_{2}S_{2}V_{2}$, $F_{25}F_{30}S_{24}S_{2}V_{2}$, $F_{8}F_{30}S_{24}S_{2}V_{2}$, $F_{25}F_{27}S_{22}S_{2}V_{2}$, $F_{8}F_{27}S_{22}S_{2}V_{2}$, $F_{25}F_{30}S_{2}S_{4}V_{2}$, $F_{8}F_{30}S_{2}S_{4}V_{2}$, $F_{4}F_{8}S_{2}S_{4}V_{2}$, $F_{25}F_{27}S_{2}S_{2}V_{2}$, $F_{8}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{8}S_{2}S_{2}V_{2}$, $F_{42}F_{47}V_{18}V_{1}V_{2}$, $F_{42}F_{28}V_{18}V_{1}V_{2}$, $F_{42}F_{47}V_{1}V_{1}V_{2}$, $F_{42}F_{28}V_{1}V_{1}V_{2}$, $F_{13}F_{47}V_{18}V_{1}V_{2}$, $F_{13}F_{28}V_{18}V_{1}V_{2}$, $F_{13}F_{47}V_{1}V_{1}V_{2}$, $F_{13}F_{28}V_{1}V_{1}V_{2}$, $F_{11}F_{13}V_{1}V_{1}V_{2}$, $F_{2}F_{13}V_{1}V_{1}V_{2}$, $F_{29}F_{29}S_{14}S_{24}V_{18}$, $F_{29}F_{29}S_{14}S_{22}V_{18}$, $F_{29}F_{29}S_{14}S_{4}V_{18}$, $F_{29}F_{29}S_{14}S_{2}V_{18}$, $F_{29}F_{29}S_{14}S_{24}V_{1}$, $F_{29}F_{29}S_{14}S_{22}V_{1}$, $F_{29}F_{29}S_{14}S_{4}V_{1}$, $F_{29}F_{29}S_{14}S_{2}V_{1}$, $F_{3}F_{3}S_{14}S_{4}V_{1}$, $F_{3}F_{3}S_{14}S_{2}V_{1}$, $F_{30}F_{47}S_{14}S_{24}V_{18}$, $F_{30}F_{47}S_{14}S_{24}V_{1}$, $F_{27}F_{28}S_{14}S_{22}V_{18}$, $F_{27}F_{28}S_{14}S_{22}V_{1}$, $F_{30}F_{47}S_{14}S_{4}V_{18}$, $F_{30}F_{47}S_{14}S_{4}V_{1}$, $F_{4}F_{11}S_{14}S_{4}V_{1}$, $F_{27}F_{28}S_{14}S_{2}V_{18}$, $F_{27}F_{28}S_{14}S_{2}V_{1}$, $F_{1}F_{2}S_{14}S_{2}V_{1}$, $F_{7}F_{30}S_{24}V_{18}V_{2}$, $F_{7}F_{27}S_{22}V_{18}V_{2}$, $F_{7}F_{30}S_{4}V_{18}V_{2}$, $F_{7}F_{27}S_{2}V_{18}V_{2}$, $F_{25}F_{43}S_{24}V_{18}V_{2}$, $F_{23}F_{25}S_{22}V_{18}V_{2}$, $F_{25}F_{14}S_{4}V_{1}V_{2}$, $F_{25}F_{6}S_{2}V_{1}V_{2}$, $F_{43}F_{8}S_{24}V_{1}V_{2}$, $F_{23}F_{8}S_{22}V_{1}V_{2}$, $F_{8}F_{14}S_{4}V_{18}V_{2}$, $F_{8}F_{14}S_{4}V_{1}V_{2}$, $F_{6}F_{8}S_{2}V_{18}V_{2}$, $F_{6}F_{8}S_{2}V_{1}V_{2}$, $F_{43}F_{30}S_{24}S_{24}S_{3}$, $F_{14}F_{30}S_{24}S_{3}S_{4}$, $F_{23}F_{27}S_{22}S_{22}S_{3}$, $F_{6}F_{27}S_{22}S_{2}S_{3}$, $F_{43}F_{30}S_{24}S_{3}S_{4}$, $F_{14}F_{30}S_{3}S_{4}S_{4}$, $F_{4}F_{14}S_{3}S_{4}S_{4}$, $F_{23}F_{27}S_{22}S_{2}S_{3}$, $F_{6}F_{27}S_{2}S_{2}S_{3}$, $F_{1}F_{6}S_{2}S_{2}S_{3}$, $F_{7}F_{29}S_{24}V_{18}V_{2}$, $F_{7}F_{29}S_{22}V_{18}V_{2}$, $F_{7}F_{29}S_{4}V_{18}V_{2}$, $F_{7}F_{29}S_{2}V_{18}V_{2}$, $F_{22}F_{43}S_{24}S_{24}S_{3}$, $F_{22}F_{23}S_{22}S_{22}S_{3}$, $F_{22}F_{14}S_{3}S_{4}S_{4}$, $F_{22}F_{6}S_{2}S_{2}S_{3}$, $F_{43}F_{5}S_{24}S_{3}S_{4}$, $F_{23}F_{5}S_{22}S_{2}S_{3}$, $F_{5}F_{14}S_{24}S_{3}S_{4}$, $F_{5}F_{14}S_{3}S_{4}S_{4}$, $F_{5}F_{6}S_{22}S_{2}S_{3}$, $F_{5}F_{6}S_{2}S_{2}S_{3}$, $F_{5}F_{30}S_{24}S_{24}S_{3}$, $F_{5}F_{30}S_{24}S_{3}S_{4}$, $F_{5}F_{27}S_{22}S_{22}S_{3}$, $F_{5}F_{27}S_{22}S_{2}S_{3}$, $F_{5}F_{30}S_{3}S_{4}S_{4}$, $F_{4}F_{5}S_{3}S_{4}S_{4}$, $F_{5}F_{27}S_{2}S_{2}S_{3}$, $F_{1}F_{5}S_{2}S_{2}S_{3}$, $F_{25}F_{25}S_{24}V_{18}V_{2}$, $F_{25}F_{25}S_{22}V_{18}V_{2}$, $F_{25}F_{8}S_{4}V_{18}V_{2}$, $F_{25}F_{8}S_{2}V_{18}V_{2}$, $F_{43}F_{29}S_{24}V_{18}V_{2}$, $F_{23}F_{29}S_{22}V_{18}V_{2}$, $F_{14}F_{29}S_{4}V_{18}V_{2}$, $F_{6}F_{29}S_{2}V_{18}V_{2}$, $F_{43}F_{29}S_{24}V_{1}V_{2}$, $F_{23}F_{29}S_{22}V_{1}V_{2}$, $F_{14}F_{29}S_{4}V_{1}V_{2}$, $F_{6}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{14}S_{4}V_{1}V_{2}$, $F_{3}F_{6}S_{2}V_{1}V_{2}$, $F_{25}F_{30}S_{24}V_{18}V_{2}$, $F_{25}F_{27}S_{22}V_{18}V_{2}$, $F_{25}F_{30}S_{4}V_{18}V_{2}$, $F_{25}F_{27}S_{2}V_{18}V_{2}$, $F_{7}F_{30}S_{24}V_{18}V_{1}$, $F_{7}F_{30}S_{24}V_{1}V_{1}$, $F_{7}F_{27}S_{22}V_{18}V_{1}$, $F_{7}F_{27}S_{22}V_{1}V_{1}$, $F_{7}F_{30}S_{4}V_{18}V_{1}$, $F_{7}F_{30}S_{4}V_{1}V_{1}$, $F_{4}F_{7}S_{4}V_{1}V_{1}$, $F_{7}F_{27}S_{2}V_{18}V_{1}$, $F_{7}F_{27}S_{2}V_{1}V_{1}$, $F_{1}F_{7}S_{2}V_{1}V_{1}$, $F_{42}F_{26}S_{24}V_{18}V_{1}$, $F_{22}F_{42}S_{22}V_{18}V_{1}$, $F_{42}F_{9}S_{4}V_{1}V_{1}$, $F_{42}F_{5}S_{2}V_{1}V_{1}$, $F_{26}F_{13}S_{24}V_{1}V_{1}$, $F_{22}F_{13}S_{22}V_{1}V_{1}$, $F_{13}F_{9}S_{4}V_{18}V_{1}$, $F_{13}F_{9}S_{4}V_{1}V_{1}$, $F_{5}F_{13}S_{2}V_{18}V_{1}$, $F_{5}F_{13}S_{2}V_{1}V_{1}$, $F_{26}F_{30}S_{24}S_{24}S_{2}$, $F_{9}F_{30}S_{24}S_{2}S_{4}$, $F_{22}F_{27}S_{22}S_{22}S_{2}$, $F_{5}F_{27}S_{22}S_{2}S_{2}$, $F_{26}F_{30}S_{24}S_{2}S_{4}$, $F_{9}F_{30}S_{2}S_{4}S_{4}$, $F_{4}F_{9}S_{2}S_{4}S_{4}$, $F_{22}F_{27}S_{22}S_{2}S_{2}$, $F_{5}F_{27}S_{2}S_{2}S_{2}$, $F_{1}F_{5}S_{2}S_{2}S_{2}$, $F_{7}F_{29}S_{24}V_{18}V_{1}$, $F_{7}F_{29}S_{22}V_{18}V_{1}$, $F_{7}F_{29}S_{4}V_{18}V_{1}$, $F_{7}F_{29}S_{2}V_{18}V_{1}$, $F_{7}F_{29}S_{24}V_{1}V_{1}$, $F_{7}F_{29}S_{22}V_{1}V_{1}$, $F_{7}F_{29}S_{4}V_{1}V_{1}$, $F_{7}F_{29}S_{2}V_{1}V_{1}$, $F_{3}F_{7}S_{4}V_{1}V_{1}$, $F_{3}F_{7}S_{2}V_{1}V_{1}$, $F_{23}F_{26}S_{24}S_{24}S_{2}$, $F_{23}F_{9}S_{2}S_{4}S_{4}$, $F_{23}F_{5}S_{2}S_{2}S_{2}$, $F_{26}F_{6}S_{24}S_{2}S_{4}$, $F_{22}F_{6}S_{22}S_{2}S_{2}$, $F_{6}F_{9}S_{24}S_{2}S_{4}$, $F_{6}F_{9}S_{2}S_{4}S_{4}$, $F_{5}F_{30}S_{24}S_{24}S_{2}$, $F_{5}F_{30}S_{24}S_{2}S_{4}$, $F_{5}F_{27}S_{22}S_{22}S_{2}$, $F_{5}F_{30}S_{2}S_{4}S_{4}$, $F_{4}F_{5}S_{2}S_{4}S_{4}$, $F_{24}F_{42}S_{24}V_{18}V_{1}$, $F_{24}F_{42}S_{22}V_{18}V_{1}$, $F_{42}F_{7}S_{4}V_{1}V_{1}$, $F_{42}F_{7}S_{2}V_{1}V_{1}$, $F_{24}F_{13}S_{4}V_{18}V_{1}$, $F_{24}F_{13}S_{2}V_{18}V_{1}$, $F_{7}F_{13}S_{24}V_{1}V_{1}$, $F_{7}F_{13}S_{22}V_{1}V_{1}$, $F_{7}F_{13}S_{4}V_{1}V_{1}$, $F_{7}F_{13}S_{2}V_{1}V_{1}$, $F_{26}F_{29}S_{24}V_{18}V_{1}$, $F_{22}F_{29}S_{22}V_{18}V_{1}$, $F_{9}F_{29}S_{4}V_{18}V_{1}$, $F_{5}F_{29}S_{2}V_{18}V_{1}$, $F_{26}F_{29}S_{24}V_{1}V_{1}$, $F_{22}F_{29}S_{22}V_{1}V_{1}$, $F_{9}F_{29}S_{4}V_{1}V_{1}$, $F_{5}F_{29}S_{2}V_{1}V_{1}$, $F_{3}F_{9}S_{4}V_{1}V_{1}$, $F_{3}F_{5}S_{2}V_{1}V_{1}$, $F_{24}F_{30}S_{24}V_{18}V_{1}$, $F_{24}F_{27}S_{22}V_{18}V_{1}$, $F_{24}F_{30}S_{4}V_{18}V_{1}$, $F_{24}F_{27}S_{2}V_{18}V_{1}$, $F_{7}F_{29}S_{14}S_{22}S_{24}$, $F_{7}F_{29}S_{14}S_{24}S_{2}$, $F_{7}F_{29}S_{14}S_{22}S_{22}$, $F_{7}F_{29}S_{14}S_{22}S_{2}$, $F_{7}F_{29}S_{14}S_{22}S_{4}$, $F_{7}F_{29}S_{14}S_{2}S_{4}$, $F_{3}F_{7}S_{14}S_{2}S_{4}$, $F_{7}F_{29}S_{14}S_{2}S_{2}$, $F_{3}F_{7}S_{14}S_{2}S_{2}$, $F_{26}F_{43}S_{22}V_{1}V_{2}$, $F_{43}F_{9}S_{2}V_{1}V_{2}$, $F_{22}F_{23}S_{22}V_{1}V_{2}$, $F_{23}F_{5}S_{2}V_{1}V_{2}$, $F_{26}F_{14}S_{2}V_{1}V_{2}$, $F_{9}F_{14}S_{22}V_{1}V_{2}$, $F_{9}F_{14}S_{2}V_{1}V_{2}$, $F_{22}F_{6}S_{2}V_{1}V_{2}$, $F_{5}F_{6}S_{22}V_{1}V_{2}$, $F_{5}F_{6}S_{2}V_{1}V_{2}$, $F_{7}F_{30}S_{14}V_{18}V_{19}$, $F_{7}F_{30}S_{14}V_{19}V_{1}$, $F_{7}F_{27}S_{14}V_{18}V_{19}$, $F_{7}F_{27}S_{14}V_{19}V_{1}$, $F_{7}F_{30}S_{14}V_{18}V_{2}$, $F_{7}F_{30}S_{14}V_{1}V_{2}$, $F_{7}F_{27}S_{14}V_{18}V_{2}$, $F_{7}F_{27}S_{14}V_{1}V_{2}$, $F_{4}F_{7}S_{14}V_{1}V_{2}$, $F_{1}F_{7}S_{14}V_{1}V_{2}$, $F_{42}F_{26}S_{1}V_{18}V_{2}$, $F_{22}F_{42}S_{1}V_{18}V_{2}$, $F_{42}F_{9}S_{1}V_{1}V_{2}$, $F_{42}F_{5}S_{1}V_{1}V_{2}$, $F_{26}F_{13}S_{1}V_{1}V_{2}$, $F_{22}F_{13}S_{1}V_{1}V_{2}$, $F_{13}F_{9}S_{1}V_{18}V_{2}$, $F_{13}F_{9}S_{1}V_{1}V_{2}$, $F_{5}F_{13}S_{1}V_{18}V_{2}$, $F_{5}F_{13}S_{1}V_{1}V_{2}$, $F_{25}F_{43}S_{2}V_{18}V_{1}$, $F_{23}F_{25}S_{2}V_{18}V_{1}$, $F_{25}F_{14}S_{2}V_{1}V_{1}$, $F_{25}F_{6}S_{2}V_{1}V_{1}$, $F_{43}F_{8}S_{2}V_{1}V_{1}$, $F_{23}F_{8}S_{2}V_{1}V_{1}$, $F_{8}F_{14}S_{2}V_{18}V_{1}$, $F_{8}F_{14}S_{2}V_{1}V_{1}$, $F_{6}F_{8}S_{2}V_{18}V_{1}$, $F_{6}F_{8}S_{2}V_{1}V_{1}$, $F_{26}F_{30}S_{2}V_{19}V_{2}$, $F_{9}F_{30}S_{2}V_{19}V_{2}$, $F_{22}F_{27}S_{2}V_{19}V_{2}$, $F_{5}F_{27}S_{2}V_{19}V_{2}$, $F_{26}F_{30}S_{2}V_{2}V_{2}$, $F_{9}F_{30}S_{2}V_{2}V_{2}$, $F_{22}F_{27}S_{2}V_{2}V_{2}$, $F_{5}F_{27}S_{2}V_{2}V_{2}$, $F_{4}F_{9}S_{2}V_{2}V_{2}$, $F_{1}F_{5}S_{2}V_{2}V_{2}$, $F_{25}F_{29}S_{24}S_{2}S_{2}$, $F_{25}F_{29}S_{22}S_{2}S_{2}$, $F_{25}F_{29}S_{2}S_{2}S_{4}$, $F_{25}F_{29}S_{2}S_{2}S_{2}$, $F_{8}F_{29}S_{24}S_{2}S_{2}$, $F_{8}F_{29}S_{22}S_{2}S_{2}$, $F_{8}F_{29}S_{2}S_{2}S_{4}$, $F_{3}F_{8}S_{2}S_{2}S_{4}$, $F_{8}F_{29}S_{2}S_{2}S_{2}$, $F_{3}F_{8}S_{2}S_{2}S_{2}$, $F_{43}F_{30}S_{3}V_{19}V_{1}$, $F_{14}F_{30}S_{3}V_{19}V_{1}$, $F_{23}F_{27}S_{3}V_{19}V_{1}$, $F_{6}F_{27}S_{3}V_{19}V_{1}$, $F_{43}F_{30}S_{3}V_{1}V_{2}$, $F_{14}F_{30}S_{3}V_{1}V_{2}$, $F_{23}F_{27}S_{3}V_{1}V_{2}$, $F_{6}F_{27}S_{3}V_{1}V_{2}$, $F_{4}F_{14}S_{3}V_{1}V_{2}$, $F_{1}F_{6}S_{3}V_{1}V_{2}$, $F_{42}F_{29}S_{24}S_{1}S_{3}$, $F_{42}F_{29}S_{22}S_{1}S_{3}$, $F_{42}F_{29}S_{1}S_{3}S_{4}$, $F_{42}F_{29}S_{1}S_{2}S_{3}$, $F_{13}F_{29}S_{24}S_{1}S_{3}$, $F_{13}F_{29}S_{22}S_{1}S_{3}$, $F_{13}F_{29}S_{1}S_{3}S_{4}$, $F_{3}F_{13}S_{1}S_{3}S_{4}$, $F_{13}F_{29}S_{1}S_{2}S_{3}$, $F_{3}F_{13}S_{1}S_{2}S_{3}$, $F_{7}F_{47}S_{14}V_{18}V_{19}$, $F_{7}F_{47}S_{14}V_{18}V_{2}$, $F_{7}F_{28}S_{14}V_{18}V_{19}$, $F_{7}F_{28}S_{14}V_{18}V_{2}$, $F_{7}F_{47}S_{14}V_{19}V_{1}$, $F_{7}F_{47}S_{14}V_{1}V_{2}$, $F_{7}F_{28}S_{14}V_{19}V_{1}$, $F_{7}F_{28}S_{14}V_{1}V_{2}$, $F_{11}F_{7}S_{14}V_{1}V_{2}$, $F_{2}F_{7}S_{14}V_{1}V_{2}$, $F_{25}F_{26}S_{2}V_{19}V_{2}$, $F_{22}F_{25}S_{2}V_{19}V_{2}$, $F_{25}F_{9}S_{2}V_{2}V_{2}$, $F_{25}F_{5}S_{2}V_{2}V_{2}$, $F_{26}F_{8}S_{2}V_{2}V_{2}$, $F_{22}F_{8}S_{2}V_{2}V_{2}$, $F_{8}F_{9}S_{2}V_{19}V_{2}$, $F_{8}F_{9}S_{2}V_{2}V_{2}$, $F_{5}F_{8}S_{2}V_{19}V_{2}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{24}F_{43}S_{3}V_{19}V_{1}$, $F_{23}F_{24}S_{3}V_{19}V_{1}$, $F_{24}F_{14}S_{3}V_{1}V_{2}$, $F_{24}F_{6}S_{3}V_{1}V_{2}$, $F_{43}F_{7}S_{3}V_{1}V_{2}$, $F_{23}F_{7}S_{3}V_{1}V_{2}$, $F_{7}F_{14}S_{3}V_{19}V_{1}$, $F_{7}F_{14}S_{3}V_{1}V_{2}$, $F_{6}F_{7}S_{3}V_{19}V_{1}$, $F_{6}F_{7}S_{3}V_{1}V_{2}$, $F_{26}F_{47}S_{1}V_{18}V_{2}$, $F_{9}F_{47}S_{1}V_{18}V_{2}$, $F_{22}F_{28}S_{1}V_{18}V_{2}$, $F_{5}F_{28}S_{1}V_{18}V_{2}$, $F_{26}F_{47}S_{1}V_{1}V_{2}$, $F_{9}F_{47}S_{1}V_{1}V_{2}$, $F_{22}F_{28}S_{1}V_{1}V_{2}$, $F_{5}F_{28}S_{1}V_{1}V_{2}$, $F_{11}F_{9}S_{1}V_{1}V_{2}$, $F_{2}F_{5}S_{1}V_{1}V_{2}$, $F_{24}F_{29}S_{24}S_{1}S_{3}$, $F_{24}F_{29}S_{22}S_{1}S_{3}$, $F_{24}F_{29}S_{1}S_{3}S_{4}$, $F_{24}F_{29}S_{1}S_{2}S_{3}$, $F_{7}F_{29}S_{24}S_{1}S_{3}$, $F_{7}F_{29}S_{22}S_{1}S_{3}$, $F_{7}F_{29}S_{1}S_{3}S_{4}$, $F_{3}F_{7}S_{1}S_{3}S_{4}$, $F_{7}F_{29}S_{1}S_{2}S_{3}$, $F_{3}F_{7}S_{1}S_{2}S_{3}$, $F_{43}F_{47}S_{2}V_{18}V_{1}$, $F_{14}F_{47}S_{2}V_{18}V_{1}$, $F_{23}F_{28}S_{2}V_{18}V_{1}$, $F_{6}F_{28}S_{2}V_{18}V_{1}$, $F_{43}F_{47}S_{2}V_{1}V_{1}$, $F_{14}F_{47}S_{2}V_{1}V_{1}$, $F_{23}F_{28}S_{2}V_{1}V_{1}$, $F_{6}F_{28}S_{2}V_{1}V_{1}$, $F_{11}F_{14}S_{2}V_{1}V_{1}$, $F_{2}F_{6}S_{2}V_{1}V_{1}$, $F_{25}F_{25}S_{24}S_{2}S_{2}$, $F_{25}F_{25}S_{22}S_{2}S_{2}$, $F_{25}F_{8}S_{2}S_{2}S_{4}$, $F_{25}F_{8}S_{2}S_{2}S_{2}$, $F_{8}F_{8}S_{24}S_{2}S_{2}$, $F_{8}F_{8}S_{22}S_{2}S_{2}$, $F_{8}F_{8}S_{2}S_{2}S_{4}$, $F_{8}F_{8}S_{2}S_{2}S_{2}$, $F_{24}F_{42}S_{24}S_{1}S_{3}$, $F_{24}F_{42}S_{22}S_{1}S_{3}$, $F_{24}F_{13}S_{1}S_{3}S_{4}$, $F_{24}F_{13}S_{1}S_{2}S_{3}$, $F_{42}F_{7}S_{1}S_{3}S_{4}$, $F_{42}F_{7}S_{1}S_{2}S_{3}$, $F_{7}F_{13}S_{24}S_{1}S_{3}$, $F_{7}F_{13}S_{22}S_{1}S_{3}$, $F_{7}F_{13}S_{1}S_{3}S_{4}$, $F_{7}F_{13}S_{1}S_{2}S_{3}$, $F_{26}F_{29}S_{22}V_{1}V_{2}$, $F_{9}F_{29}S_{22}V_{1}V_{2}$, $F_{5}F_{29}S_{22}V_{1}V_{2}$, $F_{26}F_{29}S_{2}V_{1}V_{2}$, $F_{22}F_{29}S_{2}V_{1}V_{2}$, $F_{9}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{9}S_{2}V_{1}V_{2}$, $F_{25}F_{47}S_{2}V_{18}V_{1}$, $F_{8}F_{47}S_{2}V_{18}V_{1}$, $F_{25}F_{28}S_{2}V_{18}V_{1}$, $F_{8}F_{28}S_{2}V_{18}V_{1}$, $F_{25}F_{47}S_{2}V_{1}V_{1}$, $F_{8}F_{47}S_{2}V_{1}V_{1}$, $F_{25}F_{28}S_{2}V_{1}V_{1}$, $F_{8}F_{28}S_{2}V_{1}V_{1}$, $F_{11}F_{8}S_{2}V_{1}V_{1}$, $F_{2}F_{8}S_{2}V_{1}V_{1}$, $F_{24}F_{30}S_{3}V_{19}V_{1}$, $F_{24}F_{27}S_{3}V_{19}V_{1}$, $F_{24}F_{30}S_{3}V_{1}V_{2}$, $F_{24}F_{27}S_{3}V_{1}V_{2}$, $F_{7}F_{30}S_{3}V_{19}V_{1}$, $F_{7}F_{27}S_{3}V_{19}V_{1}$, $F_{7}F_{30}S_{3}V_{1}V_{2}$, $F_{7}F_{27}S_{3}V_{1}V_{2}$, $F_{4}F_{7}S_{3}V_{1}V_{2}$, $F_{1}F_{7}S_{3}V_{1}V_{2}$, $F_{43}F_{29}S_{22}V_{1}V_{2}$, $F_{14}F_{29}S_{22}V_{1}V_{2}$, $F_{6}F_{29}S_{22}V_{1}V_{2}$, $F_{43}F_{29}S_{2}V_{1}V_{2}$, $F_{23}F_{29}S_{2}V_{1}V_{2}$, $F_{14}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{14}S_{2}V_{1}V_{2}$, $F_{42}F_{47}S_{1}V_{18}V_{2}$, $F_{13}F_{47}S_{1}V_{18}V_{2}$, $F_{42}F_{28}S_{1}V_{18}V_{2}$, $F_{13}F_{28}S_{1}V_{18}V_{2}$, $F_{42}F_{47}S_{1}V_{1}V_{2}$, $F_{13}F_{47}S_{1}V_{1}V_{2}$, $F_{42}F_{28}S_{1}V_{1}V_{2}$, $F_{13}F_{28}S_{1}V_{1}V_{2}$, $F_{11}F_{13}S_{1}V_{1}V_{2}$, $F_{2}F_{13}S_{1}V_{1}V_{2}$, $F_{25}F_{30}S_{2}V_{19}V_{2}$, $F_{25}F_{27}S_{2}V_{19}V_{2}$, $F_{25}F_{30}S_{2}V_{2}V_{2}$, $F_{25}F_{27}S_{2}V_{2}V_{2}$, $F_{8}F_{30}S_{2}V_{19}V_{2}$, $F_{8}F_{27}S_{2}V_{19}V_{2}$, $F_{8}F_{30}S_{2}V_{2}V_{2}$, $F_{8}F_{27}S_{2}V_{2}V_{2}$, $F_{4}F_{8}S_{2}V_{2}V_{2}$, $F_{1}F_{8}S_{2}V_{2}V_{2}$, $F_{29}F_{29}S_{14}S_{22}S_{24}$, $F_{29}F_{29}S_{14}S_{22}S_{22}$, $F_{29}F_{29}S_{14}S_{22}S_{4}$, $F_{29}F_{29}S_{14}S_{22}S_{2}$, $F_{29}F_{29}S_{14}S_{24}S_{2}$, $F_{29}F_{29}S_{14}S_{2}S_{4}$, $F_{29}F_{29}S_{14}S_{2}S_{2}$, $F_{3}F_{3}S_{14}S_{2}S_{4}$, $F_{3}F_{3}S_{14}S_{2}S_{2}$, $F_{30}F_{47}S_{14}V_{18}V_{19}$, $F_{30}F_{47}S_{14}V_{18}V_{2}$, $F_{27}F_{28}S_{14}V_{18}V_{19}$, $F_{27}F_{28}S_{14}V_{18}V_{2}$, $F_{30}F_{47}S_{14}V_{19}V_{1}$, $F_{30}F_{47}S_{14}V_{1}V_{2}$, $F_{27}F_{28}S_{14}V_{19}V_{1}$, $F_{27}F_{28}S_{14}V_{1}V_{2}$, $F_{4}F_{11}S_{14}V_{1}V_{2}$, $F_{1}F_{2}S_{14}V_{1}V_{2}$, $F_{7}F_{29}S_{22}S_{24}V_{2}$, $F_{7}F_{29}S_{24}S_{2}V_{2}$, $F_{7}F_{29}S_{22}S_{22}V_{2}$, $F_{7}F_{29}S_{22}S_{2}V_{2}$, $F_{7}F_{29}S_{22}S_{4}V_{2}$, $F_{7}F_{29}S_{2}S_{4}V_{2}$, $F_{3}F_{7}S_{2}S_{4}V_{2}$, $F_{7}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{7}S_{2}S_{2}V_{2}$, $F_{26}F_{43}S_{22}S_{24}V_{2}$, $F_{26}F_{14}S_{2}S_{4}V_{2}$, $F_{22}F_{23}S_{22}S_{22}V_{2}$, $F_{43}F_{9}S_{24}S_{2}V_{2}$, $F_{9}F_{14}S_{22}S_{4}V_{2}$, $F_{9}F_{14}S_{2}S_{4}V_{2}$, $F_{23}F_{5}S_{22}S_{2}V_{2}$, $F_{7}F_{30}V_{18}V_{19}V_{2}$, $F_{7}F_{27}V_{18}V_{19}V_{2}$, $F_{7}F_{30}V_{18}V_{2}V_{2}$, $F_{7}F_{27}V_{18}V_{2}V_{2}$, $F_{25}F_{43}S_{24}S_{2}V_{18}$, $F_{23}F_{25}S_{22}S_{2}V_{18}$, $F_{25}F_{14}S_{2}S_{4}V_{1}$, $F_{25}F_{6}S_{2}S_{2}V_{1}$, $F_{43}F_{8}S_{24}S_{2}V_{1}$, $F_{23}F_{8}S_{22}S_{2}V_{1}$, $F_{8}F_{14}S_{2}S_{4}V_{18}$, $F_{8}F_{14}S_{2}S_{4}V_{1}$, $F_{6}F_{8}S_{2}S_{2}V_{18}$, $F_{6}F_{8}S_{2}S_{2}V_{1}$, $F_{17}F_{29}S_{24}S_{2}V_{18}$, $F_{17}F_{29}S_{24}S_{2}V_{1}$, $F_{17}F_{29}S_{22}S_{2}V_{18}$, $F_{17}F_{29}S_{22}S_{2}V_{1}$, $F_{17}F_{29}S_{2}S_{4}V_{18}$, $F_{17}F_{29}S_{2}S_{4}V_{1}$, $F_{3}F_{17}S_{2}S_{4}V_{1}$, $F_{17}F_{29}S_{2}S_{2}V_{18}$, $F_{17}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{17}S_{2}S_{2}V_{1}$, $F_{42}F_{26}V_{18}V_{19}V_{2}$, $F_{26}F_{13}V_{1}V_{2}V_{2}$, $F_{22}F_{42}V_{18}V_{19}V_{2}$, $F_{22}F_{13}V_{1}V_{2}V_{2}$, $F_{42}F_{9}V_{19}V_{1}V_{2}$, $F_{13}F_{9}V_{18}V_{2}V_{2}$, $F_{13}F_{9}V_{1}V_{2}V_{2}$, $F_{42}F_{5}V_{19}V_{1}V_{2}$, $F_{5}F_{13}V_{18}V_{2}V_{2}$, $F_{5}F_{13}V_{1}V_{2}V_{2}$, $F_{43}F_{30}S_{24}S_{3}V_{19}$, $F_{14}F_{30}S_{3}S_{4}V_{19}$, $F_{23}F_{27}S_{22}S_{3}V_{19}$, $F_{6}F_{27}S_{2}S_{3}V_{19}$, $F_{43}F_{30}S_{24}S_{3}V_{2}$, $F_{14}F_{30}S_{3}S_{4}V_{2}$, $F_{23}F_{27}S_{22}S_{3}V_{2}$, $F_{6}F_{27}S_{2}S_{3}V_{2}$, $F_{4}F_{14}S_{3}S_{4}V_{2}$, $F_{1}F_{6}S_{2}S_{3}V_{2}$, $F_{42}F_{29}S_{24}S_{3}V_{19}$, $F_{13}F_{29}S_{24}S_{3}V_{2}$, $F_{42}F_{29}S_{22}S_{3}V_{19}$, $F_{13}F_{29}S_{22}S_{3}V_{2}$, $F_{42}F_{29}S_{3}S_{4}V_{19}$, $F_{13}F_{29}S_{3}S_{4}V_{2}$, $F_{3}F_{13}S_{3}S_{4}V_{2}$, $F_{42}F_{29}S_{2}S_{3}V_{19}$, $F_{13}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{13}S_{2}S_{3}V_{2}$, $F_{7}F_{47}V_{18}V_{19}V_{2}$, $F_{7}F_{47}V_{18}V_{2}V_{2}$, $F_{7}F_{28}V_{18}V_{19}V_{2}$, $F_{7}F_{28}V_{18}V_{2}V_{2}$, $F_{7}F_{47}V_{19}V_{1}V_{2}$, $F_{7}F_{47}V_{1}V_{2}V_{2}$, $F_{7}F_{28}V_{19}V_{1}V_{2}$, $F_{7}F_{28}V_{1}V_{2}V_{2}$, $F_{11}F_{7}V_{1}V_{2}V_{2}$, $F_{2}F_{7}V_{1}V_{2}V_{2}$, $F_{24}F_{43}S_{24}S_{3}V_{19}$, $F_{23}F_{24}S_{22}S_{3}V_{19}$, $F_{24}F_{14}S_{3}S_{4}V_{2}$, $F_{24}F_{6}S_{2}S_{3}V_{2}$, $F_{43}F_{7}S_{24}S_{3}V_{2}$, $F_{23}F_{7}S_{22}S_{3}V_{2}$, $F_{7}F_{14}S_{3}S_{4}V_{19}$, $F_{7}F_{14}S_{3}S_{4}V_{2}$, $F_{6}F_{7}S_{2}S_{3}V_{19}$, $F_{6}F_{7}S_{2}S_{3}V_{2}$, $F_{5}F_{29}S_{24}S_{3}V_{19}$, $F_{5}F_{29}S_{24}S_{3}V_{2}$, $F_{5}F_{29}S_{22}S_{3}V_{19}$, $F_{5}F_{29}S_{22}S_{3}V_{2}$, $F_{5}F_{29}S_{3}S_{4}V_{19}$, $F_{5}F_{29}S_{3}S_{4}V_{2}$, $F_{3}F_{5}S_{3}S_{4}V_{2}$, $F_{5}F_{29}S_{2}S_{3}V_{19}$, $F_{5}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{5}S_{2}S_{3}V_{2}$, $F_{25}F_{26}V_{18}V_{19}V_{2}$, $F_{22}F_{25}V_{18}V_{19}V_{2}$, $F_{25}F_{9}V_{18}V_{2}V_{2}$, $F_{25}F_{5}V_{18}V_{2}V_{2}$, $F_{43}F_{47}S_{24}S_{2}V_{18}$, $F_{14}F_{47}S_{2}S_{4}V_{18}$, $F_{23}F_{28}S_{22}S_{2}V_{18}$, $F_{6}F_{28}S_{2}S_{2}V_{18}$, $F_{25}F_{29}S_{24}S_{2}V_{18}$, $F_{25}F_{29}S_{22}S_{2}V_{18}$, $F_{25}F_{29}S_{2}S_{4}V_{18}$, $F_{25}F_{29}S_{2}S_{2}V_{18}$, $F_{17}F_{47}S_{24}S_{2}V_{18}$, $F_{17}F_{47}S_{2}S_{4}V_{18}$, $F_{17}F_{28}S_{22}S_{2}V_{18}$, $F_{17}F_{28}S_{2}S_{2}V_{18}$, $F_{17}F_{47}S_{24}S_{2}V_{1}$, $F_{17}F_{47}S_{2}S_{4}V_{1}$, $F_{17}F_{28}S_{22}S_{2}V_{1}$, $F_{17}F_{28}S_{2}S_{2}V_{1}$, $F_{11}F_{17}S_{2}S_{4}V_{1}$, $F_{2}F_{17}S_{2}S_{2}V_{1}$, $F_{24}F_{42}S_{24}S_{3}V_{19}$, $F_{24}F_{42}S_{22}S_{3}V_{19}$, $F_{24}F_{13}S_{3}S_{4}V_{2}$, $F_{24}F_{13}S_{2}S_{3}V_{2}$, $F_{42}F_{7}S_{3}S_{4}V_{19}$, $F_{42}F_{7}S_{2}S_{3}V_{19}$, $F_{7}F_{13}S_{24}S_{3}V_{2}$, $F_{7}F_{13}S_{22}S_{3}V_{2}$, $F_{7}F_{13}S_{3}S_{4}V_{2}$, $F_{7}F_{13}S_{2}S_{3}V_{2}$, $F_{5}F_{30}S_{24}S_{3}V_{19}$, $F_{5}F_{30}S_{3}S_{4}V_{19}$, $F_{5}F_{27}S_{22}S_{3}V_{19}$, $F_{5}F_{27}S_{2}S_{3}V_{19}$, $F_{5}F_{30}S_{24}S_{3}V_{2}$, $F_{5}F_{30}S_{3}S_{4}V_{2}$, $F_{5}F_{27}S_{22}S_{3}V_{2}$, $F_{5}F_{27}S_{2}S_{3}V_{2}$, $F_{4}F_{5}S_{3}S_{4}V_{2}$, $F_{1}F_{5}S_{2}S_{3}V_{2}$, $F_{25}F_{25}S_{24}S_{2}V_{18}$, $F_{25}F_{25}S_{22}S_{2}V_{18}$, $F_{25}F_{8}S_{2}S_{4}V_{18}$, $F_{25}F_{8}S_{2}S_{2}V_{18}$, $F_{23}F_{26}S_{22}S_{24}V_{2}$, $F_{23}F_{9}S_{22}S_{4}V_{2}$, $F_{43}F_{29}S_{22}S_{24}V_{2}$, $F_{23}F_{29}S_{22}S_{22}V_{2}$, $F_{14}F_{29}S_{22}S_{4}V_{2}$, $F_{43}F_{29}S_{24}S_{2}V_{2}$, $F_{14}F_{29}S_{2}S_{4}V_{2}$, $F_{3}F_{14}S_{2}S_{4}V_{2}$, $F_{42}F_{47}V_{18}V_{19}V_{2}$, $F_{13}F_{47}V_{18}V_{2}V_{2}$, $F_{42}F_{28}V_{18}V_{19}V_{2}$, $F_{13}F_{28}V_{18}V_{2}V_{2}$, $F_{42}F_{47}V_{19}V_{1}V_{2}$, $F_{13}F_{47}V_{1}V_{2}V_{2}$, $F_{42}F_{28}V_{19}V_{1}V_{2}$, $F_{13}F_{28}V_{1}V_{2}V_{2}$, $F_{11}F_{13}V_{1}V_{2}V_{2}$, $F_{2}F_{13}V_{1}V_{2}V_{2}$, $F_{25}F_{30}V_{18}V_{19}V_{2}$, $F_{25}F_{27}V_{18}V_{19}V_{2}$, $F_{25}F_{30}V_{18}V_{2}V_{2}$, $F_{25}F_{27}V_{18}V_{2}V_{2}$, $F_{23}F_{29}S_{22}S_{24}V_{2}$, $F_{23}F_{29}S_{22}S_{4}V_{2}$, $F_{7}F_{29}S_{22}S_{24}V_{1}$, $F_{7}F_{29}S_{24}S_{2}V_{1}$, $F_{7}F_{29}S_{22}S_{22}V_{1}$, $F_{7}F_{29}S_{22}S_{2}V_{1}$, $F_{7}F_{29}S_{22}S_{4}V_{1}$, $F_{7}F_{29}S_{2}S_{4}V_{1}$, $F_{3}F_{7}S_{2}S_{4}V_{1}$, $F_{7}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{7}S_{2}S_{2}V_{1}$, $F_{26}F_{43}S_{22}S_{24}V_{1}$, $F_{43}F_{9}S_{2}S_{4}V_{1}$, $F_{22}F_{23}S_{22}S_{22}V_{1}$, $F_{26}F_{14}S_{24}S_{2}V_{1}$, $F_{9}F_{14}S_{22}S_{4}V_{1}$, $F_{9}F_{14}S_{2}S_{4}V_{1}$, $F_{22}F_{6}S_{22}S_{2}V_{1}$, $F_{7}F_{30}V_{18}V_{19}V_{1}$, $F_{7}F_{30}V_{19}V_{1}V_{1}$, $F_{7}F_{27}V_{18}V_{19}V_{1}$, $F_{7}F_{27}V_{19}V_{1}V_{1}$, $F_{7}F_{30}V_{18}V_{1}V_{2}$, $F_{7}F_{30}V_{1}V_{1}V_{2}$, $F_{7}F_{27}V_{18}V_{1}V_{2}$, $F_{7}F_{27}V_{1}V_{1}V_{2}$, $F_{4}F_{7}V_{1}V_{1}V_{2}$, $F_{1}F_{7}V_{1}V_{1}V_{2}$, $F_{42}F_{26}S_{24}S_{1}V_{18}$, $F_{22}F_{42}S_{22}S_{1}V_{18}$, $F_{42}F_{9}S_{1}S_{4}V_{1}$, $F_{42}F_{5}S_{1}S_{2}V_{1}$, $F_{26}F_{13}S_{24}S_{1}V_{1}$, $F_{22}F_{13}S_{22}S_{1}V_{1}$, $F_{13}F_{9}S_{1}S_{4}V_{18}$, $F_{13}F_{9}S_{1}S_{4}V_{1}$, $F_{5}F_{13}S_{1}S_{2}V_{18}$, $F_{5}F_{13}S_{1}S_{2}V_{1}$, $F_{17}F_{29}S_{24}S_{1}V_{18}$, $F_{17}F_{29}S_{24}S_{1}V_{1}$, $F_{17}F_{29}S_{22}S_{1}V_{18}$, $F_{17}F_{29}S_{22}S_{1}V_{1}$, $F_{17}F_{29}S_{1}S_{4}V_{18}$, $F_{17}F_{29}S_{1}S_{4}V_{1}$, $F_{3}F_{17}S_{1}S_{4}V_{1}$, $F_{17}F_{29}S_{1}S_{2}V_{18}$, $F_{17}F_{29}S_{1}S_{2}V_{1}$, $F_{3}F_{17}S_{1}S_{2}V_{1}$, $F_{25}F_{43}V_{18}V_{19}V_{1}$, $F_{23}F_{25}V_{18}V_{19}V_{1}$, $F_{25}F_{14}V_{19}V_{1}V_{1}$, $F_{25}F_{6}V_{19}V_{1}V_{1}$, $F_{26}F_{30}S_{24}S_{2}V_{19}$, $F_{9}F_{30}S_{2}S_{4}V_{19}$, $F_{22}F_{27}S_{22}S_{2}V_{19}$, $F_{5}F_{27}S_{2}S_{2}V_{19}$, $F_{25}F_{29}S_{24}S_{2}V_{19}$, $F_{25}F_{29}S_{22}S_{2}V_{19}$, $F_{25}F_{29}S_{2}S_{4}V_{19}$, $F_{25}F_{29}S_{2}S_{2}V_{19}$, $F_{7}F_{47}V_{18}V_{19}V_{1}$, $F_{7}F_{47}V_{18}V_{1}V_{2}$, $F_{7}F_{28}V_{18}V_{19}V_{1}$, $F_{7}F_{28}V_{18}V_{1}V_{2}$, $F_{7}F_{47}V_{19}V_{1}V_{1}$, $F_{7}F_{47}V_{1}V_{1}V_{2}$, $F_{7}F_{28}V_{19}V_{1}V_{1}$, $F_{7}F_{28}V_{1}V_{1}V_{2}$, $F_{11}F_{7}V_{1}V_{1}V_{2}$, $F_{2}F_{7}V_{1}V_{1}V_{2}$, $F_{25}F_{26}S_{24}S_{2}V_{19}$, $F_{22}F_{25}S_{22}S_{2}V_{19}$, $F_{25}F_{9}S_{2}S_{4}V_{2}$, $F_{25}F_{5}S_{2}S_{2}V_{2}$, $F_{26}F_{8}S_{24}S_{2}V_{2}$, $F_{22}F_{8}S_{22}S_{2}V_{2}$, $F_{8}F_{9}S_{2}S_{4}V_{19}$, $F_{8}F_{9}S_{2}S_{4}V_{2}$, $F_{5}F_{8}S_{2}S_{2}V_{19}$, $F_{5}F_{8}S_{2}S_{2}V_{2}$, $F_{5}F_{29}S_{24}S_{2}V_{19}$, $F_{5}F_{29}S_{24}S_{2}V_{2}$, $F_{5}F_{29}S_{22}S_{2}V_{19}$, $F_{5}F_{29}S_{22}S_{2}V_{2}$, $F_{5}F_{29}S_{2}S_{4}V_{19}$, $F_{5}F_{29}S_{2}S_{4}V_{2}$, $F_{3}F_{5}S_{2}S_{4}V_{2}$, $F_{5}F_{29}S_{2}S_{2}V_{19}$, $F_{5}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{5}S_{2}S_{2}V_{2}$, $F_{24}F_{43}V_{18}V_{19}V_{1}$, $F_{43}F_{7}V_{1}V_{1}V_{2}$, $F_{23}F_{24}V_{18}V_{19}V_{1}$, $F_{23}F_{7}V_{1}V_{1}V_{2}$, $F_{24}F_{14}V_{18}V_{1}V_{2}$, $F_{7}F_{14}V_{19}V_{1}V_{1}$, $F_{7}F_{14}V_{1}V_{1}V_{2}$, $F_{24}F_{6}V_{18}V_{1}V_{2}$, $F_{6}F_{7}V_{19}V_{1}V_{1}$, $F_{6}F_{7}V_{1}V_{1}V_{2}$, $F_{26}F_{47}S_{24}S_{1}V_{18}$, $F_{9}F_{47}S_{1}S_{4}V_{18}$, $F_{22}F_{28}S_{22}S_{1}V_{18}$, $F_{5}F_{28}S_{1}S_{2}V_{18}$, $F_{26}F_{47}S_{24}S_{1}V_{1}$, $F_{9}F_{47}S_{1}S_{4}V_{1}$, $F_{22}F_{28}S_{22}S_{1}V_{1}$, $F_{5}F_{28}S_{1}S_{2}V_{1}$, $F_{11}F_{9}S_{1}S_{4}V_{1}$, $F_{2}F_{5}S_{1}S_{2}V_{1}$, $F_{24}F_{29}S_{24}S_{1}V_{18}$, $F_{7}F_{29}S_{24}S_{1}V_{1}$, $F_{24}F_{29}S_{22}S_{1}V_{18}$, $F_{7}F_{29}S_{22}S_{1}V_{1}$, $F_{24}F_{29}S_{1}S_{4}V_{18}$, $F_{7}F_{29}S_{1}S_{4}V_{1}$, $F_{3}F_{7}S_{1}S_{4}V_{1}$, $F_{24}F_{29}S_{1}S_{2}V_{18}$, $F_{7}F_{29}S_{1}S_{2}V_{1}$, $F_{3}F_{7}S_{1}S_{2}V_{1}$, $F_{17}F_{47}S_{24}S_{1}V_{18}$, $F_{17}F_{47}S_{1}S_{4}V_{18}$, $F_{17}F_{28}S_{22}S_{1}V_{18}$, $F_{17}F_{28}S_{1}S_{2}V_{18}$, $F_{17}F_{47}S_{24}S_{1}V_{1}$, $F_{17}F_{47}S_{1}S_{4}V_{1}$, $F_{17}F_{28}S_{22}S_{1}V_{1}$, $F_{17}F_{28}S_{1}S_{2}V_{1}$, $F_{11}F_{17}S_{1}S_{4}V_{1}$, $F_{2}F_{17}S_{1}S_{2}V_{1}$, $F_{25}F_{25}S_{24}S_{2}V_{19}$, $F_{25}F_{25}S_{22}S_{2}V_{19}$, $F_{25}F_{8}S_{2}S_{4}V_{19}$, $F_{25}F_{8}S_{2}S_{2}V_{19}$, $F_{5}F_{30}S_{24}S_{2}V_{19}$, $F_{5}F_{30}S_{2}S_{4}V_{19}$, $F_{5}F_{27}S_{22}S_{2}V_{19}$, $F_{5}F_{30}S_{24}S_{2}V_{2}$, $F_{5}F_{30}S_{2}S_{4}V_{2}$, $F_{4}F_{5}S_{2}S_{4}V_{2}$, $F_{24}F_{42}S_{24}S_{1}V_{18}$, $F_{24}F_{42}S_{22}S_{1}V_{18}$, $F_{42}F_{7}S_{1}S_{4}V_{1}$, $F_{42}F_{7}S_{1}S_{2}V_{1}$, $F_{24}F_{13}S_{1}S_{4}V_{18}$, $F_{24}F_{13}S_{1}S_{2}V_{18}$, $F_{7}F_{13}S_{24}S_{1}V_{1}$, $F_{7}F_{13}S_{22}S_{1}V_{1}$, $F_{7}F_{13}S_{1}S_{4}V_{1}$, $F_{7}F_{13}S_{1}S_{2}V_{1}$, $F_{22}F_{43}S_{22}S_{24}V_{1}$, $F_{22}F_{14}S_{22}S_{4}V_{1}$, $F_{26}F_{29}S_{22}S_{24}V_{1}$, $F_{22}F_{29}S_{22}S_{22}V_{1}$, $F_{9}F_{29}S_{22}S_{4}V_{1}$, $F_{26}F_{29}S_{24}S_{2}V_{1}$, $F_{9}F_{29}S_{2}S_{4}V_{1}$, $F_{3}F_{9}S_{2}S_{4}V_{1}$, $F_{25}F_{47}V_{18}V_{19}V_{1}$, $F_{25}F_{28}V_{18}V_{19}V_{1}$, $F_{25}F_{47}V_{19}V_{1}V_{1}$, $F_{25}F_{28}V_{19}V_{1}V_{1}$, $F_{24}F_{30}V_{18}V_{19}V_{1}$, $F_{24}F_{27}V_{18}V_{19}V_{1}$, $F_{24}F_{30}V_{18}V_{1}V_{2}$, $F_{24}F_{27}V_{18}V_{1}V_{2}$, $F_{22}F_{29}S_{22}S_{24}V_{1}$, $F_{22}F_{29}S_{22}S_{4}V_{1}$, $F_{26}F_{43}S_{22}S_{24}S_{24}$, $F_{43}F_{9}S_{24}S_{2}S_{4}$, $F_{22}F_{23}S_{22}S_{22}S_{22}$, $F_{26}F_{14}S_{24}S_{2}S_{4}$, $F_{9}F_{14}S_{22}S_{4}S_{4}$, $F_{9}F_{14}S_{2}S_{4}S_{4}$, $F_{42}F_{26}S_{24}V_{18}V_{19}$, $F_{22}F_{42}S_{22}V_{18}V_{19}$, $F_{42}F_{9}S_{4}V_{19}V_{1}$, $F_{42}F_{5}S_{2}V_{19}V_{1}$, $F_{26}F_{13}S_{24}V_{1}V_{2}$, $F_{22}F_{13}S_{22}V_{1}V_{2}$, $F_{13}F_{9}S_{4}V_{18}V_{2}$, $F_{13}F_{9}S_{4}V_{1}V_{2}$, $F_{5}F_{13}S_{2}V_{18}V_{2}$, $F_{5}F_{13}S_{2}V_{1}V_{2}$, $F_{25}F_{43}S_{24}V_{18}V_{19}$, $F_{23}F_{25}S_{22}V_{18}V_{19}$, $F_{25}F_{14}S_{4}V_{19}V_{1}$, $F_{25}F_{6}S_{2}V_{19}V_{1}$, $F_{25}F_{26}S_{24}V_{18}V_{19}$, $F_{22}F_{25}S_{22}V_{18}V_{19}$, $F_{25}F_{9}S_{4}V_{18}V_{2}$, $F_{25}F_{5}S_{2}V_{18}V_{2}$, $F_{24}F_{43}S_{24}V_{18}V_{19}$, $F_{43}F_{7}S_{24}V_{1}V_{2}$, $F_{23}F_{24}S_{22}V_{18}V_{19}$, $F_{23}F_{7}S_{22}V_{1}V_{2}$, $F_{24}F_{14}S_{4}V_{18}V_{2}$, $F_{7}F_{14}S_{4}V_{19}V_{1}$, $F_{7}F_{14}S_{4}V_{1}V_{2}$, $F_{24}F_{6}S_{2}V_{18}V_{2}$, $F_{6}F_{7}S_{2}V_{19}V_{1}$, $F_{6}F_{7}S_{2}V_{1}V_{2}$, $F_{23}F_{26}S_{22}S_{24}S_{24}$, $F_{23}F_{9}S_{22}S_{4}S_{4}$, $F_{25}F_{25}S_{24}V_{18}V_{19}$, $F_{25}F_{25}S_{22}V_{18}V_{19}$, $F_{24}F_{42}S_{24}V_{18}V_{19}$, $F_{24}F_{42}S_{22}V_{18}V_{19}$, $F_{42}F_{7}S_{4}V_{19}V_{1}$, $F_{42}F_{7}S_{2}V_{19}V_{1}$, $F_{24}F_{13}S_{4}V_{18}V_{2}$, $F_{24}F_{13}S_{2}V_{18}V_{2}$, $F_{22}F_{43}S_{22}S_{24}S_{24}$, $F_{22}F_{14}S_{22}S_{4}S_{4}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{15}$} {{$F_{8}F_{29}S_{23}V_{11}V_{19}$, $F_{8}F_{29}S_{3}V_{11}V_{19}$, $F_{8}F_{29}S_{23}V_{11}V_{2}$, $F_{8}F_{29}S_{3}V_{11}V_{2}$, $F_{3}F_{8}S_{3}V_{11}V_{2}$, $F_{24}F_{25}S_{23}V_{1}V_{2}$, $F_{25}F_{7}S_{3}V_{1}V_{2}$, $F_{24}F_{8}S_{3}V_{1}V_{2}$, $F_{7}F_{8}S_{23}V_{1}V_{2}$, $F_{7}F_{8}S_{3}V_{1}V_{2}$, $F_{22}F_{22}S_{23}S_{2}S_{2}$, $F_{22}F_{5}S_{2}S_{2}S_{3}$, $F_{5}F_{5}S_{23}S_{2}S_{2}$, $F_{5}F_{5}S_{2}S_{2}S_{3}$, $F_{8}F_{27}S_{23}V_{11}V_{19}$, $F_{8}F_{27}S_{23}V_{11}V_{2}$, $F_{8}F_{27}S_{3}V_{11}V_{19}$, $F_{8}F_{27}S_{3}V_{11}V_{2}$, $F_{1}F_{8}S_{3}V_{11}V_{2}$, $F_{22}F_{25}S_{2}V_{19}V_{1}$, $F_{25}F_{5}S_{2}V_{1}V_{2}$, $F_{22}F_{8}S_{2}V_{1}V_{2}$, $F_{5}F_{8}S_{2}V_{19}V_{1}$, $F_{5}F_{8}S_{2}V_{1}V_{2}$, $F_{24}F_{27}S_{23}V_{1}V_{2}$, $F_{7}F_{27}S_{23}V_{1}V_{2}$, $F_{24}F_{27}S_{3}V_{1}V_{2}$, $F_{7}F_{27}S_{3}V_{1}V_{2}$, $F_{1}F_{7}S_{3}V_{1}V_{2}$, $F_{22}F_{29}S_{2}V_{19}V_{1}$, $F_{5}F_{29}S_{2}V_{19}V_{1}$, $F_{22}F_{29}S_{2}V_{1}V_{2}$, $F_{5}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{5}S_{2}V_{1}V_{2}$, $F_{22}F_{27}S_{23}S_{2}S_{2}$, $F_{5}F_{27}S_{23}S_{2}S_{2}$, $F_{22}F_{27}S_{2}S_{2}S_{3}$, $F_{5}F_{27}S_{2}S_{2}S_{3}$, $F_{1}F_{5}S_{2}S_{2}S_{3}$, $F_{25}F_{29}S_{2}V_{19}V_{1}$, $F_{8}F_{29}S_{2}V_{19}V_{1}$, $F_{25}F_{29}S_{2}V_{1}V_{2}$, $F_{8}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{8}S_{2}V_{1}V_{2}$, $F_{25}F_{27}S_{23}V_{1}V_{2}$, $F_{8}F_{27}S_{23}V_{1}V_{2}$, $F_{25}F_{27}S_{3}V_{1}V_{2}$, $F_{8}F_{27}S_{3}V_{1}V_{2}$, $F_{1}F_{8}S_{3}V_{1}V_{2}$, $F_{27}F_{29}S_{23}V_{11}V_{19}$, $F_{27}F_{29}S_{23}V_{11}V_{2}$, $F_{27}F_{29}S_{3}V_{11}V_{19}$, $F_{27}F_{29}S_{3}V_{11}V_{2}$, $F_{1}F_{3}S_{3}V_{11}V_{2}$, $F_{7}F_{29}S_{22}V_{11}V_{19}$, $F_{7}F_{29}S_{2}V_{11}V_{19}$, $F_{7}F_{29}S_{22}V_{11}V_{2}$, $F_{7}F_{29}S_{2}V_{11}V_{2}$, $F_{3}F_{7}S_{2}V_{11}V_{2}$, $F_{25}F_{25}S_{22}V_{1}V_{2}$, $F_{25}F_{8}S_{2}V_{1}V_{2}$, $F_{8}F_{8}S_{22}V_{1}V_{2}$, $F_{8}F_{8}S_{2}V_{1}V_{2}$, $F_{22}F_{23}S_{22}S_{2}S_{2}$, $F_{22}F_{6}S_{2}S_{2}S_{2}$, $F_{23}F_{5}S_{2}S_{2}S_{2}$, $F_{5}F_{6}S_{22}S_{2}S_{2}$, $F_{5}F_{6}S_{2}S_{2}S_{2}$, $F_{24}F_{42}S_{22}V_{1}V_{2}$, $F_{24}F_{13}S_{2}V_{1}V_{2}$, $F_{42}F_{7}S_{2}V_{1}V_{2}$, $F_{7}F_{13}S_{22}V_{1}V_{2}$, $F_{7}F_{13}S_{2}V_{1}V_{2}$, $F_{8}F_{29}S_{22}V_{11}V_{19}$, $F_{8}F_{29}S_{2}V_{11}V_{19}$, $F_{8}F_{29}S_{22}V_{11}V_{2}$, $F_{8}F_{29}S_{2}V_{11}V_{2}$, $F_{3}F_{8}S_{2}V_{11}V_{2}$, $F_{7}F_{27}S_{23}V_{11}V_{18}$, $F_{7}F_{27}S_{23}V_{11}V_{1}$, $F_{7}F_{27}S_{3}V_{11}V_{18}$, $F_{7}F_{27}S_{3}V_{11}V_{1}$, $F_{1}F_{7}S_{3}V_{11}V_{1}$, $F_{23}F_{25}S_{2}V_{18}V_{1}$, $F_{25}F_{6}S_{2}V_{1}V_{1}$, $F_{23}F_{8}S_{2}V_{1}V_{1}$, $F_{6}F_{8}S_{2}V_{18}V_{1}$, $F_{6}F_{8}S_{2}V_{1}V_{1}$, $F_{22}F_{42}S_{2}V_{18}V_{1}$, $F_{22}F_{13}S_{2}V_{1}V_{1}$, $F_{42}F_{5}S_{2}V_{1}V_{1}$, $F_{5}F_{13}S_{2}V_{18}V_{1}$, $F_{5}F_{13}S_{2}V_{1}V_{1}$, $F_{8}F_{28}S_{23}V_{11}V_{18}$, $F_{8}F_{28}S_{23}V_{11}V_{1}$, $F_{8}F_{28}S_{3}V_{11}V_{18}$, $F_{8}F_{28}S_{3}V_{11}V_{1}$, $F_{2}F_{8}S_{3}V_{11}V_{1}$, $F_{25}F_{27}S_{23}V_{2}V_{2}$, $F_{8}F_{27}S_{23}V_{2}V_{2}$, $F_{25}F_{27}S_{3}V_{2}V_{2}$, $F_{8}F_{27}S_{3}V_{2}V_{2}$, $F_{1}F_{8}S_{3}V_{2}V_{2}$, $F_{23}F_{29}S_{2}V_{19}V_{2}$, $F_{6}F_{29}S_{2}V_{19}V_{2}$, $F_{23}F_{29}S_{2}V_{2}V_{2}$, $F_{6}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{6}S_{2}V_{2}V_{2}$, $F_{22}F_{29}S_{2}V_{19}V_{2}$, $F_{22}F_{29}S_{2}V_{2}V_{2}$, $F_{5}F_{29}S_{2}V_{19}V_{2}$, $F_{5}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{5}S_{2}V_{2}V_{2}$, $F_{24}F_{28}S_{23}V_{2}V_{2}$, $F_{24}F_{28}S_{3}V_{2}V_{2}$, $F_{7}F_{28}S_{23}V_{2}V_{2}$, $F_{7}F_{28}S_{3}V_{2}V_{2}$, $F_{2}F_{7}S_{3}V_{2}V_{2}$, $F_{23}F_{27}S_{23}S_{2}S_{3}$, $F_{6}F_{27}S_{23}S_{2}S_{3}$, $F_{23}F_{27}S_{2}S_{3}S_{3}$, $F_{6}F_{27}S_{2}S_{3}S_{3}$, $F_{1}F_{6}S_{2}S_{3}S_{3}$, $F_{42}F_{29}S_{3}V_{19}V_{1}$, $F_{13}F_{29}S_{3}V_{19}V_{1}$, $F_{42}F_{29}S_{3}V_{1}V_{2}$, $F_{13}F_{29}S_{3}V_{1}V_{2}$, $F_{3}F_{13}S_{3}V_{1}V_{2}$, $F_{25}F_{29}S_{3}V_{19}V_{1}$, $F_{25}F_{29}S_{3}V_{1}V_{2}$, $F_{8}F_{29}S_{3}V_{19}V_{1}$, $F_{8}F_{29}S_{3}V_{1}V_{2}$, $F_{3}F_{8}S_{3}V_{1}V_{2}$, $F_{22}F_{28}S_{23}S_{2}S_{3}$, $F_{22}F_{28}S_{2}S_{3}S_{3}$, $F_{5}F_{28}S_{23}S_{2}S_{3}$, $F_{5}F_{28}S_{2}S_{3}S_{3}$, $F_{2}F_{5}S_{2}S_{3}S_{3}$, $F_{7}F_{46}S_{23}V_{11}V_{18}$, $F_{7}F_{46}S_{3}V_{11}V_{18}$, $F_{7}F_{46}S_{23}V_{11}V_{1}$, $F_{7}F_{46}S_{3}V_{11}V_{1}$, $F_{10}F_{7}S_{3}V_{11}V_{1}$, $F_{24}F_{25}S_{23}V_{2}V_{2}$, $F_{24}F_{8}S_{3}V_{2}V_{2}$, $F_{25}F_{7}S_{3}V_{2}V_{2}$, $F_{7}F_{8}S_{23}V_{2}V_{2}$, $F_{7}F_{8}S_{3}V_{2}V_{2}$, $F_{21}F_{23}S_{23}S_{2}S_{3}$, $F_{21}F_{6}S_{2}S_{3}S_{3}$, $F_{23}F_{17}S_{2}S_{3}S_{3}$, $F_{17}F_{6}S_{23}S_{2}S_{3}$, $F_{17}F_{6}S_{2}S_{3}S_{3}$, $F_{22}F_{22}S_{23}S_{2}S_{3}$, $F_{22}F_{5}S_{2}S_{3}S_{3}$, $F_{5}F_{5}S_{23}S_{2}S_{3}$, $F_{5}F_{5}S_{2}S_{3}S_{3}$, $F_{8}F_{29}S_{23}V_{11}V_{18}$, $F_{8}F_{29}S_{3}V_{11}V_{18}$, $F_{8}F_{29}S_{23}V_{11}V_{1}$, $F_{8}F_{29}S_{3}V_{11}V_{1}$, $F_{3}F_{8}S_{3}V_{11}V_{1}$, $F_{7}F_{28}S_{22}V_{11}V_{19}$, $F_{7}F_{28}S_{22}V_{11}V_{2}$, $F_{7}F_{28}S_{2}V_{11}V_{19}$, $F_{7}F_{28}S_{2}V_{11}V_{2}$, $F_{2}F_{7}S_{2}V_{11}V_{2}$, $F_{23}F_{24}S_{2}V_{19}V_{2}$, $F_{24}F_{6}S_{2}V_{2}V_{2}$, $F_{23}F_{7}S_{2}V_{2}V_{2}$, $F_{6}F_{7}S_{2}V_{19}V_{2}$, $F_{6}F_{7}S_{2}V_{2}V_{2}$, $F_{21}F_{42}S_{3}V_{19}V_{1}$, $F_{21}F_{13}S_{3}V_{1}V_{2}$, $F_{42}F_{17}S_{3}V_{1}V_{2}$, $F_{17}F_{13}S_{3}V_{19}V_{1}$, $F_{17}F_{13}S_{3}V_{1}V_{2}$, $F_{22}F_{25}S_{3}V_{19}V_{1}$, $F_{25}F_{5}S_{3}V_{1}V_{2}$, $F_{22}F_{8}S_{3}V_{1}V_{2}$, $F_{5}F_{8}S_{3}V_{19}V_{1}$, $F_{5}F_{8}S_{3}V_{1}V_{2}$, $F_{22}F_{25}S_{2}V_{19}V_{2}$, $F_{22}F_{8}S_{2}V_{2}V_{2}$, $F_{25}F_{5}S_{2}V_{2}V_{2}$, $F_{5}F_{8}S_{2}V_{19}V_{2}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{8}F_{27}S_{22}V_{11}V_{19}$, $F_{8}F_{27}S_{22}V_{11}V_{2}$, $F_{8}F_{27}S_{2}V_{11}V_{19}$, $F_{8}F_{27}S_{2}V_{11}V_{2}$, $F_{1}F_{8}S_{2}V_{11}V_{2}$, $F_{25}F_{28}S_{22}V_{1}V_{2}$, $F_{8}F_{28}S_{22}V_{1}V_{2}$, $F_{25}F_{28}S_{2}V_{1}V_{2}$, $F_{8}F_{28}S_{2}V_{1}V_{2}$, $F_{2}F_{8}S_{2}V_{1}V_{2}$, $F_{23}F_{46}S_{2}V_{18}V_{1}$, $F_{6}F_{46}S_{2}V_{18}V_{1}$, $F_{23}F_{46}S_{2}V_{1}V_{1}$, $F_{6}F_{46}S_{2}V_{1}V_{1}$, $F_{10}F_{6}S_{2}V_{1}V_{1}$, $F_{21}F_{29}S_{3}V_{19}V_{1}$, $F_{21}F_{29}S_{3}V_{1}V_{2}$, $F_{17}F_{29}S_{3}V_{19}V_{1}$, $F_{17}F_{29}S_{3}V_{1}V_{2}$, $F_{3}F_{17}S_{3}V_{1}V_{2}$, $F_{22}F_{29}S_{3}V_{19}V_{1}$, $F_{5}F_{29}S_{3}V_{19}V_{1}$, $F_{22}F_{29}S_{3}V_{1}V_{2}$, $F_{5}F_{29}S_{3}V_{1}V_{2}$, $F_{3}F_{5}S_{3}V_{1}V_{2}$, $F_{22}F_{29}S_{2}V_{18}V_{1}$, $F_{22}F_{29}S_{2}V_{1}V_{1}$, $F_{5}F_{29}S_{2}V_{18}V_{1}$, $F_{5}F_{29}S_{2}V_{1}V_{1}$, $F_{3}F_{5}S_{2}V_{1}V_{1}$, $F_{24}F_{27}S_{22}V_{1}V_{2}$, $F_{24}F_{27}S_{2}V_{1}V_{2}$, $F_{7}F_{27}S_{22}V_{1}V_{2}$, $F_{7}F_{27}S_{2}V_{1}V_{2}$, $F_{1}F_{7}S_{2}V_{1}V_{2}$, $F_{23}F_{28}S_{22}S_{2}S_{2}$, $F_{6}F_{28}S_{22}S_{2}S_{2}$, $F_{23}F_{28}S_{2}S_{2}S_{2}$, $F_{6}F_{28}S_{2}S_{2}S_{2}$, $F_{2}F_{6}S_{2}S_{2}S_{2}$, $F_{42}F_{46}S_{2}V_{18}V_{1}$, $F_{13}F_{46}S_{2}V_{18}V_{1}$, $F_{42}F_{46}S_{2}V_{1}V_{1}$, $F_{13}F_{46}S_{2}V_{1}V_{1}$, $F_{10}F_{13}S_{2}V_{1}V_{1}$, $F_{24}F_{29}S_{2}V_{19}V_{2}$, $F_{24}F_{29}S_{2}V_{2}V_{2}$, $F_{7}F_{29}S_{2}V_{19}V_{2}$, $F_{7}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{7}S_{2}V_{2}V_{2}$, $F_{25}F_{29}S_{2}V_{19}V_{2}$, $F_{8}F_{29}S_{2}V_{19}V_{2}$, $F_{25}F_{29}S_{2}V_{2}V_{2}$, $F_{8}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{8}S_{2}V_{2}V_{2}$, $F_{25}F_{29}S_{2}V_{18}V_{1}$, $F_{25}F_{29}S_{2}V_{1}V_{1}$, $F_{8}F_{29}S_{2}V_{18}V_{1}$, $F_{8}F_{29}S_{2}V_{1}V_{1}$, $F_{3}F_{8}S_{2}V_{1}V_{1}$, $F_{22}F_{27}S_{22}S_{2}S_{2}$, $F_{22}F_{27}S_{2}S_{2}S_{2}$, $F_{5}F_{27}S_{22}S_{2}S_{2}$, $F_{5}F_{27}S_{2}S_{2}S_{2}$, $F_{1}F_{5}S_{2}S_{2}S_{2}$, $F_{21}F_{28}S_{23}S_{2}S_{3}$, $F_{21}F_{28}S_{2}S_{3}S_{3}$, $F_{17}F_{28}S_{23}S_{2}S_{3}$, $F_{17}F_{28}S_{2}S_{3}S_{3}$, $F_{2}F_{17}S_{2}S_{3}S_{3}$, $F_{22}F_{27}S_{23}S_{2}S_{3}$, $F_{5}F_{27}S_{23}S_{2}S_{3}$, $F_{22}F_{27}S_{2}S_{3}S_{3}$, $F_{5}F_{27}S_{2}S_{3}S_{3}$, $F_{1}F_{5}S_{2}S_{3}S_{3}$, $F_{42}F_{28}S_{22}V_{1}V_{2}$, $F_{13}F_{28}S_{22}V_{1}V_{2}$, $F_{42}F_{28}S_{2}V_{1}V_{2}$, $F_{13}F_{28}S_{2}V_{1}V_{2}$, $F_{2}F_{13}S_{2}V_{1}V_{2}$, $F_{25}F_{27}S_{22}V_{1}V_{2}$, $F_{25}F_{27}S_{2}V_{1}V_{2}$, $F_{8}F_{27}S_{22}V_{1}V_{2}$, $F_{8}F_{27}S_{2}V_{1}V_{2}$, $F_{1}F_{8}S_{2}V_{1}V_{2}$, $F_{28}F_{29}S_{22}V_{11}V_{19}$, $F_{28}F_{29}S_{22}V_{11}V_{2}$, $F_{28}F_{29}S_{2}V_{11}V_{19}$, $F_{28}F_{29}S_{2}V_{11}V_{2}$, $F_{2}F_{3}S_{2}V_{11}V_{2}$, $F_{28}F_{46}S_{23}V_{11}V_{18}$, $F_{28}F_{46}S_{3}V_{11}V_{18}$, $F_{28}F_{46}S_{23}V_{11}V_{1}$, $F_{28}F_{46}S_{3}V_{11}V_{1}$, $F_{2}F_{10}S_{3}V_{11}V_{1}$, $F_{27}F_{29}S_{23}V_{11}V_{18}$, $F_{27}F_{29}S_{23}V_{11}V_{1}$, $F_{27}F_{29}S_{3}V_{11}V_{18}$, $F_{27}F_{29}S_{3}V_{11}V_{1}$, $F_{1}F_{3}S_{3}V_{11}V_{1}$, $F_{27}F_{29}S_{22}V_{11}V_{19}$, $F_{27}F_{29}S_{2}V_{11}V_{19}$, $F_{27}F_{29}S_{22}V_{11}V_{2}$, $F_{27}F_{29}S_{2}V_{11}V_{2}$, $F_{1}F_{3}S_{2}V_{11}V_{2}$, $F_{5}F_{27}S_{22}S_{23}V_{11}$, $F_{5}F_{27}S_{23}S_{2}V_{11}$, $F_{5}F_{27}S_{22}S_{3}V_{11}$, $F_{5}F_{27}S_{2}S_{3}V_{11}$, $F_{1}F_{5}S_{2}S_{3}V_{11}$, $F_{25}F_{25}S_{22}S_{2}V_{1}$, $F_{25}F_{8}S_{2}S_{2}V_{1}$, $F_{8}F_{8}S_{22}S_{2}V_{1}$, $F_{8}F_{8}S_{2}S_{2}V_{1}$, $F_{22}F_{23}S_{22}S_{2}V_{1}$, $F_{22}F_{6}S_{2}S_{2}V_{1}$, $F_{23}F_{5}S_{2}S_{2}V_{1}$, $F_{5}F_{6}S_{22}S_{2}V_{1}$, $F_{5}F_{6}S_{2}S_{2}V_{1}$, $F_{8}F_{29}S_{22}S_{23}V_{11}$, $F_{8}F_{29}S_{23}S_{2}V_{11}$, $F_{8}F_{29}S_{22}S_{3}V_{11}$, $F_{8}F_{29}S_{2}S_{3}V_{11}$, $F_{3}F_{8}S_{2}S_{3}V_{11}$, $F_{25}F_{27}S_{23}S_{2}V_{2}$, $F_{8}F_{27}S_{23}S_{2}V_{2}$, $F_{25}F_{27}S_{2}S_{3}V_{2}$, $F_{8}F_{27}S_{2}S_{3}V_{2}$, $F_{1}F_{8}S_{2}S_{3}V_{2}$, $F_{22}F_{29}S_{23}S_{2}V_{2}$, $F_{22}F_{29}S_{2}S_{3}V_{2}$, $F_{5}F_{29}S_{23}S_{2}V_{2}$, $F_{5}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{5}S_{2}S_{3}V_{2}$, $F_{23}F_{27}S_{23}S_{3}V_{1}$, $F_{6}F_{27}S_{23}S_{3}V_{1}$, $F_{23}F_{27}S_{3}S_{3}V_{1}$, $F_{6}F_{27}S_{3}S_{3}V_{1}$, $F_{1}F_{6}S_{3}S_{3}V_{1}$, $F_{25}F_{29}S_{23}S_{3}V_{1}$, $F_{25}F_{29}S_{3}S_{3}V_{1}$, $F_{8}F_{29}S_{23}S_{3}V_{1}$, $F_{8}F_{29}S_{3}S_{3}V_{1}$, $F_{3}F_{8}S_{3}S_{3}V_{1}$, $F_{5}F_{28}S_{22}S_{23}V_{11}$, $F_{5}F_{28}S_{22}S_{3}V_{11}$, $F_{5}F_{28}S_{23}S_{2}V_{11}$, $F_{5}F_{28}S_{2}S_{3}V_{11}$, $F_{2}F_{5}S_{2}S_{3}V_{11}$, $F_{24}F_{25}S_{23}S_{2}V_{2}$, $F_{24}F_{8}S_{2}S_{3}V_{2}$, $F_{25}F_{7}S_{2}S_{3}V_{2}$, $F_{7}F_{8}S_{23}S_{2}V_{2}$, $F_{7}F_{8}S_{2}S_{3}V_{2}$, $F_{21}F_{23}S_{23}S_{3}V_{1}$, $F_{21}F_{6}S_{3}S_{3}V_{1}$, $F_{23}F_{17}S_{3}S_{3}V_{1}$, $F_{17}F_{6}S_{23}S_{3}V_{1}$, $F_{17}F_{6}S_{3}S_{3}V_{1}$, $F_{24}F_{25}S_{23}S_{3}V_{1}$, $F_{25}F_{7}S_{3}S_{3}V_{1}$, $F_{24}F_{8}S_{3}S_{3}V_{1}$, $F_{7}F_{8}S_{23}S_{3}V_{1}$, $F_{7}F_{8}S_{3}S_{3}V_{1}$, $F_{22}F_{22}S_{23}S_{2}V_{2}$, $F_{22}F_{5}S_{2}S_{3}V_{2}$, $F_{5}F_{5}S_{23}S_{2}V_{2}$, $F_{5}F_{5}S_{2}S_{3}V_{2}$, $F_{25}F_{28}S_{22}S_{2}V_{1}$, $F_{8}F_{28}S_{22}S_{2}V_{1}$, $F_{25}F_{28}S_{2}S_{2}V_{1}$, $F_{8}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{8}S_{2}S_{2}V_{1}$, $F_{21}F_{29}S_{23}S_{3}V_{1}$, $F_{21}F_{29}S_{3}S_{3}V_{1}$, $F_{17}F_{29}S_{23}S_{3}V_{1}$, $F_{17}F_{29}S_{3}S_{3}V_{1}$, $F_{3}F_{17}S_{3}S_{3}V_{1}$, $F_{24}F_{27}S_{23}S_{3}V_{1}$, $F_{7}F_{27}S_{23}S_{3}V_{1}$, $F_{24}F_{27}S_{3}S_{3}V_{1}$, $F_{7}F_{27}S_{3}S_{3}V_{1}$, $F_{1}F_{7}S_{3}S_{3}V_{1}$, $F_{22}F_{29}S_{22}S_{2}V_{1}$, $F_{22}F_{29}S_{2}S_{2}V_{1}$, $F_{5}F_{29}S_{22}S_{2}V_{1}$, $F_{5}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{5}S_{2}S_{2}V_{1}$, $F_{23}F_{28}S_{22}S_{2}V_{1}$, $F_{6}F_{28}S_{22}S_{2}V_{1}$, $F_{23}F_{28}S_{2}S_{2}V_{1}$, $F_{6}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{6}S_{2}S_{2}V_{1}$, $F_{24}F_{29}S_{23}S_{2}V_{2}$, $F_{24}F_{29}S_{2}S_{3}V_{2}$, $F_{7}F_{29}S_{23}S_{2}V_{2}$, $F_{7}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{7}S_{2}S_{3}V_{2}$, $F_{22}F_{27}S_{23}S_{2}V_{2}$, $F_{5}F_{27}S_{23}S_{2}V_{2}$, $F_{22}F_{27}S_{2}S_{3}V_{2}$, $F_{5}F_{27}S_{2}S_{3}V_{2}$, $F_{1}F_{5}S_{2}S_{3}V_{2}$, $F_{25}F_{29}S_{22}S_{2}V_{1}$, $F_{25}F_{29}S_{2}S_{2}V_{1}$, $F_{8}F_{29}S_{22}S_{2}V_{1}$, $F_{8}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{8}S_{2}S_{2}V_{1}$, $F_{28}F_{29}S_{22}S_{23}V_{11}$, $F_{28}F_{29}S_{22}S_{3}V_{11}$, $F_{28}F_{29}S_{23}S_{2}V_{11}$, $F_{28}F_{29}S_{2}S_{3}V_{11}$, $F_{2}F_{3}S_{2}S_{3}V_{11}$, $F_{27}F_{29}S_{22}S_{23}V_{11}$, $F_{27}F_{29}S_{23}S_{2}V_{11}$, $F_{27}F_{29}S_{22}S_{3}V_{11}$, $F_{27}F_{29}S_{2}S_{3}V_{11}$, $F_{1}F_{3}S_{2}S_{3}V_{11}$, $F_{5}F_{27}S_{22}S_{23}V_{2}$, $F_{5}F_{27}S_{22}S_{3}V_{2}$, $F_{7}F_{29}S_{22}S_{2}V_{19}$, $F_{7}F_{29}S_{2}S_{2}V_{19}$, $F_{7}F_{29}S_{22}S_{2}V_{2}$, $F_{7}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{7}S_{2}S_{2}V_{2}$, $F_{22}F_{23}S_{22}S_{2}V_{19}$, $F_{22}F_{6}S_{2}S_{2}V_{2}$, $F_{23}F_{5}S_{2}S_{2}V_{19}$, $F_{5}F_{6}S_{22}S_{2}V_{2}$, $F_{5}F_{6}S_{2}S_{2}V_{2}$, $F_{24}F_{42}S_{22}S_{23}V_{2}$, $F_{24}F_{13}S_{2}S_{3}V_{2}$, $F_{42}F_{7}S_{23}S_{2}V_{2}$, $F_{7}F_{13}S_{22}S_{3}V_{2}$, $F_{7}F_{13}S_{2}S_{3}V_{2}$, $F_{7}F_{27}S_{23}S_{2}V_{18}$, $F_{7}F_{27}S_{23}S_{2}V_{1}$, $F_{7}F_{27}S_{2}S_{3}V_{18}$, $F_{7}F_{27}S_{2}S_{3}V_{1}$, $F_{1}F_{7}S_{2}S_{3}V_{1}$, $F_{22}F_{42}S_{23}S_{2}V_{18}$, $F_{22}F_{13}S_{2}S_{3}V_{1}$, $F_{42}F_{5}S_{23}S_{2}V_{1}$, $F_{5}F_{13}S_{2}S_{3}V_{18}$, $F_{5}F_{13}S_{2}S_{3}V_{1}$, $F_{23}F_{27}S_{23}S_{3}V_{19}$, $F_{6}F_{27}S_{23}S_{3}V_{2}$, $F_{23}F_{27}S_{3}S_{3}V_{19}$, $F_{6}F_{27}S_{3}S_{3}V_{2}$, $F_{1}F_{6}S_{3}S_{3}V_{2}$, $F_{42}F_{29}S_{23}S_{3}V_{19}$, $F_{13}F_{29}S_{3}S_{3}V_{19}$, $F_{42}F_{29}S_{23}S_{3}V_{2}$, $F_{13}F_{29}S_{3}S_{3}V_{2}$, $F_{3}F_{13}S_{3}S_{3}V_{2}$, $F_{5}F_{28}S_{22}S_{23}V_{2}$, $F_{5}F_{28}S_{22}S_{3}V_{2}$, $F_{5}F_{28}S_{23}S_{2}V_{2}$, $F_{5}F_{28}S_{2}S_{3}V_{2}$, $F_{2}F_{5}S_{2}S_{3}V_{2}$, $F_{7}F_{46}S_{23}S_{2}V_{18}$, $F_{7}F_{46}S_{2}S_{3}V_{18}$, $F_{7}F_{46}S_{23}S_{2}V_{1}$, $F_{7}F_{46}S_{2}S_{3}V_{1}$, $F_{10}F_{7}S_{2}S_{3}V_{1}$, $F_{21}F_{23}S_{23}S_{3}V_{19}$, $F_{21}F_{6}S_{3}S_{3}V_{2}$, $F_{23}F_{17}S_{3}S_{3}V_{19}$, $F_{17}F_{6}S_{23}S_{3}V_{2}$, $F_{17}F_{6}S_{3}S_{3}V_{2}$, $F_{8}F_{29}S_{23}S_{3}V_{19}$, $F_{8}F_{29}S_{3}S_{3}V_{19}$, $F_{8}F_{29}S_{23}S_{3}V_{2}$, $F_{8}F_{29}S_{3}S_{3}V_{2}$, $F_{3}F_{8}S_{3}S_{3}V_{2}$, $F_{22}F_{22}S_{23}S_{2}V_{18}$, $F_{22}F_{5}S_{2}S_{3}V_{1}$, $F_{22}F_{5}S_{2}S_{3}V_{18}$, $F_{5}F_{5}S_{23}S_{2}V_{1}$, $F_{5}F_{5}S_{2}S_{3}V_{1}$, $F_{24}F_{25}S_{22}S_{23}V_{2}$, $F_{25}F_{7}S_{22}S_{3}V_{2}$, $F_{7}F_{28}S_{22}S_{2}V_{19}$, $F_{7}F_{28}S_{22}S_{2}V_{2}$, $F_{7}F_{28}S_{2}S_{2}V_{19}$, $F_{7}F_{28}S_{2}S_{2}V_{2}$, $F_{2}F_{7}S_{2}S_{2}V_{2}$, $F_{21}F_{42}S_{23}S_{3}V_{19}$, $F_{21}F_{13}S_{3}S_{3}V_{2}$, $F_{42}F_{17}S_{23}S_{3}V_{2}$, $F_{17}F_{13}S_{3}S_{3}V_{19}$, $F_{17}F_{13}S_{3}S_{3}V_{2}$, $F_{8}F_{27}S_{23}S_{3}V_{19}$, $F_{8}F_{27}S_{23}S_{3}V_{2}$, $F_{8}F_{27}S_{3}S_{3}V_{19}$, $F_{8}F_{27}S_{3}S_{3}V_{2}$, $F_{1}F_{8}S_{3}S_{3}V_{2}$, $F_{22}F_{25}S_{22}S_{2}V_{19}$, $F_{22}F_{8}S_{2}S_{2}V_{2}$, $F_{25}F_{5}S_{22}S_{2}V_{2}$, $F_{5}F_{8}S_{2}S_{2}V_{19}$, $F_{5}F_{8}S_{2}S_{2}V_{2}$, $F_{23}F_{28}S_{22}S_{2}V_{19}$, $F_{6}F_{28}S_{22}S_{2}V_{2}$, $F_{23}F_{28}S_{2}S_{2}V_{19}$, $F_{6}F_{28}S_{2}S_{2}V_{2}$, $F_{2}F_{6}S_{2}S_{2}V_{2}$, $F_{42}F_{46}S_{23}S_{2}V_{18}$, $F_{13}F_{46}S_{2}S_{3}V_{18}$, $F_{42}F_{46}S_{23}S_{2}V_{1}$, $F_{13}F_{46}S_{2}S_{3}V_{1}$, $F_{10}F_{13}S_{2}S_{3}V_{1}$, $F_{22}F_{27}S_{23}S_{2}V_{18}$, $F_{5}F_{27}S_{23}S_{2}V_{1}$, $F_{22}F_{27}S_{2}S_{3}V_{18}$, $F_{5}F_{27}S_{2}S_{3}V_{1}$, $F_{1}F_{5}S_{2}S_{3}V_{1}$, $F_{25}F_{29}S_{22}S_{2}V_{19}$, $F_{8}F_{29}S_{2}S_{2}V_{19}$, $F_{25}F_{29}S_{22}S_{2}V_{2}$, $F_{8}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{8}S_{2}S_{2}V_{2}$, $F_{42}F_{28}S_{22}S_{23}V_{2}$, $F_{13}F_{28}S_{22}S_{3}V_{2}$, $F_{42}F_{28}S_{23}S_{2}V_{2}$, $F_{13}F_{28}S_{2}S_{3}V_{2}$, $F_{2}F_{13}S_{2}S_{3}V_{2}$, $F_{25}F_{27}S_{22}S_{23}V_{2}$, $F_{25}F_{27}S_{22}S_{3}V_{2}$, $F_{5}F_{27}S_{22}S_{23}S_{2}$, $F_{5}F_{27}S_{22}S_{2}S_{3}$, $F_{7}F_{29}S_{22}V_{19}V_{1}$, $F_{7}F_{29}S_{2}V_{19}V_{1}$, $F_{7}F_{29}S_{22}V_{1}V_{2}$, $F_{7}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{7}S_{2}V_{1}V_{2}$, $F_{25}F_{25}S_{22}V_{19}V_{1}$, $F_{25}F_{8}S_{2}V_{19}V_{1}$, $F_{22}F_{23}S_{22}S_{23}S_{2}$, $F_{22}F_{6}S_{2}S_{2}S_{3}$, $F_{23}F_{5}S_{23}S_{2}S_{2}$, $F_{5}F_{6}S_{22}S_{2}S_{3}$, $F_{5}F_{6}S_{2}S_{2}S_{3}$, $F_{7}F_{27}S_{23}V_{18}V_{1}$, $F_{7}F_{27}S_{23}V_{1}V_{1}$, $F_{7}F_{27}S_{3}V_{18}V_{1}$, $F_{7}F_{27}S_{3}V_{1}V_{1}$, $F_{1}F_{7}S_{3}V_{1}V_{1}$, $F_{23}F_{25}S_{23}V_{18}V_{1}$, $F_{25}F_{6}S_{3}V_{1}V_{1}$, $F_{23}F_{8}S_{23}V_{1}V_{1}$, $F_{6}F_{8}S_{3}V_{18}V_{1}$, $F_{6}F_{8}S_{3}V_{1}V_{1}$, $F_{25}F_{27}S_{23}V_{19}V_{2}$, $F_{25}F_{27}S_{3}V_{19}V_{2}$, $F_{23}F_{29}S_{23}V_{19}V_{2}$, $F_{6}F_{29}S_{3}V_{19}V_{2}$, $F_{23}F_{29}S_{23}V_{2}V_{2}$, $F_{6}F_{29}S_{3}V_{2}V_{2}$, $F_{3}F_{6}S_{3}V_{2}V_{2}$, $F_{5}F_{28}S_{22}S_{23}S_{2}$, $F_{5}F_{28}S_{22}S_{2}S_{3}$, $F_{5}F_{28}S_{23}S_{2}S_{2}$, $F_{5}F_{28}S_{2}S_{2}S_{3}$, $F_{2}F_{5}S_{2}S_{2}S_{3}$, $F_{7}F_{46}S_{23}V_{18}V_{1}$, $F_{7}F_{46}S_{3}V_{18}V_{1}$, $F_{7}F_{46}S_{23}V_{1}V_{1}$, $F_{7}F_{46}S_{3}V_{1}V_{1}$, $F_{10}F_{7}S_{3}V_{1}V_{1}$, $F_{24}F_{25}S_{23}V_{19}V_{2}$, $F_{25}F_{7}S_{3}V_{19}V_{2}$, $F_{8}F_{29}S_{23}V_{19}V_{2}$, $F_{8}F_{29}S_{3}V_{19}V_{2}$, $F_{8}F_{29}S_{23}V_{2}V_{2}$, $F_{8}F_{29}S_{3}V_{2}V_{2}$, $F_{3}F_{8}S_{3}V_{2}V_{2}$, $F_{24}F_{25}S_{23}V_{18}V_{1}$, $F_{25}F_{7}S_{3}V_{1}V_{1}$, $F_{24}F_{8}S_{3}V_{18}V_{1}$, $F_{7}F_{8}S_{23}V_{1}V_{1}$, $F_{7}F_{8}S_{3}V_{1}V_{1}$, $F_{22}F_{22}S_{22}S_{23}S_{2}$, $F_{22}F_{5}S_{22}S_{2}S_{3}$, $F_{7}F_{28}S_{22}V_{19}V_{1}$, $F_{7}F_{28}S_{22}V_{1}V_{2}$, $F_{7}F_{28}S_{2}V_{19}V_{1}$, $F_{7}F_{28}S_{2}V_{1}V_{2}$, $F_{2}F_{7}S_{2}V_{1}V_{2}$, $F_{23}F_{24}S_{23}V_{19}V_{2}$, $F_{24}F_{6}S_{3}V_{2}V_{2}$, $F_{23}F_{7}S_{23}V_{2}V_{2}$, $F_{6}F_{7}S_{3}V_{19}V_{2}$, $F_{6}F_{7}S_{3}V_{2}V_{2}$, $F_{8}F_{27}S_{23}V_{19}V_{2}$, $F_{8}F_{27}S_{3}V_{19}V_{2}$, $F_{22}F_{25}S_{22}V_{19}V_{1}$, $F_{22}F_{8}S_{22}V_{1}V_{2}$, $F_{25}F_{28}S_{22}V_{19}V_{1}$, $F_{25}F_{28}S_{2}V_{19}V_{1}$, $F_{23}F_{46}S_{23}V_{18}V_{1}$, $F_{6}F_{46}S_{3}V_{18}V_{1}$, $F_{23}F_{46}S_{23}V_{1}V_{1}$, $F_{6}F_{46}S_{3}V_{1}V_{1}$, $F_{10}F_{6}S_{3}V_{1}V_{1}$, $F_{24}F_{27}S_{23}V_{18}V_{1}$, $F_{24}F_{27}S_{3}V_{18}V_{1}$, $F_{22}F_{29}S_{22}V_{19}V_{1}$, $F_{22}F_{29}S_{22}V_{1}V_{2}$, $F_{23}F_{28}S_{22}S_{23}S_{2}$, $F_{6}F_{28}S_{22}S_{2}S_{3}$, $F_{23}F_{28}S_{23}S_{2}S_{2}$, $F_{6}F_{28}S_{2}S_{2}S_{3}$, $F_{2}F_{6}S_{2}S_{2}S_{3}$, $F_{22}F_{27}S_{22}S_{23}S_{2}$, $F_{22}F_{27}S_{22}S_{2}S_{3}$, $F_{7}F_{29}S_{21}V_{11}V_{19}$, $F_{7}F_{29}S_{1}V_{11}V_{19}$, $F_{7}F_{29}S_{21}V_{11}V_{2}$, $F_{7}F_{29}S_{1}V_{11}V_{2}$, $F_{3}F_{7}S_{1}V_{11}V_{2}$, $F_{25}F_{42}S_{21}V_{1}V_{2}$, $F_{42}F_{8}S_{1}V_{1}V_{2}$, $F_{25}F_{13}S_{1}V_{1}V_{2}$, $F_{8}F_{13}S_{21}V_{1}V_{2}$, $F_{8}F_{13}S_{1}V_{1}V_{2}$, $F_{23}F_{23}S_{21}S_{2}S_{2}$, $F_{23}F_{6}S_{1}S_{2}S_{2}$, $F_{6}F_{6}S_{21}S_{2}S_{2}$, $F_{6}F_{6}S_{1}S_{2}S_{2}$, $F_{7}F_{29}S_{22}V_{11}V_{18}$, $F_{7}F_{29}S_{2}V_{11}V_{18}$, $F_{7}F_{29}S_{22}V_{11}V_{1}$, $F_{7}F_{29}S_{2}V_{11}V_{1}$, $F_{3}F_{7}S_{2}V_{11}V_{1}$, $F_{25}F_{25}S_{22}V_{2}V_{2}$, $F_{25}F_{8}S_{2}V_{2}V_{2}$, $F_{8}F_{8}S_{22}V_{2}V_{2}$, $F_{8}F_{8}S_{2}V_{2}V_{2}$, $F_{22}F_{23}S_{22}S_{2}S_{3}$, $F_{23}F_{5}S_{2}S_{2}S_{3}$, $F_{7}F_{27}S_{22}V_{11}V_{18}$, $F_{7}F_{27}S_{22}V_{11}V_{1}$, $F_{7}F_{27}S_{2}V_{11}V_{18}$, $F_{7}F_{27}S_{2}V_{11}V_{1}$, $F_{1}F_{7}S_{2}V_{11}V_{1}$, $F_{23}F_{25}S_{2}V_{18}V_{2}$, $F_{25}F_{6}S_{2}V_{1}V_{2}$, $F_{23}F_{8}S_{2}V_{1}V_{2}$, $F_{6}F_{8}S_{2}V_{18}V_{2}$, $F_{6}F_{8}S_{2}V_{1}V_{2}$, $F_{22}F_{42}S_{3}V_{18}V_{1}$, $F_{22}F_{13}S_{3}V_{1}V_{1}$, $F_{42}F_{5}S_{3}V_{1}V_{1}$, $F_{5}F_{13}S_{3}V_{18}V_{1}$, $F_{5}F_{13}S_{3}V_{1}V_{1}$, $F_{25}F_{27}S_{22}V_{2}V_{2}$, $F_{8}F_{27}S_{22}V_{2}V_{2}$, $F_{25}F_{27}S_{2}V_{2}V_{2}$, $F_{8}F_{27}S_{2}V_{2}V_{2}$, $F_{1}F_{8}S_{2}V_{2}V_{2}$, $F_{23}F_{29}S_{2}V_{18}V_{2}$, $F_{6}F_{29}S_{2}V_{18}V_{2}$, $F_{23}F_{29}S_{2}V_{1}V_{2}$, $F_{6}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{6}S_{2}V_{1}V_{2}$, $F_{22}F_{29}S_{3}V_{19}V_{2}$, $F_{22}F_{29}S_{3}V_{2}V_{2}$, $F_{5}F_{29}S_{3}V_{19}V_{2}$, $F_{5}F_{29}S_{3}V_{2}V_{2}$, $F_{3}F_{5}S_{3}V_{2}V_{2}$, $F_{23}F_{27}S_{22}S_{2}S_{3}$, $F_{6}F_{27}S_{22}S_{2}S_{3}$, $F_{23}F_{27}S_{2}S_{2}S_{3}$, $F_{6}F_{27}S_{2}S_{2}S_{3}$, $F_{1}F_{6}S_{2}S_{2}S_{3}$, $F_{42}F_{29}S_{3}V_{18}V_{1}$, $F_{13}F_{29}S_{3}V_{18}V_{1}$, $F_{42}F_{29}S_{3}V_{1}V_{1}$, $F_{13}F_{29}S_{3}V_{1}V_{1}$, $F_{3}F_{13}S_{3}V_{1}V_{1}$, $F_{25}F_{29}S_{3}V_{19}V_{2}$, $F_{25}F_{29}S_{3}V_{2}V_{2}$, $F_{7}F_{28}S_{21}V_{11}V_{19}$, $F_{7}F_{28}S_{21}V_{11}V_{2}$, $F_{7}F_{28}S_{1}V_{11}V_{19}$, $F_{7}F_{28}S_{1}V_{11}V_{2}$, $F_{2}F_{7}S_{1}V_{11}V_{2}$, $F_{22}F_{25}S_{3}V_{19}V_{2}$, $F_{25}F_{5}S_{3}V_{2}V_{2}$, $F_{22}F_{8}S_{3}V_{2}V_{2}$, $F_{5}F_{8}S_{3}V_{19}V_{2}$, $F_{5}F_{8}S_{3}V_{2}V_{2}$, $F_{25}F_{28}S_{21}V_{1}V_{2}$, $F_{8}F_{28}S_{21}V_{1}V_{2}$, $F_{25}F_{28}S_{1}V_{1}V_{2}$, $F_{8}F_{28}S_{1}V_{1}V_{2}$, $F_{2}F_{8}S_{1}V_{1}V_{2}$, $F_{22}F_{29}S_{3}V_{18}V_{1}$, $F_{5}F_{29}S_{3}V_{18}V_{1}$, $F_{22}F_{29}S_{3}V_{1}V_{1}$, $F_{5}F_{29}S_{3}V_{1}V_{1}$, $F_{3}F_{5}S_{3}V_{1}V_{1}$, $F_{23}F_{28}S_{21}S_{2}S_{2}$, $F_{6}F_{28}S_{21}S_{2}S_{2}$, $F_{23}F_{28}S_{1}S_{2}S_{2}$, $F_{6}F_{28}S_{1}S_{2}S_{2}$, $F_{2}F_{6}S_{1}S_{2}S_{2}$, $F_{25}F_{29}S_{2}V_{18}V_{2}$, $F_{8}F_{29}S_{2}V_{18}V_{2}$, $F_{42}F_{28}S_{21}V_{1}V_{2}$, $F_{13}F_{28}S_{21}V_{1}V_{2}$, $F_{42}F_{28}S_{1}V_{1}V_{2}$, $F_{13}F_{28}S_{1}V_{1}V_{2}$, $F_{2}F_{13}S_{1}V_{1}V_{2}$, $F_{28}F_{29}S_{21}V_{11}V_{19}$, $F_{28}F_{29}S_{21}V_{11}V_{2}$, $F_{28}F_{29}S_{1}V_{11}V_{19}$, $F_{28}F_{29}S_{1}V_{11}V_{2}$, $F_{2}F_{3}S_{1}V_{11}V_{2}$, $F_{27}F_{29}S_{22}V_{11}V_{18}$, $F_{27}F_{29}S_{22}V_{11}V_{1}$, $F_{27}F_{29}S_{2}V_{11}V_{18}$, $F_{27}F_{29}S_{2}V_{11}V_{1}$, $F_{1}F_{3}S_{2}V_{11}V_{1}$, $F_{5}F_{28}S_{21}S_{23}V_{11}$, $F_{5}F_{28}S_{23}S_{1}V_{11}$, $F_{5}F_{28}S_{21}S_{3}V_{11}$, $F_{5}F_{28}S_{1}S_{3}V_{11}$, $F_{2}F_{5}S_{1}S_{3}V_{11}$, $F_{25}F_{42}S_{21}S_{2}V_{1}$, $F_{42}F_{8}S_{1}S_{2}V_{1}$, $F_{25}F_{13}S_{1}S_{2}V_{1}$, $F_{8}F_{13}S_{21}S_{2}V_{1}$, $F_{8}F_{13}S_{1}S_{2}V_{1}$, $F_{23}F_{23}S_{21}S_{2}V_{1}$, $F_{23}F_{6}S_{1}S_{2}V_{1}$, $F_{6}F_{6}S_{21}S_{2}V_{1}$, $F_{6}F_{6}S_{1}S_{2}V_{1}$, $F_{7}F_{29}S_{21}S_{23}V_{11}$, $F_{7}F_{29}S_{23}S_{1}V_{11}$, $F_{7}F_{29}S_{21}S_{3}V_{11}$, $F_{7}F_{29}S_{1}S_{3}V_{11}$, $F_{3}F_{7}S_{1}S_{3}V_{11}$, $F_{5}F_{27}S_{22}S_{22}V_{11}$, $F_{5}F_{27}S_{22}S_{2}V_{11}$, $F_{5}F_{27}S_{2}S_{2}V_{11}$, $F_{1}F_{5}S_{2}S_{2}V_{11}$, $F_{25}F_{25}S_{22}S_{2}V_{2}$, $F_{25}F_{8}S_{2}S_{2}V_{2}$, $F_{8}F_{8}S_{22}S_{2}V_{2}$, $F_{8}F_{8}S_{2}S_{2}V_{2}$, $F_{22}F_{23}S_{22}S_{3}V_{1}$, $F_{22}F_{6}S_{2}S_{3}V_{1}$, $F_{23}F_{5}S_{2}S_{3}V_{1}$, $F_{5}F_{6}S_{22}S_{3}V_{1}$, $F_{5}F_{6}S_{2}S_{3}V_{1}$, $F_{24}F_{42}S_{22}S_{3}V_{1}$, $F_{42}F_{7}S_{2}S_{3}V_{1}$, $F_{24}F_{13}S_{2}S_{3}V_{1}$, $F_{7}F_{13}S_{22}S_{3}V_{1}$, $F_{7}F_{13}S_{2}S_{3}V_{1}$, $F_{22}F_{23}S_{22}S_{2}V_{2}$, $F_{23}F_{5}S_{2}S_{2}V_{2}$, $F_{7}F_{29}S_{22}S_{22}V_{11}$, $F_{7}F_{29}S_{22}S_{2}V_{11}$, $F_{7}F_{29}S_{2}S_{2}V_{11}$, $F_{3}F_{7}S_{2}S_{2}V_{11}$, $F_{25}F_{27}S_{22}S_{2}V_{2}$, $F_{8}F_{27}S_{22}S_{2}V_{2}$, $F_{25}F_{27}S_{2}S_{2}V_{2}$, $F_{8}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{8}S_{2}S_{2}V_{2}$, $F_{22}F_{29}S_{23}S_{3}V_{2}$, $F_{22}F_{29}S_{3}S_{3}V_{2}$, $F_{5}F_{29}S_{23}S_{3}V_{2}$, $F_{5}F_{29}S_{3}S_{3}V_{2}$, $F_{3}F_{5}S_{3}S_{3}V_{2}$, $F_{24}F_{28}S_{23}S_{3}V_{2}$, $F_{7}F_{28}S_{23}S_{3}V_{2}$, $F_{24}F_{28}S_{3}S_{3}V_{2}$, $F_{7}F_{28}S_{3}S_{3}V_{2}$, $F_{2}F_{7}S_{3}S_{3}V_{2}$, $F_{23}F_{29}S_{22}S_{2}V_{2}$, $F_{23}F_{29}S_{2}S_{2}V_{2}$, $F_{6}F_{29}S_{22}S_{2}V_{2}$, $F_{6}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{6}S_{2}S_{2}V_{2}$, $F_{23}F_{27}S_{22}S_{3}V_{1}$, $F_{6}F_{27}S_{22}S_{3}V_{1}$, $F_{23}F_{27}S_{2}S_{3}V_{1}$, $F_{6}F_{27}S_{2}S_{3}V_{1}$, $F_{1}F_{6}S_{2}S_{3}V_{1}$, $F_{25}F_{29}S_{23}S_{3}V_{2}$, $F_{25}F_{29}S_{3}S_{3}V_{2}$, $F_{22}F_{28}S_{23}S_{3}V_{2}$, $F_{5}F_{28}S_{23}S_{3}V_{2}$, $F_{22}F_{28}S_{3}S_{3}V_{2}$, $F_{5}F_{28}S_{3}S_{3}V_{2}$, $F_{2}F_{5}S_{3}S_{3}V_{2}$, $F_{42}F_{29}S_{22}S_{3}V_{1}$, $F_{42}F_{29}S_{2}S_{3}V_{1}$, $F_{13}F_{29}S_{22}S_{3}V_{1}$, $F_{13}F_{29}S_{2}S_{3}V_{1}$, $F_{3}F_{13}S_{2}S_{3}V_{1}$, $F_{24}F_{25}S_{23}S_{3}V_{2}$, $F_{25}F_{7}S_{3}S_{3}V_{2}$, $F_{24}F_{8}S_{3}S_{3}V_{2}$, $F_{7}F_{8}S_{23}S_{3}V_{2}$, $F_{7}F_{8}S_{3}S_{3}V_{2}$, $F_{22}F_{22}S_{23}S_{3}V_{2}$, $F_{22}F_{5}S_{3}S_{3}V_{2}$, $F_{5}F_{5}S_{23}S_{3}V_{2}$, $F_{5}F_{5}S_{3}S_{3}V_{2}$, $F_{7}F_{46}S_{21}S_{23}V_{11}$, $F_{7}F_{46}S_{21}S_{3}V_{11}$, $F_{7}F_{46}S_{23}S_{1}V_{11}$, $F_{7}F_{46}S_{1}S_{3}V_{11}$, $F_{10}F_{7}S_{1}S_{3}V_{11}$, $F_{25}F_{28}S_{21}S_{2}V_{1}$, $F_{8}F_{28}S_{21}S_{2}V_{1}$, $F_{25}F_{28}S_{1}S_{2}V_{1}$, $F_{8}F_{28}S_{1}S_{2}V_{1}$, $F_{2}F_{8}S_{1}S_{2}V_{1}$, $F_{24}F_{27}S_{22}S_{3}V_{1}$, $F_{7}F_{27}S_{22}S_{3}V_{1}$, $F_{24}F_{27}S_{2}S_{3}V_{1}$, $F_{22}F_{29}S_{22}S_{3}V_{1}$, $F_{22}F_{29}S_{2}S_{3}V_{1}$, $F_{5}F_{29}S_{22}S_{3}V_{1}$, $F_{5}F_{29}S_{2}S_{3}V_{1}$, $F_{3}F_{5}S_{2}S_{3}V_{1}$, $F_{23}F_{46}S_{21}S_{2}V_{1}$, $F_{23}F_{46}S_{1}S_{2}V_{1}$, $F_{6}F_{46}S_{21}S_{2}V_{1}$, $F_{6}F_{46}S_{1}S_{2}V_{1}$, $F_{10}F_{6}S_{1}S_{2}V_{1}$, $F_{23}F_{28}S_{21}S_{2}V_{1}$, $F_{6}F_{28}S_{21}S_{2}V_{1}$, $F_{23}F_{28}S_{1}S_{2}V_{1}$, $F_{6}F_{28}S_{1}S_{2}V_{1}$, $F_{2}F_{6}S_{1}S_{2}V_{1}$, $F_{22}F_{27}S_{22}S_{2}V_{2}$, $F_{5}F_{27}S_{22}S_{2}V_{2}$, $F_{22}F_{27}S_{2}S_{2}V_{2}$, $F_{5}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{5}S_{2}S_{2}V_{2}$, $F_{25}F_{29}S_{2}S_{2}V_{2}$, $F_{8}F_{29}S_{22}S_{2}V_{2}$, $F_{42}F_{46}S_{21}S_{2}V_{1}$, $F_{42}F_{46}S_{1}S_{2}V_{1}$, $F_{13}F_{46}S_{21}S_{2}V_{1}$, $F_{13}F_{46}S_{1}S_{2}V_{1}$, $F_{10}F_{13}S_{1}S_{2}V_{1}$, $F_{28}F_{29}S_{21}S_{23}V_{11}$, $F_{28}F_{29}S_{21}S_{3}V_{11}$, $F_{28}F_{29}S_{23}S_{1}V_{11}$, $F_{28}F_{29}S_{1}S_{3}V_{11}$, $F_{2}F_{3}S_{1}S_{3}V_{11}$, $F_{27}F_{29}S_{22}S_{22}V_{11}$, $F_{27}F_{29}S_{22}S_{2}V_{11}$, $F_{27}F_{29}S_{2}S_{2}V_{11}$, $F_{1}F_{3}S_{2}S_{2}V_{11}$, $F_{28}F_{46}S_{21}S_{23}V_{11}$, $F_{28}F_{46}S_{23}S_{1}V_{11}$, $F_{28}F_{46}S_{21}S_{3}V_{11}$, $F_{28}F_{46}S_{1}S_{3}V_{11}$, $F_{2}F_{10}S_{1}S_{3}V_{11}$, $F_{5}F_{28}S_{21}S_{23}V_{2}$, $F_{5}F_{28}S_{23}S_{1}V_{2}$, $F_{5}F_{28}S_{21}S_{3}V_{2}$, $F_{5}F_{28}S_{1}S_{3}V_{2}$, $F_{2}F_{5}S_{1}S_{3}V_{2}$, $F_{7}F_{29}S_{21}S_{2}V_{19}$, $F_{7}F_{29}S_{1}S_{2}V_{19}$, $F_{7}F_{29}S_{21}S_{2}V_{2}$, $F_{7}F_{29}S_{1}S_{2}V_{2}$, $F_{3}F_{7}S_{1}S_{2}V_{2}$, $F_{23}F_{23}S_{21}S_{2}V_{19}$, $F_{23}F_{6}S_{1}S_{2}V_{2}$, $F_{23}F_{6}S_{1}S_{2}V_{19}$, $F_{6}F_{6}S_{21}S_{2}V_{2}$, $F_{6}F_{6}S_{1}S_{2}V_{2}$, $F_{25}F_{42}S_{21}S_{23}V_{2}$, $F_{25}F_{13}S_{1}S_{3}V_{2}$, $F_{42}F_{8}S_{23}S_{1}V_{2}$, $F_{8}F_{13}S_{21}S_{3}V_{2}$, $F_{8}F_{13}S_{1}S_{3}V_{2}$, $F_{5}F_{27}S_{22}S_{22}V_{2}$, $F_{7}F_{29}S_{22}S_{2}V_{18}$, $F_{7}F_{29}S_{2}S_{2}V_{18}$, $F_{7}F_{29}S_{22}S_{2}V_{1}$, $F_{7}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{7}S_{2}S_{2}V_{1}$, $F_{22}F_{23}S_{22}S_{3}V_{19}$, $F_{22}F_{6}S_{2}S_{3}V_{2}$, $F_{23}F_{5}S_{2}S_{3}V_{19}$, $F_{5}F_{6}S_{22}S_{3}V_{2}$, $F_{5}F_{6}S_{2}S_{3}V_{2}$, $F_{8}F_{29}S_{22}S_{3}V_{19}$, $F_{8}F_{29}S_{2}S_{3}V_{19}$, $F_{8}F_{29}S_{22}S_{3}V_{2}$, $F_{8}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{8}S_{2}S_{3}V_{2}$, $F_{22}F_{23}S_{22}S_{2}V_{18}$, $F_{22}F_{6}S_{2}S_{2}V_{18}$, $F_{25}F_{25}S_{22}S_{22}V_{2}$, $F_{25}F_{8}S_{22}S_{2}V_{2}$, $F_{7}F_{27}S_{22}S_{2}V_{18}$, $F_{7}F_{27}S_{22}S_{2}V_{1}$, $F_{7}F_{27}S_{2}S_{2}V_{18}$, $F_{7}F_{27}S_{2}S_{2}V_{1}$, $F_{1}F_{7}S_{2}S_{2}V_{1}$, $F_{22}F_{42}S_{23}S_{3}V_{18}$, $F_{22}F_{13}S_{3}S_{3}V_{1}$, $F_{42}F_{5}S_{23}S_{3}V_{1}$, $F_{5}F_{13}S_{3}S_{3}V_{18}$, $F_{5}F_{13}S_{3}S_{3}V_{1}$, $F_{8}F_{28}S_{23}S_{3}V_{18}$, $F_{8}F_{28}S_{23}S_{3}V_{1}$, $F_{8}F_{28}S_{3}S_{3}V_{18}$, $F_{8}F_{28}S_{3}S_{3}V_{1}$, $F_{2}F_{8}S_{3}S_{3}V_{1}$, $F_{23}F_{25}S_{22}S_{2}V_{18}$, $F_{23}F_{8}S_{2}S_{2}V_{1}$, $F_{25}F_{6}S_{22}S_{2}V_{1}$, $F_{6}F_{8}S_{2}S_{2}V_{18}$, $F_{6}F_{8}S_{2}S_{2}V_{1}$, $F_{23}F_{27}S_{22}S_{3}V_{19}$, $F_{6}F_{27}S_{22}S_{3}V_{2}$, $F_{23}F_{27}S_{2}S_{3}V_{19}$, $F_{6}F_{27}S_{2}S_{3}V_{2}$, $F_{1}F_{6}S_{2}S_{3}V_{2}$, $F_{42}F_{29}S_{23}S_{3}V_{18}$, $F_{13}F_{29}S_{3}S_{3}V_{18}$, $F_{42}F_{29}S_{23}S_{3}V_{1}$, $F_{13}F_{29}S_{3}S_{3}V_{1}$, $F_{3}F_{13}S_{3}S_{3}V_{1}$, $F_{22}F_{28}S_{23}S_{3}V_{18}$, $F_{5}F_{28}S_{23}S_{3}V_{1}$, $F_{22}F_{28}S_{3}S_{3}V_{18}$, $F_{5}F_{28}S_{3}S_{3}V_{1}$, $F_{2}F_{5}S_{3}S_{3}V_{1}$, $F_{25}F_{29}S_{22}S_{3}V_{19}$, $F_{25}F_{29}S_{22}S_{3}V_{2}$, $F_{8}F_{29}S_{23}S_{3}V_{18}$, $F_{8}F_{29}S_{3}S_{3}V_{18}$, $F_{22}F_{22}S_{23}S_{3}V_{18}$, $F_{22}F_{5}S_{3}S_{3}V_{1}$, $F_{22}F_{5}S_{3}S_{3}V_{18}$, $F_{5}F_{5}S_{23}S_{3}V_{1}$, $F_{5}F_{5}S_{3}S_{3}V_{1}$, $F_{24}F_{25}S_{21}S_{23}V_{2}$, $F_{25}F_{7}S_{1}S_{3}V_{2}$, $F_{24}F_{8}S_{21}S_{3}V_{2}$, $F_{7}F_{8}S_{23}S_{1}V_{2}$, $F_{7}F_{8}S_{1}S_{3}V_{2}$, $F_{7}F_{28}S_{21}S_{2}V_{19}$, $F_{7}F_{28}S_{21}S_{2}V_{2}$, $F_{7}F_{28}S_{1}S_{2}V_{19}$, $F_{7}F_{28}S_{1}S_{2}V_{2}$, $F_{2}F_{7}S_{1}S_{2}V_{2}$, $F_{8}F_{27}S_{22}S_{3}V_{19}$, $F_{8}F_{27}S_{22}S_{3}V_{2}$, $F_{8}F_{27}S_{2}S_{3}V_{19}$, $F_{22}F_{25}S_{22}S_{3}V_{19}$, $F_{22}F_{8}S_{2}S_{3}V_{2}$, $F_{25}F_{5}S_{22}S_{3}V_{2}$, $F_{5}F_{8}S_{2}S_{3}V_{19}$, $F_{5}F_{8}S_{2}S_{3}V_{2}$, $F_{23}F_{24}S_{21}S_{2}V_{19}$, $F_{23}F_{7}S_{1}S_{2}V_{2}$, $F_{24}F_{6}S_{21}S_{2}V_{2}$, $F_{6}F_{7}S_{1}S_{2}V_{19}$, $F_{6}F_{7}S_{1}S_{2}V_{2}$, $F_{23}F_{28}S_{21}S_{2}V_{19}$, $F_{6}F_{28}S_{21}S_{2}V_{2}$, $F_{23}F_{28}S_{1}S_{2}V_{19}$, $F_{6}F_{28}S_{1}S_{2}V_{2}$, $F_{2}F_{6}S_{1}S_{2}V_{2}$, $F_{22}F_{27}S_{22}S_{2}V_{18}$, $F_{5}F_{27}S_{22}S_{2}V_{1}$, $F_{22}F_{27}S_{2}S_{2}V_{18}$, $F_{5}F_{27}S_{2}S_{2}V_{1}$, $F_{1}F_{5}S_{2}S_{2}V_{1}$, $F_{25}F_{29}S_{22}S_{2}V_{18}$, $F_{8}F_{29}S_{2}S_{2}V_{18}$, $F_{24}F_{29}S_{21}S_{2}V_{19}$, $F_{24}F_{29}S_{21}S_{2}V_{2}$, $F_{42}F_{28}S_{21}S_{23}V_{2}$, $F_{13}F_{28}S_{21}S_{3}V_{2}$, $F_{42}F_{28}S_{23}S_{1}V_{2}$, $F_{13}F_{28}S_{1}S_{3}V_{2}$, $F_{2}F_{13}S_{1}S_{3}V_{2}$, $F_{25}F_{27}S_{22}S_{22}V_{2}$, $F_{24}F_{28}S_{21}S_{23}V_{2}$, $F_{7}F_{28}S_{23}S_{1}V_{2}$, $F_{24}F_{28}S_{21}S_{3}V_{2}$, $F_{7}F_{28}S_{1}S_{3}V_{2}$, $F_{2}F_{7}S_{1}S_{3}V_{2}$, $F_{5}F_{28}S_{21}S_{23}S_{2}$, $F_{5}F_{28}S_{23}S_{1}S_{2}$, $F_{5}F_{28}S_{21}S_{2}S_{3}$, $F_{5}F_{28}S_{1}S_{2}S_{3}$, $F_{2}F_{5}S_{1}S_{2}S_{3}$, $F_{7}F_{29}S_{21}V_{19}V_{1}$, $F_{7}F_{29}S_{1}V_{19}V_{1}$, $F_{7}F_{29}S_{21}V_{1}V_{2}$, $F_{7}F_{29}S_{1}V_{1}V_{2}$, $F_{3}F_{7}S_{1}V_{1}V_{2}$, $F_{25}F_{42}S_{21}V_{19}V_{1}$, $F_{25}F_{13}S_{1}V_{19}V_{1}$, $F_{23}F_{23}S_{21}S_{23}S_{2}$, $F_{23}F_{6}S_{1}S_{2}S_{3}$, $F_{23}F_{6}S_{23}S_{1}S_{2}$, $F_{6}F_{6}S_{21}S_{2}S_{3}$, $F_{6}F_{6}S_{1}S_{2}S_{3}$, $F_{5}F_{27}S_{22}S_{22}S_{2}$, $F_{7}F_{29}S_{22}V_{18}V_{1}$, $F_{7}F_{29}S_{2}V_{18}V_{1}$, $F_{7}F_{29}S_{22}V_{1}V_{1}$, $F_{7}F_{29}S_{2}V_{1}V_{1}$, $F_{3}F_{7}S_{2}V_{1}V_{1}$, $F_{25}F_{25}S_{22}V_{19}V_{2}$, $F_{25}F_{8}S_{2}V_{19}V_{2}$, $F_{8}F_{29}S_{22}V_{19}V_{2}$, $F_{8}F_{29}S_{22}V_{2}V_{2}$, $F_{24}F_{42}S_{22}V_{18}V_{1}$, $F_{42}F_{7}S_{2}V_{1}V_{1}$, $F_{24}F_{13}S_{2}V_{18}V_{1}$, $F_{7}F_{13}S_{22}V_{1}V_{1}$, $F_{7}F_{13}S_{2}V_{1}V_{1}$, $F_{22}F_{23}S_{22}S_{22}S_{2}$, $F_{22}F_{6}S_{22}S_{2}S_{2}$, $F_{7}F_{27}S_{22}V_{18}V_{1}$, $F_{7}F_{27}S_{22}V_{1}V_{1}$, $F_{7}F_{27}S_{2}V_{18}V_{1}$, $F_{7}F_{27}S_{2}V_{1}V_{1}$, $F_{1}F_{7}S_{2}V_{1}V_{1}$, $F_{23}F_{25}S_{23}V_{18}V_{2}$, $F_{25}F_{6}S_{3}V_{1}V_{2}$, $F_{23}F_{8}S_{23}V_{1}V_{2}$, $F_{6}F_{8}S_{3}V_{18}V_{2}$, $F_{6}F_{8}S_{3}V_{1}V_{2}$, $F_{8}F_{28}S_{23}V_{18}V_{2}$, $F_{8}F_{28}S_{23}V_{1}V_{2}$, $F_{8}F_{28}S_{3}V_{18}V_{2}$, $F_{8}F_{28}S_{3}V_{1}V_{2}$, $F_{2}F_{8}S_{3}V_{1}V_{2}$, $F_{22}F_{42}S_{22}V_{18}V_{1}$, $F_{22}F_{13}S_{22}V_{1}V_{1}$, $F_{25}F_{27}S_{22}V_{19}V_{2}$, $F_{25}F_{27}S_{2}V_{19}V_{2}$, $F_{23}F_{29}S_{23}V_{18}V_{2}$, $F_{6}F_{29}S_{3}V_{18}V_{2}$, $F_{23}F_{29}S_{23}V_{1}V_{2}$, $F_{6}F_{29}S_{3}V_{1}V_{2}$, $F_{3}F_{6}S_{3}V_{1}V_{2}$, $F_{24}F_{28}S_{23}V_{18}V_{2}$, $F_{7}F_{28}S_{23}V_{1}V_{2}$, $F_{24}F_{28}S_{3}V_{18}V_{2}$, $F_{7}F_{28}S_{3}V_{1}V_{2}$, $F_{2}F_{7}S_{3}V_{1}V_{2}$, $F_{22}F_{29}S_{22}V_{19}V_{2}$, $F_{22}F_{29}S_{22}V_{2}V_{2}$, $F_{8}F_{29}S_{23}V_{18}V_{2}$, $F_{8}F_{29}S_{3}V_{18}V_{2}$, $F_{8}F_{29}S_{23}V_{1}V_{2}$, $F_{24}F_{25}S_{23}V_{18}V_{2}$, $F_{24}F_{8}S_{3}V_{18}V_{2}$, $F_{21}F_{23}S_{21}S_{23}S_{2}$, $F_{23}F_{17}S_{1}S_{2}S_{3}$, $F_{21}F_{6}S_{21}S_{2}S_{3}$, $F_{17}F_{6}S_{23}S_{1}S_{2}$, $F_{17}F_{6}S_{1}S_{2}S_{3}$, $F_{7}F_{28}S_{21}V_{19}V_{1}$, $F_{7}F_{28}S_{21}V_{1}V_{2}$, $F_{7}F_{28}S_{1}V_{19}V_{1}$, $F_{7}F_{28}S_{1}V_{1}V_{2}$, $F_{2}F_{7}S_{1}V_{1}V_{2}$, $F_{8}F_{27}S_{22}V_{19}V_{2}$, $F_{8}F_{27}S_{2}V_{19}V_{2}$, $F_{22}F_{25}S_{22}V_{19}V_{2}$, $F_{22}F_{8}S_{22}V_{2}V_{2}$, $F_{21}F_{42}S_{21}V_{19}V_{1}$, $F_{42}F_{17}S_{1}V_{1}V_{2}$, $F_{21}F_{13}S_{21}V_{1}V_{2}$, $F_{17}F_{13}S_{1}V_{19}V_{1}$, $F_{17}F_{13}S_{1}V_{1}V_{2}$, $F_{25}F_{28}S_{21}V_{19}V_{1}$, $F_{25}F_{28}S_{1}V_{19}V_{1}$, $F_{24}F_{27}S_{22}V_{18}V_{1}$, $F_{24}F_{27}S_{2}V_{18}V_{1}$, $F_{22}F_{29}S_{22}V_{18}V_{1}$, $F_{22}F_{29}S_{22}V_{1}V_{1}$, $F_{21}F_{29}S_{21}V_{19}V_{1}$, $F_{17}F_{29}S_{1}V_{19}V_{1}$, $F_{21}F_{29}S_{21}V_{1}V_{2}$, $F_{17}F_{29}S_{1}V_{1}V_{2}$, $F_{3}F_{17}S_{1}V_{1}V_{2}$, $F_{23}F_{28}S_{21}S_{23}S_{2}$, $F_{6}F_{28}S_{21}S_{2}S_{3}$, $F_{23}F_{28}S_{23}S_{1}S_{2}$, $F_{6}F_{28}S_{1}S_{2}S_{3}$, $F_{2}F_{6}S_{1}S_{2}S_{3}$, $F_{22}F_{27}S_{22}S_{22}S_{2}$, $F_{21}F_{28}S_{21}S_{23}S_{2}$, $F_{17}F_{28}S_{23}S_{1}S_{2}$, $F_{21}F_{28}S_{21}S_{2}S_{3}$, $F_{17}F_{28}S_{1}S_{2}S_{3}$, $F_{2}F_{17}S_{1}S_{2}S_{3}$, $F_{7}F_{29}S_{21}S_{23}S_{2}$, $F_{7}F_{29}S_{23}S_{1}S_{2}$, $F_{7}F_{29}S_{21}S_{2}S_{3}$, $F_{7}F_{29}S_{1}S_{2}S_{3}$, $F_{3}F_{7}S_{1}S_{2}S_{3}$, $F_{25}F_{42}S_{21}S_{23}S_{2}$, $F_{25}F_{13}S_{1}S_{2}S_{3}$, $F_{42}F_{8}S_{23}S_{1}S_{2}$, $F_{8}F_{13}S_{21}S_{2}S_{3}$, $F_{8}F_{13}S_{1}S_{2}S_{3}$, $F_{7}F_{29}S_{22}S_{22}S_{2}$, $F_{7}F_{29}S_{22}S_{2}S_{2}$, $F_{7}F_{29}S_{2}S_{2}S_{2}$, $F_{3}F_{7}S_{2}S_{2}S_{2}$, $F_{24}F_{42}S_{22}S_{23}S_{3}$, $F_{24}F_{13}S_{2}S_{3}S_{3}$, $F_{42}F_{7}S_{23}S_{2}S_{3}$, $F_{7}F_{13}S_{22}S_{3}S_{3}$, $F_{7}F_{13}S_{2}S_{3}S_{3}$, $F_{8}F_{29}S_{22}S_{23}S_{3}$, $F_{8}F_{29}S_{23}S_{2}S_{3}$, $F_{8}F_{29}S_{22}S_{3}S_{3}$, $F_{8}F_{29}S_{2}S_{3}S_{3}$, $F_{3}F_{8}S_{2}S_{3}S_{3}$, $F_{25}F_{25}S_{22}S_{22}S_{2}$, $F_{25}F_{8}S_{2}S_{2}S_{2}$, $F_{25}F_{8}S_{22}S_{2}S_{2}$, $F_{8}F_{8}S_{22}S_{2}S_{2}$, $F_{8}F_{8}S_{2}S_{2}S_{2}$, $F_{42}F_{29}S_{22}S_{23}S_{3}$, $F_{13}F_{29}S_{22}S_{3}S_{3}$, $F_{42}F_{29}S_{23}S_{2}S_{3}$, $F_{13}F_{29}S_{2}S_{3}S_{3}$, $F_{3}F_{13}S_{2}S_{3}S_{3}$, $F_{25}F_{29}S_{22}S_{23}S_{3}$, $F_{25}F_{29}S_{22}S_{3}S_{3}$, $F_{7}F_{46}S_{21}S_{23}S_{2}$, $F_{7}F_{46}S_{21}S_{2}S_{3}$, $F_{7}F_{46}S_{23}S_{1}S_{2}$, $F_{7}F_{46}S_{1}S_{2}S_{3}$, $F_{10}F_{7}S_{1}S_{2}S_{3}$, $F_{24}F_{25}S_{22}S_{23}S_{3}$, $F_{24}F_{8}S_{2}S_{3}S_{3}$, $F_{25}F_{7}S_{22}S_{3}S_{3}$, $F_{7}F_{8}S_{23}S_{2}S_{3}$, $F_{7}F_{8}S_{2}S_{3}S_{3}$, $F_{24}F_{25}S_{21}S_{23}S_{2}$, $F_{25}F_{7}S_{1}S_{2}S_{3}$, $F_{24}F_{8}S_{21}S_{2}S_{3}$, $F_{7}F_{8}S_{23}S_{1}S_{2}$, $F_{7}F_{8}S_{1}S_{2}S_{3}$, $F_{42}F_{46}S_{21}S_{23}S_{2}$, $F_{13}F_{46}S_{21}S_{2}S_{3}$, $F_{42}F_{46}S_{23}S_{1}S_{2}$, $F_{13}F_{46}S_{1}S_{2}S_{3}$, $F_{10}F_{13}S_{1}S_{2}S_{3}$, $F_{25}F_{29}S_{22}S_{22}S_{2}$, $F_{8}F_{29}S_{22}S_{2}S_{2}$, $F_{25}F_{29}S_{22}S_{2}S_{2}$, $F_{8}F_{29}S_{2}S_{2}S_{2}$, $F_{3}F_{8}S_{2}S_{2}S_{2}$, $F_{24}F_{29}S_{21}S_{23}S_{2}$, $F_{24}F_{29}S_{21}S_{2}S_{3}$, $F_{7}F_{29}S_{21}S_{23}V_{1}$, $F_{7}F_{29}S_{23}S_{1}V_{1}$, $F_{7}F_{29}S_{21}S_{3}V_{1}$, $F_{7}F_{29}S_{1}S_{3}V_{1}$, $F_{3}F_{7}S_{1}S_{3}V_{1}$, $F_{23}F_{23}S_{21}S_{23}V_{1}$, $F_{23}F_{6}S_{1}S_{3}V_{1}$, $F_{23}F_{6}S_{23}S_{1}V_{1}$, $F_{6}F_{6}S_{21}S_{3}V_{1}$, $F_{6}F_{6}S_{1}S_{3}V_{1}$, $F_{7}F_{29}S_{22}S_{22}V_{1}$, $F_{22}F_{23}S_{22}S_{23}V_{2}$, $F_{23}F_{5}S_{23}S_{2}V_{2}$, $F_{8}F_{29}S_{22}S_{23}V_{2}$, $F_{8}F_{29}S_{23}S_{2}V_{2}$, $F_{22}F_{23}S_{22}S_{22}V_{1}$, $F_{22}F_{6}S_{22}S_{2}V_{1}$, $F_{23}F_{29}S_{22}S_{23}V_{2}$, $F_{6}F_{29}S_{22}S_{3}V_{2}$, $F_{23}F_{29}S_{23}S_{2}V_{2}$, $F_{6}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{6}S_{2}S_{3}V_{2}$, $F_{22}F_{29}S_{22}S_{23}V_{2}$, $F_{22}F_{29}S_{22}S_{3}V_{2}$, $F_{7}F_{46}S_{21}S_{23}V_{1}$, $F_{7}F_{46}S_{21}S_{3}V_{1}$, $F_{7}F_{46}S_{23}S_{1}V_{1}$, $F_{7}F_{46}S_{1}S_{3}V_{1}$, $F_{10}F_{7}S_{1}S_{3}V_{1}$, $F_{22}F_{22}S_{22}S_{23}V_{2}$, $F_{22}F_{5}S_{22}S_{3}V_{2}$, $F_{21}F_{23}S_{21}S_{23}V_{1}$, $F_{23}F_{17}S_{1}S_{3}V_{1}$, $F_{21}F_{6}S_{21}S_{3}V_{1}$, $F_{17}F_{6}S_{23}S_{1}V_{1}$, $F_{17}F_{6}S_{1}S_{3}V_{1}$, $F_{23}F_{46}S_{21}S_{23}V_{1}$, $F_{6}F_{46}S_{21}S_{3}V_{1}$, $F_{23}F_{46}S_{23}S_{1}V_{1}$, $F_{6}F_{46}S_{1}S_{3}V_{1}$, $F_{10}F_{6}S_{1}S_{3}V_{1}$, $F_{22}F_{29}S_{22}S_{22}V_{1}$, $F_{21}F_{29}S_{21}S_{23}V_{1}$, $F_{17}F_{29}S_{23}S_{1}V_{1}$, $F_{21}F_{29}S_{21}S_{3}V_{1}$, $F_{17}F_{29}S_{1}S_{3}V_{1}$, $F_{3}F_{17}S_{1}S_{3}V_{1}$, $F_{25}F_{42}S_{21}S_{23}V_{19}$, $F_{25}F_{13}S_{1}S_{3}V_{19}$, $F_{23}F_{23}S_{21}S_{23}V_{19}$, $F_{23}F_{6}S_{1}S_{3}V_{19}$, $F_{23}F_{6}S_{23}S_{1}V_{2}$, $F_{6}F_{6}S_{21}S_{3}V_{2}$, $F_{6}F_{6}S_{1}S_{3}V_{2}$, $F_{25}F_{25}S_{22}S_{22}V_{19}$, $F_{25}F_{8}S_{2}S_{2}V_{19}$, $F_{22}F_{23}S_{22}S_{23}V_{18}$, $F_{22}F_{6}S_{2}S_{3}V_{18}$, $F_{23}F_{5}S_{23}S_{2}V_{1}$, $F_{24}F_{42}S_{22}S_{23}V_{18}$, $F_{42}F_{7}S_{23}S_{2}V_{1}$, $F_{24}F_{13}S_{2}S_{3}V_{18}$, $F_{22}F_{23}S_{22}S_{22}V_{19}$, $F_{22}F_{6}S_{22}S_{2}V_{2}$, $F_{23}F_{25}S_{22}S_{23}V_{18}$, $F_{25}F_{6}S_{22}S_{3}V_{1}$, $F_{23}F_{8}S_{23}S_{2}V_{1}$, $F_{6}F_{8}S_{2}S_{3}V_{18}$, $F_{6}F_{8}S_{2}S_{3}V_{1}$, $F_{22}F_{42}S_{22}S_{23}V_{18}$, $F_{22}F_{13}S_{22}S_{3}V_{1}$, $F_{24}F_{25}S_{21}S_{23}V_{19}$, $F_{25}F_{7}S_{1}S_{3}V_{19}$, $F_{24}F_{25}S_{22}S_{23}V_{18}$, $F_{25}F_{7}S_{22}S_{3}V_{1}$, $F_{24}F_{8}S_{2}S_{3}V_{18}$, $F_{7}F_{8}S_{23}S_{2}V_{1}$, $F_{7}F_{8}S_{2}S_{3}V_{1}$, $F_{22}F_{22}S_{22}S_{23}V_{18}$, $F_{22}F_{5}S_{22}S_{3}V_{1}$, $F_{21}F_{23}S_{21}S_{23}V_{19}$, $F_{23}F_{17}S_{1}S_{3}V_{19}$, $F_{21}F_{6}S_{21}S_{3}V_{2}$, $F_{17}F_{6}S_{23}S_{1}V_{2}$, $F_{17}F_{6}S_{1}S_{3}V_{2}$, $F_{23}F_{24}S_{21}S_{23}V_{19}$, $F_{24}F_{6}S_{21}S_{3}V_{2}$, $F_{23}F_{7}S_{23}S_{1}V_{2}$, $F_{6}F_{7}S_{1}S_{3}V_{19}$, $F_{6}F_{7}S_{1}S_{3}V_{2}$, $F_{22}F_{25}S_{22}S_{22}V_{19}$, $F_{22}F_{8}S_{22}S_{2}V_{2}$, $F_{21}F_{42}S_{21}S_{23}V_{19}$, $F_{42}F_{17}S_{23}S_{1}V_{2}$, $F_{21}F_{13}S_{21}S_{3}V_{2}$, $F_{17}F_{13}S_{1}S_{3}V_{19}$, $F_{17}F_{13}S_{1}S_{3}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{16}$} {{$F_{5}F_{28}S_{14}S_{22}S_{23}$, $F_{5}F_{28}S_{14}S_{22}S_{3}$, $F_{5}F_{28}S_{14}S_{23}S_{2}$, $F_{5}F_{28}S_{14}S_{2}S_{3}$, $F_{2}F_{5}S_{14}S_{2}S_{3}$, $F_{24}F_{25}S_{23}V_{1}V_{2}$, $F_{25}F_{7}S_{3}V_{1}V_{2}$, $F_{24}F_{8}S_{3}V_{1}V_{2}$, $F_{7}F_{8}S_{23}V_{1}V_{2}$, $F_{7}F_{8}S_{3}V_{1}V_{2}$, $F_{5}F_{29}S_{14}V_{19}V_{19}$, $F_{5}F_{29}S_{14}V_{19}V_{2}$, $F_{5}F_{29}S_{14}V_{2}V_{2}$, $F_{3}F_{5}S_{14}V_{2}V_{2}$, $F_{23}F_{24}S_{1}V_{19}V_{2}$, $F_{23}F_{7}S_{1}V_{2}V_{2}$, $F_{24}F_{6}S_{1}V_{2}V_{2}$, $F_{6}F_{7}S_{1}V_{19}V_{2}$, $F_{6}F_{7}S_{1}V_{2}V_{2}$, $F_{22}F_{25}S_{2}V_{19}V_{1}$, $F_{22}F_{8}S_{2}V_{1}V_{2}$, $F_{25}F_{5}S_{2}V_{1}V_{2}$, $F_{5}F_{8}S_{2}V_{19}V_{1}$, $F_{5}F_{8}S_{2}V_{1}V_{2}$, $F_{24}F_{29}S_{1}V_{19}V_{2}$, $F_{7}F_{29}S_{1}V_{19}V_{2}$, $F_{24}F_{29}S_{1}V_{2}V_{2}$, $F_{7}F_{29}S_{1}V_{2}V_{2}$, $F_{3}F_{7}S_{1}V_{2}V_{2}$, $F_{22}F_{28}S_{22}S_{1}S_{2}$, $F_{22}F_{28}S_{1}S_{2}S_{2}$, $F_{5}F_{28}S_{22}S_{1}S_{2}$, $F_{5}F_{28}S_{1}S_{2}S_{2}$, $F_{2}F_{5}S_{1}S_{2}S_{2}$, $F_{25}F_{29}S_{2}V_{19}V_{1}$, $F_{8}F_{29}S_{2}V_{19}V_{1}$, $F_{25}F_{29}S_{2}V_{1}V_{2}$, $F_{8}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{8}S_{2}V_{1}V_{2}$, $F_{23}F_{28}S_{22}S_{1}S_{2}$, $F_{23}F_{28}S_{1}S_{2}S_{2}$, $F_{6}F_{28}S_{22}S_{1}S_{2}$, $F_{6}F_{28}S_{1}S_{2}S_{2}$, $F_{2}F_{6}S_{1}S_{2}S_{2}$, $F_{5}F_{27}S_{14}S_{22}S_{23}$, $F_{5}F_{27}S_{14}S_{23}S_{2}$, $F_{5}F_{27}S_{14}S_{22}S_{3}$, $F_{5}F_{27}S_{14}S_{2}S_{3}$, $F_{1}F_{5}S_{14}S_{2}S_{3}$, $F_{22}F_{23}S_{22}S_{1}S_{2}$, $F_{23}F_{5}S_{1}S_{2}S_{2}$, $F_{22}F_{6}S_{1}S_{2}S_{2}$, $F_{5}F_{6}S_{22}S_{1}S_{2}$, $F_{5}F_{6}S_{1}S_{2}S_{2}$, $F_{24}F_{27}S_{23}V_{1}V_{2}$, $F_{7}F_{27}S_{23}V_{1}V_{2}$, $F_{24}F_{27}S_{3}V_{1}V_{2}$, $F_{7}F_{27}S_{3}V_{1}V_{2}$, $F_{1}F_{7}S_{3}V_{1}V_{2}$, $F_{22}F_{29}S_{2}V_{19}V_{1}$, $F_{5}F_{29}S_{2}V_{19}V_{1}$, $F_{22}F_{29}S_{2}V_{1}V_{2}$, $F_{5}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{5}S_{2}V_{1}V_{2}$, $F_{25}F_{27}S_{23}V_{1}V_{2}$, $F_{8}F_{27}S_{23}V_{1}V_{2}$, $F_{25}F_{27}S_{3}V_{1}V_{2}$, $F_{8}F_{27}S_{3}V_{1}V_{2}$, $F_{1}F_{8}S_{3}V_{1}V_{2}$, $F_{23}F_{29}S_{1}V_{19}V_{2}$, $F_{6}F_{29}S_{1}V_{19}V_{2}$, $F_{23}F_{29}S_{1}V_{2}V_{2}$, $F_{6}F_{29}S_{1}V_{2}V_{2}$, $F_{3}F_{6}S_{1}V_{2}V_{2}$, $F_{27}F_{28}S_{14}S_{22}S_{23}$, $F_{27}F_{28}S_{14}S_{23}S_{2}$, $F_{27}F_{28}S_{14}S_{22}S_{3}$, $F_{27}F_{28}S_{14}S_{2}S_{3}$, $F_{1}F_{2}S_{14}S_{2}S_{3}$, $F_{29}F_{29}S_{14}V_{19}V_{19}$, $F_{29}F_{29}S_{14}V_{19}V_{2}$, $F_{29}F_{29}S_{14}V_{2}V_{2}$, $F_{3}F_{3}S_{14}V_{2}V_{2}$, $F_{17}F_{28}S_{14}S_{22}S_{22}$, $F_{17}F_{28}S_{14}S_{22}S_{2}$, $F_{17}F_{28}S_{14}S_{2}S_{2}$, $F_{2}F_{17}S_{14}S_{2}S_{2}$, $F_{25}F_{25}S_{22}V_{1}V_{2}$, $F_{25}F_{8}S_{2}V_{1}V_{2}$, $F_{8}F_{8}S_{22}V_{1}V_{2}$, $F_{8}F_{8}S_{2}V_{1}V_{2}$, $F_{24}F_{42}S_{22}V_{1}V_{2}$, $F_{24}F_{13}S_{2}V_{1}V_{2}$, $F_{42}F_{7}S_{2}V_{1}V_{2}$, $F_{7}F_{13}S_{22}V_{1}V_{2}$, $F_{7}F_{13}S_{2}V_{1}V_{2}$, $F_{5}F_{27}S_{14}S_{22}S_{22}$, $F_{5}F_{27}S_{14}S_{22}S_{2}$, $F_{5}F_{27}S_{14}S_{2}S_{2}$, $F_{1}F_{5}S_{14}S_{2}S_{2}$, $F_{17}F_{29}S_{14}V_{18}V_{19}$, $F_{17}F_{29}S_{14}V_{19}V_{1}$, $F_{17}F_{29}S_{14}V_{18}V_{2}$, $F_{17}F_{29}S_{14}V_{1}V_{2}$, $F_{3}F_{17}S_{14}V_{1}V_{2}$, $F_{23}F_{25}S_{1}V_{18}V_{2}$, $F_{23}F_{8}S_{1}V_{1}V_{2}$, $F_{25}F_{6}S_{1}V_{1}V_{2}$, $F_{6}F_{8}S_{1}V_{18}V_{2}$, $F_{6}F_{8}S_{1}V_{1}V_{2}$, $F_{22}F_{42}S_{2}V_{18}V_{1}$, $F_{22}F_{13}S_{2}V_{1}V_{1}$, $F_{42}F_{5}S_{2}V_{1}V_{1}$, $F_{5}F_{13}S_{2}V_{18}V_{1}$, $F_{5}F_{13}S_{2}V_{1}V_{1}$, $F_{23}F_{25}S_{2}V_{18}V_{1}$, $F_{25}F_{6}S_{2}V_{1}V_{1}$, $F_{23}F_{8}S_{2}V_{1}V_{1}$, $F_{6}F_{8}S_{2}V_{18}V_{1}$, $F_{6}F_{8}S_{2}V_{1}V_{1}$, $F_{41}F_{24}S_{1}V_{18}V_{2}$, $F_{24}F_{18}S_{1}V_{1}V_{2}$, $F_{41}F_{7}S_{1}V_{1}V_{2}$, $F_{18}F_{7}S_{1}V_{18}V_{2}$, $F_{18}F_{7}S_{1}V_{1}V_{2}$, $F_{5}F_{29}S_{14}V_{18}V_{19}$, $F_{5}F_{29}S_{14}V_{19}V_{1}$, $F_{5}F_{29}S_{14}V_{18}V_{2}$, $F_{5}F_{29}S_{14}V_{1}V_{2}$, $F_{3}F_{5}S_{14}V_{1}V_{2}$, $F_{25}F_{29}S_{2}V_{19}V_{2}$, $F_{8}F_{29}S_{2}V_{19}V_{2}$, $F_{25}F_{29}S_{2}V_{2}V_{2}$, $F_{8}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{8}S_{2}V_{2}V_{2}$, $F_{22}F_{27}S_{22}S_{2}S_{2}$, $F_{22}F_{27}S_{2}S_{2}S_{2}$, $F_{5}F_{27}S_{22}S_{2}S_{2}$, $F_{5}F_{27}S_{2}S_{2}S_{2}$, $F_{1}F_{5}S_{2}S_{2}S_{2}$, $F_{23}F_{28}S_{22}S_{2}S_{2}$, $F_{6}F_{28}S_{22}S_{2}S_{2}$, $F_{23}F_{28}S_{2}S_{2}S_{2}$, $F_{6}F_{28}S_{2}S_{2}S_{2}$, $F_{2}F_{6}S_{2}S_{2}S_{2}$, $F_{24}F_{29}S_{2}V_{19}V_{2}$, $F_{24}F_{29}S_{2}V_{2}V_{2}$, $F_{7}F_{29}S_{2}V_{19}V_{2}$, $F_{7}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{7}S_{2}V_{2}V_{2}$, $F_{42}F_{29}S_{3}V_{19}V_{1}$, $F_{13}F_{29}S_{3}V_{19}V_{1}$, $F_{42}F_{29}S_{3}V_{1}V_{2}$, $F_{13}F_{29}S_{3}V_{1}V_{2}$, $F_{3}F_{13}S_{3}V_{1}V_{2}$, $F_{23}F_{27}S_{22}S_{1}S_{3}$, $F_{23}F_{27}S_{1}S_{2}S_{3}$, $F_{6}F_{27}S_{22}S_{1}S_{3}$, $F_{6}F_{27}S_{1}S_{2}S_{3}$, $F_{1}F_{6}S_{1}S_{2}S_{3}$, $F_{41}F_{28}S_{22}S_{1}S_{3}$, $F_{18}F_{28}S_{22}S_{1}S_{3}$, $F_{41}F_{28}S_{1}S_{2}S_{3}$, $F_{18}F_{28}S_{1}S_{2}S_{3}$, $F_{2}F_{18}S_{1}S_{2}S_{3}$, $F_{25}F_{29}S_{3}V_{19}V_{1}$, $F_{25}F_{29}S_{3}V_{1}V_{2}$, $F_{8}F_{29}S_{3}V_{19}V_{1}$, $F_{8}F_{29}S_{3}V_{1}V_{2}$, $F_{3}F_{8}S_{3}V_{1}V_{2}$, $F_{17}F_{46}S_{14}V_{18}V_{19}$, $F_{17}F_{46}S_{14}V_{18}V_{2}$, $F_{17}F_{46}S_{14}V_{19}V_{1}$, $F_{17}F_{46}S_{14}V_{1}V_{2}$, $F_{10}F_{17}S_{14}V_{1}V_{2}$, $F_{22}F_{25}S_{2}V_{19}V_{2}$, $F_{22}F_{8}S_{2}V_{2}V_{2}$, $F_{25}F_{5}S_{2}V_{2}V_{2}$, $F_{5}F_{8}S_{2}V_{19}V_{2}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{21}F_{42}S_{3}V_{19}V_{1}$, $F_{21}F_{13}S_{3}V_{1}V_{2}$, $F_{42}F_{17}S_{3}V_{1}V_{2}$, $F_{17}F_{13}S_{3}V_{19}V_{1}$, $F_{17}F_{13}S_{3}V_{1}V_{2}$, $F_{22}F_{25}S_{3}V_{19}V_{1}$, $F_{25}F_{5}S_{3}V_{1}V_{2}$, $F_{22}F_{8}S_{3}V_{1}V_{2}$, $F_{5}F_{8}S_{3}V_{19}V_{1}$, $F_{5}F_{8}S_{3}V_{1}V_{2}$, $F_{23}F_{24}S_{2}V_{19}V_{2}$, $F_{24}F_{6}S_{2}V_{2}V_{2}$, $F_{23}F_{7}S_{2}V_{2}V_{2}$, $F_{6}F_{7}S_{2}V_{19}V_{2}$, $F_{6}F_{7}S_{2}V_{2}V_{2}$, $F_{25}F_{46}S_{1}V_{18}V_{2}$, $F_{8}F_{46}S_{1}V_{18}V_{2}$, $F_{25}F_{46}S_{1}V_{1}V_{2}$, $F_{8}F_{46}S_{1}V_{1}V_{2}$, $F_{10}F_{8}S_{1}V_{1}V_{2}$, $F_{21}F_{27}S_{22}S_{1}S_{3}$, $F_{21}F_{27}S_{1}S_{2}S_{3}$, $F_{17}F_{27}S_{22}S_{1}S_{3}$, $F_{17}F_{27}S_{1}S_{2}S_{3}$, $F_{1}F_{17}S_{1}S_{2}S_{3}$, $F_{22}F_{28}S_{22}S_{1}S_{3}$, $F_{5}F_{28}S_{22}S_{1}S_{3}$, $F_{22}F_{28}S_{1}S_{2}S_{3}$, $F_{5}F_{28}S_{1}S_{2}S_{3}$, $F_{2}F_{5}S_{1}S_{2}S_{3}$, $F_{24}F_{29}S_{1}V_{18}V_{2}$, $F_{24}F_{29}S_{1}V_{1}V_{2}$, $F_{7}F_{29}S_{1}V_{18}V_{2}$, $F_{7}F_{29}S_{1}V_{1}V_{2}$, $F_{3}F_{7}S_{1}V_{1}V_{2}$, $F_{42}F_{46}S_{2}V_{18}V_{1}$, $F_{13}F_{46}S_{2}V_{18}V_{1}$, $F_{42}F_{46}S_{2}V_{1}V_{1}$, $F_{13}F_{46}S_{2}V_{1}V_{1}$, $F_{10}F_{13}S_{2}V_{1}V_{1}$, $F_{25}F_{29}S_{2}V_{18}V_{1}$, $F_{25}F_{29}S_{2}V_{1}V_{1}$, $F_{8}F_{29}S_{2}V_{18}V_{1}$, $F_{8}F_{29}S_{2}V_{1}V_{1}$, $F_{3}F_{8}S_{2}V_{1}V_{1}$, $F_{22}F_{23}S_{22}S_{2}S_{2}$, $F_{22}F_{6}S_{2}S_{2}S_{2}$, $F_{23}F_{5}S_{2}S_{2}S_{2}$, $F_{5}F_{6}S_{22}S_{2}S_{2}$, $F_{5}F_{6}S_{2}S_{2}S_{2}$, $F_{21}F_{41}S_{22}S_{1}S_{3}$, $F_{21}F_{18}S_{1}S_{2}S_{3}$, $F_{41}F_{17}S_{1}S_{2}S_{3}$, $F_{17}F_{18}S_{22}S_{1}S_{3}$, $F_{17}F_{18}S_{1}S_{2}S_{3}$, $F_{22}F_{23}S_{22}S_{1}S_{3}$, $F_{23}F_{5}S_{1}S_{2}S_{3}$, $F_{22}F_{6}S_{1}S_{2}S_{3}$, $F_{5}F_{6}S_{22}S_{1}S_{3}$, $F_{5}F_{6}S_{1}S_{2}S_{3}$, $F_{25}F_{28}S_{22}V_{1}V_{2}$, $F_{8}F_{28}S_{22}V_{1}V_{2}$, $F_{25}F_{28}S_{2}V_{1}V_{2}$, $F_{8}F_{28}S_{2}V_{1}V_{2}$, $F_{2}F_{8}S_{2}V_{1}V_{2}$, $F_{23}F_{46}S_{2}V_{18}V_{1}$, $F_{6}F_{46}S_{2}V_{18}V_{1}$, $F_{23}F_{46}S_{2}V_{1}V_{1}$, $F_{6}F_{46}S_{2}V_{1}V_{1}$, $F_{10}F_{6}S_{2}V_{1}V_{1}$, $F_{21}F_{29}S_{3}V_{19}V_{1}$, $F_{21}F_{29}S_{3}V_{1}V_{2}$, $F_{17}F_{29}S_{3}V_{19}V_{1}$, $F_{17}F_{29}S_{3}V_{1}V_{2}$, $F_{3}F_{17}S_{3}V_{1}V_{2}$, $F_{22}F_{29}S_{3}V_{19}V_{1}$, $F_{5}F_{29}S_{3}V_{19}V_{1}$, $F_{22}F_{29}S_{3}V_{1}V_{2}$, $F_{5}F_{29}S_{3}V_{1}V_{2}$, $F_{3}F_{5}S_{3}V_{1}V_{2}$, $F_{22}F_{29}S_{2}V_{18}V_{1}$, $F_{22}F_{29}S_{2}V_{1}V_{1}$, $F_{5}F_{29}S_{2}V_{18}V_{1}$, $F_{5}F_{29}S_{2}V_{1}V_{1}$, $F_{3}F_{5}S_{2}V_{1}V_{1}$, $F_{24}F_{27}S_{22}V_{1}V_{2}$, $F_{24}F_{27}S_{2}V_{1}V_{2}$, $F_{7}F_{27}S_{22}V_{1}V_{2}$, $F_{7}F_{27}S_{2}V_{1}V_{2}$, $F_{1}F_{7}S_{2}V_{1}V_{2}$, $F_{42}F_{28}S_{22}V_{1}V_{2}$, $F_{13}F_{28}S_{22}V_{1}V_{2}$, $F_{42}F_{28}S_{2}V_{1}V_{2}$, $F_{13}F_{28}S_{2}V_{1}V_{2}$, $F_{2}F_{13}S_{2}V_{1}V_{2}$, $F_{41}F_{46}S_{1}V_{18}V_{2}$, $F_{18}F_{46}S_{1}V_{18}V_{2}$, $F_{41}F_{46}S_{1}V_{1}V_{2}$, $F_{18}F_{46}S_{1}V_{1}V_{2}$, $F_{10}F_{18}S_{1}V_{1}V_{2}$, $F_{22}F_{29}S_{2}V_{19}V_{2}$, $F_{22}F_{29}S_{2}V_{2}V_{2}$, $F_{5}F_{29}S_{2}V_{19}V_{2}$, $F_{5}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{5}S_{2}V_{2}V_{2}$, $F_{23}F_{29}S_{2}V_{19}V_{2}$, $F_{6}F_{29}S_{2}V_{19}V_{2}$, $F_{23}F_{29}S_{2}V_{2}V_{2}$, $F_{6}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{6}S_{2}V_{2}V_{2}$, $F_{23}F_{29}S_{1}V_{18}V_{2}$, $F_{23}F_{29}S_{1}V_{1}V_{2}$, $F_{6}F_{29}S_{1}V_{18}V_{2}$, $F_{6}F_{29}S_{1}V_{1}V_{2}$, $F_{3}F_{6}S_{1}V_{1}V_{2}$, $F_{25}F_{27}S_{22}V_{1}V_{2}$, $F_{25}F_{27}S_{2}V_{1}V_{2}$, $F_{8}F_{27}S_{22}V_{1}V_{2}$, $F_{8}F_{27}S_{2}V_{1}V_{2}$, $F_{1}F_{8}S_{2}V_{1}V_{2}$, $F_{27}F_{28}S_{14}S_{22}S_{22}$, $F_{27}F_{28}S_{14}S_{22}S_{2}$, $F_{27}F_{28}S_{14}S_{2}S_{2}$, $F_{1}F_{2}S_{14}S_{2}S_{2}$, $F_{29}F_{46}S_{14}V_{18}V_{19}$, $F_{29}F_{46}S_{14}V_{18}V_{2}$, $F_{29}F_{46}S_{14}V_{19}V_{1}$, $F_{29}F_{46}S_{14}V_{1}V_{2}$, $F_{3}F_{10}S_{14}V_{1}V_{2}$, $F_{29}F_{29}S_{14}V_{18}V_{19}$, $F_{29}F_{29}S_{14}V_{19}V_{1}$, $F_{29}F_{29}S_{14}V_{18}V_{2}$, $F_{29}F_{29}S_{14}V_{1}V_{2}$, $F_{3}F_{3}S_{14}V_{1}V_{2}$, $F_{7}F_{29}S_{14}S_{22}V_{19}$, $F_{7}F_{29}S_{14}S_{2}V_{19}$, $F_{7}F_{29}S_{14}S_{22}V_{2}$, $F_{7}F_{29}S_{14}S_{2}V_{2}$, $F_{3}F_{7}S_{14}S_{2}V_{2}$, $F_{22}F_{23}S_{22}S_{1}V_{2}$, $F_{23}F_{5}S_{1}S_{2}V_{2}$, $F_{22}F_{6}S_{1}S_{2}V_{2}$, $F_{5}F_{6}S_{22}S_{1}V_{2}$, $F_{5}F_{6}S_{1}S_{2}V_{2}$, $F_{22}F_{23}S_{22}S_{2}V_{1}$, $F_{22}F_{6}S_{2}S_{2}V_{1}$, $F_{23}F_{5}S_{2}S_{2}V_{1}$, $F_{5}F_{6}S_{22}S_{2}V_{1}$, $F_{5}F_{6}S_{2}S_{2}V_{1}$, $F_{25}F_{25}S_{22}S_{2}V_{1}$, $F_{25}F_{8}S_{2}S_{2}V_{1}$, $F_{8}F_{8}S_{22}S_{2}V_{1}$, $F_{8}F_{8}S_{2}S_{2}V_{1}$, $F_{24}F_{42}S_{22}S_{1}V_{2}$, $F_{24}F_{13}S_{1}S_{2}V_{2}$, $F_{42}F_{7}S_{1}S_{2}V_{2}$, $F_{7}F_{13}S_{22}S_{1}V_{2}$, $F_{7}F_{13}S_{1}S_{2}V_{2}$, $F_{5}F_{27}S_{14}S_{22}V_{19}$, $F_{5}F_{27}S_{14}S_{2}V_{19}$, $F_{5}F_{27}S_{14}S_{22}V_{2}$, $F_{5}F_{27}S_{14}S_{2}V_{2}$, $F_{1}F_{5}S_{14}S_{2}V_{2}$, $F_{7}F_{27}S_{14}S_{23}V_{18}$, $F_{7}F_{27}S_{14}S_{23}V_{1}$, $F_{7}F_{27}S_{14}S_{3}V_{18}$, $F_{7}F_{27}S_{14}S_{3}V_{1}$, $F_{1}F_{7}S_{14}S_{3}V_{1}$, $F_{23}F_{25}S_{1}S_{2}V_{18}$, $F_{23}F_{8}S_{1}S_{2}V_{1}$, $F_{25}F_{6}S_{1}S_{2}V_{1}$, $F_{6}F_{8}S_{1}S_{2}V_{18}$, $F_{6}F_{8}S_{1}S_{2}V_{1}$, $F_{22}F_{42}S_{1}S_{2}V_{18}$, $F_{22}F_{13}S_{1}S_{2}V_{1}$, $F_{42}F_{5}S_{1}S_{2}V_{1}$, $F_{5}F_{13}S_{1}S_{2}V_{18}$, $F_{5}F_{13}S_{1}S_{2}V_{1}$, $F_{5}F_{29}S_{14}S_{23}V_{18}$, $F_{5}F_{29}S_{14}S_{23}V_{1}$, $F_{5}F_{29}S_{14}S_{3}V_{18}$, $F_{5}F_{29}S_{14}S_{3}V_{1}$, $F_{3}F_{5}S_{14}S_{3}V_{1}$, $F_{22}F_{27}S_{23}S_{2}V_{2}$, $F_{5}F_{27}S_{23}S_{2}V_{2}$, $F_{22}F_{27}S_{2}S_{3}V_{2}$, $F_{5}F_{27}S_{2}S_{3}V_{2}$, $F_{1}F_{5}S_{2}S_{3}V_{2}$, $F_{25}F_{29}S_{2}S_{2}V_{19}$, $F_{8}F_{29}S_{2}S_{2}V_{19}$, $F_{25}F_{29}S_{2}S_{2}V_{2}$, $F_{8}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{8}S_{2}S_{2}V_{2}$, $F_{22}F_{27}S_{2}S_{2}V_{19}$, $F_{22}F_{27}S_{2}S_{2}V_{2}$, $F_{5}F_{27}S_{2}S_{2}V_{19}$, $F_{5}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{5}S_{2}S_{2}V_{2}$, $F_{24}F_{29}S_{23}S_{2}V_{2}$, $F_{24}F_{29}S_{2}S_{3}V_{2}$, $F_{7}F_{29}S_{23}S_{2}V_{2}$, $F_{7}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{7}S_{2}S_{3}V_{2}$, $F_{23}F_{27}S_{23}S_{3}V_{1}$, $F_{6}F_{27}S_{23}S_{3}V_{1}$, $F_{23}F_{27}S_{3}S_{3}V_{1}$, $F_{6}F_{27}S_{3}S_{3}V_{1}$, $F_{1}F_{6}S_{3}S_{3}V_{1}$, $F_{42}F_{29}S_{1}S_{3}V_{19}$, $F_{13}F_{29}S_{1}S_{3}V_{19}$, $F_{42}F_{29}S_{1}S_{3}V_{2}$, $F_{13}F_{29}S_{1}S_{3}V_{2}$, $F_{3}F_{13}S_{1}S_{3}V_{2}$, $F_{23}F_{27}S_{1}S_{3}V_{19}$, $F_{23}F_{27}S_{1}S_{3}V_{2}$, $F_{6}F_{27}S_{1}S_{3}V_{19}$, $F_{6}F_{27}S_{1}S_{3}V_{2}$, $F_{1}F_{6}S_{1}S_{3}V_{2}$, $F_{25}F_{29}S_{23}S_{3}V_{1}$, $F_{25}F_{29}S_{3}S_{3}V_{1}$, $F_{8}F_{29}S_{23}S_{3}V_{1}$, $F_{8}F_{29}S_{3}S_{3}V_{1}$, $F_{3}F_{8}S_{3}S_{3}V_{1}$, $F_{7}F_{46}S_{14}S_{23}V_{18}$, $F_{7}F_{46}S_{14}S_{3}V_{18}$, $F_{7}F_{46}S_{14}S_{23}V_{1}$, $F_{7}F_{46}S_{14}S_{3}V_{1}$, $F_{10}F_{7}S_{14}S_{3}V_{1}$, $F_{22}F_{22}S_{23}S_{2}V_{2}$, $F_{22}F_{5}S_{2}S_{3}V_{2}$, $F_{5}F_{5}S_{23}S_{2}V_{2}$, $F_{5}F_{5}S_{2}S_{3}V_{2}$, $F_{21}F_{23}S_{23}S_{3}V_{1}$, $F_{21}F_{6}S_{3}S_{3}V_{1}$, $F_{23}F_{17}S_{3}S_{3}V_{1}$, $F_{17}F_{6}S_{23}S_{3}V_{1}$, $F_{17}F_{6}S_{3}S_{3}V_{1}$, $F_{24}F_{25}S_{23}S_{3}V_{1}$, $F_{25}F_{7}S_{3}S_{3}V_{1}$, $F_{24}F_{8}S_{3}S_{3}V_{1}$, $F_{7}F_{8}S_{23}S_{3}V_{1}$, $F_{7}F_{8}S_{3}S_{3}V_{1}$, $F_{24}F_{25}S_{23}S_{2}V_{2}$, $F_{24}F_{8}S_{2}S_{3}V_{2}$, $F_{25}F_{7}S_{2}S_{3}V_{2}$, $F_{7}F_{8}S_{23}S_{2}V_{2}$, $F_{7}F_{8}S_{2}S_{3}V_{2}$, $F_{5}F_{28}S_{14}S_{23}V_{18}$, $F_{5}F_{28}S_{14}S_{3}V_{18}$, $F_{5}F_{28}S_{14}S_{23}V_{1}$, $F_{5}F_{28}S_{14}S_{3}V_{1}$, $F_{2}F_{5}S_{14}S_{3}V_{1}$, $F_{7}F_{28}S_{14}S_{22}V_{19}$, $F_{7}F_{28}S_{14}S_{22}V_{2}$, $F_{7}F_{28}S_{14}S_{2}V_{19}$, $F_{7}F_{28}S_{14}S_{2}V_{2}$, $F_{2}F_{7}S_{14}S_{2}V_{2}$, $F_{22}F_{25}S_{2}S_{2}V_{19}$, $F_{22}F_{8}S_{2}S_{2}V_{2}$, $F_{25}F_{5}S_{2}S_{2}V_{2}$, $F_{5}F_{8}S_{2}S_{2}V_{19}$, $F_{5}F_{8}S_{2}S_{2}V_{2}$, $F_{21}F_{42}S_{1}S_{3}V_{19}$, $F_{21}F_{13}S_{1}S_{3}V_{2}$, $F_{42}F_{17}S_{1}S_{3}V_{2}$, $F_{17}F_{13}S_{1}S_{3}V_{19}$, $F_{17}F_{13}S_{1}S_{3}V_{2}$, $F_{23}F_{24}S_{1}S_{3}V_{19}$, $F_{23}F_{7}S_{1}S_{3}V_{2}$, $F_{24}F_{6}S_{1}S_{3}V_{2}$, $F_{6}F_{7}S_{1}S_{3}V_{19}$, $F_{6}F_{7}S_{1}S_{3}V_{2}$, $F_{5}F_{29}S_{14}S_{22}V_{19}$, $F_{5}F_{29}S_{14}S_{22}V_{2}$, $F_{5}F_{29}S_{14}S_{2}V_{19}$, $F_{5}F_{29}S_{14}S_{2}V_{2}$, $F_{3}F_{5}S_{14}S_{2}V_{2}$, $F_{22}F_{28}S_{22}S_{1}V_{2}$, $F_{5}F_{28}S_{22}S_{1}V_{2}$, $F_{22}F_{28}S_{1}S_{2}V_{2}$, $F_{5}F_{28}S_{1}S_{2}V_{2}$, $F_{2}F_{5}S_{1}S_{2}V_{2}$, $F_{25}F_{46}S_{1}S_{2}V_{18}$, $F_{8}F_{46}S_{1}S_{2}V_{18}$, $F_{25}F_{46}S_{1}S_{2}V_{1}$, $F_{8}F_{46}S_{1}S_{2}V_{1}$, $F_{10}F_{8}S_{1}S_{2}V_{1}$, $F_{21}F_{27}S_{1}S_{3}V_{19}$, $F_{21}F_{27}S_{1}S_{3}V_{2}$, $F_{17}F_{27}S_{1}S_{3}V_{19}$, $F_{17}F_{27}S_{1}S_{3}V_{2}$, $F_{1}F_{17}S_{1}S_{3}V_{2}$, $F_{24}F_{29}S_{1}S_{3}V_{19}$, $F_{7}F_{29}S_{1}S_{3}V_{19}$, $F_{24}F_{29}S_{1}S_{3}V_{2}$, $F_{7}F_{29}S_{1}S_{3}V_{2}$, $F_{3}F_{7}S_{1}S_{3}V_{2}$, $F_{22}F_{28}S_{1}S_{2}V_{18}$, $F_{22}F_{28}S_{1}S_{2}V_{1}$, $F_{5}F_{28}S_{1}S_{2}V_{18}$, $F_{5}F_{28}S_{1}S_{2}V_{1}$, $F_{2}F_{5}S_{1}S_{2}V_{1}$, $F_{24}F_{29}S_{22}S_{1}V_{2}$, $F_{24}F_{29}S_{1}S_{2}V_{2}$, $F_{7}F_{29}S_{22}S_{1}V_{2}$, $F_{7}F_{29}S_{1}S_{2}V_{2}$, $F_{3}F_{7}S_{1}S_{2}V_{2}$, $F_{23}F_{28}S_{22}S_{2}V_{1}$, $F_{6}F_{28}S_{22}S_{2}V_{1}$, $F_{23}F_{28}S_{2}S_{2}V_{1}$, $F_{6}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{6}S_{2}S_{2}V_{1}$, $F_{42}F_{46}S_{1}S_{2}V_{18}$, $F_{13}F_{46}S_{1}S_{2}V_{18}$, $F_{42}F_{46}S_{1}S_{2}V_{1}$, $F_{13}F_{46}S_{1}S_{2}V_{1}$, $F_{10}F_{13}S_{1}S_{2}V_{1}$, $F_{23}F_{28}S_{1}S_{2}V_{18}$, $F_{23}F_{28}S_{1}S_{2}V_{1}$, $F_{6}F_{28}S_{1}S_{2}V_{18}$, $F_{6}F_{28}S_{1}S_{2}V_{1}$, $F_{2}F_{6}S_{1}S_{2}V_{1}$, $F_{25}F_{29}S_{22}S_{2}V_{1}$, $F_{25}F_{29}S_{2}S_{2}V_{1}$, $F_{8}F_{29}S_{22}S_{2}V_{1}$, $F_{8}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{8}S_{2}S_{2}V_{1}$, $F_{25}F_{28}S_{22}S_{2}V_{1}$, $F_{8}F_{28}S_{22}S_{2}V_{1}$, $F_{25}F_{28}S_{2}S_{2}V_{1}$, $F_{8}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{8}S_{2}S_{2}V_{1}$, $F_{21}F_{29}S_{23}S_{3}V_{1}$, $F_{21}F_{29}S_{3}S_{3}V_{1}$, $F_{17}F_{29}S_{23}S_{3}V_{1}$, $F_{17}F_{29}S_{3}S_{3}V_{1}$, $F_{3}F_{17}S_{3}S_{3}V_{1}$, $F_{24}F_{27}S_{23}S_{3}V_{1}$, $F_{7}F_{27}S_{23}S_{3}V_{1}$, $F_{24}F_{27}S_{3}S_{3}V_{1}$, $F_{7}F_{27}S_{3}S_{3}V_{1}$, $F_{1}F_{7}S_{3}S_{3}V_{1}$, $F_{22}F_{29}S_{22}S_{2}V_{1}$, $F_{22}F_{29}S_{2}S_{2}V_{1}$, $F_{5}F_{29}S_{22}S_{2}V_{1}$, $F_{5}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{5}S_{2}S_{2}V_{1}$, $F_{42}F_{28}S_{22}S_{1}V_{2}$, $F_{13}F_{28}S_{22}S_{1}V_{2}$, $F_{42}F_{28}S_{1}S_{2}V_{2}$, $F_{13}F_{28}S_{1}S_{2}V_{2}$, $F_{2}F_{13}S_{1}S_{2}V_{2}$, $F_{22}F_{29}S_{23}S_{2}V_{2}$, $F_{22}F_{29}S_{2}S_{3}V_{2}$, $F_{5}F_{29}S_{23}S_{2}V_{2}$, $F_{5}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{5}S_{2}S_{3}V_{2}$, $F_{25}F_{27}S_{23}S_{2}V_{2}$, $F_{8}F_{27}S_{23}S_{2}V_{2}$, $F_{25}F_{27}S_{2}S_{3}V_{2}$, $F_{8}F_{27}S_{2}S_{3}V_{2}$, $F_{1}F_{8}S_{2}S_{3}V_{2}$, $F_{23}F_{29}S_{22}S_{1}V_{2}$, $F_{23}F_{29}S_{1}S_{2}V_{2}$, $F_{6}F_{29}S_{22}S_{1}V_{2}$, $F_{6}F_{29}S_{1}S_{2}V_{2}$, $F_{3}F_{6}S_{1}S_{2}V_{2}$, $F_{27}F_{28}S_{14}S_{22}V_{19}$, $F_{27}F_{28}S_{14}S_{22}V_{2}$, $F_{27}F_{28}S_{14}S_{2}V_{19}$, $F_{27}F_{28}S_{14}S_{2}V_{2}$, $F_{1}F_{2}S_{14}S_{2}V_{2}$, $F_{29}F_{46}S_{14}S_{23}V_{18}$, $F_{29}F_{46}S_{14}S_{3}V_{18}$, $F_{29}F_{46}S_{14}S_{23}V_{1}$, $F_{29}F_{46}S_{14}S_{3}V_{1}$, $F_{3}F_{10}S_{14}S_{3}V_{1}$, $F_{27}F_{28}S_{14}S_{23}V_{18}$, $F_{27}F_{28}S_{14}S_{23}V_{1}$, $F_{27}F_{28}S_{14}S_{3}V_{18}$, $F_{27}F_{28}S_{14}S_{3}V_{1}$, $F_{1}F_{2}S_{14}S_{3}V_{1}$, $F_{29}F_{29}S_{14}S_{22}V_{19}$, $F_{29}F_{29}S_{14}S_{2}V_{19}$, $F_{29}F_{29}S_{14}S_{22}V_{2}$, $F_{29}F_{29}S_{14}S_{2}V_{2}$, $F_{3}F_{3}S_{14}S_{2}V_{2}$, $F_{7}F_{29}S_{22}V_{19}V_{2}$, $F_{7}F_{29}S_{22}V_{2}V_{2}$, $F_{22}F_{23}S_{22}S_{22}S_{2}$, $F_{23}F_{5}S_{22}S_{2}S_{2}$, $F_{17}F_{28}S_{22}S_{22}S_{2}$, $F_{17}F_{28}S_{22}S_{2}S_{2}$, $F_{17}F_{28}S_{2}S_{2}S_{2}$, $F_{2}F_{17}S_{2}S_{2}S_{2}$, $F_{24}F_{42}S_{22}V_{19}V_{2}$, $F_{24}F_{13}S_{2}V_{2}V_{2}$, $F_{42}F_{7}S_{2}V_{19}V_{2}$, $F_{7}F_{13}S_{22}V_{2}V_{2}$, $F_{7}F_{13}S_{2}V_{2}V_{2}$, $F_{7}F_{27}S_{23}V_{18}V_{2}$, $F_{7}F_{27}S_{3}V_{18}V_{2}$, $F_{17}F_{29}S_{2}V_{18}V_{19}$, $F_{17}F_{29}S_{2}V_{19}V_{1}$, $F_{17}F_{29}S_{2}V_{18}V_{2}$, $F_{17}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{17}S_{2}V_{1}V_{2}$, $F_{22}F_{42}S_{2}V_{18}V_{19}$, $F_{22}F_{13}S_{2}V_{1}V_{2}$, $F_{42}F_{5}S_{2}V_{19}V_{1}$, $F_{5}F_{13}S_{2}V_{18}V_{2}$, $F_{5}F_{13}S_{2}V_{1}V_{2}$, $F_{41}F_{24}S_{23}V_{18}V_{2}$, $F_{24}F_{18}S_{3}V_{1}V_{2}$, $F_{41}F_{7}S_{23}V_{1}V_{2}$, $F_{18}F_{7}S_{3}V_{18}V_{2}$, $F_{18}F_{7}S_{3}V_{1}V_{2}$, $F_{23}F_{27}S_{22}S_{23}S_{3}$, $F_{6}F_{27}S_{23}S_{2}S_{3}$, $F_{23}F_{27}S_{22}S_{3}S_{3}$, $F_{6}F_{27}S_{2}S_{3}S_{3}$, $F_{1}F_{6}S_{2}S_{3}S_{3}$, $F_{42}F_{29}S_{3}V_{19}V_{19}$, $F_{13}F_{29}S_{3}V_{19}V_{2}$, $F_{42}F_{29}S_{3}V_{19}V_{2}$, $F_{13}F_{29}S_{3}V_{2}V_{2}$, $F_{3}F_{13}S_{3}V_{2}V_{2}$, $F_{41}F_{28}S_{22}S_{23}S_{3}$, $F_{18}F_{28}S_{22}S_{3}S_{3}$, $F_{41}F_{28}S_{23}S_{2}S_{3}$, $F_{18}F_{28}S_{2}S_{3}S_{3}$, $F_{2}F_{18}S_{2}S_{3}S_{3}$, $F_{7}F_{46}S_{23}V_{18}V_{2}$, $F_{7}F_{46}S_{3}V_{18}V_{2}$, $F_{7}F_{46}S_{23}V_{1}V_{2}$, $F_{7}F_{46}S_{3}V_{1}V_{2}$, $F_{10}F_{7}S_{3}V_{1}V_{2}$, $F_{21}F_{23}S_{22}S_{23}S_{3}$, $F_{21}F_{6}S_{2}S_{3}S_{3}$, $F_{23}F_{17}S_{22}S_{3}S_{3}$, $F_{17}F_{6}S_{23}S_{2}S_{3}$, $F_{17}F_{6}S_{2}S_{3}S_{3}$, $F_{5}F_{28}S_{22}S_{23}S_{3}$, $F_{5}F_{28}S_{22}S_{3}S_{3}$, $F_{5}F_{28}S_{23}S_{2}S_{3}$, $F_{5}F_{28}S_{2}S_{3}S_{3}$, $F_{2}F_{5}S_{2}S_{3}S_{3}$, $F_{24}F_{25}S_{23}V_{18}V_{2}$, $F_{25}F_{7}S_{3}V_{18}V_{2}$, $F_{7}F_{28}S_{22}V_{19}V_{2}$, $F_{7}F_{28}S_{22}V_{2}V_{2}$, $F_{7}F_{28}S_{2}V_{19}V_{2}$, $F_{7}F_{28}S_{2}V_{2}V_{2}$, $F_{2}F_{7}S_{2}V_{2}V_{2}$, $F_{17}F_{46}S_{2}V_{18}V_{19}$, $F_{17}F_{46}S_{2}V_{18}V_{2}$, $F_{17}F_{46}S_{2}V_{19}V_{1}$, $F_{17}F_{46}S_{2}V_{1}V_{2}$, $F_{10}F_{17}S_{2}V_{1}V_{2}$, $F_{21}F_{42}S_{3}V_{19}V_{19}$, $F_{21}F_{13}S_{3}V_{2}V_{2}$, $F_{42}F_{17}S_{3}V_{19}V_{2}$, $F_{17}F_{13}S_{3}V_{19}V_{2}$, $F_{17}F_{13}S_{3}V_{2}V_{2}$, $F_{5}F_{29}S_{3}V_{19}V_{19}$, $F_{5}F_{29}S_{3}V_{19}V_{2}$, $F_{5}F_{29}S_{3}V_{2}V_{2}$, $F_{3}F_{5}S_{3}V_{2}V_{2}$, $F_{22}F_{25}S_{2}V_{18}V_{19}$, $F_{25}F_{5}S_{2}V_{18}V_{2}$, $F_{23}F_{24}S_{22}V_{19}V_{2}$, $F_{23}F_{7}S_{22}V_{2}V_{2}$, $F_{23}F_{28}S_{22}S_{22}S_{2}$, $F_{42}F_{46}S_{2}V_{18}V_{19}$, $F_{13}F_{46}S_{2}V_{18}V_{2}$, $F_{42}F_{46}S_{2}V_{19}V_{1}$, $F_{13}F_{46}S_{2}V_{1}V_{2}$, $F_{10}F_{13}S_{2}V_{1}V_{2}$, $F_{25}F_{29}S_{2}V_{18}V_{19}$, $F_{25}F_{29}S_{2}V_{18}V_{2}$, $F_{21}F_{41}S_{22}S_{23}S_{3}$, $F_{21}F_{18}S_{2}S_{3}S_{3}$, $F_{41}F_{17}S_{23}S_{2}S_{3}$, $F_{17}F_{18}S_{22}S_{3}S_{3}$, $F_{17}F_{18}S_{2}S_{3}S_{3}$, $F_{5}F_{27}S_{22}S_{23}S_{3}$, $F_{5}F_{27}S_{23}S_{2}S_{3}$, $F_{5}F_{27}S_{22}S_{3}S_{3}$, $F_{5}F_{27}S_{2}S_{3}S_{3}$, $F_{1}F_{5}S_{2}S_{3}S_{3}$, $F_{42}F_{28}S_{22}V_{19}V_{2}$, $F_{13}F_{28}S_{22}V_{2}V_{2}$, $F_{42}F_{28}S_{2}V_{19}V_{2}$, $F_{13}F_{28}S_{2}V_{2}V_{2}$, $F_{2}F_{13}S_{2}V_{2}V_{2}$, $F_{41}F_{46}S_{23}V_{18}V_{2}$, $F_{18}F_{46}S_{3}V_{18}V_{2}$, $F_{41}F_{46}S_{23}V_{1}V_{2}$, $F_{18}F_{46}S_{3}V_{1}V_{2}$, $F_{10}F_{18}S_{3}V_{1}V_{2}$, $F_{25}F_{27}S_{23}V_{18}V_{2}$, $F_{25}F_{27}S_{3}V_{18}V_{2}$, $F_{23}F_{29}S_{22}V_{19}V_{2}$, $F_{23}F_{29}S_{22}V_{2}V_{2}$, $F_{7}F_{29}S_{22}V_{19}V_{1}$, $F_{7}F_{29}S_{2}V_{19}V_{1}$, $F_{7}F_{29}S_{22}V_{1}V_{2}$, $F_{7}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{7}S_{2}V_{1}V_{2}$, $F_{22}F_{23}S_{22}S_{22}S_{1}$, $F_{22}F_{6}S_{22}S_{1}S_{2}$, $F_{17}F_{28}S_{22}S_{22}S_{1}$, $F_{17}F_{28}S_{22}S_{1}S_{2}$, $F_{17}F_{28}S_{1}S_{2}S_{2}$, $F_{2}F_{17}S_{1}S_{2}S_{2}$, $F_{25}F_{25}S_{22}V_{19}V_{1}$, $F_{25}F_{8}S_{2}V_{19}V_{1}$, $F_{7}F_{27}S_{23}V_{18}V_{1}$, $F_{7}F_{27}S_{23}V_{1}V_{1}$, $F_{7}F_{27}S_{3}V_{18}V_{1}$, $F_{7}F_{27}S_{3}V_{1}V_{1}$, $F_{1}F_{7}S_{3}V_{1}V_{1}$, $F_{17}F_{29}S_{1}V_{18}V_{19}$, $F_{17}F_{29}S_{1}V_{19}V_{1}$, $F_{17}F_{29}S_{1}V_{18}V_{2}$, $F_{17}F_{29}S_{1}V_{1}V_{2}$, $F_{3}F_{17}S_{1}V_{1}V_{2}$, $F_{23}F_{25}S_{1}V_{18}V_{19}$, $F_{25}F_{6}S_{1}V_{19}V_{1}$, $F_{23}F_{25}S_{23}V_{18}V_{1}$, $F_{25}F_{6}S_{3}V_{1}V_{1}$, $F_{23}F_{8}S_{23}V_{1}V_{1}$, $F_{6}F_{8}S_{3}V_{18}V_{1}$, $F_{6}F_{8}S_{3}V_{1}V_{1}$, $F_{22}F_{27}S_{22}S_{23}S_{2}$, $F_{5}F_{27}S_{23}S_{2}S_{2}$, $F_{22}F_{27}S_{22}S_{2}S_{3}$, $F_{5}F_{27}S_{2}S_{2}S_{3}$, $F_{1}F_{5}S_{2}S_{2}S_{3}$, $F_{25}F_{29}S_{2}V_{19}V_{19}$, $F_{23}F_{28}S_{22}S_{23}S_{2}$, $F_{6}F_{28}S_{22}S_{2}S_{3}$, $F_{23}F_{28}S_{23}S_{2}S_{2}$, $F_{6}F_{28}S_{2}S_{2}S_{3}$, $F_{2}F_{6}S_{2}S_{2}S_{3}$, $F_{7}F_{46}S_{23}V_{18}V_{1}$, $F_{7}F_{46}S_{3}V_{18}V_{1}$, $F_{7}F_{46}S_{23}V_{1}V_{1}$, $F_{7}F_{46}S_{3}V_{1}V_{1}$, $F_{10}F_{7}S_{3}V_{1}V_{1}$, $F_{22}F_{22}S_{22}S_{23}S_{2}$, $F_{22}F_{5}S_{2}S_{2}S_{3}$, $F_{22}F_{5}S_{22}S_{2}S_{3}$, $F_{5}F_{5}S_{23}S_{2}S_{2}$, $F_{5}F_{5}S_{2}S_{2}S_{3}$, $F_{5}F_{28}S_{22}S_{23}S_{2}$, $F_{5}F_{28}S_{22}S_{2}S_{3}$, $F_{5}F_{28}S_{23}S_{2}S_{2}$, $F_{5}F_{28}S_{2}S_{2}S_{3}$, $F_{2}F_{5}S_{2}S_{2}S_{3}$, $F_{24}F_{25}S_{23}V_{18}V_{1}$, $F_{25}F_{7}S_{3}V_{1}V_{1}$, $F_{24}F_{8}S_{3}V_{18}V_{1}$, $F_{7}F_{8}S_{23}V_{1}V_{1}$, $F_{7}F_{8}S_{3}V_{1}V_{1}$, $F_{7}F_{28}S_{22}V_{19}V_{1}$, $F_{7}F_{28}S_{22}V_{1}V_{2}$, $F_{7}F_{28}S_{2}V_{19}V_{1}$, $F_{7}F_{28}S_{2}V_{1}V_{2}$, $F_{2}F_{7}S_{2}V_{1}V_{2}$, $F_{17}F_{46}S_{1}V_{18}V_{19}$, $F_{17}F_{46}S_{1}V_{18}V_{2}$, $F_{17}F_{46}S_{1}V_{19}V_{1}$, $F_{17}F_{46}S_{1}V_{1}V_{2}$, $F_{10}F_{17}S_{1}V_{1}V_{2}$, $F_{22}F_{25}S_{2}V_{19}V_{19}$, $F_{25}F_{5}S_{2}V_{19}V_{2}$, $F_{5}F_{29}S_{2}V_{19}V_{19}$, $F_{23}F_{24}S_{1}V_{18}V_{19}$, $F_{23}F_{7}S_{1}V_{1}V_{2}$, $F_{24}F_{6}S_{1}V_{18}V_{2}$, $F_{6}F_{7}S_{1}V_{19}V_{1}$, $F_{6}F_{7}S_{1}V_{1}V_{2}$, $F_{22}F_{25}S_{22}V_{19}V_{1}$, $F_{22}F_{8}S_{22}V_{1}V_{2}$, $F_{22}F_{28}S_{22}S_{22}S_{1}$, $F_{25}F_{46}S_{1}V_{18}V_{19}$, $F_{25}F_{46}S_{1}V_{19}V_{1}$, $F_{24}F_{29}S_{1}V_{18}V_{19}$, $F_{7}F_{29}S_{1}V_{19}V_{1}$, $F_{22}F_{23}S_{22}S_{23}S_{2}$, $F_{22}F_{6}S_{2}S_{2}S_{3}$, $F_{23}F_{5}S_{23}S_{2}S_{2}$, $F_{5}F_{6}S_{22}S_{2}S_{3}$, $F_{5}F_{6}S_{2}S_{2}S_{3}$, $F_{5}F_{27}S_{22}S_{23}S_{2}$, $F_{5}F_{27}S_{22}S_{2}S_{3}$, $F_{25}F_{28}S_{22}V_{19}V_{1}$, $F_{25}F_{28}S_{2}V_{19}V_{1}$, $F_{23}F_{46}S_{23}V_{18}V_{1}$, $F_{6}F_{46}S_{3}V_{18}V_{1}$, $F_{23}F_{46}S_{23}V_{1}V_{1}$, $F_{6}F_{46}S_{3}V_{1}V_{1}$, $F_{10}F_{6}S_{3}V_{1}V_{1}$, $F_{24}F_{27}S_{23}V_{18}V_{1}$, $F_{24}F_{27}S_{3}V_{18}V_{1}$, $F_{22}F_{29}S_{22}V_{19}V_{1}$, $F_{22}F_{29}S_{22}V_{1}V_{2}$, $F_{17}F_{27}S_{14}S_{21}S_{22}$, $F_{17}F_{27}S_{14}S_{22}S_{1}$, $F_{17}F_{27}S_{14}S_{21}S_{2}$, $F_{17}F_{27}S_{14}S_{1}S_{2}$, $F_{1}F_{17}S_{14}S_{1}S_{2}$, $F_{25}F_{42}S_{21}V_{1}V_{2}$, $F_{42}F_{8}S_{1}V_{1}V_{2}$, $F_{25}F_{13}S_{1}V_{1}V_{2}$, $F_{8}F_{13}S_{21}V_{1}V_{2}$, $F_{8}F_{13}S_{1}V_{1}V_{2}$, $F_{17}F_{29}S_{14}V_{18}V_{18}$, $F_{17}F_{29}S_{14}V_{18}V_{1}$, $F_{17}F_{29}S_{14}V_{1}V_{1}$, $F_{3}F_{17}S_{14}V_{1}V_{1}$, $F_{23}F_{25}S_{2}V_{18}V_{2}$, $F_{23}F_{8}S_{2}V_{1}V_{2}$, $F_{25}F_{6}S_{2}V_{1}V_{2}$, $F_{6}F_{8}S_{2}V_{18}V_{2}$, $F_{6}F_{8}S_{2}V_{1}V_{2}$, $F_{22}F_{42}S_{3}V_{18}V_{1}$, $F_{22}F_{13}S_{3}V_{1}V_{1}$, $F_{42}F_{5}S_{3}V_{1}V_{1}$, $F_{5}F_{13}S_{3}V_{18}V_{1}$, $F_{5}F_{13}S_{3}V_{1}V_{1}$, $F_{8}F_{29}S_{2}V_{18}V_{2}$, $F_{22}F_{27}S_{2}S_{2}S_{3}$, $F_{42}F_{29}S_{3}V_{18}V_{1}$, $F_{13}F_{29}S_{3}V_{18}V_{1}$, $F_{42}F_{29}S_{3}V_{1}V_{1}$, $F_{13}F_{29}S_{3}V_{1}V_{1}$, $F_{3}F_{13}S_{3}V_{1}V_{1}$, $F_{23}F_{27}S_{22}S_{2}S_{3}$, $F_{23}F_{27}S_{2}S_{2}S_{3}$, $F_{6}F_{27}S_{22}S_{2}S_{3}$, $F_{6}F_{27}S_{2}S_{2}S_{3}$, $F_{1}F_{6}S_{2}S_{2}S_{3}$, $F_{17}F_{28}S_{14}S_{21}S_{22}$, $F_{17}F_{28}S_{14}S_{21}S_{2}$, $F_{17}F_{28}S_{14}S_{22}S_{1}$, $F_{17}F_{28}S_{14}S_{1}S_{2}$, $F_{2}F_{17}S_{14}S_{1}S_{2}$, $F_{22}F_{23}S_{22}S_{2}S_{3}$, $F_{23}F_{5}S_{2}S_{2}S_{3}$, $F_{25}F_{28}S_{21}V_{1}V_{2}$, $F_{8}F_{28}S_{21}V_{1}V_{2}$, $F_{25}F_{28}S_{1}V_{1}V_{2}$, $F_{8}F_{28}S_{1}V_{1}V_{2}$, $F_{2}F_{8}S_{1}V_{1}V_{2}$, $F_{22}F_{29}S_{3}V_{18}V_{1}$, $F_{5}F_{29}S_{3}V_{18}V_{1}$, $F_{22}F_{29}S_{3}V_{1}V_{1}$, $F_{5}F_{29}S_{3}V_{1}V_{1}$, $F_{3}F_{5}S_{3}V_{1}V_{1}$, $F_{42}F_{28}S_{21}V_{1}V_{2}$, $F_{13}F_{28}S_{21}V_{1}V_{2}$, $F_{42}F_{28}S_{1}V_{1}V_{2}$, $F_{13}F_{28}S_{1}V_{1}V_{2}$, $F_{2}F_{13}S_{1}V_{1}V_{2}$, $F_{23}F_{29}S_{2}V_{18}V_{2}$, $F_{6}F_{29}S_{2}V_{18}V_{2}$, $F_{23}F_{29}S_{2}V_{1}V_{2}$, $F_{6}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{6}S_{2}V_{1}V_{2}$, $F_{27}F_{28}S_{14}S_{21}S_{22}$, $F_{27}F_{28}S_{14}S_{21}S_{2}$, $F_{27}F_{28}S_{14}S_{22}S_{1}$, $F_{27}F_{28}S_{14}S_{1}S_{2}$, $F_{1}F_{2}S_{14}S_{1}S_{2}$, $F_{29}F_{29}S_{14}V_{18}V_{18}$, $F_{29}F_{29}S_{14}V_{18}V_{1}$, $F_{29}F_{29}S_{14}V_{1}V_{1}$, $F_{3}F_{3}S_{14}V_{1}V_{1}$, $F_{7}F_{29}S_{14}S_{21}V_{19}$, $F_{7}F_{29}S_{14}S_{1}V_{19}$, $F_{7}F_{29}S_{14}S_{21}V_{2}$, $F_{7}F_{29}S_{14}S_{1}V_{2}$, $F_{3}F_{7}S_{14}S_{1}V_{2}$, $F_{22}F_{41}S_{21}S_{1}V_{2}$, $F_{41}F_{5}S_{1}S_{1}V_{2}$, $F_{22}F_{18}S_{1}S_{1}V_{2}$, $F_{5}F_{18}S_{21}S_{1}V_{2}$, $F_{5}F_{18}S_{1}S_{1}V_{2}$, $F_{23}F_{23}S_{21}S_{2}V_{1}$, $F_{23}F_{6}S_{1}S_{2}V_{1}$, $F_{6}F_{6}S_{21}S_{2}V_{1}$, $F_{6}F_{6}S_{1}S_{2}V_{1}$, $F_{25}F_{42}S_{21}S_{2}V_{1}$, $F_{42}F_{8}S_{1}S_{2}V_{1}$, $F_{25}F_{13}S_{1}S_{2}V_{1}$, $F_{8}F_{13}S_{21}S_{2}V_{1}$, $F_{8}F_{13}S_{1}S_{2}V_{1}$, $F_{25}F_{42}S_{21}S_{1}V_{2}$, $F_{25}F_{13}S_{1}S_{1}V_{2}$, $F_{42}F_{8}S_{1}S_{1}V_{2}$, $F_{8}F_{13}S_{21}S_{1}V_{2}$, $F_{8}F_{13}S_{1}S_{1}V_{2}$, $F_{17}F_{27}S_{14}S_{21}V_{19}$, $F_{17}F_{27}S_{14}S_{1}V_{19}$, $F_{17}F_{27}S_{14}S_{21}V_{2}$, $F_{17}F_{27}S_{14}S_{1}V_{2}$, $F_{1}F_{17}S_{14}S_{1}V_{2}$, $F_{7}F_{29}S_{14}S_{22}V_{18}$, $F_{7}F_{29}S_{14}S_{2}V_{18}$, $F_{7}F_{29}S_{14}S_{22}V_{1}$, $F_{7}F_{29}S_{14}S_{2}V_{1}$, $F_{3}F_{7}S_{14}S_{2}V_{1}$, $F_{22}F_{23}S_{22}S_{2}V_{2}$, $F_{23}F_{5}S_{2}S_{2}V_{2}$, $F_{22}F_{6}S_{2}S_{2}V_{2}$, $F_{5}F_{6}S_{22}S_{2}V_{2}$, $F_{5}F_{6}S_{2}S_{2}V_{2}$, $F_{22}F_{23}S_{22}S_{3}V_{1}$, $F_{22}F_{6}S_{2}S_{3}V_{1}$, $F_{23}F_{5}S_{2}S_{3}V_{1}$, $F_{5}F_{6}S_{22}S_{3}V_{1}$, $F_{5}F_{6}S_{2}S_{3}V_{1}$, $F_{24}F_{42}S_{22}S_{3}V_{1}$, $F_{42}F_{7}S_{2}S_{3}V_{1}$, $F_{24}F_{13}S_{2}S_{3}V_{1}$, $F_{7}F_{13}S_{22}S_{3}V_{1}$, $F_{7}F_{13}S_{2}S_{3}V_{1}$, $F_{25}F_{25}S_{22}S_{2}V_{2}$, $F_{25}F_{8}S_{2}S_{2}V_{2}$, $F_{8}F_{8}S_{22}S_{2}V_{2}$, $F_{8}F_{8}S_{2}S_{2}V_{2}$, $F_{17}F_{28}S_{14}S_{22}V_{18}$, $F_{17}F_{28}S_{14}S_{2}V_{18}$, $F_{17}F_{28}S_{14}S_{22}V_{1}$, $F_{17}F_{28}S_{14}S_{2}V_{1}$, $F_{2}F_{17}S_{14}S_{2}V_{1}$, $F_{7}F_{27}S_{14}S_{22}V_{18}$, $F_{7}F_{27}S_{14}S_{22}V_{1}$, $F_{7}F_{27}S_{14}S_{2}V_{18}$, $F_{7}F_{27}S_{14}S_{2}V_{1}$, $F_{1}F_{7}S_{14}S_{2}V_{1}$, $F_{23}F_{25}S_{2}S_{2}V_{18}$, $F_{23}F_{8}S_{2}S_{2}V_{1}$, $F_{25}F_{6}S_{2}S_{2}V_{1}$, $F_{6}F_{8}S_{2}S_{2}V_{18}$, $F_{6}F_{8}S_{2}S_{2}V_{1}$, $F_{22}F_{42}S_{1}S_{3}V_{18}$, $F_{22}F_{13}S_{1}S_{3}V_{1}$, $F_{42}F_{5}S_{1}S_{3}V_{1}$, $F_{5}F_{13}S_{1}S_{3}V_{18}$, $F_{5}F_{13}S_{1}S_{3}V_{1}$, $F_{41}F_{24}S_{1}S_{3}V_{18}$, $F_{41}F_{7}S_{1}S_{3}V_{1}$, $F_{24}F_{18}S_{1}S_{3}V_{1}$, $F_{18}F_{7}S_{1}S_{3}V_{18}$, $F_{18}F_{7}S_{1}S_{3}V_{1}$, $F_{17}F_{29}S_{14}S_{22}V_{18}$, $F_{17}F_{29}S_{14}S_{22}V_{1}$, $F_{17}F_{29}S_{14}S_{2}V_{18}$, $F_{17}F_{29}S_{14}S_{2}V_{1}$, $F_{3}F_{17}S_{14}S_{2}V_{1}$, $F_{22}F_{27}S_{22}S_{2}V_{2}$, $F_{5}F_{27}S_{22}S_{2}V_{2}$, $F_{25}F_{29}S_{2}S_{2}V_{18}$, $F_{8}F_{29}S_{2}S_{2}V_{18}$, $F_{22}F_{27}S_{2}S_{3}V_{19}$, $F_{5}F_{27}S_{2}S_{3}V_{19}$, $F_{24}F_{29}S_{2}S_{3}V_{19}$, $F_{7}F_{29}S_{2}S_{3}V_{19}$, $F_{23}F_{28}S_{2}S_{2}V_{18}$, $F_{6}F_{28}S_{2}S_{2}V_{18}$, $F_{25}F_{29}S_{22}S_{2}V_{2}$, $F_{8}F_{29}S_{22}S_{2}V_{2}$, $F_{23}F_{27}S_{22}S_{3}V_{1}$, $F_{6}F_{27}S_{22}S_{3}V_{1}$, $F_{23}F_{27}S_{2}S_{3}V_{1}$, $F_{6}F_{27}S_{2}S_{3}V_{1}$, $F_{1}F_{6}S_{2}S_{3}V_{1}$, $F_{42}F_{29}S_{1}S_{3}V_{18}$, $F_{13}F_{29}S_{1}S_{3}V_{18}$, $F_{42}F_{29}S_{1}S_{3}V_{1}$, $F_{13}F_{29}S_{1}S_{3}V_{1}$, $F_{3}F_{13}S_{1}S_{3}V_{1}$, $F_{23}F_{27}S_{2}S_{3}V_{19}$, $F_{23}F_{27}S_{2}S_{3}V_{2}$, $F_{6}F_{27}S_{2}S_{3}V_{19}$, $F_{6}F_{27}S_{2}S_{3}V_{2}$, $F_{1}F_{6}S_{2}S_{3}V_{2}$, $F_{25}F_{29}S_{2}S_{3}V_{19}$, $F_{8}F_{29}S_{2}S_{3}V_{19}$, $F_{25}F_{29}S_{2}S_{3}V_{2}$, $F_{8}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{8}S_{2}S_{3}V_{2}$, $F_{41}F_{28}S_{1}S_{3}V_{18}$, $F_{41}F_{28}S_{1}S_{3}V_{1}$, $F_{18}F_{28}S_{1}S_{3}V_{18}$, $F_{18}F_{28}S_{1}S_{3}V_{1}$, $F_{2}F_{18}S_{1}S_{3}V_{1}$, $F_{42}F_{29}S_{22}S_{3}V_{1}$, $F_{42}F_{29}S_{2}S_{3}V_{1}$, $F_{13}F_{29}S_{22}S_{3}V_{1}$, $F_{13}F_{29}S_{2}S_{3}V_{1}$, $F_{3}F_{13}S_{2}S_{3}V_{1}$, $F_{7}F_{28}S_{14}S_{21}V_{19}$, $F_{7}F_{28}S_{14}S_{21}V_{2}$, $F_{7}F_{28}S_{14}S_{1}V_{19}$, $F_{7}F_{28}S_{14}S_{1}V_{2}$, $F_{2}F_{7}S_{14}S_{1}V_{2}$, $F_{23}F_{24}S_{2}S_{3}V_{19}$, $F_{23}F_{7}S_{2}S_{3}V_{2}$, $F_{24}F_{6}S_{2}S_{3}V_{2}$, $F_{6}F_{7}S_{2}S_{3}V_{19}$, $F_{6}F_{7}S_{2}S_{3}V_{2}$, $F_{22}F_{25}S_{2}S_{3}V_{19}$, $F_{22}F_{8}S_{2}S_{3}V_{2}$, $F_{25}F_{5}S_{2}S_{3}V_{2}$, $F_{5}F_{8}S_{2}S_{3}V_{19}$, $F_{5}F_{8}S_{2}S_{3}V_{2}$, $F_{17}F_{46}S_{14}S_{21}V_{19}$, $F_{17}F_{46}S_{14}S_{21}V_{2}$, $F_{17}F_{46}S_{14}S_{1}V_{19}$, $F_{17}F_{46}S_{14}S_{1}V_{2}$, $F_{10}F_{17}S_{14}S_{1}V_{2}$, $F_{22}F_{28}S_{21}S_{1}V_{2}$, $F_{5}F_{28}S_{21}S_{1}V_{2}$, $F_{22}F_{28}S_{1}S_{1}V_{2}$, $F_{5}F_{28}S_{1}S_{1}V_{2}$, $F_{2}F_{5}S_{1}S_{1}V_{2}$, $F_{24}F_{29}S_{1}S_{3}V_{18}$, $F_{7}F_{29}S_{1}S_{3}V_{18}$, $F_{24}F_{29}S_{1}S_{3}V_{1}$, $F_{7}F_{29}S_{1}S_{3}V_{1}$, $F_{3}F_{7}S_{1}S_{3}V_{1}$, $F_{22}F_{28}S_{1}S_{3}V_{18}$, $F_{22}F_{28}S_{1}S_{3}V_{1}$, $F_{5}F_{28}S_{1}S_{3}V_{18}$, $F_{5}F_{28}S_{1}S_{3}V_{1}$, $F_{2}F_{5}S_{1}S_{3}V_{1}$, $F_{25}F_{46}S_{21}S_{1}V_{2}$, $F_{25}F_{46}S_{1}S_{1}V_{2}$, $F_{8}F_{46}S_{21}S_{1}V_{2}$, $F_{8}F_{46}S_{1}S_{1}V_{2}$, $F_{10}F_{8}S_{1}S_{1}V_{2}$, $F_{23}F_{28}S_{21}S_{2}V_{1}$, $F_{6}F_{28}S_{21}S_{2}V_{1}$, $F_{42}F_{46}S_{21}S_{2}V_{1}$, $F_{13}F_{46}S_{21}S_{2}V_{1}$, $F_{25}F_{28}S_{21}S_{2}V_{1}$, $F_{8}F_{28}S_{21}S_{2}V_{1}$, $F_{25}F_{28}S_{1}S_{2}V_{1}$, $F_{8}F_{28}S_{1}S_{2}V_{1}$, $F_{2}F_{8}S_{1}S_{2}V_{1}$, $F_{24}F_{27}S_{22}S_{3}V_{1}$, $F_{7}F_{27}S_{22}S_{3}V_{1}$, $F_{24}F_{27}S_{2}S_{3}V_{1}$, $F_{7}F_{27}S_{2}S_{3}V_{1}$, $F_{1}F_{7}S_{2}S_{3}V_{1}$, $F_{22}F_{29}S_{22}S_{3}V_{1}$, $F_{22}F_{29}S_{2}S_{3}V_{1}$, $F_{5}F_{29}S_{22}S_{3}V_{1}$, $F_{5}F_{29}S_{2}S_{3}V_{1}$, $F_{3}F_{5}S_{2}S_{3}V_{1}$, $F_{23}F_{46}S_{21}S_{2}V_{1}$, $F_{23}F_{46}S_{1}S_{2}V_{1}$, $F_{6}F_{46}S_{21}S_{2}V_{1}$, $F_{6}F_{46}S_{1}S_{2}V_{1}$, $F_{10}F_{6}S_{1}S_{2}V_{1}$, $F_{42}F_{28}S_{21}S_{1}V_{2}$, $F_{13}F_{28}S_{21}S_{1}V_{2}$, $F_{42}F_{28}S_{1}S_{1}V_{2}$, $F_{13}F_{28}S_{1}S_{1}V_{2}$, $F_{2}F_{13}S_{1}S_{1}V_{2}$, $F_{25}F_{27}S_{22}S_{2}V_{2}$, $F_{8}F_{27}S_{22}S_{2}V_{2}$, $F_{25}F_{27}S_{2}S_{2}V_{2}$, $F_{8}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{8}S_{2}S_{2}V_{2}$, $F_{23}F_{29}S_{22}S_{2}V_{2}$, $F_{23}F_{29}S_{2}S_{2}V_{2}$, $F_{6}F_{29}S_{22}S_{2}V_{2}$, $F_{6}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{6}S_{2}S_{2}V_{2}$, $F_{41}F_{46}S_{21}S_{1}V_{2}$, $F_{41}F_{46}S_{1}S_{1}V_{2}$, $F_{18}F_{46}S_{21}S_{1}V_{2}$, $F_{18}F_{46}S_{1}S_{1}V_{2}$, $F_{10}F_{18}S_{1}S_{1}V_{2}$, $F_{27}F_{28}S_{14}S_{21}V_{19}$, $F_{27}F_{28}S_{14}S_{21}V_{2}$, $F_{27}F_{28}S_{14}S_{1}V_{19}$, $F_{27}F_{28}S_{14}S_{1}V_{2}$, $F_{1}F_{2}S_{14}S_{1}V_{2}$, $F_{27}F_{28}S_{14}S_{22}V_{18}$, $F_{27}F_{28}S_{14}S_{22}V_{1}$, $F_{27}F_{28}S_{14}S_{2}V_{18}$, $F_{27}F_{28}S_{14}S_{2}V_{1}$, $F_{1}F_{2}S_{14}S_{2}V_{1}$, $F_{29}F_{29}S_{14}S_{22}V_{18}$, $F_{29}F_{29}S_{14}S_{2}V_{18}$, $F_{29}F_{29}S_{14}S_{22}V_{1}$, $F_{29}F_{29}S_{14}S_{2}V_{1}$, $F_{3}F_{3}S_{14}S_{2}V_{1}$, $F_{29}F_{46}S_{14}S_{21}V_{19}$, $F_{29}F_{46}S_{14}S_{1}V_{19}$, $F_{29}F_{46}S_{14}S_{21}V_{2}$, $F_{29}F_{46}S_{14}S_{1}V_{2}$, $F_{3}F_{10}S_{14}S_{1}V_{2}$, $F_{7}F_{29}S_{21}V_{19}V_{2}$, $F_{7}F_{29}S_{21}V_{2}V_{2}$, $F_{23}F_{23}S_{21}S_{22}S_{2}$, $F_{23}F_{6}S_{1}S_{2}S_{2}$, $F_{23}F_{6}S_{22}S_{1}S_{2}$, $F_{6}F_{6}S_{21}S_{2}S_{2}$, $F_{6}F_{6}S_{1}S_{2}S_{2}$, $F_{17}F_{27}S_{21}S_{22}S_{2}$, $F_{17}F_{27}S_{22}S_{1}S_{2}$, $F_{17}F_{27}S_{21}S_{2}S_{2}$, $F_{17}F_{27}S_{1}S_{2}S_{2}$, $F_{1}F_{17}S_{1}S_{2}S_{2}$, $F_{25}F_{42}S_{21}V_{19}V_{2}$, $F_{25}F_{13}S_{1}V_{2}V_{2}$, $F_{42}F_{8}S_{1}V_{19}V_{2}$, $F_{8}F_{13}S_{21}V_{2}V_{2}$, $F_{8}F_{13}S_{1}V_{2}V_{2}$, $F_{7}F_{29}S_{22}V_{18}V_{2}$, $F_{7}F_{29}S_{2}V_{18}V_{2}$, $F_{22}F_{23}S_{22}S_{22}S_{3}$, $F_{23}F_{5}S_{22}S_{2}S_{3}$, $F_{5}F_{27}S_{22}S_{22}S_{3}$, $F_{25}F_{25}S_{22}V_{18}V_{2}$, $F_{25}F_{8}S_{2}V_{18}V_{2}$, $F_{7}F_{27}S_{22}V_{18}V_{2}$, $F_{7}F_{27}S_{2}V_{18}V_{2}$, $F_{17}F_{29}S_{2}V_{18}V_{18}$, $F_{17}F_{29}S_{2}V_{18}V_{1}$, $F_{17}F_{29}S_{2}V_{1}V_{1}$, $F_{3}F_{17}S_{2}V_{1}V_{1}$, $F_{22}F_{42}S_{3}V_{18}V_{19}$, $F_{22}F_{13}S_{3}V_{1}V_{2}$, $F_{42}F_{5}S_{3}V_{19}V_{1}$, $F_{5}F_{13}S_{3}V_{18}V_{2}$, $F_{5}F_{13}S_{3}V_{1}V_{2}$, $F_{5}F_{29}S_{3}V_{18}V_{19}$, $F_{5}F_{29}S_{3}V_{18}V_{2}$, $F_{23}F_{25}S_{2}V_{18}V_{18}$, $F_{25}F_{6}S_{2}V_{18}V_{1}$, $F_{23}F_{25}S_{22}V_{18}V_{2}$, $F_{23}F_{8}S_{22}V_{1}V_{2}$, $F_{23}F_{27}S_{22}S_{22}S_{3}$, $F_{42}F_{29}S_{3}V_{18}V_{19}$, $F_{13}F_{29}S_{3}V_{18}V_{2}$, $F_{25}F_{29}S_{3}V_{18}V_{19}$, $F_{25}F_{29}S_{3}V_{18}V_{2}$, $F_{7}F_{28}S_{21}V_{19}V_{2}$, $F_{7}F_{28}S_{21}V_{2}V_{2}$, $F_{7}F_{28}S_{1}V_{19}V_{2}$, $F_{7}F_{28}S_{1}V_{2}V_{2}$, $F_{2}F_{7}S_{1}V_{2}V_{2}$, $F_{22}F_{25}S_{3}V_{18}V_{19}$, $F_{25}F_{5}S_{3}V_{18}V_{2}$, $F_{22}F_{25}S_{21}V_{19}V_{2}$, $F_{25}F_{5}S_{1}V_{2}V_{2}$, $F_{22}F_{8}S_{21}V_{2}V_{2}$, $F_{5}F_{8}S_{1}V_{19}V_{2}$, $F_{5}F_{8}S_{1}V_{2}V_{2}$, $F_{23}F_{28}S_{21}S_{22}S_{2}$, $F_{6}F_{28}S_{21}S_{2}S_{2}$, $F_{25}F_{29}S_{2}V_{18}V_{18}$, $F_{22}F_{27}S_{21}S_{22}S_{2}$, $F_{5}F_{27}S_{22}S_{1}S_{2}$, $F_{22}F_{27}S_{21}S_{2}S_{2}$, $F_{5}F_{27}S_{1}S_{2}S_{2}$, $F_{1}F_{5}S_{1}S_{2}S_{2}$, $F_{17}F_{28}S_{21}S_{22}S_{2}$, $F_{17}F_{28}S_{21}S_{2}S_{2}$, $F_{22}F_{23}S_{21}S_{22}S_{2}$, $F_{22}F_{6}S_{21}S_{2}S_{2}$, $F_{42}F_{28}S_{21}V_{19}V_{2}$, $F_{13}F_{28}S_{21}V_{2}V_{2}$, $F_{42}F_{28}S_{1}V_{19}V_{2}$, $F_{13}F_{28}S_{1}V_{2}V_{2}$, $F_{2}F_{13}S_{1}V_{2}V_{2}$, $F_{25}F_{27}S_{22}V_{18}V_{2}$, $F_{25}F_{27}S_{2}V_{18}V_{2}$, $F_{23}F_{29}S_{22}V_{18}V_{2}$, $F_{23}F_{29}S_{22}V_{1}V_{2}$, $F_{22}F_{29}S_{21}V_{19}V_{2}$, $F_{5}F_{29}S_{1}V_{19}V_{2}$, $F_{22}F_{29}S_{21}V_{2}V_{2}$, $F_{5}F_{29}S_{1}V_{2}V_{2}$, $F_{3}F_{5}S_{1}V_{2}V_{2}$, $F_{7}F_{29}S_{21}V_{19}V_{1}$, $F_{7}F_{29}S_{21}V_{1}V_{2}$, $F_{22}F_{41}S_{21}S_{22}S_{1}$, $F_{41}F_{5}S_{1}S_{1}S_{2}$, $F_{22}F_{18}S_{22}S_{1}S_{1}$, $F_{5}F_{18}S_{21}S_{1}S_{2}$, $F_{5}F_{18}S_{1}S_{1}S_{2}$, $F_{17}F_{27}S_{21}S_{22}S_{1}$, $F_{17}F_{27}S_{22}S_{1}S_{1}$, $F_{17}F_{27}S_{21}S_{1}S_{2}$, $F_{17}F_{27}S_{1}S_{1}S_{2}$, $F_{1}F_{17}S_{1}S_{1}S_{2}$, $F_{25}F_{42}S_{21}V_{19}V_{1}$, $F_{25}F_{13}S_{1}V_{19}V_{1}$, $F_{7}F_{29}S_{22}V_{18}V_{1}$, $F_{7}F_{29}S_{2}V_{18}V_{1}$, $F_{7}F_{29}S_{22}V_{1}V_{1}$, $F_{7}F_{29}S_{2}V_{1}V_{1}$, $F_{3}F_{7}S_{2}V_{1}V_{1}$, $F_{22}F_{6}S_{22}S_{2}S_{2}$, $F_{5}F_{27}S_{22}S_{22}S_{2}$, $F_{24}F_{42}S_{22}V_{18}V_{1}$, $F_{42}F_{7}S_{2}V_{1}V_{1}$, $F_{24}F_{13}S_{2}V_{18}V_{1}$, $F_{7}F_{13}S_{22}V_{1}V_{1}$, $F_{7}F_{13}S_{2}V_{1}V_{1}$, $F_{7}F_{27}S_{22}V_{18}V_{1}$, $F_{7}F_{27}S_{22}V_{1}V_{1}$, $F_{7}F_{27}S_{2}V_{18}V_{1}$, $F_{7}F_{27}S_{2}V_{1}V_{1}$, $F_{1}F_{7}S_{2}V_{1}V_{1}$, $F_{17}F_{29}S_{1}V_{18}V_{18}$, $F_{17}F_{29}S_{1}V_{18}V_{1}$, $F_{17}F_{29}S_{1}V_{1}V_{1}$, $F_{3}F_{17}S_{1}V_{1}V_{1}$, $F_{23}F_{25}S_{2}V_{18}V_{19}$, $F_{25}F_{6}S_{2}V_{19}V_{1}$, $F_{5}F_{29}S_{2}V_{18}V_{19}$, $F_{5}F_{29}S_{2}V_{18}V_{2}$, $F_{41}F_{24}S_{1}V_{18}V_{18}$, $F_{41}F_{7}S_{1}V_{1}V_{1}$, $F_{24}F_{18}S_{1}V_{18}V_{1}$, $F_{18}F_{7}S_{1}V_{18}V_{1}$, $F_{18}F_{7}S_{1}V_{1}V_{1}$, $F_{22}F_{42}S_{22}V_{18}V_{1}$, $F_{22}F_{13}S_{22}V_{1}V_{1}$, $F_{22}F_{27}S_{22}S_{22}S_{2}$, $F_{24}F_{29}S_{2}V_{18}V_{19}$, $F_{24}F_{29}S_{2}V_{18}V_{2}$, $F_{7}F_{28}S_{21}V_{19}V_{1}$, $F_{7}F_{28}S_{21}V_{1}V_{2}$, $F_{7}F_{28}S_{1}V_{19}V_{1}$, $F_{7}F_{28}S_{1}V_{1}V_{2}$, $F_{2}F_{7}S_{1}V_{1}V_{2}$, $F_{23}F_{24}S_{2}V_{18}V_{19}$, $F_{23}F_{7}S_{2}V_{1}V_{2}$, $F_{24}F_{6}S_{2}V_{18}V_{2}$, $F_{6}F_{7}S_{2}V_{19}V_{1}$, $F_{6}F_{7}S_{2}V_{1}V_{2}$, $F_{21}F_{42}S_{21}V_{19}V_{1}$, $F_{42}F_{17}S_{1}V_{1}V_{2}$, $F_{21}F_{13}S_{21}V_{1}V_{2}$, $F_{17}F_{13}S_{1}V_{19}V_{1}$, $F_{17}F_{13}S_{1}V_{1}V_{2}$, $F_{22}F_{28}S_{21}S_{22}S_{1}$, $F_{5}F_{28}S_{21}S_{1}S_{2}$, $F_{22}F_{28}S_{22}S_{1}S_{1}$, $F_{5}F_{28}S_{1}S_{1}S_{2}$, $F_{2}F_{5}S_{1}S_{1}S_{2}$, $F_{24}F_{29}S_{1}V_{18}V_{18}$, $F_{7}F_{29}S_{1}V_{18}V_{1}$, $F_{24}F_{29}S_{1}V_{18}V_{1}$, $F_{7}F_{29}S_{1}V_{1}V_{1}$, $F_{3}F_{7}S_{1}V_{1}V_{1}$, $F_{21}F_{27}S_{21}S_{22}S_{1}$, $F_{21}F_{27}S_{21}S_{1}S_{2}$, $F_{17}F_{28}S_{21}S_{22}S_{1}$, $F_{17}F_{28}S_{21}S_{1}S_{2}$, $F_{17}F_{28}S_{22}S_{1}S_{1}$, $F_{17}F_{28}S_{1}S_{1}S_{2}$, $F_{2}F_{17}S_{1}S_{1}S_{2}$, $F_{21}F_{41}S_{21}S_{22}S_{1}$, $F_{41}F_{17}S_{1}S_{1}S_{2}$, $F_{21}F_{18}S_{21}S_{1}S_{2}$, $F_{17}F_{18}S_{22}S_{1}S_{1}$, $F_{17}F_{18}S_{1}S_{1}S_{2}$, $F_{25}F_{28}S_{21}V_{19}V_{1}$, $F_{25}F_{28}S_{1}V_{19}V_{1}$, $F_{24}F_{27}S_{22}V_{18}V_{1}$, $F_{24}F_{27}S_{2}V_{18}V_{1}$, $F_{22}F_{29}S_{22}V_{18}V_{1}$, $F_{22}F_{29}S_{22}V_{1}V_{1}$, $F_{21}F_{29}S_{21}V_{19}V_{1}$, $F_{21}F_{29}S_{21}V_{1}V_{2}$, $F_{7}F_{29}S_{14}S_{21}S_{23}$, $F_{7}F_{29}S_{14}S_{23}S_{1}$, $F_{7}F_{29}S_{14}S_{21}S_{3}$, $F_{7}F_{29}S_{14}S_{1}S_{3}$, $F_{3}F_{7}S_{14}S_{1}S_{3}$, $F_{25}F_{42}S_{21}S_{1}S_{2}$, $F_{42}F_{8}S_{1}S_{1}S_{2}$, $F_{25}F_{13}S_{1}S_{1}S_{2}$, $F_{8}F_{13}S_{21}S_{1}S_{2}$, $F_{8}F_{13}S_{1}S_{1}S_{2}$, $F_{7}F_{29}S_{14}S_{22}S_{22}$, $F_{7}F_{29}S_{14}S_{22}S_{2}$, $F_{7}F_{29}S_{14}S_{2}S_{2}$, $F_{3}F_{7}S_{14}S_{2}S_{2}$, $F_{25}F_{25}S_{22}S_{2}S_{2}$, $F_{25}F_{8}S_{2}S_{2}S_{2}$, $F_{8}F_{8}S_{22}S_{2}S_{2}$, $F_{8}F_{8}S_{2}S_{2}S_{2}$, $F_{24}F_{42}S_{22}S_{1}S_{3}$, $F_{24}F_{13}S_{1}S_{2}S_{3}$, $F_{42}F_{7}S_{1}S_{2}S_{3}$, $F_{7}F_{13}S_{22}S_{1}S_{3}$, $F_{7}F_{13}S_{1}S_{2}S_{3}$, $F_{25}F_{29}S_{22}S_{2}S_{2}$, $F_{8}F_{29}S_{22}S_{2}S_{2}$, $F_{25}F_{29}S_{2}S_{2}S_{2}$, $F_{8}F_{29}S_{2}S_{2}S_{2}$, $F_{3}F_{8}S_{2}S_{2}S_{2}$, $F_{24}F_{29}S_{23}S_{2}S_{3}$, $F_{24}F_{29}S_{2}S_{3}S_{3}$, $F_{7}F_{29}S_{23}S_{2}S_{3}$, $F_{7}F_{29}S_{2}S_{3}S_{3}$, $F_{3}F_{7}S_{2}S_{3}S_{3}$, $F_{42}F_{29}S_{22}S_{1}S_{3}$, $F_{13}F_{29}S_{22}S_{1}S_{3}$, $F_{42}F_{29}S_{1}S_{2}S_{3}$, $F_{13}F_{29}S_{1}S_{2}S_{3}$, $F_{3}F_{13}S_{1}S_{2}S_{3}$, $F_{25}F_{29}S_{23}S_{2}S_{3}$, $F_{25}F_{29}S_{2}S_{3}S_{3}$, $F_{8}F_{29}S_{23}S_{2}S_{3}$, $F_{8}F_{29}S_{2}S_{3}S_{3}$, $F_{3}F_{8}S_{2}S_{3}S_{3}$, $F_{7}F_{46}S_{14}S_{21}S_{23}$, $F_{7}F_{46}S_{14}S_{21}S_{3}$, $F_{7}F_{46}S_{14}S_{23}S_{1}$, $F_{7}F_{46}S_{14}S_{1}S_{3}$, $F_{10}F_{7}S_{14}S_{1}S_{3}$, $F_{24}F_{25}S_{23}S_{2}S_{3}$, $F_{25}F_{7}S_{2}S_{3}S_{3}$, $F_{24}F_{8}S_{2}S_{3}S_{3}$, $F_{7}F_{8}S_{23}S_{2}S_{3}$, $F_{7}F_{8}S_{2}S_{3}S_{3}$, $F_{25}F_{46}S_{21}S_{1}S_{2}$, $F_{8}F_{46}S_{21}S_{1}S_{2}$, $F_{25}F_{46}S_{1}S_{1}S_{2}$, $F_{8}F_{46}S_{1}S_{1}S_{2}$, $F_{10}F_{8}S_{1}S_{1}S_{2}$, $F_{24}F_{29}S_{22}S_{1}S_{3}$, $F_{7}F_{29}S_{22}S_{1}S_{3}$, $F_{24}F_{29}S_{1}S_{2}S_{3}$, $F_{7}F_{29}S_{1}S_{2}S_{3}$, $F_{3}F_{7}S_{1}S_{2}S_{3}$, $F_{42}F_{46}S_{21}S_{1}S_{2}$, $F_{13}F_{46}S_{21}S_{1}S_{2}$, $F_{42}F_{46}S_{1}S_{1}S_{2}$, $F_{13}F_{46}S_{1}S_{1}S_{2}$, $F_{10}F_{13}S_{1}S_{1}S_{2}$, $F_{29}F_{46}S_{14}S_{21}S_{23}$, $F_{29}F_{46}S_{14}S_{21}S_{3}$, $F_{29}F_{46}S_{14}S_{23}S_{1}$, $F_{29}F_{46}S_{14}S_{1}S_{3}$, $F_{3}F_{10}S_{14}S_{1}S_{3}$, $F_{29}F_{29}S_{14}S_{22}S_{22}$, $F_{29}F_{29}S_{14}S_{22}S_{2}$, $F_{29}F_{29}S_{14}S_{2}S_{2}$, $F_{3}F_{3}S_{14}S_{2}S_{2}$, $F_{7}F_{29}S_{21}S_{23}V_{2}$, $F_{7}F_{29}S_{23}S_{1}V_{2}$, $F_{7}F_{29}S_{21}S_{3}V_{2}$, $F_{17}F_{27}S_{21}S_{2}V_{19}$, $F_{17}F_{27}S_{1}S_{2}V_{19}$, $F_{17}F_{27}S_{21}S_{2}V_{2}$, $F_{17}F_{27}S_{1}S_{2}V_{2}$, $F_{1}F_{17}S_{1}S_{2}V_{2}$, $F_{25}F_{42}S_{21}S_{2}V_{19}$, $F_{25}F_{13}S_{1}S_{2}V_{2}$, $F_{42}F_{8}S_{1}S_{2}V_{19}$, $F_{8}F_{13}S_{21}S_{2}V_{2}$, $F_{8}F_{13}S_{1}S_{2}V_{2}$, $F_{22}F_{41}S_{21}S_{23}V_{2}$, $F_{22}F_{18}S_{1}S_{3}V_{2}$, $F_{41}F_{5}S_{23}S_{1}V_{2}$, $F_{5}F_{18}S_{21}S_{3}V_{2}$, $F_{5}F_{18}S_{1}S_{3}V_{2}$, $F_{7}F_{29}S_{22}S_{22}V_{2}$, $F_{7}F_{29}S_{22}S_{2}V_{2}$, $F_{7}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{7}S_{2}S_{2}V_{2}$, $F_{17}F_{28}S_{22}S_{2}V_{18}$, $F_{17}F_{28}S_{2}S_{2}V_{18}$, $F_{17}F_{28}S_{22}S_{2}V_{1}$, $F_{17}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{17}S_{2}S_{2}V_{1}$, $F_{24}F_{42}S_{22}S_{3}V_{19}$, $F_{24}F_{13}S_{2}S_{3}V_{2}$, $F_{42}F_{7}S_{2}S_{3}V_{19}$, $F_{7}F_{13}S_{22}S_{3}V_{2}$, $F_{7}F_{13}S_{2}S_{3}V_{2}$, $F_{5}F_{27}S_{22}S_{3}V_{19}$, $F_{5}F_{27}S_{22}S_{3}V_{2}$, $F_{25}F_{25}S_{22}S_{2}V_{18}$, $F_{25}F_{8}S_{2}S_{2}V_{18}$, $F_{22}F_{23}S_{22}S_{22}V_{2}$, $F_{23}F_{5}S_{22}S_{2}V_{2}$, $F_{17}F_{29}S_{22}S_{2}V_{18}$, $F_{17}F_{29}S_{22}S_{2}V_{1}$, $F_{17}F_{29}S_{2}S_{2}V_{18}$, $F_{17}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{17}S_{2}S_{2}V_{1}$, $F_{41}F_{24}S_{23}S_{3}V_{18}$, $F_{24}F_{18}S_{3}S_{3}V_{1}$, $F_{41}F_{7}S_{23}S_{3}V_{1}$, $F_{18}F_{7}S_{3}S_{3}V_{18}$, $F_{18}F_{7}S_{3}S_{3}V_{1}$, $F_{5}F_{29}S_{23}S_{3}V_{18}$, $F_{5}F_{29}S_{23}S_{3}V_{1}$, $F_{5}F_{29}S_{3}S_{3}V_{18}$, $F_{5}F_{29}S_{3}S_{3}V_{1}$, $F_{3}F_{5}S_{3}S_{3}V_{1}$, $F_{23}F_{25}S_{22}S_{2}V_{18}$, $F_{23}F_{8}S_{22}S_{2}V_{1}$, $F_{42}F_{29}S_{22}S_{3}V_{19}$, $F_{13}F_{29}S_{22}S_{3}V_{2}$, $F_{42}F_{29}S_{2}S_{3}V_{19}$, $F_{13}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{13}S_{2}S_{3}V_{2}$, $F_{41}F_{28}S_{23}S_{3}V_{18}$, $F_{18}F_{28}S_{3}S_{3}V_{18}$, $F_{41}F_{28}S_{23}S_{3}V_{1}$, $F_{18}F_{28}S_{3}S_{3}V_{1}$, $F_{2}F_{18}S_{3}S_{3}V_{1}$, $F_{25}F_{29}S_{23}S_{3}V_{18}$, $F_{25}F_{29}S_{3}S_{3}V_{18}$, $F_{23}F_{27}S_{22}S_{3}V_{19}$, $F_{23}F_{27}S_{22}S_{3}V_{2}$, $F_{7}F_{46}S_{21}S_{23}V_{2}$, $F_{7}F_{46}S_{21}S_{3}V_{2}$, $F_{7}F_{46}S_{23}S_{1}V_{2}$, $F_{7}F_{46}S_{1}S_{3}V_{2}$, $F_{10}F_{7}S_{1}S_{3}V_{2}$, $F_{5}F_{28}S_{23}S_{3}V_{18}$, $F_{5}F_{28}S_{3}S_{3}V_{18}$, $F_{5}F_{28}S_{23}S_{3}V_{1}$, $F_{5}F_{28}S_{3}S_{3}V_{1}$, $F_{2}F_{5}S_{3}S_{3}V_{1}$, $F_{24}F_{25}S_{23}S_{3}V_{18}$, $F_{25}F_{7}S_{3}S_{3}V_{18}$, $F_{22}F_{22}S_{21}S_{23}V_{2}$, $F_{22}F_{5}S_{1}S_{3}V_{2}$, $F_{22}F_{5}S_{21}S_{3}V_{2}$, $F_{5}F_{5}S_{23}S_{1}V_{2}$, $F_{5}F_{5}S_{1}S_{3}V_{2}$, $F_{17}F_{46}S_{21}S_{2}V_{19}$, $F_{17}F_{46}S_{21}S_{2}V_{2}$, $F_{17}F_{46}S_{1}S_{2}V_{19}$, $F_{17}F_{46}S_{1}S_{2}V_{2}$, $F_{10}F_{17}S_{1}S_{2}V_{2}$, $F_{5}F_{29}S_{22}S_{3}V_{19}$, $F_{5}F_{29}S_{22}S_{3}V_{2}$, $F_{5}F_{29}S_{2}S_{3}V_{19}$, $F_{23}F_{24}S_{22}S_{3}V_{19}$, $F_{23}F_{7}S_{22}S_{3}V_{2}$, $F_{22}F_{25}S_{21}S_{2}V_{19}$, $F_{25}F_{5}S_{1}S_{2}V_{2}$, $F_{22}F_{8}S_{21}S_{2}V_{2}$, $F_{5}F_{8}S_{1}S_{2}V_{19}$, $F_{5}F_{8}S_{1}S_{2}V_{2}$, $F_{42}F_{46}S_{21}S_{2}V_{19}$, $F_{13}F_{46}S_{21}S_{2}V_{2}$, $F_{42}F_{46}S_{1}S_{2}V_{19}$, $F_{13}F_{46}S_{1}S_{2}V_{2}$, $F_{10}F_{13}S_{1}S_{2}V_{2}$, $F_{25}F_{29}S_{22}S_{2}V_{18}$, $F_{23}F_{28}S_{22}S_{2}V_{18}$, $F_{22}F_{27}S_{21}S_{2}V_{19}$, $F_{5}F_{27}S_{1}S_{2}V_{19}$, $F_{22}F_{27}S_{21}S_{2}V_{2}$, $F_{5}F_{27}S_{1}S_{2}V_{2}$, $F_{1}F_{5}S_{1}S_{2}V_{2}$, $F_{41}F_{46}S_{21}S_{23}V_{2}$, $F_{18}F_{46}S_{21}S_{3}V_{2}$, $F_{41}F_{46}S_{23}S_{1}V_{2}$, $F_{18}F_{46}S_{1}S_{3}V_{2}$, $F_{10}F_{18}S_{1}S_{3}V_{2}$, $F_{23}F_{29}S_{22}S_{22}V_{2}$, $F_{22}F_{29}S_{21}S_{23}V_{2}$, $F_{5}F_{29}S_{23}S_{1}V_{2}$, $F_{22}F_{29}S_{21}S_{3}V_{2}$, $F_{5}F_{29}S_{1}S_{3}V_{2}$, $F_{3}F_{5}S_{1}S_{3}V_{2}$, $F_{7}F_{29}S_{21}S_{23}V_{1}$, $F_{7}F_{29}S_{23}S_{1}V_{1}$, $F_{7}F_{29}S_{21}S_{3}V_{1}$, $F_{17}F_{27}S_{21}S_{1}V_{19}$, $F_{17}F_{27}S_{1}S_{1}V_{19}$, $F_{17}F_{27}S_{21}S_{1}V_{2}$, $F_{17}F_{27}S_{1}S_{1}V_{2}$, $F_{1}F_{17}S_{1}S_{1}V_{2}$, $F_{25}F_{42}S_{21}S_{1}V_{19}$, $F_{25}F_{13}S_{1}S_{1}V_{19}$, $F_{23}F_{23}S_{21}S_{23}V_{1}$, $F_{23}F_{6}S_{1}S_{3}V_{1}$, $F_{23}F_{6}S_{23}S_{1}V_{1}$, $F_{6}F_{6}S_{21}S_{3}V_{1}$, $F_{6}F_{6}S_{1}S_{3}V_{1}$, $F_{7}F_{29}S_{22}S_{22}V_{1}$, $F_{7}F_{29}S_{22}S_{2}V_{1}$, $F_{7}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{7}S_{2}S_{2}V_{1}$, $F_{17}F_{28}S_{22}S_{1}V_{18}$, $F_{17}F_{28}S_{1}S_{2}V_{18}$, $F_{17}F_{28}S_{22}S_{1}V_{1}$, $F_{17}F_{28}S_{1}S_{2}V_{1}$, $F_{2}F_{17}S_{1}S_{2}V_{1}$, $F_{25}F_{25}S_{22}S_{2}V_{19}$, $F_{25}F_{8}S_{2}S_{2}V_{19}$, $F_{5}F_{27}S_{22}S_{2}V_{19}$, $F_{24}F_{42}S_{22}S_{1}V_{18}$, $F_{42}F_{7}S_{1}S_{2}V_{1}$, $F_{24}F_{13}S_{1}S_{2}V_{18}$, $F_{7}F_{13}S_{22}S_{1}V_{1}$, $F_{7}F_{13}S_{1}S_{2}V_{1}$, $F_{22}F_{23}S_{22}S_{22}V_{1}$, $F_{22}F_{6}S_{22}S_{2}V_{1}$, $F_{17}F_{29}S_{22}S_{1}V_{18}$, $F_{17}F_{29}S_{22}S_{1}V_{1}$, $F_{17}F_{29}S_{1}S_{2}V_{18}$, $F_{17}F_{29}S_{1}S_{2}V_{1}$, $F_{3}F_{17}S_{1}S_{2}V_{1}$, $F_{23}F_{25}S_{23}S_{2}V_{18}$, $F_{25}F_{6}S_{2}S_{3}V_{1}$, $F_{23}F_{8}S_{23}S_{2}V_{1}$, $F_{6}F_{8}S_{2}S_{3}V_{18}$, $F_{6}F_{8}S_{2}S_{3}V_{1}$, $F_{5}F_{29}S_{23}S_{2}V_{18}$, $F_{5}F_{29}S_{23}S_{2}V_{1}$, $F_{5}F_{29}S_{2}S_{3}V_{18}$, $F_{22}F_{42}S_{22}S_{1}V_{18}$, $F_{22}F_{13}S_{22}S_{1}V_{1}$, $F_{25}F_{29}S_{22}S_{2}V_{19}$, $F_{23}F_{28}S_{23}S_{2}V_{18}$, $F_{6}F_{28}S_{2}S_{3}V_{18}$, $F_{23}F_{28}S_{23}S_{2}V_{1}$, $F_{6}F_{28}S_{2}S_{3}V_{1}$, $F_{2}F_{6}S_{2}S_{3}V_{1}$, $F_{24}F_{29}S_{23}S_{2}V_{18}$, $F_{7}F_{29}S_{23}S_{2}V_{1}$, $F_{24}F_{29}S_{2}S_{3}V_{18}$, $F_{7}F_{29}S_{2}S_{3}V_{1}$, $F_{3}F_{7}S_{2}S_{3}V_{1}$, $F_{22}F_{27}S_{22}S_{2}V_{19}$, $F_{7}F_{46}S_{21}S_{23}V_{1}$, $F_{7}F_{46}S_{21}S_{3}V_{1}$, $F_{7}F_{46}S_{23}S_{1}V_{1}$, $F_{7}F_{46}S_{1}S_{3}V_{1}$, $F_{10}F_{7}S_{1}S_{3}V_{1}$, $F_{5}F_{28}S_{23}S_{2}V_{18}$, $F_{5}F_{28}S_{2}S_{3}V_{18}$, $F_{5}F_{28}S_{23}S_{2}V_{1}$, $F_{5}F_{28}S_{2}S_{3}V_{1}$, $F_{2}F_{5}S_{2}S_{3}V_{1}$, $F_{24}F_{25}S_{23}S_{2}V_{18}$, $F_{25}F_{7}S_{2}S_{3}V_{1}$, $F_{24}F_{8}S_{2}S_{3}V_{18}$, $F_{7}F_{8}S_{23}S_{2}V_{1}$, $F_{7}F_{8}S_{2}S_{3}V_{1}$, $F_{21}F_{23}S_{21}S_{23}V_{1}$, $F_{23}F_{17}S_{1}S_{3}V_{1}$, $F_{21}F_{6}S_{21}S_{3}V_{1}$, $F_{17}F_{6}S_{23}S_{1}V_{1}$, $F_{17}F_{6}S_{1}S_{3}V_{1}$, $F_{17}F_{46}S_{21}S_{1}V_{19}$, $F_{17}F_{46}S_{21}S_{1}V_{2}$, $F_{17}F_{46}S_{1}S_{1}V_{19}$, $F_{17}F_{46}S_{1}S_{1}V_{2}$, $F_{10}F_{17}S_{1}S_{1}V_{2}$, $F_{5}F_{29}S_{22}S_{2}V_{19}$, $F_{5}F_{29}S_{22}S_{2}V_{2}$, $F_{5}F_{29}S_{2}S_{2}V_{19}$, $F_{5}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{5}S_{2}S_{2}V_{2}$, $F_{22}F_{25}S_{22}S_{2}V_{19}$, $F_{22}F_{8}S_{22}S_{2}V_{2}$, $F_{21}F_{42}S_{21}S_{1}V_{19}$, $F_{42}F_{17}S_{1}S_{1}V_{2}$, $F_{21}F_{13}S_{21}S_{1}V_{2}$, $F_{17}F_{13}S_{1}S_{1}V_{19}$, $F_{17}F_{13}S_{1}S_{1}V_{2}$, $F_{25}F_{46}S_{21}S_{1}V_{19}$, $F_{25}F_{46}S_{1}S_{1}V_{19}$, $F_{24}F_{29}S_{22}S_{1}V_{18}$, $F_{7}F_{29}S_{22}S_{1}V_{1}$, $F_{24}F_{29}S_{1}S_{2}V_{18}$, $F_{7}F_{29}S_{1}S_{2}V_{1}$, $F_{3}F_{7}S_{1}S_{2}V_{1}$, $F_{22}F_{28}S_{22}S_{1}V_{18}$, $F_{22}F_{28}S_{22}S_{1}V_{1}$, $F_{21}F_{27}S_{21}S_{1}V_{19}$, $F_{21}F_{27}S_{21}S_{1}V_{2}$, $F_{23}F_{46}S_{21}S_{23}V_{1}$, $F_{6}F_{46}S_{21}S_{3}V_{1}$, $F_{23}F_{46}S_{23}S_{1}V_{1}$, $F_{6}F_{46}S_{1}S_{3}V_{1}$, $F_{10}F_{6}S_{1}S_{3}V_{1}$, $F_{22}F_{29}S_{22}S_{22}V_{1}$, $F_{21}F_{29}S_{21}S_{23}V_{1}$, $F_{17}F_{29}S_{23}S_{1}V_{1}$, $F_{21}F_{29}S_{21}S_{3}V_{1}$, $F_{17}F_{29}S_{1}S_{3}V_{1}$, $F_{3}F_{17}S_{1}S_{3}V_{1}$, $F_{22}F_{41}S_{21}S_{22}S_{23}$, $F_{41}F_{5}S_{23}S_{1}S_{2}$, $F_{22}F_{18}S_{22}S_{1}S_{3}$, $F_{5}F_{18}S_{21}S_{2}S_{3}$, $F_{5}F_{18}S_{1}S_{2}S_{3}$, $F_{25}F_{42}S_{21}V_{19}V_{19}$, $F_{25}F_{13}S_{1}V_{19}V_{2}$, $F_{23}F_{23}S_{21}S_{22}S_{23}$, $F_{23}F_{6}S_{22}S_{1}S_{3}$, $F_{23}F_{6}S_{23}S_{1}S_{2}$, $F_{6}F_{6}S_{21}S_{2}S_{3}$, $F_{6}F_{6}S_{1}S_{2}S_{3}$, $F_{22}F_{23}S_{22}S_{22}S_{22}$, $F_{25}F_{25}S_{22}V_{18}V_{19}$, $F_{24}F_{42}S_{22}V_{18}V_{19}$, $F_{42}F_{7}S_{2}V_{19}V_{1}$, $F_{24}F_{13}S_{2}V_{18}V_{2}$, $F_{23}F_{25}S_{22}V_{18}V_{19}$, $F_{23}F_{25}S_{23}V_{18}V_{18}$, $F_{25}F_{6}S_{3}V_{18}V_{1}$, $F_{41}F_{24}S_{23}V_{18}V_{18}$, $F_{41}F_{7}S_{23}V_{1}V_{1}$, $F_{24}F_{18}S_{3}V_{18}V_{1}$, $F_{18}F_{7}S_{3}V_{18}V_{1}$, $F_{18}F_{7}S_{3}V_{1}V_{1}$, $F_{22}F_{42}S_{22}V_{18}V_{19}$, $F_{22}F_{13}S_{22}V_{1}V_{2}$, $F_{22}F_{22}S_{21}S_{22}S_{23}$, $F_{22}F_{5}S_{21}S_{2}S_{3}$, $F_{22}F_{5}S_{22}S_{1}S_{3}$, $F_{5}F_{5}S_{23}S_{1}S_{2}$, $F_{5}F_{5}S_{1}S_{2}S_{3}$, $F_{24}F_{25}S_{23}V_{18}V_{18}$, $F_{25}F_{7}S_{3}V_{18}V_{1}$, $F_{21}F_{23}S_{21}S_{22}S_{23}$, $F_{23}F_{17}S_{22}S_{1}S_{3}$, $F_{21}F_{6}S_{21}S_{2}S_{3}$, $F_{17}F_{6}S_{23}S_{1}S_{2}$, $F_{17}F_{6}S_{1}S_{2}S_{3}$, $F_{22}F_{25}S_{21}V_{19}V_{19}$, $F_{25}F_{5}S_{1}V_{19}V_{2}$, $F_{23}F_{24}S_{22}V_{18}V_{19}$, $F_{23}F_{7}S_{22}V_{1}V_{2}$, $F_{22}F_{25}S_{22}V_{18}V_{19}$, $F_{21}F_{42}S_{21}V_{19}V_{19}$, $F_{42}F_{17}S_{1}V_{19}V_{2}$, $F_{21}F_{13}S_{21}V_{2}V_{2}$, $F_{17}F_{13}S_{1}V_{19}V_{2}$, $F_{17}F_{13}S_{1}V_{2}V_{2}$, $F_{22}F_{23}S_{21}S_{22}S_{23}$, $F_{22}F_{6}S_{21}S_{2}S_{3}$, $F_{23}F_{5}S_{23}S_{1}S_{2}$, $F_{21}F_{41}S_{21}S_{22}S_{23}$, $F_{41}F_{17}S_{23}S_{1}S_{2}$, $F_{21}F_{18}S_{21}S_{2}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{17}$} {{$F_{5}F_{27}S_{14}S_{22}S_{23}$, $F_{5}F_{27}S_{14}S_{23}S_{2}$, $F_{5}F_{27}S_{14}S_{22}S_{3}$, $F_{5}F_{27}S_{14}S_{2}S_{3}$, $F_{1}F_{5}S_{14}S_{2}S_{3}$, $F_{22}F_{23}S_{22}S_{1}S_{2}$, $F_{23}F_{5}S_{1}S_{2}S_{2}$, $F_{22}F_{6}S_{1}S_{2}S_{2}$, $F_{5}F_{6}S_{22}S_{1}S_{2}$, $F_{5}F_{6}S_{1}S_{2}S_{2}$, $F_{22}F_{27}S_{23}S_{2}S_{2}$, $F_{5}F_{27}S_{23}S_{2}S_{2}$, $F_{22}F_{27}S_{2}S_{2}S_{3}$, $F_{5}F_{27}S_{2}S_{2}S_{3}$, $F_{1}F_{5}S_{2}S_{2}S_{3}$, $F_{23}F_{27}S_{23}S_{1}S_{3}$, $F_{6}F_{27}S_{23}S_{1}S_{3}$, $F_{23}F_{27}S_{1}S_{3}S_{3}$, $F_{6}F_{27}S_{1}S_{3}S_{3}$, $F_{1}F_{6}S_{1}S_{3}S_{3}$, $F_{5}F_{28}S_{14}S_{22}S_{23}$, $F_{5}F_{28}S_{14}S_{22}S_{3}$, $F_{5}F_{28}S_{14}S_{23}S_{2}$, $F_{5}F_{28}S_{14}S_{2}S_{3}$, $F_{2}F_{5}S_{14}S_{2}S_{3}$, $F_{22}F_{22}S_{23}S_{2}S_{2}$, $F_{22}F_{5}S_{2}S_{2}S_{3}$, $F_{5}F_{5}S_{23}S_{2}S_{2}$, $F_{5}F_{5}S_{2}S_{2}S_{3}$, $F_{21}F_{23}S_{23}S_{1}S_{3}$, $F_{21}F_{6}S_{1}S_{3}S_{3}$, $F_{23}F_{17}S_{1}S_{3}S_{3}$, $F_{17}F_{6}S_{23}S_{1}S_{3}$, $F_{17}F_{6}S_{1}S_{3}S_{3}$, $F_{22}F_{28}S_{22}S_{1}S_{2}$, $F_{5}F_{28}S_{22}S_{1}S_{2}$, $F_{22}F_{28}S_{1}S_{2}S_{2}$, $F_{5}F_{28}S_{1}S_{2}S_{2}$, $F_{2}F_{5}S_{1}S_{2}S_{2}$, $F_{21}F_{27}S_{23}S_{1}S_{3}$, $F_{21}F_{27}S_{1}S_{3}S_{3}$, $F_{17}F_{27}S_{23}S_{1}S_{3}$, $F_{17}F_{27}S_{1}S_{3}S_{3}$, $F_{1}F_{17}S_{1}S_{3}S_{3}$, $F_{23}F_{28}S_{22}S_{1}S_{2}$, $F_{6}F_{28}S_{22}S_{1}S_{2}$, $F_{23}F_{28}S_{1}S_{2}S_{2}$, $F_{6}F_{28}S_{1}S_{2}S_{2}$, $F_{2}F_{6}S_{1}S_{2}S_{2}$, $F_{27}F_{28}S_{14}S_{22}S_{23}$, $F_{27}F_{28}S_{14}S_{22}S_{3}$, $F_{27}F_{28}S_{14}S_{23}S_{2}$, $F_{27}F_{28}S_{14}S_{2}S_{3}$, $F_{1}F_{2}S_{14}S_{2}S_{3}$, $F_{17}F_{27}S_{14}S_{21}S_{23}$, $F_{17}F_{27}S_{14}S_{23}S_{1}$, $F_{17}F_{27}S_{14}S_{21}S_{3}$, $F_{17}F_{27}S_{14}S_{1}S_{3}$, $F_{1}F_{17}S_{14}S_{1}S_{3}$, $F_{23}F_{23}S_{21}S_{1}S_{2}$, $F_{23}F_{6}S_{1}S_{1}S_{2}$, $F_{6}F_{6}S_{21}S_{1}S_{2}$, $F_{6}F_{6}S_{1}S_{1}S_{2}$, $F_{22}F_{41}S_{21}S_{1}S_{2}$, $F_{22}F_{18}S_{1}S_{1}S_{2}$, $F_{41}F_{5}S_{1}S_{1}S_{2}$, $F_{5}F_{18}S_{21}S_{1}S_{2}$, $F_{5}F_{18}S_{1}S_{1}S_{2}$, $F_{5}F_{28}S_{14}S_{21}S_{23}$, $F_{5}F_{28}S_{14}S_{23}S_{1}$, $F_{5}F_{28}S_{14}S_{21}S_{3}$, $F_{5}F_{28}S_{14}S_{1}S_{3}$, $F_{2}F_{5}S_{14}S_{1}S_{3}$, $F_{17}F_{28}S_{14}S_{22}S_{22}$, $F_{17}F_{28}S_{14}S_{22}S_{2}$, $F_{17}F_{28}S_{14}S_{2}S_{2}$, $F_{2}F_{17}S_{14}S_{2}S_{2}$, $F_{22}F_{23}S_{22}S_{2}S_{2}$, $F_{22}F_{6}S_{2}S_{2}S_{2}$, $F_{23}F_{5}S_{2}S_{2}S_{2}$, $F_{5}F_{6}S_{22}S_{2}S_{2}$, $F_{5}F_{6}S_{2}S_{2}S_{2}$, $F_{21}F_{41}S_{22}S_{1}S_{3}$, $F_{21}F_{18}S_{1}S_{2}S_{3}$, $F_{41}F_{17}S_{1}S_{2}S_{3}$, $F_{17}F_{18}S_{22}S_{1}S_{3}$, $F_{17}F_{18}S_{1}S_{2}S_{3}$, $F_{22}F_{23}S_{22}S_{1}S_{3}$, $F_{23}F_{5}S_{1}S_{2}S_{3}$, $F_{22}F_{6}S_{1}S_{2}S_{3}$, $F_{5}F_{6}S_{22}S_{1}S_{3}$, $F_{5}F_{6}S_{1}S_{2}S_{3}$, $F_{5}F_{27}S_{14}S_{22}S_{22}$, $F_{5}F_{27}S_{14}S_{22}S_{2}$, $F_{5}F_{27}S_{14}S_{2}S_{2}$, $F_{1}F_{5}S_{14}S_{2}S_{2}$, $F_{23}F_{28}S_{22}S_{2}S_{2}$, $F_{6}F_{28}S_{22}S_{2}S_{2}$, $F_{23}F_{28}S_{2}S_{2}S_{2}$, $F_{6}F_{28}S_{2}S_{2}S_{2}$, $F_{2}F_{6}S_{2}S_{2}S_{2}$, $F_{21}F_{28}S_{23}S_{2}S_{3}$, $F_{21}F_{28}S_{2}S_{3}S_{3}$, $F_{17}F_{28}S_{23}S_{2}S_{3}$, $F_{17}F_{28}S_{2}S_{3}S_{3}$, $F_{2}F_{17}S_{2}S_{3}S_{3}$, $F_{22}F_{27}S_{23}S_{2}S_{3}$, $F_{5}F_{27}S_{23}S_{2}S_{3}$, $F_{22}F_{27}S_{2}S_{3}S_{3}$, $F_{5}F_{27}S_{2}S_{3}S_{3}$, $F_{1}F_{5}S_{2}S_{3}S_{3}$, $F_{22}F_{27}S_{22}S_{2}S_{2}$, $F_{22}F_{27}S_{2}S_{2}S_{2}$, $F_{5}F_{27}S_{22}S_{2}S_{2}$, $F_{5}F_{27}S_{2}S_{2}S_{2}$, $F_{1}F_{5}S_{2}S_{2}S_{2}$, $F_{41}F_{28}S_{22}S_{1}S_{3}$, $F_{18}F_{28}S_{22}S_{1}S_{3}$, $F_{41}F_{28}S_{1}S_{2}S_{3}$, $F_{18}F_{28}S_{1}S_{2}S_{3}$, $F_{2}F_{18}S_{1}S_{2}S_{3}$, $F_{22}F_{28}S_{23}S_{2}S_{3}$, $F_{22}F_{28}S_{2}S_{3}S_{3}$, $F_{5}F_{28}S_{23}S_{2}S_{3}$, $F_{5}F_{28}S_{2}S_{3}S_{3}$, $F_{2}F_{5}S_{2}S_{3}S_{3}$, $F_{23}F_{27}S_{23}S_{2}S_{3}$, $F_{6}F_{27}S_{23}S_{2}S_{3}$, $F_{23}F_{27}S_{2}S_{3}S_{3}$, $F_{6}F_{27}S_{2}S_{3}S_{3}$, $F_{1}F_{6}S_{2}S_{3}S_{3}$, $F_{23}F_{27}S_{22}S_{1}S_{3}$, $F_{23}F_{27}S_{1}S_{2}S_{3}$, $F_{6}F_{27}S_{22}S_{1}S_{3}$, $F_{6}F_{27}S_{1}S_{2}S_{3}$, $F_{1}F_{6}S_{1}S_{2}S_{3}$, $F_{17}F_{45}S_{14}S_{21}S_{23}$, $F_{17}F_{45}S_{14}S_{21}S_{3}$, $F_{17}F_{45}S_{14}S_{23}S_{1}$, $F_{17}F_{45}S_{14}S_{1}S_{3}$, $F_{16}F_{17}S_{14}S_{1}S_{3}$, $F_{22}F_{22}S_{23}S_{2}S_{3}$, $F_{22}F_{5}S_{2}S_{3}S_{3}$, $F_{5}F_{5}S_{23}S_{2}S_{3}$, $F_{5}F_{5}S_{2}S_{3}S_{3}$, $F_{21}F_{23}S_{23}S_{2}S_{3}$, $F_{21}F_{6}S_{2}S_{3}S_{3}$, $F_{23}F_{17}S_{2}S_{3}S_{3}$, $F_{17}F_{6}S_{23}S_{2}S_{3}$, $F_{17}F_{6}S_{2}S_{3}S_{3}$, $F_{23}F_{45}S_{21}S_{1}S_{2}$, $F_{6}F_{45}S_{21}S_{1}S_{2}$, $F_{23}F_{45}S_{1}S_{1}S_{2}$, $F_{6}F_{45}S_{1}S_{1}S_{2}$, $F_{16}F_{6}S_{1}S_{1}S_{2}$, $F_{22}F_{28}S_{22}S_{1}S_{3}$, $F_{5}F_{28}S_{22}S_{1}S_{3}$, $F_{22}F_{28}S_{1}S_{2}S_{3}$, $F_{5}F_{28}S_{1}S_{2}S_{3}$, $F_{2}F_{5}S_{1}S_{2}S_{3}$, $F_{21}F_{27}S_{22}S_{1}S_{3}$, $F_{21}F_{27}S_{1}S_{2}S_{3}$, $F_{17}F_{27}S_{22}S_{1}S_{3}$, $F_{17}F_{27}S_{1}S_{2}S_{3}$, $F_{1}F_{17}S_{1}S_{2}S_{3}$, $F_{22}F_{28}S_{21}S_{1}S_{2}$, $F_{22}F_{28}S_{1}S_{1}S_{2}$, $F_{5}F_{28}S_{21}S_{1}S_{2}$, $F_{5}F_{28}S_{1}S_{1}S_{2}$, $F_{2}F_{5}S_{1}S_{1}S_{2}$, $F_{41}F_{45}S_{21}S_{1}S_{2}$, $F_{18}F_{45}S_{21}S_{1}S_{2}$, $F_{41}F_{45}S_{1}S_{1}S_{2}$, $F_{18}F_{45}S_{1}S_{1}S_{2}$, $F_{16}F_{18}S_{1}S_{1}S_{2}$, $F_{23}F_{28}S_{21}S_{1}S_{2}$, $F_{23}F_{28}S_{1}S_{1}S_{2}$, $F_{6}F_{28}S_{21}S_{1}S_{2}$, $F_{6}F_{28}S_{1}S_{1}S_{2}$, $F_{2}F_{6}S_{1}S_{1}S_{2}$, $F_{28}F_{45}S_{14}S_{21}S_{23}$, $F_{28}F_{45}S_{14}S_{21}S_{3}$, $F_{28}F_{45}S_{14}S_{23}S_{1}$, $F_{28}F_{45}S_{14}S_{1}S_{3}$, $F_{2}F_{16}S_{14}S_{1}S_{3}$, $F_{27}F_{28}S_{14}S_{22}S_{22}$, $F_{27}F_{28}S_{14}S_{22}S_{2}$, $F_{27}F_{28}S_{14}S_{2}S_{2}$, $F_{1}F_{2}S_{14}S_{2}S_{2}$, $F_{27}F_{28}S_{14}S_{21}S_{23}$, $F_{27}F_{28}S_{14}S_{23}S_{1}$, $F_{27}F_{28}S_{14}S_{21}S_{3}$, $F_{27}F_{28}S_{14}S_{1}S_{3}$, $F_{1}F_{2}S_{14}S_{1}S_{3}$, $F_{17}F_{27}S_{21}S_{23}S_{2}$, $F_{17}F_{27}S_{23}S_{1}S_{2}$, $F_{17}F_{27}S_{21}S_{2}S_{3}$, $F_{22}F_{41}S_{21}S_{23}S_{2}$, $F_{22}F_{18}S_{1}S_{2}S_{3}$, $F_{41}F_{5}S_{23}S_{1}S_{2}$, $F_{5}F_{18}S_{21}S_{2}S_{3}$, $F_{5}F_{18}S_{1}S_{2}S_{3}$, $F_{17}F_{28}S_{22}S_{22}S_{2}$, $F_{17}F_{28}S_{22}S_{2}S_{2}$, $F_{17}F_{28}S_{2}S_{2}S_{2}$, $F_{2}F_{17}S_{2}S_{2}S_{2}$, $F_{21}F_{41}S_{22}S_{23}S_{3}$, $F_{21}F_{18}S_{2}S_{3}S_{3}$, $F_{41}F_{17}S_{23}S_{2}S_{3}$, $F_{17}F_{18}S_{22}S_{3}S_{3}$, $F_{17}F_{18}S_{2}S_{3}S_{3}$, $F_{5}F_{27}S_{22}S_{23}S_{3}$, $F_{5}F_{27}S_{22}S_{3}S_{3}$, $F_{22}F_{23}S_{22}S_{22}S_{2}$, $F_{23}F_{5}S_{22}S_{2}S_{2}$, $F_{41}F_{28}S_{22}S_{23}S_{3}$, $F_{18}F_{28}S_{22}S_{3}S_{3}$, $F_{41}F_{28}S_{23}S_{2}S_{3}$, $F_{18}F_{28}S_{2}S_{3}S_{3}$, $F_{2}F_{18}S_{2}S_{3}S_{3}$, $F_{23}F_{27}S_{22}S_{23}S_{3}$, $F_{23}F_{27}S_{22}S_{3}S_{3}$, $F_{17}F_{45}S_{21}S_{23}S_{2}$, $F_{17}F_{45}S_{21}S_{2}S_{3}$, $F_{17}F_{45}S_{23}S_{1}S_{2}$, $F_{17}F_{45}S_{1}S_{2}S_{3}$, $F_{16}F_{17}S_{1}S_{2}S_{3}$, $F_{5}F_{28}S_{22}S_{23}S_{3}$, $F_{5}F_{28}S_{22}S_{3}S_{3}$, $F_{21}F_{23}S_{22}S_{23}S_{3}$, $F_{23}F_{17}S_{22}S_{3}S_{3}$, $F_{22}F_{22}S_{21}S_{23}S_{2}$, $F_{22}F_{5}S_{1}S_{2}S_{3}$, $F_{22}F_{5}S_{21}S_{2}S_{3}$, $F_{5}F_{5}S_{23}S_{1}S_{2}$, $F_{5}F_{5}S_{1}S_{2}S_{3}$, $F_{41}F_{45}S_{21}S_{23}S_{2}$, $F_{18}F_{45}S_{21}S_{2}S_{3}$, $F_{41}F_{45}S_{23}S_{1}S_{2}$, $F_{18}F_{45}S_{1}S_{2}S_{3}$, $F_{16}F_{18}S_{1}S_{2}S_{3}$, $F_{23}F_{28}S_{22}S_{22}S_{2}$, $F_{22}F_{27}S_{21}S_{23}S_{2}$, $F_{5}F_{27}S_{23}S_{1}S_{2}$, $F_{22}F_{27}S_{21}S_{2}S_{3}$, $F_{5}F_{27}S_{1}S_{2}S_{3}$, $F_{1}F_{5}S_{1}S_{2}S_{3}$, $F_{17}F_{27}S_{21}S_{23}S_{1}$, $F_{17}F_{27}S_{23}S_{1}S_{1}$, $F_{17}F_{27}S_{21}S_{1}S_{3}$, $F_{17}F_{27}S_{1}S_{1}S_{3}$, $F_{1}F_{17}S_{1}S_{1}S_{3}$, $F_{23}F_{23}S_{21}S_{23}S_{1}$, $F_{23}F_{6}S_{1}S_{1}S_{3}$, $F_{23}F_{6}S_{23}S_{1}S_{1}$, $F_{6}F_{6}S_{21}S_{1}S_{3}$, $F_{6}F_{6}S_{1}S_{1}S_{3}$, $F_{17}F_{28}S_{22}S_{22}S_{1}$, $F_{17}F_{28}S_{22}S_{1}S_{2}$, $F_{17}F_{28}S_{1}S_{2}S_{2}$, $F_{2}F_{17}S_{1}S_{2}S_{2}$, $F_{22}F_{23}S_{22}S_{23}S_{2}$, $F_{22}F_{6}S_{2}S_{2}S_{3}$, $F_{23}F_{5}S_{23}S_{2}S_{2}$, $F_{5}F_{6}S_{22}S_{2}S_{3}$, $F_{5}F_{6}S_{2}S_{2}S_{3}$, $F_{5}F_{27}S_{22}S_{23}S_{2}$, $F_{5}F_{27}S_{22}S_{2}S_{3}$, $F_{22}F_{23}S_{22}S_{22}S_{1}$, $F_{22}F_{6}S_{22}S_{1}S_{2}$, $F_{23}F_{28}S_{22}S_{23}S_{2}$, $F_{6}F_{28}S_{22}S_{2}S_{3}$, $F_{23}F_{28}S_{23}S_{2}S_{2}$, $F_{6}F_{28}S_{2}S_{2}S_{3}$, $F_{2}F_{6}S_{2}S_{2}S_{3}$, $F_{22}F_{27}S_{22}S_{23}S_{2}$, $F_{22}F_{27}S_{22}S_{2}S_{3}$, $F_{17}F_{45}S_{21}S_{23}S_{1}$, $F_{17}F_{45}S_{21}S_{1}S_{3}$, $F_{17}F_{45}S_{23}S_{1}S_{1}$, $F_{17}F_{45}S_{1}S_{1}S_{3}$, $F_{16}F_{17}S_{1}S_{1}S_{3}$, $F_{5}F_{28}S_{22}S_{23}S_{2}$, $F_{5}F_{28}S_{22}S_{2}S_{3}$, $F_{5}F_{28}S_{23}S_{2}S_{2}$, $F_{5}F_{28}S_{2}S_{2}S_{3}$, $F_{2}F_{5}S_{2}S_{2}S_{3}$, $F_{22}F_{22}S_{22}S_{23}S_{2}$, $F_{22}F_{5}S_{22}S_{2}S_{3}$, $F_{21}F_{23}S_{21}S_{23}S_{1}$, $F_{23}F_{17}S_{1}S_{1}S_{3}$, $F_{21}F_{6}S_{21}S_{1}S_{3}$, $F_{17}F_{6}S_{23}S_{1}S_{1}$, $F_{17}F_{6}S_{1}S_{1}S_{3}$, $F_{23}F_{45}S_{21}S_{23}S_{1}$, $F_{6}F_{45}S_{21}S_{1}S_{3}$, $F_{23}F_{45}S_{23}S_{1}S_{1}$, $F_{6}F_{45}S_{1}S_{1}S_{3}$, $F_{16}F_{6}S_{1}S_{1}S_{3}$, $F_{22}F_{28}S_{22}S_{22}S_{1}$, $F_{21}F_{27}S_{21}S_{23}S_{1}$, $F_{21}F_{27}S_{21}S_{1}S_{3}$, $F_{17}F_{27}S_{14}S_{21}S_{22}$, $F_{17}F_{27}S_{14}S_{22}S_{1}$, $F_{17}F_{27}S_{14}S_{21}S_{2}$, $F_{17}F_{27}S_{14}S_{1}S_{2}$, $F_{1}F_{17}S_{14}S_{1}S_{2}$, $F_{23}F_{23}S_{21}S_{2}S_{2}$, $F_{23}F_{6}S_{1}S_{2}S_{2}$, $F_{6}F_{6}S_{21}S_{2}S_{2}$, $F_{6}F_{6}S_{1}S_{2}S_{2}$, $F_{22}F_{41}S_{21}S_{1}S_{3}$, $F_{22}F_{18}S_{1}S_{1}S_{3}$, $F_{41}F_{5}S_{1}S_{1}S_{3}$, $F_{5}F_{18}S_{21}S_{1}S_{3}$, $F_{5}F_{18}S_{1}S_{1}S_{3}$, $F_{17}F_{28}S_{14}S_{21}S_{22}$, $F_{17}F_{28}S_{14}S_{21}S_{2}$, $F_{17}F_{28}S_{14}S_{22}S_{1}$, $F_{17}F_{28}S_{14}S_{1}S_{2}$, $F_{2}F_{17}S_{14}S_{1}S_{2}$, $F_{22}F_{23}S_{22}S_{2}S_{3}$, $F_{23}F_{5}S_{2}S_{2}S_{3}$, $F_{23}F_{28}S_{21}S_{2}S_{2}$, $F_{6}F_{28}S_{21}S_{2}S_{2}$, $F_{41}F_{28}S_{21}S_{1}S_{3}$, $F_{18}F_{28}S_{21}S_{1}S_{3}$, $F_{41}F_{28}S_{1}S_{1}S_{3}$, $F_{18}F_{28}S_{1}S_{1}S_{3}$, $F_{2}F_{18}S_{1}S_{1}S_{3}$, $F_{23}F_{27}S_{22}S_{2}S_{3}$, $F_{6}F_{27}S_{22}S_{2}S_{3}$, $F_{23}F_{27}S_{2}S_{2}S_{3}$, $F_{6}F_{27}S_{2}S_{2}S_{3}$, $F_{1}F_{6}S_{2}S_{2}S_{3}$, $F_{22}F_{28}S_{21}S_{1}S_{3}$, $F_{5}F_{28}S_{21}S_{1}S_{3}$, $F_{22}F_{28}S_{1}S_{1}S_{3}$, $F_{5}F_{28}S_{1}S_{1}S_{3}$, $F_{2}F_{5}S_{1}S_{1}S_{3}$, $F_{27}F_{28}S_{14}S_{21}S_{22}$, $F_{27}F_{28}S_{14}S_{21}S_{2}$, $F_{27}F_{28}S_{14}S_{22}S_{1}$, $F_{27}F_{28}S_{14}S_{1}S_{2}$, $F_{1}F_{2}S_{14}S_{1}S_{2}$, $F_{17}F_{27}S_{21}S_{22}S_{2}$, $F_{17}F_{27}S_{22}S_{1}S_{2}$, $F_{17}F_{27}S_{21}S_{2}S_{2}$, $F_{17}F_{27}S_{1}S_{2}S_{2}$, $F_{1}F_{17}S_{1}S_{2}S_{2}$, $F_{22}F_{41}S_{21}S_{23}S_{3}$, $F_{22}F_{18}S_{1}S_{3}S_{3}$, $F_{41}F_{5}S_{23}S_{1}S_{3}$, $F_{5}F_{18}S_{21}S_{3}S_{3}$, $F_{5}F_{18}S_{1}S_{3}S_{3}$, $F_{5}F_{28}S_{21}S_{23}S_{3}$, $F_{5}F_{28}S_{23}S_{1}S_{3}$, $F_{5}F_{28}S_{21}S_{3}S_{3}$, $F_{5}F_{28}S_{1}S_{3}S_{3}$, $F_{2}F_{5}S_{1}S_{3}S_{3}$, $F_{23}F_{23}S_{21}S_{22}S_{2}$, $F_{23}F_{6}S_{22}S_{1}S_{2}$, $F_{17}F_{28}S_{21}S_{22}S_{2}$, $F_{17}F_{28}S_{21}S_{2}S_{2}$, $F_{5}F_{27}S_{22}S_{22}S_{3}$, $F_{22}F_{23}S_{22}S_{22}S_{3}$, $F_{23}F_{5}S_{22}S_{2}S_{3}$, $F_{22}F_{23}S_{21}S_{22}S_{2}$, $F_{22}F_{6}S_{21}S_{2}S_{2}$, $F_{41}F_{28}S_{21}S_{23}S_{3}$, $F_{18}F_{28}S_{21}S_{3}S_{3}$, $F_{41}F_{28}S_{23}S_{1}S_{3}$, $F_{18}F_{28}S_{1}S_{3}S_{3}$, $F_{2}F_{18}S_{1}S_{3}S_{3}$, $F_{23}F_{27}S_{22}S_{22}S_{3}$, $F_{22}F_{28}S_{21}S_{23}S_{3}$, $F_{22}F_{28}S_{21}S_{3}S_{3}$, $F_{22}F_{22}S_{21}S_{23}S_{3}$, $F_{22}F_{5}S_{1}S_{3}S_{3}$, $F_{22}F_{5}S_{21}S_{3}S_{3}$, $F_{5}F_{5}S_{23}S_{1}S_{3}$, $F_{5}F_{5}S_{1}S_{3}S_{3}$, $F_{23}F_{28}S_{21}S_{22}S_{2}$, $F_{22}F_{27}S_{21}S_{22}S_{2}$, $F_{5}F_{27}S_{22}S_{1}S_{2}$, $F_{22}F_{27}S_{21}S_{2}S_{2}$, $F_{5}F_{27}S_{1}S_{2}S_{2}$, $F_{1}F_{5}S_{1}S_{2}S_{2}$, $F_{17}F_{27}S_{21}S_{22}S_{1}$, $F_{17}F_{27}S_{22}S_{1}S_{1}$, $F_{17}F_{27}S_{21}S_{1}S_{2}$, $F_{17}F_{27}S_{1}S_{1}S_{2}$, $F_{1}F_{17}S_{1}S_{1}S_{2}$, $F_{23}F_{23}S_{21}S_{23}S_{2}$, $F_{23}F_{6}S_{1}S_{2}S_{3}$, $F_{23}F_{6}S_{23}S_{1}S_{2}$, $F_{6}F_{6}S_{21}S_{2}S_{3}$, $F_{6}F_{6}S_{1}S_{2}S_{3}$, $F_{5}F_{28}S_{21}S_{23}S_{2}$, $F_{5}F_{28}S_{23}S_{1}S_{2}$, $F_{5}F_{28}S_{21}S_{2}S_{3}$, $F_{22}F_{41}S_{21}S_{22}S_{1}$, $F_{22}F_{18}S_{22}S_{1}S_{1}$, $F_{17}F_{28}S_{21}S_{22}S_{1}$, $F_{17}F_{28}S_{21}S_{1}S_{2}$, $F_{17}F_{28}S_{22}S_{1}S_{1}$, $F_{17}F_{28}S_{1}S_{1}S_{2}$, $F_{2}F_{17}S_{1}S_{1}S_{2}$, $F_{5}F_{27}S_{22}S_{22}S_{2}$, $F_{22}F_{6}S_{22}S_{2}S_{2}$, $F_{21}F_{41}S_{21}S_{22}S_{1}$, $F_{41}F_{17}S_{1}S_{1}S_{2}$, $F_{21}F_{18}S_{21}S_{1}S_{2}$, $F_{17}F_{18}S_{22}S_{1}S_{1}$, $F_{17}F_{18}S_{1}S_{1}S_{2}$, $F_{23}F_{28}S_{21}S_{23}S_{2}$, $F_{6}F_{28}S_{21}S_{2}S_{3}$, $F_{23}F_{28}S_{23}S_{1}S_{2}$, $F_{6}F_{28}S_{1}S_{2}S_{3}$, $F_{2}F_{6}S_{1}S_{2}S_{3}$, $F_{22}F_{27}S_{22}S_{22}S_{2}$, $F_{21}F_{28}S_{21}S_{23}S_{2}$, $F_{17}F_{28}S_{23}S_{1}S_{2}$, $F_{21}F_{28}S_{21}S_{2}S_{3}$, $F_{17}F_{28}S_{1}S_{2}S_{3}$, $F_{2}F_{17}S_{1}S_{2}S_{3}$, $F_{21}F_{23}S_{21}S_{23}S_{2}$, $F_{23}F_{17}S_{1}S_{2}S_{3}$, $F_{21}F_{6}S_{21}S_{2}S_{3}$, $F_{17}F_{6}S_{23}S_{1}S_{2}$, $F_{17}F_{6}S_{1}S_{2}S_{3}$, $F_{22}F_{28}S_{21}S_{22}S_{1}$, $F_{22}F_{28}S_{22}S_{1}S_{1}$, $F_{21}F_{27}S_{21}S_{22}S_{1}$, $F_{21}F_{27}S_{21}S_{1}S_{2}$, $F_{23}F_{23}S_{21}S_{22}S_{23}$, $F_{23}F_{6}S_{22}S_{1}S_{3}$, $F_{22}F_{41}S_{21}S_{22}S_{23}$, $F_{22}F_{18}S_{22}S_{1}S_{3}$, $F_{22}F_{23}S_{21}S_{22}S_{23}$, $F_{22}F_{6}S_{21}S_{2}S_{3}$, $F_{23}F_{5}S_{23}S_{1}S_{2}$, $F_{22}F_{23}S_{22}S_{22}S_{22}$, $F_{21}F_{41}S_{21}S_{22}S_{23}$, $F_{41}F_{17}S_{23}S_{1}S_{2}$, $F_{21}F_{18}S_{21}S_{2}S_{3}$, $F_{22}F_{22}S_{21}S_{22}S_{23}$, $F_{22}F_{5}S_{22}S_{1}S_{3}$, $F_{21}F_{23}S_{21}S_{22}S_{23}$, $F_{23}F_{17}S_{22}S_{1}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{18}$} {{$F_{5}F_{30}S_{7}S_{24}S_{24}$, $F_{5}F_{30}S_{7}S_{24}S_{4}$, $F_{5}F_{27}S_{7}S_{22}S_{22}$, $F_{5}F_{27}S_{7}S_{22}S_{2}$, $F_{5}F_{30}S_{7}S_{4}S_{4}$, $F_{4}F_{5}S_{7}S_{4}S_{4}$, $F_{5}F_{27}S_{7}S_{2}S_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{2}$, $F_{25}F_{25}S_{24}V_{2}V_{2}$, $F_{25}F_{25}S_{22}V_{2}V_{2}$, $F_{25}F_{8}S_{4}V_{2}V_{2}$, $F_{25}F_{8}S_{2}V_{2}V_{2}$, $F_{8}F_{8}S_{24}V_{2}V_{2}$, $F_{8}F_{8}S_{22}V_{2}V_{2}$, $F_{8}F_{8}S_{4}V_{2}V_{2}$, $F_{8}F_{8}S_{2}V_{2}V_{2}$, $F_{25}F_{30}S_{24}V_{2}V_{2}$, $F_{8}F_{30}S_{24}V_{2}V_{2}$, $F_{25}F_{27}S_{22}V_{2}V_{2}$, $F_{8}F_{27}S_{22}V_{2}V_{2}$, $F_{25}F_{30}S_{4}V_{2}V_{2}$, $F_{8}F_{30}S_{4}V_{2}V_{2}$, $F_{4}F_{8}S_{4}V_{2}V_{2}$, $F_{25}F_{27}S_{2}V_{2}V_{2}$, $F_{8}F_{27}S_{2}V_{2}V_{2}$, $F_{1}F_{8}S_{2}V_{2}V_{2}$, $F_{30}F_{30}S_{7}S_{24}S_{24}$, $F_{30}F_{30}S_{7}S_{24}S_{4}$, $F_{27}F_{27}S_{7}S_{22}S_{22}$, $F_{27}F_{27}S_{7}S_{22}S_{2}$, $F_{30}F_{30}S_{7}S_{4}S_{4}$, $F_{4}F_{4}S_{7}S_{4}S_{4}$, $F_{27}F_{27}S_{7}S_{2}S_{2}$, $F_{1}F_{1}S_{7}S_{2}S_{2}$, $F_{8}F_{30}S_{7}S_{24}V_{19}$, $F_{8}F_{30}S_{7}S_{24}V_{2}$, $F_{8}F_{27}S_{7}S_{22}V_{19}$, $F_{8}F_{27}S_{7}S_{22}V_{2}$, $F_{8}F_{30}S_{7}S_{4}V_{19}$, $F_{8}F_{30}S_{7}S_{4}V_{2}$, $F_{4}F_{8}S_{7}S_{4}V_{2}$, $F_{8}F_{27}S_{7}S_{2}V_{19}$, $F_{8}F_{27}S_{7}S_{2}V_{2}$, $F_{1}F_{8}S_{7}S_{2}V_{2}$, $F_{25}F_{26}V_{19}V_{2}V_{2}$, $F_{22}F_{25}V_{19}V_{2}V_{2}$, $F_{25}F_{9}V_{2}V_{2}V_{2}$, $F_{25}F_{5}V_{2}V_{2}V_{2}$, $F_{26}F_{8}V_{2}V_{2}V_{2}$, $F_{22}F_{8}V_{2}V_{2}V_{2}$, $F_{8}F_{9}V_{19}V_{2}V_{2}$, $F_{8}F_{9}V_{2}V_{2}V_{2}$, $F_{5}F_{8}V_{19}V_{2}V_{2}$, $F_{5}F_{8}V_{2}V_{2}V_{2}$, $F_{5}F_{29}S_{7}S_{24}V_{19}$, $F_{5}F_{29}S_{7}S_{24}V_{2}$, $F_{5}F_{29}S_{7}S_{22}V_{19}$, $F_{5}F_{29}S_{7}S_{22}V_{2}$, $F_{5}F_{29}S_{7}S_{4}V_{19}$, $F_{5}F_{29}S_{7}S_{4}V_{2}$, $F_{3}F_{5}S_{7}S_{4}V_{2}$, $F_{5}F_{29}S_{7}S_{2}V_{19}$, $F_{5}F_{29}S_{7}S_{2}V_{2}$, $F_{3}F_{5}S_{7}S_{2}V_{2}$, $F_{26}F_{30}S_{24}S_{2}V_{2}$, $F_{9}F_{30}S_{24}S_{2}V_{2}$, $F_{22}F_{27}S_{22}S_{2}V_{2}$, $F_{5}F_{27}S_{22}S_{2}V_{2}$, $F_{26}F_{30}S_{2}S_{4}V_{2}$, $F_{9}F_{30}S_{2}S_{4}V_{2}$, $F_{4}F_{9}S_{2}S_{4}V_{2}$, $F_{22}F_{27}S_{2}S_{2}V_{2}$, $F_{5}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{5}S_{2}S_{2}V_{2}$, $F_{25}F_{29}S_{24}S_{2}V_{2}$, $F_{25}F_{29}S_{22}S_{2}V_{2}$, $F_{25}F_{29}S_{2}S_{4}V_{2}$, $F_{25}F_{29}S_{2}S_{2}V_{2}$, $F_{8}F_{29}S_{24}S_{2}V_{2}$, $F_{8}F_{29}S_{22}S_{2}V_{2}$, $F_{8}F_{29}S_{2}S_{4}V_{2}$, $F_{3}F_{8}S_{2}S_{4}V_{2}$, $F_{8}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{8}S_{2}S_{2}V_{2}$, $F_{8}F_{29}S_{7}S_{24}V_{19}$, $F_{8}F_{29}S_{7}S_{22}V_{19}$, $F_{8}F_{29}S_{7}S_{4}V_{19}$, $F_{8}F_{29}S_{7}S_{2}V_{19}$, $F_{8}F_{29}S_{7}S_{24}V_{2}$, $F_{8}F_{29}S_{7}S_{22}V_{2}$, $F_{8}F_{29}S_{7}S_{4}V_{2}$, $F_{8}F_{29}S_{7}S_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{2}V_{2}$, $F_{23}F_{26}S_{24}S_{2}V_{2}$, $F_{22}F_{23}S_{22}S_{2}V_{2}$, $F_{23}F_{9}S_{2}S_{4}V_{2}$, $F_{23}F_{5}S_{2}S_{2}V_{2}$, $F_{26}F_{6}S_{2}S_{4}V_{2}$, $F_{22}F_{6}S_{2}S_{2}V_{2}$, $F_{6}F_{9}S_{24}S_{2}V_{2}$, $F_{6}F_{9}S_{2}S_{4}V_{2}$, $F_{5}F_{6}S_{22}S_{2}V_{2}$, $F_{5}F_{6}S_{2}S_{2}V_{2}$, $F_{25}F_{25}S_{24}S_{2}V_{2}$, $F_{25}F_{25}S_{22}S_{2}V_{2}$, $F_{25}F_{8}S_{2}S_{4}V_{2}$, $F_{25}F_{8}S_{2}S_{2}V_{2}$, $F_{8}F_{8}S_{24}S_{2}V_{2}$, $F_{8}F_{8}S_{22}S_{2}V_{2}$, $F_{8}F_{8}S_{2}S_{4}V_{2}$, $F_{8}F_{8}S_{2}S_{2}V_{2}$, $F_{5}F_{30}S_{7}S_{24}V_{19}$, $F_{5}F_{30}S_{7}S_{4}V_{19}$, $F_{5}F_{27}S_{7}S_{22}V_{19}$, $F_{5}F_{27}S_{7}S_{2}V_{19}$, $F_{5}F_{30}S_{7}S_{24}V_{2}$, $F_{5}F_{30}S_{7}S_{4}V_{2}$, $F_{5}F_{27}S_{7}S_{22}V_{2}$, $F_{5}F_{27}S_{7}S_{2}V_{2}$, $F_{4}F_{5}S_{7}S_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{2}V_{2}$, $F_{26}F_{29}V_{19}V_{2}V_{2}$, $F_{22}F_{29}V_{19}V_{2}V_{2}$, $F_{9}F_{29}V_{19}V_{2}V_{2}$, $F_{5}F_{29}V_{19}V_{2}V_{2}$, $F_{26}F_{29}V_{2}V_{2}V_{2}$, $F_{22}F_{29}V_{2}V_{2}V_{2}$, $F_{9}F_{29}V_{2}V_{2}V_{2}$, $F_{5}F_{29}V_{2}V_{2}V_{2}$, $F_{3}F_{9}V_{2}V_{2}V_{2}$, $F_{3}F_{5}V_{2}V_{2}V_{2}$, $F_{23}F_{29}S_{24}S_{2}V_{2}$, $F_{23}F_{29}S_{22}S_{2}V_{2}$, $F_{23}F_{29}S_{2}S_{4}V_{2}$, $F_{23}F_{29}S_{2}S_{2}V_{2}$, $F_{6}F_{29}S_{24}S_{2}V_{2}$, $F_{6}F_{29}S_{22}S_{2}V_{2}$, $F_{6}F_{29}S_{2}S_{4}V_{2}$, $F_{3}F_{6}S_{2}S_{4}V_{2}$, $F_{6}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{6}S_{2}S_{2}V_{2}$, $F_{25}F_{30}S_{24}S_{2}V_{2}$, $F_{8}F_{30}S_{24}S_{2}V_{2}$, $F_{25}F_{27}S_{22}S_{2}V_{2}$, $F_{8}F_{27}S_{22}S_{2}V_{2}$, $F_{25}F_{30}S_{2}S_{4}V_{2}$, $F_{8}F_{30}S_{2}S_{4}V_{2}$, $F_{4}F_{8}S_{2}S_{4}V_{2}$, $F_{25}F_{27}S_{2}S_{2}V_{2}$, $F_{8}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{8}S_{2}S_{2}V_{2}$, $F_{25}F_{30}V_{19}V_{2}V_{2}$, $F_{25}F_{27}V_{19}V_{2}V_{2}$, $F_{25}F_{30}V_{2}V_{2}V_{2}$, $F_{25}F_{27}V_{2}V_{2}V_{2}$, $F_{8}F_{30}V_{19}V_{2}V_{2}$, $F_{8}F_{27}V_{19}V_{2}V_{2}$, $F_{8}F_{30}V_{2}V_{2}V_{2}$, $F_{8}F_{27}V_{2}V_{2}V_{2}$, $F_{4}F_{8}V_{2}V_{2}V_{2}$, $F_{1}F_{8}V_{2}V_{2}V_{2}$, $F_{29}F_{29}S_{7}S_{24}V_{19}$, $F_{29}F_{29}S_{7}S_{22}V_{19}$, $F_{29}F_{29}S_{7}S_{4}V_{19}$, $F_{29}F_{29}S_{7}S_{2}V_{19}$, $F_{29}F_{29}S_{7}S_{24}V_{2}$, $F_{29}F_{29}S_{7}S_{22}V_{2}$, $F_{29}F_{29}S_{7}S_{4}V_{2}$, $F_{29}F_{29}S_{7}S_{2}V_{2}$, $F_{3}F_{3}S_{7}S_{4}V_{2}$, $F_{3}F_{3}S_{7}S_{2}V_{2}$, $F_{30}F_{30}S_{7}S_{24}V_{19}$, $F_{30}F_{30}S_{7}S_{24}V_{2}$, $F_{27}F_{27}S_{7}S_{22}V_{19}$, $F_{27}F_{27}S_{7}S_{22}V_{2}$, $F_{30}F_{30}S_{7}S_{4}V_{19}$, $F_{30}F_{30}S_{7}S_{4}V_{2}$, $F_{4}F_{4}S_{7}S_{4}V_{2}$, $F_{27}F_{27}S_{7}S_{2}V_{19}$, $F_{27}F_{27}S_{7}S_{2}V_{2}$, $F_{1}F_{1}S_{7}S_{2}V_{2}$, $F_{8}F_{30}S_{24}V_{19}V_{2}$, $F_{8}F_{27}S_{22}V_{19}V_{2}$, $F_{8}F_{30}S_{4}V_{19}V_{2}$, $F_{8}F_{27}S_{2}V_{19}V_{2}$, $F_{25}F_{26}S_{24}V_{19}V_{2}$, $F_{22}F_{25}S_{22}V_{19}V_{2}$, $F_{25}F_{9}S_{4}V_{2}V_{2}$, $F_{25}F_{5}S_{2}V_{2}V_{2}$, $F_{26}F_{8}S_{24}V_{2}V_{2}$, $F_{22}F_{8}S_{22}V_{2}V_{2}$, $F_{8}F_{9}S_{4}V_{19}V_{2}$, $F_{8}F_{9}S_{4}V_{2}V_{2}$, $F_{5}F_{8}S_{2}V_{19}V_{2}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{26}F_{30}S_{24}S_{24}S_{2}$, $F_{9}F_{30}S_{24}S_{2}S_{4}$, $F_{22}F_{27}S_{22}S_{22}S_{2}$, $F_{5}F_{27}S_{22}S_{2}S_{2}$, $F_{26}F_{30}S_{24}S_{2}S_{4}$, $F_{9}F_{30}S_{2}S_{4}S_{4}$, $F_{4}F_{9}S_{2}S_{4}S_{4}$, $F_{22}F_{27}S_{22}S_{2}S_{2}$, $F_{5}F_{27}S_{2}S_{2}S_{2}$, $F_{1}F_{5}S_{2}S_{2}S_{2}$, $F_{8}F_{29}S_{24}V_{19}V_{2}$, $F_{8}F_{29}S_{22}V_{19}V_{2}$, $F_{8}F_{29}S_{4}V_{19}V_{2}$, $F_{8}F_{29}S_{2}V_{19}V_{2}$, $F_{8}F_{29}S_{24}V_{2}V_{2}$, $F_{8}F_{29}S_{22}V_{2}V_{2}$, $F_{8}F_{29}S_{4}V_{2}V_{2}$, $F_{8}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{8}S_{4}V_{2}V_{2}$, $F_{3}F_{8}S_{2}V_{2}V_{2}$, $F_{23}F_{26}S_{24}S_{24}S_{2}$, $F_{22}F_{23}S_{22}S_{22}S_{2}$, $F_{23}F_{9}S_{2}S_{4}S_{4}$, $F_{23}F_{5}S_{2}S_{2}S_{2}$, $F_{26}F_{6}S_{24}S_{2}S_{4}$, $F_{22}F_{6}S_{22}S_{2}S_{2}$, $F_{6}F_{9}S_{24}S_{2}S_{4}$, $F_{6}F_{9}S_{2}S_{4}S_{4}$, $F_{5}F_{6}S_{22}S_{2}S_{2}$, $F_{5}F_{6}S_{2}S_{2}S_{2}$, $F_{5}F_{30}S_{24}S_{24}S_{2}$, $F_{5}F_{30}S_{24}S_{2}S_{4}$, $F_{5}F_{27}S_{22}S_{22}S_{2}$, $F_{5}F_{30}S_{2}S_{4}S_{4}$, $F_{4}F_{5}S_{2}S_{4}S_{4}$, $F_{25}F_{25}S_{24}V_{19}V_{2}$, $F_{25}F_{25}S_{22}V_{19}V_{2}$, $F_{25}F_{8}S_{4}V_{19}V_{2}$, $F_{25}F_{8}S_{2}V_{19}V_{2}$, $F_{26}F_{29}S_{24}V_{19}V_{2}$, $F_{22}F_{29}S_{22}V_{19}V_{2}$, $F_{9}F_{29}S_{4}V_{19}V_{2}$, $F_{5}F_{29}S_{2}V_{19}V_{2}$, $F_{26}F_{29}S_{24}V_{2}V_{2}$, $F_{22}F_{29}S_{22}V_{2}V_{2}$, $F_{9}F_{29}S_{4}V_{2}V_{2}$, $F_{5}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{9}S_{4}V_{2}V_{2}$, $F_{3}F_{5}S_{2}V_{2}V_{2}$, $F_{25}F_{30}S_{24}V_{19}V_{2}$, $F_{25}F_{27}S_{22}V_{19}V_{2}$, $F_{25}F_{30}S_{4}V_{19}V_{2}$, $F_{25}F_{27}S_{2}V_{19}V_{2}$, $F_{8}F_{29}S_{7}S_{23}S_{24}$, $F_{8}F_{29}S_{7}S_{24}S_{3}$, $F_{8}F_{29}S_{7}S_{22}S_{23}$, $F_{8}F_{29}S_{7}S_{22}S_{3}$, $F_{8}F_{29}S_{7}S_{23}S_{4}$, $F_{8}F_{29}S_{7}S_{3}S_{4}$, $F_{3}F_{8}S_{7}S_{3}S_{4}$, $F_{8}F_{29}S_{7}S_{23}S_{2}$, $F_{8}F_{29}S_{7}S_{2}S_{3}$, $F_{3}F_{8}S_{7}S_{2}S_{3}$, $F_{26}F_{26}S_{23}V_{2}V_{2}$, $F_{26}F_{9}S_{3}V_{2}V_{2}$, $F_{22}F_{22}S_{23}V_{2}V_{2}$, $F_{22}F_{5}S_{3}V_{2}V_{2}$, $F_{9}F_{9}S_{23}V_{2}V_{2}$, $F_{9}F_{9}S_{3}V_{2}V_{2}$, $F_{5}F_{5}S_{23}V_{2}V_{2}$, $F_{5}F_{5}S_{3}V_{2}V_{2}$, $F_{8}F_{30}S_{7}V_{19}V_{19}$, $F_{8}F_{30}S_{7}V_{19}V_{2}$, $F_{8}F_{27}S_{7}V_{19}V_{19}$, $F_{8}F_{27}S_{7}V_{19}V_{2}$, $F_{8}F_{30}S_{7}V_{2}V_{2}$, $F_{8}F_{27}S_{7}V_{2}V_{2}$, $F_{4}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{8}S_{7}V_{2}V_{2}$, $F_{25}F_{26}S_{2}V_{19}V_{2}$, $F_{22}F_{25}S_{2}V_{19}V_{2}$, $F_{25}F_{9}S_{2}V_{2}V_{2}$, $F_{26}F_{8}S_{2}V_{2}V_{2}$, $F_{22}F_{8}S_{2}V_{2}V_{2}$, $F_{8}F_{9}S_{2}V_{19}V_{2}$, $F_{8}F_{9}S_{2}V_{2}V_{2}$, $F_{26}F_{30}S_{2}V_{19}V_{2}$, $F_{9}F_{30}S_{2}V_{19}V_{2}$, $F_{22}F_{27}S_{2}V_{19}V_{2}$, $F_{5}F_{27}S_{2}V_{19}V_{2}$, $F_{26}F_{30}S_{2}V_{2}V_{2}$, $F_{9}F_{30}S_{2}V_{2}V_{2}$, $F_{22}F_{27}S_{2}V_{2}V_{2}$, $F_{5}F_{27}S_{2}V_{2}V_{2}$, $F_{4}F_{9}S_{2}V_{2}V_{2}$, $F_{1}F_{5}S_{2}V_{2}V_{2}$, $F_{25}F_{29}S_{24}S_{2}S_{2}$, $F_{25}F_{29}S_{22}S_{2}S_{2}$, $F_{25}F_{29}S_{2}S_{2}S_{4}$, $F_{25}F_{29}S_{2}S_{2}S_{2}$, $F_{8}F_{29}S_{24}S_{2}S_{2}$, $F_{8}F_{29}S_{22}S_{2}S_{2}$, $F_{8}F_{29}S_{2}S_{2}S_{4}$, $F_{3}F_{8}S_{2}S_{2}S_{4}$, $F_{8}F_{29}S_{2}S_{2}S_{2}$, $F_{3}F_{8}S_{2}S_{2}S_{2}$, $F_{25}F_{25}S_{24}S_{2}S_{2}$, $F_{25}F_{25}S_{22}S_{2}S_{2}$, $F_{25}F_{8}S_{2}S_{2}S_{4}$, $F_{25}F_{8}S_{2}S_{2}S_{2}$, $F_{8}F_{8}S_{24}S_{2}S_{2}$, $F_{8}F_{8}S_{22}S_{2}S_{2}$, $F_{8}F_{8}S_{2}S_{2}S_{4}$, $F_{8}F_{8}S_{2}S_{2}S_{2}$, $F_{26}F_{29}S_{23}V_{2}V_{2}$, $F_{22}F_{29}S_{23}V_{2}V_{2}$, $F_{9}F_{29}S_{23}V_{2}V_{2}$, $F_{5}F_{29}S_{23}V_{2}V_{2}$, $F_{26}F_{29}S_{3}V_{2}V_{2}$, $F_{22}F_{29}S_{3}V_{2}V_{2}$, $F_{9}F_{29}S_{3}V_{2}V_{2}$, $F_{5}F_{29}S_{3}V_{2}V_{2}$, $F_{3}F_{9}S_{3}V_{2}V_{2}$, $F_{3}F_{5}S_{3}V_{2}V_{2}$, $F_{25}F_{30}S_{2}V_{19}V_{2}$, $F_{8}F_{30}S_{2}V_{19}V_{2}$, $F_{25}F_{30}S_{2}V_{2}V_{2}$, $F_{8}F_{30}S_{2}V_{2}V_{2}$, $F_{4}F_{8}S_{2}V_{2}V_{2}$, $F_{29}F_{29}S_{7}S_{23}S_{24}$, $F_{29}F_{29}S_{7}S_{22}S_{23}$, $F_{29}F_{29}S_{7}S_{23}S_{4}$, $F_{29}F_{29}S_{7}S_{23}S_{2}$, $F_{29}F_{29}S_{7}S_{24}S_{3}$, $F_{29}F_{29}S_{7}S_{22}S_{3}$, $F_{29}F_{29}S_{7}S_{3}S_{4}$, $F_{29}F_{29}S_{7}S_{2}S_{3}$, $F_{3}F_{3}S_{7}S_{3}S_{4}$, $F_{3}F_{3}S_{7}S_{2}S_{3}$, $F_{30}F_{30}S_{7}V_{19}V_{19}$, $F_{30}F_{30}S_{7}V_{19}V_{2}$, $F_{27}F_{27}S_{7}V_{19}V_{19}$, $F_{27}F_{27}S_{7}V_{19}V_{2}$, $F_{30}F_{30}S_{7}V_{2}V_{2}$, $F_{27}F_{27}S_{7}V_{2}V_{2}$, $F_{4}F_{4}S_{7}V_{2}V_{2}$, $F_{1}F_{1}S_{7}V_{2}V_{2}$, $F_{8}F_{29}S_{23}S_{24}V_{2}$, $F_{8}F_{29}S_{24}S_{3}V_{2}$, $F_{8}F_{29}S_{22}S_{23}V_{2}$, $F_{8}F_{29}S_{22}S_{3}V_{2}$, $F_{8}F_{29}S_{23}S_{4}V_{2}$, $F_{8}F_{29}S_{3}S_{4}V_{2}$, $F_{3}F_{8}S_{3}S_{4}V_{2}$, $F_{8}F_{29}S_{23}S_{2}V_{2}$, $F_{8}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{8}S_{2}S_{3}V_{2}$, $F_{26}F_{26}S_{23}S_{24}V_{2}$, $F_{26}F_{9}S_{3}S_{4}V_{2}$, $F_{22}F_{22}S_{22}S_{23}V_{2}$, $F_{22}F_{5}S_{2}S_{3}V_{2}$, $F_{26}F_{9}S_{24}S_{3}V_{2}$, $F_{9}F_{9}S_{23}S_{4}V_{2}$, $F_{9}F_{9}S_{3}S_{4}V_{2}$, $F_{22}F_{5}S_{22}S_{3}V_{2}$, $F_{5}F_{5}S_{23}S_{2}V_{2}$, $F_{5}F_{5}S_{2}S_{3}V_{2}$, $F_{8}F_{30}V_{19}V_{19}V_{2}$, $F_{8}F_{27}V_{19}V_{19}V_{2}$, $F_{25}F_{26}S_{24}S_{2}V_{19}$, $F_{22}F_{25}S_{22}S_{2}V_{19}$, $F_{25}F_{9}S_{2}S_{4}V_{2}$, $F_{25}F_{5}S_{2}S_{2}V_{2}$, $F_{26}F_{8}S_{24}S_{2}V_{2}$, $F_{22}F_{8}S_{22}S_{2}V_{2}$, $F_{8}F_{9}S_{2}S_{4}V_{19}$, $F_{8}F_{9}S_{2}S_{4}V_{2}$, $F_{5}F_{8}S_{2}S_{2}V_{19}$, $F_{5}F_{8}S_{2}S_{2}V_{2}$, $F_{5}F_{29}S_{24}S_{2}V_{19}$, $F_{5}F_{29}S_{24}S_{2}V_{2}$, $F_{5}F_{29}S_{22}S_{2}V_{19}$, $F_{5}F_{29}S_{22}S_{2}V_{2}$, $F_{5}F_{29}S_{2}S_{4}V_{19}$, $F_{5}F_{29}S_{2}S_{4}V_{2}$, $F_{3}F_{5}S_{2}S_{4}V_{2}$, $F_{5}F_{29}S_{2}S_{2}V_{19}$, $F_{5}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{5}S_{2}S_{2}V_{2}$, $F_{25}F_{26}V_{19}V_{19}V_{2}$, $F_{22}F_{25}V_{19}V_{19}V_{2}$, $F_{25}F_{9}V_{19}V_{2}V_{2}$, $F_{25}F_{5}V_{19}V_{2}V_{2}$, $F_{26}F_{30}S_{24}S_{2}V_{19}$, $F_{9}F_{30}S_{2}S_{4}V_{19}$, $F_{22}F_{27}S_{22}S_{2}V_{19}$, $F_{5}F_{27}S_{2}S_{2}V_{19}$, $F_{25}F_{29}S_{24}S_{2}V_{19}$, $F_{25}F_{29}S_{22}S_{2}V_{19}$, $F_{25}F_{29}S_{2}S_{4}V_{19}$, $F_{25}F_{29}S_{2}S_{2}V_{19}$, $F_{5}F_{30}S_{24}S_{2}V_{19}$, $F_{5}F_{30}S_{2}S_{4}V_{19}$, $F_{5}F_{27}S_{22}S_{2}V_{19}$, $F_{5}F_{30}S_{24}S_{2}V_{2}$, $F_{5}F_{30}S_{2}S_{4}V_{2}$, $F_{4}F_{5}S_{2}S_{4}V_{2}$, $F_{25}F_{25}S_{24}S_{2}V_{19}$, $F_{25}F_{25}S_{22}S_{2}V_{19}$, $F_{25}F_{8}S_{2}S_{4}V_{19}$, $F_{25}F_{8}S_{2}S_{2}V_{19}$, $F_{23}F_{26}S_{23}S_{24}V_{2}$, $F_{26}F_{6}S_{3}S_{4}V_{2}$, $F_{22}F_{23}S_{22}S_{23}V_{2}$, $F_{22}F_{6}S_{2}S_{3}V_{2}$, $F_{23}F_{9}S_{23}S_{4}V_{2}$, $F_{6}F_{9}S_{24}S_{3}V_{2}$, $F_{6}F_{9}S_{3}S_{4}V_{2}$, $F_{23}F_{5}S_{23}S_{2}V_{2}$, $F_{5}F_{6}S_{22}S_{3}V_{2}$, $F_{5}F_{6}S_{2}S_{3}V_{2}$, $F_{26}F_{29}S_{23}S_{24}V_{2}$, $F_{22}F_{29}S_{22}S_{23}V_{2}$, $F_{9}F_{29}S_{23}S_{4}V_{2}$, $F_{5}F_{29}S_{23}S_{2}V_{2}$, $F_{26}F_{29}S_{24}S_{3}V_{2}$, $F_{22}F_{29}S_{22}S_{3}V_{2}$, $F_{9}F_{29}S_{3}S_{4}V_{2}$, $F_{5}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{9}S_{3}S_{4}V_{2}$, $F_{3}F_{5}S_{2}S_{3}V_{2}$, $F_{25}F_{30}V_{19}V_{19}V_{2}$, $F_{25}F_{27}V_{19}V_{19}V_{2}$, $F_{23}F_{29}S_{23}S_{24}V_{2}$, $F_{6}F_{29}S_{24}S_{3}V_{2}$, $F_{23}F_{29}S_{22}S_{23}V_{2}$, $F_{6}F_{29}S_{22}S_{3}V_{2}$, $F_{23}F_{29}S_{23}S_{4}V_{2}$, $F_{6}F_{29}S_{3}S_{4}V_{2}$, $F_{3}F_{6}S_{3}S_{4}V_{2}$, $F_{23}F_{29}S_{23}S_{2}V_{2}$, $F_{6}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{6}S_{2}S_{3}V_{2}$, $F_{26}F_{26}S_{23}S_{24}S_{24}$, $F_{26}F_{9}S_{24}S_{3}S_{4}$, $F_{22}F_{22}S_{22}S_{22}S_{23}$, $F_{22}F_{5}S_{22}S_{2}S_{3}$, $F_{9}F_{9}S_{23}S_{4}S_{4}$, $F_{9}F_{9}S_{3}S_{4}S_{4}$, $F_{5}F_{5}S_{23}S_{2}S_{2}$, $F_{5}F_{5}S_{2}S_{2}S_{3}$, $F_{25}F_{26}S_{24}V_{19}V_{19}$, $F_{22}F_{25}S_{22}V_{19}V_{19}$, $F_{25}F_{9}S_{4}V_{19}V_{2}$, $F_{25}F_{5}S_{2}V_{19}V_{2}$, $F_{23}F_{26}S_{23}S_{24}S_{24}$, $F_{22}F_{23}S_{22}S_{22}S_{23}$, $F_{23}F_{9}S_{23}S_{4}S_{4}$, $F_{23}F_{5}S_{23}S_{2}S_{2}$, $F_{26}F_{6}S_{24}S_{3}S_{4}$, $F_{22}F_{6}S_{22}S_{2}S_{3}$, $F_{6}F_{9}S_{24}S_{3}S_{4}$, $F_{6}F_{9}S_{3}S_{4}S_{4}$, $F_{5}F_{6}S_{22}S_{2}S_{3}$, $F_{5}F_{6}S_{2}S_{2}S_{3}$, $F_{25}F_{25}S_{24}V_{19}V_{19}$, $F_{25}F_{25}S_{22}V_{19}V_{19}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{19}$} {{$F_{5}F_{28}S_{7}S_{22}S_{23}$, $F_{5}F_{28}S_{7}S_{22}S_{3}$, $F_{5}F_{28}S_{7}S_{23}S_{2}$, $F_{5}F_{28}S_{7}S_{2}S_{3}$, $F_{2}F_{5}S_{7}S_{2}S_{3}$, $F_{24}F_{25}S_{23}V_{2}V_{2}$, $F_{24}F_{8}S_{3}V_{2}V_{2}$, $F_{25}F_{7}S_{3}V_{2}V_{2}$, $F_{7}F_{8}S_{23}V_{2}V_{2}$, $F_{7}F_{8}S_{3}V_{2}V_{2}$, $F_{6}F_{27}S_{7}S_{22}S_{23}$, $F_{6}F_{27}S_{7}S_{22}S_{3}$, $F_{6}F_{27}S_{7}S_{23}S_{2}$, $F_{6}F_{27}S_{7}S_{2}S_{3}$, $F_{1}F_{6}S_{7}S_{2}S_{3}$, $F_{5}F_{29}S_{7}V_{19}V_{19}$, $F_{5}F_{29}S_{7}V_{19}V_{2}$, $F_{5}F_{29}S_{7}V_{2}V_{2}$, $F_{3}F_{5}S_{7}V_{2}V_{2}$, $F_{22}F_{25}S_{2}V_{19}V_{2}$, $F_{22}F_{8}S_{2}V_{2}V_{2}$, $F_{25}F_{5}S_{2}V_{2}V_{2}$, $F_{5}F_{8}S_{2}V_{19}V_{2}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{23}F_{24}S_{2}V_{19}V_{2}$, $F_{24}F_{6}S_{2}V_{2}V_{2}$, $F_{23}F_{7}S_{2}V_{2}V_{2}$, $F_{6}F_{7}S_{2}V_{19}V_{2}$, $F_{6}F_{7}S_{2}V_{2}V_{2}$, $F_{6}F_{29}S_{7}V_{19}V_{19}$, $F_{6}F_{29}S_{7}V_{19}V_{2}$, $F_{6}F_{29}S_{7}V_{2}V_{2}$, $F_{3}F_{6}S_{7}V_{2}V_{2}$, $F_{25}F_{29}S_{2}V_{19}V_{2}$, $F_{8}F_{29}S_{2}V_{19}V_{2}$, $F_{25}F_{29}S_{2}V_{2}V_{2}$, $F_{8}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{8}S_{2}V_{2}V_{2}$, $F_{22}F_{27}S_{22}S_{2}S_{2}$, $F_{22}F_{27}S_{2}S_{2}S_{2}$, $F_{5}F_{27}S_{22}S_{2}S_{2}$, $F_{5}F_{27}S_{2}S_{2}S_{2}$, $F_{1}F_{5}S_{2}S_{2}S_{2}$, $F_{23}F_{28}S_{22}S_{2}S_{2}$, $F_{6}F_{28}S_{22}S_{2}S_{2}$, $F_{23}F_{28}S_{2}S_{2}S_{2}$, $F_{6}F_{28}S_{2}S_{2}S_{2}$, $F_{2}F_{6}S_{2}S_{2}S_{2}$, $F_{24}F_{29}S_{2}V_{19}V_{2}$, $F_{24}F_{29}S_{2}V_{2}V_{2}$, $F_{7}F_{29}S_{2}V_{19}V_{2}$, $F_{7}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{7}S_{2}V_{2}V_{2}$, $F_{5}F_{27}S_{7}S_{22}S_{23}$, $F_{5}F_{27}S_{7}S_{23}S_{2}$, $F_{5}F_{27}S_{7}S_{22}S_{3}$, $F_{5}F_{27}S_{7}S_{2}S_{3}$, $F_{1}F_{5}S_{7}S_{2}S_{3}$, $F_{22}F_{23}S_{22}S_{2}S_{2}$, $F_{22}F_{6}S_{2}S_{2}S_{2}$, $F_{23}F_{5}S_{2}S_{2}S_{2}$, $F_{5}F_{6}S_{22}S_{2}S_{2}$, $F_{5}F_{6}S_{2}S_{2}S_{2}$, $F_{6}F_{28}S_{7}S_{22}S_{23}$, $F_{6}F_{28}S_{7}S_{23}S_{2}$, $F_{6}F_{28}S_{7}S_{22}S_{3}$, $F_{6}F_{28}S_{7}S_{2}S_{3}$, $F_{2}F_{6}S_{7}S_{2}S_{3}$, $F_{25}F_{27}S_{23}V_{2}V_{2}$, $F_{8}F_{27}S_{23}V_{2}V_{2}$, $F_{25}F_{27}S_{3}V_{2}V_{2}$, $F_{8}F_{27}S_{3}V_{2}V_{2}$, $F_{1}F_{8}S_{3}V_{2}V_{2}$, $F_{23}F_{29}S_{2}V_{19}V_{2}$, $F_{6}F_{29}S_{2}V_{19}V_{2}$, $F_{23}F_{29}S_{2}V_{2}V_{2}$, $F_{6}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{6}S_{2}V_{2}V_{2}$, $F_{22}F_{29}S_{2}V_{19}V_{2}$, $F_{22}F_{29}S_{2}V_{2}V_{2}$, $F_{5}F_{29}S_{2}V_{19}V_{2}$, $F_{5}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{5}S_{2}V_{2}V_{2}$, $F_{24}F_{28}S_{23}V_{2}V_{2}$, $F_{24}F_{28}S_{3}V_{2}V_{2}$, $F_{7}F_{28}S_{23}V_{2}V_{2}$, $F_{7}F_{28}S_{3}V_{2}V_{2}$, $F_{2}F_{7}S_{3}V_{2}V_{2}$, $F_{27}F_{27}S_{7}S_{22}S_{23}$, $F_{27}F_{27}S_{7}S_{23}S_{2}$, $F_{27}F_{27}S_{7}S_{22}S_{3}$, $F_{27}F_{27}S_{7}S_{2}S_{3}$, $F_{1}F_{1}S_{7}S_{2}S_{3}$, $F_{29}F_{29}S_{7}V_{19}V_{19}$, $F_{29}F_{29}S_{7}V_{19}V_{2}$, $F_{29}F_{29}S_{7}V_{2}V_{2}$, $F_{3}F_{3}S_{7}V_{2}V_{2}$, $F_{28}F_{28}S_{7}S_{22}S_{23}$, $F_{28}F_{28}S_{7}S_{22}S_{3}$, $F_{28}F_{28}S_{7}S_{23}S_{2}$, $F_{28}F_{28}S_{7}S_{2}S_{3}$, $F_{2}F_{2}S_{7}S_{2}S_{3}$, $F_{8}F_{29}S_{7}S_{23}V_{19}$, $F_{8}F_{29}S_{7}S_{3}V_{19}$, $F_{8}F_{29}S_{7}S_{23}V_{2}$, $F_{8}F_{29}S_{7}S_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{3}V_{2}$, $F_{22}F_{22}S_{23}S_{2}V_{2}$, $F_{22}F_{5}S_{2}S_{3}V_{2}$, $F_{5}F_{5}S_{23}S_{2}V_{2}$, $F_{5}F_{5}S_{2}S_{3}V_{2}$, $F_{24}F_{25}S_{23}S_{2}V_{2}$, $F_{24}F_{8}S_{2}S_{3}V_{2}$, $F_{25}F_{7}S_{2}S_{3}V_{2}$, $F_{7}F_{8}S_{23}S_{2}V_{2}$, $F_{7}F_{8}S_{2}S_{3}V_{2}$, $F_{6}F_{27}S_{7}S_{23}V_{19}$, $F_{6}F_{27}S_{7}S_{3}V_{19}$, $F_{6}F_{27}S_{7}S_{23}V_{2}$, $F_{6}F_{27}S_{7}S_{3}V_{2}$, $F_{1}F_{6}S_{7}S_{3}V_{2}$, $F_{8}F_{27}S_{7}S_{23}V_{19}$, $F_{8}F_{27}S_{7}S_{23}V_{2}$, $F_{8}F_{27}S_{7}S_{3}V_{19}$, $F_{8}F_{27}S_{7}S_{3}V_{2}$, $F_{1}F_{8}S_{7}S_{3}V_{2}$, $F_{22}F_{25}S_{2}S_{2}V_{19}$, $F_{22}F_{8}S_{2}S_{2}V_{2}$, $F_{25}F_{5}S_{2}S_{2}V_{2}$, $F_{5}F_{8}S_{2}S_{2}V_{19}$, $F_{5}F_{8}S_{2}S_{2}V_{2}$, $F_{6}F_{29}S_{7}S_{23}V_{19}$, $F_{6}F_{29}S_{7}S_{23}V_{2}$, $F_{6}F_{29}S_{7}S_{3}V_{19}$, $F_{6}F_{29}S_{7}S_{3}V_{2}$, $F_{3}F_{6}S_{7}S_{3}V_{2}$, $F_{22}F_{27}S_{23}S_{2}V_{2}$, $F_{5}F_{27}S_{23}S_{2}V_{2}$, $F_{22}F_{27}S_{2}S_{3}V_{2}$, $F_{5}F_{27}S_{2}S_{3}V_{2}$, $F_{1}F_{5}S_{2}S_{3}V_{2}$, $F_{25}F_{29}S_{2}S_{2}V_{19}$, $F_{8}F_{29}S_{2}S_{2}V_{19}$, $F_{25}F_{29}S_{2}S_{2}V_{2}$, $F_{8}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{8}S_{2}S_{2}V_{2}$, $F_{22}F_{27}S_{2}S_{2}V_{19}$, $F_{22}F_{27}S_{2}S_{2}V_{2}$, $F_{5}F_{27}S_{2}S_{2}V_{19}$, $F_{5}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{5}S_{2}S_{2}V_{2}$, $F_{24}F_{29}S_{23}S_{2}V_{2}$, $F_{24}F_{29}S_{2}S_{3}V_{2}$, $F_{7}F_{29}S_{23}S_{2}V_{2}$, $F_{7}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{7}S_{2}S_{3}V_{2}$, $F_{25}F_{27}S_{23}S_{2}V_{2}$, $F_{8}F_{27}S_{23}S_{2}V_{2}$, $F_{25}F_{27}S_{2}S_{3}V_{2}$, $F_{8}F_{27}S_{2}S_{3}V_{2}$, $F_{1}F_{8}S_{2}S_{3}V_{2}$, $F_{22}F_{29}S_{23}S_{2}V_{2}$, $F_{22}F_{29}S_{2}S_{3}V_{2}$, $F_{5}F_{29}S_{23}S_{2}V_{2}$, $F_{5}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{5}S_{2}S_{3}V_{2}$, $F_{27}F_{27}S_{7}S_{23}V_{19}$, $F_{27}F_{27}S_{7}S_{23}V_{2}$, $F_{27}F_{27}S_{7}S_{3}V_{19}$, $F_{27}F_{27}S_{7}S_{3}V_{2}$, $F_{1}F_{1}S_{7}S_{3}V_{2}$, $F_{29}F_{29}S_{7}S_{23}V_{19}$, $F_{29}F_{29}S_{7}S_{3}V_{19}$, $F_{29}F_{29}S_{7}S_{23}V_{2}$, $F_{29}F_{29}S_{7}S_{3}V_{2}$, $F_{3}F_{3}S_{7}S_{3}V_{2}$, $F_{8}F_{29}S_{23}V_{19}V_{2}$, $F_{8}F_{29}S_{3}V_{19}V_{2}$, $F_{8}F_{29}S_{23}V_{2}V_{2}$, $F_{8}F_{29}S_{3}V_{2}V_{2}$, $F_{3}F_{8}S_{3}V_{2}V_{2}$, $F_{22}F_{22}S_{22}S_{23}S_{2}$, $F_{22}F_{5}S_{2}S_{2}S_{3}$, $F_{22}F_{5}S_{22}S_{2}S_{3}$, $F_{5}F_{5}S_{23}S_{2}S_{2}$, $F_{5}F_{5}S_{2}S_{2}S_{3}$, $F_{5}F_{28}S_{22}S_{23}S_{2}$, $F_{5}F_{28}S_{22}S_{2}S_{3}$, $F_{5}F_{28}S_{23}S_{2}S_{2}$, $F_{5}F_{28}S_{2}S_{2}S_{3}$, $F_{2}F_{5}S_{2}S_{2}S_{3}$, $F_{24}F_{25}S_{23}V_{19}V_{2}$, $F_{25}F_{7}S_{3}V_{19}V_{2}$, $F_{8}F_{27}S_{23}V_{19}V_{2}$, $F_{8}F_{27}S_{3}V_{19}V_{2}$, $F_{5}F_{29}S_{2}V_{19}V_{19}$, $F_{22}F_{25}S_{2}V_{19}V_{19}$, $F_{25}F_{5}S_{2}V_{19}V_{2}$, $F_{23}F_{24}S_{23}V_{19}V_{2}$, $F_{24}F_{6}S_{3}V_{2}V_{2}$, $F_{23}F_{7}S_{23}V_{2}V_{2}$, $F_{6}F_{7}S_{3}V_{19}V_{2}$, $F_{6}F_{7}S_{3}V_{2}V_{2}$, $F_{22}F_{27}S_{22}S_{23}S_{2}$, $F_{5}F_{27}S_{23}S_{2}S_{2}$, $F_{22}F_{27}S_{22}S_{2}S_{3}$, $F_{5}F_{27}S_{2}S_{2}S_{3}$, $F_{1}F_{5}S_{2}S_{2}S_{3}$, $F_{25}F_{29}S_{2}V_{19}V_{19}$, $F_{23}F_{28}S_{22}S_{23}S_{2}$, $F_{6}F_{28}S_{22}S_{2}S_{3}$, $F_{23}F_{28}S_{23}S_{2}S_{2}$, $F_{6}F_{28}S_{2}S_{2}S_{3}$, $F_{2}F_{6}S_{2}S_{2}S_{3}$, $F_{5}F_{27}S_{22}S_{23}S_{2}$, $F_{5}F_{27}S_{22}S_{2}S_{3}$, $F_{22}F_{23}S_{22}S_{23}S_{2}$, $F_{22}F_{6}S_{2}S_{2}S_{3}$, $F_{23}F_{5}S_{23}S_{2}S_{2}$, $F_{5}F_{6}S_{22}S_{2}S_{3}$, $F_{5}F_{6}S_{2}S_{2}S_{3}$, $F_{25}F_{27}S_{23}V_{19}V_{2}$, $F_{25}F_{27}S_{3}V_{19}V_{2}$, $F_{23}F_{29}S_{23}V_{19}V_{2}$, $F_{6}F_{29}S_{3}V_{19}V_{2}$, $F_{23}F_{29}S_{23}V_{2}V_{2}$, $F_{6}F_{29}S_{3}V_{2}V_{2}$, $F_{3}F_{6}S_{3}V_{2}V_{2}$, $F_{5}F_{27}S_{7}S_{22}S_{22}$, $F_{5}F_{27}S_{7}S_{22}S_{2}$, $F_{5}F_{27}S_{7}S_{2}S_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{2}$, $F_{25}F_{25}S_{22}V_{2}V_{2}$, $F_{25}F_{8}S_{2}V_{2}V_{2}$, $F_{8}F_{8}S_{22}V_{2}V_{2}$, $F_{8}F_{8}S_{2}V_{2}V_{2}$, $F_{5}F_{29}S_{7}V_{18}V_{19}$, $F_{5}F_{29}S_{7}V_{19}V_{1}$, $F_{5}F_{29}S_{7}V_{18}V_{2}$, $F_{5}F_{29}S_{7}V_{1}V_{2}$, $F_{3}F_{5}S_{7}V_{1}V_{2}$, $F_{23}F_{25}S_{2}V_{18}V_{2}$, $F_{23}F_{8}S_{2}V_{1}V_{2}$, $F_{25}F_{6}S_{2}V_{1}V_{2}$, $F_{6}F_{8}S_{2}V_{18}V_{2}$, $F_{6}F_{8}S_{2}V_{1}V_{2}$, $F_{25}F_{29}S_{3}V_{19}V_{2}$, $F_{25}F_{29}S_{3}V_{2}V_{2}$, $F_{23}F_{27}S_{22}S_{2}S_{3}$, $F_{23}F_{27}S_{2}S_{2}S_{3}$, $F_{6}F_{27}S_{22}S_{2}S_{3}$, $F_{6}F_{27}S_{2}S_{2}S_{3}$, $F_{1}F_{6}S_{2}S_{2}S_{3}$, $F_{22}F_{25}S_{3}V_{19}V_{2}$, $F_{22}F_{8}S_{3}V_{2}V_{2}$, $F_{25}F_{5}S_{3}V_{2}V_{2}$, $F_{5}F_{8}S_{3}V_{19}V_{2}$, $F_{5}F_{8}S_{3}V_{2}V_{2}$, $F_{25}F_{29}S_{2}V_{18}V_{2}$, $F_{8}F_{29}S_{2}V_{18}V_{2}$, $F_{25}F_{29}S_{2}V_{1}V_{2}$, $F_{8}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{8}S_{2}V_{1}V_{2}$, $F_{22}F_{27}S_{2}S_{2}S_{3}$, $F_{22}F_{23}S_{22}S_{2}S_{3}$, $F_{23}F_{5}S_{2}S_{2}S_{3}$, $F_{25}F_{27}S_{22}V_{2}V_{2}$, $F_{8}F_{27}S_{22}V_{2}V_{2}$, $F_{25}F_{27}S_{2}V_{2}V_{2}$, $F_{8}F_{27}S_{2}V_{2}V_{2}$, $F_{1}F_{8}S_{2}V_{2}V_{2}$, $F_{23}F_{29}S_{2}V_{18}V_{2}$, $F_{6}F_{29}S_{2}V_{18}V_{2}$, $F_{23}F_{29}S_{2}V_{1}V_{2}$, $F_{6}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{6}S_{2}V_{1}V_{2}$, $F_{22}F_{29}S_{3}V_{19}V_{2}$, $F_{22}F_{29}S_{3}V_{2}V_{2}$, $F_{5}F_{29}S_{3}V_{19}V_{2}$, $F_{5}F_{29}S_{3}V_{2}V_{2}$, $F_{3}F_{5}S_{3}V_{2}V_{2}$, $F_{27}F_{27}S_{7}S_{22}S_{22}$, $F_{27}F_{27}S_{7}S_{22}S_{2}$, $F_{27}F_{27}S_{7}S_{2}S_{2}$, $F_{1}F_{1}S_{7}S_{2}S_{2}$, $F_{29}F_{29}S_{7}V_{18}V_{19}$, $F_{29}F_{29}S_{7}V_{18}V_{2}$, $F_{29}F_{29}S_{7}V_{19}V_{1}$, $F_{29}F_{29}S_{7}V_{1}V_{2}$, $F_{3}F_{3}S_{7}V_{1}V_{2}$, $F_{8}F_{29}S_{7}S_{22}V_{19}$, $F_{8}F_{29}S_{7}S_{2}V_{19}$, $F_{8}F_{29}S_{7}S_{22}V_{2}$, $F_{8}F_{29}S_{7}S_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{2}V_{2}$, $F_{22}F_{23}S_{22}S_{2}V_{2}$, $F_{23}F_{5}S_{2}S_{2}V_{2}$, $F_{22}F_{6}S_{2}S_{2}V_{2}$, $F_{5}F_{6}S_{22}S_{2}V_{2}$, $F_{5}F_{6}S_{2}S_{2}V_{2}$, $F_{25}F_{25}S_{22}S_{2}V_{2}$, $F_{25}F_{8}S_{2}S_{2}V_{2}$, $F_{8}F_{8}S_{22}S_{2}V_{2}$, $F_{8}F_{8}S_{2}S_{2}V_{2}$, $F_{5}F_{27}S_{7}S_{22}V_{19}$, $F_{5}F_{27}S_{7}S_{2}V_{19}$, $F_{5}F_{27}S_{7}S_{22}V_{2}$, $F_{5}F_{27}S_{7}S_{2}V_{2}$, $F_{1}F_{5}S_{7}S_{2}V_{2}$, $F_{8}F_{28}S_{7}S_{23}V_{18}$, $F_{8}F_{28}S_{7}S_{23}V_{1}$, $F_{8}F_{28}S_{7}S_{3}V_{18}$, $F_{8}F_{28}S_{7}S_{3}V_{1}$, $F_{2}F_{8}S_{7}S_{3}V_{1}$, $F_{23}F_{25}S_{2}S_{2}V_{18}$, $F_{23}F_{8}S_{2}S_{2}V_{1}$, $F_{25}F_{6}S_{2}S_{2}V_{1}$, $F_{6}F_{8}S_{2}S_{2}V_{18}$, $F_{6}F_{8}S_{2}S_{2}V_{1}$, $F_{5}F_{29}S_{7}S_{23}V_{18}$, $F_{5}F_{29}S_{7}S_{23}V_{1}$, $F_{5}F_{29}S_{7}S_{3}V_{18}$, $F_{5}F_{29}S_{7}S_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{3}V_{1}$, $F_{22}F_{28}S_{23}S_{3}V_{2}$, $F_{5}F_{28}S_{23}S_{3}V_{2}$, $F_{22}F_{28}S_{3}S_{3}V_{2}$, $F_{5}F_{28}S_{3}S_{3}V_{2}$, $F_{2}F_{5}S_{3}S_{3}V_{2}$, $F_{25}F_{29}S_{2}S_{3}V_{19}$, $F_{8}F_{29}S_{2}S_{3}V_{19}$, $F_{25}F_{29}S_{2}S_{3}V_{2}$, $F_{8}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{8}S_{2}S_{3}V_{2}$, $F_{23}F_{27}S_{2}S_{3}V_{19}$, $F_{23}F_{27}S_{2}S_{3}V_{2}$, $F_{6}F_{27}S_{2}S_{3}V_{19}$, $F_{6}F_{27}S_{2}S_{3}V_{2}$, $F_{1}F_{6}S_{2}S_{3}V_{2}$, $F_{25}F_{29}S_{23}S_{3}V_{2}$, $F_{25}F_{29}S_{3}S_{3}V_{2}$, $F_{8}F_{29}S_{23}S_{3}V_{2}$, $F_{8}F_{29}S_{3}S_{3}V_{2}$, $F_{3}F_{8}S_{3}S_{3}V_{2}$, $F_{8}F_{29}S_{7}S_{23}V_{18}$, $F_{8}F_{29}S_{7}S_{3}V_{18}$, $F_{8}F_{29}S_{7}S_{23}V_{1}$, $F_{8}F_{29}S_{7}S_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{3}V_{1}$, $F_{22}F_{22}S_{23}S_{3}V_{2}$, $F_{22}F_{5}S_{3}S_{3}V_{2}$, $F_{5}F_{5}S_{23}S_{3}V_{2}$, $F_{5}F_{5}S_{3}S_{3}V_{2}$, $F_{24}F_{25}S_{23}S_{3}V_{2}$, $F_{25}F_{7}S_{3}S_{3}V_{2}$, $F_{24}F_{8}S_{3}S_{3}V_{2}$, $F_{7}F_{8}S_{23}S_{3}V_{2}$, $F_{7}F_{8}S_{3}S_{3}V_{2}$, $F_{5}F_{28}S_{7}S_{23}V_{18}$, $F_{5}F_{28}S_{7}S_{3}V_{18}$, $F_{5}F_{28}S_{7}S_{23}V_{1}$, $F_{5}F_{28}S_{7}S_{3}V_{1}$, $F_{2}F_{5}S_{7}S_{3}V_{1}$, $F_{8}F_{27}S_{7}S_{22}V_{19}$, $F_{8}F_{27}S_{7}S_{22}V_{2}$, $F_{8}F_{27}S_{7}S_{2}V_{19}$, $F_{8}F_{27}S_{7}S_{2}V_{2}$, $F_{1}F_{8}S_{7}S_{2}V_{2}$, $F_{22}F_{25}S_{2}S_{3}V_{19}$, $F_{22}F_{8}S_{2}S_{3}V_{2}$, $F_{25}F_{5}S_{2}S_{3}V_{2}$, $F_{5}F_{8}S_{2}S_{3}V_{19}$, $F_{5}F_{8}S_{2}S_{3}V_{2}$, $F_{23}F_{24}S_{2}S_{3}V_{19}$, $F_{23}F_{7}S_{2}S_{3}V_{2}$, $F_{24}F_{6}S_{2}S_{3}V_{2}$, $F_{6}F_{7}S_{2}S_{3}V_{19}$, $F_{6}F_{7}S_{2}S_{3}V_{2}$, $F_{5}F_{29}S_{7}S_{22}V_{19}$, $F_{5}F_{29}S_{7}S_{22}V_{2}$, $F_{5}F_{29}S_{7}S_{2}V_{19}$, $F_{5}F_{29}S_{7}S_{2}V_{2}$, $F_{3}F_{5}S_{7}S_{2}V_{2}$, $F_{22}F_{27}S_{22}S_{2}V_{2}$, $F_{5}F_{27}S_{22}S_{2}V_{2}$, $F_{25}F_{29}S_{2}S_{2}V_{18}$, $F_{8}F_{29}S_{2}S_{2}V_{18}$, $F_{25}F_{29}S_{2}S_{2}V_{1}$, $F_{8}F_{29}S_{2}S_{2}V_{1}$, $F_{3}F_{8}S_{2}S_{2}V_{1}$, $F_{22}F_{27}S_{2}S_{3}V_{19}$, $F_{5}F_{27}S_{2}S_{3}V_{19}$, $F_{24}F_{29}S_{2}S_{3}V_{19}$, $F_{7}F_{29}S_{2}S_{3}V_{19}$, $F_{23}F_{28}S_{2}S_{2}V_{18}$, $F_{23}F_{28}S_{2}S_{2}V_{1}$, $F_{6}F_{28}S_{2}S_{2}V_{18}$, $F_{6}F_{28}S_{2}S_{2}V_{1}$, $F_{2}F_{6}S_{2}S_{2}V_{1}$, $F_{25}F_{29}S_{22}S_{2}V_{2}$, $F_{8}F_{29}S_{22}S_{2}V_{2}$, $F_{25}F_{27}S_{22}S_{2}V_{2}$, $F_{8}F_{27}S_{22}S_{2}V_{2}$, $F_{25}F_{27}S_{2}S_{2}V_{2}$, $F_{8}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{8}S_{2}S_{2}V_{2}$, $F_{22}F_{29}S_{23}S_{3}V_{2}$, $F_{22}F_{29}S_{3}S_{3}V_{2}$, $F_{5}F_{29}S_{23}S_{3}V_{2}$, $F_{5}F_{29}S_{3}S_{3}V_{2}$, $F_{3}F_{5}S_{3}S_{3}V_{2}$, $F_{24}F_{28}S_{23}S_{3}V_{2}$, $F_{7}F_{28}S_{23}S_{3}V_{2}$, $F_{24}F_{28}S_{3}S_{3}V_{2}$, $F_{7}F_{28}S_{3}S_{3}V_{2}$, $F_{2}F_{7}S_{3}S_{3}V_{2}$, $F_{23}F_{29}S_{22}S_{2}V_{2}$, $F_{23}F_{29}S_{2}S_{2}V_{2}$, $F_{6}F_{29}S_{22}S_{2}V_{2}$, $F_{6}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{6}S_{2}S_{2}V_{2}$, $F_{27}F_{27}S_{7}S_{22}V_{19}$, $F_{27}F_{27}S_{7}S_{22}V_{2}$, $F_{27}F_{27}S_{7}S_{2}V_{19}$, $F_{27}F_{27}S_{7}S_{2}V_{2}$, $F_{1}F_{1}S_{7}S_{2}V_{2}$, $F_{29}F_{29}S_{7}S_{23}V_{18}$, $F_{29}F_{29}S_{7}S_{3}V_{18}$, $F_{29}F_{29}S_{7}S_{23}V_{1}$, $F_{29}F_{29}S_{7}S_{3}V_{1}$, $F_{3}F_{3}S_{7}S_{3}V_{1}$, $F_{28}F_{28}S_{7}S_{23}V_{18}$, $F_{28}F_{28}S_{7}S_{23}V_{1}$, $F_{28}F_{28}S_{7}S_{3}V_{18}$, $F_{28}F_{28}S_{7}S_{3}V_{1}$, $F_{2}F_{2}S_{7}S_{3}V_{1}$, $F_{29}F_{29}S_{7}S_{22}V_{19}$, $F_{29}F_{29}S_{7}S_{2}V_{19}$, $F_{29}F_{29}S_{7}S_{22}V_{2}$, $F_{29}F_{29}S_{7}S_{2}V_{2}$, $F_{3}F_{3}S_{7}S_{2}V_{2}$, $F_{8}F_{29}S_{22}V_{19}V_{2}$, $F_{8}F_{29}S_{22}V_{2}V_{2}$, $F_{22}F_{23}S_{22}S_{22}S_{2}$, $F_{22}F_{6}S_{22}S_{2}S_{2}$, $F_{5}F_{27}S_{22}S_{22}S_{2}$, $F_{25}F_{25}S_{22}V_{19}V_{2}$, $F_{25}F_{8}S_{2}V_{19}V_{2}$, $F_{8}F_{28}S_{23}V_{18}V_{2}$, $F_{8}F_{28}S_{23}V_{1}V_{2}$, $F_{8}F_{28}S_{3}V_{18}V_{2}$, $F_{8}F_{28}S_{3}V_{1}V_{2}$, $F_{2}F_{8}S_{3}V_{1}V_{2}$, $F_{5}F_{29}S_{2}V_{18}V_{19}$, $F_{5}F_{29}S_{2}V_{19}V_{1}$, $F_{5}F_{29}S_{2}V_{18}V_{2}$, $F_{5}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{5}S_{2}V_{1}V_{2}$, $F_{23}F_{25}S_{2}V_{18}V_{19}$, $F_{25}F_{6}S_{2}V_{19}V_{1}$, $F_{23}F_{25}S_{23}V_{18}V_{2}$, $F_{25}F_{6}S_{3}V_{1}V_{2}$, $F_{23}F_{8}S_{23}V_{1}V_{2}$, $F_{6}F_{8}S_{3}V_{18}V_{2}$, $F_{6}F_{8}S_{3}V_{1}V_{2}$, $F_{22}F_{28}S_{22}S_{23}S_{3}$, $F_{5}F_{28}S_{23}S_{2}S_{3}$, $F_{22}F_{28}S_{22}S_{3}S_{3}$, $F_{5}F_{28}S_{2}S_{3}S_{3}$, $F_{2}F_{5}S_{2}S_{3}S_{3}$, $F_{25}F_{29}S_{3}V_{19}V_{19}$, $F_{23}F_{27}S_{22}S_{23}S_{3}$, $F_{6}F_{27}S_{22}S_{3}S_{3}$, $F_{23}F_{27}S_{23}S_{2}S_{3}$, $F_{6}F_{27}S_{2}S_{3}S_{3}$, $F_{1}F_{6}S_{2}S_{3}S_{3}$, $F_{8}F_{29}S_{23}V_{18}V_{2}$, $F_{8}F_{29}S_{3}V_{18}V_{2}$, $F_{8}F_{29}S_{23}V_{1}V_{2}$, $F_{8}F_{29}S_{3}V_{1}V_{2}$, $F_{3}F_{8}S_{3}V_{1}V_{2}$, $F_{22}F_{22}S_{22}S_{23}S_{3}$, $F_{22}F_{5}S_{2}S_{3}S_{3}$, $F_{22}F_{5}S_{22}S_{3}S_{3}$, $F_{5}F_{5}S_{23}S_{2}S_{3}$, $F_{5}F_{5}S_{2}S_{3}S_{3}$, $F_{6}F_{27}S_{22}S_{23}S_{3}$, $F_{6}F_{27}S_{23}S_{2}S_{3}$, $F_{24}F_{25}S_{23}V_{18}V_{2}$, $F_{25}F_{7}S_{3}V_{1}V_{2}$, $F_{24}F_{8}S_{3}V_{18}V_{2}$, $F_{7}F_{8}S_{23}V_{1}V_{2}$, $F_{7}F_{8}S_{3}V_{1}V_{2}$, $F_{8}F_{27}S_{22}V_{19}V_{2}$, $F_{8}F_{27}S_{2}V_{19}V_{2}$, $F_{22}F_{25}S_{3}V_{19}V_{19}$, $F_{25}F_{5}S_{3}V_{19}V_{2}$, $F_{6}F_{29}S_{3}V_{19}V_{19}$, $F_{23}F_{24}S_{2}V_{18}V_{19}$, $F_{23}F_{7}S_{2}V_{1}V_{2}$, $F_{24}F_{6}S_{2}V_{18}V_{2}$, $F_{6}F_{7}S_{2}V_{19}V_{1}$, $F_{6}F_{7}S_{2}V_{1}V_{2}$, $F_{22}F_{25}S_{22}V_{19}V_{2}$, $F_{22}F_{8}S_{22}V_{2}V_{2}$, $F_{22}F_{27}S_{22}S_{22}S_{2}$, $F_{25}F_{29}S_{2}V_{18}V_{19}$, $F_{25}F_{29}S_{2}V_{19}V_{1}$, $F_{24}F_{29}S_{2}V_{18}V_{19}$, $F_{7}F_{29}S_{2}V_{19}V_{1}$, $F_{24}F_{29}S_{2}V_{18}V_{2}$, $F_{7}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{7}S_{2}V_{1}V_{2}$, $F_{22}F_{23}S_{22}S_{23}S_{3}$, $F_{22}F_{6}S_{2}S_{3}S_{3}$, $F_{23}F_{5}S_{23}S_{2}S_{3}$, $F_{5}F_{6}S_{22}S_{3}S_{3}$, $F_{5}F_{6}S_{2}S_{3}S_{3}$, $F_{6}F_{28}S_{22}S_{23}S_{3}$, $F_{6}F_{28}S_{23}S_{2}S_{3}$, $F_{6}F_{28}S_{22}S_{3}S_{3}$, $F_{6}F_{28}S_{2}S_{3}S_{3}$, $F_{2}F_{6}S_{2}S_{3}S_{3}$, $F_{25}F_{27}S_{22}V_{19}V_{2}$, $F_{25}F_{27}S_{2}V_{19}V_{2}$, $F_{23}F_{29}S_{23}V_{18}V_{2}$, $F_{6}F_{29}S_{3}V_{18}V_{2}$, $F_{23}F_{29}S_{23}V_{1}V_{2}$, $F_{6}F_{29}S_{3}V_{1}V_{2}$, $F_{3}F_{6}S_{3}V_{1}V_{2}$, $F_{24}F_{28}S_{23}V_{18}V_{2}$, $F_{7}F_{28}S_{23}V_{1}V_{2}$, $F_{24}F_{28}S_{3}V_{18}V_{2}$, $F_{7}F_{28}S_{3}V_{1}V_{2}$, $F_{2}F_{7}S_{3}V_{1}V_{2}$, $F_{22}F_{29}S_{22}V_{19}V_{2}$, $F_{22}F_{29}S_{22}V_{2}V_{2}$, $F_{8}F_{29}S_{7}S_{22}S_{23}$, $F_{8}F_{29}S_{7}S_{23}S_{2}$, $F_{8}F_{29}S_{7}S_{22}S_{3}$, $F_{8}F_{29}S_{7}S_{2}S_{3}$, $F_{3}F_{8}S_{7}S_{2}S_{3}$, $F_{25}F_{25}S_{22}S_{2}S_{2}$, $F_{25}F_{8}S_{2}S_{2}S_{2}$, $F_{8}F_{8}S_{22}S_{2}S_{2}$, $F_{8}F_{8}S_{2}S_{2}S_{2}$, $F_{25}F_{29}S_{23}S_{2}S_{3}$, $F_{8}F_{29}S_{23}S_{2}S_{3}$, $F_{25}F_{29}S_{2}S_{3}S_{3}$, $F_{8}F_{29}S_{2}S_{3}S_{3}$, $F_{3}F_{8}S_{2}S_{3}S_{3}$, $F_{24}F_{25}S_{23}S_{2}S_{3}$, $F_{24}F_{8}S_{2}S_{3}S_{3}$, $F_{25}F_{7}S_{2}S_{3}S_{3}$, $F_{7}F_{8}S_{23}S_{2}S_{3}$, $F_{7}F_{8}S_{2}S_{3}S_{3}$, $F_{25}F_{29}S_{22}S_{2}S_{2}$, $F_{8}F_{29}S_{22}S_{2}S_{2}$, $F_{25}F_{29}S_{2}S_{2}S_{2}$, $F_{8}F_{29}S_{2}S_{2}S_{2}$, $F_{3}F_{8}S_{2}S_{2}S_{2}$, $F_{24}F_{29}S_{23}S_{2}S_{3}$, $F_{24}F_{29}S_{2}S_{3}S_{3}$, $F_{7}F_{29}S_{23}S_{2}S_{3}$, $F_{7}F_{29}S_{2}S_{3}S_{3}$, $F_{3}F_{7}S_{2}S_{3}S_{3}$, $F_{29}F_{29}S_{7}S_{22}S_{23}$, $F_{29}F_{29}S_{7}S_{22}S_{3}$, $F_{29}F_{29}S_{7}S_{23}S_{2}$, $F_{29}F_{29}S_{7}S_{2}S_{3}$, $F_{3}F_{3}S_{7}S_{2}S_{3}$, $F_{8}F_{29}S_{22}S_{23}V_{2}$, $F_{8}F_{29}S_{23}S_{2}V_{2}$, $F_{8}F_{29}S_{22}S_{3}V_{2}$, $F_{5}F_{27}S_{22}S_{2}V_{19}$, $F_{25}F_{25}S_{22}S_{2}V_{19}$, $F_{25}F_{8}S_{2}S_{2}V_{19}$, $F_{22}F_{23}S_{22}S_{23}V_{2}$, $F_{22}F_{6}S_{2}S_{3}V_{2}$, $F_{23}F_{5}S_{23}S_{2}V_{2}$, $F_{5}F_{6}S_{22}S_{3}V_{2}$, $F_{5}F_{6}S_{2}S_{3}V_{2}$, $F_{5}F_{29}S_{23}S_{2}V_{18}$, $F_{5}F_{29}S_{23}S_{2}V_{1}$, $F_{5}F_{29}S_{2}S_{3}V_{18}$, $F_{5}F_{29}S_{2}S_{3}V_{1}$, $F_{3}F_{5}S_{2}S_{3}V_{1}$, $F_{23}F_{25}S_{23}S_{2}V_{18}$, $F_{25}F_{6}S_{2}S_{3}V_{1}$, $F_{23}F_{8}S_{23}S_{2}V_{1}$, $F_{6}F_{8}S_{2}S_{3}V_{18}$, $F_{6}F_{8}S_{2}S_{3}V_{1}$, $F_{25}F_{29}S_{23}S_{3}V_{19}$, $F_{25}F_{29}S_{3}S_{3}V_{19}$, $F_{23}F_{27}S_{23}S_{3}V_{19}$, $F_{6}F_{27}S_{3}S_{3}V_{19}$, $F_{23}F_{27}S_{23}S_{3}V_{2}$, $F_{6}F_{27}S_{3}S_{3}V_{2}$, $F_{1}F_{6}S_{3}S_{3}V_{2}$, $F_{5}F_{28}S_{23}S_{2}V_{18}$, $F_{5}F_{28}S_{2}S_{3}V_{18}$, $F_{5}F_{28}S_{23}S_{2}V_{1}$, $F_{5}F_{28}S_{2}S_{3}V_{1}$, $F_{2}F_{5}S_{2}S_{3}V_{1}$, $F_{24}F_{25}S_{23}S_{3}V_{19}$, $F_{25}F_{7}S_{3}S_{3}V_{19}$, $F_{6}F_{27}S_{23}S_{3}V_{19}$, $F_{6}F_{27}S_{23}S_{3}V_{2}$, $F_{24}F_{25}S_{23}S_{2}V_{18}$, $F_{25}F_{7}S_{2}S_{3}V_{1}$, $F_{24}F_{8}S_{2}S_{3}V_{18}$, $F_{7}F_{8}S_{23}S_{2}V_{1}$, $F_{7}F_{8}S_{2}S_{3}V_{1}$, $F_{22}F_{22}S_{22}S_{23}V_{2}$, $F_{22}F_{5}S_{22}S_{3}V_{2}$, $F_{5}F_{29}S_{22}S_{2}V_{19}$, $F_{5}F_{29}S_{22}S_{2}V_{2}$, $F_{5}F_{29}S_{2}S_{2}V_{19}$, $F_{5}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{5}S_{2}S_{2}V_{2}$, $F_{23}F_{24}S_{23}S_{3}V_{19}$, $F_{24}F_{6}S_{3}S_{3}V_{2}$, $F_{23}F_{7}S_{23}S_{3}V_{2}$, $F_{6}F_{7}S_{3}S_{3}V_{19}$, $F_{6}F_{7}S_{3}S_{3}V_{2}$, $F_{6}F_{29}S_{23}S_{3}V_{19}$, $F_{6}F_{29}S_{23}S_{3}V_{2}$, $F_{6}F_{29}S_{3}S_{3}V_{19}$, $F_{6}F_{29}S_{3}S_{3}V_{2}$, $F_{3}F_{6}S_{3}S_{3}V_{2}$, $F_{22}F_{25}S_{22}S_{2}V_{19}$, $F_{22}F_{8}S_{22}S_{2}V_{2}$, $F_{25}F_{29}S_{22}S_{2}V_{19}$, $F_{23}F_{28}S_{23}S_{2}V_{18}$, $F_{6}F_{28}S_{2}S_{3}V_{18}$, $F_{23}F_{28}S_{23}S_{2}V_{1}$, $F_{6}F_{28}S_{2}S_{3}V_{1}$, $F_{2}F_{6}S_{2}S_{3}V_{1}$, $F_{24}F_{29}S_{23}S_{2}V_{18}$, $F_{7}F_{29}S_{23}S_{2}V_{1}$, $F_{24}F_{29}S_{2}S_{3}V_{18}$, $F_{7}F_{29}S_{2}S_{3}V_{1}$, $F_{3}F_{7}S_{2}S_{3}V_{1}$, $F_{22}F_{27}S_{22}S_{2}V_{19}$, $F_{23}F_{29}S_{22}S_{23}V_{2}$, $F_{6}F_{29}S_{22}S_{3}V_{2}$, $F_{23}F_{29}S_{23}S_{2}V_{2}$, $F_{6}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{6}S_{2}S_{3}V_{2}$, $F_{22}F_{29}S_{22}S_{23}V_{2}$, $F_{22}F_{29}S_{22}S_{3}V_{2}$, $F_{22}F_{23}S_{22}S_{22}S_{23}$, $F_{22}F_{6}S_{22}S_{2}S_{3}$, $F_{25}F_{25}S_{22}V_{19}V_{19}$, $F_{23}F_{25}S_{23}V_{18}V_{19}$, $F_{25}F_{6}S_{3}V_{19}V_{1}$, $F_{22}F_{22}S_{22}S_{22}S_{23}$, $F_{24}F_{25}S_{23}V_{18}V_{19}$, $F_{25}F_{7}S_{3}V_{19}V_{1}$, $F_{22}F_{25}S_{22}V_{19}V_{19}$, $F_{23}F_{24}S_{23}V_{18}V_{19}$, $F_{24}F_{6}S_{3}V_{18}V_{2}$, $F_{23}F_{7}S_{23}V_{1}V_{2}$, $F_{6}F_{7}S_{3}V_{19}V_{1}$, $F_{6}F_{7}S_{3}V_{1}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{20}$} {{$F_{6}F_{27}S_{7}S_{23}S_{23}$, $F_{6}F_{27}S_{7}S_{23}S_{3}$, $F_{6}F_{27}S_{7}S_{3}S_{3}$, $F_{1}F_{6}S_{7}S_{3}S_{3}$, $F_{22}F_{22}S_{23}S_{2}S_{2}$, $F_{22}F_{5}S_{2}S_{2}S_{3}$, $F_{5}F_{5}S_{23}S_{2}S_{2}$, $F_{5}F_{5}S_{2}S_{2}S_{3}$, $F_{22}F_{27}S_{23}S_{2}S_{2}$, $F_{5}F_{27}S_{23}S_{2}S_{2}$, $F_{22}F_{27}S_{2}S_{2}S_{3}$, $F_{5}F_{27}S_{2}S_{2}S_{3}$, $F_{1}F_{5}S_{2}S_{2}S_{3}$, $F_{27}F_{27}S_{7}S_{23}S_{23}$, $F_{27}F_{27}S_{7}S_{23}S_{3}$, $F_{27}F_{27}S_{7}S_{3}S_{3}$, $F_{1}F_{1}S_{7}S_{3}S_{3}$, $F_{5}F_{27}S_{7}S_{22}S_{23}$, $F_{5}F_{27}S_{7}S_{23}S_{2}$, $F_{5}F_{27}S_{7}S_{22}S_{3}$, $F_{5}F_{27}S_{7}S_{2}S_{3}$, $F_{1}F_{5}S_{7}S_{2}S_{3}$, $F_{22}F_{23}S_{22}S_{2}S_{2}$, $F_{22}F_{6}S_{2}S_{2}S_{2}$, $F_{23}F_{5}S_{2}S_{2}S_{2}$, $F_{5}F_{6}S_{22}S_{2}S_{2}$, $F_{5}F_{6}S_{2}S_{2}S_{2}$, $F_{6}F_{28}S_{7}S_{22}S_{23}$, $F_{6}F_{28}S_{7}S_{23}S_{2}$, $F_{6}F_{28}S_{7}S_{22}S_{3}$, $F_{6}F_{28}S_{7}S_{2}S_{3}$, $F_{2}F_{6}S_{7}S_{2}S_{3}$, $F_{23}F_{27}S_{23}S_{2}S_{3}$, $F_{6}F_{27}S_{23}S_{2}S_{3}$, $F_{23}F_{27}S_{2}S_{3}S_{3}$, $F_{6}F_{27}S_{2}S_{3}S_{3}$, $F_{1}F_{6}S_{2}S_{3}S_{3}$, $F_{22}F_{28}S_{23}S_{2}S_{3}$, $F_{22}F_{28}S_{2}S_{3}S_{3}$, $F_{5}F_{28}S_{23}S_{2}S_{3}$, $F_{5}F_{28}S_{2}S_{3}S_{3}$, $F_{2}F_{5}S_{2}S_{3}S_{3}$, $F_{5}F_{28}S_{7}S_{22}S_{23}$, $F_{5}F_{28}S_{7}S_{22}S_{3}$, $F_{5}F_{28}S_{7}S_{23}S_{2}$, $F_{5}F_{28}S_{7}S_{2}S_{3}$, $F_{2}F_{5}S_{7}S_{2}S_{3}$, $F_{21}F_{23}S_{23}S_{2}S_{3}$, $F_{21}F_{6}S_{2}S_{3}S_{3}$, $F_{23}F_{17}S_{2}S_{3}S_{3}$, $F_{17}F_{6}S_{23}S_{2}S_{3}$, $F_{17}F_{6}S_{2}S_{3}S_{3}$, $F_{22}F_{22}S_{23}S_{2}S_{3}$, $F_{22}F_{5}S_{2}S_{3}S_{3}$, $F_{5}F_{5}S_{23}S_{2}S_{3}$, $F_{5}F_{5}S_{2}S_{3}S_{3}$, $F_{6}F_{27}S_{7}S_{22}S_{23}$, $F_{6}F_{27}S_{7}S_{22}S_{3}$, $F_{6}F_{27}S_{7}S_{23}S_{2}$, $F_{6}F_{27}S_{7}S_{2}S_{3}$, $F_{1}F_{6}S_{7}S_{2}S_{3}$, $F_{23}F_{28}S_{22}S_{2}S_{2}$, $F_{6}F_{28}S_{22}S_{2}S_{2}$, $F_{23}F_{28}S_{2}S_{2}S_{2}$, $F_{6}F_{28}S_{2}S_{2}S_{2}$, $F_{2}F_{6}S_{2}S_{2}S_{2}$, $F_{21}F_{28}S_{23}S_{2}S_{3}$, $F_{21}F_{28}S_{2}S_{3}S_{3}$, $F_{17}F_{28}S_{23}S_{2}S_{3}$, $F_{17}F_{28}S_{2}S_{3}S_{3}$, $F_{2}F_{17}S_{2}S_{3}S_{3}$, $F_{22}F_{27}S_{23}S_{2}S_{3}$, $F_{5}F_{27}S_{23}S_{2}S_{3}$, $F_{22}F_{27}S_{2}S_{3}S_{3}$, $F_{5}F_{27}S_{2}S_{3}S_{3}$, $F_{1}F_{5}S_{2}S_{3}S_{3}$, $F_{22}F_{27}S_{22}S_{2}S_{2}$, $F_{22}F_{27}S_{2}S_{2}S_{2}$, $F_{5}F_{27}S_{22}S_{2}S_{2}$, $F_{5}F_{27}S_{2}S_{2}S_{2}$, $F_{1}F_{5}S_{2}S_{2}S_{2}$, $F_{28}F_{28}S_{7}S_{22}S_{23}$, $F_{28}F_{28}S_{7}S_{22}S_{3}$, $F_{28}F_{28}S_{7}S_{23}S_{2}$, $F_{28}F_{28}S_{7}S_{2}S_{3}$, $F_{2}F_{2}S_{7}S_{2}S_{3}$, $F_{27}F_{27}S_{7}S_{22}S_{23}$, $F_{27}F_{27}S_{7}S_{23}S_{2}$, $F_{27}F_{27}S_{7}S_{22}S_{3}$, $F_{27}F_{27}S_{7}S_{2}S_{3}$, $F_{1}F_{1}S_{7}S_{2}S_{3}$, $F_{5}F_{27}S_{22}S_{23}S_{2}$, $F_{5}F_{27}S_{22}S_{2}S_{3}$, $F_{22}F_{23}S_{22}S_{23}S_{2}$, $F_{22}F_{6}S_{2}S_{2}S_{3}$, $F_{23}F_{5}S_{23}S_{2}S_{2}$, $F_{5}F_{6}S_{22}S_{2}S_{3}$, $F_{5}F_{6}S_{2}S_{2}S_{3}$, $F_{23}F_{27}S_{23}S_{23}S_{3}$, $F_{6}F_{27}S_{23}S_{3}S_{3}$, $F_{23}F_{27}S_{23}S_{3}S_{3}$, $F_{6}F_{27}S_{3}S_{3}S_{3}$, $F_{1}F_{6}S_{3}S_{3}S_{3}$, $F_{5}F_{28}S_{22}S_{23}S_{2}$, $F_{5}F_{28}S_{22}S_{2}S_{3}$, $F_{5}F_{28}S_{23}S_{2}S_{2}$, $F_{5}F_{28}S_{2}S_{2}S_{3}$, $F_{2}F_{5}S_{2}S_{2}S_{3}$, $F_{21}F_{23}S_{23}S_{23}S_{3}$, $F_{21}F_{6}S_{3}S_{3}S_{3}$, $F_{23}F_{17}S_{23}S_{3}S_{3}$, $F_{17}F_{6}S_{23}S_{3}S_{3}$, $F_{17}F_{6}S_{3}S_{3}S_{3}$, $F_{6}F_{27}S_{23}S_{23}S_{3}$, $F_{22}F_{22}S_{22}S_{23}S_{2}$, $F_{22}F_{5}S_{22}S_{2}S_{3}$, $F_{23}F_{28}S_{22}S_{23}S_{2}$, $F_{6}F_{28}S_{22}S_{2}S_{3}$, $F_{23}F_{28}S_{23}S_{2}S_{2}$, $F_{6}F_{28}S_{2}S_{2}S_{3}$, $F_{2}F_{6}S_{2}S_{2}S_{3}$, $F_{22}F_{27}S_{22}S_{23}S_{2}$, $F_{22}F_{27}S_{22}S_{2}S_{3}$, $F_{5}F_{28}S_{7}S_{21}S_{23}$, $F_{5}F_{28}S_{7}S_{23}S_{1}$, $F_{5}F_{28}S_{7}S_{21}S_{3}$, $F_{5}F_{28}S_{7}S_{1}S_{3}$, $F_{2}F_{5}S_{7}S_{1}S_{3}$, $F_{23}F_{23}S_{21}S_{2}S_{2}$, $F_{23}F_{6}S_{1}S_{2}S_{2}$, $F_{6}F_{6}S_{21}S_{2}S_{2}$, $F_{6}F_{6}S_{1}S_{2}S_{2}$, $F_{5}F_{27}S_{7}S_{22}S_{22}$, $F_{5}F_{27}S_{7}S_{22}S_{2}$, $F_{5}F_{27}S_{7}S_{2}S_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{2}$, $F_{22}F_{23}S_{22}S_{2}S_{3}$, $F_{23}F_{5}S_{2}S_{2}S_{3}$, $F_{23}F_{27}S_{22}S_{2}S_{3}$, $F_{6}F_{27}S_{22}S_{2}S_{3}$, $F_{23}F_{27}S_{2}S_{2}S_{3}$, $F_{6}F_{27}S_{2}S_{2}S_{3}$, $F_{1}F_{6}S_{2}S_{2}S_{3}$, $F_{22}F_{28}S_{23}S_{3}S_{3}$, $F_{22}F_{28}S_{3}S_{3}S_{3}$, $F_{5}F_{28}S_{23}S_{3}S_{3}$, $F_{5}F_{28}S_{3}S_{3}S_{3}$, $F_{2}F_{5}S_{3}S_{3}S_{3}$, $F_{22}F_{22}S_{23}S_{3}S_{3}$, $F_{22}F_{5}S_{3}S_{3}S_{3}$, $F_{5}F_{5}S_{23}S_{3}S_{3}$, $F_{5}F_{5}S_{3}S_{3}S_{3}$, $F_{23}F_{28}S_{21}S_{2}S_{2}$, $F_{6}F_{28}S_{21}S_{2}S_{2}$, $F_{23}F_{28}S_{1}S_{2}S_{2}$, $F_{6}F_{28}S_{1}S_{2}S_{2}$, $F_{2}F_{6}S_{1}S_{2}S_{2}$, $F_{28}F_{28}S_{7}S_{21}S_{23}$, $F_{28}F_{28}S_{7}S_{21}S_{3}$, $F_{28}F_{28}S_{7}S_{23}S_{1}$, $F_{28}F_{28}S_{7}S_{1}S_{3}$, $F_{2}F_{2}S_{7}S_{1}S_{3}$, $F_{27}F_{27}S_{7}S_{22}S_{22}$, $F_{27}F_{27}S_{7}S_{22}S_{2}$, $F_{27}F_{27}S_{7}S_{2}S_{2}$, $F_{1}F_{1}S_{7}S_{2}S_{2}$, $F_{5}F_{28}S_{21}S_{23}S_{2}$, $F_{5}F_{28}S_{23}S_{1}S_{2}$, $F_{5}F_{28}S_{21}S_{2}S_{3}$, $F_{5}F_{28}S_{1}S_{2}S_{3}$, $F_{2}F_{5}S_{1}S_{2}S_{3}$, $F_{23}F_{23}S_{21}S_{23}S_{2}$, $F_{23}F_{6}S_{1}S_{2}S_{3}$, $F_{23}F_{6}S_{23}S_{1}S_{2}$, $F_{6}F_{6}S_{21}S_{2}S_{3}$, $F_{6}F_{6}S_{1}S_{2}S_{3}$, $F_{5}F_{27}S_{22}S_{22}S_{2}$, $F_{22}F_{23}S_{22}S_{23}S_{3}$, $F_{22}F_{6}S_{2}S_{3}S_{3}$, $F_{23}F_{5}S_{23}S_{2}S_{3}$, $F_{5}F_{6}S_{22}S_{3}S_{3}$, $F_{5}F_{6}S_{2}S_{3}S_{3}$, $F_{6}F_{28}S_{22}S_{23}S_{3}$, $F_{6}F_{28}S_{23}S_{2}S_{3}$, $F_{6}F_{28}S_{22}S_{3}S_{3}$, $F_{6}F_{28}S_{2}S_{3}S_{3}$, $F_{2}F_{6}S_{2}S_{3}S_{3}$, $F_{22}F_{23}S_{22}S_{22}S_{2}$, $F_{22}F_{6}S_{22}S_{2}S_{2}$, $F_{23}F_{27}S_{22}S_{23}S_{3}$, $F_{6}F_{27}S_{22}S_{3}S_{3}$, $F_{22}F_{28}S_{22}S_{23}S_{3}$, $F_{22}F_{28}S_{22}S_{3}S_{3}$, $F_{6}F_{27}S_{22}S_{23}S_{3}$, $F_{22}F_{22}S_{22}S_{23}S_{3}$, $F_{22}F_{5}S_{22}S_{3}S_{3}$, $F_{21}F_{23}S_{21}S_{23}S_{2}$, $F_{23}F_{17}S_{1}S_{2}S_{3}$, $F_{21}F_{6}S_{21}S_{2}S_{3}$, $F_{17}F_{6}S_{23}S_{1}S_{2}$, $F_{17}F_{6}S_{1}S_{2}S_{3}$, $F_{23}F_{28}S_{21}S_{23}S_{2}$, $F_{6}F_{28}S_{21}S_{2}S_{3}$, $F_{23}F_{28}S_{23}S_{1}S_{2}$, $F_{6}F_{28}S_{1}S_{2}S_{3}$, $F_{2}F_{6}S_{1}S_{2}S_{3}$, $F_{22}F_{27}S_{22}S_{22}S_{2}$, $F_{21}F_{28}S_{21}S_{23}S_{2}$, $F_{17}F_{28}S_{23}S_{1}S_{2}$, $F_{21}F_{28}S_{21}S_{2}S_{3}$, $F_{17}F_{28}S_{1}S_{2}S_{3}$, $F_{2}F_{17}S_{1}S_{2}S_{3}$, $F_{23}F_{23}S_{21}S_{23}S_{23}$, $F_{23}F_{6}S_{23}S_{1}S_{3}$, $F_{6}F_{6}S_{21}S_{3}S_{3}$, $F_{6}F_{6}S_{1}S_{3}S_{3}$, $F_{22}F_{23}S_{22}S_{22}S_{23}$, $F_{22}F_{6}S_{22}S_{2}S_{3}$, $F_{21}F_{23}S_{21}S_{23}S_{23}$, $F_{21}F_{6}S_{21}S_{3}S_{3}$, $F_{23}F_{17}S_{23}S_{1}S_{3}$, $F_{17}F_{6}S_{23}S_{1}S_{3}$, $F_{17}F_{6}S_{1}S_{3}S_{3}$, $F_{22}F_{22}S_{22}S_{22}S_{23}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 12 $(\Delta B, \Delta L)$ = (2, 2) UV completions for topology 3 (see Fig.~\ref{fig:d=12_topologies}).} 
 \label{tab:T12Top3B2L2}
 \end{center}


==> anc/Tables_dim12/Table_dim12_Top4_B1_L5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {12} ^{ 4 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{1}$} {{$F_{11}S_{9}S_{1}S_{4}V_{11}$, $F_{2}S_{14}S_{1}S_{2}V_{11}$, $F_{11}S_{9}S_{9}S_{1}S_{4}$, $F_{2}S_{14}S_{14}S_{1}S_{2}$, $F_{10}S_{9}S_{1}V_{11}V_{1}$, $F_{10}S_{14}S_{1}V_{11}V_{1}$, $F_{11}S_{4}V_{11}V_{2}V_{2}$, $F_{2}S_{2}V_{11}V_{2}V_{2}$, $F_{11}S_{9}S_{4}V_{2}V_{2}$, $F_{2}S_{14}S_{2}V_{2}V_{2}$, $F_{10}S_{9}S_{3}V_{1}V_{2}$, $F_{10}S_{14}S_{3}V_{1}V_{2}$, $F_{8}S_{9}V_{11}V_{1}V_{2}$, $F_{8}S_{14}V_{11}V_{1}V_{2}$, $F_{8}S_{9}S_{3}V_{1}V_{2}$, $F_{8}S_{14}S_{3}V_{1}V_{2}$, $F_{8}S_{9}V_{1}V_{2}V_{2}$, $F_{8}S_{14}V_{1}V_{2}V_{2}$, $F_{9}S_{9}S_{4}V_{11}V_{2}$, $F_{5}S_{14}S_{2}V_{11}V_{2}$, $F_{9}S_{4}V_{11}V_{2}V_{2}$, $F_{5}S_{2}V_{11}V_{2}V_{2}$, $F_{9}S_{9}S_{9}S_{3}S_{4}$, $F_{5}S_{14}S_{14}S_{2}S_{3}$, $F_{9}S_{9}S_{3}S_{4}V_{2}$, $F_{5}S_{14}S_{2}S_{3}V_{2}$, $F_{17}S_{15}S_{9}S_{9}S_{3}$, $F_{17}S_{14}S_{14}S_{15}S_{3}$, $F_{17}S_{15}S_{9}S_{9}S_{1}$, $F_{17}S_{14}S_{14}S_{15}S_{1}$, $F_{7}S_{9}V_{11}V_{12}V_{2}$, $F_{7}S_{14}V_{11}V_{12}V_{2}$, $F_{7}S_{9}S_{1}V_{11}V_{12}$, $F_{7}S_{14}S_{1}V_{11}V_{12}$, $F_{11}S_{1}V_{11}V_{12}V_{2}$, $F_{2}S_{1}V_{11}V_{12}V_{2}$, $F_{11}S_{9}S_{1}V_{12}V_{2}$, $F_{2}S_{14}S_{1}V_{12}V_{2}$, $F_{10}S_{15}S_{9}S_{1}S_{3}$, $F_{10}S_{14}S_{15}S_{1}S_{3}$, $F_{8}S_{9}S_{1}S_{4}V_{11}$, $F_{8}S_{14}S_{1}S_{2}V_{11}$, $F_{8}S_{9}S_{1}S_{3}S_{4}$, $F_{8}S_{14}S_{1}S_{2}S_{3}$, $F_{8}S_{9}S_{1}S_{4}V_{2}$, $F_{8}S_{14}S_{1}S_{2}V_{2}$, $F_{9}S_{9}S_{1}V_{11}V_{1}$, $F_{5}S_{14}S_{1}V_{11}V_{1}$, $F_{9}S_{1}V_{11}V_{1}V_{2}$, $F_{5}S_{1}V_{11}V_{1}V_{2}$, $F_{8}S_{4}V_{11}V_{2}V_{2}$, $F_{8}S_{2}V_{11}V_{2}V_{2}$, $F_{8}S_{3}S_{4}V_{2}V_{2}$, $F_{8}S_{2}S_{3}V_{2}V_{2}$, $F_{8}S_{4}V_{2}V_{2}V_{2}$, $F_{8}S_{2}V_{2}V_{2}V_{2}$, $F_{9}S_{9}S_{3}V_{1}V_{2}$, $F_{5}S_{14}S_{3}V_{1}V_{2}$, $F_{9}S_{3}V_{1}V_{2}V_{2}$, $F_{5}S_{3}V_{1}V_{2}V_{2}$, $F_{17}S_{9}S_{3}V_{1}V_{2}$, $F_{17}S_{14}S_{3}V_{1}V_{2}$, $F_{17}S_{9}S_{1}V_{1}V_{2}$, $F_{17}S_{14}S_{1}V_{1}V_{2}$, $F_{7}S_{4}V_{11}V_{2}V_{2}$, $F_{7}S_{2}V_{11}V_{2}V_{2}$, $F_{7}S_{1}S_{4}V_{11}V_{2}$, $F_{7}S_{1}S_{2}V_{11}V_{2}$, $F_{7}S_{9}S_{3}S_{4}V_{2}$, $F_{7}S_{14}S_{2}S_{3}V_{2}$, $F_{7}S_{9}S_{1}S_{3}S_{4}$, $F_{7}S_{14}S_{1}S_{2}S_{3}$, $F_{16}S_{9}S_{1}V_{11}V_{12}$, $F_{16}S_{14}S_{1}V_{11}V_{12}$, $F_{10}S_{9}S_{1}V_{12}V_{2}$, $F_{10}S_{14}S_{1}V_{12}V_{2}$, $F_{9}S_{9}S_{9}S_{1}S_{4}$, $F_{5}S_{14}S_{14}S_{1}S_{2}$, $F_{9}S_{9}S_{1}S_{4}V_{2}$, $F_{5}S_{14}S_{1}S_{2}V_{2}$, $F_{9}S_{9}S_{4}V_{2}V_{2}$, $F_{5}S_{14}S_{2}V_{2}V_{2}$, $F_{9}S_{4}V_{2}V_{2}V_{2}$, $F_{5}S_{2}V_{2}V_{2}V_{2}$, $F_{7}S_{9}V_{1}V_{2}V_{2}$, $F_{7}S_{14}V_{1}V_{2}V_{2}$, $F_{7}S_{9}S_{1}V_{1}V_{2}$, $F_{7}S_{14}S_{1}V_{1}V_{2}$, $F_{16}S_{15}S_{9}S_{9}S_{1}$, $F_{16}S_{14}S_{14}S_{15}S_{1}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{2}$} {{$F_{3}S_{7}S_{9}V_{1}V_{2}$, $F_{3}S_{7}S_{14}V_{1}V_{2}$, $F_{3}S_{9}V_{11}V_{1}V_{2}$, $F_{3}S_{14}V_{11}V_{1}V_{2}$, $F_{11}S_{4}V_{11}V_{11}V_{1}$, $F_{2}S_{2}V_{11}V_{11}V_{1}$, $F_{11}S_{9}S_{4}V_{11}V_{1}$, $F_{2}S_{14}S_{2}V_{11}V_{1}$, $F_{10}S_{7}S_{9}V_{1}V_{1}$, $F_{10}S_{7}S_{14}V_{1}V_{1}$, $F_{3}S_{7}S_{4}V_{2}V_{2}$, $F_{3}S_{7}S_{2}V_{2}V_{2}$, $F_{3}S_{4}V_{11}V_{2}V_{2}$, $F_{3}S_{2}V_{11}V_{2}V_{2}$, $F_{11}S_{4}V_{11}V_{2}V_{2}$, $F_{2}S_{2}V_{11}V_{2}V_{2}$, $F_{11}S_{9}S_{4}V_{2}V_{2}$, $F_{2}S_{14}S_{2}V_{2}V_{2}$, $F_{8}S_{7}S_{9}V_{1}V_{2}$, $F_{8}S_{7}S_{14}V_{1}V_{2}$, $F_{8}S_{9}V_{1}V_{2}V_{2}$, $F_{8}S_{14}V_{1}V_{2}V_{2}$, $F_{9}S_{4}V_{11}V_{11}V_{2}$, $F_{5}S_{2}V_{11}V_{11}V_{2}$, $F_{9}S_{4}V_{11}V_{2}V_{2}$, $F_{5}S_{2}V_{11}V_{2}V_{2}$, $F_{9}S_{4}S_{4}V_{11}V_{2}$, $F_{5}S_{2}S_{2}V_{11}V_{2}$, $F_{7}S_{7}S_{9}V_{2}V_{2}$, $F_{7}S_{7}S_{14}V_{2}V_{2}$, $F_{7}S_{7}S_{4}V_{2}V_{2}$, $F_{7}S_{7}S_{2}V_{2}V_{2}$, $F_{11}S_{3}S_{4}S_{4}V_{11}$, $F_{2}S_{2}S_{2}S_{3}V_{11}$, $F_{11}S_{9}S_{3}S_{4}S_{4}$, $F_{2}S_{14}S_{2}S_{2}S_{3}$, $F_{10}S_{9}S_{3}V_{1}V_{2}$, $F_{10}S_{14}S_{3}V_{1}V_{2}$, $F_{9}S_{9}S_{3}S_{4}V_{11}$, $F_{5}S_{14}S_{2}S_{3}V_{11}$, $F_{9}S_{9}S_{3}S_{4}V_{2}$, $F_{5}S_{14}S_{2}S_{3}V_{2}$, $F_{9}S_{9}S_{3}S_{4}S_{4}$, $F_{5}S_{14}S_{2}S_{2}S_{3}$, $F_{7}S_{9}S_{3}V_{11}V_{2}$, $F_{7}S_{14}S_{3}V_{11}V_{2}$, $F_{7}S_{3}S_{4}V_{11}V_{2}$, $F_{7}S_{2}S_{3}V_{11}V_{2}$, $F_{6}S_{7}S_{9}S_{1}S_{4}$, $F_{6}S_{7}S_{14}S_{1}S_{2}$, $F_{6}S_{9}S_{1}S_{3}S_{4}$, $F_{6}S_{14}S_{1}S_{2}S_{3}$, $F_{8}S_{4}V_{11}V_{11}V_{1}$, $F_{8}S_{2}V_{11}V_{11}V_{1}$, $F_{8}S_{3}S_{4}V_{11}V_{1}$, $F_{8}S_{2}S_{3}V_{11}V_{1}$, $F_{8}S_{4}V_{11}V_{1}V_{2}$, $F_{8}S_{2}V_{11}V_{1}V_{2}$, $F_{9}S_{7}S_{9}S_{4}S_{4}$, $F_{5}S_{7}S_{14}S_{2}S_{2}$, $F_{9}S_{7}S_{4}S_{4}V_{2}$, $F_{5}S_{7}S_{2}S_{2}V_{2}$, $F_{8}S_{9}V_{11}V_{1}V_{2}$, $F_{8}S_{14}V_{11}V_{1}V_{2}$, $F_{8}S_{9}S_{3}V_{1}V_{2}$, $F_{8}S_{14}S_{3}V_{1}V_{2}$, $F_{9}S_{9}S_{4}V_{11}V_{2}$, $F_{5}S_{14}S_{2}V_{11}V_{2}$, $F_{7}S_{9}V_{11}V_{12}V_{2}$, $F_{7}S_{14}V_{11}V_{12}V_{2}$, $F_{7}S_{9}S_{3}V_{11}V_{12}$, $F_{7}S_{14}S_{3}V_{11}V_{12}$, $F_{7}S_{9}V_{11}V_{12}V_{1}$, $F_{7}S_{14}V_{11}V_{12}V_{1}$, $F_{9}S_{7}S_{9}S_{9}S_{4}$, $F_{5}S_{7}S_{14}S_{14}S_{2}$, $F_{9}S_{7}S_{9}S_{9}V_{2}$, $F_{5}S_{7}S_{14}S_{14}V_{2}$, $F_{9}S_{7}S_{9}S_{9}V_{1}$, $F_{5}S_{7}S_{14}S_{14}V_{1}$, $F_{9}S_{9}S_{4}V_{11}V_{11}$, $F_{5}S_{14}S_{2}V_{11}V_{11}$, $F_{9}S_{9}V_{11}V_{11}V_{2}$, $F_{5}S_{14}V_{11}V_{11}V_{2}$, $F_{9}S_{9}V_{11}V_{11}V_{1}$, $F_{5}S_{14}V_{11}V_{11}V_{1}$, $F_{3}S_{7}S_{9}S_{1}S_{4}$, $F_{3}S_{7}S_{14}S_{1}S_{2}$, $F_{3}S_{9}S_{1}S_{4}V_{11}$, $F_{3}S_{14}S_{1}S_{2}V_{11}$, $F_{11}S_{1}V_{11}V_{11}V_{1}$, $F_{2}S_{1}V_{11}V_{11}V_{1}$, $F_{11}S_{9}S_{1}V_{11}V_{1}$, $F_{2}S_{14}S_{1}V_{11}V_{1}$, $F_{10}S_{7}S_{9}S_{1}S_{1}$, $F_{10}S_{7}S_{14}S_{1}S_{1}$, $F_{11}S_{3}V_{11}V_{1}V_{2}$, $F_{2}S_{3}V_{11}V_{1}V_{2}$, $F_{11}S_{9}S_{3}V_{1}V_{2}$, $F_{2}S_{14}S_{3}V_{1}V_{2}$, $F_{6}S_{7}S_{9}V_{1}V_{2}$, $F_{6}S_{7}S_{14}V_{1}V_{2}$, $F_{6}S_{9}S_{3}V_{1}V_{2}$, $F_{6}S_{14}S_{3}V_{1}V_{2}$, $F_{8}S_{4}V_{11}V_{11}V_{2}$, $F_{8}S_{2}V_{11}V_{11}V_{2}$, $F_{8}S_{3}S_{4}V_{11}V_{2}$, $F_{8}S_{2}S_{3}V_{11}V_{2}$, $F_{8}S_{4}V_{11}V_{2}V_{2}$, $F_{8}S_{2}V_{11}V_{2}V_{2}$, $F_{9}S_{7}S_{9}V_{2}V_{2}$, $F_{5}S_{7}S_{14}V_{2}V_{2}$, $F_{9}S_{7}V_{2}V_{2}V_{2}$, $F_{5}S_{7}V_{2}V_{2}V_{2}$, $F_{10}S_{9}S_{1}S_{3}S_{3}$, $F_{10}S_{14}S_{1}S_{3}S_{3}$, $F_{8}S_{9}S_{3}S_{4}V_{11}$, $F_{8}S_{14}S_{2}S_{3}V_{11}$, $F_{8}S_{9}S_{3}S_{3}S_{4}$, $F_{8}S_{14}S_{2}S_{3}S_{3}$, $F_{8}S_{9}S_{3}S_{4}V_{2}$, $F_{8}S_{14}S_{2}S_{3}V_{2}$, $F_{9}S_{9}S_{3}V_{11}V_{2}$, $F_{5}S_{14}S_{3}V_{11}V_{2}$, $F_{9}S_{3}V_{11}V_{2}V_{2}$, $F_{5}S_{3}V_{11}V_{2}V_{2}$, $F_{17}S_{9}S_{3}V_{11}V_{12}$, $F_{17}S_{14}S_{3}V_{11}V_{12}$, $F_{17}S_{9}S_{1}V_{11}V_{12}$, $F_{17}S_{14}S_{1}V_{11}V_{12}$, $F_{7}S_{7}S_{9}S_{9}V_{2}$, $F_{7}S_{7}S_{14}S_{14}V_{2}$, $F_{7}S_{7}S_{9}S_{9}S_{1}$, $F_{7}S_{7}S_{14}S_{14}S_{1}$, $F_{7}S_{9}V_{11}V_{11}V_{2}$, $F_{7}S_{14}V_{11}V_{11}V_{2}$, $F_{7}S_{9}S_{1}V_{11}V_{11}$, $F_{7}S_{14}S_{1}V_{11}V_{11}$, $F_{11}S_{1}V_{11}V_{12}V_{2}$, $F_{2}S_{1}V_{11}V_{12}V_{2}$, $F_{11}S_{9}S_{1}V_{12}V_{2}$, $F_{2}S_{14}S_{1}V_{12}V_{2}$, $F_{8}S_{7}S_{9}S_{1}S_{4}$, $F_{8}S_{7}S_{14}S_{1}S_{2}$, $F_{8}S_{9}S_{1}S_{4}V_{2}$, $F_{8}S_{14}S_{1}S_{2}V_{2}$, $F_{9}S_{1}V_{11}V_{11}V_{1}$, $F_{5}S_{1}V_{11}V_{11}V_{1}$, $F_{9}S_{1}V_{11}V_{1}V_{2}$, $F_{5}S_{1}V_{11}V_{1}V_{2}$, $F_{9}S_{1}S_{4}V_{11}V_{1}$, $F_{5}S_{1}S_{2}V_{11}V_{1}$, $F_{7}S_{7}S_{9}S_{1}S_{1}$, $F_{7}S_{7}S_{14}S_{1}S_{1}$, $F_{7}S_{7}S_{1}S_{1}S_{4}$, $F_{7}S_{7}S_{1}S_{1}S_{2}$, $F_{11}S_{3}V_{11}V_{12}V_{1}$, $F_{2}S_{3}V_{11}V_{12}V_{1}$, $F_{11}S_{9}S_{3}V_{12}V_{1}$, $F_{2}S_{14}S_{3}V_{12}V_{1}$, $F_{9}S_{7}S_{9}V_{1}V_{1}$, $F_{5}S_{7}S_{14}V_{1}V_{1}$, $F_{9}S_{7}V_{1}V_{1}V_{2}$, $F_{5}S_{7}V_{1}V_{1}V_{2}$, $F_{8}S_{7}S_{4}V_{2}V_{2}$, $F_{8}S_{7}S_{2}V_{2}V_{2}$, $F_{8}S_{4}V_{2}V_{2}V_{2}$, $F_{8}S_{2}V_{2}V_{2}V_{2}$, $F_{9}S_{3}V_{11}V_{1}V_{2}$, $F_{5}S_{3}V_{11}V_{1}V_{2}$, $F_{9}S_{3}V_{1}V_{2}V_{2}$, $F_{5}S_{3}V_{1}V_{2}V_{2}$, $F_{9}S_{3}S_{4}V_{1}V_{2}$, $F_{5}S_{2}S_{3}V_{1}V_{2}$, $F_{6}S_{7}S_{4}V_{2}V_{2}$, $F_{6}S_{7}S_{2}V_{2}V_{2}$, $F_{6}S_{3}S_{4}V_{2}V_{2}$, $F_{6}S_{2}S_{3}V_{2}V_{2}$, $F_{8}S_{3}S_{4}V_{2}V_{2}$, $F_{8}S_{2}S_{3}V_{2}V_{2}$, $F_{7}S_{4}V_{11}V_{2}V_{2}$, $F_{7}S_{2}V_{11}V_{2}V_{2}$, $F_{7}S_{4}V_{11}V_{1}V_{2}$, $F_{7}S_{2}V_{11}V_{1}V_{2}$, $F_{9}S_{7}S_{4}V_{2}V_{2}$, $F_{5}S_{7}S_{2}V_{2}V_{2}$, $F_{9}S_{7}V_{1}V_{2}V_{2}$, $F_{5}S_{7}V_{1}V_{2}V_{2}$, $F_{7}S_{9}S_{1}S_{3}S_{3}$, $F_{7}S_{14}S_{1}S_{3}S_{3}$, $F_{7}S_{1}S_{3}S_{3}S_{4}$, $F_{7}S_{1}S_{2}S_{3}S_{3}$, $F_{8}S_{3}S_{4}S_{4}V_{11}$, $F_{8}S_{2}S_{2}S_{3}V_{11}$, $F_{8}S_{3}S_{3}S_{4}S_{4}$, $F_{8}S_{2}S_{2}S_{3}S_{3}$, $F_{8}S_{3}S_{4}S_{4}V_{2}$, $F_{8}S_{2}S_{2}S_{3}V_{2}$, $F_{9}S_{9}S_{3}V_{1}V_{2}$, $F_{5}S_{14}S_{3}V_{1}V_{2}$, $F_{7}S_{9}S_{3}S_{4}V_{2}$, $F_{7}S_{14}S_{2}S_{3}V_{2}$, $F_{7}S_{9}S_{3}S_{3}S_{4}$, $F_{7}S_{14}S_{2}S_{3}S_{3}$, $F_{7}S_{9}S_{3}S_{4}V_{1}$, $F_{7}S_{14}S_{2}S_{3}V_{1}$, $F_{9}S_{3}S_{4}V_{11}V_{2}$, $F_{5}S_{2}S_{3}V_{11}V_{2}$, $F_{17}S_{3}S_{4}V_{11}V_{1}$, $F_{17}S_{2}S_{3}V_{11}V_{1}$, $F_{17}S_{1}S_{4}V_{11}V_{1}$, $F_{17}S_{1}S_{2}V_{11}V_{1}$, $F_{7}S_{7}S_{4}S_{4}V_{2}$, $F_{7}S_{7}S_{2}S_{2}V_{2}$, $F_{7}S_{7}S_{1}S_{4}S_{4}$, $F_{7}S_{7}S_{1}S_{2}S_{2}$, $F_{17}S_{9}S_{3}V_{1}V_{2}$, $F_{17}S_{14}S_{3}V_{1}V_{2}$, $F_{17}S_{9}S_{1}V_{1}V_{2}$, $F_{17}S_{14}S_{1}V_{1}V_{2}$, $F_{7}S_{1}S_{4}V_{11}V_{2}$, $F_{7}S_{1}S_{2}V_{11}V_{2}$, $F_{10}S_{7}S_{9}S_{9}V_{1}$, $F_{10}S_{7}S_{14}S_{14}V_{1}$, $F_{10}S_{7}S_{9}S_{9}S_{1}$, $F_{10}S_{7}S_{14}S_{14}S_{1}$, $F_{10}S_{9}V_{11}V_{11}V_{1}$, $F_{10}S_{14}V_{11}V_{11}V_{1}$, $F_{10}S_{9}S_{1}V_{11}V_{11}$, $F_{10}S_{14}S_{1}V_{11}V_{11}$, $F_{11}S_{9}S_{1}S_{4}V_{11}$, $F_{2}S_{14}S_{1}S_{2}V_{11}$, $F_{11}S_{9}S_{9}S_{1}S_{4}$, $F_{2}S_{14}S_{14}S_{1}S_{2}$, $F_{10}S_{9}S_{1}V_{12}V_{2}$, $F_{10}S_{14}S_{1}V_{12}V_{2}$, $F_{9}S_{9}S_{1}S_{4}V_{11}$, $F_{5}S_{14}S_{1}S_{2}V_{11}$, $F_{9}S_{9}S_{1}S_{4}V_{2}$, $F_{5}S_{14}S_{1}S_{2}V_{2}$, $F_{9}S_{9}S_{1}S_{4}S_{4}$, $F_{5}S_{14}S_{1}S_{2}S_{2}$, $F_{7}S_{9}S_{1}V_{11}V_{1}$, $F_{7}S_{14}S_{1}V_{11}V_{1}$, $F_{7}S_{1}S_{4}V_{11}V_{1}$, $F_{7}S_{1}S_{2}V_{11}V_{1}$, $F_{11}S_{9}V_{11}V_{1}V_{2}$, $F_{2}S_{14}V_{11}V_{1}V_{2}$, $F_{11}S_{9}S_{9}V_{1}V_{2}$, $F_{2}S_{14}S_{14}V_{1}V_{2}$, $F_{10}S_{9}S_{3}V_{12}V_{1}$, $F_{10}S_{14}S_{3}V_{12}V_{1}$, $F_{9}S_{9}S_{4}V_{11}V_{1}$, $F_{5}S_{14}S_{2}V_{11}V_{1}$, $F_{9}S_{4}V_{11}V_{1}V_{2}$, $F_{5}S_{2}V_{11}V_{1}V_{2}$, $F_{9}S_{4}V_{2}V_{2}V_{2}$, $F_{5}S_{2}V_{2}V_{2}V_{2}$, $F_{9}S_{4}S_{4}V_{2}V_{2}$, $F_{5}S_{2}S_{2}V_{2}V_{2}$, $F_{7}S_{9}S_{3}V_{1}V_{2}$, $F_{7}S_{14}S_{3}V_{1}V_{2}$, $F_{7}S_{3}S_{4}V_{1}V_{2}$, $F_{7}S_{2}S_{3}V_{1}V_{2}$, $F_{9}S_{9}S_{4}V_{2}V_{2}$, $F_{5}S_{14}S_{2}V_{2}V_{2}$, $F_{7}S_{9}V_{1}V_{2}V_{2}$, $F_{7}S_{14}V_{1}V_{2}V_{2}$, $F_{7}S_{9}V_{1}V_{1}V_{2}$, $F_{7}S_{14}V_{1}V_{1}V_{2}$, $F_{9}S_{3}S_{4}S_{4}V_{2}$, $F_{5}S_{2}S_{2}S_{3}V_{2}$, $F_{9}S_{9}S_{3}S_{4}V_{1}$, $F_{5}S_{14}S_{2}S_{3}V_{1}$, $F_{17}S_{9}S_{1}S_{3}S_{4}$, $F_{17}S_{14}S_{1}S_{2}S_{3}$, $F_{17}S_{9}S_{1}S_{1}S_{4}$, $F_{17}S_{14}S_{1}S_{1}S_{2}$, $F_{7}S_{9}S_{1}V_{1}V_{2}$, $F_{7}S_{14}S_{1}V_{1}V_{2}$, $F_{10}S_{9}V_{11}V_{12}V_{1}$, $F_{10}S_{14}V_{11}V_{12}V_{1}$, $F_{10}S_{9}S_{1}V_{11}V_{12}$, $F_{10}S_{14}S_{1}V_{11}V_{12}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{3}$} {{$F_{3}S_{7}S_{1}V_{12}V_{2}$, $F_{3}S_{1}V_{11}V_{12}V_{2}$, $F_{2}S_{14}S_{1}S_{2}V_{11}$, $F_{2}S_{14}S_{14}S_{1}S_{2}$, $F_{2}S_{7}S_{14}S_{1}S_{2}$, $F_{10}S_{1}V_{11}V_{11}V_{1}$, $F_{10}S_{14}S_{1}V_{11}V_{1}$, $F_{10}S_{1}V_{11}V_{12}V_{1}$, $F_{16}S_{7}S_{14}S_{1}S_{1}$, $F_{16}S_{7}S_{1}S_{1}V_{12}$, $F_{3}S_{7}S_{2}V_{2}V_{2}$, $F_{3}S_{2}V_{11}V_{2}V_{2}$, $F_{2}S_{2}S_{2}S_{3}V_{11}$, $F_{2}S_{14}S_{2}S_{2}S_{3}$, $F_{6}S_{7}S_{14}S_{1}S_{2}$, $F_{6}S_{14}S_{1}S_{2}S_{3}$, $F_{8}S_{2}V_{11}V_{11}V_{1}$, $F_{8}S_{2}S_{3}V_{11}V_{1}$, $F_{8}S_{2}V_{11}V_{1}V_{2}$, $F_{5}S_{7}S_{14}S_{2}S_{2}$, $F_{5}S_{7}S_{2}S_{2}V_{2}$, $F_{2}S_{7}S_{2}V_{2}V_{2}$, $F_{2}S_{14}S_{2}V_{2}V_{2}$, $F_{10}S_{3}V_{11}V_{1}V_{2}$, $F_{10}S_{14}S_{3}V_{1}V_{2}$, $F_{10}S_{3}V_{12}V_{1}V_{2}$, $F_{6}S_{7}S_{1}V_{12}V_{2}$, $F_{6}S_{1}S_{3}V_{12}V_{2}$, $F_{8}S_{14}V_{11}V_{1}V_{2}$, $F_{8}S_{14}S_{3}V_{1}V_{2}$, $F_{8}S_{14}V_{1}V_{2}V_{2}$, $F_{5}S_{14}S_{2}V_{11}V_{2}$, $F_{5}S_{2}S_{3}V_{11}V_{2}$, $F_{5}S_{2}S_{2}V_{11}V_{2}$, $F_{7}S_{7}V_{12}V_{2}V_{2}$, $F_{7}S_{7}V_{2}V_{2}V_{2}$, $F_{7}S_{7}S_{2}V_{2}V_{2}$, $F_{16}S_{14}S_{1}S_{3}S_{3}$, $F_{16}S_{1}S_{3}S_{3}V_{12}$, $F_{8}S_{3}V_{11}V_{12}V_{1}$, $F_{8}S_{3}S_{3}V_{12}V_{1}$, $F_{8}S_{3}V_{12}V_{1}V_{2}$, $F_{5}S_{14}S_{14}S_{2}S_{3}$, $F_{5}S_{14}S_{2}S_{3}V_{2}$, $F_{5}S_{14}S_{2}S_{3}S_{3}$, $F_{5}S_{14}S_{2}S_{2}S_{3}$, $F_{7}S_{3}V_{11}V_{12}V_{2}$, $F_{7}S_{3}V_{11}V_{2}V_{2}$, $F_{7}S_{2}S_{3}V_{11}V_{2}$, $F_{17}S_{15}S_{3}V_{11}V_{12}$, $F_{17}S_{15}S_{1}V_{11}V_{12}$, $F_{7}S_{7}V_{12}V_{12}V_{2}$, $F_{7}S_{7}S_{1}V_{12}V_{12}$, $F_{17}S_{14}S_{14}S_{15}S_{3}$, $F_{17}S_{14}S_{14}S_{15}S_{1}$, $F_{7}S_{14}V_{11}V_{12}V_{2}$, $F_{7}S_{14}S_{1}V_{11}V_{12}$, $F_{5}S_{7}S_{14}S_{14}S_{2}$, $F_{5}S_{7}S_{14}S_{14}S_{1}$, $F_{5}S_{14}S_{2}V_{11}V_{11}$, $F_{5}S_{14}S_{1}V_{11}V_{11}$, $F_{2}S_{15}S_{1}S_{3}V_{11}$, $F_{2}S_{14}S_{15}S_{1}S_{3}$, $F_{8}S_{1}V_{11}V_{11}V_{1}$, $F_{8}S_{1}S_{3}V_{11}V_{1}$, $F_{8}S_{1}V_{11}V_{1}V_{2}$, $F_{5}S_{7}S_{14}S_{1}S_{1}$, $F_{5}S_{7}S_{1}S_{1}V_{2}$, $F_{6}S_{7}S_{2}V_{2}V_{2}$, $F_{6}S_{2}S_{3}V_{2}V_{2}$, $F_{8}S_{3}V_{11}V_{1}V_{2}$, $F_{8}S_{3}S_{3}V_{1}V_{2}$, $F_{8}S_{3}V_{1}V_{2}V_{2}$, $F_{17}S_{2}S_{3}V_{11}V_{2}$, $F_{17}S_{1}S_{2}V_{11}V_{2}$, $F_{7}S_{7}S_{1}V_{2}V_{2}$, $F_{5}S_{14}S_{1}S_{3}S_{3}$, $F_{5}S_{1}S_{3}S_{3}V_{2}$, $F_{17}S_{14}S_{2}S_{3}S_{3}$, $F_{17}S_{14}S_{1}S_{2}S_{3}$, $F_{7}S_{1}S_{3}V_{11}V_{2}$, $F_{16}S_{7}S_{14}S_{14}S_{1}$, $F_{16}S_{14}S_{1}V_{11}V_{11}$, $F_{3}S_{7}S_{14}S_{1}S_{2}$, $F_{3}S_{14}S_{1}S_{2}V_{11}$, $F_{2}S_{7}S_{1}V_{12}V_{2}$, $F_{2}S_{14}S_{1}V_{12}V_{2}$, $F_{10}S_{15}S_{1}S_{3}V_{11}$, $F_{10}S_{14}S_{15}S_{1}S_{3}$, $F_{10}S_{15}S_{1}S_{3}V_{12}$, $F_{8}S_{14}S_{1}S_{2}V_{11}$, $F_{8}S_{14}S_{1}S_{2}S_{3}$, $F_{8}S_{14}S_{1}S_{2}V_{2}$, $F_{5}S_{14}S_{1}V_{11}V_{1}$, $F_{5}S_{1}S_{3}V_{11}V_{1}$, $F_{5}S_{1}S_{2}V_{11}V_{1}$, $F_{7}S_{7}S_{1}S_{1}V_{12}$, $F_{7}S_{7}S_{1}S_{1}V_{2}$, $F_{7}S_{7}S_{1}S_{1}S_{2}$, $F_{8}S_{2}S_{2}S_{3}V_{11}$, $F_{8}S_{2}S_{2}S_{3}S_{3}$, $F_{8}S_{2}S_{2}S_{3}V_{2}$, $F_{17}S_{2}S_{3}V_{11}V_{1}$, $F_{17}S_{1}S_{2}V_{11}V_{1}$, $F_{7}S_{7}S_{2}S_{2}V_{2}$, $F_{7}S_{7}S_{1}S_{2}S_{2}$, $F_{5}S_{14}S_{3}V_{1}V_{2}$, $F_{5}S_{3}S_{3}V_{1}V_{2}$, $F_{5}S_{2}S_{3}V_{1}V_{2}$, $F_{17}S_{14}S_{3}V_{1}V_{2}$, $F_{17}S_{14}S_{1}V_{1}V_{2}$, $F_{5}S_{7}S_{2}V_{2}V_{2}$, $F_{5}S_{7}S_{1}V_{2}V_{2}$, $F_{7}S_{1}S_{3}S_{3}V_{12}$, $F_{7}S_{1}S_{3}S_{3}V_{2}$, $F_{7}S_{1}S_{2}S_{3}S_{3}$, $F_{17}S_{3}S_{3}V_{12}V_{1}$, $F_{17}S_{1}S_{3}V_{12}V_{1}$, $F_{7}S_{14}S_{2}S_{3}V_{2}$, $F_{7}S_{14}S_{1}S_{2}S_{3}$, $F_{5}S_{1}S_{3}V_{11}V_{2}$, $F_{16}S_{7}S_{1}V_{12}V_{12}$, $F_{16}S_{14}S_{1}V_{11}V_{12}$, $F_{10}S_{1}V_{11}V_{12}V_{2}$, $F_{10}S_{14}S_{1}V_{12}V_{2}$, $F_{10}S_{1}V_{12}V_{12}V_{2}$, $F_{16}S_{14}S_{15}S_{1}S_{3}$, $F_{16}S_{15}S_{1}S_{3}V_{12}$, $F_{8}S_{1}V_{11}V_{12}V_{2}$, $F_{8}S_{1}S_{3}V_{12}V_{2}$, $F_{8}S_{1}V_{12}V_{2}V_{2}$, $F_{5}S_{14}S_{14}S_{1}S_{2}$, $F_{5}S_{14}S_{1}S_{2}V_{2}$, $F_{5}S_{14}S_{1}S_{2}S_{3}$, $F_{5}S_{14}S_{1}S_{2}S_{2}$, $F_{7}S_{1}V_{11}V_{12}V_{1}$, $F_{7}S_{1}V_{11}V_{1}V_{2}$, $F_{7}S_{1}S_{2}V_{11}V_{1}$, $F_{8}S_{2}V_{11}V_{2}V_{2}$, $F_{8}S_{2}S_{3}V_{2}V_{2}$, $F_{8}S_{2}V_{2}V_{2}V_{2}$, $F_{5}S_{2}S_{2}S_{3}V_{2}$, $F_{17}S_{14}S_{1}S_{1}S_{2}$, $F_{7}S_{2}V_{11}V_{1}V_{2}$, $F_{5}S_{14}S_{2}V_{2}V_{2}$, $F_{5}S_{2}S_{3}V_{2}V_{2}$, $F_{5}S_{2}S_{2}V_{2}V_{2}$, $F_{7}S_{3}V_{12}V_{1}V_{2}$, $F_{7}S_{3}V_{1}V_{2}V_{2}$, $F_{7}S_{2}S_{3}V_{1}V_{2}$, $F_{17}S_{1}S_{3}V_{12}V_{2}$, $F_{17}S_{1}S_{1}V_{12}V_{2}$, $F_{7}S_{14}V_{1}V_{2}V_{2}$, $F_{7}S_{14}S_{1}V_{1}V_{2}$, $F_{5}S_{1}S_{2}V_{11}V_{2}$, $F_{7}S_{1}S_{3}V_{12}V_{1}$, $F_{16}S_{15}S_{1}V_{11}V_{12}$, $F_{16}S_{14}S_{14}S_{15}S_{1}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{4}$} {{$F_{1}S_{7}S_{9}S_{3}S_{4}$, $F_{1}S_{7}S_{14}S_{2}S_{3}$, $F_{3}S_{7}S_{4}V_{11}V_{2}$, $F_{3}S_{7}S_{2}V_{11}V_{2}$, $F_{3}S_{4}V_{11}V_{11}V_{2}$, $F_{3}S_{2}V_{11}V_{11}V_{2}$, $F_{11}S_{7}S_{4}S_{4}V_{11}$, $F_{2}S_{7}S_{2}S_{2}V_{11}$, $F_{11}S_{7}S_{9}S_{4}S_{4}$, $F_{2}S_{7}S_{14}S_{2}S_{2}$, $F_{1}S_{7}S_{3}S_{4}S_{4}$, $F_{1}S_{7}S_{2}S_{2}S_{3}$, $F_{3}S_{7}S_{4}V_{2}V_{2}$, $F_{3}S_{7}S_{2}V_{2}V_{2}$, $F_{3}S_{4}V_{11}V_{2}V_{2}$, $F_{3}S_{2}V_{11}V_{2}V_{2}$, $F_{8}S_{7}S_{4}V_{11}V_{1}$, $F_{8}S_{7}S_{2}V_{11}V_{1}$, $F_{8}S_{4}V_{11}V_{1}V_{2}$, $F_{8}S_{2}V_{11}V_{1}V_{2}$, $F_{9}S_{7}S_{4}S_{4}V_{11}$, $F_{5}S_{7}S_{2}S_{2}V_{11}$, $F_{9}S_{7}S_{4}S_{4}V_{2}$, $F_{5}S_{7}S_{2}S_{2}V_{2}$, $F_{9}S_{7}S_{4}S_{4}S_{4}$, $F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{11}S_{4}V_{11}V_{2}V_{2}$, $F_{2}S_{2}V_{11}V_{2}V_{2}$, $F_{11}S_{9}S_{4}V_{2}V_{2}$, $F_{2}S_{14}S_{2}V_{2}V_{2}$, $F_{8}S_{7}S_{9}V_{1}V_{2}$, $F_{8}S_{7}S_{14}V_{1}V_{2}$, $F_{8}S_{9}V_{1}V_{2}V_{2}$, $F_{8}S_{14}V_{1}V_{2}V_{2}$, $F_{9}S_{4}V_{11}V_{11}V_{2}$, $F_{5}S_{2}V_{11}V_{11}V_{2}$, $F_{9}S_{4}V_{11}V_{2}V_{2}$, $F_{5}S_{2}V_{11}V_{2}V_{2}$, $F_{9}S_{4}S_{4}V_{11}V_{2}$, $F_{5}S_{2}S_{2}V_{11}V_{2}$, $F_{7}S_{7}S_{9}V_{2}V_{2}$, $F_{7}S_{7}S_{14}V_{2}V_{2}$, $F_{7}S_{7}S_{4}V_{2}V_{2}$, $F_{7}S_{7}S_{2}V_{2}V_{2}$, $F_{9}S_{7}S_{9}S_{9}V_{2}$, $F_{5}S_{7}S_{14}S_{14}V_{2}$, $F_{9}S_{7}S_{9}S_{9}S_{4}$, $F_{5}S_{7}S_{14}S_{14}S_{2}$, $F_{9}S_{9}V_{11}V_{11}V_{2}$, $F_{5}S_{14}V_{11}V_{11}V_{2}$, $F_{9}S_{9}S_{4}V_{11}V_{11}$, $F_{5}S_{14}S_{2}V_{11}V_{11}$, $F_{8}S_{7}S_{4}V_{11}V_{11}$, $F_{8}S_{7}S_{2}V_{11}V_{11}$, $F_{1}S_{7}S_{9}V_{1}V_{2}$, $F_{1}S_{7}S_{14}V_{1}V_{2}$, $F_{3}S_{7}S_{4}V_{11}V_{1}$, $F_{3}S_{7}S_{2}V_{11}V_{1}$, $F_{3}S_{4}V_{11}V_{11}V_{1}$, $F_{3}S_{2}V_{11}V_{11}V_{1}$, $F_{11}S_{7}V_{11}V_{1}V_{1}$, $F_{2}S_{7}V_{11}V_{1}V_{1}$, $F_{11}S_{7}S_{9}V_{1}V_{1}$, $F_{2}S_{7}S_{14}V_{1}V_{1}$, $F_{1}S_{7}S_{4}V_{2}V_{2}$, $F_{1}S_{7}S_{2}V_{2}V_{2}$, $F_{8}S_{7}S_{4}V_{11}V_{2}$, $F_{8}S_{7}S_{2}V_{11}V_{2}$, $F_{8}S_{4}V_{11}V_{2}V_{2}$, $F_{8}S_{2}V_{11}V_{2}V_{2}$, $F_{9}S_{7}V_{11}V_{2}V_{2}$, $F_{5}S_{7}V_{11}V_{2}V_{2}$, $F_{9}S_{7}V_{2}V_{2}V_{2}$, $F_{5}S_{7}V_{2}V_{2}V_{2}$, $F_{9}S_{7}S_{4}V_{2}V_{2}$, $F_{5}S_{7}S_{2}V_{2}V_{2}$, $F_{3}S_{7}S_{3}S_{4}S_{4}$, $F_{3}S_{7}S_{2}S_{2}S_{3}$, $F_{3}S_{3}S_{4}S_{4}V_{11}$, $F_{3}S_{2}S_{2}S_{3}V_{11}$, $F_{11}S_{3}V_{11}V_{1}V_{2}$, $F_{2}S_{3}V_{11}V_{1}V_{2}$, $F_{11}S_{9}S_{3}V_{1}V_{2}$, $F_{2}S_{14}S_{3}V_{1}V_{2}$, $F_{8}S_{7}S_{9}S_{3}S_{4}$, $F_{8}S_{7}S_{14}S_{2}S_{3}$, $F_{8}S_{9}S_{3}S_{4}V_{2}$, $F_{8}S_{14}S_{2}S_{3}V_{2}$, $F_{9}S_{3}V_{11}V_{11}V_{2}$, $F_{5}S_{3}V_{11}V_{11}V_{2}$, $F_{9}S_{3}V_{11}V_{2}V_{2}$, $F_{5}S_{3}V_{11}V_{2}V_{2}$, $F_{9}S_{3}S_{4}V_{11}V_{2}$, $F_{5}S_{2}S_{3}V_{11}V_{2}$, $F_{7}S_{7}S_{9}S_{3}S_{3}$, $F_{7}S_{7}S_{14}S_{3}S_{3}$, $F_{7}S_{7}S_{3}S_{3}S_{4}$, $F_{7}S_{7}S_{2}S_{3}S_{3}$, $F_{6}S_{7}S_{4}V_{11}V_{1}$, $F_{6}S_{7}S_{2}V_{11}V_{1}$, $F_{6}S_{3}S_{4}V_{11}V_{1}$, $F_{6}S_{2}S_{3}V_{11}V_{1}$, $F_{8}S_{7}S_{4}S_{4}V_{11}$, $F_{8}S_{7}S_{2}S_{2}V_{11}$, $F_{8}S_{7}S_{3}S_{4}S_{4}$, $F_{8}S_{7}S_{2}S_{2}S_{3}$, $F_{8}S_{7}S_{4}S_{4}V_{2}$, $F_{8}S_{7}S_{2}S_{2}V_{2}$, $F_{6}S_{7}S_{9}V_{1}V_{2}$, $F_{6}S_{7}S_{14}V_{1}V_{2}$, $F_{6}S_{9}S_{3}V_{1}V_{2}$, $F_{6}S_{14}S_{3}V_{1}V_{2}$, $F_{8}S_{4}V_{11}V_{11}V_{2}$, $F_{8}S_{2}V_{11}V_{11}V_{2}$, $F_{8}S_{3}S_{4}V_{11}V_{2}$, $F_{8}S_{2}S_{3}V_{11}V_{2}$, $F_{9}S_{7}S_{9}V_{2}V_{2}$, $F_{5}S_{7}S_{14}V_{2}V_{2}$, $F_{7}S_{7}S_{9}S_{9}V_{2}$, $F_{7}S_{7}S_{14}S_{14}V_{2}$, $F_{7}S_{7}S_{9}S_{9}S_{3}$, $F_{7}S_{7}S_{14}S_{14}S_{3}$, $F_{7}S_{7}S_{9}S_{9}V_{1}$, $F_{7}S_{7}S_{14}S_{14}V_{1}$, $F_{7}S_{9}V_{11}V_{11}V_{2}$, $F_{7}S_{14}V_{11}V_{11}V_{2}$, $F_{7}S_{9}S_{3}V_{11}V_{11}$, $F_{7}S_{14}S_{3}V_{11}V_{11}$, $F_{7}S_{9}V_{11}V_{11}V_{1}$, $F_{7}S_{14}V_{11}V_{11}V_{1}$, $F_{9}S_{7}S_{4}V_{11}V_{11}$, $F_{5}S_{7}S_{2}V_{11}V_{11}$, $F_{9}S_{7}V_{11}V_{11}V_{2}$, $F_{5}S_{7}V_{11}V_{11}V_{2}$, $F_{9}S_{7}V_{11}V_{11}V_{1}$, $F_{5}S_{7}V_{11}V_{11}V_{1}$, $F_{1}S_{7}S_{4}V_{11}V_{1}$, $F_{1}S_{7}S_{2}V_{11}V_{1}$, $F_{3}S_{7}S_{9}V_{1}V_{2}$, $F_{3}S_{7}S_{14}V_{1}V_{2}$, $F_{3}S_{9}V_{11}V_{1}V_{2}$, $F_{3}S_{14}V_{11}V_{1}V_{2}$, $F_{9}S_{7}V_{11}V_{1}V_{1}$, $F_{5}S_{7}V_{11}V_{1}V_{1}$, $F_{9}S_{7}V_{1}V_{1}V_{2}$, $F_{5}S_{7}V_{1}V_{1}V_{2}$, $F_{9}S_{7}S_{4}V_{1}V_{1}$, $F_{5}S_{7}S_{2}V_{1}V_{1}$, $F_{1}S_{7}S_{4}V_{11}V_{2}$, $F_{1}S_{7}S_{2}V_{11}V_{2}$, $F_{8}S_{7}S_{4}V_{2}V_{2}$, $F_{8}S_{7}S_{2}V_{2}V_{2}$, $F_{8}S_{4}V_{2}V_{2}V_{2}$, $F_{8}S_{2}V_{2}V_{2}V_{2}$, $F_{3}S_{7}S_{9}S_{3}S_{4}$, $F_{3}S_{7}S_{14}S_{2}S_{3}$, $F_{3}S_{9}S_{3}S_{4}V_{11}$, $F_{3}S_{14}S_{2}S_{3}V_{11}$, $F_{8}S_{3}S_{4}S_{4}V_{2}$, $F_{8}S_{2}S_{2}S_{3}V_{2}$, $F_{9}S_{3}V_{11}V_{1}V_{2}$, $F_{5}S_{3}V_{11}V_{1}V_{2}$, $F_{9}S_{3}V_{1}V_{2}V_{2}$, $F_{5}S_{3}V_{1}V_{2}V_{2}$, $F_{9}S_{3}S_{4}V_{1}V_{2}$, $F_{5}S_{2}S_{3}V_{1}V_{2}$, $F_{8}S_{7}S_{3}S_{3}S_{4}$, $F_{8}S_{7}S_{2}S_{3}S_{3}$, $F_{6}S_{7}S_{4}V_{11}V_{2}$, $F_{6}S_{7}S_{2}V_{11}V_{2}$, $F_{6}S_{3}S_{4}V_{11}V_{2}$, $F_{6}S_{2}S_{3}V_{11}V_{2}$, $F_{6}S_{7}S_{4}V_{2}V_{2}$, $F_{6}S_{7}S_{2}V_{2}V_{2}$, $F_{6}S_{3}S_{4}V_{2}V_{2}$, $F_{6}S_{2}S_{3}V_{2}V_{2}$, $F_{7}S_{7}S_{4}S_{4}V_{2}$, $F_{7}S_{7}S_{2}S_{2}V_{2}$, $F_{7}S_{7}S_{3}S_{4}S_{4}$, $F_{7}S_{7}S_{2}S_{2}S_{3}$, $F_{7}S_{7}S_{4}S_{4}V_{1}$, $F_{7}S_{7}S_{2}S_{2}V_{1}$, $F_{8}S_{3}S_{4}V_{2}V_{2}$, $F_{8}S_{2}S_{3}V_{2}V_{2}$, $F_{7}S_{4}V_{11}V_{2}V_{2}$, $F_{7}S_{2}V_{11}V_{2}V_{2}$, $F_{7}S_{3}S_{4}V_{11}V_{2}$, $F_{7}S_{2}S_{3}V_{11}V_{2}$, $F_{7}S_{4}V_{11}V_{1}V_{2}$, $F_{7}S_{2}V_{11}V_{1}V_{2}$, $F_{9}S_{7}V_{1}V_{2}V_{2}$, $F_{5}S_{7}V_{1}V_{2}V_{2}$, $F_{11}S_{7}S_{4}V_{11}V_{11}$, $F_{2}S_{7}S_{2}V_{11}V_{11}$, $F_{11}S_{7}V_{11}V_{11}V_{1}$, $F_{2}S_{7}V_{11}V_{11}V_{1}$, $F_{11}S_{9}V_{11}V_{1}V_{2}$, $F_{2}S_{14}V_{11}V_{1}V_{2}$, $F_{11}S_{9}S_{9}V_{1}V_{2}$, $F_{2}S_{14}S_{14}V_{1}V_{2}$, $F_{9}S_{4}V_{11}V_{11}V_{1}$, $F_{5}S_{2}V_{11}V_{11}V_{1}$, $F_{9}S_{4}V_{11}V_{1}V_{2}$, $F_{5}S_{2}V_{11}V_{1}V_{2}$, $F_{9}S_{4}S_{4}V_{11}V_{1}$, $F_{5}S_{2}S_{2}V_{11}V_{1}$, $F_{7}S_{7}S_{9}V_{1}V_{1}$, $F_{7}S_{7}S_{14}V_{1}V_{1}$, $F_{7}S_{7}S_{4}V_{1}V_{1}$, $F_{7}S_{7}S_{2}V_{1}V_{1}$, $F_{9}S_{4}V_{2}V_{2}V_{2}$, $F_{5}S_{2}V_{2}V_{2}V_{2}$, $F_{9}S_{4}S_{4}V_{2}V_{2}$, $F_{5}S_{2}S_{2}V_{2}V_{2}$, $F_{11}S_{9}S_{3}S_{4}V_{11}$, $F_{2}S_{14}S_{2}S_{3}V_{11}$, $F_{11}S_{9}S_{9}S_{3}S_{4}$, $F_{2}S_{14}S_{14}S_{2}S_{3}$, $F_{9}S_{3}S_{4}S_{4}V_{11}$, $F_{5}S_{2}S_{2}S_{3}V_{11}$, $F_{9}S_{3}S_{4}S_{4}V_{2}$, $F_{5}S_{2}S_{2}S_{3}V_{2}$, $F_{9}S_{3}S_{4}S_{4}S_{4}$, $F_{5}S_{2}S_{2}S_{2}S_{3}$, $F_{7}S_{9}S_{3}V_{1}V_{2}$, $F_{7}S_{14}S_{3}V_{1}V_{2}$, $F_{7}S_{3}S_{4}V_{1}V_{2}$, $F_{7}S_{2}S_{3}V_{1}V_{2}$, $F_{9}S_{9}S_{3}S_{4}V_{2}$, $F_{5}S_{14}S_{2}S_{3}V_{2}$, $F_{9}S_{9}S_{3}S_{4}S_{4}$, $F_{5}S_{14}S_{2}S_{2}S_{3}$, $F_{6}S_{7}S_{9}S_{3}S_{4}$, $F_{6}S_{7}S_{14}S_{2}S_{3}$, $F_{6}S_{9}S_{3}S_{3}S_{4}$, $F_{6}S_{14}S_{2}S_{3}S_{3}$, $F_{9}S_{7}S_{9}S_{4}S_{4}$, $F_{5}S_{7}S_{14}S_{2}S_{2}$, $F_{6}S_{7}S_{3}S_{4}S_{4}$, $F_{6}S_{7}S_{2}S_{2}S_{3}$, $F_{6}S_{3}S_{3}S_{4}S_{4}$, $F_{6}S_{2}S_{2}S_{3}S_{3}$, $F_{7}S_{3}S_{4}V_{11}V_{1}$, $F_{7}S_{2}S_{3}V_{11}V_{1}$, $F_{7}S_{4}V_{11}V_{1}V_{1}$, $F_{7}S_{2}V_{11}V_{1}V_{1}$, $F_{9}S_{7}S_{4}S_{4}V_{1}$, $F_{5}S_{7}S_{2}S_{2}V_{1}$, $F_{9}S_{9}S_{4}V_{2}V_{2}$, $F_{5}S_{14}S_{2}V_{2}V_{2}$, $F_{7}S_{9}V_{1}V_{2}V_{2}$, $F_{7}S_{14}V_{1}V_{2}V_{2}$, $F_{7}S_{9}V_{1}V_{1}V_{2}$, $F_{7}S_{14}V_{1}V_{1}V_{2}$, $F_{11}S_{7}S_{9}S_{9}S_{4}$, $F_{2}S_{7}S_{14}S_{14}S_{2}$, $F_{11}S_{7}S_{9}S_{9}V_{1}$, $F_{2}S_{7}S_{14}S_{14}V_{1}$, $F_{11}S_{9}S_{4}V_{11}V_{11}$, $F_{2}S_{14}S_{2}V_{11}V_{11}$, $F_{11}S_{9}V_{11}V_{11}V_{1}$, $F_{2}S_{14}V_{11}V_{11}V_{1}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{5}$} {{$F_{1}S_{7}S_{14}S_{2}S_{3}$, $F_{3}S_{7}S_{2}V_{11}V_{2}$, $F_{3}S_{2}V_{11}V_{11}V_{2}$, $F_{2}S_{7}S_{2}S_{2}V_{11}$, $F_{2}S_{7}S_{14}S_{2}S_{2}$, $F_{1}S_{7}S_{3}V_{1}V_{2}$, $F_{3}S_{7}S_{2}V_{2}V_{2}$, $F_{3}S_{2}V_{11}V_{2}V_{2}$, $F_{5}S_{7}S_{2}V_{11}V_{2}$, $F_{5}S_{2}S_{2}V_{11}V_{2}$, $F_{7}S_{7}V_{11}V_{2}V_{2}$, $F_{7}S_{7}S_{2}V_{2}V_{2}$, $F_{7}S_{7}V_{1}V_{2}V_{2}$, $F_{3}S_{7}S_{3}V_{1}V_{2}$, $F_{3}S_{3}V_{11}V_{1}V_{2}$, $F_{2}S_{2}S_{2}S_{3}V_{11}$, $F_{2}S_{14}S_{2}S_{2}S_{3}$, $F_{5}S_{7}S_{14}S_{2}S_{3}$, $F_{5}S_{14}S_{2}S_{2}S_{3}$, $F_{7}S_{3}V_{11}V_{11}V_{2}$, $F_{7}S_{2}S_{3}V_{11}V_{2}$, $F_{7}S_{3}V_{11}V_{1}V_{2}$, $F_{17}S_{7}S_{14}S_{3}S_{3}$, $F_{17}S_{7}S_{3}S_{3}V_{1}$, $F_{6}S_{7}S_{1}V_{11}V_{1}$, $F_{6}S_{1}S_{3}V_{11}V_{1}$, $F_{8}S_{7}V_{11}V_{1}V_{1}$, $F_{8}S_{7}S_{3}V_{1}V_{1}$, $F_{8}S_{7}V_{1}V_{1}V_{2}$, $F_{6}S_{7}S_{14}S_{1}S_{2}$, $F_{6}S_{14}S_{1}S_{2}S_{3}$, $F_{8}S_{2}V_{11}V_{11}V_{1}$, $F_{8}S_{2}S_{3}V_{11}V_{1}$, $F_{8}S_{2}V_{11}V_{1}V_{2}$, $F_{5}S_{7}S_{14}S_{2}S_{2}$, $F_{5}S_{7}S_{2}S_{2}V_{2}$, $F_{5}S_{7}S_{14}S_{14}S_{2}$, $F_{5}S_{7}S_{14}S_{14}S_{3}$, $F_{5}S_{14}S_{2}V_{11}V_{11}$, $F_{5}S_{14}S_{3}V_{11}V_{11}$, $F_{8}S_{7}V_{11}V_{11}V_{1}$, $F_{8}S_{7}V_{11}V_{11}V_{2}$, $F_{8}S_{7}S_{2}V_{11}V_{11}$, $F_{1}S_{7}S_{14}S_{1}S_{2}$, $F_{3}S_{7}S_{1}V_{11}V_{1}$, $F_{3}S_{1}V_{11}V_{11}V_{1}$, $F_{2}S_{7}S_{1}S_{1}V_{11}$, $F_{2}S_{7}S_{14}S_{1}S_{1}$, $F_{1}S_{7}S_{2}V_{2}V_{2}$, $F_{6}S_{7}S_{2}V_{11}V_{2}$, $F_{6}S_{2}S_{3}V_{11}V_{2}$, $F_{8}S_{7}V_{11}V_{2}V_{2}$, $F_{8}S_{7}S_{3}V_{2}V_{2}$, $F_{8}S_{7}V_{2}V_{2}V_{2}$, $F_{2}S_{1}S_{3}S_{3}V_{11}$, $F_{2}S_{14}S_{1}S_{3}S_{3}$, $F_{6}S_{7}S_{14}S_{2}S_{3}$, $F_{6}S_{14}S_{2}S_{3}S_{3}$, $F_{8}S_{3}V_{11}V_{11}V_{2}$, $F_{8}S_{3}S_{3}V_{11}V_{2}$, $F_{8}S_{3}V_{11}V_{2}V_{2}$, $F_{5}S_{7}S_{14}S_{3}S_{3}$, $F_{5}S_{7}S_{3}S_{3}V_{2}$, $F_{17}S_{7}S_{14}S_{14}S_{3}$, $F_{17}S_{7}S_{14}S_{14}S_{1}$, $F_{17}S_{14}S_{3}V_{11}V_{11}$, $F_{17}S_{14}S_{1}V_{11}V_{11}$, $F_{7}S_{7}V_{11}V_{11}V_{2}$, $F_{7}S_{7}S_{1}V_{11}V_{11}$, $F_{1}S_{7}S_{1}V_{11}V_{1}$, $F_{3}S_{7}S_{14}S_{1}S_{2}$, $F_{3}S_{14}S_{1}S_{2}V_{11}$, $F_{5}S_{7}S_{1}V_{11}V_{1}$, $F_{5}S_{1}S_{2}V_{11}V_{1}$, $F_{7}S_{7}S_{1}S_{1}V_{11}$, $F_{7}S_{7}S_{1}S_{1}S_{2}$, $F_{7}S_{7}S_{1}S_{1}V_{1}$, $F_{1}S_{7}S_{2}V_{11}V_{2}$, $F_{3}S_{7}S_{14}S_{2}S_{3}$, $F_{3}S_{14}S_{2}S_{3}V_{11}$, $F_{8}S_{7}S_{2}S_{2}V_{11}$, $F_{8}S_{7}S_{2}S_{2}S_{3}$, $F_{8}S_{7}S_{2}S_{2}V_{2}$, $F_{5}S_{7}S_{3}V_{1}V_{2}$, $F_{5}S_{2}S_{3}V_{1}V_{2}$, $F_{6}S_{7}S_{2}V_{2}V_{2}$, $F_{6}S_{2}S_{3}V_{2}V_{2}$, $F_{5}S_{7}S_{2}V_{2}V_{2}$, $F_{5}S_{7}S_{3}V_{2}V_{2}$, $F_{7}S_{1}S_{3}S_{3}V_{11}$, $F_{7}S_{1}S_{2}S_{3}S_{3}$, $F_{7}S_{1}S_{3}S_{3}V_{1}$, $F_{6}S_{7}S_{3}V_{1}V_{2}$, $F_{6}S_{3}S_{3}V_{1}V_{2}$, $F_{8}S_{2}S_{2}S_{3}V_{11}$, $F_{8}S_{2}S_{2}S_{3}S_{3}$, $F_{8}S_{2}S_{2}S_{3}V_{2}$, $F_{5}S_{2}S_{3}V_{11}V_{2}$, $F_{5}S_{3}S_{3}V_{11}V_{2}$, $F_{8}S_{7}S_{3}S_{3}V_{1}$, $F_{8}S_{7}S_{3}S_{3}V_{2}$, $F_{8}S_{7}S_{2}S_{3}S_{3}$, $F_{17}S_{7}S_{3}V_{1}V_{1}$, $F_{17}S_{7}S_{1}V_{1}V_{1}$, $F_{17}S_{2}S_{3}V_{11}V_{1}$, $F_{17}S_{1}S_{2}V_{11}V_{1}$, $F_{7}S_{7}S_{2}S_{2}V_{2}$, $F_{7}S_{7}S_{1}S_{2}S_{2}$, $F_{2}S_{7}S_{2}V_{11}V_{11}$, $F_{2}S_{7}S_{1}V_{11}V_{11}$, $F_{2}S_{14}S_{1}S_{2}V_{11}$, $F_{2}S_{14}S_{14}S_{1}S_{2}$, $F_{5}S_{7}S_{14}S_{1}S_{2}$, $F_{5}S_{14}S_{1}S_{2}S_{2}$, $F_{7}S_{1}V_{11}V_{11}V_{1}$, $F_{7}S_{1}S_{2}V_{11}V_{1}$, $F_{7}S_{1}V_{11}V_{1}V_{1}$, $F_{17}S_{7}S_{14}S_{1}S_{1}$, $F_{17}S_{7}S_{1}S_{1}V_{1}$, $F_{2}S_{14}S_{2}S_{3}V_{11}$, $F_{2}S_{14}S_{14}S_{2}S_{3}$, $F_{8}S_{2}V_{11}V_{11}V_{2}$, $F_{8}S_{2}S_{3}V_{11}V_{2}$, $F_{8}S_{2}V_{11}V_{2}V_{2}$, $F_{5}S_{2}S_{2}V_{2}V_{2}$, $F_{7}S_{2}S_{3}V_{1}V_{2}$, $F_{7}S_{3}V_{1}V_{1}V_{2}$, $F_{8}S_{2}S_{3}V_{2}V_{2}$, $F_{8}S_{2}V_{2}V_{2}V_{2}$, $F_{8}S_{7}V_{1}V_{2}V_{2}$, $F_{8}S_{7}S_{2}V_{2}V_{2}$, $F_{17}S_{14}S_{1}S_{3}S_{3}$, $F_{17}S_{1}S_{3}S_{3}V_{1}$, $F_{8}S_{3}V_{11}V_{1}V_{2}$, $F_{8}S_{3}S_{3}V_{1}V_{2}$, $F_{8}S_{3}V_{1}V_{2}V_{2}$, $F_{5}S_{2}S_{2}S_{3}V_{2}$, $F_{5}S_{14}S_{2}S_{3}S_{3}$, $F_{17}S_{1}S_{3}V_{11}V_{1}$, $F_{17}S_{1}S_{1}V_{11}V_{1}$, $F_{7}S_{7}V_{1}V_{1}V_{2}$, $F_{7}S_{7}S_{1}V_{1}V_{1}$, $F_{17}S_{14}S_{1}S_{2}S_{3}$, $F_{17}S_{14}S_{1}S_{1}S_{2}$, $F_{7}S_{2}V_{11}V_{1}V_{2}$, $F_{2}S_{7}S_{14}S_{14}S_{2}$, $F_{2}S_{7}S_{14}S_{14}S_{1}$, $F_{2}S_{14}S_{2}V_{11}V_{11}$, $F_{2}S_{14}S_{1}V_{11}V_{11}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{6}$} {{$F_{1}S_{7}S_{3}V_{12}V_{1}$, $F_{3}S_{7}S_{14}V_{1}V_{2}$, $F_{3}S_{14}V_{11}V_{1}V_{2}$, $F_{2}S_{7}S_{2}V_{11}V_{1}$, $F_{2}S_{14}S_{2}V_{11}V_{1}$, $F_{10}S_{7}V_{11}V_{1}V_{1}$, $F_{10}S_{7}S_{14}V_{1}V_{1}$, $F_{10}S_{7}V_{12}V_{1}V_{1}$, $F_{1}S_{7}S_{2}S_{2}S_{3}$, $F_{3}S_{7}S_{2}V_{2}V_{2}$, $F_{3}S_{2}V_{11}V_{2}V_{2}$, $F_{8}S_{7}S_{2}V_{11}V_{1}$, $F_{8}S_{2}V_{11}V_{1}V_{2}$, $F_{5}S_{7}S_{2}S_{2}V_{11}$, $F_{5}S_{7}S_{2}S_{2}V_{2}$, $F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{1}S_{7}S_{3}V_{1}V_{2}$, $F_{2}S_{7}S_{2}V_{2}V_{2}$, $F_{2}S_{14}S_{2}V_{2}V_{2}$, $F_{8}S_{7}S_{14}V_{1}V_{2}$, $F_{8}S_{14}V_{1}V_{2}V_{2}$, $F_{7}S_{7}S_{14}V_{2}V_{2}$, $F_{7}S_{7}V_{2}V_{2}V_{2}$, $F_{7}S_{7}V_{1}V_{2}V_{2}$, $F_{3}S_{7}S_{3}V_{1}V_{2}$, $F_{3}S_{3}V_{11}V_{1}V_{2}$, $F_{2}S_{7}S_{2}S_{2}S_{3}$, $F_{2}S_{14}S_{2}S_{2}S_{3}$, $F_{10}S_{3}V_{11}V_{1}V_{2}$, $F_{10}S_{14}S_{3}V_{1}V_{2}$, $F_{10}S_{3}V_{12}V_{1}V_{2}$, $F_{8}S_{7}S_{3}V_{12}V_{1}$, $F_{8}S_{3}V_{12}V_{1}V_{2}$, $F_{5}S_{14}S_{2}S_{3}V_{11}$, $F_{5}S_{14}S_{2}S_{3}V_{2}$, $F_{5}S_{14}S_{2}S_{2}S_{3}$, $F_{7}S_{14}S_{3}V_{11}V_{2}$, $F_{7}S_{3}V_{11}V_{2}V_{2}$, $F_{7}S_{3}V_{11}V_{1}V_{2}$, $F_{17}S_{7}S_{3}S_{3}V_{12}$, $F_{17}S_{7}S_{2}S_{3}S_{3}$, $F_{17}S_{7}S_{3}S_{3}V_{1}$, $F_{6}S_{7}S_{1}V_{11}V_{1}$, $F_{6}S_{1}S_{3}V_{11}V_{1}$, $F_{8}S_{7}V_{11}V_{1}V_{1}$, $F_{8}S_{7}S_{3}V_{1}V_{1}$, $F_{8}S_{7}V_{1}V_{1}V_{2}$, $F_{6}S_{7}S_{14}S_{1}S_{2}$, $F_{6}S_{14}S_{1}S_{2}S_{3}$, $F_{5}S_{7}S_{14}S_{2}S_{2}$, $F_{5}S_{7}S_{2}S_{2}S_{3}$, $F_{6}S_{7}S_{1}V_{12}V_{2}$, $F_{6}S_{1}S_{3}V_{12}V_{2}$, $F_{8}S_{14}V_{11}V_{1}V_{2}$, $F_{8}S_{14}S_{3}V_{1}V_{2}$, $F_{5}S_{14}S_{2}V_{11}V_{2}$, $F_{5}S_{2}S_{3}V_{11}V_{2}$, $F_{5}S_{2}S_{2}V_{11}V_{2}$, $F_{7}S_{7}V_{12}V_{2}V_{2}$, $F_{7}S_{7}S_{2}V_{2}V_{2}$, $F_{7}S_{7}V_{12}V_{12}V_{2}$, $F_{7}S_{7}S_{3}V_{12}V_{12}$, $F_{7}S_{7}V_{12}V_{12}V_{1}$, $F_{7}S_{14}V_{11}V_{12}V_{2}$, $F_{7}S_{14}S_{3}V_{11}V_{12}$, $F_{7}S_{14}V_{11}V_{12}V_{1}$, $F_{5}S_{7}S_{14}S_{14}S_{2}$, $F_{5}S_{7}S_{14}S_{14}V_{2}$, $F_{5}S_{7}S_{14}S_{14}V_{1}$, $F_{8}S_{7}V_{11}V_{11}V_{1}$, $F_{8}S_{7}S_{2}V_{11}V_{11}$, $F_{1}S_{7}S_{1}V_{12}V_{2}$, $F_{3}S_{7}S_{14}S_{1}S_{2}$, $F_{3}S_{14}S_{1}S_{2}V_{11}$, $F_{2}S_{7}S_{1}V_{11}V_{1}$, $F_{2}S_{14}S_{1}V_{11}V_{1}$, $F_{10}S_{7}S_{1}S_{1}V_{11}$, $F_{10}S_{7}S_{14}S_{1}S_{1}$, $F_{10}S_{7}S_{1}S_{1}V_{12}$, $F_{1}S_{7}S_{2}V_{2}V_{2}$, $F_{3}S_{7}S_{2}S_{2}S_{3}$, $F_{3}S_{2}S_{2}S_{3}V_{11}$, $F_{6}S_{7}S_{2}V_{11}V_{1}$, $F_{6}S_{2}S_{3}V_{11}V_{1}$, $F_{8}S_{7}S_{2}S_{2}V_{11}$, $F_{8}S_{7}S_{2}S_{2}S_{3}$, $F_{8}S_{7}S_{2}S_{2}V_{2}$, $F_{2}S_{7}S_{3}V_{1}V_{2}$, $F_{2}S_{14}S_{3}V_{1}V_{2}$, $F_{6}S_{7}S_{14}V_{1}V_{2}$, $F_{6}S_{14}S_{3}V_{1}V_{2}$, $F_{5}S_{7}S_{14}V_{2}V_{2}$, $F_{5}S_{7}S_{3}V_{2}V_{2}$, $F_{5}S_{7}S_{2}V_{2}V_{2}$, $F_{10}S_{1}S_{3}S_{3}V_{11}$, $F_{10}S_{14}S_{1}S_{3}S_{3}$, $F_{10}S_{1}S_{3}S_{3}V_{12}$, $F_{6}S_{7}S_{3}V_{12}V_{1}$, $F_{6}S_{3}S_{3}V_{12}V_{1}$, $F_{8}S_{14}S_{2}S_{3}V_{11}$, $F_{8}S_{14}S_{2}S_{3}S_{3}$, $F_{8}S_{14}S_{2}S_{3}V_{2}$, $F_{5}S_{14}S_{3}V_{11}V_{2}$, $F_{5}S_{3}S_{3}V_{11}V_{2}$, $F_{7}S_{7}S_{3}S_{3}V_{12}$, $F_{7}S_{7}S_{3}S_{3}V_{2}$, $F_{7}S_{7}S_{2}S_{3}S_{3}$, $F_{17}S_{7}S_{3}V_{12}V_{12}$, $F_{17}S_{7}S_{1}V_{12}V_{12}$, $F_{17}S_{14}S_{3}V_{11}V_{12}$, $F_{17}S_{14}S_{1}V_{11}V_{12}$, $F_{7}S_{7}S_{14}S_{14}V_{2}$, $F_{7}S_{7}S_{14}S_{14}S_{1}$, $F_{5}S_{7}S_{2}V_{11}V_{11}$, $F_{5}S_{7}S_{1}V_{11}V_{11}$, $F_{1}S_{7}S_{14}S_{1}S_{2}$, $F_{3}S_{7}S_{1}V_{12}V_{2}$, $F_{3}S_{1}V_{11}V_{12}V_{2}$, $F_{8}S_{7}S_{1}V_{11}V_{1}$, $F_{8}S_{1}V_{11}V_{1}V_{2}$, $F_{5}S_{7}S_{1}S_{1}V_{11}$, $F_{5}S_{7}S_{1}S_{1}V_{2}$, $F_{5}S_{7}S_{1}S_{1}S_{2}$, $F_{1}S_{7}S_{14}V_{1}V_{2}$, $F_{3}S_{7}S_{3}V_{12}V_{1}$, $F_{3}S_{3}V_{11}V_{12}V_{1}$, $F_{8}S_{7}S_{3}V_{1}V_{2}$, $F_{8}S_{3}V_{1}V_{2}V_{2}$, $F_{6}S_{7}S_{2}V_{2}V_{2}$, $F_{6}S_{2}S_{3}V_{2}V_{2}$, $F_{7}S_{7}S_{3}V_{2}V_{2}$, $F_{5}S_{1}S_{3}S_{3}V_{11}$, $F_{5}S_{1}S_{3}S_{3}V_{2}$, $F_{5}S_{1}S_{2}S_{3}S_{3}$, $F_{6}S_{7}S_{2}S_{2}S_{3}$, $F_{6}S_{2}S_{2}S_{3}S_{3}$, $F_{8}S_{3}V_{11}V_{1}V_{2}$, $F_{8}S_{3}S_{3}V_{1}V_{2}$, $F_{7}S_{3}S_{3}V_{11}V_{2}$, $F_{5}S_{7}S_{2}S_{3}S_{3}$, $F_{5}S_{7}S_{3}S_{3}V_{2}$, $F_{5}S_{7}S_{3}S_{3}V_{1}$, $F_{17}S_{7}S_{2}S_{2}S_{3}$, $F_{17}S_{7}S_{1}S_{2}S_{2}$, $F_{17}S_{2}S_{3}V_{11}V_{2}$, $F_{17}S_{1}S_{2}V_{11}V_{2}$, $F_{7}S_{7}S_{1}V_{2}V_{2}$, $F_{10}S_{7}V_{11}V_{11}V_{1}$, $F_{10}S_{7}S_{1}V_{11}V_{11}$, $F_{1}S_{7}S_{1}V_{11}V_{1}$, $F_{2}S_{7}S_{1}V_{12}V_{2}$, $F_{2}S_{14}S_{1}V_{12}V_{2}$, $F_{8}S_{7}S_{14}S_{1}S_{2}$, $F_{8}S_{14}S_{1}S_{2}V_{2}$, $F_{7}S_{7}S_{14}S_{1}S_{1}$, $F_{7}S_{7}S_{1}S_{1}V_{2}$, $F_{7}S_{7}S_{1}S_{1}V_{1}$, $F_{1}S_{7}S_{2}V_{11}V_{1}$, $F_{2}S_{7}S_{3}V_{12}V_{1}$, $F_{2}S_{14}S_{3}V_{12}V_{1}$, $F_{5}S_{7}S_{14}V_{1}V_{1}$, $F_{5}S_{7}S_{3}V_{1}V_{1}$, $F_{5}S_{7}S_{2}V_{1}V_{1}$, $F_{8}S_{2}S_{2}S_{3}V_{2}$, $F_{7}S_{7}S_{2}S_{2}V_{2}$, $F_{7}S_{7}S_{2}S_{2}S_{3}$, $F_{7}S_{7}S_{2}S_{2}V_{1}$, $F_{7}S_{14}S_{1}S_{3}S_{3}$, $F_{7}S_{1}S_{3}S_{3}V_{2}$, $F_{7}S_{1}S_{3}S_{3}V_{1}$, $F_{6}S_{7}S_{3}V_{1}V_{2}$, $F_{6}S_{3}S_{3}V_{1}V_{2}$, $F_{5}S_{14}S_{3}V_{1}V_{2}$, $F_{5}S_{3}S_{3}V_{1}V_{2}$, $F_{5}S_{2}S_{3}V_{1}V_{2}$, $F_{7}S_{14}S_{2}S_{3}V_{2}$, $F_{7}S_{14}S_{2}S_{3}S_{3}$, $F_{7}S_{14}S_{2}S_{3}V_{1}$, $F_{8}S_{7}S_{3}S_{3}V_{1}$, $F_{8}S_{7}S_{2}S_{3}S_{3}$, $F_{17}S_{7}S_{3}V_{1}V_{1}$, $F_{17}S_{7}S_{1}V_{1}V_{1}$, $F_{17}S_{14}S_{3}V_{1}V_{2}$, $F_{17}S_{14}S_{1}V_{1}V_{2}$, $F_{5}S_{7}S_{1}V_{2}V_{2}$, $F_{10}S_{7}S_{14}S_{14}V_{1}$, $F_{10}S_{7}S_{14}S_{14}S_{1}$, $F_{3}S_{7}S_{1}V_{11}V_{1}$, $F_{3}S_{1}V_{11}V_{11}V_{1}$, $F_{2}S_{7}S_{14}S_{1}S_{2}$, $F_{2}S_{14}S_{14}S_{1}S_{2}$, $F_{10}S_{1}V_{11}V_{12}V_{2}$, $F_{10}S_{14}S_{1}V_{12}V_{2}$, $F_{10}S_{1}V_{12}V_{12}V_{2}$, $F_{8}S_{7}S_{1}V_{12}V_{2}$, $F_{8}S_{1}V_{12}V_{2}V_{2}$, $F_{5}S_{14}S_{1}S_{2}V_{11}$, $F_{5}S_{14}S_{1}S_{2}V_{2}$, $F_{5}S_{14}S_{1}S_{2}S_{2}$, $F_{7}S_{14}S_{1}V_{11}V_{1}$, $F_{7}S_{1}V_{11}V_{1}V_{2}$, $F_{7}S_{1}V_{11}V_{1}V_{1}$, $F_{17}S_{7}S_{1}S_{1}V_{12}$, $F_{17}S_{7}S_{1}S_{1}S_{2}$, $F_{17}S_{7}S_{1}S_{1}V_{1}$, $F_{3}S_{7}S_{2}V_{11}V_{1}$, $F_{3}S_{2}V_{11}V_{11}V_{1}$, $F_{2}S_{7}S_{14}V_{1}V_{2}$, $F_{2}S_{14}S_{14}V_{1}V_{2}$, $F_{10}S_{3}V_{11}V_{12}V_{1}$, $F_{10}S_{14}S_{3}V_{12}V_{1}$, $F_{10}S_{3}V_{12}V_{12}V_{1}$, $F_{5}S_{14}S_{2}V_{11}V_{1}$, $F_{5}S_{2}S_{3}V_{11}V_{1}$, $F_{5}S_{2}S_{2}V_{11}V_{1}$, $F_{7}S_{7}V_{12}V_{1}V_{1}$, $F_{7}S_{7}V_{1}V_{1}V_{2}$, $F_{7}S_{7}S_{2}V_{1}V_{1}$, $F_{8}S_{7}S_{2}V_{2}V_{2}$, $F_{8}S_{2}V_{2}V_{2}V_{2}$, $F_{5}S_{2}S_{2}S_{3}V_{11}$, $F_{5}S_{2}S_{2}S_{3}V_{2}$, $F_{5}S_{2}S_{2}S_{2}S_{3}$, $F_{8}S_{2}V_{11}V_{2}V_{2}$, $F_{8}S_{2}S_{3}V_{2}V_{2}$, $F_{7}S_{2}V_{11}V_{1}V_{2}$, $F_{7}S_{2}S_{3}V_{11}V_{1}$, $F_{7}S_{2}V_{11}V_{1}V_{1}$, $F_{5}S_{7}S_{2}S_{2}V_{1}$, $F_{7}S_{14}S_{3}V_{1}V_{2}$, $F_{7}S_{3}V_{1}V_{2}V_{2}$, $F_{7}S_{3}V_{1}V_{1}V_{2}$, $F_{5}S_{14}S_{2}V_{2}V_{2}$, $F_{5}S_{2}S_{3}V_{2}V_{2}$, $F_{5}S_{2}S_{2}V_{2}V_{2}$, $F_{7}S_{14}V_{1}V_{2}V_{2}$, $F_{7}S_{14}V_{1}V_{1}V_{2}$, $F_{8}S_{7}V_{1}V_{2}V_{2}$, $F_{17}S_{1}S_{3}S_{3}V_{12}$, $F_{17}S_{1}S_{2}S_{3}S_{3}$, $F_{17}S_{1}S_{3}S_{3}V_{1}$, $F_{5}S_{2}S_{2}S_{3}S_{3}$, $F_{7}S_{3}V_{12}V_{1}V_{2}$, $F_{7}S_{2}S_{3}V_{1}V_{2}$, $F_{7}S_{3}S_{3}V_{12}V_{1}$, $F_{7}S_{3}V_{12}V_{1}V_{1}$, $F_{5}S_{14}S_{2}S_{3}V_{1}$, $F_{8}S_{2}S_{3}V_{11}V_{2}$, $F_{17}S_{1}S_{3}V_{11}V_{1}$, $F_{17}S_{1}S_{1}V_{11}V_{1}$, $F_{7}S_{7}S_{1}V_{1}V_{1}$, $F_{17}S_{14}S_{1}S_{2}S_{3}$, $F_{17}S_{14}S_{1}S_{1}S_{2}$, $F_{5}S_{7}S_{1}S_{2}S_{2}$, $F_{17}S_{1}S_{3}V_{12}V_{2}$, $F_{17}S_{1}S_{1}V_{12}V_{2}$, $F_{7}S_{14}S_{1}V_{1}V_{2}$, $F_{5}S_{1}S_{2}V_{11}V_{2}$, $F_{10}S_{7}V_{12}V_{12}V_{1}$, $F_{10}S_{7}S_{1}V_{12}V_{12}$, $F_{10}S_{14}V_{11}V_{12}V_{1}$, $F_{10}S_{14}S_{1}V_{11}V_{12}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{7}$} {{$F_{1}S_{7}S_{15}S_{1}S_{3}$, $F_{2}S_{7}S_{14}S_{1}S_{2}$, $F_{2}S_{14}S_{14}S_{1}S_{2}$, $F_{16}S_{7}S_{14}S_{1}S_{1}$, $F_{16}S_{7}S_{15}S_{1}S_{1}$, $F_{1}S_{7}S_{2}S_{2}S_{3}$, $F_{2}S_{7}S_{2}S_{2}S_{3}$, $F_{2}S_{14}S_{2}S_{2}S_{3}$, $F_{6}S_{7}S_{14}S_{1}S_{2}$, $F_{6}S_{14}S_{1}S_{2}S_{3}$, $F_{5}S_{7}S_{14}S_{2}S_{2}$, $F_{5}S_{7}S_{2}S_{2}S_{3}$, $F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{16}S_{14}S_{1}S_{3}S_{3}$, $F_{16}S_{15}S_{1}S_{3}S_{3}$, $F_{6}S_{7}S_{15}S_{1}S_{3}$, $F_{6}S_{15}S_{1}S_{3}S_{3}$, $F_{5}S_{14}S_{14}S_{2}S_{3}$, $F_{5}S_{14}S_{2}S_{3}S_{3}$, $F_{5}S_{14}S_{2}S_{2}S_{3}$, $F_{17}S_{7}S_{15}S_{3}S_{3}$, $F_{17}S_{7}S_{2}S_{3}S_{3}$, $F_{17}S_{7}S_{15}S_{15}S_{3}$, $F_{17}S_{7}S_{15}S_{15}S_{1}$, $F_{17}S_{14}S_{14}S_{15}S_{3}$, $F_{17}S_{14}S_{14}S_{15}S_{1}$, $F_{5}S_{7}S_{14}S_{14}S_{2}$, $F_{5}S_{7}S_{14}S_{14}S_{1}$, $F_{1}S_{7}S_{14}S_{1}S_{2}$, $F_{2}S_{7}S_{15}S_{1}S_{3}$, $F_{2}S_{14}S_{15}S_{1}S_{3}$, $F_{5}S_{7}S_{14}S_{1}S_{1}$, $F_{5}S_{7}S_{1}S_{1}S_{3}$, $F_{5}S_{7}S_{1}S_{1}S_{2}$, $F_{6}S_{7}S_{2}S_{2}S_{3}$, $F_{6}S_{2}S_{2}S_{3}S_{3}$, $F_{17}S_{7}S_{2}S_{2}S_{3}$, $F_{17}S_{7}S_{1}S_{2}S_{2}$, $F_{5}S_{14}S_{1}S_{3}S_{3}$, $F_{5}S_{1}S_{3}S_{3}S_{3}$, $F_{5}S_{1}S_{2}S_{3}S_{3}$, $F_{17}S_{14}S_{2}S_{3}S_{3}$, $F_{17}S_{14}S_{1}S_{2}S_{3}$, $F_{5}S_{7}S_{2}S_{3}S_{3}$, $F_{5}S_{7}S_{1}S_{3}S_{3}$, $F_{16}S_{7}S_{14}S_{14}S_{1}$, $F_{16}S_{14}S_{15}S_{1}S_{3}$, $F_{16}S_{15}S_{15}S_{1}S_{3}$, $F_{5}S_{14}S_{14}S_{1}S_{2}$, $F_{5}S_{14}S_{1}S_{2}S_{3}$, $F_{5}S_{14}S_{1}S_{2}S_{2}$, $F_{17}S_{7}S_{15}S_{1}S_{1}$, $F_{17}S_{7}S_{1}S_{1}S_{2}$, $F_{5}S_{2}S_{2}S_{3}S_{3}$, $F_{5}S_{2}S_{2}S_{2}S_{3}$, $F_{17}S_{14}S_{1}S_{1}S_{2}$, $F_{5}S_{7}S_{1}S_{2}S_{2}$, $F_{17}S_{15}S_{1}S_{3}S_{3}$, $F_{17}S_{1}S_{2}S_{3}S_{3}$, $F_{17}S_{15}S_{1}S_{1}S_{3}$, $F_{16}S_{7}S_{15}S_{15}S_{1}$, $F_{16}S_{14}S_{14}S_{15}S_{1}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{8}$} {{$F_{1}S_{7}S_{4}V_{11}V_{2}$, $F_{1}S_{7}S_{2}V_{11}V_{2}$, $F_{3}S_{7}S_{7}S_{4}S_{4}$, $F_{3}S_{7}S_{7}S_{2}S_{2}$, $F_{3}S_{7}S_{4}S_{4}V_{11}$, $F_{3}S_{7}S_{2}S_{2}V_{11}$, $F_{1}S_{7}S_{4}V_{2}V_{2}$, $F_{1}S_{7}S_{2}V_{2}V_{2}$, $F_{8}S_{7}S_{7}S_{4}S_{4}$, $F_{8}S_{7}S_{7}S_{2}S_{2}$, $F_{8}S_{7}S_{4}S_{4}V_{2}$, $F_{8}S_{7}S_{2}S_{2}V_{2}$, $F_{3}S_{7}S_{4}V_{2}V_{2}$, $F_{3}S_{7}S_{2}V_{2}V_{2}$, $F_{3}S_{4}V_{11}V_{2}V_{2}$, $F_{3}S_{2}V_{11}V_{2}V_{2}$, $F_{8}S_{7}S_{4}V_{11}V_{2}$, $F_{8}S_{7}S_{2}V_{11}V_{2}$, $F_{8}S_{4}V_{11}V_{2}V_{2}$, $F_{8}S_{2}V_{11}V_{2}V_{2}$, $F_{9}S_{7}V_{11}V_{2}V_{2}$, $F_{5}S_{7}V_{11}V_{2}V_{2}$, $F_{9}S_{7}V_{2}V_{2}V_{2}$, $F_{5}S_{7}V_{2}V_{2}V_{2}$, $F_{9}S_{7}S_{4}V_{2}V_{2}$, $F_{5}S_{7}S_{2}V_{2}V_{2}$, $F_{9}S_{7}V_{11}V_{11}V_{2}$, $F_{5}S_{7}V_{11}V_{11}V_{2}$, $F_{9}S_{7}S_{4}V_{11}V_{11}$, $F_{5}S_{7}S_{2}V_{11}V_{11}$, $F_{8}S_{7}S_{7}S_{7}S_{4}$, $F_{8}S_{7}S_{7}S_{7}S_{2}$, $F_{8}S_{7}S_{4}V_{2}V_{2}$, $F_{8}S_{7}S_{2}V_{2}V_{2}$, $F_{8}S_{4}V_{2}V_{2}V_{2}$, $F_{8}S_{2}V_{2}V_{2}V_{2}$, $F_{3}S_{7}S_{7}S_{7}S_{4}$, $F_{3}S_{7}S_{7}S_{7}S_{2}$, $F_{1}S_{7}S_{7}S_{4}S_{4}$, $F_{1}S_{7}S_{7}S_{2}S_{2}$, $F_{3}S_{7}S_{4}V_{11}V_{2}$, $F_{3}S_{7}S_{2}V_{11}V_{2}$, $F_{3}S_{4}V_{11}V_{11}V_{2}$, $F_{3}S_{2}V_{11}V_{11}V_{2}$, $F_{9}S_{7}S_{4}S_{4}V_{11}$, $F_{5}S_{7}S_{2}S_{2}V_{11}$, $F_{9}S_{7}S_{4}S_{4}V_{2}$, $F_{5}S_{7}S_{2}S_{2}V_{2}$, $F_{9}S_{7}S_{4}S_{4}S_{4}$, $F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{9}S_{4}V_{11}V_{2}V_{2}$, $F_{5}S_{2}V_{11}V_{2}V_{2}$, $F_{9}S_{4}V_{2}V_{2}V_{2}$, $F_{5}S_{2}V_{2}V_{2}V_{2}$, $F_{9}S_{4}S_{4}V_{2}V_{2}$, $F_{5}S_{2}S_{2}V_{2}V_{2}$, $F_{9}S_{4}S_{4}V_{11}V_{2}$, $F_{5}S_{2}S_{2}V_{11}V_{2}$, $F_{3}S_{7}S_{4}V_{11}V_{11}$, $F_{3}S_{7}S_{2}V_{11}V_{11}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{9}$} {{$F_{1}S_{7}S_{3}V_{11}V_{2}$, $F_{3}S_{7}S_{7}V_{2}V_{2}$, $F_{3}S_{7}V_{11}V_{2}V_{2}$, $F_{1}S_{7}S_{3}V_{1}V_{2}$, $F_{8}S_{7}S_{7}V_{1}V_{1}$, $F_{8}S_{7}V_{1}V_{1}V_{2}$, $F_{1}S_{7}S_{2}S_{2}S_{3}$, $F_{3}S_{7}S_{2}V_{2}V_{2}$, $F_{3}S_{2}V_{11}V_{2}V_{2}$, $F_{8}S_{7}S_{2}V_{11}V_{1}$, $F_{8}S_{2}V_{11}V_{1}V_{2}$, $F_{5}S_{7}S_{2}S_{2}V_{11}$, $F_{5}S_{7}S_{2}S_{2}V_{2}$, $F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{5}S_{7}S_{7}S_{2}S_{2}$, $F_{5}S_{7}S_{2}V_{11}V_{2}$, $F_{5}S_{2}S_{2}V_{11}V_{2}$, $F_{7}S_{7}V_{11}V_{2}V_{2}$, $F_{7}S_{7}S_{2}V_{2}V_{2}$, $F_{7}S_{7}V_{1}V_{2}V_{2}$, $F_{8}S_{7}V_{11}V_{11}V_{2}$, $F_{8}S_{7}S_{2}V_{11}V_{11}$, $F_{6}S_{7}S_{7}S_{7}S_{2}$, $F_{6}S_{7}S_{7}S_{7}V_{1}$, $F_{6}S_{7}S_{7}S_{7}V_{2}$, $F_{1}S_{7}S_{2}V_{11}V_{1}$, $F_{3}S_{7}S_{7}V_{1}V_{1}$, $F_{3}S_{7}V_{11}V_{1}V_{1}$, $F_{1}S_{7}S_{2}V_{2}V_{2}$, $F_{8}S_{7}S_{7}V_{2}V_{2}$, $F_{8}S_{7}V_{2}V_{2}V_{2}$, $F_{3}S_{7}S_{3}V_{1}V_{2}$, $F_{3}S_{3}V_{11}V_{1}V_{2}$, $F_{8}S_{7}S_{3}V_{11}V_{2}$, $F_{8}S_{3}V_{11}V_{2}V_{2}$, $F_{5}S_{7}S_{3}S_{3}V_{11}$, $F_{5}S_{7}S_{3}S_{3}V_{2}$, $F_{5}S_{7}S_{2}S_{3}S_{3}$, $F_{6}S_{7}S_{7}S_{2}S_{2}$, $F_{6}S_{7}S_{2}S_{2}S_{3}$, $F_{6}S_{7}S_{2}V_{11}V_{2}$, $F_{6}S_{2}S_{3}V_{11}V_{2}$, $F_{8}S_{7}V_{11}V_{2}V_{2}$, $F_{8}S_{7}S_{3}V_{2}V_{2}$, $F_{7}S_{7}V_{11}V_{11}V_{2}$, $F_{7}S_{7}S_{3}V_{11}V_{11}$, $F_{7}S_{7}V_{11}V_{11}V_{1}$, $F_{5}S_{7}S_{7}S_{7}S_{2}$, $F_{5}S_{7}S_{7}S_{7}V_{2}$, $F_{5}S_{7}S_{7}S_{7}V_{1}$, $F_{1}S_{7}S_{2}V_{11}V_{2}$, $F_{3}S_{7}S_{7}S_{2}S_{2}$, $F_{3}S_{7}S_{2}S_{2}V_{11}$, $F_{5}S_{7}S_{7}V_{2}V_{2}$, $F_{5}S_{7}S_{2}V_{2}V_{2}$, $F_{3}S_{7}S_{2}S_{2}S_{3}$, $F_{3}S_{2}S_{2}S_{3}V_{11}$, $F_{5}S_{7}S_{3}V_{11}V_{2}$, $F_{5}S_{2}S_{3}V_{11}V_{2}$, $F_{7}S_{7}S_{3}S_{3}V_{11}$, $F_{7}S_{7}S_{2}S_{3}S_{3}$, $F_{7}S_{7}S_{3}S_{3}V_{1}$, $F_{6}S_{7}S_{7}V_{1}V_{1}$, $F_{6}S_{7}S_{3}V_{1}V_{1}$, $F_{6}S_{7}S_{2}V_{11}V_{1}$, $F_{6}S_{2}S_{3}V_{11}V_{1}$, $F_{8}S_{7}S_{2}S_{2}V_{11}$, $F_{8}S_{7}S_{2}S_{2}S_{3}$, $F_{8}S_{7}S_{2}S_{2}V_{2}$, $F_{5}S_{7}S_{2}V_{11}V_{11}$, $F_{5}S_{7}S_{3}V_{11}V_{11}$, $F_{8}S_{7}S_{7}S_{7}V_{1}$, $F_{8}S_{7}S_{7}S_{7}V_{2}$, $F_{8}S_{7}S_{7}S_{7}S_{2}$, $F_{8}S_{7}S_{7}S_{2}S_{2}$, $F_{5}S_{7}S_{7}V_{1}V_{1}$, $F_{5}S_{7}S_{2}V_{1}V_{1}$, $F_{8}S_{2}S_{2}S_{3}V_{2}$, $F_{5}S_{7}S_{3}V_{1}V_{2}$, $F_{5}S_{2}S_{3}V_{1}V_{2}$, $F_{8}S_{7}S_{3}S_{3}V_{2}$, $F_{8}S_{7}S_{2}S_{3}S_{3}$, $F_{6}S_{7}S_{7}V_{2}V_{2}$, $F_{6}S_{7}S_{3}V_{2}V_{2}$, $F_{6}S_{7}S_{2}V_{2}V_{2}$, $F_{6}S_{2}S_{3}V_{2}V_{2}$, $F_{7}S_{7}S_{2}S_{2}V_{2}$, $F_{7}S_{7}S_{2}S_{2}S_{3}$, $F_{7}S_{7}S_{2}S_{2}V_{1}$, $F_{5}S_{7}S_{3}V_{2}V_{2}$, $F_{3}S_{7}S_{7}S_{7}V_{2}$, $F_{3}S_{7}S_{7}S_{7}V_{1}$, $F_{3}S_{7}S_{7}S_{7}S_{2}$, $F_{1}S_{7}S_{7}S_{2}S_{2}$, $F_{3}S_{7}S_{2}V_{11}V_{2}$, $F_{3}S_{2}V_{11}V_{11}V_{2}$, $F_{8}S_{7}S_{2}V_{11}V_{2}$, $F_{8}S_{2}V_{11}V_{2}V_{2}$, $F_{1}S_{7}S_{7}V_{1}V_{1}$, $F_{3}S_{7}S_{2}V_{11}V_{1}$, $F_{3}S_{2}V_{11}V_{11}V_{1}$, $F_{5}S_{7}S_{2}V_{11}V_{1}$, $F_{5}S_{2}S_{2}V_{11}V_{1}$, $F_{7}S_{7}V_{11}V_{1}V_{1}$, $F_{7}S_{7}S_{2}V_{1}V_{1}$, $F_{7}S_{7}V_{1}V_{1}V_{1}$, $F_{1}S_{7}S_{7}V_{2}V_{2}$, $F_{8}S_{7}S_{2}V_{2}V_{2}$, $F_{8}S_{2}V_{2}V_{2}V_{2}$, $F_{5}S_{2}S_{2}V_{2}V_{2}$, $F_{3}S_{7}S_{3}V_{11}V_{2}$, $F_{3}S_{3}V_{11}V_{11}V_{2}$, $F_{8}S_{7}S_{3}V_{1}V_{2}$, $F_{8}S_{3}V_{1}V_{2}V_{2}$, $F_{5}S_{2}S_{2}S_{3}V_{11}$, $F_{5}S_{2}S_{2}S_{3}V_{2}$, $F_{5}S_{2}S_{2}S_{2}S_{3}$, $F_{5}S_{7}S_{2}S_{2}S_{3}$, $F_{7}S_{3}V_{11}V_{1}V_{2}$, $F_{7}S_{2}S_{3}V_{1}V_{2}$, $F_{7}S_{3}V_{1}V_{1}V_{2}$, $F_{8}S_{2}S_{3}V_{11}V_{2}$, $F_{6}S_{7}S_{2}S_{3}S_{3}$, $F_{6}S_{7}S_{3}S_{3}V_{1}$, $F_{6}S_{7}S_{3}S_{3}V_{2}$, $F_{6}S_{7}S_{3}V_{11}V_{2}$, $F_{6}S_{3}S_{3}V_{11}V_{2}$, $F_{6}S_{7}S_{3}V_{1}V_{2}$, $F_{6}S_{3}S_{3}V_{1}V_{2}$, $F_{7}S_{7}V_{1}V_{1}V_{2}$, $F_{7}S_{7}S_{3}V_{1}V_{1}$, $F_{6}S_{2}S_{2}S_{3}S_{3}$, $F_{8}S_{2}S_{3}V_{2}V_{2}$, $F_{7}S_{2}V_{11}V_{1}V_{2}$, $F_{7}S_{2}S_{3}V_{11}V_{1}$, $F_{7}S_{2}V_{11}V_{1}V_{1}$, $F_{5}S_{7}S_{2}S_{2}V_{1}$, $F_{8}S_{7}V_{1}V_{2}V_{2}$, $F_{3}S_{7}V_{11}V_{11}V_{2}$, $F_{3}S_{7}V_{11}V_{11}V_{1}$, $F_{3}S_{7}S_{2}V_{11}V_{11}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{10}$} {{$F_{1}S_{7}S_{14}S_{2}S_{3}$, $F_{2}S_{7}S_{7}S_{2}S_{2}$, $F_{2}S_{7}S_{14}S_{2}S_{2}$, $F_{1}S_{7}S_{3}V_{1}V_{2}$, $F_{8}S_{7}S_{7}V_{1}V_{1}$, $F_{8}S_{7}V_{1}V_{1}V_{2}$, $F_{2}S_{7}S_{2}V_{2}V_{2}$, $F_{2}S_{14}S_{2}V_{2}V_{2}$, $F_{8}S_{7}S_{14}V_{1}V_{2}$, $F_{8}S_{14}V_{1}V_{2}V_{2}$, $F_{7}S_{7}S_{14}V_{2}V_{2}$, $F_{7}S_{7}V_{2}V_{2}V_{2}$, $F_{7}S_{7}V_{1}V_{2}V_{2}$, $F_{5}S_{7}S_{14}S_{14}V_{2}$, $F_{5}S_{7}S_{14}S_{14}S_{2}$, $F_{6}S_{7}S_{7}S_{7}V_{1}$, $F_{6}S_{7}S_{7}S_{7}S_{2}$, $F_{1}S_{7}S_{14}V_{1}V_{2}$, $F_{2}S_{7}S_{7}V_{1}V_{1}$, $F_{2}S_{7}S_{14}V_{1}V_{1}$, $F_{1}S_{7}S_{2}V_{2}V_{2}$, $F_{8}S_{7}S_{7}S_{2}S_{2}$, $F_{8}S_{7}S_{2}S_{2}V_{2}$, $F_{2}S_{7}S_{3}V_{1}V_{2}$, $F_{2}S_{14}S_{3}V_{1}V_{2}$, $F_{8}S_{7}S_{14}S_{2}S_{3}$, $F_{8}S_{14}S_{2}S_{3}V_{2}$, $F_{7}S_{7}S_{14}S_{3}S_{3}$, $F_{7}S_{7}S_{3}S_{3}V_{2}$, $F_{7}S_{7}S_{3}S_{3}V_{1}$, $F_{6}S_{7}S_{7}V_{1}V_{1}$, $F_{6}S_{7}S_{3}V_{1}V_{1}$, $F_{6}S_{7}S_{14}V_{1}V_{2}$, $F_{6}S_{14}S_{3}V_{1}V_{2}$, $F_{5}S_{7}S_{14}V_{2}V_{2}$, $F_{5}S_{7}S_{3}V_{2}V_{2}$, $F_{5}S_{7}S_{2}V_{2}V_{2}$, $F_{7}S_{7}S_{14}S_{14}V_{2}$, $F_{7}S_{7}S_{14}S_{14}S_{3}$, $F_{7}S_{7}S_{14}S_{14}V_{1}$, $F_{8}S_{7}S_{7}S_{7}V_{1}$, $F_{8}S_{7}S_{7}S_{7}S_{2}$, $F_{8}S_{7}S_{3}V_{1}V_{2}$, $F_{8}S_{3}V_{1}V_{2}V_{2}$, $F_{5}S_{7}S_{3}S_{3}V_{2}$, $F_{5}S_{7}S_{2}S_{3}S_{3}$, $F_{6}S_{7}S_{7}S_{2}S_{2}$, $F_{6}S_{7}S_{2}S_{2}S_{3}$, $F_{6}S_{7}S_{2}V_{2}V_{2}$, $F_{6}S_{2}S_{3}V_{2}V_{2}$, $F_{7}S_{7}S_{3}V_{2}V_{2}$, $F_{2}S_{7}S_{7}S_{7}S_{2}$, $F_{2}S_{7}S_{7}S_{7}V_{1}$, $F_{1}S_{7}S_{7}V_{1}V_{1}$, $F_{2}S_{7}S_{14}V_{1}V_{2}$, $F_{2}S_{14}S_{14}V_{1}V_{2}$, $F_{7}S_{7}S_{14}V_{1}V_{1}$, $F_{7}S_{7}V_{1}V_{1}V_{2}$, $F_{7}S_{7}V_{1}V_{1}V_{1}$, $F_{1}S_{7}S_{7}S_{2}S_{2}$, $F_{8}S_{7}S_{2}V_{2}V_{2}$, $F_{8}S_{2}V_{2}V_{2}V_{2}$, $F_{5}S_{7}S_{2}S_{2}V_{2}$, $F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{2}S_{7}S_{14}S_{2}S_{3}$, $F_{2}S_{14}S_{14}S_{2}S_{3}$, $F_{7}S_{14}S_{3}V_{1}V_{2}$, $F_{7}S_{3}V_{1}V_{2}V_{2}$, $F_{7}S_{3}V_{1}V_{1}V_{2}$, $F_{5}S_{14}S_{2}S_{3}V_{2}$, $F_{5}S_{14}S_{2}S_{2}S_{3}$, $F_{6}S_{7}S_{3}S_{3}V_{1}$, $F_{6}S_{7}S_{2}S_{3}S_{3}$, $F_{6}S_{7}S_{14}S_{2}S_{3}$, $F_{6}S_{14}S_{2}S_{3}S_{3}$, $F_{5}S_{7}S_{14}S_{2}S_{2}$, $F_{5}S_{7}S_{2}S_{2}S_{3}$, $F_{6}S_{7}S_{3}V_{1}V_{2}$, $F_{6}S_{3}S_{3}V_{1}V_{2}$, $F_{7}S_{7}S_{3}V_{1}V_{1}$, $F_{5}S_{14}S_{2}V_{2}V_{2}$, $F_{5}S_{2}S_{3}V_{2}V_{2}$, $F_{5}S_{2}S_{2}V_{2}V_{2}$, $F_{7}S_{14}V_{1}V_{2}V_{2}$, $F_{7}S_{14}V_{1}V_{1}V_{2}$, $F_{8}S_{7}V_{1}V_{2}V_{2}$, $F_{2}S_{7}S_{14}S_{14}S_{2}$, $F_{2}S_{7}S_{14}S_{14}V_{1}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{11}$} {{$F_{1}S_{7}S_{14}S_{2}S_{3}$, $F_{2}S_{7}S_{7}S_{2}S_{2}$, $F_{2}S_{7}S_{14}S_{2}S_{2}$, $F_{1}S_{7}S_{2}S_{2}S_{3}$, $F_{5}S_{7}S_{7}S_{2}S_{2}$, $F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{1}S_{7}S_{1}S_{3}S_{3}$, $F_{2}S_{7}S_{2}S_{2}S_{3}$, $F_{2}S_{14}S_{2}S_{2}S_{3}$, $F_{5}S_{7}S_{14}S_{2}S_{3}$, $F_{5}S_{14}S_{2}S_{2}S_{3}$, $F_{17}S_{7}S_{14}S_{3}S_{3}$, $F_{17}S_{7}S_{2}S_{3}S_{3}$, $F_{17}S_{7}S_{1}S_{3}S_{3}$, $F_{6}S_{7}S_{7}S_{1}S_{1}$, $F_{6}S_{7}S_{1}S_{1}S_{3}$, $F_{6}S_{7}S_{14}S_{1}S_{2}$, $F_{6}S_{14}S_{1}S_{2}S_{3}$, $F_{5}S_{7}S_{14}S_{2}S_{2}$, $F_{5}S_{7}S_{2}S_{2}S_{3}$, $F_{5}S_{7}S_{14}S_{14}S_{2}$, $F_{5}S_{7}S_{14}S_{14}S_{3}$, $F_{6}S_{7}S_{7}S_{7}S_{1}$, $F_{6}S_{7}S_{7}S_{7}S_{2}$, $F_{1}S_{7}S_{14}S_{1}S_{2}$, $F_{2}S_{7}S_{7}S_{1}S_{1}$, $F_{2}S_{7}S_{14}S_{1}S_{1}$, $F_{6}S_{7}S_{7}S_{2}S_{2}$, $F_{6}S_{7}S_{2}S_{2}S_{3}$, $F_{2}S_{7}S_{1}S_{3}S_{3}$, $F_{2}S_{14}S_{1}S_{3}S_{3}$, $F_{6}S_{7}S_{14}S_{2}S_{3}$, $F_{6}S_{14}S_{2}S_{3}S_{3}$, $F_{5}S_{7}S_{14}S_{3}S_{3}$, $F_{5}S_{7}S_{3}S_{3}S_{3}$, $F_{5}S_{7}S_{2}S_{3}S_{3}$, $F_{17}S_{7}S_{14}S_{14}S_{3}$, $F_{17}S_{7}S_{14}S_{14}S_{1}$, $F_{5}S_{7}S_{7}S_{7}S_{2}$, $F_{5}S_{7}S_{7}S_{7}S_{1}$, $F_{5}S_{7}S_{7}S_{1}S_{1}$, $F_{5}S_{7}S_{1}S_{1}S_{2}$, $F_{5}S_{7}S_{1}S_{3}S_{3}$, $F_{5}S_{1}S_{2}S_{3}S_{3}$, $F_{6}S_{2}S_{2}S_{3}S_{3}$, $F_{17}S_{7}S_{2}S_{2}S_{3}$, $F_{17}S_{7}S_{1}S_{2}S_{2}$, $F_{2}S_{7}S_{7}S_{7}S_{2}$, $F_{2}S_{7}S_{7}S_{7}S_{1}$, $F_{1}S_{7}S_{7}S_{1}S_{1}$, $F_{2}S_{7}S_{14}S_{1}S_{2}$, $F_{2}S_{14}S_{14}S_{1}S_{2}$, $F_{5}S_{7}S_{14}S_{1}S_{2}$, $F_{5}S_{14}S_{1}S_{2}S_{2}$, $F_{17}S_{7}S_{14}S_{1}S_{1}$, $F_{17}S_{7}S_{1}S_{1}S_{2}$, $F_{17}S_{7}S_{1}S_{1}S_{1}$, $F_{1}S_{7}S_{7}S_{2}S_{2}$, $F_{2}S_{7}S_{14}S_{2}S_{3}$, $F_{2}S_{14}S_{14}S_{2}S_{3}$, $F_{5}S_{2}S_{2}S_{2}S_{3}$, $F_{17}S_{14}S_{1}S_{3}S_{3}$, $F_{17}S_{1}S_{2}S_{3}S_{3}$, $F_{17}S_{1}S_{1}S_{3}S_{3}$, $F_{6}S_{7}S_{1}S_{3}S_{3}$, $F_{6}S_{1}S_{3}S_{3}S_{3}$, $F_{5}S_{2}S_{2}S_{3}S_{3}$, $F_{5}S_{14}S_{2}S_{3}S_{3}$, $F_{6}S_{7}S_{2}S_{3}S_{3}$, $F_{17}S_{7}S_{1}S_{1}S_{3}$, $F_{17}S_{14}S_{1}S_{2}S_{3}$, $F_{17}S_{14}S_{1}S_{1}S_{2}$, $F_{5}S_{7}S_{1}S_{2}S_{2}$, $F_{2}S_{7}S_{14}S_{14}S_{2}$, $F_{2}S_{7}S_{14}S_{14}S_{1}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{12}$} {{$F_{1}S_{7}S_{7}S_{2}S_{2}$, $F_{1}S_{7}S_{2}V_{2}V_{2}$, $F_{8}S_{7}S_{7}V_{2}V_{2}$, $F_{8}S_{7}V_{2}V_{2}V_{2}$, $F_{5}S_{7}S_{7}S_{7}V_{2}$, $F_{5}S_{7}S_{7}S_{7}S_{2}$, $F_{1}S_{7}S_{7}V_{2}V_{2}$, $F_{8}S_{7}S_{7}S_{2}S_{2}$, $F_{8}S_{7}S_{2}S_{2}V_{2}$, $F_{5}S_{7}S_{7}V_{2}V_{2}$, $F_{5}S_{7}S_{2}V_{2}V_{2}$, $F_{8}S_{7}S_{7}S_{7}V_{2}$, $F_{8}S_{7}S_{7}S_{7}S_{2}$, $F_{8}S_{7}S_{2}V_{2}V_{2}$, $F_{8}S_{2}V_{2}V_{2}V_{2}$, $F_{5}S_{7}S_{2}S_{2}V_{2}$, $F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{5}S_{7}S_{7}S_{2}S_{2}$, $F_{5}S_{2}S_{2}V_{2}V_{2}$, $F_{1}S_{7}S_{7}S_{7}S_{2}$, $F_{1}S_{7}S_{7}S_{7}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{13}$} {{$F_{1}S_{7}S_{7}S_{3}S_{3}$, $F_{1}S_{7}S_{2}S_{2}S_{3}$, $F_{5}S_{7}S_{7}S_{2}S_{2}$, $F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{6}S_{7}S_{7}S_{7}S_{2}$, $F_{6}S_{7}S_{7}S_{7}S_{3}$, $F_{1}S_{7}S_{7}S_{2}S_{2}$, $F_{5}S_{7}S_{7}S_{3}S_{3}$, $F_{5}S_{7}S_{2}S_{3}S_{3}$, $F_{6}S_{7}S_{7}S_{2}S_{2}$, $F_{6}S_{7}S_{2}S_{2}S_{3}$, $F_{5}S_{7}S_{7}S_{7}S_{2}$, $F_{5}S_{7}S_{7}S_{7}S_{3}$, $F_{5}S_{7}S_{2}S_{2}S_{3}$, $F_{5}S_{2}S_{2}S_{2}S_{3}$, $F_{6}S_{7}S_{2}S_{3}S_{3}$, $F_{6}S_{7}S_{3}S_{3}S_{3}$, $F_{6}S_{7}S_{7}S_{3}S_{3}$, $F_{6}S_{2}S_{2}S_{3}S_{3}$, $F_{1}S_{7}S_{7}S_{7}S_{3}$, $F_{1}S_{7}S_{7}S_{7}S_{2}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 12 $(\Delta B, \Delta L)$ = (1, 5) UV completions for topology 4 (see Fig.~\ref{fig:d=12_topologies}).} 
 \label{tab:T12Top4B1L5}
 \end{center}


==> anc/Tables_dim12/Table_dim12_Top4_B2_L-2.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {12} ^{ 4 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{1}$} {{$F_{28}S_{23}S_{23}V_{4}V_{20}$, $F_{28}S_{23}S_{3}V_{4}V_{20}$, $F_{28}S_{3}S_{3}V_{4}V_{20}$, $F_{2}S_{3}S_{3}V_{9}V_{4}$, $F_{22}S_{21}S_{23}S_{23}S_{23}$, $F_{5}S_{23}S_{1}S_{3}S_{3}$, $F_{22}S_{21}S_{23}S_{3}S_{3}$, $F_{5}S_{1}S_{3}S_{3}S_{3}$, $F_{22}S_{21}S_{23}S_{23}V_{4}$, $F_{5}S_{23}S_{1}S_{3}V_{4}$, $F_{22}S_{21}S_{3}S_{3}V_{4}$, $F_{5}S_{1}S_{3}S_{3}V_{4}$, $F_{28}S_{15}S_{21}S_{23}S_{23}$, $F_{28}S_{15}S_{21}S_{23}S_{3}$, $F_{28}S_{15}S_{23}S_{1}S_{3}$, $F_{28}S_{15}S_{1}S_{3}S_{3}$, $F_{2}S_{15}S_{1}S_{3}S_{3}$, $F_{28}S_{21}S_{23}V_{4}V_{4}$, $F_{28}S_{21}S_{3}V_{4}V_{4}$, $F_{28}S_{23}S_{1}V_{4}V_{4}$, $F_{28}S_{1}S_{3}V_{4}V_{4}$, $F_{2}S_{1}S_{3}V_{4}V_{4}$, $F_{22}S_{23}S_{23}V_{4}V_{20}$, $F_{5}S_{23}S_{3}V_{4}V_{20}$, $F_{22}S_{23}S_{3}V_{4}V_{20}$, $F_{5}S_{3}S_{3}V_{4}V_{20}$, $F_{5}S_{3}S_{3}V_{9}V_{4}$, $F_{22}S_{23}V_{4}V_{4}V_{20}$, $F_{5}S_{23}V_{4}V_{4}V_{20}$, $F_{22}S_{3}V_{4}V_{4}V_{20}$, $F_{5}S_{3}V_{4}V_{4}V_{20}$, $F_{5}S_{3}V_{9}V_{4}V_{4}$, $F_{18}S_{21}S_{23}S_{23}V_{4}$, $F_{18}S_{23}S_{1}S_{3}V_{4}$, $F_{18}S_{21}S_{3}S_{3}V_{4}$, $F_{18}S_{1}S_{3}S_{3}V_{4}$, $F_{18}S_{15}S_{21}S_{23}S_{23}$, $F_{18}S_{15}S_{23}S_{1}S_{3}$, $F_{18}S_{15}S_{21}S_{3}S_{3}$, $F_{18}S_{15}S_{1}S_{3}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{2}$} {{$F_{29}S_{23}V_{19}V_{4}V_{20}$, $F_{29}S_{23}V_{4}V_{2}V_{20}$, $F_{29}S_{3}V_{19}V_{4}V_{20}$, $F_{29}S_{3}V_{4}V_{2}V_{20}$, $F_{3}S_{3}V_{9}V_{4}V_{2}$, $F_{29}S_{23}S_{23}V_{4}V_{20}$, $F_{29}S_{23}S_{3}V_{4}V_{20}$, $F_{29}S_{3}S_{3}V_{4}V_{20}$, $F_{3}S_{3}S_{3}V_{9}V_{4}$, $F_{28}S_{23}S_{25}V_{19}V_{4}$, $F_{28}S_{3}S_{25}V_{19}V_{4}$, $F_{28}S_{23}S_{25}V_{4}V_{2}$, $F_{28}S_{3}S_{25}V_{4}V_{2}$, $F_{2}S_{16}S_{3}V_{4}V_{2}$, $F_{28}S_{23}S_{23}S_{6}S_{25}$, $F_{28}S_{23}S_{3}S_{6}S_{25}$, $F_{28}S_{3}S_{3}S_{6}S_{25}$, $F_{2}S_{16}S_{3}S_{3}S_{6}$, $F_{24}S_{21}S_{23}S_{23}V_{19}$, $F_{7}S_{23}S_{1}S_{3}V_{2}$, $F_{24}S_{21}S_{3}S_{3}V_{19}$, $F_{7}S_{1}S_{3}S_{3}V_{2}$, $F_{24}S_{21}S_{23}S_{23}S_{6}$, $F_{7}S_{23}S_{1}S_{3}S_{6}$, $F_{24}S_{21}S_{3}S_{3}S_{6}$, $F_{7}S_{1}S_{3}S_{3}S_{6}$, $F_{24}S_{21}S_{23}S_{23}V_{4}$, $F_{7}S_{23}S_{1}S_{3}V_{4}$, $F_{24}S_{21}S_{3}S_{3}V_{4}$, $F_{7}S_{1}S_{3}S_{3}V_{4}$, $F_{22}S_{23}S_{23}V_{18}V_{19}$, $F_{5}S_{3}S_{3}V_{19}V_{1}$, $F_{5}S_{23}S_{3}V_{1}V_{2}$, $F_{22}S_{23}S_{3}V_{18}V_{2}$, $F_{5}S_{3}S_{3}V_{1}V_{2}$, $F_{22}S_{23}V_{18}V_{19}V_{4}$, $F_{5}S_{3}V_{19}V_{4}V_{1}$, $F_{5}S_{23}V_{4}V_{1}V_{2}$, $F_{22}S_{3}V_{18}V_{4}V_{2}$, $F_{5}S_{3}V_{4}V_{1}V_{2}$, $F_{29}S_{23}S_{5}S_{25}V_{19}$, $F_{29}S_{23}S_{5}S_{25}V_{2}$, $F_{29}S_{3}S_{5}S_{25}V_{19}$, $F_{29}S_{3}S_{5}S_{25}V_{2}$, $F_{3}S_{16}S_{3}S_{5}V_{2}$, $F_{29}S_{23}S_{23}S_{5}S_{25}$, $F_{29}S_{23}S_{3}S_{5}S_{25}$, $F_{29}S_{3}S_{3}S_{5}S_{25}$, $F_{3}S_{16}S_{3}S_{3}S_{5}$, $F_{28}S_{23}S_{5}V_{19}V_{20}$, $F_{28}S_{3}S_{5}V_{19}V_{20}$, $F_{28}S_{23}S_{5}V_{2}V_{20}$, $F_{28}S_{3}S_{5}V_{2}V_{20}$, $F_{2}S_{3}S_{5}V_{9}V_{2}$, $F_{28}S_{23}S_{23}V_{4}V_{20}$, $F_{28}S_{23}S_{3}V_{4}V_{20}$, $F_{28}S_{3}S_{3}V_{4}V_{20}$, $F_{2}S_{3}S_{3}V_{9}V_{4}$, $F_{22}S_{21}S_{23}S_{23}V_{19}$, $F_{5}S_{23}S_{1}S_{3}V_{2}$, $F_{22}S_{21}S_{3}S_{3}V_{19}$, $F_{5}S_{1}S_{3}S_{3}V_{2}$, $F_{22}S_{21}S_{23}S_{23}V_{4}$, $F_{5}S_{23}S_{1}S_{3}V_{4}$, $F_{22}S_{21}S_{3}S_{3}V_{4}$, $F_{5}S_{1}S_{3}S_{3}V_{4}$, $F_{22}S_{21}S_{23}S_{23}S_{5}$, $F_{5}S_{23}S_{1}S_{3}S_{5}$, $F_{22}S_{21}S_{3}S_{3}S_{5}$, $F_{5}S_{1}S_{3}S_{3}S_{5}$, $F_{25}S_{23}S_{23}V_{18}V_{19}$, $F_{8}S_{3}S_{3}V_{19}V_{1}$, $F_{8}S_{23}S_{3}V_{1}V_{2}$, $F_{25}S_{23}S_{3}V_{18}V_{2}$, $F_{8}S_{3}S_{3}V_{1}V_{2}$, $F_{25}S_{23}S_{5}V_{18}V_{19}$, $F_{8}S_{3}S_{5}V_{19}V_{1}$, $F_{8}S_{23}S_{5}V_{1}V_{2}$, $F_{25}S_{3}S_{5}V_{18}V_{2}$, $F_{8}S_{3}S_{5}V_{1}V_{2}$, $F_{29}S_{23}V_{12}V_{18}V_{19}$, $F_{29}S_{23}V_{12}V_{18}V_{2}$, $F_{29}S_{3}V_{12}V_{19}V_{1}$, $F_{29}S_{3}V_{12}V_{1}V_{2}$, $F_{3}S_{3}V_{12}V_{1}V_{2}$, $F_{29}S_{23}S_{23}V_{12}V_{18}$, $F_{29}S_{23}S_{3}V_{12}V_{18}$, $F_{29}S_{23}S_{3}V_{12}V_{1}$, $F_{29}S_{3}S_{3}V_{12}V_{1}$, $F_{3}S_{3}S_{3}V_{12}V_{1}$, $F_{28}S_{21}S_{23}V_{12}V_{19}$, $F_{28}S_{21}S_{3}V_{12}V_{19}$, $F_{28}S_{23}S_{1}V_{12}V_{2}$, $F_{28}S_{1}S_{3}V_{12}V_{2}$, $F_{2}S_{1}S_{3}V_{12}V_{2}$, $F_{29}S_{5}V_{18}V_{19}V_{4}$, $F_{29}S_{5}V_{18}V_{4}V_{2}$, $F_{29}S_{5}V_{19}V_{4}V_{1}$, $F_{29}S_{5}V_{4}V_{1}V_{2}$, $F_{3}S_{5}V_{4}V_{1}V_{2}$, $F_{29}S_{23}S_{5}V_{18}V_{4}$, $F_{29}S_{3}S_{5}V_{18}V_{4}$, $F_{29}S_{23}S_{5}V_{4}V_{1}$, $F_{29}S_{3}S_{5}V_{4}V_{1}$, $F_{3}S_{3}S_{5}V_{4}V_{1}$, $F_{28}S_{21}S_{23}S_{5}S_{6}$, $F_{28}S_{21}S_{3}S_{5}S_{6}$, $F_{28}S_{23}S_{1}S_{5}S_{6}$, $F_{28}S_{1}S_{3}S_{5}S_{6}$, $F_{2}S_{1}S_{3}S_{5}S_{6}$, $F_{24}S_{23}S_{5}S_{25}V_{19}$, $F_{7}S_{23}S_{5}S_{25}V_{2}$, $F_{24}S_{3}S_{5}S_{25}V_{19}$, $F_{7}S_{3}S_{5}S_{25}V_{2}$, $F_{7}S_{16}S_{3}S_{5}V_{2}$, $F_{24}S_{23}S_{5}S_{6}S_{25}$, $F_{7}S_{23}S_{5}S_{6}S_{25}$, $F_{24}S_{3}S_{5}S_{6}S_{25}$, $F_{7}S_{3}S_{5}S_{6}S_{25}$, $F_{7}S_{16}S_{3}S_{5}S_{6}$, $F_{24}S_{23}S_{5}S_{25}V_{4}$, $F_{7}S_{23}S_{5}S_{25}V_{4}$, $F_{24}S_{3}S_{5}S_{25}V_{4}$, $F_{7}S_{3}S_{5}S_{25}V_{4}$, $F_{7}S_{16}S_{3}S_{5}V_{4}$, $F_{22}S_{23}S_{5}V_{19}V_{20}$, $F_{5}S_{3}S_{5}V_{19}V_{20}$, $F_{22}S_{23}S_{5}V_{2}V_{20}$, $F_{5}S_{3}S_{5}V_{2}V_{20}$, $F_{5}S_{3}S_{5}V_{9}V_{2}$, $F_{22}S_{5}V_{19}V_{4}V_{20}$, $F_{5}S_{5}V_{19}V_{4}V_{20}$, $F_{22}S_{5}V_{4}V_{2}V_{20}$, $F_{5}S_{5}V_{4}V_{2}V_{20}$, $F_{5}S_{5}V_{9}V_{4}V_{2}$, $F_{28}S_{21}S_{23}V_{4}V_{4}$, $F_{28}S_{21}S_{3}V_{4}V_{4}$, $F_{28}S_{23}S_{1}V_{4}V_{4}$, $F_{28}S_{1}S_{3}V_{4}V_{4}$, $F_{2}S_{1}S_{3}V_{4}V_{4}$, $F_{22}S_{23}S_{23}V_{4}V_{20}$, $F_{5}S_{23}S_{3}V_{4}V_{20}$, $F_{22}S_{23}S_{3}V_{4}V_{20}$, $F_{5}S_{3}S_{3}V_{4}V_{20}$, $F_{5}S_{3}S_{3}V_{9}V_{4}$, $F_{22}S_{23}V_{4}V_{4}V_{20}$, $F_{5}S_{23}V_{4}V_{4}V_{20}$, $F_{22}S_{3}V_{4}V_{4}V_{20}$, $F_{5}S_{3}V_{4}V_{4}V_{20}$, $F_{5}S_{3}V_{9}V_{4}V_{4}$, $F_{22}S_{23}V_{19}V_{4}V_{20}$, $F_{5}S_{23}V_{4}V_{2}V_{20}$, $F_{22}S_{3}V_{19}V_{4}V_{20}$, $F_{5}S_{3}V_{4}V_{2}V_{20}$, $F_{5}S_{3}V_{9}V_{4}V_{2}$, $F_{22}S_{23}S_{5}V_{4}V_{20}$, $F_{5}S_{23}S_{5}V_{4}V_{20}$, $F_{22}S_{3}S_{5}V_{4}V_{20}$, $F_{5}S_{3}S_{5}V_{4}V_{20}$, $F_{5}S_{3}S_{5}V_{9}V_{4}$, $F_{25}S_{23}S_{25}V_{19}V_{4}$, $F_{8}S_{3}S_{25}V_{19}V_{4}$, $F_{25}S_{23}S_{25}V_{4}V_{2}$, $F_{8}S_{3}S_{25}V_{4}V_{2}$, $F_{8}S_{16}S_{3}V_{4}V_{2}$, $F_{25}S_{5}S_{25}V_{19}V_{4}$, $F_{8}S_{5}S_{25}V_{19}V_{4}$, $F_{25}S_{5}S_{25}V_{4}V_{2}$, $F_{8}S_{5}S_{25}V_{4}V_{2}$, $F_{8}S_{16}S_{5}V_{4}V_{2}$, $F_{25}S_{23}S_{23}S_{6}S_{25}$, $F_{8}S_{23}S_{3}S_{6}S_{25}$, $F_{25}S_{23}S_{3}S_{6}S_{25}$, $F_{8}S_{3}S_{3}S_{6}S_{25}$, $F_{8}S_{16}S_{3}S_{3}S_{6}$, $F_{25}S_{23}S_{5}S_{6}S_{25}$, $F_{8}S_{23}S_{5}S_{6}S_{25}$, $F_{25}S_{3}S_{5}S_{6}S_{25}$, $F_{8}S_{3}S_{5}S_{6}S_{25}$, $F_{8}S_{16}S_{3}S_{5}S_{6}$, $F_{18}S_{21}S_{23}S_{23}S_{6}$, $F_{18}S_{23}S_{1}S_{3}S_{6}$, $F_{18}S_{21}S_{3}S_{3}S_{6}$, $F_{18}S_{1}S_{3}S_{3}S_{6}$, $F_{18}S_{21}S_{23}S_{23}V_{4}$, $F_{18}S_{23}S_{1}S_{3}V_{4}$, $F_{18}S_{21}S_{3}S_{3}V_{4}$, $F_{18}S_{1}S_{3}S_{3}V_{4}$, $F_{18}S_{21}S_{23}S_{23}V_{12}$, $F_{18}S_{23}S_{1}S_{3}V_{12}$, $F_{18}S_{21}S_{3}S_{3}V_{12}$, $F_{18}S_{1}S_{3}S_{3}V_{12}$, $F_{13}S_{23}V_{18}V_{19}V_{4}$, $F_{13}S_{3}V_{19}V_{4}V_{1}$, $F_{13}S_{23}V_{4}V_{1}V_{2}$, $F_{13}S_{3}V_{18}V_{4}V_{2}$, $F_{13}S_{3}V_{4}V_{1}V_{2}$, $F_{13}S_{23}S_{5}V_{18}V_{19}$, $F_{13}S_{3}S_{5}V_{19}V_{1}$, $F_{13}S_{23}S_{5}V_{1}V_{2}$, $F_{13}S_{3}S_{5}V_{18}V_{2}$, $F_{13}S_{3}S_{5}V_{1}V_{2}$, $F_{13}S_{23}V_{12}V_{18}V_{19}$, $F_{13}S_{3}V_{12}V_{19}V_{1}$, $F_{13}S_{23}V_{12}V_{1}V_{2}$, $F_{13}S_{3}V_{12}V_{18}V_{2}$, $F_{13}S_{3}V_{12}V_{1}V_{2}$, $F_{28}S_{23}S_{23}V_{12}V_{18}$, $F_{28}S_{23}S_{3}V_{12}V_{18}$, $F_{28}S_{23}S_{3}V_{12}V_{1}$, $F_{28}S_{3}S_{3}V_{12}V_{1}$, $F_{2}S_{3}S_{3}V_{12}V_{1}$, $F_{28}S_{23}S_{5}V_{18}V_{4}$, $F_{28}S_{3}S_{5}V_{18}V_{4}$, $F_{28}S_{23}S_{5}V_{4}V_{1}$, $F_{28}S_{3}S_{5}V_{4}V_{1}$, $F_{2}S_{3}S_{5}V_{4}V_{1}$, $F_{22}S_{23}S_{23}S_{5}S_{25}$, $F_{5}S_{23}S_{3}S_{5}S_{25}$, $F_{22}S_{23}S_{3}S_{5}S_{25}$, $F_{5}S_{3}S_{3}S_{5}S_{25}$, $F_{5}S_{16}S_{3}S_{3}S_{5}$, $F_{22}S_{23}S_{5}S_{25}V_{4}$, $F_{5}S_{23}S_{5}S_{25}V_{4}$, $F_{22}S_{3}S_{5}S_{25}V_{4}$, $F_{5}S_{3}S_{5}S_{25}V_{4}$, $F_{5}S_{16}S_{3}S_{5}V_{4}$, $F_{25}S_{23}S_{23}V_{4}V_{20}$, $F_{8}S_{23}S_{3}V_{4}V_{20}$, $F_{25}S_{23}S_{3}V_{4}V_{20}$, $F_{8}S_{3}S_{3}V_{4}V_{20}$, $F_{8}S_{3}S_{3}V_{9}V_{4}$, $F_{25}S_{23}S_{5}V_{4}V_{20}$, $F_{8}S_{23}S_{5}V_{4}V_{20}$, $F_{25}S_{3}S_{5}V_{4}V_{20}$, $F_{8}S_{3}S_{5}V_{4}V_{20}$, $F_{8}S_{3}S_{5}V_{9}V_{4}$, $F_{13}S_{21}S_{23}S_{23}V_{4}$, $F_{13}S_{23}S_{1}S_{3}V_{4}$, $F_{13}S_{21}S_{3}S_{3}V_{4}$, $F_{13}S_{1}S_{3}S_{3}V_{4}$, $F_{13}S_{21}S_{23}S_{23}S_{5}$, $F_{13}S_{23}S_{1}S_{3}S_{5}$, $F_{13}S_{21}S_{3}S_{3}S_{5}$, $F_{13}S_{1}S_{3}S_{3}S_{5}$, $F_{13}S_{21}S_{23}S_{23}V_{12}$, $F_{13}S_{23}S_{1}S_{3}V_{12}$, $F_{13}S_{21}S_{3}S_{3}V_{12}$, $F_{13}S_{1}S_{3}S_{3}V_{12}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{3}$} {{$F_{30}S_{23}S_{24}S_{5}S_{25}$, $F_{30}S_{23}S_{5}S_{4}S_{25}$, $F_{27}S_{22}S_{23}S_{5}S_{25}$, $F_{27}S_{23}S_{2}S_{5}S_{25}$, $F_{30}S_{24}S_{3}S_{5}S_{25}$, $F_{30}S_{3}S_{5}S_{4}S_{25}$, $F_{27}S_{22}S_{3}S_{5}S_{25}$, $F_{27}S_{2}S_{3}S_{5}S_{25}$, $F_{4}S_{16}S_{3}S_{5}S_{4}$, $F_{1}S_{16}S_{2}S_{3}S_{5}$, $F_{30}S_{23}S_{5}S_{25}V_{19}$, $F_{30}S_{23}S_{5}S_{25}V_{2}$, $F_{27}S_{23}S_{5}S_{25}V_{19}$, $F_{27}S_{23}S_{5}S_{25}V_{2}$, $F_{30}S_{3}S_{5}S_{25}V_{19}$, $F_{30}S_{3}S_{5}S_{25}V_{2}$, $F_{27}S_{3}S_{5}S_{25}V_{19}$, $F_{27}S_{3}S_{5}S_{25}V_{2}$, $F_{4}S_{16}S_{3}S_{5}V_{2}$, $F_{1}S_{16}S_{3}S_{5}V_{2}$, $F_{29}S_{5}V_{19}V_{19}V_{22}$, $F_{29}S_{5}V_{19}V_{2}V_{22}$, $F_{29}S_{5}V_{19}V_{19}V_{20}$, $F_{29}S_{5}V_{19}V_{2}V_{20}$, $F_{29}S_{5}V_{2}V_{2}V_{22}$, $F_{29}S_{5}V_{2}V_{2}V_{20}$, $F_{3}S_{5}V_{13}V_{2}V_{2}$, $F_{3}S_{5}V_{9}V_{2}V_{2}$, $F_{29}S_{23}S_{5}V_{19}V_{22}$, $F_{29}S_{3}S_{5}V_{19}V_{22}$, $F_{29}S_{23}S_{5}V_{19}V_{20}$, $F_{29}S_{3}S_{5}V_{19}V_{20}$, $F_{29}S_{23}S_{5}V_{2}V_{22}$, $F_{29}S_{3}S_{5}V_{2}V_{22}$, $F_{29}S_{23}S_{5}V_{2}V_{20}$, $F_{29}S_{3}S_{5}V_{2}V_{20}$, $F_{3}S_{3}S_{5}V_{13}V_{2}$, $F_{3}S_{3}S_{5}V_{9}V_{2}$, $F_{28}S_{23}S_{24}S_{5}S_{25}$, $F_{28}S_{24}S_{3}S_{5}S_{25}$, $F_{28}S_{22}S_{23}S_{5}S_{25}$, $F_{28}S_{22}S_{3}S_{5}S_{25}$, $F_{28}S_{23}S_{5}S_{4}S_{25}$, $F_{28}S_{3}S_{5}S_{4}S_{25}$, $F_{2}S_{16}S_{3}S_{5}S_{4}$, $F_{28}S_{23}S_{2}S_{5}S_{25}$, $F_{28}S_{2}S_{3}S_{5}S_{25}$, $F_{2}S_{16}S_{2}S_{3}S_{5}$, $F_{29}S_{23}V_{19}V_{5}V_{22}$, $F_{29}S_{23}V_{2}V_{5}V_{22}$, $F_{29}S_{23}V_{19}V_{4}V_{20}$, $F_{29}S_{23}V_{4}V_{2}V_{20}$, $F_{29}S_{3}V_{19}V_{5}V_{22}$, $F_{29}S_{3}V_{2}V_{5}V_{22}$, $F_{3}S_{3}V_{13}V_{2}V_{5}$, $F_{29}S_{3}V_{19}V_{4}V_{20}$, $F_{29}S_{3}V_{4}V_{2}V_{20}$, $F_{3}S_{3}V_{9}V_{4}V_{2}$, $F_{29}S_{23}S_{23}V_{5}V_{22}$, $F_{29}S_{23}S_{3}V_{5}V_{22}$, $F_{29}S_{23}S_{23}V_{4}V_{20}$, $F_{29}S_{23}S_{3}V_{4}V_{20}$, $F_{29}S_{3}S_{3}V_{5}V_{22}$, $F_{3}S_{3}S_{3}V_{13}V_{5}$, $F_{29}S_{3}S_{3}V_{4}V_{20}$, $F_{3}S_{3}S_{3}V_{9}V_{4}$, $F_{28}S_{23}S_{25}V_{19}V_{5}$, $F_{28}S_{3}S_{25}V_{19}V_{5}$, $F_{28}S_{23}S_{25}V_{19}V_{4}$, $F_{28}S_{3}S_{25}V_{19}V_{4}$, $F_{28}S_{23}S_{25}V_{2}V_{5}$, $F_{28}S_{3}S_{25}V_{2}V_{5}$, $F_{2}S_{16}S_{3}V_{2}V_{5}$, $F_{28}S_{23}S_{25}V_{4}V_{2}$, $F_{28}S_{3}S_{25}V_{4}V_{2}$, $F_{2}S_{16}S_{3}V_{4}V_{2}$, $F_{24}S_{21}S_{23}S_{23}S_{24}$, $F_{24}S_{21}S_{22}S_{23}S_{23}$, $F_{7}S_{23}S_{1}S_{3}S_{4}$, $F_{7}S_{23}S_{1}S_{2}S_{3}$, $F_{24}S_{21}S_{24}S_{3}S_{3}$, $F_{24}S_{21}S_{22}S_{3}S_{3}$, $F_{7}S_{1}S_{3}S_{3}S_{4}$, $F_{7}S_{1}S_{2}S_{3}S_{3}$, $F_{24}S_{21}S_{23}S_{23}V_{5}$, $F_{24}S_{21}S_{23}S_{23}V_{4}$, $F_{7}S_{23}S_{1}S_{3}V_{5}$, $F_{7}S_{23}S_{1}S_{3}V_{4}$, $F_{24}S_{21}S_{3}S_{3}V_{5}$, $F_{24}S_{21}S_{3}S_{3}V_{4}$, $F_{7}S_{1}S_{3}S_{3}V_{5}$, $F_{7}S_{1}S_{3}S_{3}V_{4}$, $F_{26}S_{23}V_{18}V_{19}V_{19}$, $F_{22}S_{23}V_{18}V_{19}V_{19}$, $F_{9}S_{3}V_{19}V_{1}V_{2}$, $F_{5}S_{3}V_{19}V_{1}V_{2}$, $F_{9}S_{23}V_{1}V_{2}V_{2}$, $F_{5}S_{23}V_{1}V_{2}V_{2}$, $F_{26}S_{3}V_{18}V_{19}V_{2}$, $F_{22}S_{3}V_{18}V_{19}V_{2}$, $F_{9}S_{3}V_{1}V_{2}V_{2}$, $F_{5}S_{3}V_{1}V_{2}V_{2}$, $F_{26}S_{23}V_{18}V_{19}V_{5}$, $F_{22}S_{23}V_{18}V_{19}V_{4}$, $F_{9}S_{3}V_{19}V_{1}V_{5}$, $F_{5}S_{3}V_{19}V_{4}V_{1}$, $F_{9}S_{23}V_{1}V_{2}V_{5}$, $F_{5}S_{23}V_{4}V_{1}V_{2}$, $F_{26}S_{3}V_{18}V_{2}V_{5}$, $F_{22}S_{3}V_{18}V_{4}V_{2}$, $F_{9}S_{3}V_{1}V_{2}V_{5}$, $F_{5}S_{3}V_{4}V_{1}V_{2}$, $F_{26}S_{23}S_{5}V_{18}V_{19}$, $F_{22}S_{23}S_{5}V_{18}V_{19}$, $F_{9}S_{3}S_{5}V_{19}V_{1}$, $F_{5}S_{3}S_{5}V_{19}V_{1}$, $F_{9}S_{23}S_{5}V_{1}V_{2}$, $F_{5}S_{23}S_{5}V_{1}V_{2}$, $F_{26}S_{3}S_{5}V_{18}V_{2}$, $F_{22}S_{3}S_{5}V_{18}V_{2}$, $F_{9}S_{3}S_{5}V_{1}V_{2}$, $F_{5}S_{3}S_{5}V_{1}V_{2}$, $F_{25}S_{23}S_{23}S_{24}S_{24}$, $F_{8}S_{24}S_{3}S_{3}S_{4}$, $F_{25}S_{22}S_{22}S_{23}S_{23}$, $F_{8}S_{22}S_{2}S_{3}S_{3}$, $F_{8}S_{23}S_{3}S_{4}S_{4}$, $F_{25}S_{23}S_{24}S_{3}S_{4}$, $F_{8}S_{3}S_{3}S_{4}S_{4}$, $F_{8}S_{23}S_{2}S_{2}S_{3}$, $F_{25}S_{22}S_{23}S_{2}S_{3}$, $F_{8}S_{2}S_{2}S_{3}S_{3}$, $F_{25}S_{23}S_{24}S_{24}S_{5}$, $F_{8}S_{24}S_{3}S_{5}S_{4}$, $F_{25}S_{22}S_{22}S_{23}S_{5}$, $F_{8}S_{22}S_{2}S_{3}S_{5}$, $F_{8}S_{23}S_{5}S_{4}S_{4}$, $F_{25}S_{24}S_{3}S_{5}S_{4}$, $F_{8}S_{3}S_{5}S_{4}S_{4}$, $F_{8}S_{23}S_{2}S_{2}S_{5}$, $F_{25}S_{22}S_{2}S_{3}S_{5}$, $F_{8}S_{2}S_{2}S_{3}S_{5}$, $F_{25}S_{23}S_{24}V_{19}V_{19}$, $F_{25}S_{22}S_{23}V_{19}V_{19}$, $F_{8}S_{3}S_{4}V_{19}V_{2}$, $F_{8}S_{2}S_{3}V_{19}V_{2}$, $F_{25}S_{23}S_{24}V_{2}V_{2}$, $F_{25}S_{22}S_{23}V_{2}V_{2}$, $F_{8}S_{3}S_{4}V_{2}V_{2}$, $F_{8}S_{2}S_{3}V_{2}V_{2}$, $F_{25}S_{24}S_{5}V_{19}V_{19}$, $F_{25}S_{22}S_{5}V_{19}V_{19}$, $F_{8}S_{5}S_{4}V_{19}V_{2}$, $F_{8}S_{2}S_{5}V_{19}V_{2}$, $F_{25}S_{24}S_{5}V_{2}V_{2}$, $F_{25}S_{22}S_{5}V_{2}V_{2}$, $F_{8}S_{5}S_{4}V_{2}V_{2}$, $F_{8}S_{2}S_{5}V_{2}V_{2}$, $F_{30}S_{9}S_{23}S_{24}S_{24}$, $F_{30}S_{9}S_{23}S_{24}S_{4}$, $F_{27}S_{14}S_{22}S_{22}S_{23}$, $F_{27}S_{14}S_{22}S_{23}S_{2}$, $F_{30}S_{9}S_{24}S_{3}S_{4}$, $F_{30}S_{9}S_{3}S_{4}S_{4}$, $F_{4}S_{9}S_{3}S_{4}S_{4}$, $F_{27}S_{14}S_{22}S_{2}S_{3}$, $F_{27}S_{14}S_{2}S_{2}S_{3}$, $F_{1}S_{14}S_{2}S_{2}S_{3}$, $F_{30}S_{9}S_{23}S_{24}V_{19}$, $F_{30}S_{9}S_{23}S_{24}V_{2}$, $F_{27}S_{14}S_{22}S_{23}V_{19}$, $F_{27}S_{14}S_{22}S_{23}V_{2}$, $F_{30}S_{9}S_{3}S_{4}V_{19}$, $F_{30}S_{9}S_{3}S_{4}V_{2}$, $F_{4}S_{9}S_{3}S_{4}V_{2}$, $F_{27}S_{14}S_{2}S_{3}V_{19}$, $F_{27}S_{14}S_{2}S_{3}V_{2}$, $F_{1}S_{14}S_{2}S_{3}V_{2}$, $F_{29}S_{9}V_{18}V_{19}V_{19}$, $F_{29}S_{9}V_{18}V_{19}V_{2}$, $F_{29}S_{14}V_{18}V_{19}V_{19}$, $F_{29}S_{14}V_{18}V_{19}V_{2}$, $F_{29}S_{9}V_{19}V_{1}V_{2}$, $F_{29}S_{9}V_{1}V_{2}V_{2}$, $F_{3}S_{9}V_{1}V_{2}V_{2}$, $F_{29}S_{14}V_{19}V_{1}V_{2}$, $F_{29}S_{14}V_{1}V_{2}V_{2}$, $F_{3}S_{14}V_{1}V_{2}V_{2}$, $F_{29}S_{9}S_{23}V_{18}V_{19}$, $F_{29}S_{9}S_{3}V_{18}V_{19}$, $F_{29}S_{14}S_{23}V_{18}V_{19}$, $F_{29}S_{14}S_{3}V_{18}V_{19}$, $F_{29}S_{9}S_{23}V_{1}V_{2}$, $F_{29}S_{9}S_{3}V_{1}V_{2}$, $F_{3}S_{9}S_{3}V_{1}V_{2}$, $F_{29}S_{14}S_{23}V_{1}V_{2}$, $F_{29}S_{14}S_{3}V_{1}V_{2}$, $F_{3}S_{14}S_{3}V_{1}V_{2}$, $F_{28}S_{9}S_{21}S_{23}S_{24}$, $F_{28}S_{9}S_{21}S_{24}S_{3}$, $F_{28}S_{14}S_{21}S_{22}S_{23}$, $F_{28}S_{14}S_{21}S_{22}S_{3}$, $F_{28}S_{9}S_{23}S_{1}S_{4}$, $F_{28}S_{9}S_{1}S_{3}S_{4}$, $F_{2}S_{9}S_{1}S_{3}S_{4}$, $F_{28}S_{14}S_{23}S_{1}S_{2}$, $F_{28}S_{14}S_{1}S_{2}S_{3}$, $F_{2}S_{14}S_{1}S_{2}S_{3}$, $F_{30}S_{24}S_{24}S_{5}S_{5}$, $F_{30}S_{24}S_{5}S_{5}S_{4}$, $F_{27}S_{22}S_{22}S_{5}S_{5}$, $F_{27}S_{22}S_{2}S_{5}S_{5}$, $F_{30}S_{5}S_{5}S_{4}S_{4}$, $F_{4}S_{5}S_{5}S_{4}S_{4}$, $F_{27}S_{2}S_{2}S_{5}S_{5}$, $F_{1}S_{2}S_{2}S_{5}S_{5}$, $F_{30}S_{24}S_{5}S_{5}V_{19}$, $F_{30}S_{24}S_{5}S_{5}V_{2}$, $F_{27}S_{22}S_{5}S_{5}V_{19}$, $F_{27}S_{22}S_{5}S_{5}V_{2}$, $F_{30}S_{5}S_{5}S_{4}V_{19}$, $F_{30}S_{5}S_{5}S_{4}V_{2}$, $F_{4}S_{5}S_{5}S_{4}V_{2}$, $F_{27}S_{2}S_{5}S_{5}V_{19}$, $F_{27}S_{2}S_{5}S_{5}V_{2}$, $F_{1}S_{2}S_{5}S_{5}V_{2}$, $F_{29}S_{5}V_{18}V_{19}V_{5}$, $F_{29}S_{5}V_{18}V_{2}V_{5}$, $F_{29}S_{5}V_{19}V_{1}V_{5}$, $F_{29}S_{5}V_{1}V_{2}V_{5}$, $F_{3}S_{5}V_{1}V_{2}V_{5}$, $F_{29}S_{5}V_{18}V_{19}V_{4}$, $F_{29}S_{5}V_{18}V_{4}V_{2}$, $F_{29}S_{5}V_{19}V_{4}V_{1}$, $F_{29}S_{5}V_{4}V_{1}V_{2}$, $F_{3}S_{5}V_{4}V_{1}V_{2}$, $F_{29}S_{23}S_{5}V_{18}V_{5}$, $F_{29}S_{3}S_{5}V_{18}V_{5}$, $F_{29}S_{23}S_{5}V_{1}V_{5}$, $F_{29}S_{3}S_{5}V_{1}V_{5}$, $F_{3}S_{3}S_{5}V_{1}V_{5}$, $F_{29}S_{23}S_{5}V_{18}V_{4}$, $F_{29}S_{3}S_{5}V_{18}V_{4}$, $F_{29}S_{23}S_{5}V_{4}V_{1}$, $F_{29}S_{3}S_{5}V_{4}V_{1}$, $F_{3}S_{3}S_{5}V_{4}V_{1}$, $F_{24}S_{23}S_{24}S_{5}S_{25}$, $F_{24}S_{22}S_{23}S_{5}S_{25}$, $F_{7}S_{23}S_{5}S_{4}S_{25}$, $F_{7}S_{23}S_{2}S_{5}S_{25}$, $F_{24}S_{24}S_{3}S_{5}S_{25}$, $F_{24}S_{22}S_{3}S_{5}S_{25}$, $F_{7}S_{3}S_{5}S_{4}S_{25}$, $F_{7}S_{2}S_{3}S_{5}S_{25}$, $F_{7}S_{16}S_{3}S_{5}S_{4}$, $F_{7}S_{16}S_{2}S_{3}S_{5}$, $F_{24}S_{23}S_{5}S_{25}V_{5}$, $F_{24}S_{23}S_{5}S_{25}V_{4}$, $F_{7}S_{23}S_{5}S_{25}V_{5}$, $F_{7}S_{23}S_{5}S_{25}V_{4}$, $F_{24}S_{3}S_{5}S_{25}V_{5}$, $F_{24}S_{3}S_{5}S_{25}V_{4}$, $F_{7}S_{3}S_{5}S_{25}V_{5}$, $F_{7}S_{3}S_{5}S_{25}V_{4}$, $F_{7}S_{16}S_{3}S_{5}V_{5}$, $F_{7}S_{16}S_{3}S_{5}V_{4}$, $F_{26}S_{5}V_{19}V_{19}V_{22}$, $F_{9}S_{5}V_{19}V_{2}V_{22}$, $F_{22}S_{5}V_{19}V_{19}V_{20}$, $F_{5}S_{5}V_{19}V_{2}V_{20}$, $F_{26}S_{5}V_{19}V_{2}V_{22}$, $F_{9}S_{5}V_{2}V_{2}V_{22}$, $F_{22}S_{5}V_{19}V_{2}V_{20}$, $F_{5}S_{5}V_{2}V_{2}V_{20}$, $F_{9}S_{5}V_{13}V_{2}V_{2}$, $F_{5}S_{5}V_{9}V_{2}V_{2}$, $F_{26}S_{5}V_{19}V_{5}V_{22}$, $F_{9}S_{5}V_{19}V_{5}V_{22}$, $F_{22}S_{5}V_{19}V_{4}V_{20}$, $F_{5}S_{5}V_{19}V_{4}V_{20}$, $F_{26}S_{5}V_{2}V_{5}V_{22}$, $F_{9}S_{5}V_{2}V_{5}V_{22}$, $F_{22}S_{5}V_{4}V_{2}V_{20}$, $F_{5}S_{5}V_{4}V_{2}V_{20}$, $F_{9}S_{5}V_{13}V_{2}V_{5}$, $F_{5}S_{5}V_{9}V_{4}V_{2}$, $F_{26}S_{5}S_{5}V_{19}V_{22}$, $F_{9}S_{5}S_{5}V_{19}V_{22}$, $F_{22}S_{5}S_{5}V_{19}V_{20}$, $F_{5}S_{5}S_{5}V_{19}V_{20}$, $F_{26}S_{5}S_{5}V_{2}V_{22}$, $F_{9}S_{5}S_{5}V_{2}V_{22}$, $F_{22}S_{5}S_{5}V_{2}V_{20}$, $F_{5}S_{5}S_{5}V_{2}V_{20}$, $F_{9}S_{5}S_{5}V_{13}V_{2}$, $F_{5}S_{5}S_{5}V_{9}V_{2}$, $F_{25}S_{23}S_{24}S_{5}S_{25}$, $F_{8}S_{24}S_{3}S_{5}S_{25}$, $F_{25}S_{22}S_{23}S_{5}S_{25}$, $F_{8}S_{22}S_{3}S_{5}S_{25}$, $F_{25}S_{23}S_{5}S_{4}S_{25}$, $F_{8}S_{3}S_{5}S_{4}S_{25}$, $F_{8}S_{16}S_{3}S_{5}S_{4}$, $F_{25}S_{23}S_{2}S_{5}S_{25}$, $F_{8}S_{2}S_{3}S_{5}S_{25}$, $F_{8}S_{16}S_{2}S_{3}S_{5}$, $F_{25}S_{24}S_{5}S_{5}S_{25}$, $F_{8}S_{24}S_{5}S_{5}S_{25}$, $F_{25}S_{22}S_{5}S_{5}S_{25}$, $F_{8}S_{22}S_{5}S_{5}S_{25}$, $F_{25}S_{5}S_{5}S_{4}S_{25}$, $F_{8}S_{5}S_{5}S_{4}S_{25}$, $F_{8}S_{16}S_{5}S_{5}S_{4}$, $F_{25}S_{2}S_{5}S_{5}S_{25}$, $F_{8}S_{2}S_{5}S_{5}S_{25}$, $F_{8}S_{16}S_{2}S_{5}S_{5}$, $F_{28}S_{21}S_{23}V_{5}V_{5}$, $F_{28}S_{21}S_{3}V_{5}V_{5}$, $F_{28}S_{23}S_{1}V_{5}V_{5}$, $F_{28}S_{1}S_{3}V_{5}V_{5}$, $F_{2}S_{1}S_{3}V_{5}V_{5}$, $F_{28}S_{21}S_{23}V_{4}V_{4}$, $F_{28}S_{21}S_{3}V_{4}V_{4}$, $F_{28}S_{23}S_{1}V_{4}V_{4}$, $F_{28}S_{1}S_{3}V_{4}V_{4}$, $F_{2}S_{1}S_{3}V_{4}V_{4}$, $F_{26}S_{23}V_{19}V_{5}V_{22}$, $F_{9}S_{23}V_{2}V_{5}V_{22}$, $F_{22}S_{23}V_{19}V_{4}V_{20}$, $F_{5}S_{23}V_{4}V_{2}V_{20}$, $F_{26}S_{3}V_{19}V_{5}V_{22}$, $F_{9}S_{3}V_{2}V_{5}V_{22}$, $F_{9}S_{3}V_{13}V_{2}V_{5}$, $F_{22}S_{3}V_{19}V_{4}V_{20}$, $F_{5}S_{3}V_{4}V_{2}V_{20}$, $F_{5}S_{3}V_{9}V_{4}V_{2}$, $F_{26}S_{23}V_{5}V_{5}V_{22}$, $F_{9}S_{23}V_{5}V_{5}V_{22}$, $F_{22}S_{23}V_{4}V_{4}V_{20}$, $F_{5}S_{23}V_{4}V_{4}V_{20}$, $F_{26}S_{3}V_{5}V_{5}V_{22}$, $F_{9}S_{3}V_{5}V_{5}V_{22}$, $F_{9}S_{3}V_{13}V_{5}V_{5}$, $F_{22}S_{3}V_{4}V_{4}V_{20}$, $F_{5}S_{3}V_{4}V_{4}V_{20}$, $F_{5}S_{3}V_{9}V_{4}V_{4}$, $F_{26}S_{23}S_{5}V_{5}V_{22}$, $F_{9}S_{23}S_{5}V_{5}V_{22}$, $F_{22}S_{23}S_{5}V_{4}V_{20}$, $F_{5}S_{23}S_{5}V_{4}V_{20}$, $F_{26}S_{3}S_{5}V_{5}V_{22}$, $F_{9}S_{3}S_{5}V_{5}V_{22}$, $F_{9}S_{3}S_{5}V_{13}V_{5}$, $F_{22}S_{3}S_{5}V_{4}V_{20}$, $F_{5}S_{3}S_{5}V_{4}V_{20}$, $F_{5}S_{3}S_{5}V_{9}V_{4}$, $F_{25}S_{23}S_{25}V_{19}V_{5}$, $F_{8}S_{3}S_{25}V_{19}V_{5}$, $F_{25}S_{23}S_{25}V_{19}V_{4}$, $F_{8}S_{3}S_{25}V_{19}V_{4}$, $F_{25}S_{23}S_{25}V_{2}V_{5}$, $F_{8}S_{3}S_{25}V_{2}V_{5}$, $F_{8}S_{16}S_{3}V_{2}V_{5}$, $F_{25}S_{23}S_{25}V_{4}V_{2}$, $F_{8}S_{3}S_{25}V_{4}V_{2}$, $F_{8}S_{16}S_{3}V_{4}V_{2}$, $F_{25}S_{5}S_{25}V_{19}V_{5}$, $F_{8}S_{5}S_{25}V_{19}V_{5}$, $F_{25}S_{5}S_{25}V_{19}V_{4}$, $F_{8}S_{5}S_{25}V_{19}V_{4}$, $F_{25}S_{5}S_{25}V_{2}V_{5}$, $F_{8}S_{5}S_{25}V_{2}V_{5}$, $F_{8}S_{16}S_{5}V_{2}V_{5}$, $F_{25}S_{5}S_{25}V_{4}V_{2}$, $F_{8}S_{5}S_{25}V_{4}V_{2}$, $F_{8}S_{16}S_{5}V_{4}V_{2}$, $F_{13}S_{23}V_{18}V_{19}V_{5}$, $F_{13}S_{23}V_{18}V_{19}V_{4}$, $F_{13}S_{3}V_{19}V_{1}V_{5}$, $F_{13}S_{3}V_{19}V_{4}V_{1}$, $F_{13}S_{23}V_{1}V_{2}V_{5}$, $F_{13}S_{23}V_{4}V_{1}V_{2}$, $F_{13}S_{3}V_{18}V_{2}V_{5}$, $F_{13}S_{3}V_{18}V_{4}V_{2}$, $F_{13}S_{3}V_{1}V_{2}V_{5}$, $F_{13}S_{3}V_{4}V_{1}V_{2}$, $F_{13}S_{9}S_{23}V_{18}V_{19}$, $F_{13}S_{14}S_{23}V_{18}V_{19}$, $F_{13}S_{9}S_{3}V_{19}V_{1}$, $F_{13}S_{14}S_{3}V_{19}V_{1}$, $F_{13}S_{9}S_{23}V_{1}V_{2}$, $F_{13}S_{14}S_{23}V_{1}V_{2}$, $F_{13}S_{9}S_{3}V_{18}V_{2}$, $F_{13}S_{14}S_{3}V_{18}V_{2}$, $F_{13}S_{9}S_{3}V_{1}V_{2}$, $F_{13}S_{14}S_{3}V_{1}V_{2}$, $F_{14}S_{23}S_{24}S_{24}S_{5}$, $F_{14}S_{24}S_{3}S_{5}S_{4}$, $F_{6}S_{22}S_{22}S_{23}S_{5}$, $F_{6}S_{22}S_{2}S_{3}S_{5}$, $F_{14}S_{23}S_{5}S_{4}S_{4}$, $F_{14}S_{3}S_{5}S_{4}S_{4}$, $F_{6}S_{23}S_{2}S_{2}S_{5}$, $F_{6}S_{2}S_{2}S_{3}S_{5}$, $F_{14}S_{9}S_{23}S_{24}S_{24}$, $F_{14}S_{9}S_{24}S_{3}S_{4}$, $F_{6}S_{14}S_{22}S_{22}S_{23}$, $F_{6}S_{14}S_{22}S_{2}S_{3}$, $F_{14}S_{9}S_{23}S_{4}S_{4}$, $F_{14}S_{9}S_{3}S_{4}S_{4}$, $F_{6}S_{14}S_{23}S_{2}S_{2}$, $F_{6}S_{14}S_{2}S_{2}S_{3}$, $F_{14}S_{24}S_{5}V_{19}V_{19}$, $F_{6}S_{22}S_{5}V_{19}V_{19}$, $F_{14}S_{5}S_{4}V_{19}V_{2}$, $F_{6}S_{2}S_{5}V_{19}V_{2}$, $F_{14}S_{24}S_{5}V_{2}V_{2}$, $F_{6}S_{22}S_{5}V_{2}V_{2}$, $F_{14}S_{5}S_{4}V_{2}V_{2}$, $F_{6}S_{2}S_{5}V_{2}V_{2}$, $F_{14}S_{9}S_{24}V_{19}V_{19}$, $F_{6}S_{14}S_{22}V_{19}V_{19}$, $F_{14}S_{9}S_{4}V_{19}V_{2}$, $F_{6}S_{14}S_{2}V_{19}V_{2}$, $F_{14}S_{9}S_{24}V_{2}V_{2}$, $F_{6}S_{14}S_{22}V_{2}V_{2}$, $F_{14}S_{9}S_{4}V_{2}V_{2}$, $F_{6}S_{14}S_{2}V_{2}V_{2}$, $F_{29}S_{9}S_{23}S_{24}V_{19}$, $F_{29}S_{9}S_{23}S_{24}V_{2}$, $F_{29}S_{14}S_{22}S_{23}V_{19}$, $F_{29}S_{14}S_{22}S_{23}V_{2}$, $F_{29}S_{9}S_{3}S_{4}V_{19}$, $F_{29}S_{9}S_{3}S_{4}V_{2}$, $F_{3}S_{9}S_{3}S_{4}V_{2}$, $F_{29}S_{14}S_{2}S_{3}V_{19}$, $F_{29}S_{14}S_{2}S_{3}V_{2}$, $F_{3}S_{14}S_{2}S_{3}V_{2}$, $F_{29}S_{9}S_{23}S_{23}S_{24}$, $F_{29}S_{9}S_{23}S_{24}S_{3}$, $F_{29}S_{14}S_{22}S_{23}S_{23}$, $F_{29}S_{14}S_{22}S_{23}S_{3}$, $F_{29}S_{9}S_{23}S_{3}S_{4}$, $F_{29}S_{9}S_{3}S_{3}S_{4}$, $F_{3}S_{9}S_{3}S_{3}S_{4}$, $F_{29}S_{14}S_{23}S_{2}S_{3}$, $F_{29}S_{14}S_{2}S_{3}S_{3}$, $F_{3}S_{14}S_{2}S_{3}S_{3}$, $F_{28}S_{9}S_{23}V_{18}V_{19}$, $F_{28}S_{9}S_{3}V_{18}V_{19}$, $F_{28}S_{14}S_{23}V_{18}V_{19}$, $F_{28}S_{14}S_{3}V_{18}V_{19}$, $F_{28}S_{9}S_{23}V_{1}V_{2}$, $F_{28}S_{9}S_{3}V_{1}V_{2}$, $F_{2}S_{9}S_{3}V_{1}V_{2}$, $F_{28}S_{14}S_{23}V_{1}V_{2}$, $F_{28}S_{14}S_{3}V_{1}V_{2}$, $F_{2}S_{14}S_{3}V_{1}V_{2}$, $F_{29}S_{24}S_{5}S_{5}V_{19}$, $F_{29}S_{24}S_{5}S_{5}V_{2}$, $F_{29}S_{22}S_{5}S_{5}V_{19}$, $F_{29}S_{22}S_{5}S_{5}V_{2}$, $F_{29}S_{5}S_{5}S_{4}V_{19}$, $F_{29}S_{5}S_{5}S_{4}V_{2}$, $F_{3}S_{5}S_{5}S_{4}V_{2}$, $F_{29}S_{2}S_{5}S_{5}V_{19}$, $F_{29}S_{2}S_{5}S_{5}V_{2}$, $F_{3}S_{2}S_{5}S_{5}V_{2}$, $F_{29}S_{23}S_{24}S_{5}S_{5}$, $F_{29}S_{24}S_{3}S_{5}S_{5}$, $F_{29}S_{22}S_{23}S_{5}S_{5}$, $F_{29}S_{22}S_{3}S_{5}S_{5}$, $F_{29}S_{23}S_{5}S_{5}S_{4}$, $F_{29}S_{3}S_{5}S_{5}S_{4}$, $F_{3}S_{3}S_{5}S_{5}S_{4}$, $F_{29}S_{23}S_{2}S_{5}S_{5}$, $F_{29}S_{2}S_{3}S_{5}S_{5}$, $F_{3}S_{2}S_{3}S_{5}S_{5}$, $F_{28}S_{23}S_{5}V_{18}V_{5}$, $F_{28}S_{3}S_{5}V_{18}V_{5}$, $F_{28}S_{23}S_{5}V_{1}V_{5}$, $F_{28}S_{3}S_{5}V_{1}V_{5}$, $F_{2}S_{3}S_{5}V_{1}V_{5}$, $F_{28}S_{23}S_{5}V_{18}V_{4}$, $F_{28}S_{3}S_{5}V_{18}V_{4}$, $F_{28}S_{23}S_{5}V_{4}V_{1}$, $F_{28}S_{3}S_{5}V_{4}V_{1}$, $F_{2}S_{3}S_{5}V_{4}V_{1}$, $F_{26}S_{23}S_{5}S_{25}V_{19}$, $F_{22}S_{23}S_{5}S_{25}V_{19}$, $F_{9}S_{23}S_{5}S_{25}V_{2}$, $F_{5}S_{23}S_{5}S_{25}V_{2}$, $F_{26}S_{3}S_{5}S_{25}V_{19}$, $F_{22}S_{3}S_{5}S_{25}V_{19}$, $F_{9}S_{3}S_{5}S_{25}V_{2}$, $F_{5}S_{3}S_{5}S_{25}V_{2}$, $F_{9}S_{16}S_{3}S_{5}V_{2}$, $F_{5}S_{16}S_{3}S_{5}V_{2}$, $F_{26}S_{23}S_{5}S_{25}V_{5}$, $F_{22}S_{23}S_{5}S_{25}V_{4}$, $F_{9}S_{23}S_{5}S_{25}V_{5}$, $F_{5}S_{23}S_{5}S_{25}V_{4}$, $F_{26}S_{3}S_{5}S_{25}V_{5}$, $F_{22}S_{3}S_{5}S_{25}V_{4}$, $F_{9}S_{3}S_{5}S_{25}V_{5}$, $F_{5}S_{3}S_{5}S_{25}V_{4}$, $F_{9}S_{16}S_{3}S_{5}V_{5}$, $F_{5}S_{16}S_{3}S_{5}V_{4}$, $F_{26}S_{23}S_{5}S_{5}S_{25}$, $F_{22}S_{23}S_{5}S_{5}S_{25}$, $F_{9}S_{23}S_{5}S_{5}S_{25}$, $F_{5}S_{23}S_{5}S_{5}S_{25}$, $F_{26}S_{3}S_{5}S_{5}S_{25}$, $F_{22}S_{3}S_{5}S_{5}S_{25}$, $F_{9}S_{3}S_{5}S_{5}S_{25}$, $F_{5}S_{3}S_{5}S_{5}S_{25}$, $F_{9}S_{16}S_{3}S_{5}S_{5}$, $F_{5}S_{16}S_{3}S_{5}S_{5}$, $F_{25}S_{23}S_{5}V_{19}V_{22}$, $F_{8}S_{3}S_{5}V_{19}V_{22}$, $F_{25}S_{23}S_{5}V_{19}V_{20}$, $F_{8}S_{3}S_{5}V_{19}V_{20}$, $F_{25}S_{23}S_{5}V_{2}V_{22}$, $F_{8}S_{3}S_{5}V_{2}V_{22}$, $F_{25}S_{23}S_{5}V_{2}V_{20}$, $F_{8}S_{3}S_{5}V_{2}V_{20}$, $F_{8}S_{3}S_{5}V_{13}V_{2}$, $F_{8}S_{3}S_{5}V_{9}V_{2}$, $F_{25}S_{5}S_{5}V_{19}V_{22}$, $F_{8}S_{5}S_{5}V_{19}V_{22}$, $F_{25}S_{5}S_{5}V_{19}V_{20}$, $F_{8}S_{5}S_{5}V_{19}V_{20}$, $F_{25}S_{5}S_{5}V_{2}V_{22}$, $F_{8}S_{5}S_{5}V_{2}V_{22}$, $F_{25}S_{5}S_{5}V_{2}V_{20}$, $F_{8}S_{5}S_{5}V_{2}V_{20}$, $F_{8}S_{5}S_{5}V_{13}V_{2}$, $F_{8}S_{5}S_{5}V_{9}V_{2}$, $F_{25}S_{23}S_{23}V_{5}V_{22}$, $F_{8}S_{23}S_{3}V_{5}V_{22}$, $F_{25}S_{23}S_{23}V_{4}V_{20}$, $F_{8}S_{23}S_{3}V_{4}V_{20}$, $F_{25}S_{23}S_{3}V_{5}V_{22}$, $F_{8}S_{3}S_{3}V_{5}V_{22}$, $F_{8}S_{3}S_{3}V_{13}V_{5}$, $F_{25}S_{23}S_{3}V_{4}V_{20}$, $F_{8}S_{3}S_{3}V_{4}V_{20}$, $F_{8}S_{3}S_{3}V_{9}V_{4}$, $F_{25}S_{23}S_{5}V_{5}V_{22}$, $F_{8}S_{23}S_{5}V_{5}V_{22}$, $F_{25}S_{23}S_{5}V_{4}V_{20}$, $F_{8}S_{23}S_{5}V_{4}V_{20}$, $F_{25}S_{3}S_{5}V_{5}V_{22}$, $F_{8}S_{3}S_{5}V_{5}V_{22}$, $F_{8}S_{3}S_{5}V_{13}V_{5}$, $F_{25}S_{3}S_{5}V_{4}V_{20}$, $F_{8}S_{3}S_{5}V_{4}V_{20}$, $F_{8}S_{3}S_{5}V_{9}V_{4}$, $F_{13}S_{21}S_{23}S_{23}V_{5}$, $F_{13}S_{21}S_{23}S_{23}V_{4}$, $F_{13}S_{23}S_{1}S_{3}V_{5}$, $F_{13}S_{23}S_{1}S_{3}V_{4}$, $F_{13}S_{21}S_{3}S_{3}V_{5}$, $F_{13}S_{21}S_{3}S_{3}V_{4}$, $F_{13}S_{1}S_{3}S_{3}V_{5}$, $F_{13}S_{1}S_{3}S_{3}V_{4}$, $F_{13}S_{9}S_{21}S_{23}S_{23}$, $F_{13}S_{14}S_{21}S_{23}S_{23}$, $F_{13}S_{9}S_{23}S_{1}S_{3}$, $F_{13}S_{14}S_{23}S_{1}S_{3}$, $F_{13}S_{9}S_{21}S_{3}S_{3}$, $F_{13}S_{14}S_{21}S_{3}S_{3}$, $F_{13}S_{9}S_{1}S_{3}S_{3}$, $F_{13}S_{14}S_{1}S_{3}S_{3}$, $F_{14}S_{23}S_{5}V_{18}V_{19}$, $F_{6}S_{23}S_{5}V_{18}V_{19}$, $F_{14}S_{3}S_{5}V_{19}V_{1}$, $F_{6}S_{3}S_{5}V_{19}V_{1}$, $F_{14}S_{23}S_{5}V_{1}V_{2}$, $F_{6}S_{23}S_{5}V_{1}V_{2}$, $F_{14}S_{3}S_{5}V_{18}V_{2}$, $F_{6}S_{3}S_{5}V_{18}V_{2}$, $F_{14}S_{3}S_{5}V_{1}V_{2}$, $F_{6}S_{3}S_{5}V_{1}V_{2}$, $F_{14}S_{9}S_{23}V_{18}V_{19}$, $F_{6}S_{14}S_{23}V_{18}V_{19}$, $F_{14}S_{9}S_{3}V_{19}V_{1}$, $F_{6}S_{14}S_{3}V_{19}V_{1}$, $F_{14}S_{9}S_{23}V_{1}V_{2}$, $F_{6}S_{14}S_{23}V_{1}V_{2}$, $F_{14}S_{9}S_{3}V_{18}V_{2}$, $F_{6}S_{14}S_{3}V_{18}V_{2}$, $F_{14}S_{9}S_{3}V_{1}V_{2}$, $F_{6}S_{14}S_{3}V_{1}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{4}$} {{$F_{28}S_{23}S_{23}S_{6}S_{25}$, $F_{28}S_{23}S_{3}S_{6}S_{25}$, $F_{28}S_{3}S_{3}S_{6}S_{25}$, $F_{2}S_{16}S_{3}S_{3}S_{6}$, $F_{28}S_{22}S_{23}S_{5}S_{25}$, $F_{28}S_{22}S_{3}S_{5}S_{25}$, $F_{28}S_{23}S_{2}S_{5}S_{25}$, $F_{28}S_{2}S_{3}S_{5}S_{25}$, $F_{2}S_{16}S_{2}S_{3}S_{5}$, $F_{27}S_{23}S_{23}S_{5}S_{25}$, $F_{27}S_{23}S_{3}S_{5}S_{25}$, $F_{27}S_{3}S_{3}S_{5}S_{25}$, $F_{1}S_{16}S_{3}S_{3}S_{5}$, $F_{27}S_{22}S_{23}S_{5}S_{25}$, $F_{27}S_{23}S_{2}S_{5}S_{25}$, $F_{27}S_{22}S_{3}S_{5}S_{25}$, $F_{27}S_{2}S_{3}S_{5}S_{25}$, $F_{1}S_{16}S_{2}S_{3}S_{5}$, $F_{25}S_{22}S_{22}S_{23}S_{23}$, $F_{8}S_{23}S_{2}S_{2}S_{3}$, $F_{8}S_{22}S_{2}S_{3}S_{3}$, $F_{25}S_{22}S_{23}S_{2}S_{3}$, $F_{8}S_{2}S_{2}S_{3}S_{3}$, $F_{25}S_{22}S_{22}S_{23}S_{5}$, $F_{8}S_{23}S_{2}S_{2}S_{5}$, $F_{8}S_{22}S_{2}S_{3}S_{5}$, $F_{25}S_{22}S_{2}S_{3}S_{5}$, $F_{8}S_{2}S_{2}S_{3}S_{5}$, $F_{24}S_{21}S_{22}S_{23}S_{23}$, $F_{7}S_{23}S_{1}S_{2}S_{3}$, $F_{24}S_{21}S_{22}S_{3}S_{3}$, $F_{7}S_{1}S_{2}S_{3}S_{3}$, $F_{24}S_{21}S_{23}S_{23}S_{5}$, $F_{7}S_{23}S_{1}S_{3}S_{5}$, $F_{24}S_{21}S_{3}S_{3}S_{5}$, $F_{7}S_{1}S_{3}S_{3}S_{5}$, $F_{24}S_{21}S_{23}S_{23}S_{6}$, $F_{7}S_{23}S_{1}S_{3}S_{6}$, $F_{24}S_{21}S_{3}S_{3}S_{6}$, $F_{7}S_{1}S_{3}S_{3}S_{6}$, $F_{28}S_{14}S_{22}S_{23}S_{23}$, $F_{28}S_{14}S_{22}S_{23}S_{3}$, $F_{28}S_{14}S_{23}S_{2}S_{3}$, $F_{28}S_{14}S_{2}S_{3}S_{3}$, $F_{2}S_{14}S_{2}S_{3}S_{3}$, $F_{28}S_{22}S_{23}S_{5}S_{5}$, $F_{28}S_{22}S_{3}S_{5}S_{5}$, $F_{28}S_{23}S_{2}S_{5}S_{5}$, $F_{28}S_{2}S_{3}S_{5}S_{5}$, $F_{2}S_{2}S_{3}S_{5}S_{5}$, $F_{25}S_{23}S_{23}S_{5}S_{25}$, $F_{8}S_{23}S_{3}S_{5}S_{25}$, $F_{25}S_{23}S_{3}S_{5}S_{25}$, $F_{8}S_{3}S_{3}S_{5}S_{25}$, $F_{8}S_{16}S_{3}S_{3}S_{5}$, $F_{25}S_{23}S_{5}S_{5}S_{25}$, $F_{8}S_{23}S_{5}S_{5}S_{25}$, $F_{25}S_{3}S_{5}S_{5}S_{25}$, $F_{8}S_{3}S_{5}S_{5}S_{25}$, $F_{8}S_{16}S_{3}S_{5}S_{5}$, $F_{6}S_{21}S_{23}S_{23}S_{5}$, $F_{6}S_{23}S_{1}S_{3}S_{5}$, $F_{6}S_{21}S_{3}S_{3}S_{5}$, $F_{6}S_{1}S_{3}S_{3}S_{5}$, $F_{6}S_{14}S_{21}S_{23}S_{23}$, $F_{6}S_{14}S_{23}S_{1}S_{3}$, $F_{6}S_{14}S_{21}S_{3}S_{3}$, $F_{6}S_{14}S_{1}S_{3}S_{3}$, $F_{28}S_{14}S_{21}S_{22}S_{23}$, $F_{28}S_{14}S_{21}S_{22}S_{3}$, $F_{28}S_{14}S_{23}S_{1}S_{2}$, $F_{28}S_{14}S_{1}S_{2}S_{3}$, $F_{2}S_{14}S_{1}S_{2}S_{3}$, $F_{27}S_{14}S_{22}S_{23}S_{23}$, $F_{27}S_{14}S_{22}S_{23}S_{3}$, $F_{27}S_{14}S_{23}S_{2}S_{3}$, $F_{27}S_{14}S_{2}S_{3}S_{3}$, $F_{1}S_{14}S_{2}S_{3}S_{3}$, $F_{27}S_{14}S_{22}S_{22}S_{23}$, $F_{27}S_{14}S_{22}S_{23}S_{2}$, $F_{27}S_{14}S_{22}S_{2}S_{3}$, $F_{27}S_{14}S_{2}S_{2}S_{3}$, $F_{1}S_{14}S_{2}S_{2}S_{3}$, $F_{28}S_{21}S_{23}S_{5}S_{6}$, $F_{28}S_{21}S_{3}S_{5}S_{6}$, $F_{28}S_{23}S_{1}S_{5}S_{6}$, $F_{28}S_{1}S_{3}S_{5}S_{6}$, $F_{2}S_{1}S_{3}S_{5}S_{6}$, $F_{25}S_{23}S_{23}S_{6}S_{25}$, $F_{8}S_{23}S_{3}S_{6}S_{25}$, $F_{25}S_{23}S_{3}S_{6}S_{25}$, $F_{8}S_{3}S_{3}S_{6}S_{25}$, $F_{8}S_{16}S_{3}S_{3}S_{6}$, $F_{25}S_{23}S_{5}S_{6}S_{25}$, $F_{8}S_{23}S_{5}S_{6}S_{25}$, $F_{25}S_{3}S_{5}S_{6}S_{25}$, $F_{8}S_{3}S_{5}S_{6}S_{25}$, $F_{8}S_{16}S_{3}S_{5}S_{6}$, $F_{27}S_{22}S_{23}S_{5}S_{5}$, $F_{27}S_{22}S_{3}S_{5}S_{5}$, $F_{27}S_{23}S_{2}S_{5}S_{5}$, $F_{27}S_{2}S_{3}S_{5}S_{5}$, $F_{1}S_{2}S_{3}S_{5}S_{5}$, $F_{27}S_{22}S_{22}S_{5}S_{5}$, $F_{27}S_{22}S_{2}S_{5}S_{5}$, $F_{27}S_{2}S_{2}S_{5}S_{5}$, $F_{1}S_{2}S_{2}S_{5}S_{5}$, $F_{25}S_{22}S_{23}S_{5}S_{25}$, $F_{8}S_{22}S_{3}S_{5}S_{25}$, $F_{25}S_{23}S_{2}S_{5}S_{25}$, $F_{8}S_{2}S_{3}S_{5}S_{25}$, $F_{8}S_{16}S_{2}S_{3}S_{5}$, $F_{25}S_{22}S_{5}S_{5}S_{25}$, $F_{8}S_{22}S_{5}S_{5}S_{25}$, $F_{25}S_{2}S_{5}S_{5}S_{25}$, $F_{8}S_{2}S_{5}S_{5}S_{25}$, $F_{8}S_{16}S_{2}S_{5}S_{5}$, $F_{24}S_{22}S_{23}S_{5}S_{25}$, $F_{7}S_{23}S_{2}S_{5}S_{25}$, $F_{24}S_{22}S_{3}S_{5}S_{25}$, $F_{7}S_{2}S_{3}S_{5}S_{25}$, $F_{7}S_{16}S_{2}S_{3}S_{5}$, $F_{24}S_{23}S_{5}S_{5}S_{25}$, $F_{7}S_{23}S_{5}S_{5}S_{25}$, $F_{24}S_{3}S_{5}S_{5}S_{25}$, $F_{7}S_{3}S_{5}S_{5}S_{25}$, $F_{7}S_{16}S_{3}S_{5}S_{5}$, $F_{24}S_{23}S_{5}S_{6}S_{25}$, $F_{7}S_{23}S_{5}S_{6}S_{25}$, $F_{24}S_{3}S_{5}S_{6}S_{25}$, $F_{7}S_{3}S_{5}S_{6}S_{25}$, $F_{7}S_{16}S_{3}S_{5}S_{6}$, $F_{6}S_{22}S_{22}S_{23}S_{5}$, $F_{6}S_{23}S_{2}S_{2}S_{5}$, $F_{6}S_{22}S_{2}S_{3}S_{5}$, $F_{6}S_{2}S_{2}S_{3}S_{5}$, $F_{6}S_{14}S_{22}S_{22}S_{23}$, $F_{6}S_{14}S_{23}S_{2}S_{2}$, $F_{6}S_{14}S_{22}S_{2}S_{3}$, $F_{6}S_{14}S_{2}S_{2}S_{3}$, $F_{18}S_{21}S_{23}S_{23}S_{6}$, $F_{18}S_{23}S_{1}S_{3}S_{6}$, $F_{18}S_{21}S_{3}S_{3}S_{6}$, $F_{18}S_{1}S_{3}S_{3}S_{6}$, $F_{18}S_{14}S_{21}S_{23}S_{23}$, $F_{18}S_{14}S_{23}S_{1}S_{3}$, $F_{18}S_{14}S_{21}S_{3}S_{3}$, $F_{18}S_{14}S_{1}S_{3}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{5}$} {{$F_{27}S_{22}S_{23}V_{4}V_{20}$, $F_{27}S_{23}S_{2}V_{4}V_{20}$, $F_{27}S_{22}S_{3}V_{4}V_{20}$, $F_{27}S_{2}S_{3}V_{4}V_{20}$, $F_{1}S_{2}S_{3}V_{9}V_{4}$, $F_{27}S_{23}V_{19}V_{4}V_{20}$, $F_{27}S_{23}V_{4}V_{2}V_{20}$, $F_{27}S_{3}V_{19}V_{4}V_{20}$, $F_{27}S_{3}V_{4}V_{2}V_{20}$, $F_{1}S_{3}V_{9}V_{4}V_{2}$, $F_{29}S_{25}V_{19}V_{19}V_{4}$, $F_{29}S_{25}V_{19}V_{4}V_{2}$, $F_{29}S_{25}V_{4}V_{2}V_{2}$, $F_{3}S_{16}V_{4}V_{2}V_{2}$, $F_{29}S_{23}S_{25}V_{19}V_{4}$, $F_{29}S_{3}S_{25}V_{19}V_{4}$, $F_{29}S_{23}S_{25}V_{4}V_{2}$, $F_{29}S_{3}S_{25}V_{4}V_{2}$, $F_{3}S_{16}S_{3}V_{4}V_{2}$, $F_{28}S_{22}S_{23}V_{4}V_{21}$, $F_{28}S_{22}S_{3}V_{4}V_{21}$, $F_{28}S_{23}S_{2}V_{4}V_{21}$, $F_{28}S_{2}S_{3}V_{4}V_{21}$, $F_{2}S_{2}S_{3}V_{10}V_{4}$, $F_{29}S_{23}S_{6}S_{25}V_{19}$, $F_{29}S_{23}S_{6}S_{25}V_{2}$, $F_{29}S_{3}S_{6}S_{25}V_{19}$, $F_{29}S_{3}S_{6}S_{25}V_{2}$, $F_{3}S_{16}S_{3}S_{6}V_{2}$, $F_{29}S_{23}S_{23}S_{6}S_{25}$, $F_{29}S_{23}S_{3}S_{6}S_{25}$, $F_{29}S_{3}S_{3}S_{6}S_{25}$, $F_{3}S_{16}S_{3}S_{3}S_{6}$, $F_{28}S_{23}S_{6}V_{19}V_{21}$, $F_{28}S_{3}S_{6}V_{19}V_{21}$, $F_{28}S_{23}S_{6}V_{2}V_{21}$, $F_{28}S_{3}S_{6}V_{2}V_{21}$, $F_{2}S_{3}S_{6}V_{10}V_{2}$, $F_{21}S_{21}S_{22}S_{23}S_{23}$, $F_{17}S_{23}S_{1}S_{2}S_{3}$, $F_{21}S_{21}S_{22}S_{3}S_{3}$, $F_{17}S_{1}S_{2}S_{3}S_{3}$, $F_{21}S_{21}S_{23}S_{23}S_{6}$, $F_{17}S_{23}S_{1}S_{3}S_{6}$, $F_{21}S_{21}S_{3}S_{3}S_{6}$, $F_{17}S_{1}S_{3}S_{3}S_{6}$, $F_{24}S_{23}V_{18}V_{19}V_{19}$, $F_{7}S_{3}V_{19}V_{1}V_{2}$, $F_{7}S_{23}V_{1}V_{2}V_{2}$, $F_{24}S_{3}V_{18}V_{19}V_{2}$, $F_{7}S_{3}V_{1}V_{2}V_{2}$, $F_{24}S_{23}S_{6}V_{18}V_{19}$, $F_{7}S_{3}S_{6}V_{19}V_{1}$, $F_{7}S_{23}S_{6}V_{1}V_{2}$, $F_{24}S_{3}S_{6}V_{18}V_{2}$, $F_{7}S_{3}S_{6}V_{1}V_{2}$, $F_{24}S_{23}V_{18}V_{19}V_{4}$, $F_{7}S_{3}V_{19}V_{4}V_{1}$, $F_{7}S_{23}V_{4}V_{1}V_{2}$, $F_{24}S_{3}V_{18}V_{4}V_{2}$, $F_{7}S_{3}V_{4}V_{1}V_{2}$, $F_{22}S_{22}S_{22}S_{23}S_{23}$, $F_{5}S_{22}S_{2}S_{3}S_{3}$, $F_{5}S_{23}S_{2}S_{2}S_{3}$, $F_{22}S_{22}S_{23}S_{2}S_{3}$, $F_{5}S_{2}S_{2}S_{3}S_{3}$, $F_{22}S_{22}S_{22}S_{23}V_{4}$, $F_{5}S_{22}S_{2}S_{3}V_{4}$, $F_{5}S_{23}S_{2}S_{2}V_{4}$, $F_{22}S_{22}S_{2}S_{3}V_{4}$, $F_{5}S_{2}S_{2}S_{3}V_{4}$, $F_{22}S_{22}S_{23}V_{19}V_{19}$, $F_{5}S_{2}S_{3}V_{19}V_{2}$, $F_{22}S_{22}S_{23}V_{2}V_{2}$, $F_{5}S_{2}S_{3}V_{2}V_{2}$, $F_{22}S_{22}V_{19}V_{19}V_{4}$, $F_{5}S_{2}V_{19}V_{4}V_{2}$, $F_{22}S_{22}V_{4}V_{2}V_{2}$, $F_{5}S_{2}V_{4}V_{2}V_{2}$, $F_{27}S_{22}S_{23}V_{3}V_{21}$, $F_{27}S_{23}S_{2}V_{3}V_{21}$, $F_{27}S_{22}S_{3}V_{3}V_{21}$, $F_{27}S_{2}S_{3}V_{3}V_{21}$, $F_{1}S_{2}S_{3}V_{10}V_{3}$, $F_{27}S_{23}V_{19}V_{3}V_{21}$, $F_{27}S_{23}V_{3}V_{2}V_{21}$, $F_{27}S_{3}V_{19}V_{3}V_{21}$, $F_{27}S_{3}V_{3}V_{2}V_{21}$, $F_{1}S_{3}V_{10}V_{3}V_{2}$, $F_{29}S_{25}V_{19}V_{19}V_{3}$, $F_{29}S_{25}V_{19}V_{3}V_{2}$, $F_{29}S_{25}V_{3}V_{2}V_{2}$, $F_{3}S_{16}V_{3}V_{2}V_{2}$, $F_{29}S_{23}S_{25}V_{19}V_{3}$, $F_{29}S_{3}S_{25}V_{19}V_{3}$, $F_{29}S_{23}S_{25}V_{3}V_{2}$, $F_{29}S_{3}S_{25}V_{3}V_{2}$, $F_{3}S_{16}S_{3}V_{3}V_{2}$, $F_{28}S_{22}S_{23}V_{3}V_{20}$, $F_{28}S_{22}S_{3}V_{3}V_{20}$, $F_{28}S_{23}S_{2}V_{3}V_{20}$, $F_{28}S_{2}S_{3}V_{3}V_{20}$, $F_{2}S_{2}S_{3}V_{9}V_{3}$, $F_{29}S_{23}S_{5}S_{25}V_{19}$, $F_{29}S_{23}S_{5}S_{25}V_{2}$, $F_{29}S_{3}S_{5}S_{25}V_{19}$, $F_{29}S_{3}S_{5}S_{25}V_{2}$, $F_{3}S_{16}S_{3}S_{5}V_{2}$, $F_{29}S_{23}S_{23}S_{5}S_{25}$, $F_{29}S_{23}S_{3}S_{5}S_{25}$, $F_{29}S_{3}S_{3}S_{5}S_{25}$, $F_{3}S_{16}S_{3}S_{3}S_{5}$, $F_{28}S_{23}S_{5}V_{19}V_{20}$, $F_{28}S_{3}S_{5}V_{19}V_{20}$, $F_{28}S_{23}S_{5}V_{2}V_{20}$, $F_{28}S_{3}S_{5}V_{2}V_{20}$, $F_{2}S_{3}S_{5}V_{9}V_{2}$, $F_{22}S_{21}S_{22}S_{23}S_{23}$, $F_{5}S_{23}S_{1}S_{2}S_{3}$, $F_{22}S_{21}S_{22}S_{3}S_{3}$, $F_{5}S_{1}S_{2}S_{3}S_{3}$, $F_{22}S_{21}S_{23}S_{23}S_{5}$, $F_{5}S_{23}S_{1}S_{3}S_{5}$, $F_{22}S_{21}S_{3}S_{3}S_{5}$, $F_{5}S_{1}S_{3}S_{3}S_{5}$, $F_{25}S_{23}V_{18}V_{19}V_{19}$, $F_{8}S_{3}V_{19}V_{1}V_{2}$, $F_{8}S_{23}V_{1}V_{2}V_{2}$, $F_{25}S_{3}V_{18}V_{19}V_{2}$, $F_{8}S_{3}V_{1}V_{2}V_{2}$, $F_{25}S_{23}S_{5}V_{18}V_{19}$, $F_{8}S_{3}S_{5}V_{19}V_{1}$, $F_{8}S_{23}S_{5}V_{1}V_{2}$, $F_{25}S_{3}S_{5}V_{18}V_{2}$, $F_{8}S_{3}S_{5}V_{1}V_{2}$, $F_{25}S_{23}V_{18}V_{19}V_{3}$, $F_{8}S_{3}V_{19}V_{3}V_{1}$, $F_{8}S_{23}V_{3}V_{1}V_{2}$, $F_{25}S_{3}V_{18}V_{3}V_{2}$, $F_{8}S_{3}V_{3}V_{1}V_{2}$, $F_{23}S_{22}S_{22}S_{23}S_{23}$, $F_{6}S_{22}S_{2}S_{3}S_{3}$, $F_{6}S_{23}S_{2}S_{2}S_{3}$, $F_{23}S_{22}S_{23}S_{2}S_{3}$, $F_{6}S_{2}S_{2}S_{3}S_{3}$, $F_{23}S_{22}S_{22}S_{23}V_{3}$, $F_{6}S_{22}S_{2}S_{3}V_{3}$, $F_{6}S_{23}S_{2}S_{2}V_{3}$, $F_{23}S_{22}S_{2}S_{3}V_{3}$, $F_{6}S_{2}S_{2}S_{3}V_{3}$, $F_{23}S_{22}S_{23}V_{19}V_{19}$, $F_{6}S_{2}S_{3}V_{19}V_{2}$, $F_{23}S_{22}S_{23}V_{2}V_{2}$, $F_{6}S_{2}S_{3}V_{2}V_{2}$, $F_{23}S_{22}V_{19}V_{19}V_{3}$, $F_{6}S_{2}V_{19}V_{3}V_{2}$, $F_{23}S_{22}V_{3}V_{2}V_{2}$, $F_{6}S_{2}V_{3}V_{2}V_{2}$, $F_{27}S_{14}S_{22}S_{22}S_{23}$, $F_{27}S_{14}S_{22}S_{23}S_{2}$, $F_{27}S_{14}S_{22}S_{2}S_{3}$, $F_{27}S_{14}S_{2}S_{2}S_{3}$, $F_{1}S_{14}S_{2}S_{2}S_{3}$, $F_{27}S_{14}S_{22}S_{23}V_{19}$, $F_{27}S_{14}S_{22}S_{23}V_{2}$, $F_{27}S_{14}S_{2}S_{3}V_{19}$, $F_{27}S_{14}S_{2}S_{3}V_{2}$, $F_{1}S_{14}S_{2}S_{3}V_{2}$, $F_{29}S_{14}V_{18}V_{19}V_{19}$, $F_{29}S_{14}V_{18}V_{19}V_{2}$, $F_{29}S_{14}V_{19}V_{1}V_{2}$, $F_{29}S_{14}V_{1}V_{2}V_{2}$, $F_{3}S_{14}V_{1}V_{2}V_{2}$, $F_{29}S_{14}S_{23}V_{18}V_{19}$, $F_{29}S_{14}S_{3}V_{18}V_{19}$, $F_{29}S_{14}S_{23}V_{1}V_{2}$, $F_{29}S_{14}S_{3}V_{1}V_{2}$, $F_{3}S_{14}S_{3}V_{1}V_{2}$, $F_{28}S_{14}S_{21}S_{22}S_{23}$, $F_{28}S_{14}S_{21}S_{22}S_{3}$, $F_{28}S_{14}S_{23}S_{1}S_{2}$, $F_{28}S_{14}S_{1}S_{2}S_{3}$, $F_{2}S_{14}S_{1}S_{2}S_{3}$, $F_{27}S_{22}S_{22}V_{3}V_{4}$, $F_{27}S_{22}S_{2}V_{3}V_{4}$, $F_{27}S_{2}S_{2}V_{3}V_{4}$, $F_{1}S_{2}S_{2}V_{3}V_{4}$, $F_{27}S_{22}V_{19}V_{3}V_{4}$, $F_{27}S_{22}V_{3}V_{4}V_{2}$, $F_{27}S_{2}V_{19}V_{3}V_{4}$, $F_{27}S_{2}V_{3}V_{4}V_{2}$, $F_{1}S_{2}V_{3}V_{4}V_{2}$, $F_{29}S_{6}V_{18}V_{19}V_{3}$, $F_{29}S_{6}V_{18}V_{3}V_{2}$, $F_{29}S_{6}V_{19}V_{3}V_{1}$, $F_{29}S_{6}V_{3}V_{1}V_{2}$, $F_{3}S_{6}V_{3}V_{1}V_{2}$, $F_{29}S_{23}S_{6}V_{18}V_{3}$, $F_{29}S_{3}S_{6}V_{18}V_{3}$, $F_{29}S_{23}S_{6}V_{3}V_{1}$, $F_{29}S_{3}S_{6}V_{3}V_{1}$, $F_{3}S_{3}S_{6}V_{3}V_{1}$, $F_{21}S_{22}S_{23}V_{3}V_{21}$, $F_{17}S_{23}S_{2}V_{3}V_{21}$, $F_{21}S_{22}S_{3}V_{3}V_{21}$, $F_{17}S_{2}S_{3}V_{3}V_{21}$, $F_{17}S_{2}S_{3}V_{10}V_{3}$, $F_{21}S_{23}S_{6}V_{3}V_{21}$, $F_{17}S_{23}S_{6}V_{3}V_{21}$, $F_{21}S_{3}S_{6}V_{3}V_{21}$, $F_{17}S_{3}S_{6}V_{3}V_{21}$, $F_{17}S_{3}S_{6}V_{10}V_{3}$, $F_{24}S_{25}V_{19}V_{19}V_{3}$, $F_{7}S_{25}V_{19}V_{3}V_{2}$, $F_{24}S_{25}V_{19}V_{3}V_{2}$, $F_{7}S_{25}V_{3}V_{2}V_{2}$, $F_{7}S_{16}V_{3}V_{2}V_{2}$, $F_{24}S_{6}S_{25}V_{19}V_{3}$, $F_{7}S_{6}S_{25}V_{19}V_{3}$, $F_{24}S_{6}S_{25}V_{3}V_{2}$, $F_{7}S_{6}S_{25}V_{3}V_{2}$, $F_{7}S_{16}S_{6}V_{3}V_{2}$, $F_{24}S_{25}V_{19}V_{3}V_{4}$, $F_{7}S_{25}V_{19}V_{3}V_{4}$, $F_{24}S_{25}V_{3}V_{4}V_{2}$, $F_{7}S_{25}V_{3}V_{4}V_{2}$, $F_{7}S_{16}V_{3}V_{4}V_{2}$, $F_{22}S_{22}S_{23}V_{3}V_{20}$, $F_{5}S_{22}S_{3}V_{3}V_{20}$, $F_{22}S_{23}S_{2}V_{3}V_{20}$, $F_{5}S_{2}S_{3}V_{3}V_{20}$, $F_{5}S_{2}S_{3}V_{9}V_{3}$, $F_{22}S_{22}V_{3}V_{4}V_{20}$, $F_{5}S_{22}V_{3}V_{4}V_{20}$, $F_{22}S_{2}V_{3}V_{4}V_{20}$, $F_{5}S_{2}V_{3}V_{4}V_{20}$, $F_{5}S_{2}V_{9}V_{3}V_{4}$, $F_{29}S_{5}V_{18}V_{19}V_{4}$, $F_{29}S_{5}V_{18}V_{4}V_{2}$, $F_{29}S_{5}V_{19}V_{4}V_{1}$, $F_{29}S_{5}V_{4}V_{1}V_{2}$, $F_{3}S_{5}V_{4}V_{1}V_{2}$, $F_{29}S_{23}S_{5}V_{18}V_{4}$, $F_{29}S_{3}S_{5}V_{18}V_{4}$, $F_{29}S_{23}S_{5}V_{4}V_{1}$, $F_{29}S_{3}S_{5}V_{4}V_{1}$, $F_{3}S_{3}S_{5}V_{4}V_{1}$, $F_{28}S_{21}S_{23}S_{5}S_{6}$, $F_{28}S_{21}S_{3}S_{5}S_{6}$, $F_{28}S_{23}S_{1}S_{5}S_{6}$, $F_{28}S_{1}S_{3}S_{5}S_{6}$, $F_{2}S_{1}S_{3}S_{5}S_{6}$, $F_{24}S_{23}S_{5}S_{25}V_{19}$, $F_{7}S_{23}S_{5}S_{25}V_{2}$, $F_{24}S_{3}S_{5}S_{25}V_{19}$, $F_{7}S_{3}S_{5}S_{25}V_{2}$, $F_{7}S_{16}S_{3}S_{5}V_{2}$, $F_{24}S_{23}S_{5}S_{6}S_{25}$, $F_{7}S_{23}S_{5}S_{6}S_{25}$, $F_{24}S_{3}S_{5}S_{6}S_{25}$, $F_{7}S_{3}S_{5}S_{6}S_{25}$, $F_{7}S_{16}S_{3}S_{5}S_{6}$, $F_{24}S_{23}S_{5}S_{25}V_{4}$, $F_{7}S_{23}S_{5}S_{25}V_{4}$, $F_{24}S_{3}S_{5}S_{25}V_{4}$, $F_{7}S_{3}S_{5}S_{25}V_{4}$, $F_{7}S_{16}S_{3}S_{5}V_{4}$, $F_{22}S_{23}S_{5}V_{19}V_{20}$, $F_{5}S_{3}S_{5}V_{19}V_{20}$, $F_{22}S_{23}S_{5}V_{2}V_{20}$, $F_{5}S_{3}S_{5}V_{2}V_{20}$, $F_{5}S_{3}S_{5}V_{9}V_{2}$, $F_{22}S_{5}V_{19}V_{4}V_{20}$, $F_{5}S_{5}V_{19}V_{4}V_{20}$, $F_{22}S_{5}V_{4}V_{2}V_{20}$, $F_{5}S_{5}V_{4}V_{2}V_{20}$, $F_{5}S_{5}V_{9}V_{4}V_{2}$, $F_{22}S_{22}S_{23}V_{4}V_{20}$, $F_{5}S_{23}S_{2}V_{4}V_{20}$, $F_{22}S_{22}S_{3}V_{4}V_{20}$, $F_{5}S_{2}S_{3}V_{4}V_{20}$, $F_{5}S_{2}S_{3}V_{9}V_{4}$, $F_{22}S_{23}S_{5}V_{4}V_{20}$, $F_{5}S_{23}S_{5}V_{4}V_{20}$, $F_{22}S_{3}S_{5}V_{4}V_{20}$, $F_{5}S_{3}S_{5}V_{4}V_{20}$, $F_{5}S_{3}S_{5}V_{9}V_{4}$, $F_{25}S_{25}V_{19}V_{19}V_{4}$, $F_{8}S_{25}V_{19}V_{4}V_{2}$, $F_{25}S_{25}V_{19}V_{4}V_{2}$, $F_{8}S_{25}V_{4}V_{2}V_{2}$, $F_{8}S_{16}V_{4}V_{2}V_{2}$, $F_{25}S_{5}S_{25}V_{19}V_{4}$, $F_{8}S_{5}S_{25}V_{19}V_{4}$, $F_{25}S_{5}S_{25}V_{4}V_{2}$, $F_{8}S_{5}S_{25}V_{4}V_{2}$, $F_{8}S_{16}S_{5}V_{4}V_{2}$, $F_{25}S_{25}V_{19}V_{3}V_{4}$, $F_{8}S_{25}V_{19}V_{3}V_{4}$, $F_{25}S_{25}V_{3}V_{4}V_{2}$, $F_{8}S_{25}V_{3}V_{4}V_{2}$, $F_{8}S_{16}V_{3}V_{4}V_{2}$, $F_{23}S_{22}S_{23}V_{4}V_{21}$, $F_{6}S_{22}S_{3}V_{4}V_{21}$, $F_{23}S_{23}S_{2}V_{4}V_{21}$, $F_{6}S_{2}S_{3}V_{4}V_{21}$, $F_{6}S_{2}S_{3}V_{10}V_{4}$, $F_{23}S_{22}V_{3}V_{4}V_{21}$, $F_{6}S_{22}V_{3}V_{4}V_{21}$, $F_{23}S_{2}V_{3}V_{4}V_{21}$, $F_{6}S_{2}V_{3}V_{4}V_{21}$, $F_{6}S_{2}V_{10}V_{3}V_{4}$, $F_{25}S_{23}S_{6}S_{25}V_{19}$, $F_{8}S_{23}S_{6}S_{25}V_{2}$, $F_{25}S_{3}S_{6}S_{25}V_{19}$, $F_{8}S_{3}S_{6}S_{25}V_{2}$, $F_{8}S_{16}S_{3}S_{6}V_{2}$, $F_{25}S_{23}S_{5}S_{6}S_{25}$, $F_{8}S_{23}S_{5}S_{6}S_{25}$, $F_{25}S_{3}S_{5}S_{6}S_{25}$, $F_{8}S_{3}S_{5}S_{6}S_{25}$, $F_{8}S_{16}S_{3}S_{5}S_{6}$, $F_{25}S_{23}S_{6}S_{25}V_{3}$, $F_{8}S_{23}S_{6}S_{25}V_{3}$, $F_{25}S_{3}S_{6}S_{25}V_{3}$, $F_{8}S_{3}S_{6}S_{25}V_{3}$, $F_{8}S_{16}S_{3}S_{6}V_{3}$, $F_{23}S_{23}S_{6}V_{19}V_{21}$, $F_{6}S_{3}S_{6}V_{19}V_{21}$, $F_{23}S_{23}S_{6}V_{2}V_{21}$, $F_{6}S_{3}S_{6}V_{2}V_{21}$, $F_{6}S_{3}S_{6}V_{10}V_{2}$, $F_{23}S_{6}V_{19}V_{3}V_{21}$, $F_{6}S_{6}V_{19}V_{3}V_{21}$, $F_{23}S_{6}V_{3}V_{2}V_{21}$, $F_{6}S_{6}V_{3}V_{2}V_{21}$, $F_{6}S_{6}V_{10}V_{3}V_{2}$, $F_{13}S_{23}S_{6}V_{18}V_{19}$, $F_{13}S_{3}S_{6}V_{19}V_{1}$, $F_{13}S_{23}S_{6}V_{1}V_{2}$, $F_{13}S_{3}S_{6}V_{18}V_{2}$, $F_{13}S_{3}S_{6}V_{1}V_{2}$, $F_{13}S_{23}S_{5}V_{18}V_{19}$, $F_{13}S_{3}S_{5}V_{19}V_{1}$, $F_{13}S_{23}S_{5}V_{1}V_{2}$, $F_{13}S_{3}S_{5}V_{18}V_{2}$, $F_{13}S_{3}S_{5}V_{1}V_{2}$, $F_{13}S_{14}S_{23}V_{18}V_{19}$, $F_{13}S_{14}S_{3}V_{19}V_{1}$, $F_{13}S_{14}S_{23}V_{1}V_{2}$, $F_{13}S_{14}S_{3}V_{18}V_{2}$, $F_{13}S_{14}S_{3}V_{1}V_{2}$, $F_{6}S_{22}S_{22}S_{23}V_{4}$, $F_{6}S_{22}S_{2}S_{3}V_{4}$, $F_{6}S_{23}S_{2}S_{2}V_{4}$, $F_{6}S_{2}S_{2}S_{3}V_{4}$, $F_{6}S_{22}S_{22}S_{23}V_{3}$, $F_{6}S_{14}S_{22}S_{22}S_{23}$, $F_{6}S_{14}S_{22}S_{2}S_{3}$, $F_{6}S_{14}S_{23}S_{2}S_{2}$, $F_{6}S_{14}S_{2}S_{2}S_{3}$, $F_{6}S_{22}V_{19}V_{19}V_{4}$, $F_{6}S_{2}V_{19}V_{4}V_{2}$, $F_{6}S_{22}V_{4}V_{2}V_{2}$, $F_{6}S_{2}V_{4}V_{2}V_{2}$, $F_{6}S_{22}V_{19}V_{19}V_{3}$, $F_{6}S_{22}V_{3}V_{2}V_{2}$, $F_{6}S_{14}S_{22}V_{19}V_{19}$, $F_{6}S_{14}S_{2}V_{19}V_{2}$, $F_{6}S_{14}S_{22}V_{2}V_{2}$, $F_{6}S_{14}S_{2}V_{2}V_{2}$, $F_{29}S_{14}S_{22}S_{23}V_{19}$, $F_{29}S_{14}S_{22}S_{23}V_{2}$, $F_{29}S_{14}S_{2}S_{3}V_{19}$, $F_{29}S_{14}S_{2}S_{3}V_{2}$, $F_{3}S_{14}S_{2}S_{3}V_{2}$, $F_{29}S_{14}S_{22}S_{23}S_{23}$, $F_{29}S_{14}S_{22}S_{23}S_{3}$, $F_{29}S_{14}S_{23}S_{2}S_{3}$, $F_{29}S_{14}S_{2}S_{3}S_{3}$, $F_{3}S_{14}S_{2}S_{3}S_{3}$, $F_{28}S_{14}S_{23}V_{18}V_{19}$, $F_{28}S_{14}S_{3}V_{18}V_{19}$, $F_{28}S_{14}S_{23}V_{1}V_{2}$, $F_{28}S_{14}S_{3}V_{1}V_{2}$, $F_{2}S_{14}S_{3}V_{1}V_{2}$, $F_{29}S_{22}V_{19}V_{3}V_{4}$, $F_{29}S_{22}V_{3}V_{4}V_{2}$, $F_{29}S_{2}V_{19}V_{3}V_{4}$, $F_{29}S_{2}V_{3}V_{4}V_{2}$, $F_{3}S_{2}V_{3}V_{4}V_{2}$, $F_{29}S_{22}S_{23}V_{3}V_{4}$, $F_{29}S_{22}S_{3}V_{3}V_{4}$, $F_{29}S_{23}S_{2}V_{3}V_{4}$, $F_{29}S_{2}S_{3}V_{3}V_{4}$, $F_{3}S_{2}S_{3}V_{3}V_{4}$, $F_{28}S_{23}S_{6}V_{18}V_{3}$, $F_{28}S_{3}S_{6}V_{18}V_{3}$, $F_{28}S_{23}S_{6}V_{3}V_{1}$, $F_{28}S_{3}S_{6}V_{3}V_{1}$, $F_{2}S_{3}S_{6}V_{3}V_{1}$, $F_{24}S_{23}V_{19}V_{3}V_{21}$, $F_{7}S_{23}V_{3}V_{2}V_{21}$, $F_{24}S_{3}V_{19}V_{3}V_{21}$, $F_{7}S_{3}V_{3}V_{2}V_{21}$, $F_{7}S_{3}V_{10}V_{3}V_{2}$, $F_{24}S_{23}S_{6}V_{3}V_{21}$, $F_{7}S_{23}S_{6}V_{3}V_{21}$, $F_{24}S_{3}S_{6}V_{3}V_{21}$, $F_{7}S_{3}S_{6}V_{3}V_{21}$, $F_{7}S_{3}S_{6}V_{10}V_{3}$, $F_{24}S_{23}V_{3}V_{4}V_{21}$, $F_{7}S_{23}V_{3}V_{4}V_{21}$, $F_{24}S_{3}V_{3}V_{4}V_{21}$, $F_{7}S_{3}V_{3}V_{4}V_{21}$, $F_{7}S_{3}V_{10}V_{3}V_{4}$, $F_{22}S_{23}S_{25}V_{19}V_{3}$, $F_{5}S_{3}S_{25}V_{19}V_{3}$, $F_{22}S_{23}S_{25}V_{3}V_{2}$, $F_{5}S_{3}S_{25}V_{3}V_{2}$, $F_{5}S_{16}S_{3}V_{3}V_{2}$, $F_{22}S_{25}V_{19}V_{3}V_{4}$, $F_{5}S_{25}V_{19}V_{3}V_{4}$, $F_{22}S_{25}V_{3}V_{4}V_{2}$, $F_{5}S_{25}V_{3}V_{4}V_{2}$, $F_{5}S_{16}V_{3}V_{4}V_{2}$, $F_{28}S_{23}S_{5}V_{18}V_{4}$, $F_{28}S_{3}S_{5}V_{18}V_{4}$, $F_{28}S_{23}S_{5}V_{4}V_{1}$, $F_{28}S_{3}S_{5}V_{4}V_{1}$, $F_{2}S_{3}S_{5}V_{4}V_{1}$, $F_{22}S_{23}S_{23}S_{5}S_{25}$, $F_{5}S_{23}S_{3}S_{5}S_{25}$, $F_{22}S_{23}S_{3}S_{5}S_{25}$, $F_{5}S_{3}S_{3}S_{5}S_{25}$, $F_{5}S_{16}S_{3}S_{3}S_{5}$, $F_{22}S_{23}S_{5}S_{25}V_{4}$, $F_{5}S_{23}S_{5}S_{25}V_{4}$, $F_{22}S_{3}S_{5}S_{25}V_{4}$, $F_{5}S_{3}S_{5}S_{25}V_{4}$, $F_{5}S_{16}S_{3}S_{5}V_{4}$, $F_{25}S_{23}V_{19}V_{4}V_{20}$, $F_{8}S_{23}V_{4}V_{2}V_{20}$, $F_{25}S_{3}V_{19}V_{4}V_{20}$, $F_{8}S_{3}V_{4}V_{2}V_{20}$, $F_{8}S_{3}V_{9}V_{4}V_{2}$, $F_{25}S_{23}S_{5}V_{4}V_{20}$, $F_{8}S_{23}S_{5}V_{4}V_{20}$, $F_{25}S_{3}S_{5}V_{4}V_{20}$, $F_{8}S_{3}S_{5}V_{4}V_{20}$, $F_{8}S_{3}S_{5}V_{9}V_{4}$, $F_{25}S_{23}V_{3}V_{4}V_{20}$, $F_{8}S_{23}V_{3}V_{4}V_{20}$, $F_{25}S_{3}V_{3}V_{4}V_{20}$, $F_{8}S_{3}V_{3}V_{4}V_{20}$, $F_{8}S_{3}V_{9}V_{3}V_{4}$, $F_{23}S_{23}S_{25}V_{19}V_{4}$, $F_{6}S_{3}S_{25}V_{19}V_{4}$, $F_{23}S_{23}S_{25}V_{4}V_{2}$, $F_{6}S_{3}S_{25}V_{4}V_{2}$, $F_{6}S_{16}S_{3}V_{4}V_{2}$, $F_{23}S_{25}V_{19}V_{3}V_{4}$, $F_{6}S_{25}V_{19}V_{3}V_{4}$, $F_{23}S_{25}V_{3}V_{4}V_{2}$, $F_{6}S_{25}V_{3}V_{4}V_{2}$, $F_{6}S_{16}V_{3}V_{4}V_{2}$, $F_{23}S_{23}S_{23}S_{6}S_{25}$, $F_{6}S_{23}S_{3}S_{6}S_{25}$, $F_{23}S_{23}S_{3}S_{6}S_{25}$, $F_{6}S_{3}S_{3}S_{6}S_{25}$, $F_{6}S_{16}S_{3}S_{3}S_{6}$, $F_{23}S_{23}S_{6}S_{25}V_{3}$, $F_{6}S_{23}S_{6}S_{25}V_{3}$, $F_{23}S_{3}S_{6}S_{25}V_{3}$, $F_{6}S_{3}S_{6}S_{25}V_{3}$, $F_{6}S_{16}S_{3}S_{6}V_{3}$, $F_{13}S_{21}S_{23}S_{23}S_{6}$, $F_{13}S_{23}S_{1}S_{3}S_{6}$, $F_{13}S_{21}S_{3}S_{3}S_{6}$, $F_{13}S_{1}S_{3}S_{3}S_{6}$, $F_{13}S_{21}S_{23}S_{23}S_{5}$, $F_{13}S_{23}S_{1}S_{3}S_{5}$, $F_{13}S_{21}S_{3}S_{3}S_{5}$, $F_{13}S_{1}S_{3}S_{3}S_{5}$, $F_{13}S_{14}S_{21}S_{23}S_{23}$, $F_{13}S_{14}S_{23}S_{1}S_{3}$, $F_{13}S_{14}S_{21}S_{3}S_{3}$, $F_{13}S_{14}S_{1}S_{3}S_{3}$, $F_{6}S_{23}V_{18}V_{19}V_{4}$, $F_{6}S_{3}V_{19}V_{4}V_{1}$, $F_{6}S_{23}V_{4}V_{1}V_{2}$, $F_{6}S_{3}V_{18}V_{4}V_{2}$, $F_{6}S_{3}V_{4}V_{1}V_{2}$, $F_{6}S_{23}V_{18}V_{19}V_{3}$, $F_{6}S_{3}V_{19}V_{3}V_{1}$, $F_{6}S_{23}V_{3}V_{1}V_{2}$, $F_{6}S_{3}V_{18}V_{3}V_{2}$, $F_{6}S_{3}V_{3}V_{1}V_{2}$, $F_{6}S_{14}S_{23}V_{18}V_{19}$, $F_{6}S_{14}S_{3}V_{19}V_{1}$, $F_{6}S_{14}S_{23}V_{1}V_{2}$, $F_{6}S_{14}S_{3}V_{18}V_{2}$, $F_{6}S_{14}S_{3}V_{1}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{6}$} {{$F_{28}S_{23}S_{23}V_{14}V_{21}$, $F_{28}S_{23}S_{3}V_{14}V_{21}$, $F_{28}S_{3}S_{3}V_{14}V_{21}$, $F_{2}S_{3}S_{3}V_{10}V_{14}$, $F_{28}S_{22}S_{23}V_{4}V_{21}$, $F_{28}S_{22}S_{3}V_{4}V_{21}$, $F_{28}S_{23}S_{2}V_{4}V_{21}$, $F_{28}S_{2}S_{3}V_{4}V_{21}$, $F_{2}S_{2}S_{3}V_{10}V_{4}$, $F_{27}S_{23}S_{23}V_{4}V_{20}$, $F_{27}S_{23}S_{3}V_{4}V_{20}$, $F_{27}S_{3}S_{3}V_{4}V_{20}$, $F_{1}S_{3}S_{3}V_{9}V_{4}$, $F_{27}S_{22}S_{23}V_{4}V_{20}$, $F_{27}S_{23}S_{2}V_{4}V_{20}$, $F_{27}S_{22}S_{3}V_{4}V_{20}$, $F_{27}S_{2}S_{3}V_{4}V_{20}$, $F_{1}S_{2}S_{3}V_{9}V_{4}$, $F_{22}S_{22}S_{22}S_{23}S_{23}$, $F_{5}S_{23}S_{2}S_{2}S_{3}$, $F_{5}S_{22}S_{2}S_{3}S_{3}$, $F_{22}S_{22}S_{23}S_{2}S_{3}$, $F_{5}S_{2}S_{2}S_{3}S_{3}$, $F_{22}S_{22}S_{22}S_{23}V_{4}$, $F_{5}S_{23}S_{2}S_{2}V_{4}$, $F_{5}S_{22}S_{2}S_{3}V_{4}$, $F_{22}S_{22}S_{2}S_{3}V_{4}$, $F_{5}S_{2}S_{2}S_{3}V_{4}$, $F_{21}S_{21}S_{22}S_{23}S_{23}$, $F_{17}S_{23}S_{1}S_{2}S_{3}$, $F_{21}S_{21}S_{22}S_{3}S_{3}$, $F_{17}S_{1}S_{2}S_{3}S_{3}$, $F_{21}S_{21}S_{23}S_{23}V_{4}$, $F_{17}S_{23}S_{1}S_{3}V_{4}$, $F_{21}S_{21}S_{3}S_{3}V_{4}$, $F_{17}S_{1}S_{3}S_{3}V_{4}$, $F_{21}S_{21}S_{23}S_{23}V_{14}$, $F_{17}S_{23}S_{1}S_{3}V_{14}$, $F_{21}S_{21}S_{3}S_{3}V_{14}$, $F_{17}S_{1}S_{3}S_{3}V_{14}$, $F_{28}S_{23}S_{23}V_{4}V_{20}$, $F_{28}S_{23}S_{3}V_{4}V_{20}$, $F_{28}S_{3}S_{3}V_{4}V_{20}$, $F_{2}S_{3}S_{3}V_{9}V_{4}$, $F_{28}S_{22}S_{23}V_{3}V_{20}$, $F_{28}S_{22}S_{3}V_{3}V_{20}$, $F_{28}S_{23}S_{2}V_{3}V_{20}$, $F_{28}S_{2}S_{3}V_{3}V_{20}$, $F_{2}S_{2}S_{3}V_{9}V_{3}$, $F_{27}S_{23}S_{23}V_{3}V_{21}$, $F_{27}S_{23}S_{3}V_{3}V_{21}$, $F_{27}S_{3}S_{3}V_{3}V_{21}$, $F_{1}S_{3}S_{3}V_{10}V_{3}$, $F_{27}S_{22}S_{23}V_{3}V_{21}$, $F_{27}S_{23}S_{2}V_{3}V_{21}$, $F_{27}S_{22}S_{3}V_{3}V_{21}$, $F_{27}S_{2}S_{3}V_{3}V_{21}$, $F_{1}S_{2}S_{3}V_{10}V_{3}$, $F_{23}S_{22}S_{22}S_{23}S_{23}$, $F_{6}S_{23}S_{2}S_{2}S_{3}$, $F_{6}S_{22}S_{2}S_{3}S_{3}$, $F_{23}S_{22}S_{23}S_{2}S_{3}$, $F_{6}S_{2}S_{2}S_{3}S_{3}$, $F_{23}S_{22}S_{22}S_{23}V_{3}$, $F_{6}S_{23}S_{2}S_{2}V_{3}$, $F_{6}S_{22}S_{2}S_{3}V_{3}$, $F_{23}S_{22}S_{2}S_{3}V_{3}$, $F_{6}S_{2}S_{2}S_{3}V_{3}$, $F_{22}S_{21}S_{22}S_{23}S_{23}$, $F_{5}S_{23}S_{1}S_{2}S_{3}$, $F_{22}S_{21}S_{22}S_{3}S_{3}$, $F_{5}S_{1}S_{2}S_{3}S_{3}$, $F_{22}S_{21}S_{23}S_{23}V_{3}$, $F_{5}S_{23}S_{1}S_{3}V_{3}$, $F_{22}S_{21}S_{3}S_{3}V_{3}$, $F_{5}S_{1}S_{3}S_{3}V_{3}$, $F_{22}S_{21}S_{23}S_{23}V_{4}$, $F_{5}S_{23}S_{1}S_{3}V_{4}$, $F_{22}S_{21}S_{3}S_{3}V_{4}$, $F_{5}S_{1}S_{3}S_{3}V_{4}$, $F_{28}S_{14}S_{22}S_{23}S_{23}$, $F_{28}S_{14}S_{22}S_{23}S_{3}$, $F_{28}S_{14}S_{23}S_{2}S_{3}$, $F_{28}S_{14}S_{2}S_{3}S_{3}$, $F_{2}S_{14}S_{2}S_{3}S_{3}$, $F_{28}S_{22}S_{23}V_{3}V_{4}$, $F_{28}S_{22}S_{3}V_{3}V_{4}$, $F_{28}S_{23}S_{2}V_{3}V_{4}$, $F_{28}S_{2}S_{3}V_{3}V_{4}$, $F_{2}S_{2}S_{3}V_{3}V_{4}$, $F_{22}S_{23}S_{23}V_{3}V_{21}$, $F_{5}S_{23}S_{3}V_{3}V_{21}$, $F_{22}S_{23}S_{3}V_{3}V_{21}$, $F_{5}S_{3}S_{3}V_{3}V_{21}$, $F_{5}S_{3}S_{3}V_{10}V_{3}$, $F_{22}S_{23}V_{3}V_{4}V_{21}$, $F_{5}S_{23}V_{3}V_{4}V_{21}$, $F_{22}S_{3}V_{3}V_{4}V_{21}$, $F_{5}S_{3}V_{3}V_{4}V_{21}$, $F_{5}S_{3}V_{10}V_{3}V_{4}$, $F_{23}S_{23}S_{23}V_{4}V_{20}$, $F_{6}S_{23}S_{3}V_{4}V_{20}$, $F_{23}S_{23}S_{3}V_{4}V_{20}$, $F_{6}S_{3}S_{3}V_{4}V_{20}$, $F_{6}S_{3}S_{3}V_{9}V_{4}$, $F_{23}S_{23}V_{3}V_{4}V_{20}$, $F_{6}S_{23}V_{3}V_{4}V_{20}$, $F_{23}S_{3}V_{3}V_{4}V_{20}$, $F_{6}S_{3}V_{3}V_{4}V_{20}$, $F_{6}S_{3}V_{9}V_{3}V_{4}$, $F_{6}S_{21}S_{23}S_{23}V_{4}$, $F_{6}S_{23}S_{1}S_{3}V_{4}$, $F_{6}S_{21}S_{3}S_{3}V_{4}$, $F_{6}S_{1}S_{3}S_{3}V_{4}$, $F_{6}S_{21}S_{23}S_{23}V_{3}$, $F_{6}S_{23}S_{1}S_{3}V_{3}$, $F_{6}S_{21}S_{3}S_{3}V_{3}$, $F_{6}S_{1}S_{3}S_{3}V_{3}$, $F_{6}S_{14}S_{21}S_{23}S_{23}$, $F_{6}S_{14}S_{23}S_{1}S_{3}$, $F_{6}S_{14}S_{21}S_{3}S_{3}$, $F_{6}S_{14}S_{1}S_{3}S_{3}$, $F_{28}S_{14}S_{21}S_{22}S_{23}$, $F_{28}S_{14}S_{21}S_{22}S_{3}$, $F_{28}S_{14}S_{23}S_{1}S_{2}$, $F_{28}S_{14}S_{1}S_{2}S_{3}$, $F_{2}S_{14}S_{1}S_{2}S_{3}$, $F_{27}S_{14}S_{22}S_{23}S_{23}$, $F_{27}S_{14}S_{22}S_{23}S_{3}$, $F_{27}S_{14}S_{23}S_{2}S_{3}$, $F_{27}S_{14}S_{2}S_{3}S_{3}$, $F_{1}S_{14}S_{2}S_{3}S_{3}$, $F_{27}S_{14}S_{22}S_{22}S_{23}$, $F_{27}S_{14}S_{22}S_{23}S_{2}$, $F_{27}S_{14}S_{22}S_{2}S_{3}$, $F_{27}S_{14}S_{2}S_{2}S_{3}$, $F_{1}S_{14}S_{2}S_{2}S_{3}$, $F_{28}S_{21}S_{23}V_{4}V_{4}$, $F_{28}S_{21}S_{3}V_{4}V_{4}$, $F_{28}S_{23}S_{1}V_{4}V_{4}$, $F_{28}S_{1}S_{3}V_{4}V_{4}$, $F_{2}S_{1}S_{3}V_{4}V_{4}$, $F_{22}S_{23}S_{23}V_{4}V_{20}$, $F_{5}S_{23}S_{3}V_{4}V_{20}$, $F_{22}S_{23}S_{3}V_{4}V_{20}$, $F_{5}S_{3}S_{3}V_{4}V_{20}$, $F_{5}S_{3}S_{3}V_{9}V_{4}$, $F_{22}S_{23}V_{4}V_{4}V_{20}$, $F_{5}S_{23}V_{4}V_{4}V_{20}$, $F_{22}S_{3}V_{4}V_{4}V_{20}$, $F_{5}S_{3}V_{4}V_{4}V_{20}$, $F_{5}S_{3}V_{9}V_{4}V_{4}$, $F_{28}S_{21}S_{23}V_{3}V_{14}$, $F_{28}S_{21}S_{3}V_{3}V_{14}$, $F_{28}S_{23}S_{1}V_{3}V_{14}$, $F_{28}S_{1}S_{3}V_{3}V_{14}$, $F_{2}S_{1}S_{3}V_{3}V_{14}$, $F_{27}S_{22}S_{23}V_{3}V_{4}$, $F_{27}S_{22}S_{3}V_{3}V_{4}$, $F_{27}S_{23}S_{2}V_{3}V_{4}$, $F_{27}S_{2}S_{3}V_{3}V_{4}$, $F_{1}S_{2}S_{3}V_{3}V_{4}$, $F_{27}S_{22}S_{22}V_{3}V_{4}$, $F_{27}S_{22}S_{2}V_{3}V_{4}$, $F_{27}S_{2}S_{2}V_{3}V_{4}$, $F_{1}S_{2}S_{2}V_{3}V_{4}$, $F_{22}S_{22}S_{23}V_{3}V_{20}$, $F_{5}S_{22}S_{3}V_{3}V_{20}$, $F_{22}S_{23}S_{2}V_{3}V_{20}$, $F_{5}S_{2}S_{3}V_{3}V_{20}$, $F_{5}S_{2}S_{3}V_{9}V_{3}$, $F_{22}S_{22}V_{3}V_{4}V_{20}$, $F_{5}S_{22}V_{3}V_{4}V_{20}$, $F_{22}S_{2}V_{3}V_{4}V_{20}$, $F_{5}S_{2}V_{3}V_{4}V_{20}$, $F_{5}S_{2}V_{9}V_{3}V_{4}$, $F_{21}S_{22}S_{23}V_{3}V_{21}$, $F_{17}S_{23}S_{2}V_{3}V_{21}$, $F_{21}S_{22}S_{3}V_{3}V_{21}$, $F_{17}S_{2}S_{3}V_{3}V_{21}$, $F_{17}S_{2}S_{3}V_{10}V_{3}$, $F_{21}S_{23}V_{3}V_{4}V_{21}$, $F_{17}S_{23}V_{3}V_{4}V_{21}$, $F_{21}S_{3}V_{3}V_{4}V_{21}$, $F_{17}S_{3}V_{3}V_{4}V_{21}$, $F_{17}S_{3}V_{10}V_{3}V_{4}$, $F_{21}S_{23}V_{3}V_{14}V_{21}$, $F_{17}S_{23}V_{3}V_{14}V_{21}$, $F_{21}S_{3}V_{3}V_{14}V_{21}$, $F_{17}S_{3}V_{3}V_{14}V_{21}$, $F_{17}S_{3}V_{10}V_{3}V_{14}$, $F_{23}S_{23}S_{23}V_{14}V_{21}$, $F_{6}S_{23}S_{3}V_{14}V_{21}$, $F_{23}S_{23}S_{3}V_{14}V_{21}$, $F_{6}S_{3}S_{3}V_{14}V_{21}$, $F_{6}S_{3}S_{3}V_{10}V_{14}$, $F_{23}S_{23}V_{3}V_{14}V_{21}$, $F_{6}S_{23}V_{3}V_{14}V_{21}$, $F_{23}S_{3}V_{3}V_{14}V_{21}$, $F_{6}S_{3}V_{3}V_{14}V_{21}$, $F_{6}S_{3}V_{10}V_{3}V_{14}$, $F_{23}S_{22}S_{23}V_{4}V_{21}$, $F_{6}S_{22}S_{3}V_{4}V_{21}$, $F_{23}S_{23}S_{2}V_{4}V_{21}$, $F_{6}S_{2}S_{3}V_{4}V_{21}$, $F_{6}S_{2}S_{3}V_{10}V_{4}$, $F_{23}S_{22}V_{3}V_{4}V_{21}$, $F_{6}S_{22}V_{3}V_{4}V_{21}$, $F_{23}S_{2}V_{3}V_{4}V_{21}$, $F_{6}S_{2}V_{3}V_{4}V_{21}$, $F_{6}S_{2}V_{10}V_{3}V_{4}$, $F_{22}S_{22}S_{23}V_{4}V_{20}$, $F_{5}S_{23}S_{2}V_{4}V_{20}$, $F_{22}S_{22}S_{3}V_{4}V_{20}$, $F_{5}S_{2}S_{3}V_{4}V_{20}$, $F_{5}S_{2}S_{3}V_{9}V_{4}$, $F_{22}S_{23}V_{3}V_{4}V_{20}$, $F_{5}S_{23}V_{3}V_{4}V_{20}$, $F_{22}S_{3}V_{3}V_{4}V_{20}$, $F_{5}S_{3}V_{3}V_{4}V_{20}$, $F_{5}S_{3}V_{9}V_{3}V_{4}$, $F_{6}S_{22}S_{22}S_{23}V_{4}$, $F_{6}S_{23}S_{2}S_{2}V_{4}$, $F_{6}S_{22}S_{2}S_{3}V_{4}$, $F_{6}S_{2}S_{2}S_{3}V_{4}$, $F_{6}S_{22}S_{22}S_{23}V_{3}$, $F_{6}S_{14}S_{22}S_{22}S_{23}$, $F_{6}S_{14}S_{23}S_{2}S_{2}$, $F_{6}S_{14}S_{22}S_{2}S_{3}$, $F_{6}S_{14}S_{2}S_{2}S_{3}$, $F_{18}S_{21}S_{23}S_{23}V_{14}$, $F_{18}S_{23}S_{1}S_{3}V_{14}$, $F_{18}S_{21}S_{3}S_{3}V_{14}$, $F_{18}S_{1}S_{3}S_{3}V_{14}$, $F_{18}S_{21}S_{23}S_{23}V_{4}$, $F_{18}S_{23}S_{1}S_{3}V_{4}$, $F_{18}S_{21}S_{3}S_{3}V_{4}$, $F_{18}S_{1}S_{3}S_{3}V_{4}$, $F_{18}S_{14}S_{21}S_{23}S_{23}$, $F_{18}S_{14}S_{23}S_{1}S_{3}$, $F_{18}S_{14}S_{21}S_{3}S_{3}$, $F_{18}S_{14}S_{1}S_{3}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{7}$} {{$F_{29}S_{23}S_{24}S_{5}S_{25}$, $F_{29}S_{22}S_{23}S_{5}S_{25}$, $F_{29}S_{23}S_{5}S_{4}S_{25}$, $F_{29}S_{23}S_{2}S_{5}S_{25}$, $F_{29}S_{24}S_{3}S_{5}S_{25}$, $F_{29}S_{22}S_{3}S_{5}S_{25}$, $F_{29}S_{3}S_{5}S_{4}S_{25}$, $F_{29}S_{2}S_{3}S_{5}S_{25}$, $F_{3}S_{16}S_{3}S_{5}S_{4}$, $F_{3}S_{16}S_{2}S_{3}S_{5}$, $F_{30}S_{24}S_{5}V_{19}V_{22}$, $F_{30}S_{5}S_{4}V_{19}V_{22}$, $F_{27}S_{22}S_{5}V_{19}V_{20}$, $F_{27}S_{2}S_{5}V_{19}V_{20}$, $F_{30}S_{24}S_{5}V_{2}V_{22}$, $F_{30}S_{5}S_{4}V_{2}V_{22}$, $F_{27}S_{22}S_{5}V_{2}V_{20}$, $F_{27}S_{2}S_{5}V_{2}V_{20}$, $F_{4}S_{5}S_{4}V_{13}V_{2}$, $F_{1}S_{2}S_{5}V_{9}V_{2}$, $F_{30}S_{5}V_{19}V_{19}V_{22}$, $F_{30}S_{5}V_{19}V_{2}V_{22}$, $F_{27}S_{5}V_{19}V_{19}V_{20}$, $F_{27}S_{5}V_{19}V_{2}V_{20}$, $F_{30}S_{5}V_{2}V_{2}V_{22}$, $F_{27}S_{5}V_{2}V_{2}V_{20}$, $F_{4}S_{5}V_{13}V_{2}V_{2}$, $F_{1}S_{5}V_{9}V_{2}V_{2}$, $F_{29}S_{24}S_{5}S_{25}V_{19}$, $F_{29}S_{24}S_{5}S_{25}V_{2}$, $F_{29}S_{22}S_{5}S_{25}V_{19}$, $F_{29}S_{22}S_{5}S_{25}V_{2}$, $F_{29}S_{5}S_{4}S_{25}V_{19}$, $F_{29}S_{5}S_{4}S_{25}V_{2}$, $F_{3}S_{16}S_{5}S_{4}V_{2}$, $F_{29}S_{2}S_{5}S_{25}V_{19}$, $F_{29}S_{2}S_{5}S_{25}V_{2}$, $F_{3}S_{16}S_{2}S_{5}V_{2}$, $F_{30}S_{23}S_{24}V_{5}V_{22}$, $F_{30}S_{23}S_{4}V_{5}V_{22}$, $F_{27}S_{22}S_{23}V_{4}V_{20}$, $F_{27}S_{23}S_{2}V_{4}V_{20}$, $F_{30}S_{24}S_{3}V_{5}V_{22}$, $F_{30}S_{3}S_{4}V_{5}V_{22}$, $F_{4}S_{3}S_{4}V_{13}V_{5}$, $F_{27}S_{22}S_{3}V_{4}V_{20}$, $F_{27}S_{2}S_{3}V_{4}V_{20}$, $F_{1}S_{2}S_{3}V_{9}V_{4}$, $F_{30}S_{23}V_{19}V_{5}V_{22}$, $F_{30}S_{23}V_{2}V_{5}V_{22}$, $F_{27}S_{23}V_{19}V_{4}V_{20}$, $F_{27}S_{23}V_{4}V_{2}V_{20}$, $F_{30}S_{3}V_{19}V_{5}V_{22}$, $F_{30}S_{3}V_{2}V_{5}V_{22}$, $F_{4}S_{3}V_{13}V_{2}V_{5}$, $F_{27}S_{3}V_{19}V_{4}V_{20}$, $F_{27}S_{3}V_{4}V_{2}V_{20}$, $F_{1}S_{3}V_{9}V_{4}V_{2}$, $F_{29}S_{25}V_{19}V_{19}V_{5}$, $F_{29}S_{25}V_{19}V_{2}V_{5}$, $F_{29}S_{25}V_{19}V_{19}V_{4}$, $F_{29}S_{25}V_{19}V_{4}V_{2}$, $F_{29}S_{25}V_{2}V_{2}V_{5}$, $F_{3}S_{16}V_{2}V_{2}V_{5}$, $F_{29}S_{25}V_{4}V_{2}V_{2}$, $F_{3}S_{16}V_{4}V_{2}V_{2}$, $F_{29}S_{23}S_{25}V_{19}V_{5}$, $F_{29}S_{3}S_{25}V_{19}V_{5}$, $F_{29}S_{23}S_{25}V_{19}V_{4}$, $F_{29}S_{3}S_{25}V_{19}V_{4}$, $F_{29}S_{23}S_{25}V_{2}V_{5}$, $F_{29}S_{3}S_{25}V_{2}V_{5}$, $F_{3}S_{16}S_{3}V_{2}V_{5}$, $F_{29}S_{23}S_{25}V_{4}V_{2}$, $F_{29}S_{3}S_{25}V_{4}V_{2}$, $F_{3}S_{16}S_{3}V_{4}V_{2}$, $F_{28}S_{23}S_{24}V_{5}V_{21}$, $F_{28}S_{24}S_{3}V_{5}V_{21}$, $F_{28}S_{22}S_{23}V_{4}V_{21}$, $F_{28}S_{22}S_{3}V_{4}V_{21}$, $F_{28}S_{23}S_{4}V_{5}V_{21}$, $F_{28}S_{3}S_{4}V_{5}V_{21}$, $F_{2}S_{3}S_{4}V_{10}V_{5}$, $F_{28}S_{23}S_{2}V_{4}V_{21}$, $F_{28}S_{2}S_{3}V_{4}V_{21}$, $F_{2}S_{2}S_{3}V_{10}V_{4}$, $F_{24}S_{23}S_{24}V_{18}V_{19}$, $F_{24}S_{22}S_{23}V_{18}V_{19}$, $F_{7}S_{3}S_{4}V_{19}V_{1}$, $F_{7}S_{2}S_{3}V_{19}V_{1}$, $F_{7}S_{23}S_{4}V_{1}V_{2}$, $F_{7}S_{23}S_{2}V_{1}V_{2}$, $F_{24}S_{24}S_{3}V_{18}V_{2}$, $F_{24}S_{22}S_{3}V_{18}V_{2}$, $F_{7}S_{3}S_{4}V_{1}V_{2}$, $F_{7}S_{2}S_{3}V_{1}V_{2}$, $F_{24}S_{23}V_{18}V_{19}V_{5}$, $F_{24}S_{23}V_{18}V_{19}V_{4}$, $F_{7}S_{3}V_{19}V_{1}V_{5}$, $F_{7}S_{3}V_{19}V_{4}V_{1}$, $F_{7}S_{23}V_{1}V_{2}V_{5}$, $F_{7}S_{23}V_{4}V_{1}V_{2}$, $F_{24}S_{3}V_{18}V_{2}V_{5}$, $F_{24}S_{3}V_{18}V_{4}V_{2}$, $F_{7}S_{3}V_{1}V_{2}V_{5}$, $F_{7}S_{3}V_{4}V_{1}V_{2}$, $F_{26}S_{23}S_{24}S_{24}V_{19}$, $F_{9}S_{24}S_{3}S_{4}V_{2}$, $F_{22}S_{22}S_{22}S_{23}V_{19}$, $F_{5}S_{22}S_{2}S_{3}V_{2}$, $F_{9}S_{23}S_{4}S_{4}V_{2}$, $F_{26}S_{24}S_{3}S_{4}V_{19}$, $F_{9}S_{3}S_{4}S_{4}V_{2}$, $F_{5}S_{23}S_{2}S_{2}V_{2}$, $F_{22}S_{22}S_{2}S_{3}V_{19}$, $F_{5}S_{2}S_{2}S_{3}V_{2}$, $F_{26}S_{23}S_{24}S_{24}V_{5}$, $F_{9}S_{24}S_{3}S_{4}V_{5}$, $F_{22}S_{22}S_{22}S_{23}V_{4}$, $F_{5}S_{22}S_{2}S_{3}V_{4}$, $F_{9}S_{23}S_{4}S_{4}V_{5}$, $F_{26}S_{24}S_{3}S_{4}V_{5}$, $F_{9}S_{3}S_{4}S_{4}V_{5}$, $F_{5}S_{23}S_{2}S_{2}V_{4}$, $F_{22}S_{22}S_{2}S_{3}V_{4}$, $F_{5}S_{2}S_{2}S_{3}V_{4}$, $F_{26}S_{23}S_{24}S_{24}S_{5}$, $F_{9}S_{24}S_{3}S_{5}S_{4}$, $F_{22}S_{22}S_{22}S_{23}S_{5}$, $F_{5}S_{22}S_{2}S_{3}S_{5}$, $F_{9}S_{23}S_{5}S_{4}S_{4}$, $F_{26}S_{24}S_{3}S_{5}S_{4}$, $F_{9}S_{3}S_{5}S_{4}S_{4}$, $F_{5}S_{23}S_{2}S_{2}S_{5}$, $F_{22}S_{22}S_{2}S_{3}S_{5}$, $F_{5}S_{2}S_{2}S_{3}S_{5}$, $F_{26}S_{24}V_{19}V_{19}V_{19}$, $F_{22}S_{22}V_{19}V_{19}V_{19}$, $F_{9}S_{4}V_{19}V_{2}V_{2}$, $F_{5}S_{2}V_{19}V_{2}V_{2}$, $F_{26}S_{24}V_{19}V_{2}V_{2}$, $F_{22}S_{22}V_{19}V_{2}V_{2}$, $F_{9}S_{4}V_{2}V_{2}V_{2}$, $F_{5}S_{2}V_{2}V_{2}V_{2}$, $F_{26}S_{24}V_{19}V_{19}V_{5}$, $F_{22}S_{22}V_{19}V_{19}V_{4}$, $F_{9}S_{4}V_{19}V_{2}V_{5}$, $F_{5}S_{2}V_{19}V_{4}V_{2}$, $F_{26}S_{24}V_{2}V_{2}V_{5}$, $F_{22}S_{22}V_{4}V_{2}V_{2}$, $F_{9}S_{4}V_{2}V_{2}V_{5}$, $F_{5}S_{2}V_{4}V_{2}V_{2}$, $F_{26}S_{24}S_{5}V_{19}V_{19}$, $F_{22}S_{22}S_{5}V_{19}V_{19}$, $F_{9}S_{5}S_{4}V_{19}V_{2}$, $F_{5}S_{2}S_{5}V_{19}V_{2}$, $F_{26}S_{24}S_{5}V_{2}V_{2}$, $F_{22}S_{22}S_{5}V_{2}V_{2}$, $F_{9}S_{5}S_{4}V_{2}V_{2}$, $F_{5}S_{2}S_{5}V_{2}V_{2}$, $F_{25}S_{23}S_{24}V_{19}V_{19}$, $F_{8}S_{24}S_{3}V_{2}V_{2}$, $F_{25}S_{22}S_{23}V_{19}V_{19}$, $F_{8}S_{22}S_{3}V_{2}V_{2}$, $F_{8}S_{3}S_{4}V_{19}V_{2}$, $F_{25}S_{23}S_{4}V_{19}V_{2}$, $F_{8}S_{3}S_{4}V_{2}V_{2}$, $F_{8}S_{2}S_{3}V_{19}V_{2}$, $F_{25}S_{23}S_{2}V_{19}V_{2}$, $F_{8}S_{2}S_{3}V_{2}V_{2}$, $F_{25}S_{24}S_{5}V_{19}V_{19}$, $F_{8}S_{24}S_{5}V_{2}V_{2}$, $F_{25}S_{22}S_{5}V_{19}V_{19}$, $F_{8}S_{22}S_{5}V_{2}V_{2}$, $F_{8}S_{5}S_{4}V_{19}V_{2}$, $F_{25}S_{5}S_{4}V_{19}V_{2}$, $F_{8}S_{5}S_{4}V_{2}V_{2}$, $F_{8}S_{2}S_{5}V_{19}V_{2}$, $F_{25}S_{2}S_{5}V_{19}V_{2}$, $F_{8}S_{2}S_{5}V_{2}V_{2}$, $F_{29}S_{23}S_{24}V_{3}V_{21}$, $F_{29}S_{22}S_{23}V_{3}V_{21}$, $F_{29}S_{23}S_{4}V_{3}V_{21}$, $F_{29}S_{23}S_{2}V_{3}V_{21}$, $F_{29}S_{24}S_{3}V_{3}V_{21}$, $F_{29}S_{22}S_{3}V_{3}V_{21}$, $F_{29}S_{3}S_{4}V_{3}V_{21}$, $F_{29}S_{2}S_{3}V_{3}V_{21}$, $F_{3}S_{3}S_{4}V_{10}V_{3}$, $F_{3}S_{2}S_{3}V_{10}V_{3}$, $F_{30}S_{24}S_{25}V_{19}V_{3}$, $F_{30}S_{4}S_{25}V_{19}V_{3}$, $F_{27}S_{22}S_{25}V_{19}V_{3}$, $F_{27}S_{2}S_{25}V_{19}V_{3}$, $F_{30}S_{24}S_{25}V_{3}V_{2}$, $F_{30}S_{4}S_{25}V_{3}V_{2}$, $F_{27}S_{22}S_{25}V_{3}V_{2}$, $F_{27}S_{2}S_{25}V_{3}V_{2}$, $F_{4}S_{16}S_{4}V_{3}V_{2}$, $F_{1}S_{16}S_{2}V_{3}V_{2}$, $F_{30}S_{25}V_{19}V_{19}V_{3}$, $F_{30}S_{25}V_{19}V_{3}V_{2}$, $F_{27}S_{25}V_{19}V_{19}V_{3}$, $F_{27}S_{25}V_{19}V_{3}V_{2}$, $F_{30}S_{25}V_{3}V_{2}V_{2}$, $F_{27}S_{25}V_{3}V_{2}V_{2}$, $F_{4}S_{16}V_{3}V_{2}V_{2}$, $F_{1}S_{16}V_{3}V_{2}V_{2}$, $F_{29}S_{24}V_{19}V_{3}V_{22}$, $F_{29}S_{24}V_{3}V_{2}V_{22}$, $F_{29}S_{22}V_{19}V_{3}V_{20}$, $F_{29}S_{22}V_{3}V_{2}V_{20}$, $F_{29}S_{4}V_{19}V_{3}V_{22}$, $F_{29}S_{4}V_{3}V_{2}V_{22}$, $F_{3}S_{4}V_{13}V_{3}V_{2}$, $F_{29}S_{2}V_{19}V_{3}V_{20}$, $F_{29}S_{2}V_{3}V_{2}V_{20}$, $F_{3}S_{2}V_{9}V_{3}V_{2}$, $F_{29}S_{23}S_{24}V_{3}V_{22}$, $F_{29}S_{24}S_{3}V_{3}V_{22}$, $F_{29}S_{22}S_{23}V_{3}V_{20}$, $F_{29}S_{22}S_{3}V_{3}V_{20}$, $F_{29}S_{23}S_{4}V_{3}V_{22}$, $F_{29}S_{3}S_{4}V_{3}V_{22}$, $F_{3}S_{3}S_{4}V_{13}V_{3}$, $F_{29}S_{23}S_{2}V_{3}V_{20}$, $F_{29}S_{2}S_{3}V_{3}V_{20}$, $F_{3}S_{2}S_{3}V_{9}V_{3}$, $F_{30}S_{23}S_{24}S_{5}S_{25}$, $F_{30}S_{23}S_{5}S_{4}S_{25}$, $F_{27}S_{22}S_{23}S_{5}S_{25}$, $F_{27}S_{23}S_{2}S_{5}S_{25}$, $F_{30}S_{24}S_{3}S_{5}S_{25}$, $F_{30}S_{3}S_{5}S_{4}S_{25}$, $F_{27}S_{22}S_{3}S_{5}S_{25}$, $F_{27}S_{2}S_{3}S_{5}S_{25}$, $F_{4}S_{16}S_{3}S_{5}S_{4}$, $F_{1}S_{16}S_{2}S_{3}S_{5}$, $F_{30}S_{23}S_{5}S_{25}V_{19}$, $F_{30}S_{23}S_{5}S_{25}V_{2}$, $F_{27}S_{23}S_{5}S_{25}V_{19}$, $F_{27}S_{23}S_{5}S_{25}V_{2}$, $F_{30}S_{3}S_{5}S_{25}V_{19}$, $F_{30}S_{3}S_{5}S_{25}V_{2}$, $F_{27}S_{3}S_{5}S_{25}V_{19}$, $F_{27}S_{3}S_{5}S_{25}V_{2}$, $F_{4}S_{16}S_{3}S_{5}V_{2}$, $F_{1}S_{16}S_{3}S_{5}V_{2}$, $F_{29}S_{5}V_{19}V_{19}V_{22}$, $F_{29}S_{5}V_{19}V_{2}V_{22}$, $F_{29}S_{5}V_{19}V_{19}V_{20}$, $F_{29}S_{5}V_{19}V_{2}V_{20}$, $F_{29}S_{5}V_{2}V_{2}V_{22}$, $F_{29}S_{5}V_{2}V_{2}V_{20}$, $F_{3}S_{5}V_{13}V_{2}V_{2}$, $F_{3}S_{5}V_{9}V_{2}V_{2}$, $F_{29}S_{23}S_{5}V_{19}V_{22}$, $F_{29}S_{3}S_{5}V_{19}V_{22}$, $F_{29}S_{23}S_{5}V_{19}V_{20}$, $F_{29}S_{3}S_{5}V_{19}V_{20}$, $F_{29}S_{23}S_{5}V_{2}V_{22}$, $F_{29}S_{3}S_{5}V_{2}V_{22}$, $F_{29}S_{23}S_{5}V_{2}V_{20}$, $F_{29}S_{3}S_{5}V_{2}V_{20}$, $F_{3}S_{3}S_{5}V_{13}V_{2}$, $F_{3}S_{3}S_{5}V_{9}V_{2}$, $F_{28}S_{23}S_{24}S_{5}S_{25}$, $F_{28}S_{24}S_{3}S_{5}S_{25}$, $F_{28}S_{22}S_{23}S_{5}S_{25}$, $F_{28}S_{22}S_{3}S_{5}S_{25}$, $F_{28}S_{23}S_{5}S_{4}S_{25}$, $F_{28}S_{3}S_{5}S_{4}S_{25}$, $F_{2}S_{16}S_{3}S_{5}S_{4}$, $F_{28}S_{23}S_{2}S_{5}S_{25}$, $F_{28}S_{2}S_{3}S_{5}S_{25}$, $F_{2}S_{16}S_{2}S_{3}S_{5}$, $F_{26}S_{23}S_{24}V_{18}V_{19}$, $F_{22}S_{22}S_{23}V_{18}V_{19}$, $F_{9}S_{3}S_{4}V_{19}V_{1}$, $F_{5}S_{2}S_{3}V_{19}V_{1}$, $F_{9}S_{23}S_{4}V_{1}V_{2}$, $F_{5}S_{23}S_{2}V_{1}V_{2}$, $F_{26}S_{24}S_{3}V_{18}V_{2}$, $F_{22}S_{22}S_{3}V_{18}V_{2}$, $F_{9}S_{3}S_{4}V_{1}V_{2}$, $F_{5}S_{2}S_{3}V_{1}V_{2}$, $F_{26}S_{23}S_{5}V_{18}V_{19}$, $F_{22}S_{23}S_{5}V_{18}V_{19}$, $F_{9}S_{3}S_{5}V_{19}V_{1}$, $F_{5}S_{3}S_{5}V_{19}V_{1}$, $F_{9}S_{23}S_{5}V_{1}V_{2}$, $F_{5}S_{23}S_{5}V_{1}V_{2}$, $F_{26}S_{3}S_{5}V_{18}V_{2}$, $F_{22}S_{3}S_{5}V_{18}V_{2}$, $F_{9}S_{3}S_{5}V_{1}V_{2}$, $F_{5}S_{3}S_{5}V_{1}V_{2}$, $F_{25}S_{23}S_{24}S_{24}V_{19}$, $F_{8}S_{24}S_{3}S_{4}V_{2}$, $F_{25}S_{22}S_{22}S_{23}V_{19}$, $F_{8}S_{22}S_{2}S_{3}V_{2}$, $F_{8}S_{23}S_{4}S_{4}V_{2}$, $F_{25}S_{24}S_{3}S_{4}V_{19}$, $F_{8}S_{3}S_{4}S_{4}V_{2}$, $F_{8}S_{23}S_{2}S_{2}V_{2}$, $F_{25}S_{22}S_{2}S_{3}V_{19}$, $F_{8}S_{2}S_{2}S_{3}V_{2}$, $F_{25}S_{23}S_{24}S_{24}S_{5}$, $F_{8}S_{24}S_{3}S_{5}S_{4}$, $F_{25}S_{22}S_{22}S_{23}S_{5}$, $F_{8}S_{22}S_{2}S_{3}S_{5}$, $F_{8}S_{23}S_{5}S_{4}S_{4}$, $F_{25}S_{24}S_{3}S_{5}S_{4}$, $F_{8}S_{3}S_{5}S_{4}S_{4}$, $F_{8}S_{23}S_{2}S_{2}S_{5}$, $F_{25}S_{22}S_{2}S_{3}S_{5}$, $F_{8}S_{2}S_{2}S_{3}S_{5}$, $F_{25}S_{23}S_{24}S_{24}V_{3}$, $F_{8}S_{24}S_{3}S_{4}V_{3}$, $F_{25}S_{22}S_{22}S_{23}V_{3}$, $F_{8}S_{22}S_{2}S_{3}V_{3}$, $F_{8}S_{23}S_{4}S_{4}V_{3}$, $F_{25}S_{24}S_{3}S_{4}V_{3}$, $F_{8}S_{3}S_{4}S_{4}V_{3}$, $F_{8}S_{23}S_{2}S_{2}V_{3}$, $F_{25}S_{22}S_{2}S_{3}V_{3}$, $F_{8}S_{2}S_{2}S_{3}V_{3}$, $F_{25}S_{24}V_{19}V_{19}V_{19}$, $F_{25}S_{22}V_{19}V_{19}V_{19}$, $F_{8}S_{4}V_{19}V_{2}V_{2}$, $F_{8}S_{2}V_{19}V_{2}V_{2}$, $F_{25}S_{24}V_{19}V_{2}V_{2}$, $F_{25}S_{22}V_{19}V_{2}V_{2}$, $F_{8}S_{4}V_{2}V_{2}V_{2}$, $F_{8}S_{2}V_{2}V_{2}V_{2}$, $F_{25}S_{24}S_{5}V_{2}V_{2}$, $F_{25}S_{22}S_{5}V_{2}V_{2}$, $F_{25}S_{24}V_{19}V_{19}V_{3}$, $F_{25}S_{22}V_{19}V_{19}V_{3}$, $F_{8}S_{4}V_{19}V_{3}V_{2}$, $F_{8}S_{2}V_{19}V_{3}V_{2}$, $F_{25}S_{24}V_{3}V_{2}V_{2}$, $F_{25}S_{22}V_{3}V_{2}V_{2}$, $F_{8}S_{4}V_{3}V_{2}V_{2}$, $F_{8}S_{2}V_{3}V_{2}V_{2}$, $F_{23}S_{23}S_{24}V_{19}V_{19}$, $F_{6}S_{24}S_{3}V_{2}V_{2}$, $F_{23}S_{22}S_{23}V_{19}V_{19}$, $F_{6}S_{22}S_{3}V_{2}V_{2}$, $F_{6}S_{3}S_{4}V_{19}V_{2}$, $F_{23}S_{23}S_{4}V_{19}V_{2}$, $F_{6}S_{3}S_{4}V_{2}V_{2}$, $F_{6}S_{2}S_{3}V_{19}V_{2}$, $F_{23}S_{23}S_{2}V_{19}V_{2}$, $F_{6}S_{2}S_{3}V_{2}V_{2}$, $F_{23}S_{24}V_{19}V_{19}V_{3}$, $F_{6}S_{24}V_{3}V_{2}V_{2}$, $F_{23}S_{22}V_{19}V_{19}V_{3}$, $F_{6}S_{22}V_{3}V_{2}V_{2}$, $F_{6}S_{4}V_{19}V_{3}V_{2}$, $F_{23}S_{4}V_{19}V_{3}V_{2}$, $F_{6}S_{4}V_{3}V_{2}V_{2}$, $F_{6}S_{2}V_{19}V_{3}V_{2}$, $F_{23}S_{2}V_{19}V_{3}V_{2}$, $F_{6}S_{2}V_{3}V_{2}V_{2}$, $F_{29}S_{23}S_{24}V_{11}V_{19}$, $F_{29}S_{22}S_{23}V_{11}V_{19}$, $F_{29}S_{23}S_{4}V_{11}V_{19}$, $F_{29}S_{23}S_{2}V_{11}V_{19}$, $F_{29}S_{24}S_{3}V_{11}V_{2}$, $F_{29}S_{22}S_{3}V_{11}V_{2}$, $F_{29}S_{3}S_{4}V_{11}V_{2}$, $F_{29}S_{2}S_{3}V_{11}V_{2}$, $F_{3}S_{3}S_{4}V_{11}V_{2}$, $F_{3}S_{2}S_{3}V_{11}V_{2}$, $F_{30}S_{24}S_{24}V_{11}V_{19}$, $F_{30}S_{24}S_{4}V_{11}V_{19}$, $F_{27}S_{22}S_{22}V_{11}V_{19}$, $F_{27}S_{22}S_{2}V_{11}V_{19}$, $F_{30}S_{24}S_{4}V_{11}V_{2}$, $F_{30}S_{4}S_{4}V_{11}V_{2}$, $F_{4}S_{4}S_{4}V_{11}V_{2}$, $F_{27}S_{22}S_{2}V_{11}V_{2}$, $F_{27}S_{2}S_{2}V_{11}V_{2}$, $F_{1}S_{2}S_{2}V_{11}V_{2}$, $F_{30}S_{24}V_{11}V_{19}V_{19}$, $F_{30}S_{24}V_{11}V_{19}V_{2}$, $F_{27}S_{22}V_{11}V_{19}V_{19}$, $F_{27}S_{22}V_{11}V_{19}V_{2}$, $F_{30}S_{4}V_{11}V_{19}V_{2}$, $F_{30}S_{4}V_{11}V_{2}V_{2}$, $F_{4}S_{4}V_{11}V_{2}V_{2}$, $F_{27}S_{2}V_{11}V_{19}V_{2}$, $F_{27}S_{2}V_{11}V_{2}V_{2}$, $F_{1}S_{2}V_{11}V_{2}V_{2}$, $F_{29}S_{24}V_{11}V_{18}V_{19}$, $F_{29}S_{24}V_{11}V_{18}V_{2}$, $F_{29}S_{22}V_{11}V_{18}V_{19}$, $F_{29}S_{22}V_{11}V_{18}V_{2}$, $F_{29}S_{4}V_{11}V_{19}V_{1}$, $F_{29}S_{4}V_{11}V_{1}V_{2}$, $F_{3}S_{4}V_{11}V_{1}V_{2}$, $F_{29}S_{2}V_{11}V_{19}V_{1}$, $F_{29}S_{2}V_{11}V_{1}V_{2}$, $F_{3}S_{2}V_{11}V_{1}V_{2}$, $F_{29}S_{23}S_{24}V_{11}V_{18}$, $F_{29}S_{24}S_{3}V_{11}V_{18}$, $F_{29}S_{22}S_{23}V_{11}V_{18}$, $F_{29}S_{22}S_{3}V_{11}V_{18}$, $F_{29}S_{23}S_{4}V_{11}V_{1}$, $F_{29}S_{3}S_{4}V_{11}V_{1}$, $F_{3}S_{3}S_{4}V_{11}V_{1}$, $F_{29}S_{23}S_{2}V_{11}V_{1}$, $F_{29}S_{2}S_{3}V_{11}V_{1}$, $F_{3}S_{2}S_{3}V_{11}V_{1}$, $F_{29}S_{24}S_{5}V_{19}V_{3}$, $F_{29}S_{22}S_{5}V_{19}V_{3}$, $F_{29}S_{5}S_{4}V_{19}V_{3}$, $F_{29}S_{2}S_{5}V_{19}V_{3}$, $F_{29}S_{24}S_{5}V_{3}V_{2}$, $F_{29}S_{22}S_{5}V_{3}V_{2}$, $F_{29}S_{5}S_{4}V_{3}V_{2}$, $F_{29}S_{2}S_{5}V_{3}V_{2}$, $F_{3}S_{5}S_{4}V_{3}V_{2}$, $F_{3}S_{2}S_{5}V_{3}V_{2}$, $F_{30}S_{24}S_{24}V_{3}V_{5}$, $F_{30}S_{24}S_{4}V_{3}V_{5}$, $F_{30}S_{4}S_{4}V_{3}V_{5}$, $F_{4}S_{4}S_{4}V_{3}V_{5}$, $F_{27}S_{22}S_{22}V_{3}V_{4}$, $F_{27}S_{22}S_{2}V_{3}V_{4}$, $F_{27}S_{2}S_{2}V_{3}V_{4}$, $F_{1}S_{2}S_{2}V_{3}V_{4}$, $F_{30}S_{24}V_{19}V_{3}V_{5}$, $F_{30}S_{24}V_{3}V_{2}V_{5}$, $F_{30}S_{4}V_{19}V_{3}V_{5}$, $F_{30}S_{4}V_{3}V_{2}V_{5}$, $F_{4}S_{4}V_{3}V_{2}V_{5}$, $F_{27}S_{22}V_{19}V_{3}V_{4}$, $F_{27}S_{22}V_{3}V_{4}V_{2}$, $F_{27}S_{2}V_{19}V_{3}V_{4}$, $F_{27}S_{2}V_{3}V_{4}V_{2}$, $F_{1}S_{2}V_{3}V_{4}V_{2}$, $F_{24}S_{24}S_{25}V_{19}V_{3}$, $F_{24}S_{22}S_{25}V_{19}V_{3}$, $F_{7}S_{4}S_{25}V_{19}V_{3}$, $F_{7}S_{2}S_{25}V_{19}V_{3}$, $F_{24}S_{24}S_{25}V_{3}V_{2}$, $F_{24}S_{22}S_{25}V_{3}V_{2}$, $F_{7}S_{4}S_{25}V_{3}V_{2}$, $F_{7}S_{2}S_{25}V_{3}V_{2}$, $F_{7}S_{16}S_{4}V_{3}V_{2}$, $F_{7}S_{16}S_{2}V_{3}V_{2}$, $F_{24}S_{25}V_{19}V_{3}V_{5}$, $F_{24}S_{25}V_{19}V_{3}V_{4}$, $F_{7}S_{25}V_{19}V_{3}V_{5}$, $F_{7}S_{25}V_{19}V_{3}V_{4}$, $F_{24}S_{25}V_{3}V_{2}V_{5}$, $F_{24}S_{25}V_{3}V_{4}V_{2}$, $F_{7}S_{25}V_{3}V_{2}V_{5}$, $F_{7}S_{25}V_{3}V_{4}V_{2}$, $F_{7}S_{16}V_{3}V_{2}V_{5}$, $F_{7}S_{16}V_{3}V_{4}V_{2}$, $F_{26}S_{24}V_{19}V_{3}V_{22}$, $F_{9}S_{24}V_{3}V_{2}V_{22}$, $F_{22}S_{22}V_{19}V_{3}V_{20}$, $F_{5}S_{22}V_{3}V_{2}V_{20}$, $F_{26}S_{4}V_{19}V_{3}V_{22}$, $F_{9}S_{4}V_{3}V_{2}V_{22}$, $F_{9}S_{4}V_{13}V_{3}V_{2}$, $F_{22}S_{2}V_{19}V_{3}V_{20}$, $F_{5}S_{2}V_{3}V_{2}V_{20}$, $F_{5}S_{2}V_{9}V_{3}V_{2}$, $F_{26}S_{24}V_{3}V_{5}V_{22}$, $F_{9}S_{24}V_{3}V_{5}V_{22}$, $F_{22}S_{22}V_{3}V_{4}V_{20}$, $F_{5}S_{22}V_{3}V_{4}V_{20}$, $F_{26}S_{4}V_{3}V_{5}V_{22}$, $F_{9}S_{4}V_{3}V_{5}V_{22}$, $F_{9}S_{4}V_{13}V_{3}V_{5}$, $F_{22}S_{2}V_{3}V_{4}V_{20}$, $F_{5}S_{2}V_{3}V_{4}V_{20}$, $F_{5}S_{2}V_{9}V_{3}V_{4}$, $F_{26}S_{24}S_{5}V_{3}V_{22}$, $F_{9}S_{24}S_{5}V_{3}V_{22}$, $F_{22}S_{22}S_{5}V_{3}V_{20}$, $F_{5}S_{22}S_{5}V_{3}V_{20}$, $F_{26}S_{5}S_{4}V_{3}V_{22}$, $F_{9}S_{5}S_{4}V_{3}V_{22}$, $F_{9}S_{5}S_{4}V_{13}V_{3}$, $F_{22}S_{2}S_{5}V_{3}V_{20}$, $F_{5}S_{2}S_{5}V_{3}V_{20}$, $F_{5}S_{2}S_{5}V_{9}V_{3}$, $F_{30}S_{24}S_{24}S_{5}S_{5}$, $F_{30}S_{24}S_{5}S_{5}S_{4}$, $F_{27}S_{22}S_{22}S_{5}S_{5}$, $F_{27}S_{22}S_{2}S_{5}S_{5}$, $F_{30}S_{5}S_{5}S_{4}S_{4}$, $F_{4}S_{5}S_{5}S_{4}S_{4}$, $F_{27}S_{2}S_{2}S_{5}S_{5}$, $F_{1}S_{2}S_{2}S_{5}S_{5}$, $F_{30}S_{24}S_{5}S_{5}V_{19}$, $F_{30}S_{24}S_{5}S_{5}V_{2}$, $F_{27}S_{22}S_{5}S_{5}V_{19}$, $F_{27}S_{22}S_{5}S_{5}V_{2}$, $F_{30}S_{5}S_{5}S_{4}V_{19}$, $F_{30}S_{5}S_{5}S_{4}V_{2}$, $F_{4}S_{5}S_{5}S_{4}V_{2}$, $F_{27}S_{2}S_{5}S_{5}V_{19}$, $F_{27}S_{2}S_{5}S_{5}V_{2}$, $F_{1}S_{2}S_{5}S_{5}V_{2}$, $F_{29}S_{5}V_{18}V_{19}V_{5}$, $F_{29}S_{5}V_{18}V_{2}V_{5}$, $F_{29}S_{5}V_{19}V_{1}V_{5}$, $F_{29}S_{5}V_{1}V_{2}V_{5}$, $F_{3}S_{5}V_{1}V_{2}V_{5}$, $F_{29}S_{5}V_{18}V_{19}V_{4}$, $F_{29}S_{5}V_{18}V_{4}V_{2}$, $F_{29}S_{5}V_{19}V_{4}V_{1}$, $F_{29}S_{5}V_{4}V_{1}V_{2}$, $F_{3}S_{5}V_{4}V_{1}V_{2}$, $F_{29}S_{23}S_{5}V_{18}V_{5}$, $F_{29}S_{3}S_{5}V_{18}V_{5}$, $F_{29}S_{23}S_{5}V_{1}V_{5}$, $F_{29}S_{3}S_{5}V_{1}V_{5}$, $F_{3}S_{3}S_{5}V_{1}V_{5}$, $F_{29}S_{23}S_{5}V_{18}V_{4}$, $F_{29}S_{3}S_{5}V_{18}V_{4}$, $F_{29}S_{23}S_{5}V_{4}V_{1}$, $F_{29}S_{3}S_{5}V_{4}V_{1}$, $F_{3}S_{3}S_{5}V_{4}V_{1}$, $F_{24}S_{23}S_{24}S_{5}S_{25}$, $F_{24}S_{22}S_{23}S_{5}S_{25}$, $F_{7}S_{23}S_{5}S_{4}S_{25}$, $F_{7}S_{23}S_{2}S_{5}S_{25}$, $F_{24}S_{24}S_{3}S_{5}S_{25}$, $F_{24}S_{22}S_{3}S_{5}S_{25}$, $F_{7}S_{3}S_{5}S_{4}S_{25}$, $F_{7}S_{2}S_{3}S_{5}S_{25}$, $F_{7}S_{16}S_{3}S_{5}S_{4}$, $F_{7}S_{16}S_{2}S_{3}S_{5}$, $F_{24}S_{23}S_{5}S_{25}V_{5}$, $F_{24}S_{23}S_{5}S_{25}V_{4}$, $F_{7}S_{23}S_{5}S_{25}V_{5}$, $F_{7}S_{23}S_{5}S_{25}V_{4}$, $F_{24}S_{3}S_{5}S_{25}V_{5}$, $F_{24}S_{3}S_{5}S_{25}V_{4}$, $F_{7}S_{3}S_{5}S_{25}V_{5}$, $F_{7}S_{3}S_{5}S_{25}V_{4}$, $F_{7}S_{16}S_{3}S_{5}V_{5}$, $F_{7}S_{16}S_{3}S_{5}V_{4}$, $F_{26}S_{5}V_{19}V_{19}V_{22}$, $F_{9}S_{5}V_{19}V_{2}V_{22}$, $F_{22}S_{5}V_{19}V_{19}V_{20}$, $F_{5}S_{5}V_{19}V_{2}V_{20}$, $F_{26}S_{5}V_{19}V_{2}V_{22}$, $F_{9}S_{5}V_{2}V_{2}V_{22}$, $F_{22}S_{5}V_{19}V_{2}V_{20}$, $F_{5}S_{5}V_{2}V_{2}V_{20}$, $F_{9}S_{5}V_{13}V_{2}V_{2}$, $F_{5}S_{5}V_{9}V_{2}V_{2}$, $F_{26}S_{5}V_{19}V_{5}V_{22}$, $F_{9}S_{5}V_{19}V_{5}V_{22}$, $F_{22}S_{5}V_{19}V_{4}V_{20}$, $F_{5}S_{5}V_{19}V_{4}V_{20}$, $F_{26}S_{5}V_{2}V_{5}V_{22}$, $F_{9}S_{5}V_{2}V_{5}V_{22}$, $F_{22}S_{5}V_{4}V_{2}V_{20}$, $F_{5}S_{5}V_{4}V_{2}V_{20}$, $F_{9}S_{5}V_{13}V_{2}V_{5}$, $F_{5}S_{5}V_{9}V_{4}V_{2}$, $F_{26}S_{5}S_{5}V_{19}V_{22}$, $F_{9}S_{5}S_{5}V_{19}V_{22}$, $F_{22}S_{5}S_{5}V_{19}V_{20}$, $F_{5}S_{5}S_{5}V_{19}V_{20}$, $F_{26}S_{5}S_{5}V_{2}V_{22}$, $F_{9}S_{5}S_{5}V_{2}V_{22}$, $F_{22}S_{5}S_{5}V_{2}V_{20}$, $F_{5}S_{5}S_{5}V_{2}V_{20}$, $F_{9}S_{5}S_{5}V_{13}V_{2}$, $F_{5}S_{5}S_{5}V_{9}V_{2}$, $F_{25}S_{23}S_{24}S_{5}S_{25}$, $F_{8}S_{24}S_{3}S_{5}S_{25}$, $F_{25}S_{22}S_{23}S_{5}S_{25}$, $F_{8}S_{22}S_{3}S_{5}S_{25}$, $F_{25}S_{23}S_{5}S_{4}S_{25}$, $F_{8}S_{3}S_{5}S_{4}S_{25}$, $F_{8}S_{16}S_{3}S_{5}S_{4}$, $F_{25}S_{23}S_{2}S_{5}S_{25}$, $F_{8}S_{2}S_{3}S_{5}S_{25}$, $F_{8}S_{16}S_{2}S_{3}S_{5}$, $F_{25}S_{24}S_{5}S_{5}S_{25}$, $F_{8}S_{24}S_{5}S_{5}S_{25}$, $F_{25}S_{22}S_{5}S_{5}S_{25}$, $F_{8}S_{22}S_{5}S_{5}S_{25}$, $F_{25}S_{5}S_{5}S_{4}S_{25}$, $F_{8}S_{5}S_{5}S_{4}S_{25}$, $F_{8}S_{16}S_{5}S_{5}S_{4}$, $F_{25}S_{2}S_{5}S_{5}S_{25}$, $F_{8}S_{2}S_{5}S_{5}S_{25}$, $F_{8}S_{16}S_{2}S_{5}S_{5}$, $F_{26}S_{24}S_{5}V_{19}V_{22}$, $F_{9}S_{5}S_{4}V_{19}V_{22}$, $F_{22}S_{22}S_{5}V_{19}V_{20}$, $F_{5}S_{2}S_{5}V_{19}V_{20}$, $F_{26}S_{24}S_{5}V_{2}V_{22}$, $F_{9}S_{5}S_{4}V_{2}V_{22}$, $F_{22}S_{22}S_{5}V_{2}V_{20}$, $F_{5}S_{2}S_{5}V_{2}V_{20}$, $F_{9}S_{5}S_{4}V_{13}V_{2}$, $F_{5}S_{2}S_{5}V_{9}V_{2}$, $F_{25}S_{24}S_{5}S_{25}V_{19}$, $F_{8}S_{24}S_{5}S_{25}V_{2}$, $F_{25}S_{22}S_{5}S_{25}V_{19}$, $F_{8}S_{22}S_{5}S_{25}V_{2}$, $F_{25}S_{5}S_{4}S_{25}V_{19}$, $F_{8}S_{5}S_{4}S_{25}V_{2}$, $F_{8}S_{16}S_{5}S_{4}V_{2}$, $F_{25}S_{2}S_{5}S_{25}V_{19}$, $F_{8}S_{2}S_{5}S_{25}V_{2}$, $F_{8}S_{16}S_{2}S_{5}V_{2}$, $F_{25}S_{24}S_{5}S_{25}V_{3}$, $F_{8}S_{24}S_{5}S_{25}V_{3}$, $F_{25}S_{22}S_{5}S_{25}V_{3}$, $F_{8}S_{22}S_{5}S_{25}V_{3}$, $F_{25}S_{5}S_{4}S_{25}V_{3}$, $F_{8}S_{5}S_{4}S_{25}V_{3}$, $F_{8}S_{16}S_{5}S_{4}V_{3}$, $F_{25}S_{2}S_{5}S_{25}V_{3}$, $F_{8}S_{2}S_{5}S_{25}V_{3}$, $F_{8}S_{16}S_{2}S_{5}V_{3}$, $F_{26}S_{23}S_{24}V_{5}V_{22}$, $F_{9}S_{23}S_{4}V_{5}V_{22}$, $F_{22}S_{22}S_{23}V_{4}V_{20}$, $F_{5}S_{23}S_{2}V_{4}V_{20}$, $F_{26}S_{24}S_{3}V_{5}V_{22}$, $F_{9}S_{3}S_{4}V_{5}V_{22}$, $F_{9}S_{3}S_{4}V_{13}V_{5}$, $F_{22}S_{22}S_{3}V_{4}V_{20}$, $F_{5}S_{2}S_{3}V_{4}V_{20}$, $F_{5}S_{2}S_{3}V_{9}V_{4}$, $F_{26}S_{23}S_{5}V_{5}V_{22}$, $F_{9}S_{23}S_{5}V_{5}V_{22}$, $F_{22}S_{23}S_{5}V_{4}V_{20}$, $F_{5}S_{23}S_{5}V_{4}V_{20}$, $F_{26}S_{3}S_{5}V_{5}V_{22}$, $F_{9}S_{3}S_{5}V_{5}V_{22}$, $F_{9}S_{3}S_{5}V_{13}V_{5}$, $F_{22}S_{3}S_{5}V_{4}V_{20}$, $F_{5}S_{3}S_{5}V_{4}V_{20}$, $F_{5}S_{3}S_{5}V_{9}V_{4}$, $F_{25}S_{25}V_{19}V_{19}V_{5}$, $F_{8}S_{25}V_{19}V_{2}V_{5}$, $F_{25}S_{25}V_{19}V_{19}V_{4}$, $F_{8}S_{25}V_{19}V_{4}V_{2}$, $F_{25}S_{25}V_{19}V_{2}V_{5}$, $F_{8}S_{25}V_{2}V_{2}V_{5}$, $F_{8}S_{16}V_{2}V_{2}V_{5}$, $F_{25}S_{25}V_{19}V_{4}V_{2}$, $F_{8}S_{25}V_{4}V_{2}V_{2}$, $F_{8}S_{16}V_{4}V_{2}V_{2}$, $F_{25}S_{5}S_{25}V_{19}V_{5}$, $F_{8}S_{5}S_{25}V_{19}V_{5}$, $F_{25}S_{5}S_{25}V_{19}V_{4}$, $F_{8}S_{5}S_{25}V_{19}V_{4}$, $F_{25}S_{5}S_{25}V_{2}V_{5}$, $F_{8}S_{5}S_{25}V_{2}V_{5}$, $F_{8}S_{16}S_{5}V_{2}V_{5}$, $F_{25}S_{5}S_{25}V_{4}V_{2}$, $F_{8}S_{5}S_{25}V_{4}V_{2}$, $F_{8}S_{16}S_{5}V_{4}V_{2}$, $F_{25}S_{25}V_{19}V_{3}V_{5}$, $F_{8}S_{25}V_{19}V_{3}V_{5}$, $F_{25}S_{25}V_{19}V_{3}V_{4}$, $F_{8}S_{25}V_{19}V_{3}V_{4}$, $F_{25}S_{25}V_{3}V_{2}V_{5}$, $F_{8}S_{25}V_{3}V_{2}V_{5}$, $F_{8}S_{16}V_{3}V_{2}V_{5}$, $F_{25}S_{25}V_{3}V_{4}V_{2}$, $F_{8}S_{25}V_{3}V_{4}V_{2}$, $F_{8}S_{16}V_{3}V_{4}V_{2}$, $F_{23}S_{23}S_{24}V_{5}V_{21}$, $F_{6}S_{24}S_{3}V_{5}V_{21}$, $F_{23}S_{22}S_{23}V_{4}V_{21}$, $F_{6}S_{22}S_{3}V_{4}V_{21}$, $F_{23}S_{23}S_{4}V_{5}V_{21}$, $F_{6}S_{3}S_{4}V_{5}V_{21}$, $F_{6}S_{3}S_{4}V_{10}V_{5}$, $F_{23}S_{23}S_{2}V_{4}V_{21}$, $F_{6}S_{2}S_{3}V_{4}V_{21}$, $F_{6}S_{2}S_{3}V_{10}V_{4}$, $F_{23}S_{24}V_{3}V_{5}V_{21}$, $F_{6}S_{24}V_{3}V_{5}V_{21}$, $F_{23}S_{22}V_{3}V_{4}V_{21}$, $F_{6}S_{22}V_{3}V_{4}V_{21}$, $F_{23}S_{4}V_{3}V_{5}V_{21}$, $F_{6}S_{4}V_{3}V_{5}V_{21}$, $F_{6}S_{4}V_{10}V_{3}V_{5}$, $F_{23}S_{2}V_{3}V_{4}V_{21}$, $F_{6}S_{2}V_{3}V_{4}V_{21}$, $F_{6}S_{2}V_{10}V_{3}V_{4}$, $F_{14}S_{23}S_{24}S_{24}V_{5}$, $F_{14}S_{24}S_{3}S_{4}V_{5}$, $F_{6}S_{22}S_{22}S_{23}V_{4}$, $F_{6}S_{22}S_{2}S_{3}V_{4}$, $F_{14}S_{23}S_{4}S_{4}V_{5}$, $F_{14}S_{3}S_{4}S_{4}V_{5}$, $F_{6}S_{23}S_{2}S_{2}V_{4}$, $F_{6}S_{2}S_{2}S_{3}V_{4}$, $F_{14}S_{23}S_{24}S_{24}S_{5}$, $F_{14}S_{24}S_{3}S_{5}S_{4}$, $F_{6}S_{22}S_{22}S_{23}S_{5}$, $F_{6}S_{22}S_{2}S_{3}S_{5}$, $F_{14}S_{23}S_{5}S_{4}S_{4}$, $F_{14}S_{3}S_{5}S_{4}S_{4}$, $F_{6}S_{23}S_{2}S_{2}S_{5}$, $F_{6}S_{2}S_{2}S_{3}S_{5}$, $F_{14}S_{23}S_{24}S_{24}V_{11}$, $F_{14}S_{24}S_{3}S_{4}V_{11}$, $F_{6}S_{22}S_{22}S_{23}V_{11}$, $F_{6}S_{22}S_{2}S_{3}V_{11}$, $F_{14}S_{23}S_{4}S_{4}V_{11}$, $F_{14}S_{3}S_{4}S_{4}V_{11}$, $F_{6}S_{23}S_{2}S_{2}V_{11}$, $F_{6}S_{2}S_{2}S_{3}V_{11}$, $F_{14}S_{24}V_{19}V_{19}V_{5}$, $F_{6}S_{22}V_{19}V_{19}V_{4}$, $F_{14}S_{4}V_{19}V_{2}V_{5}$, $F_{6}S_{2}V_{19}V_{4}V_{2}$, $F_{14}S_{24}V_{2}V_{2}V_{5}$, $F_{6}S_{22}V_{4}V_{2}V_{2}$, $F_{14}S_{4}V_{2}V_{2}V_{5}$, $F_{6}S_{2}V_{4}V_{2}V_{2}$, $F_{14}S_{24}S_{5}V_{19}V_{19}$, $F_{6}S_{22}S_{5}V_{19}V_{19}$, $F_{14}S_{5}S_{4}V_{19}V_{2}$, $F_{6}S_{2}S_{5}V_{19}V_{2}$, $F_{14}S_{24}S_{5}V_{2}V_{2}$, $F_{6}S_{22}S_{5}V_{2}V_{2}$, $F_{14}S_{5}S_{4}V_{2}V_{2}$, $F_{6}S_{2}S_{5}V_{2}V_{2}$, $F_{14}S_{24}V_{11}V_{19}V_{19}$, $F_{6}S_{22}V_{11}V_{19}V_{19}$, $F_{14}S_{4}V_{11}V_{19}V_{2}$, $F_{6}S_{2}V_{11}V_{19}V_{2}$, $F_{14}S_{24}V_{11}V_{2}V_{2}$, $F_{6}S_{22}V_{11}V_{2}V_{2}$, $F_{14}S_{4}V_{11}V_{2}V_{2}$, $F_{6}S_{2}V_{11}V_{2}V_{2}$, $F_{8}S_{24}S_{5}V_{19}V_{19}$, $F_{8}S_{22}S_{5}V_{19}V_{19}$, $F_{8}S_{24}V_{19}V_{19}V_{3}$, $F_{8}S_{24}V_{3}V_{2}V_{2}$, $F_{8}S_{22}V_{19}V_{19}V_{3}$, $F_{8}S_{22}V_{3}V_{2}V_{2}$, $F_{8}S_{24}V_{11}V_{19}V_{19}$, $F_{8}S_{24}V_{11}V_{2}V_{2}$, $F_{8}S_{22}V_{11}V_{19}V_{19}$, $F_{8}S_{22}V_{11}V_{2}V_{2}$, $F_{8}S_{4}V_{11}V_{19}V_{2}$, $F_{8}S_{4}V_{11}V_{2}V_{2}$, $F_{8}S_{2}V_{11}V_{19}V_{2}$, $F_{8}S_{2}V_{11}V_{2}V_{2}$, $F_{30}S_{23}S_{24}V_{11}V_{19}$, $F_{30}S_{23}S_{4}V_{11}V_{19}$, $F_{27}S_{22}S_{23}V_{11}V_{19}$, $F_{27}S_{23}S_{2}V_{11}V_{19}$, $F_{30}S_{24}S_{3}V_{11}V_{2}$, $F_{30}S_{3}S_{4}V_{11}V_{2}$, $F_{27}S_{22}S_{3}V_{11}V_{2}$, $F_{27}S_{2}S_{3}V_{11}V_{2}$, $F_{4}S_{3}S_{4}V_{11}V_{2}$, $F_{1}S_{2}S_{3}V_{11}V_{2}$, $F_{30}S_{23}V_{11}V_{19}V_{19}$, $F_{30}S_{23}V_{11}V_{19}V_{2}$, $F_{27}S_{23}V_{11}V_{19}V_{19}$, $F_{27}S_{23}V_{11}V_{19}V_{2}$, $F_{30}S_{3}V_{11}V_{19}V_{2}$, $F_{30}S_{3}V_{11}V_{2}V_{2}$, $F_{27}S_{3}V_{11}V_{19}V_{2}$, $F_{27}S_{3}V_{11}V_{2}V_{2}$, $F_{4}S_{3}V_{11}V_{2}V_{2}$, $F_{1}S_{3}V_{11}V_{2}V_{2}$, $F_{29}S_{24}V_{11}V_{19}V_{19}$, $F_{29}S_{24}V_{11}V_{19}V_{2}$, $F_{29}S_{22}V_{11}V_{19}V_{19}$, $F_{29}S_{22}V_{11}V_{19}V_{2}$, $F_{29}S_{4}V_{11}V_{19}V_{2}$, $F_{29}S_{4}V_{11}V_{2}V_{2}$, $F_{3}S_{4}V_{11}V_{2}V_{2}$, $F_{29}S_{2}V_{11}V_{19}V_{2}$, $F_{29}S_{2}V_{11}V_{2}V_{2}$, $F_{3}S_{2}V_{11}V_{2}V_{2}$, $F_{29}S_{24}S_{3}V_{11}V_{19}$, $F_{29}S_{22}S_{3}V_{11}V_{19}$, $F_{29}S_{23}S_{4}V_{11}V_{2}$, $F_{29}S_{23}S_{2}V_{11}V_{2}$, $F_{28}S_{23}S_{24}V_{11}V_{18}$, $F_{28}S_{24}S_{3}V_{11}V_{18}$, $F_{28}S_{22}S_{23}V_{11}V_{18}$, $F_{28}S_{22}S_{3}V_{11}V_{18}$, $F_{28}S_{23}S_{4}V_{11}V_{1}$, $F_{28}S_{3}S_{4}V_{11}V_{1}$, $F_{2}S_{3}S_{4}V_{11}V_{1}$, $F_{28}S_{23}S_{2}V_{11}V_{1}$, $F_{28}S_{2}S_{3}V_{11}V_{1}$, $F_{2}S_{2}S_{3}V_{11}V_{1}$, $F_{30}S_{24}S_{5}V_{19}V_{3}$, $F_{30}S_{5}S_{4}V_{19}V_{3}$, $F_{27}S_{22}S_{5}V_{19}V_{3}$, $F_{27}S_{2}S_{5}V_{19}V_{3}$, $F_{30}S_{24}S_{5}V_{3}V_{2}$, $F_{30}S_{5}S_{4}V_{3}V_{2}$, $F_{27}S_{22}S_{5}V_{3}V_{2}$, $F_{27}S_{2}S_{5}V_{3}V_{2}$, $F_{4}S_{5}S_{4}V_{3}V_{2}$, $F_{1}S_{2}S_{5}V_{3}V_{2}$, $F_{30}S_{5}V_{19}V_{19}V_{3}$, $F_{30}S_{5}V_{19}V_{3}V_{2}$, $F_{27}S_{5}V_{19}V_{19}V_{3}$, $F_{27}S_{5}V_{19}V_{3}V_{2}$, $F_{30}S_{5}V_{3}V_{2}V_{2}$, $F_{27}S_{5}V_{3}V_{2}V_{2}$, $F_{4}S_{5}V_{3}V_{2}V_{2}$, $F_{1}S_{5}V_{3}V_{2}V_{2}$, $F_{29}S_{24}V_{19}V_{3}V_{5}$, $F_{29}S_{24}V_{3}V_{2}V_{5}$, $F_{29}S_{4}V_{19}V_{3}V_{5}$, $F_{29}S_{4}V_{3}V_{2}V_{5}$, $F_{3}S_{4}V_{3}V_{2}V_{5}$, $F_{29}S_{22}V_{19}V_{3}V_{4}$, $F_{29}S_{22}V_{3}V_{4}V_{2}$, $F_{29}S_{2}V_{19}V_{3}V_{4}$, $F_{29}S_{2}V_{3}V_{4}V_{2}$, $F_{3}S_{2}V_{3}V_{4}V_{2}$, $F_{29}S_{23}S_{24}V_{3}V_{5}$, $F_{29}S_{24}S_{3}V_{3}V_{5}$, $F_{29}S_{23}S_{4}V_{3}V_{5}$, $F_{29}S_{3}S_{4}V_{3}V_{5}$, $F_{3}S_{3}S_{4}V_{3}V_{5}$, $F_{29}S_{22}S_{23}V_{3}V_{4}$, $F_{29}S_{22}S_{3}V_{3}V_{4}$, $F_{29}S_{23}S_{2}V_{3}V_{4}$, $F_{29}S_{2}S_{3}V_{3}V_{4}$, $F_{3}S_{2}S_{3}V_{3}V_{4}$, $F_{24}S_{23}S_{24}V_{3}V_{21}$, $F_{24}S_{22}S_{23}V_{3}V_{21}$, $F_{7}S_{23}S_{4}V_{3}V_{21}$, $F_{7}S_{23}S_{2}V_{3}V_{21}$, $F_{24}S_{24}S_{3}V_{3}V_{21}$, $F_{24}S_{22}S_{3}V_{3}V_{21}$, $F_{7}S_{3}S_{4}V_{3}V_{21}$, $F_{7}S_{2}S_{3}V_{3}V_{21}$, $F_{7}S_{3}S_{4}V_{10}V_{3}$, $F_{7}S_{2}S_{3}V_{10}V_{3}$, $F_{24}S_{23}V_{3}V_{5}V_{21}$, $F_{24}S_{23}V_{3}V_{4}V_{21}$, $F_{7}S_{23}V_{3}V_{5}V_{21}$, $F_{7}S_{23}V_{3}V_{4}V_{21}$, $F_{24}S_{3}V_{3}V_{5}V_{21}$, $F_{24}S_{3}V_{3}V_{4}V_{21}$, $F_{7}S_{3}V_{3}V_{5}V_{21}$, $F_{7}S_{3}V_{3}V_{4}V_{21}$, $F_{7}S_{3}V_{10}V_{3}V_{5}$, $F_{7}S_{3}V_{10}V_{3}V_{4}$, $F_{26}S_{25}V_{19}V_{19}V_{3}$, $F_{22}S_{25}V_{19}V_{19}V_{3}$, $F_{9}S_{25}V_{19}V_{3}V_{2}$, $F_{5}S_{25}V_{19}V_{3}V_{2}$, $F_{26}S_{25}V_{19}V_{3}V_{2}$, $F_{22}S_{25}V_{19}V_{3}V_{2}$, $F_{9}S_{25}V_{3}V_{2}V_{2}$, $F_{5}S_{25}V_{3}V_{2}V_{2}$, $F_{9}S_{16}V_{3}V_{2}V_{2}$, $F_{5}S_{16}V_{3}V_{2}V_{2}$, $F_{26}S_{25}V_{19}V_{3}V_{5}$, $F_{22}S_{25}V_{19}V_{3}V_{4}$, $F_{9}S_{25}V_{19}V_{3}V_{5}$, $F_{5}S_{25}V_{19}V_{3}V_{4}$, $F_{26}S_{25}V_{3}V_{2}V_{5}$, $F_{22}S_{25}V_{3}V_{4}V_{2}$, $F_{9}S_{25}V_{3}V_{2}V_{5}$, $F_{5}S_{25}V_{3}V_{4}V_{2}$, $F_{9}S_{16}V_{3}V_{2}V_{5}$, $F_{5}S_{16}V_{3}V_{4}V_{2}$, $F_{26}S_{5}S_{25}V_{19}V_{3}$, $F_{22}S_{5}S_{25}V_{19}V_{3}$, $F_{9}S_{5}S_{25}V_{19}V_{3}$, $F_{5}S_{5}S_{25}V_{19}V_{3}$, $F_{26}S_{5}S_{25}V_{3}V_{2}$, $F_{22}S_{5}S_{25}V_{3}V_{2}$, $F_{9}S_{5}S_{25}V_{3}V_{2}$, $F_{5}S_{5}S_{25}V_{3}V_{2}$, $F_{9}S_{16}S_{5}V_{3}V_{2}$, $F_{5}S_{16}S_{5}V_{3}V_{2}$, $F_{25}S_{23}S_{24}V_{3}V_{22}$, $F_{8}S_{24}S_{3}V_{3}V_{22}$, $F_{25}S_{22}S_{23}V_{3}V_{20}$, $F_{8}S_{22}S_{3}V_{3}V_{20}$, $F_{25}S_{23}S_{4}V_{3}V_{22}$, $F_{8}S_{3}S_{4}V_{3}V_{22}$, $F_{8}S_{3}S_{4}V_{13}V_{3}$, $F_{25}S_{23}S_{2}V_{3}V_{20}$, $F_{8}S_{2}S_{3}V_{3}V_{20}$, $F_{8}S_{2}S_{3}V_{9}V_{3}$, $F_{25}S_{24}S_{5}V_{3}V_{22}$, $F_{8}S_{24}S_{5}V_{3}V_{22}$, $F_{25}S_{22}S_{5}V_{3}V_{20}$, $F_{8}S_{22}S_{5}V_{3}V_{20}$, $F_{25}S_{5}S_{4}V_{3}V_{22}$, $F_{8}S_{5}S_{4}V_{3}V_{22}$, $F_{8}S_{5}S_{4}V_{13}V_{3}$, $F_{25}S_{2}S_{5}V_{3}V_{20}$, $F_{8}S_{2}S_{5}V_{3}V_{20}$, $F_{8}S_{2}S_{5}V_{9}V_{3}$, $F_{29}S_{24}S_{5}S_{5}V_{19}$, $F_{29}S_{24}S_{5}S_{5}V_{2}$, $F_{29}S_{22}S_{5}S_{5}V_{19}$, $F_{29}S_{22}S_{5}S_{5}V_{2}$, $F_{29}S_{5}S_{5}S_{4}V_{19}$, $F_{29}S_{5}S_{5}S_{4}V_{2}$, $F_{3}S_{5}S_{5}S_{4}V_{2}$, $F_{29}S_{2}S_{5}S_{5}V_{19}$, $F_{29}S_{2}S_{5}S_{5}V_{2}$, $F_{3}S_{2}S_{5}S_{5}V_{2}$, $F_{29}S_{23}S_{24}S_{5}S_{5}$, $F_{29}S_{24}S_{3}S_{5}S_{5}$, $F_{29}S_{22}S_{23}S_{5}S_{5}$, $F_{29}S_{22}S_{3}S_{5}S_{5}$, $F_{29}S_{23}S_{5}S_{5}S_{4}$, $F_{29}S_{3}S_{5}S_{5}S_{4}$, $F_{3}S_{3}S_{5}S_{5}S_{4}$, $F_{29}S_{23}S_{2}S_{5}S_{5}$, $F_{29}S_{2}S_{3}S_{5}S_{5}$, $F_{3}S_{2}S_{3}S_{5}S_{5}$, $F_{28}S_{23}S_{5}V_{18}V_{5}$, $F_{28}S_{3}S_{5}V_{18}V_{5}$, $F_{28}S_{23}S_{5}V_{1}V_{5}$, $F_{28}S_{3}S_{5}V_{1}V_{5}$, $F_{2}S_{3}S_{5}V_{1}V_{5}$, $F_{28}S_{23}S_{5}V_{18}V_{4}$, $F_{28}S_{3}S_{5}V_{18}V_{4}$, $F_{28}S_{23}S_{5}V_{4}V_{1}$, $F_{28}S_{3}S_{5}V_{4}V_{1}$, $F_{2}S_{3}S_{5}V_{4}V_{1}$, $F_{26}S_{23}S_{5}S_{25}V_{19}$, $F_{22}S_{23}S_{5}S_{25}V_{19}$, $F_{9}S_{23}S_{5}S_{25}V_{2}$, $F_{5}S_{23}S_{5}S_{25}V_{2}$, $F_{26}S_{3}S_{5}S_{25}V_{19}$, $F_{22}S_{3}S_{5}S_{25}V_{19}$, $F_{9}S_{3}S_{5}S_{25}V_{2}$, $F_{5}S_{3}S_{5}S_{25}V_{2}$, $F_{9}S_{16}S_{3}S_{5}V_{2}$, $F_{5}S_{16}S_{3}S_{5}V_{2}$, $F_{26}S_{23}S_{5}S_{25}V_{5}$, $F_{22}S_{23}S_{5}S_{25}V_{4}$, $F_{9}S_{23}S_{5}S_{25}V_{5}$, $F_{5}S_{23}S_{5}S_{25}V_{4}$, $F_{26}S_{3}S_{5}S_{25}V_{5}$, $F_{22}S_{3}S_{5}S_{25}V_{4}$, $F_{9}S_{3}S_{5}S_{25}V_{5}$, $F_{5}S_{3}S_{5}S_{25}V_{4}$, $F_{9}S_{16}S_{3}S_{5}V_{5}$, $F_{5}S_{16}S_{3}S_{5}V_{4}$, $F_{26}S_{23}S_{5}S_{5}S_{25}$, $F_{22}S_{23}S_{5}S_{5}S_{25}$, $F_{9}S_{23}S_{5}S_{5}S_{25}$, $F_{5}S_{23}S_{5}S_{5}S_{25}$, $F_{26}S_{3}S_{5}S_{5}S_{25}$, $F_{22}S_{3}S_{5}S_{5}S_{25}$, $F_{9}S_{3}S_{5}S_{5}S_{25}$, $F_{5}S_{3}S_{5}S_{5}S_{25}$, $F_{9}S_{16}S_{3}S_{5}S_{5}$, $F_{5}S_{16}S_{3}S_{5}S_{5}$, $F_{25}S_{23}S_{5}V_{19}V_{22}$, $F_{8}S_{3}S_{5}V_{19}V_{22}$, $F_{25}S_{23}S_{5}V_{19}V_{20}$, $F_{8}S_{3}S_{5}V_{19}V_{20}$, $F_{25}S_{23}S_{5}V_{2}V_{22}$, $F_{8}S_{3}S_{5}V_{2}V_{22}$, $F_{25}S_{23}S_{5}V_{2}V_{20}$, $F_{8}S_{3}S_{5}V_{2}V_{20}$, $F_{8}S_{3}S_{5}V_{13}V_{2}$, $F_{8}S_{3}S_{5}V_{9}V_{2}$, $F_{25}S_{5}S_{5}V_{19}V_{22}$, $F_{8}S_{5}S_{5}V_{19}V_{22}$, $F_{25}S_{5}S_{5}V_{19}V_{20}$, $F_{8}S_{5}S_{5}V_{19}V_{20}$, $F_{25}S_{5}S_{5}V_{2}V_{22}$, $F_{8}S_{5}S_{5}V_{2}V_{22}$, $F_{25}S_{5}S_{5}V_{2}V_{20}$, $F_{8}S_{5}S_{5}V_{2}V_{20}$, $F_{8}S_{5}S_{5}V_{13}V_{2}$, $F_{8}S_{5}S_{5}V_{9}V_{2}$, $F_{26}S_{23}S_{24}S_{5}S_{25}$, $F_{22}S_{22}S_{23}S_{5}S_{25}$, $F_{9}S_{23}S_{5}S_{4}S_{25}$, $F_{5}S_{23}S_{2}S_{5}S_{25}$, $F_{26}S_{24}S_{3}S_{5}S_{25}$, $F_{22}S_{22}S_{3}S_{5}S_{25}$, $F_{9}S_{3}S_{5}S_{4}S_{25}$, $F_{5}S_{2}S_{3}S_{5}S_{25}$, $F_{9}S_{16}S_{3}S_{5}S_{4}$, $F_{5}S_{16}S_{2}S_{3}S_{5}$, $F_{25}S_{5}V_{19}V_{19}V_{22}$, $F_{8}S_{5}V_{19}V_{2}V_{22}$, $F_{25}S_{5}V_{19}V_{19}V_{20}$, $F_{8}S_{5}V_{19}V_{2}V_{20}$, $F_{25}S_{5}V_{19}V_{2}V_{22}$, $F_{8}S_{5}V_{2}V_{2}V_{22}$, $F_{25}S_{5}V_{19}V_{2}V_{20}$, $F_{8}S_{5}V_{2}V_{2}V_{20}$, $F_{8}S_{5}V_{13}V_{2}V_{2}$, $F_{8}S_{5}V_{9}V_{2}V_{2}$, $F_{25}S_{5}V_{19}V_{3}V_{22}$, $F_{8}S_{5}V_{19}V_{3}V_{22}$, $F_{25}S_{5}V_{19}V_{3}V_{20}$, $F_{8}S_{5}V_{19}V_{3}V_{20}$, $F_{25}S_{5}V_{3}V_{2}V_{22}$, $F_{8}S_{5}V_{3}V_{2}V_{22}$, $F_{25}S_{5}V_{3}V_{2}V_{20}$, $F_{8}S_{5}V_{3}V_{2}V_{20}$, $F_{8}S_{5}V_{13}V_{3}V_{2}$, $F_{8}S_{5}V_{9}V_{3}V_{2}$, $F_{23}S_{23}S_{24}S_{5}S_{25}$, $F_{6}S_{24}S_{3}S_{5}S_{25}$, $F_{23}S_{22}S_{23}S_{5}S_{25}$, $F_{6}S_{22}S_{3}S_{5}S_{25}$, $F_{23}S_{23}S_{5}S_{4}S_{25}$, $F_{6}S_{3}S_{5}S_{4}S_{25}$, $F_{6}S_{16}S_{3}S_{5}S_{4}$, $F_{23}S_{23}S_{2}S_{5}S_{25}$, $F_{6}S_{2}S_{3}S_{5}S_{25}$, $F_{6}S_{16}S_{2}S_{3}S_{5}$, $F_{23}S_{24}S_{5}S_{25}V_{3}$, $F_{6}S_{24}S_{5}S_{25}V_{3}$, $F_{23}S_{22}S_{5}S_{25}V_{3}$, $F_{6}S_{22}S_{5}S_{25}V_{3}$, $F_{23}S_{5}S_{4}S_{25}V_{3}$, $F_{6}S_{5}S_{4}S_{25}V_{3}$, $F_{6}S_{16}S_{5}S_{4}V_{3}$, $F_{23}S_{2}S_{5}S_{25}V_{3}$, $F_{6}S_{2}S_{5}S_{25}V_{3}$, $F_{6}S_{16}S_{2}S_{5}V_{3}$, $F_{25}S_{23}V_{19}V_{5}V_{22}$, $F_{8}S_{23}V_{2}V_{5}V_{22}$, $F_{25}S_{23}V_{19}V_{4}V_{20}$, $F_{8}S_{23}V_{4}V_{2}V_{20}$, $F_{25}S_{3}V_{19}V_{5}V_{22}$, $F_{8}S_{3}V_{2}V_{5}V_{22}$, $F_{8}S_{3}V_{13}V_{2}V_{5}$, $F_{25}S_{3}V_{19}V_{4}V_{20}$, $F_{8}S_{3}V_{4}V_{2}V_{20}$, $F_{8}S_{3}V_{9}V_{4}V_{2}$, $F_{25}S_{23}S_{5}V_{5}V_{22}$, $F_{8}S_{23}S_{5}V_{5}V_{22}$, $F_{25}S_{23}S_{5}V_{4}V_{20}$, $F_{8}S_{23}S_{5}V_{4}V_{20}$, $F_{25}S_{3}S_{5}V_{5}V_{22}$, $F_{8}S_{3}S_{5}V_{5}V_{22}$, $F_{8}S_{3}S_{5}V_{13}V_{5}$, $F_{25}S_{3}S_{5}V_{4}V_{20}$, $F_{8}S_{3}S_{5}V_{4}V_{20}$, $F_{8}S_{3}S_{5}V_{9}V_{4}$, $F_{25}S_{23}V_{3}V_{5}V_{22}$, $F_{8}S_{23}V_{3}V_{5}V_{22}$, $F_{25}S_{23}V_{3}V_{4}V_{20}$, $F_{8}S_{23}V_{3}V_{4}V_{20}$, $F_{25}S_{3}V_{3}V_{5}V_{22}$, $F_{8}S_{3}V_{3}V_{5}V_{22}$, $F_{8}S_{3}V_{13}V_{3}V_{5}$, $F_{25}S_{3}V_{3}V_{4}V_{20}$, $F_{8}S_{3}V_{3}V_{4}V_{20}$, $F_{8}S_{3}V_{9}V_{3}V_{4}$, $F_{23}S_{23}S_{25}V_{19}V_{5}$, $F_{6}S_{3}S_{25}V_{19}V_{5}$, $F_{23}S_{23}S_{25}V_{19}V_{4}$, $F_{6}S_{3}S_{25}V_{19}V_{4}$, $F_{23}S_{23}S_{25}V_{2}V_{5}$, $F_{6}S_{3}S_{25}V_{2}V_{5}$, $F_{6}S_{16}S_{3}V_{2}V_{5}$, $F_{23}S_{23}S_{25}V_{4}V_{2}$, $F_{6}S_{3}S_{25}V_{4}V_{2}$, $F_{6}S_{16}S_{3}V_{4}V_{2}$, $F_{23}S_{25}V_{19}V_{3}V_{5}$, $F_{6}S_{25}V_{19}V_{3}V_{5}$, $F_{23}S_{25}V_{19}V_{3}V_{4}$, $F_{6}S_{25}V_{19}V_{3}V_{4}$, $F_{23}S_{25}V_{3}V_{2}V_{5}$, $F_{6}S_{25}V_{3}V_{2}V_{5}$, $F_{6}S_{16}V_{3}V_{2}V_{5}$, $F_{23}S_{25}V_{3}V_{4}V_{2}$, $F_{6}S_{25}V_{3}V_{4}V_{2}$, $F_{6}S_{16}V_{3}V_{4}V_{2}$, $F_{14}S_{23}V_{18}V_{19}V_{5}$, $F_{6}S_{23}V_{18}V_{19}V_{4}$, $F_{14}S_{3}V_{19}V_{1}V_{5}$, $F_{6}S_{3}V_{19}V_{4}V_{1}$, $F_{14}S_{23}V_{1}V_{2}V_{5}$, $F_{6}S_{23}V_{4}V_{1}V_{2}$, $F_{14}S_{3}V_{18}V_{2}V_{5}$, $F_{6}S_{3}V_{18}V_{4}V_{2}$, $F_{14}S_{3}V_{1}V_{2}V_{5}$, $F_{6}S_{3}V_{4}V_{1}V_{2}$, $F_{14}S_{23}S_{5}V_{18}V_{19}$, $F_{6}S_{23}S_{5}V_{18}V_{19}$, $F_{14}S_{3}S_{5}V_{19}V_{1}$, $F_{6}S_{3}S_{5}V_{19}V_{1}$, $F_{14}S_{23}S_{5}V_{1}V_{2}$, $F_{6}S_{23}S_{5}V_{1}V_{2}$, $F_{14}S_{3}S_{5}V_{18}V_{2}$, $F_{6}S_{3}S_{5}V_{18}V_{2}$, $F_{14}S_{3}S_{5}V_{1}V_{2}$, $F_{6}S_{3}S_{5}V_{1}V_{2}$, $F_{14}S_{23}V_{11}V_{18}V_{19}$, $F_{6}S_{23}V_{11}V_{18}V_{19}$, $F_{14}S_{3}V_{11}V_{19}V_{1}$, $F_{6}S_{3}V_{11}V_{19}V_{1}$, $F_{14}S_{23}V_{11}V_{1}V_{2}$, $F_{6}S_{23}V_{11}V_{1}V_{2}$, $F_{14}S_{3}V_{11}V_{18}V_{2}$, $F_{6}S_{3}V_{11}V_{18}V_{2}$, $F_{14}S_{3}V_{11}V_{1}V_{2}$, $F_{6}S_{3}V_{11}V_{1}V_{2}$, $F_{8}S_{23}S_{24}S_{24}S_{5}$, $F_{8}S_{22}S_{22}S_{23}S_{5}$, $F_{8}S_{23}S_{24}S_{24}V_{3}$, $F_{8}S_{22}S_{22}S_{23}V_{3}$, $F_{8}S_{23}S_{24}S_{24}V_{11}$, $F_{8}S_{24}S_{3}S_{4}V_{11}$, $F_{8}S_{22}S_{22}S_{23}V_{11}$, $F_{8}S_{22}S_{2}S_{3}V_{11}$, $F_{8}S_{23}S_{4}S_{4}V_{11}$, $F_{8}S_{3}S_{4}S_{4}V_{11}$, $F_{8}S_{23}S_{2}S_{2}V_{11}$, $F_{8}S_{2}S_{2}S_{3}V_{11}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{8}$} {{$F_{29}S_{23}S_{6}S_{25}V_{19}$, $F_{29}S_{23}S_{6}S_{25}V_{2}$, $F_{29}S_{3}S_{6}S_{25}V_{19}$, $F_{29}S_{3}S_{6}S_{25}V_{2}$, $F_{3}S_{16}S_{3}S_{6}V_{2}$, $F_{29}S_{23}S_{23}S_{6}S_{25}$, $F_{29}S_{23}S_{3}S_{6}S_{25}$, $F_{29}S_{3}S_{3}S_{6}S_{25}$, $F_{3}S_{16}S_{3}S_{3}S_{6}$, $F_{28}S_{23}S_{6}V_{19}V_{21}$, $F_{28}S_{3}S_{6}V_{19}V_{21}$, $F_{28}S_{23}S_{6}V_{2}V_{21}$, $F_{28}S_{3}S_{6}V_{2}V_{21}$, $F_{2}S_{3}S_{6}V_{10}V_{2}$, $F_{29}S_{22}S_{5}S_{25}V_{19}$, $F_{29}S_{22}S_{5}S_{25}V_{2}$, $F_{29}S_{2}S_{5}S_{25}V_{19}$, $F_{29}S_{2}S_{5}S_{25}V_{2}$, $F_{3}S_{16}S_{2}S_{5}V_{2}$, $F_{29}S_{22}S_{23}S_{5}S_{25}$, $F_{29}S_{22}S_{3}S_{5}S_{25}$, $F_{29}S_{23}S_{2}S_{5}S_{25}$, $F_{29}S_{2}S_{3}S_{5}S_{25}$, $F_{3}S_{16}S_{2}S_{3}S_{5}$, $F_{28}S_{23}S_{5}V_{18}V_{21}$, $F_{28}S_{3}S_{5}V_{18}V_{21}$, $F_{28}S_{23}S_{5}V_{1}V_{21}$, $F_{28}S_{3}S_{5}V_{1}V_{21}$, $F_{2}S_{3}S_{5}V_{10}V_{1}$, $F_{29}S_{23}S_{5}S_{25}V_{19}$, $F_{29}S_{23}S_{5}S_{25}V_{2}$, $F_{29}S_{3}S_{5}S_{25}V_{19}$, $F_{29}S_{3}S_{5}S_{25}V_{2}$, $F_{3}S_{16}S_{3}S_{5}V_{2}$, $F_{29}S_{23}S_{5}S_{25}V_{18}$, $F_{29}S_{23}S_{5}S_{25}V_{1}$, $F_{29}S_{3}S_{5}S_{25}V_{18}$, $F_{29}S_{3}S_{5}S_{25}V_{1}$, $F_{3}S_{16}S_{3}S_{5}V_{1}$, $F_{27}S_{23}S_{5}V_{19}V_{20}$, $F_{27}S_{3}S_{5}V_{19}V_{20}$, $F_{27}S_{23}S_{5}V_{2}V_{20}$, $F_{27}S_{3}S_{5}V_{2}V_{20}$, $F_{1}S_{3}S_{5}V_{9}V_{2}$, $F_{27}S_{22}S_{5}V_{19}V_{20}$, $F_{27}S_{2}S_{5}V_{19}V_{20}$, $F_{27}S_{22}S_{5}V_{2}V_{20}$, $F_{27}S_{2}S_{5}V_{2}V_{20}$, $F_{1}S_{2}S_{5}V_{9}V_{2}$, $F_{28}S_{22}S_{23}V_{4}V_{21}$, $F_{28}S_{22}S_{3}V_{4}V_{21}$, $F_{28}S_{23}S_{2}V_{4}V_{21}$, $F_{28}S_{2}S_{3}V_{4}V_{21}$, $F_{2}S_{2}S_{3}V_{10}V_{4}$, $F_{27}S_{23}S_{23}V_{4}V_{20}$, $F_{27}S_{23}S_{3}V_{4}V_{20}$, $F_{27}S_{3}S_{3}V_{4}V_{20}$, $F_{1}S_{3}S_{3}V_{9}V_{4}$, $F_{27}S_{22}S_{23}V_{4}V_{20}$, $F_{27}S_{23}S_{2}V_{4}V_{20}$, $F_{27}S_{22}S_{3}V_{4}V_{20}$, $F_{27}S_{2}S_{3}V_{4}V_{20}$, $F_{1}S_{2}S_{3}V_{9}V_{4}$, $F_{22}S_{22}S_{22}S_{23}V_{19}$, $F_{5}S_{23}S_{2}S_{2}V_{2}$, $F_{5}S_{22}S_{2}S_{3}V_{2}$, $F_{22}S_{22}S_{2}S_{3}V_{19}$, $F_{5}S_{2}S_{2}S_{3}V_{2}$, $F_{22}S_{22}S_{22}S_{23}V_{4}$, $F_{5}S_{23}S_{2}S_{2}V_{4}$, $F_{5}S_{22}S_{2}S_{3}V_{4}$, $F_{22}S_{22}S_{2}S_{3}V_{4}$, $F_{5}S_{2}S_{2}S_{3}V_{4}$, $F_{22}S_{22}S_{22}S_{23}S_{5}$, $F_{5}S_{23}S_{2}S_{2}S_{5}$, $F_{5}S_{22}S_{2}S_{3}S_{5}$, $F_{22}S_{22}S_{2}S_{3}S_{5}$, $F_{5}S_{2}S_{2}S_{3}S_{5}$, $F_{25}S_{22}S_{23}V_{19}V_{19}$, $F_{8}S_{2}S_{3}V_{19}V_{2}$, $F_{8}S_{22}S_{3}V_{2}V_{2}$, $F_{25}S_{23}S_{2}V_{19}V_{2}$, $F_{8}S_{2}S_{3}V_{2}V_{2}$, $F_{25}S_{22}S_{5}V_{19}V_{19}$, $F_{8}S_{2}S_{5}V_{19}V_{2}$, $F_{8}S_{22}S_{5}V_{2}V_{2}$, $F_{25}S_{2}S_{5}V_{19}V_{2}$, $F_{8}S_{2}S_{5}V_{2}V_{2}$, $F_{25}S_{23}S_{23}V_{18}V_{19}$, $F_{8}S_{23}S_{3}V_{1}V_{2}$, $F_{8}S_{3}S_{3}V_{18}V_{2}$, $F_{25}S_{23}S_{3}V_{19}V_{1}$, $F_{8}S_{3}S_{3}V_{1}V_{2}$, $F_{25}S_{23}S_{5}V_{18}V_{19}$, $F_{8}S_{23}S_{5}V_{1}V_{2}$, $F_{8}S_{3}S_{5}V_{18}V_{2}$, $F_{25}S_{3}S_{5}V_{19}V_{1}$, $F_{8}S_{3}S_{5}V_{1}V_{2}$, $F_{21}S_{21}S_{23}S_{23}V_{18}$, $F_{17}S_{23}S_{1}S_{3}V_{1}$, $F_{21}S_{21}S_{3}S_{3}V_{18}$, $F_{17}S_{1}S_{3}S_{3}V_{1}$, $F_{21}S_{21}S_{23}S_{23}V_{4}$, $F_{17}S_{23}S_{1}S_{3}V_{4}$, $F_{21}S_{21}S_{3}S_{3}V_{4}$, $F_{17}S_{1}S_{3}S_{3}V_{4}$, $F_{21}S_{21}S_{23}S_{23}S_{6}$, $F_{17}S_{23}S_{1}S_{3}S_{6}$, $F_{21}S_{21}S_{3}S_{3}S_{6}$, $F_{17}S_{1}S_{3}S_{3}S_{6}$, $F_{24}S_{22}S_{23}V_{18}V_{19}$, $F_{7}S_{2}S_{3}V_{19}V_{1}$, $F_{7}S_{23}S_{2}V_{1}V_{2}$, $F_{24}S_{22}S_{3}V_{18}V_{2}$, $F_{7}S_{2}S_{3}V_{1}V_{2}$, $F_{24}S_{23}S_{5}V_{18}V_{19}$, $F_{7}S_{3}S_{5}V_{19}V_{1}$, $F_{7}S_{23}S_{5}V_{1}V_{2}$, $F_{24}S_{3}S_{5}V_{18}V_{2}$, $F_{7}S_{3}S_{5}V_{1}V_{2}$, $F_{24}S_{23}S_{6}V_{18}V_{19}$, $F_{7}S_{3}S_{6}V_{19}V_{1}$, $F_{7}S_{23}S_{6}V_{1}V_{2}$, $F_{24}S_{3}S_{6}V_{18}V_{2}$, $F_{7}S_{3}S_{6}V_{1}V_{2}$, $F_{29}S_{23}V_{19}V_{4}V_{20}$, $F_{29}S_{23}V_{4}V_{2}V_{20}$, $F_{29}S_{3}V_{19}V_{4}V_{20}$, $F_{29}S_{3}V_{4}V_{2}V_{20}$, $F_{3}S_{3}V_{9}V_{4}V_{2}$, $F_{29}S_{23}S_{23}V_{4}V_{20}$, $F_{29}S_{23}S_{3}V_{4}V_{20}$, $F_{29}S_{3}S_{3}V_{4}V_{20}$, $F_{3}S_{3}S_{3}V_{9}V_{4}$, $F_{28}S_{23}S_{25}V_{19}V_{4}$, $F_{28}S_{3}S_{25}V_{19}V_{4}$, $F_{28}S_{23}S_{25}V_{4}V_{2}$, $F_{28}S_{3}S_{25}V_{4}V_{2}$, $F_{2}S_{16}S_{3}V_{4}V_{2}$, $F_{29}S_{22}V_{19}V_{3}V_{20}$, $F_{29}S_{22}V_{3}V_{2}V_{20}$, $F_{29}S_{2}V_{19}V_{3}V_{20}$, $F_{29}S_{2}V_{3}V_{2}V_{20}$, $F_{3}S_{2}V_{9}V_{3}V_{2}$, $F_{29}S_{22}S_{23}V_{3}V_{20}$, $F_{29}S_{22}S_{3}V_{3}V_{20}$, $F_{29}S_{23}S_{2}V_{3}V_{20}$, $F_{29}S_{2}S_{3}V_{3}V_{20}$, $F_{3}S_{2}S_{3}V_{9}V_{3}$, $F_{28}S_{23}S_{25}V_{18}V_{3}$, $F_{28}S_{3}S_{25}V_{18}V_{3}$, $F_{28}S_{23}S_{25}V_{3}V_{1}$, $F_{28}S_{3}S_{25}V_{3}V_{1}$, $F_{2}S_{16}S_{3}V_{3}V_{1}$, $F_{29}S_{23}V_{19}V_{3}V_{21}$, $F_{29}S_{23}V_{3}V_{2}V_{21}$, $F_{29}S_{3}V_{19}V_{3}V_{21}$, $F_{29}S_{3}V_{3}V_{2}V_{21}$, $F_{3}S_{3}V_{10}V_{3}V_{2}$, $F_{29}S_{23}V_{18}V_{3}V_{21}$, $F_{29}S_{23}V_{3}V_{1}V_{21}$, $F_{29}S_{3}V_{18}V_{3}V_{21}$, $F_{29}S_{3}V_{3}V_{1}V_{21}$, $F_{3}S_{3}V_{10}V_{3}V_{1}$, $F_{29}S_{22}S_{23}V_{3}V_{21}$, $F_{29}S_{23}S_{2}V_{3}V_{21}$, $F_{29}S_{22}S_{3}V_{3}V_{21}$, $F_{29}S_{2}S_{3}V_{3}V_{21}$, $F_{3}S_{2}S_{3}V_{10}V_{3}$, $F_{27}S_{23}S_{25}V_{19}V_{3}$, $F_{27}S_{3}S_{25}V_{19}V_{3}$, $F_{27}S_{23}S_{25}V_{3}V_{2}$, $F_{27}S_{3}S_{25}V_{3}V_{2}$, $F_{1}S_{16}S_{3}V_{3}V_{2}$, $F_{27}S_{22}S_{25}V_{19}V_{3}$, $F_{27}S_{2}S_{25}V_{19}V_{3}$, $F_{27}S_{22}S_{25}V_{3}V_{2}$, $F_{27}S_{2}S_{25}V_{3}V_{2}$, $F_{1}S_{16}S_{2}V_{3}V_{2}$, $F_{28}S_{22}S_{23}S_{5}S_{25}$, $F_{28}S_{22}S_{3}S_{5}S_{25}$, $F_{28}S_{23}S_{2}S_{5}S_{25}$, $F_{28}S_{2}S_{3}S_{5}S_{25}$, $F_{2}S_{16}S_{2}S_{3}S_{5}$, $F_{27}S_{23}S_{23}S_{5}S_{25}$, $F_{27}S_{23}S_{3}S_{5}S_{25}$, $F_{27}S_{3}S_{3}S_{5}S_{25}$, $F_{1}S_{16}S_{3}S_{3}S_{5}$, $F_{27}S_{22}S_{23}S_{5}S_{25}$, $F_{27}S_{23}S_{2}S_{5}S_{25}$, $F_{27}S_{22}S_{3}S_{5}S_{25}$, $F_{27}S_{2}S_{3}S_{5}S_{25}$, $F_{1}S_{16}S_{2}S_{3}S_{5}$, $F_{25}S_{22}S_{22}S_{23}V_{19}$, $F_{8}S_{23}S_{2}S_{2}V_{2}$, $F_{8}S_{22}S_{2}S_{3}V_{2}$, $F_{25}S_{22}S_{2}S_{3}V_{19}$, $F_{8}S_{2}S_{2}S_{3}V_{2}$, $F_{25}S_{22}S_{22}S_{23}S_{5}$, $F_{8}S_{23}S_{2}S_{2}S_{5}$, $F_{8}S_{22}S_{2}S_{3}S_{5}$, $F_{25}S_{22}S_{2}S_{3}S_{5}$, $F_{8}S_{2}S_{2}S_{3}S_{5}$, $F_{25}S_{22}S_{22}S_{23}V_{3}$, $F_{8}S_{23}S_{2}S_{2}V_{3}$, $F_{8}S_{22}S_{2}S_{3}V_{3}$, $F_{25}S_{22}S_{2}S_{3}V_{3}$, $F_{8}S_{2}S_{2}S_{3}V_{3}$, $F_{23}S_{22}S_{23}V_{19}V_{19}$, $F_{6}S_{2}S_{3}V_{19}V_{2}$, $F_{6}S_{22}S_{3}V_{2}V_{2}$, $F_{23}S_{23}S_{2}V_{19}V_{2}$, $F_{6}S_{2}S_{3}V_{2}V_{2}$, $F_{23}S_{22}V_{19}V_{19}V_{3}$, $F_{6}S_{2}V_{19}V_{3}V_{2}$, $F_{6}S_{22}V_{3}V_{2}V_{2}$, $F_{23}S_{2}V_{19}V_{3}V_{2}$, $F_{6}S_{2}V_{3}V_{2}V_{2}$, $F_{23}S_{23}S_{23}V_{18}V_{19}$, $F_{6}S_{23}S_{3}V_{1}V_{2}$, $F_{6}S_{3}S_{3}V_{18}V_{2}$, $F_{23}S_{23}S_{3}V_{19}V_{1}$, $F_{6}S_{3}S_{3}V_{1}V_{2}$, $F_{23}S_{23}V_{18}V_{19}V_{3}$, $F_{6}S_{23}V_{3}V_{1}V_{2}$, $F_{6}S_{3}V_{18}V_{3}V_{2}$, $F_{23}S_{3}V_{19}V_{3}V_{1}$, $F_{6}S_{3}V_{3}V_{1}V_{2}$, $F_{24}S_{21}S_{23}S_{23}V_{18}$, $F_{7}S_{23}S_{1}S_{3}V_{1}$, $F_{24}S_{21}S_{3}S_{3}V_{18}$, $F_{7}S_{1}S_{3}S_{3}V_{1}$, $F_{24}S_{21}S_{23}S_{23}S_{5}$, $F_{7}S_{23}S_{1}S_{3}S_{5}$, $F_{24}S_{21}S_{3}S_{3}S_{5}$, $F_{7}S_{1}S_{3}S_{3}S_{5}$, $F_{24}S_{21}S_{23}S_{23}V_{4}$, $F_{7}S_{23}S_{1}S_{3}V_{4}$, $F_{24}S_{21}S_{3}S_{3}V_{4}$, $F_{7}S_{1}S_{3}S_{3}V_{4}$, $F_{22}S_{22}S_{23}V_{18}V_{19}$, $F_{5}S_{2}S_{3}V_{19}V_{1}$, $F_{5}S_{23}S_{2}V_{1}V_{2}$, $F_{22}S_{22}S_{3}V_{18}V_{2}$, $F_{5}S_{2}S_{3}V_{1}V_{2}$, $F_{22}S_{23}V_{18}V_{19}V_{3}$, $F_{5}S_{3}V_{19}V_{3}V_{1}$, $F_{5}S_{23}V_{3}V_{1}V_{2}$, $F_{22}S_{3}V_{18}V_{3}V_{2}$, $F_{5}S_{3}V_{3}V_{1}V_{2}$, $F_{22}S_{23}V_{18}V_{19}V_{4}$, $F_{5}S_{3}V_{19}V_{4}V_{1}$, $F_{5}S_{23}V_{4}V_{1}V_{2}$, $F_{22}S_{3}V_{18}V_{4}V_{2}$, $F_{5}S_{3}V_{4}V_{1}V_{2}$, $F_{29}S_{23}V_{11}V_{19}V_{19}$, $F_{29}S_{23}V_{11}V_{19}V_{2}$, $F_{29}S_{3}V_{11}V_{19}V_{2}$, $F_{29}S_{3}V_{11}V_{2}V_{2}$, $F_{3}S_{3}V_{11}V_{2}V_{2}$, $F_{29}S_{23}S_{23}V_{11}V_{19}$, $F_{29}S_{23}S_{3}V_{11}V_{19}$, $F_{29}S_{23}S_{3}V_{11}V_{2}$, $F_{29}S_{3}S_{3}V_{11}V_{2}$, $F_{3}S_{3}S_{3}V_{11}V_{2}$, $F_{28}S_{22}S_{23}V_{11}V_{19}$, $F_{28}S_{22}S_{3}V_{11}V_{19}$, $F_{28}S_{23}S_{2}V_{11}V_{2}$, $F_{28}S_{2}S_{3}V_{11}V_{2}$, $F_{2}S_{2}S_{3}V_{11}V_{2}$, $F_{29}S_{5}V_{19}V_{19}V_{3}$, $F_{29}S_{5}V_{19}V_{3}V_{2}$, $F_{29}S_{5}V_{3}V_{2}V_{2}$, $F_{3}S_{5}V_{3}V_{2}V_{2}$, $F_{29}S_{23}S_{5}V_{19}V_{3}$, $F_{29}S_{3}S_{5}V_{19}V_{3}$, $F_{29}S_{23}S_{5}V_{3}V_{2}$, $F_{29}S_{3}S_{5}V_{3}V_{2}$, $F_{3}S_{3}S_{5}V_{3}V_{2}$, $F_{28}S_{22}S_{23}V_{3}V_{4}$, $F_{28}S_{22}S_{3}V_{3}V_{4}$, $F_{28}S_{23}S_{2}V_{3}V_{4}$, $F_{28}S_{2}S_{3}V_{3}V_{4}$, $F_{2}S_{2}S_{3}V_{3}V_{4}$, $F_{22}S_{23}V_{19}V_{3}V_{21}$, $F_{5}S_{23}V_{3}V_{2}V_{21}$, $F_{22}S_{3}V_{19}V_{3}V_{21}$, $F_{5}S_{3}V_{3}V_{2}V_{21}$, $F_{5}S_{3}V_{10}V_{3}V_{2}$, $F_{22}S_{23}V_{3}V_{4}V_{21}$, $F_{5}S_{23}V_{3}V_{4}V_{21}$, $F_{22}S_{3}V_{3}V_{4}V_{21}$, $F_{5}S_{3}V_{3}V_{4}V_{21}$, $F_{5}S_{3}V_{10}V_{3}V_{4}$, $F_{22}S_{23}S_{5}V_{3}V_{21}$, $F_{5}S_{23}S_{5}V_{3}V_{21}$, $F_{22}S_{3}S_{5}V_{3}V_{21}$, $F_{5}S_{3}S_{5}V_{3}V_{21}$, $F_{5}S_{3}S_{5}V_{10}V_{3}$, $F_{25}S_{23}S_{25}V_{19}V_{3}$, $F_{8}S_{3}S_{25}V_{19}V_{3}$, $F_{25}S_{23}S_{25}V_{3}V_{2}$, $F_{8}S_{3}S_{25}V_{3}V_{2}$, $F_{8}S_{16}S_{3}V_{3}V_{2}$, $F_{25}S_{5}S_{25}V_{19}V_{3}$, $F_{8}S_{5}S_{25}V_{19}V_{3}$, $F_{25}S_{5}S_{25}V_{3}V_{2}$, $F_{8}S_{5}S_{25}V_{3}V_{2}$, $F_{8}S_{16}S_{5}V_{3}V_{2}$, $F_{28}S_{22}S_{23}S_{5}S_{5}$, $F_{28}S_{22}S_{3}S_{5}S_{5}$, $F_{28}S_{23}S_{2}S_{5}S_{5}$, $F_{28}S_{2}S_{3}S_{5}S_{5}$, $F_{2}S_{2}S_{3}S_{5}S_{5}$, $F_{25}S_{23}S_{23}S_{5}S_{25}$, $F_{8}S_{23}S_{3}S_{5}S_{25}$, $F_{25}S_{23}S_{3}S_{5}S_{25}$, $F_{8}S_{3}S_{3}S_{5}S_{25}$, $F_{8}S_{16}S_{3}S_{3}S_{5}$, $F_{25}S_{23}S_{5}S_{5}S_{25}$, $F_{8}S_{23}S_{5}S_{5}S_{25}$, $F_{25}S_{3}S_{5}S_{5}S_{25}$, $F_{8}S_{3}S_{5}S_{5}S_{25}$, $F_{8}S_{16}S_{3}S_{5}S_{5}$, $F_{25}S_{23}S_{5}S_{25}V_{19}$, $F_{8}S_{23}S_{5}S_{25}V_{2}$, $F_{25}S_{3}S_{5}S_{25}V_{19}$, $F_{8}S_{3}S_{5}S_{25}V_{2}$, $F_{8}S_{16}S_{3}S_{5}V_{2}$, $F_{25}S_{23}S_{5}S_{25}V_{3}$, $F_{8}S_{23}S_{5}S_{25}V_{3}$, $F_{25}S_{3}S_{5}S_{25}V_{3}$, $F_{8}S_{3}S_{5}S_{25}V_{3}$, $F_{8}S_{16}S_{3}S_{5}V_{3}$, $F_{23}S_{23}S_{5}V_{19}V_{20}$, $F_{6}S_{3}S_{5}V_{19}V_{20}$, $F_{23}S_{23}S_{5}V_{2}V_{20}$, $F_{6}S_{3}S_{5}V_{2}V_{20}$, $F_{6}S_{3}S_{5}V_{9}V_{2}$, $F_{23}S_{5}V_{19}V_{3}V_{20}$, $F_{6}S_{5}V_{19}V_{3}V_{20}$, $F_{23}S_{5}V_{3}V_{2}V_{20}$, $F_{6}S_{5}V_{3}V_{2}V_{20}$, $F_{6}S_{5}V_{9}V_{3}V_{2}$, $F_{23}S_{23}S_{23}V_{4}V_{20}$, $F_{6}S_{23}S_{3}V_{4}V_{20}$, $F_{23}S_{23}S_{3}V_{4}V_{20}$, $F_{6}S_{3}S_{3}V_{4}V_{20}$, $F_{6}S_{3}S_{3}V_{9}V_{4}$, $F_{23}S_{23}V_{3}V_{4}V_{20}$, $F_{6}S_{23}V_{3}V_{4}V_{20}$, $F_{23}S_{3}V_{3}V_{4}V_{20}$, $F_{6}S_{3}V_{3}V_{4}V_{20}$, $F_{6}S_{3}V_{9}V_{3}V_{4}$, $F_{6}S_{21}S_{23}S_{23}V_{4}$, $F_{6}S_{23}S_{1}S_{3}V_{4}$, $F_{6}S_{21}S_{3}S_{3}V_{4}$, $F_{6}S_{1}S_{3}S_{3}V_{4}$, $F_{6}S_{21}S_{23}S_{23}S_{5}$, $F_{6}S_{23}S_{1}S_{3}S_{5}$, $F_{6}S_{21}S_{3}S_{3}S_{5}$, $F_{6}S_{1}S_{3}S_{3}S_{5}$, $F_{6}S_{21}S_{23}S_{23}V_{11}$, $F_{6}S_{23}S_{1}S_{3}V_{11}$, $F_{6}S_{21}S_{3}S_{3}V_{11}$, $F_{6}S_{1}S_{3}S_{3}V_{11}$, $F_{8}S_{23}S_{5}V_{18}V_{19}$, $F_{8}S_{3}S_{5}V_{19}V_{1}$, $F_{8}S_{23}V_{18}V_{19}V_{3}$, $F_{8}S_{3}V_{19}V_{3}V_{1}$, $F_{8}S_{23}V_{3}V_{1}V_{2}$, $F_{8}S_{3}V_{18}V_{3}V_{2}$, $F_{8}S_{3}V_{3}V_{1}V_{2}$, $F_{8}S_{23}V_{11}V_{18}V_{19}$, $F_{8}S_{3}V_{11}V_{19}V_{1}$, $F_{8}S_{23}V_{11}V_{1}V_{2}$, $F_{8}S_{3}V_{11}V_{18}V_{2}$, $F_{8}S_{3}V_{11}V_{1}V_{2}$, $F_{29}S_{22}V_{11}V_{18}V_{19}$, $F_{29}S_{22}V_{11}V_{18}V_{2}$, $F_{29}S_{2}V_{11}V_{19}V_{1}$, $F_{29}S_{2}V_{11}V_{1}V_{2}$, $F_{3}S_{2}V_{11}V_{1}V_{2}$, $F_{29}S_{22}S_{23}V_{11}V_{18}$, $F_{29}S_{22}S_{3}V_{11}V_{18}$, $F_{29}S_{23}S_{2}V_{11}V_{1}$, $F_{29}S_{2}S_{3}V_{11}V_{1}$, $F_{3}S_{2}S_{3}V_{11}V_{1}$, $F_{28}S_{21}S_{23}V_{11}V_{18}$, $F_{28}S_{21}S_{3}V_{11}V_{18}$, $F_{28}S_{23}S_{1}V_{11}V_{1}$, $F_{28}S_{1}S_{3}V_{11}V_{1}$, $F_{2}S_{1}S_{3}V_{11}V_{1}$, $F_{29}S_{23}V_{11}V_{18}V_{19}$, $F_{29}S_{23}V_{11}V_{19}V_{1}$, $F_{29}S_{3}V_{11}V_{18}V_{2}$, $F_{29}S_{3}V_{11}V_{1}V_{2}$, $F_{3}S_{3}V_{11}V_{1}V_{2}$, $F_{29}S_{22}S_{23}V_{11}V_{19}$, $F_{29}S_{23}S_{2}V_{11}V_{19}$, $F_{29}S_{22}S_{3}V_{11}V_{2}$, $F_{29}S_{2}S_{3}V_{11}V_{2}$, $F_{3}S_{2}S_{3}V_{11}V_{2}$, $F_{27}S_{22}S_{23}V_{11}V_{19}$, $F_{27}S_{22}S_{3}V_{11}V_{19}$, $F_{27}S_{23}S_{2}V_{11}V_{2}$, $F_{27}S_{2}S_{3}V_{11}V_{2}$, $F_{1}S_{2}S_{3}V_{11}V_{2}$, $F_{27}S_{22}S_{22}V_{11}V_{19}$, $F_{27}S_{22}S_{2}V_{11}V_{19}$, $F_{27}S_{22}S_{2}V_{11}V_{2}$, $F_{27}S_{2}S_{2}V_{11}V_{2}$, $F_{1}S_{2}S_{2}V_{11}V_{2}$, $F_{29}S_{5}V_{18}V_{19}V_{4}$, $F_{29}S_{5}V_{18}V_{4}V_{2}$, $F_{29}S_{5}V_{19}V_{4}V_{1}$, $F_{29}S_{5}V_{4}V_{1}V_{2}$, $F_{3}S_{5}V_{4}V_{1}V_{2}$, $F_{29}S_{23}S_{5}V_{18}V_{4}$, $F_{29}S_{3}S_{5}V_{18}V_{4}$, $F_{29}S_{23}S_{5}V_{4}V_{1}$, $F_{29}S_{3}S_{5}V_{4}V_{1}$, $F_{3}S_{3}S_{5}V_{4}V_{1}$, $F_{28}S_{21}S_{23}V_{4}V_{4}$, $F_{28}S_{21}S_{3}V_{4}V_{4}$, $F_{28}S_{23}S_{1}V_{4}V_{4}$, $F_{28}S_{1}S_{3}V_{4}V_{4}$, $F_{2}S_{1}S_{3}V_{4}V_{4}$, $F_{22}S_{23}V_{19}V_{4}V_{20}$, $F_{5}S_{23}V_{4}V_{2}V_{20}$, $F_{22}S_{3}V_{19}V_{4}V_{20}$, $F_{5}S_{3}V_{4}V_{2}V_{20}$, $F_{5}S_{3}V_{9}V_{4}V_{2}$, $F_{22}S_{23}V_{4}V_{4}V_{20}$, $F_{5}S_{23}V_{4}V_{4}V_{20}$, $F_{22}S_{3}V_{4}V_{4}V_{20}$, $F_{5}S_{3}V_{4}V_{4}V_{20}$, $F_{5}S_{3}V_{9}V_{4}V_{4}$, $F_{22}S_{23}S_{5}V_{4}V_{20}$, $F_{5}S_{23}S_{5}V_{4}V_{20}$, $F_{22}S_{3}S_{5}V_{4}V_{20}$, $F_{5}S_{3}S_{5}V_{4}V_{20}$, $F_{5}S_{3}S_{5}V_{9}V_{4}$, $F_{25}S_{23}S_{25}V_{19}V_{4}$, $F_{8}S_{3}S_{25}V_{19}V_{4}$, $F_{25}S_{23}S_{25}V_{4}V_{2}$, $F_{8}S_{3}S_{25}V_{4}V_{2}$, $F_{8}S_{16}S_{3}V_{4}V_{2}$, $F_{25}S_{5}S_{25}V_{19}V_{4}$, $F_{8}S_{5}S_{25}V_{19}V_{4}$, $F_{25}S_{5}S_{25}V_{4}V_{2}$, $F_{8}S_{5}S_{25}V_{4}V_{2}$, $F_{8}S_{16}S_{5}V_{4}V_{2}$, $F_{29}S_{6}V_{18}V_{19}V_{3}$, $F_{29}S_{6}V_{18}V_{3}V_{2}$, $F_{29}S_{6}V_{19}V_{3}V_{1}$, $F_{29}S_{6}V_{3}V_{1}V_{2}$, $F_{3}S_{6}V_{3}V_{1}V_{2}$, $F_{29}S_{23}S_{6}V_{18}V_{3}$, $F_{29}S_{3}S_{6}V_{18}V_{3}$, $F_{29}S_{23}S_{6}V_{3}V_{1}$, $F_{29}S_{3}S_{6}V_{3}V_{1}$, $F_{3}S_{3}S_{6}V_{3}V_{1}$, $F_{29}S_{5}V_{18}V_{19}V_{3}$, $F_{29}S_{5}V_{19}V_{3}V_{1}$, $F_{29}S_{5}V_{18}V_{3}V_{2}$, $F_{29}S_{5}V_{3}V_{1}V_{2}$, $F_{3}S_{5}V_{3}V_{1}V_{2}$, $F_{29}S_{22}S_{5}V_{19}V_{3}$, $F_{29}S_{2}S_{5}V_{19}V_{3}$, $F_{29}S_{22}S_{5}V_{3}V_{2}$, $F_{29}S_{2}S_{5}V_{3}V_{2}$, $F_{3}S_{2}S_{5}V_{3}V_{2}$, $F_{27}S_{22}S_{23}V_{3}V_{4}$, $F_{27}S_{22}S_{3}V_{3}V_{4}$, $F_{27}S_{23}S_{2}V_{3}V_{4}$, $F_{27}S_{2}S_{3}V_{3}V_{4}$, $F_{1}S_{2}S_{3}V_{3}V_{4}$, $F_{27}S_{22}S_{22}V_{3}V_{4}$, $F_{27}S_{22}S_{2}V_{3}V_{4}$, $F_{27}S_{2}S_{2}V_{3}V_{4}$, $F_{1}S_{2}S_{2}V_{3}V_{4}$, $F_{22}S_{22}V_{19}V_{3}V_{20}$, $F_{5}S_{22}V_{3}V_{2}V_{20}$, $F_{22}S_{2}V_{19}V_{3}V_{20}$, $F_{5}S_{2}V_{3}V_{2}V_{20}$, $F_{5}S_{2}V_{9}V_{3}V_{2}$, $F_{22}S_{22}V_{3}V_{4}V_{20}$, $F_{5}S_{22}V_{3}V_{4}V_{20}$, $F_{22}S_{2}V_{3}V_{4}V_{20}$, $F_{5}S_{2}V_{3}V_{4}V_{20}$, $F_{5}S_{2}V_{9}V_{3}V_{4}$, $F_{22}S_{22}S_{5}V_{3}V_{20}$, $F_{5}S_{22}S_{5}V_{3}V_{20}$, $F_{22}S_{2}S_{5}V_{3}V_{20}$, $F_{5}S_{2}S_{5}V_{3}V_{20}$, $F_{5}S_{2}S_{5}V_{9}V_{3}$, $F_{25}S_{23}S_{25}V_{18}V_{3}$, $F_{8}S_{3}S_{25}V_{18}V_{3}$, $F_{25}S_{23}S_{25}V_{3}V_{1}$, $F_{8}S_{3}S_{25}V_{3}V_{1}$, $F_{8}S_{16}S_{3}V_{3}V_{1}$, $F_{25}S_{5}S_{25}V_{18}V_{3}$, $F_{8}S_{5}S_{25}V_{18}V_{3}$, $F_{25}S_{5}S_{25}V_{3}V_{1}$, $F_{8}S_{5}S_{25}V_{3}V_{1}$, $F_{8}S_{16}S_{5}V_{3}V_{1}$, $F_{21}S_{23}V_{18}V_{3}V_{21}$, $F_{17}S_{23}V_{3}V_{1}V_{21}$, $F_{21}S_{3}V_{18}V_{3}V_{21}$, $F_{17}S_{3}V_{3}V_{1}V_{21}$, $F_{17}S_{3}V_{10}V_{3}V_{1}$, $F_{21}S_{23}V_{3}V_{4}V_{21}$, $F_{17}S_{23}V_{3}V_{4}V_{21}$, $F_{21}S_{3}V_{3}V_{4}V_{21}$, $F_{17}S_{3}V_{3}V_{4}V_{21}$, $F_{17}S_{3}V_{10}V_{3}V_{4}$, $F_{21}S_{23}S_{6}V_{3}V_{21}$, $F_{17}S_{23}S_{6}V_{3}V_{21}$, $F_{21}S_{3}S_{6}V_{3}V_{21}$, $F_{17}S_{3}S_{6}V_{3}V_{21}$, $F_{17}S_{3}S_{6}V_{10}V_{3}$, $F_{24}S_{22}S_{25}V_{19}V_{3}$, $F_{7}S_{2}S_{25}V_{19}V_{3}$, $F_{24}S_{22}S_{25}V_{3}V_{2}$, $F_{7}S_{2}S_{25}V_{3}V_{2}$, $F_{7}S_{16}S_{2}V_{3}V_{2}$, $F_{24}S_{5}S_{25}V_{19}V_{3}$, $F_{7}S_{5}S_{25}V_{19}V_{3}$, $F_{24}S_{5}S_{25}V_{3}V_{2}$, $F_{7}S_{5}S_{25}V_{3}V_{2}$, $F_{7}S_{16}S_{5}V_{3}V_{2}$, $F_{24}S_{6}S_{25}V_{19}V_{3}$, $F_{7}S_{6}S_{25}V_{19}V_{3}$, $F_{24}S_{6}S_{25}V_{3}V_{2}$, $F_{7}S_{6}S_{25}V_{3}V_{2}$, $F_{7}S_{16}S_{6}V_{3}V_{2}$, $F_{28}S_{21}S_{23}S_{5}S_{6}$, $F_{28}S_{21}S_{3}S_{5}S_{6}$, $F_{28}S_{23}S_{1}S_{5}S_{6}$, $F_{28}S_{1}S_{3}S_{5}S_{6}$, $F_{2}S_{1}S_{3}S_{5}S_{6}$, $F_{27}S_{22}S_{23}S_{5}S_{5}$, $F_{27}S_{22}S_{3}S_{5}S_{5}$, $F_{27}S_{23}S_{2}S_{5}S_{5}$, $F_{27}S_{2}S_{3}S_{5}S_{5}$, $F_{1}S_{2}S_{3}S_{5}S_{5}$, $F_{27}S_{22}S_{22}S_{5}S_{5}$, $F_{27}S_{22}S_{2}S_{5}S_{5}$, $F_{27}S_{2}S_{2}S_{5}S_{5}$, $F_{1}S_{2}S_{2}S_{5}S_{5}$, $F_{25}S_{22}S_{23}S_{5}S_{25}$, $F_{8}S_{22}S_{3}S_{5}S_{25}$, $F_{25}S_{23}S_{2}S_{5}S_{25}$, $F_{8}S_{2}S_{3}S_{5}S_{25}$, $F_{8}S_{16}S_{2}S_{3}S_{5}$, $F_{25}S_{22}S_{5}S_{5}S_{25}$, $F_{8}S_{22}S_{5}S_{5}S_{25}$, $F_{25}S_{2}S_{5}S_{5}S_{25}$, $F_{8}S_{2}S_{5}S_{5}S_{25}$, $F_{8}S_{16}S_{2}S_{5}S_{5}$, $F_{24}S_{22}S_{23}S_{5}S_{25}$, $F_{7}S_{23}S_{2}S_{5}S_{25}$, $F_{24}S_{22}S_{3}S_{5}S_{25}$, $F_{7}S_{2}S_{3}S_{5}S_{25}$, $F_{7}S_{16}S_{2}S_{3}S_{5}$, $F_{24}S_{23}S_{5}S_{5}S_{25}$, $F_{7}S_{23}S_{5}S_{5}S_{25}$, $F_{24}S_{3}S_{5}S_{5}S_{25}$, $F_{7}S_{3}S_{5}S_{5}S_{25}$, $F_{7}S_{16}S_{3}S_{5}S_{5}$, $F_{24}S_{23}S_{5}S_{6}S_{25}$, $F_{7}S_{23}S_{5}S_{6}S_{25}$, $F_{24}S_{3}S_{5}S_{6}S_{25}$, $F_{7}S_{3}S_{5}S_{6}S_{25}$, $F_{7}S_{16}S_{3}S_{5}S_{6}$, $F_{25}S_{23}S_{6}S_{25}V_{19}$, $F_{8}S_{23}S_{6}S_{25}V_{2}$, $F_{25}S_{3}S_{6}S_{25}V_{19}$, $F_{8}S_{3}S_{6}S_{25}V_{2}$, $F_{8}S_{16}S_{3}S_{6}V_{2}$, $F_{25}S_{23}S_{5}S_{6}S_{25}$, $F_{8}S_{23}S_{5}S_{6}S_{25}$, $F_{25}S_{3}S_{5}S_{6}S_{25}$, $F_{8}S_{3}S_{5}S_{6}S_{25}$, $F_{8}S_{16}S_{3}S_{5}S_{6}$, $F_{25}S_{23}S_{6}S_{25}V_{3}$, $F_{8}S_{23}S_{6}S_{25}V_{3}$, $F_{25}S_{3}S_{6}S_{25}V_{3}$, $F_{8}S_{3}S_{6}S_{25}V_{3}$, $F_{8}S_{16}S_{3}S_{6}V_{3}$, $F_{23}S_{23}S_{6}V_{19}V_{21}$, $F_{6}S_{3}S_{6}V_{19}V_{21}$, $F_{23}S_{23}S_{6}V_{2}V_{21}$, $F_{6}S_{3}S_{6}V_{2}V_{21}$, $F_{6}S_{3}S_{6}V_{10}V_{2}$, $F_{23}S_{6}V_{19}V_{3}V_{21}$, $F_{6}S_{6}V_{19}V_{3}V_{21}$, $F_{23}S_{6}V_{3}V_{2}V_{21}$, $F_{6}S_{6}V_{3}V_{2}V_{21}$, $F_{6}S_{6}V_{10}V_{3}V_{2}$, $F_{25}S_{22}S_{5}S_{25}V_{19}$, $F_{8}S_{22}S_{5}S_{25}V_{2}$, $F_{25}S_{2}S_{5}S_{25}V_{19}$, $F_{8}S_{2}S_{5}S_{25}V_{2}$, $F_{8}S_{16}S_{2}S_{5}V_{2}$, $F_{25}S_{22}S_{5}S_{25}V_{3}$, $F_{8}S_{22}S_{5}S_{25}V_{3}$, $F_{25}S_{2}S_{5}S_{25}V_{3}$, $F_{8}S_{2}S_{5}S_{25}V_{3}$, $F_{8}S_{16}S_{2}S_{5}V_{3}$, $F_{23}S_{23}S_{5}V_{18}V_{21}$, $F_{6}S_{3}S_{5}V_{18}V_{21}$, $F_{23}S_{23}S_{5}V_{1}V_{21}$, $F_{6}S_{3}S_{5}V_{1}V_{21}$, $F_{6}S_{3}S_{5}V_{10}V_{1}$, $F_{23}S_{5}V_{18}V_{3}V_{21}$, $F_{6}S_{5}V_{18}V_{3}V_{21}$, $F_{23}S_{5}V_{3}V_{1}V_{21}$, $F_{6}S_{5}V_{3}V_{1}V_{21}$, $F_{6}S_{5}V_{10}V_{3}V_{1}$, $F_{24}S_{23}S_{5}S_{25}V_{18}$, $F_{7}S_{23}S_{5}S_{25}V_{1}$, $F_{24}S_{3}S_{5}S_{25}V_{18}$, $F_{7}S_{3}S_{5}S_{25}V_{1}$, $F_{7}S_{16}S_{3}S_{5}V_{1}$, $F_{24}S_{23}S_{5}S_{25}V_{4}$, $F_{7}S_{23}S_{5}S_{25}V_{4}$, $F_{24}S_{3}S_{5}S_{25}V_{4}$, $F_{7}S_{3}S_{5}S_{25}V_{4}$, $F_{7}S_{16}S_{3}S_{5}V_{4}$, $F_{22}S_{22}S_{5}V_{19}V_{20}$, $F_{5}S_{2}S_{5}V_{19}V_{20}$, $F_{22}S_{22}S_{5}V_{2}V_{20}$, $F_{5}S_{2}S_{5}V_{2}V_{20}$, $F_{5}S_{2}S_{5}V_{9}V_{2}$, $F_{22}S_{5}V_{19}V_{3}V_{20}$, $F_{5}S_{5}V_{19}V_{3}V_{20}$, $F_{22}S_{5}V_{3}V_{2}V_{20}$, $F_{5}S_{5}V_{3}V_{2}V_{20}$, $F_{5}S_{5}V_{9}V_{3}V_{2}$, $F_{22}S_{5}V_{19}V_{4}V_{20}$, $F_{5}S_{5}V_{19}V_{4}V_{20}$, $F_{22}S_{5}V_{4}V_{2}V_{20}$, $F_{5}S_{5}V_{4}V_{2}V_{20}$, $F_{5}S_{5}V_{9}V_{4}V_{2}$, $F_{23}S_{22}S_{23}V_{4}V_{21}$, $F_{6}S_{22}S_{3}V_{4}V_{21}$, $F_{23}S_{23}S_{2}V_{4}V_{21}$, $F_{6}S_{2}S_{3}V_{4}V_{21}$, $F_{6}S_{2}S_{3}V_{10}V_{4}$, $F_{23}S_{22}V_{3}V_{4}V_{21}$, $F_{6}S_{22}V_{3}V_{4}V_{21}$, $F_{23}S_{2}V_{3}V_{4}V_{21}$, $F_{6}S_{2}V_{3}V_{4}V_{21}$, $F_{6}S_{2}V_{10}V_{3}V_{4}$, $F_{22}S_{22}S_{23}V_{4}V_{20}$, $F_{5}S_{23}S_{2}V_{4}V_{20}$, $F_{22}S_{22}S_{3}V_{4}V_{20}$, $F_{5}S_{2}S_{3}V_{4}V_{20}$, $F_{5}S_{2}S_{3}V_{9}V_{4}$, $F_{22}S_{23}V_{3}V_{4}V_{20}$, $F_{5}S_{23}V_{3}V_{4}V_{20}$, $F_{22}S_{3}V_{3}V_{4}V_{20}$, $F_{5}S_{3}V_{3}V_{4}V_{20}$, $F_{5}S_{3}V_{9}V_{3}V_{4}$, $F_{6}S_{22}S_{22}S_{23}V_{4}$, $F_{6}S_{23}S_{2}S_{2}V_{4}$, $F_{6}S_{22}S_{2}S_{3}V_{4}$, $F_{6}S_{2}S_{2}S_{3}V_{4}$, $F_{6}S_{22}S_{22}S_{23}S_{5}$, $F_{6}S_{23}S_{2}S_{2}S_{5}$, $F_{6}S_{22}S_{2}S_{3}S_{5}$, $F_{6}S_{2}S_{2}S_{3}S_{5}$, $F_{6}S_{22}S_{22}S_{23}V_{11}$, $F_{6}S_{23}S_{2}S_{2}V_{11}$, $F_{6}S_{22}S_{2}S_{3}V_{11}$, $F_{6}S_{2}S_{2}S_{3}V_{11}$, $F_{8}S_{22}S_{5}V_{19}V_{19}$, $F_{8}S_{22}V_{19}V_{19}V_{3}$, $F_{8}S_{2}V_{19}V_{3}V_{2}$, $F_{8}S_{22}V_{3}V_{2}V_{2}$, $F_{8}S_{2}V_{3}V_{2}V_{2}$, $F_{8}S_{22}V_{11}V_{19}V_{19}$, $F_{8}S_{2}V_{11}V_{19}V_{2}$, $F_{8}S_{22}V_{11}V_{2}V_{2}$, $F_{8}S_{2}V_{11}V_{2}V_{2}$, $F_{13}S_{23}S_{6}V_{18}V_{19}$, $F_{13}S_{3}S_{6}V_{19}V_{1}$, $F_{13}S_{23}S_{6}V_{1}V_{2}$, $F_{13}S_{3}S_{6}V_{18}V_{2}$, $F_{13}S_{3}S_{6}V_{1}V_{2}$, $F_{13}S_{23}V_{18}V_{19}V_{4}$, $F_{13}S_{3}V_{19}V_{4}V_{1}$, $F_{13}S_{23}V_{4}V_{1}V_{2}$, $F_{13}S_{3}V_{18}V_{4}V_{2}$, $F_{13}S_{3}V_{4}V_{1}V_{2}$, $F_{13}S_{23}V_{11}V_{18}V_{19}$, $F_{13}S_{3}V_{11}V_{19}V_{1}$, $F_{13}S_{23}V_{11}V_{1}V_{2}$, $F_{13}S_{3}V_{11}V_{18}V_{2}$, $F_{13}S_{3}V_{11}V_{1}V_{2}$, $F_{28}S_{22}S_{23}V_{11}V_{18}$, $F_{28}S_{22}S_{3}V_{11}V_{18}$, $F_{28}S_{23}S_{2}V_{11}V_{1}$, $F_{28}S_{2}S_{3}V_{11}V_{1}$, $F_{2}S_{2}S_{3}V_{11}V_{1}$, $F_{27}S_{23}S_{23}V_{11}V_{19}$, $F_{27}S_{23}S_{3}V_{11}V_{19}$, $F_{27}S_{23}S_{3}V_{11}V_{2}$, $F_{27}S_{3}S_{3}V_{11}V_{2}$, $F_{1}S_{3}S_{3}V_{11}V_{2}$, $F_{27}S_{23}S_{2}V_{11}V_{19}$, $F_{27}S_{22}S_{3}V_{11}V_{2}$, $F_{28}S_{23}S_{5}V_{18}V_{4}$, $F_{28}S_{3}S_{5}V_{18}V_{4}$, $F_{28}S_{23}S_{5}V_{4}V_{1}$, $F_{28}S_{3}S_{5}V_{4}V_{1}$, $F_{2}S_{3}S_{5}V_{4}V_{1}$, $F_{25}S_{23}S_{23}V_{4}V_{20}$, $F_{8}S_{23}S_{3}V_{4}V_{20}$, $F_{25}S_{23}S_{3}V_{4}V_{20}$, $F_{8}S_{3}S_{3}V_{4}V_{20}$, $F_{8}S_{3}S_{3}V_{9}V_{4}$, $F_{25}S_{23}S_{5}V_{4}V_{20}$, $F_{8}S_{23}S_{5}V_{4}V_{20}$, $F_{25}S_{3}S_{5}V_{4}V_{20}$, $F_{8}S_{3}S_{5}V_{4}V_{20}$, $F_{8}S_{3}S_{5}V_{9}V_{4}$, $F_{28}S_{23}S_{6}V_{18}V_{3}$, $F_{28}S_{3}S_{6}V_{18}V_{3}$, $F_{28}S_{23}S_{6}V_{3}V_{1}$, $F_{28}S_{3}S_{6}V_{3}V_{1}$, $F_{2}S_{3}S_{6}V_{3}V_{1}$, $F_{27}S_{23}S_{5}V_{19}V_{3}$, $F_{27}S_{3}S_{5}V_{19}V_{3}$, $F_{27}S_{23}S_{5}V_{3}V_{2}$, $F_{27}S_{3}S_{5}V_{3}V_{2}$, $F_{1}S_{3}S_{5}V_{3}V_{2}$, $F_{27}S_{22}S_{5}V_{19}V_{3}$, $F_{27}S_{2}S_{5}V_{19}V_{3}$, $F_{27}S_{22}S_{5}V_{3}V_{2}$, $F_{27}S_{2}S_{5}V_{3}V_{2}$, $F_{1}S_{2}S_{5}V_{3}V_{2}$, $F_{25}S_{22}S_{23}V_{3}V_{20}$, $F_{8}S_{22}S_{3}V_{3}V_{20}$, $F_{25}S_{23}S_{2}V_{3}V_{20}$, $F_{8}S_{2}S_{3}V_{3}V_{20}$, $F_{8}S_{2}S_{3}V_{9}V_{3}$, $F_{25}S_{22}S_{5}V_{3}V_{20}$, $F_{8}S_{22}S_{5}V_{3}V_{20}$, $F_{25}S_{2}S_{5}V_{3}V_{20}$, $F_{8}S_{2}S_{5}V_{3}V_{20}$, $F_{8}S_{2}S_{5}V_{9}V_{3}$, $F_{24}S_{22}S_{23}V_{3}V_{21}$, $F_{7}S_{23}S_{2}V_{3}V_{21}$, $F_{24}S_{22}S_{3}V_{3}V_{21}$, $F_{7}S_{2}S_{3}V_{3}V_{21}$, $F_{7}S_{2}S_{3}V_{10}V_{3}$, $F_{24}S_{23}S_{5}V_{3}V_{21}$, $F_{7}S_{23}S_{5}V_{3}V_{21}$, $F_{24}S_{3}S_{5}V_{3}V_{21}$, $F_{7}S_{3}S_{5}V_{3}V_{21}$, $F_{7}S_{3}S_{5}V_{10}V_{3}$, $F_{24}S_{23}S_{6}V_{3}V_{21}$, $F_{7}S_{23}S_{6}V_{3}V_{21}$, $F_{24}S_{3}S_{6}V_{3}V_{21}$, $F_{7}S_{3}S_{6}V_{3}V_{21}$, $F_{7}S_{3}S_{6}V_{10}V_{3}$, $F_{23}S_{23}S_{23}S_{6}S_{25}$, $F_{6}S_{23}S_{3}S_{6}S_{25}$, $F_{23}S_{23}S_{3}S_{6}S_{25}$, $F_{6}S_{3}S_{3}S_{6}S_{25}$, $F_{6}S_{16}S_{3}S_{3}S_{6}$, $F_{23}S_{23}S_{6}S_{25}V_{3}$, $F_{6}S_{23}S_{6}S_{25}V_{3}$, $F_{23}S_{3}S_{6}S_{25}V_{3}$, $F_{6}S_{3}S_{6}S_{25}V_{3}$, $F_{6}S_{16}S_{3}S_{6}V_{3}$, $F_{23}S_{22}S_{23}S_{5}S_{25}$, $F_{6}S_{22}S_{3}S_{5}S_{25}$, $F_{23}S_{23}S_{2}S_{5}S_{25}$, $F_{6}S_{2}S_{3}S_{5}S_{25}$, $F_{6}S_{16}S_{2}S_{3}S_{5}$, $F_{23}S_{22}S_{5}S_{25}V_{3}$, $F_{6}S_{22}S_{5}S_{25}V_{3}$, $F_{23}S_{2}S_{5}S_{25}V_{3}$, $F_{6}S_{2}S_{5}S_{25}V_{3}$, $F_{6}S_{16}S_{2}S_{5}V_{3}$, $F_{22}S_{22}S_{23}S_{5}S_{25}$, $F_{5}S_{23}S_{2}S_{5}S_{25}$, $F_{22}S_{22}S_{3}S_{5}S_{25}$, $F_{5}S_{2}S_{3}S_{5}S_{25}$, $F_{5}S_{16}S_{2}S_{3}S_{5}$, $F_{22}S_{23}S_{5}S_{25}V_{3}$, $F_{5}S_{23}S_{5}S_{25}V_{3}$, $F_{22}S_{3}S_{5}S_{25}V_{3}$, $F_{5}S_{3}S_{5}S_{25}V_{3}$, $F_{5}S_{16}S_{3}S_{5}V_{3}$, $F_{22}S_{23}S_{5}S_{25}V_{4}$, $F_{5}S_{23}S_{5}S_{25}V_{4}$, $F_{22}S_{3}S_{5}S_{25}V_{4}$, $F_{5}S_{3}S_{5}S_{25}V_{4}$, $F_{5}S_{16}S_{3}S_{5}V_{4}$, $F_{8}S_{22}S_{22}S_{23}S_{5}$, $F_{8}S_{22}S_{22}S_{23}V_{3}$, $F_{8}S_{22}S_{22}S_{23}V_{11}$, $F_{8}S_{23}S_{2}S_{2}V_{11}$, $F_{8}S_{22}S_{2}S_{3}V_{11}$, $F_{8}S_{2}S_{2}S_{3}V_{11}$, $F_{13}S_{21}S_{23}S_{23}S_{6}$, $F_{13}S_{23}S_{1}S_{3}S_{6}$, $F_{13}S_{21}S_{3}S_{3}S_{6}$, $F_{13}S_{1}S_{3}S_{3}S_{6}$, $F_{13}S_{21}S_{23}S_{23}V_{4}$, $F_{13}S_{23}S_{1}S_{3}V_{4}$, $F_{13}S_{21}S_{3}S_{3}V_{4}$, $F_{13}S_{1}S_{3}S_{3}V_{4}$, $F_{13}S_{21}S_{23}S_{23}V_{11}$, $F_{13}S_{23}S_{1}S_{3}V_{11}$, $F_{13}S_{21}S_{3}S_{3}V_{11}$, $F_{13}S_{1}S_{3}S_{3}V_{11}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{9}$} {{$F_{29}S_{24}S_{25}V_{19}V_{3}$, $F_{29}S_{22}S_{25}V_{19}V_{3}$, $F_{29}S_{4}S_{25}V_{19}V_{3}$, $F_{29}S_{2}S_{25}V_{19}V_{3}$, $F_{29}S_{24}S_{25}V_{3}V_{2}$, $F_{29}S_{22}S_{25}V_{3}V_{2}$, $F_{29}S_{4}S_{25}V_{3}V_{2}$, $F_{29}S_{2}S_{25}V_{3}V_{2}$, $F_{3}S_{16}S_{4}V_{3}V_{2}$, $F_{3}S_{16}S_{2}V_{3}V_{2}$, $F_{30}S_{24}S_{24}V_{3}V_{22}$, $F_{30}S_{24}S_{4}V_{3}V_{22}$, $F_{27}S_{22}S_{22}V_{3}V_{20}$, $F_{27}S_{22}S_{2}V_{3}V_{20}$, $F_{30}S_{4}S_{4}V_{3}V_{22}$, $F_{4}S_{4}S_{4}V_{13}V_{3}$, $F_{27}S_{2}S_{2}V_{3}V_{20}$, $F_{1}S_{2}S_{2}V_{9}V_{3}$, $F_{30}S_{24}V_{19}V_{3}V_{22}$, $F_{30}S_{24}V_{3}V_{2}V_{22}$, $F_{27}S_{22}V_{19}V_{3}V_{20}$, $F_{27}S_{22}V_{3}V_{2}V_{20}$, $F_{30}S_{4}V_{19}V_{3}V_{22}$, $F_{30}S_{4}V_{3}V_{2}V_{22}$, $F_{4}S_{4}V_{13}V_{3}V_{2}$, $F_{27}S_{2}V_{19}V_{3}V_{20}$, $F_{27}S_{2}V_{3}V_{2}V_{20}$, $F_{1}S_{2}V_{9}V_{3}V_{2}$, $F_{29}S_{23}S_{24}S_{5}S_{25}$, $F_{29}S_{22}S_{23}S_{5}S_{25}$, $F_{29}S_{23}S_{5}S_{4}S_{25}$, $F_{29}S_{23}S_{2}S_{5}S_{25}$, $F_{29}S_{24}S_{3}S_{5}S_{25}$, $F_{29}S_{22}S_{3}S_{5}S_{25}$, $F_{29}S_{3}S_{5}S_{4}S_{25}$, $F_{29}S_{2}S_{3}S_{5}S_{25}$, $F_{3}S_{16}S_{3}S_{5}S_{4}$, $F_{3}S_{16}S_{2}S_{3}S_{5}$, $F_{30}S_{24}S_{5}V_{19}V_{22}$, $F_{30}S_{5}S_{4}V_{19}V_{22}$, $F_{27}S_{22}S_{5}V_{19}V_{20}$, $F_{27}S_{2}S_{5}V_{19}V_{20}$, $F_{30}S_{24}S_{5}V_{2}V_{22}$, $F_{30}S_{5}S_{4}V_{2}V_{22}$, $F_{27}S_{22}S_{5}V_{2}V_{20}$, $F_{27}S_{2}S_{5}V_{2}V_{20}$, $F_{4}S_{5}S_{4}V_{13}V_{2}$, $F_{1}S_{2}S_{5}V_{9}V_{2}$, $F_{30}S_{5}V_{19}V_{19}V_{22}$, $F_{30}S_{5}V_{19}V_{2}V_{22}$, $F_{27}S_{5}V_{19}V_{19}V_{20}$, $F_{27}S_{5}V_{19}V_{2}V_{20}$, $F_{30}S_{5}V_{2}V_{2}V_{22}$, $F_{27}S_{5}V_{2}V_{2}V_{20}$, $F_{4}S_{5}V_{13}V_{2}V_{2}$, $F_{1}S_{5}V_{9}V_{2}V_{2}$, $F_{29}S_{24}S_{5}S_{25}V_{19}$, $F_{29}S_{24}S_{5}S_{25}V_{2}$, $F_{29}S_{22}S_{5}S_{25}V_{19}$, $F_{29}S_{22}S_{5}S_{25}V_{2}$, $F_{29}S_{5}S_{4}S_{25}V_{19}$, $F_{29}S_{5}S_{4}S_{25}V_{2}$, $F_{3}S_{16}S_{5}S_{4}V_{2}$, $F_{29}S_{2}S_{5}S_{25}V_{19}$, $F_{29}S_{2}S_{5}S_{25}V_{2}$, $F_{3}S_{16}S_{2}S_{5}V_{2}$, $F_{26}S_{23}S_{24}S_{24}S_{24}$, $F_{9}S_{24}S_{3}S_{4}S_{4}$, $F_{22}S_{22}S_{22}S_{22}S_{23}$, $F_{5}S_{22}S_{2}S_{2}S_{3}$, $F_{9}S_{23}S_{4}S_{4}S_{4}$, $F_{26}S_{24}S_{24}S_{3}S_{4}$, $F_{9}S_{3}S_{4}S_{4}S_{4}$, $F_{5}S_{23}S_{2}S_{2}S_{2}$, $F_{22}S_{22}S_{22}S_{2}S_{3}$, $F_{5}S_{2}S_{2}S_{2}S_{3}$, $F_{26}S_{23}S_{24}S_{24}S_{5}$, $F_{9}S_{24}S_{3}S_{5}S_{4}$, $F_{22}S_{22}S_{22}S_{23}S_{5}$, $F_{5}S_{22}S_{2}S_{3}S_{5}$, $F_{9}S_{23}S_{5}S_{4}S_{4}$, $F_{26}S_{24}S_{3}S_{5}S_{4}$, $F_{9}S_{3}S_{5}S_{4}S_{4}$, $F_{5}S_{23}S_{2}S_{2}S_{5}$, $F_{22}S_{22}S_{2}S_{3}S_{5}$, $F_{5}S_{2}S_{2}S_{3}S_{5}$, $F_{26}S_{24}S_{24}V_{19}V_{19}$, $F_{22}S_{22}S_{22}V_{19}V_{19}$, $F_{9}S_{4}S_{4}V_{19}V_{2}$, $F_{5}S_{2}S_{2}V_{19}V_{2}$, $F_{26}S_{24}S_{24}V_{2}V_{2}$, $F_{22}S_{22}S_{22}V_{2}V_{2}$, $F_{9}S_{4}S_{4}V_{2}V_{2}$, $F_{5}S_{2}S_{2}V_{2}V_{2}$, $F_{26}S_{24}S_{5}V_{19}V_{19}$, $F_{22}S_{22}S_{5}V_{19}V_{19}$, $F_{9}S_{5}S_{4}V_{19}V_{2}$, $F_{5}S_{2}S_{5}V_{19}V_{2}$, $F_{26}S_{24}S_{5}V_{2}V_{2}$, $F_{22}S_{22}S_{5}V_{2}V_{2}$, $F_{9}S_{5}S_{4}V_{2}V_{2}$, $F_{5}S_{2}S_{5}V_{2}V_{2}$, $F_{25}S_{24}V_{19}V_{19}V_{19}$, $F_{8}S_{24}V_{2}V_{2}V_{2}$, $F_{25}S_{22}V_{19}V_{19}V_{19}$, $F_{8}S_{22}V_{2}V_{2}V_{2}$, $F_{8}S_{4}V_{19}V_{2}V_{2}$, $F_{25}S_{4}V_{19}V_{19}V_{2}$, $F_{8}S_{4}V_{2}V_{2}V_{2}$, $F_{8}S_{2}V_{19}V_{2}V_{2}$, $F_{25}S_{2}V_{19}V_{19}V_{2}$, $F_{8}S_{2}V_{2}V_{2}V_{2}$, $F_{25}S_{24}S_{5}V_{19}V_{19}$, $F_{8}S_{24}S_{5}V_{2}V_{2}$, $F_{25}S_{22}S_{5}V_{19}V_{19}$, $F_{8}S_{22}S_{5}V_{2}V_{2}$, $F_{8}S_{5}S_{4}V_{19}V_{2}$, $F_{25}S_{5}S_{4}V_{19}V_{2}$, $F_{8}S_{5}S_{4}V_{2}V_{2}$, $F_{8}S_{2}S_{5}V_{19}V_{2}$, $F_{25}S_{2}S_{5}V_{19}V_{2}$, $F_{8}S_{2}S_{5}V_{2}V_{2}$, $F_{25}S_{24}V_{19}V_{19}V_{3}$, $F_{8}S_{24}V_{3}V_{2}V_{2}$, $F_{25}S_{22}V_{19}V_{19}V_{3}$, $F_{8}S_{22}V_{3}V_{2}V_{2}$, $F_{8}S_{4}V_{19}V_{3}V_{2}$, $F_{25}S_{4}V_{19}V_{3}V_{2}$, $F_{8}S_{4}V_{3}V_{2}V_{2}$, $F_{8}S_{2}V_{19}V_{3}V_{2}$, $F_{25}S_{2}V_{19}V_{3}V_{2}$, $F_{8}S_{2}V_{3}V_{2}V_{2}$, $F_{23}S_{23}S_{23}S_{24}S_{24}$, $F_{6}S_{24}S_{3}S_{3}S_{4}$, $F_{23}S_{22}S_{22}S_{23}S_{23}$, $F_{6}S_{22}S_{2}S_{3}S_{3}$, $F_{23}S_{23}S_{23}S_{4}S_{4}$, $F_{6}S_{3}S_{3}S_{4}S_{4}$, $F_{23}S_{23}S_{23}S_{2}S_{2}$, $F_{6}S_{2}S_{2}S_{3}S_{3}$, $F_{23}S_{23}S_{24}S_{24}V_{3}$, $F_{6}S_{24}S_{3}S_{4}V_{3}$, $F_{23}S_{22}S_{22}S_{23}V_{3}$, $F_{6}S_{22}S_{2}S_{3}V_{3}$, $F_{23}S_{23}S_{4}S_{4}V_{3}$, $F_{6}S_{3}S_{4}S_{4}V_{3}$, $F_{23}S_{23}S_{2}S_{2}V_{3}$, $F_{6}S_{2}S_{2}S_{3}V_{3}$, $F_{29}S_{7}S_{24}V_{19}V_{19}$, $F_{29}S_{7}S_{22}V_{19}V_{19}$, $F_{29}S_{7}S_{4}V_{19}V_{19}$, $F_{29}S_{7}S_{2}V_{19}V_{19}$, $F_{29}S_{7}S_{24}V_{2}V_{2}$, $F_{29}S_{7}S_{22}V_{2}V_{2}$, $F_{29}S_{7}S_{4}V_{2}V_{2}$, $F_{29}S_{7}S_{2}V_{2}V_{2}$, $F_{3}S_{7}S_{4}V_{2}V_{2}$, $F_{3}S_{7}S_{2}V_{2}V_{2}$, $F_{30}S_{7}S_{24}S_{24}S_{24}$, $F_{30}S_{7}S_{24}S_{24}S_{4}$, $F_{27}S_{7}S_{22}S_{22}S_{22}$, $F_{27}S_{7}S_{22}S_{22}S_{2}$, $F_{30}S_{7}S_{24}S_{4}S_{4}$, $F_{30}S_{7}S_{4}S_{4}S_{4}$, $F_{4}S_{7}S_{4}S_{4}S_{4}$, $F_{27}S_{7}S_{22}S_{2}S_{2}$, $F_{27}S_{7}S_{2}S_{2}S_{2}$, $F_{1}S_{7}S_{2}S_{2}S_{2}$, $F_{30}S_{7}S_{24}S_{24}V_{19}$, $F_{30}S_{7}S_{24}S_{24}V_{2}$, $F_{27}S_{7}S_{22}S_{22}V_{19}$, $F_{27}S_{7}S_{22}S_{22}V_{2}$, $F_{30}S_{7}S_{4}S_{4}V_{19}$, $F_{30}S_{7}S_{4}S_{4}V_{2}$, $F_{4}S_{7}S_{4}S_{4}V_{2}$, $F_{27}S_{7}S_{2}S_{2}V_{19}$, $F_{27}S_{7}S_{2}S_{2}V_{2}$, $F_{1}S_{7}S_{2}S_{2}V_{2}$, $F_{29}S_{24}S_{5}V_{19}V_{3}$, $F_{29}S_{22}S_{5}V_{19}V_{3}$, $F_{29}S_{5}S_{4}V_{19}V_{3}$, $F_{29}S_{2}S_{5}V_{19}V_{3}$, $F_{29}S_{24}S_{5}V_{3}V_{2}$, $F_{29}S_{22}S_{5}V_{3}V_{2}$, $F_{29}S_{5}S_{4}V_{3}V_{2}$, $F_{29}S_{2}S_{5}V_{3}V_{2}$, $F_{3}S_{5}S_{4}V_{3}V_{2}$, $F_{3}S_{2}S_{5}V_{3}V_{2}$, $F_{26}S_{24}S_{24}V_{3}V_{22}$, $F_{9}S_{24}S_{4}V_{3}V_{22}$, $F_{22}S_{22}S_{22}V_{3}V_{20}$, $F_{5}S_{22}S_{2}V_{3}V_{20}$, $F_{26}S_{24}S_{4}V_{3}V_{22}$, $F_{9}S_{4}S_{4}V_{3}V_{22}$, $F_{9}S_{4}S_{4}V_{13}V_{3}$, $F_{22}S_{22}S_{2}V_{3}V_{20}$, $F_{5}S_{2}S_{2}V_{3}V_{20}$, $F_{5}S_{2}S_{2}V_{9}V_{3}$, $F_{26}S_{24}S_{5}V_{3}V_{22}$, $F_{9}S_{24}S_{5}V_{3}V_{22}$, $F_{22}S_{22}S_{5}V_{3}V_{20}$, $F_{5}S_{22}S_{5}V_{3}V_{20}$, $F_{26}S_{5}S_{4}V_{3}V_{22}$, $F_{9}S_{5}S_{4}V_{3}V_{22}$, $F_{9}S_{5}S_{4}V_{13}V_{3}$, $F_{22}S_{2}S_{5}V_{3}V_{20}$, $F_{5}S_{2}S_{5}V_{3}V_{20}$, $F_{5}S_{2}S_{5}V_{9}V_{3}$, $F_{30}S_{24}S_{24}S_{5}S_{5}$, $F_{30}S_{24}S_{5}S_{5}S_{4}$, $F_{27}S_{22}S_{22}S_{5}S_{5}$, $F_{27}S_{22}S_{2}S_{5}S_{5}$, $F_{30}S_{5}S_{5}S_{4}S_{4}$, $F_{4}S_{5}S_{5}S_{4}S_{4}$, $F_{27}S_{2}S_{2}S_{5}S_{5}$, $F_{1}S_{2}S_{2}S_{5}S_{5}$, $F_{30}S_{24}S_{5}S_{5}V_{19}$, $F_{30}S_{24}S_{5}S_{5}V_{2}$, $F_{27}S_{22}S_{5}S_{5}V_{19}$, $F_{27}S_{22}S_{5}S_{5}V_{2}$, $F_{30}S_{5}S_{5}S_{4}V_{19}$, $F_{30}S_{5}S_{5}S_{4}V_{2}$, $F_{4}S_{5}S_{5}S_{4}V_{2}$, $F_{27}S_{2}S_{5}S_{5}V_{19}$, $F_{27}S_{2}S_{5}S_{5}V_{2}$, $F_{1}S_{2}S_{5}S_{5}V_{2}$, $F_{26}S_{24}S_{5}V_{19}V_{22}$, $F_{9}S_{5}S_{4}V_{19}V_{22}$, $F_{22}S_{22}S_{5}V_{19}V_{20}$, $F_{5}S_{2}S_{5}V_{19}V_{20}$, $F_{26}S_{24}S_{5}V_{2}V_{22}$, $F_{9}S_{5}S_{4}V_{2}V_{22}$, $F_{22}S_{22}S_{5}V_{2}V_{20}$, $F_{5}S_{2}S_{5}V_{2}V_{20}$, $F_{9}S_{5}S_{4}V_{13}V_{2}$, $F_{5}S_{2}S_{5}V_{9}V_{2}$, $F_{26}S_{5}S_{5}V_{19}V_{22}$, $F_{9}S_{5}S_{5}V_{19}V_{22}$, $F_{22}S_{5}S_{5}V_{19}V_{20}$, $F_{5}S_{5}S_{5}V_{19}V_{20}$, $F_{26}S_{5}S_{5}V_{2}V_{22}$, $F_{9}S_{5}S_{5}V_{2}V_{22}$, $F_{22}S_{5}S_{5}V_{2}V_{20}$, $F_{5}S_{5}S_{5}V_{2}V_{20}$, $F_{9}S_{5}S_{5}V_{13}V_{2}$, $F_{5}S_{5}S_{5}V_{9}V_{2}$, $F_{25}S_{24}S_{5}S_{25}V_{19}$, $F_{8}S_{24}S_{5}S_{25}V_{2}$, $F_{25}S_{22}S_{5}S_{25}V_{19}$, $F_{8}S_{22}S_{5}S_{25}V_{2}$, $F_{25}S_{5}S_{4}S_{25}V_{19}$, $F_{8}S_{5}S_{4}S_{25}V_{2}$, $F_{8}S_{16}S_{5}S_{4}V_{2}$, $F_{25}S_{2}S_{5}S_{25}V_{19}$, $F_{8}S_{2}S_{5}S_{25}V_{2}$, $F_{8}S_{16}S_{2}S_{5}V_{2}$, $F_{25}S_{24}S_{5}S_{5}S_{25}$, $F_{8}S_{24}S_{5}S_{5}S_{25}$, $F_{25}S_{22}S_{5}S_{5}S_{25}$, $F_{8}S_{22}S_{5}S_{5}S_{25}$, $F_{25}S_{5}S_{5}S_{4}S_{25}$, $F_{8}S_{5}S_{5}S_{4}S_{25}$, $F_{8}S_{16}S_{5}S_{5}S_{4}$, $F_{25}S_{2}S_{5}S_{5}S_{25}$, $F_{8}S_{2}S_{5}S_{5}S_{25}$, $F_{8}S_{16}S_{2}S_{5}S_{5}$, $F_{25}S_{24}S_{5}S_{25}V_{3}$, $F_{8}S_{24}S_{5}S_{25}V_{3}$, $F_{25}S_{22}S_{5}S_{25}V_{3}$, $F_{8}S_{22}S_{5}S_{25}V_{3}$, $F_{25}S_{5}S_{4}S_{25}V_{3}$, $F_{8}S_{5}S_{4}S_{25}V_{3}$, $F_{8}S_{16}S_{5}S_{4}V_{3}$, $F_{25}S_{2}S_{5}S_{25}V_{3}$, $F_{8}S_{2}S_{5}S_{25}V_{3}$, $F_{8}S_{16}S_{2}S_{5}V_{3}$, $F_{8}S_{24}S_{5}V_{19}V_{19}$, $F_{8}S_{22}S_{5}V_{19}V_{19}$, $F_{8}S_{7}S_{24}V_{19}V_{19}$, $F_{8}S_{7}S_{24}V_{2}V_{2}$, $F_{8}S_{7}S_{22}V_{19}V_{19}$, $F_{8}S_{7}S_{22}V_{2}V_{2}$, $F_{8}S_{7}S_{4}V_{19}V_{2}$, $F_{8}S_{7}S_{4}V_{2}V_{2}$, $F_{8}S_{7}S_{2}V_{19}V_{2}$, $F_{8}S_{7}S_{2}V_{2}V_{2}$, $F_{5}S_{23}S_{24}S_{24}V_{3}$, $F_{5}S_{24}S_{3}S_{4}V_{3}$, $F_{5}S_{22}S_{22}S_{23}V_{3}$, $F_{5}S_{22}S_{2}S_{3}V_{3}$, $F_{5}S_{23}S_{4}S_{4}V_{3}$, $F_{5}S_{3}S_{4}S_{4}V_{3}$, $F_{5}S_{23}S_{2}S_{2}V_{3}$, $F_{5}S_{2}S_{2}S_{3}V_{3}$, $F_{5}S_{7}S_{23}S_{24}S_{24}$, $F_{5}S_{7}S_{24}S_{3}S_{4}$, $F_{5}S_{7}S_{22}S_{22}S_{23}$, $F_{5}S_{7}S_{22}S_{2}S_{3}$, $F_{5}S_{7}S_{23}S_{4}S_{4}$, $F_{5}S_{7}S_{3}S_{4}S_{4}$, $F_{5}S_{7}S_{23}S_{2}S_{2}$, $F_{5}S_{7}S_{2}S_{2}S_{3}$, $F_{29}S_{7}S_{23}S_{23}S_{24}$, $F_{29}S_{7}S_{22}S_{23}S_{23}$, $F_{29}S_{7}S_{23}S_{23}S_{4}$, $F_{29}S_{7}S_{23}S_{23}S_{2}$, $F_{29}S_{7}S_{24}S_{3}S_{3}$, $F_{29}S_{7}S_{22}S_{3}S_{3}$, $F_{29}S_{7}S_{3}S_{3}S_{4}$, $F_{29}S_{7}S_{2}S_{3}S_{3}$, $F_{3}S_{7}S_{3}S_{3}S_{4}$, $F_{3}S_{7}S_{2}S_{3}S_{3}$, $F_{30}S_{7}S_{24}V_{19}V_{19}$, $F_{30}S_{7}S_{4}V_{19}V_{19}$, $F_{27}S_{7}S_{22}V_{19}V_{19}$, $F_{27}S_{7}S_{2}V_{19}V_{19}$, $F_{30}S_{7}S_{24}V_{2}V_{2}$, $F_{30}S_{7}S_{4}V_{2}V_{2}$, $F_{27}S_{7}S_{22}V_{2}V_{2}$, $F_{27}S_{7}S_{2}V_{2}V_{2}$, $F_{4}S_{7}S_{4}V_{2}V_{2}$, $F_{1}S_{7}S_{2}V_{2}V_{2}$, $F_{30}S_{7}V_{19}V_{19}V_{19}$, $F_{30}S_{7}V_{19}V_{19}V_{2}$, $F_{27}S_{7}V_{19}V_{19}V_{19}$, $F_{27}S_{7}V_{19}V_{19}V_{2}$, $F_{30}S_{7}V_{19}V_{2}V_{2}$, $F_{30}S_{7}V_{2}V_{2}V_{2}$, $F_{27}S_{7}V_{19}V_{2}V_{2}$, $F_{27}S_{7}V_{2}V_{2}V_{2}$, $F_{4}S_{7}V_{2}V_{2}V_{2}$, $F_{1}S_{7}V_{2}V_{2}V_{2}$, $F_{29}S_{7}S_{24}S_{24}V_{19}$, $F_{29}S_{7}S_{24}S_{24}V_{2}$, $F_{29}S_{7}S_{22}S_{22}V_{19}$, $F_{29}S_{7}S_{22}S_{22}V_{2}$, $F_{29}S_{7}S_{4}S_{4}V_{19}$, $F_{29}S_{7}S_{4}S_{4}V_{2}$, $F_{3}S_{7}S_{4}S_{4}V_{2}$, $F_{29}S_{7}S_{2}S_{2}V_{19}$, $F_{29}S_{7}S_{2}S_{2}V_{2}$, $F_{3}S_{7}S_{2}S_{2}V_{2}$, $F_{29}S_{7}S_{23}S_{24}S_{24}$, $F_{29}S_{7}S_{24}S_{24}S_{3}$, $F_{29}S_{7}S_{22}S_{22}S_{23}$, $F_{29}S_{7}S_{22}S_{22}S_{3}$, $F_{29}S_{7}S_{23}S_{4}S_{4}$, $F_{29}S_{7}S_{3}S_{4}S_{4}$, $F_{3}S_{7}S_{3}S_{4}S_{4}$, $F_{29}S_{7}S_{23}S_{2}S_{2}$, $F_{29}S_{7}S_{2}S_{2}S_{3}$, $F_{3}S_{7}S_{2}S_{2}S_{3}$, $F_{29}S_{23}S_{24}V_{3}V_{3}$, $F_{29}S_{22}S_{23}V_{3}V_{3}$, $F_{29}S_{23}S_{4}V_{3}V_{3}$, $F_{29}S_{23}S_{2}V_{3}V_{3}$, $F_{29}S_{24}S_{3}V_{3}V_{3}$, $F_{29}S_{22}S_{3}V_{3}V_{3}$, $F_{29}S_{3}S_{4}V_{3}V_{3}$, $F_{29}S_{2}S_{3}V_{3}V_{3}$, $F_{3}S_{3}S_{4}V_{3}V_{3}$, $F_{3}S_{2}S_{3}V_{3}V_{3}$, $F_{30}S_{24}S_{5}V_{19}V_{3}$, $F_{30}S_{5}S_{4}V_{19}V_{3}$, $F_{27}S_{22}S_{5}V_{19}V_{3}$, $F_{27}S_{2}S_{5}V_{19}V_{3}$, $F_{30}S_{24}S_{5}V_{3}V_{2}$, $F_{30}S_{5}S_{4}V_{3}V_{2}$, $F_{27}S_{22}S_{5}V_{3}V_{2}$, $F_{27}S_{2}S_{5}V_{3}V_{2}$, $F_{4}S_{5}S_{4}V_{3}V_{2}$, $F_{1}S_{2}S_{5}V_{3}V_{2}$, $F_{30}S_{5}V_{19}V_{19}V_{3}$, $F_{30}S_{5}V_{19}V_{3}V_{2}$, $F_{27}S_{5}V_{19}V_{19}V_{3}$, $F_{27}S_{5}V_{19}V_{3}V_{2}$, $F_{30}S_{5}V_{3}V_{2}V_{2}$, $F_{27}S_{5}V_{3}V_{2}V_{2}$, $F_{4}S_{5}V_{3}V_{2}V_{2}$, $F_{1}S_{5}V_{3}V_{2}V_{2}$, $F_{26}S_{24}S_{25}V_{19}V_{3}$, $F_{22}S_{22}S_{25}V_{19}V_{3}$, $F_{9}S_{4}S_{25}V_{19}V_{3}$, $F_{5}S_{2}S_{25}V_{19}V_{3}$, $F_{26}S_{24}S_{25}V_{3}V_{2}$, $F_{22}S_{22}S_{25}V_{3}V_{2}$, $F_{9}S_{4}S_{25}V_{3}V_{2}$, $F_{5}S_{2}S_{25}V_{3}V_{2}$, $F_{9}S_{16}S_{4}V_{3}V_{2}$, $F_{5}S_{16}S_{2}V_{3}V_{2}$, $F_{26}S_{5}S_{25}V_{19}V_{3}$, $F_{22}S_{5}S_{25}V_{19}V_{3}$, $F_{9}S_{5}S_{25}V_{19}V_{3}$, $F_{5}S_{5}S_{25}V_{19}V_{3}$, $F_{26}S_{5}S_{25}V_{3}V_{2}$, $F_{22}S_{5}S_{25}V_{3}V_{2}$, $F_{9}S_{5}S_{25}V_{3}V_{2}$, $F_{5}S_{5}S_{25}V_{3}V_{2}$, $F_{9}S_{16}S_{5}V_{3}V_{2}$, $F_{5}S_{16}S_{5}V_{3}V_{2}$, $F_{25}S_{24}V_{19}V_{3}V_{22}$, $F_{8}S_{24}V_{3}V_{2}V_{22}$, $F_{25}S_{22}V_{19}V_{3}V_{20}$, $F_{8}S_{22}V_{3}V_{2}V_{20}$, $F_{25}S_{4}V_{19}V_{3}V_{22}$, $F_{8}S_{4}V_{3}V_{2}V_{22}$, $F_{8}S_{4}V_{13}V_{3}V_{2}$, $F_{25}S_{2}V_{19}V_{3}V_{20}$, $F_{8}S_{2}V_{3}V_{2}V_{20}$, $F_{8}S_{2}V_{9}V_{3}V_{2}$, $F_{25}S_{24}S_{5}V_{3}V_{22}$, $F_{8}S_{24}S_{5}V_{3}V_{22}$, $F_{25}S_{22}S_{5}V_{3}V_{20}$, $F_{8}S_{22}S_{5}V_{3}V_{20}$, $F_{25}S_{5}S_{4}V_{3}V_{22}$, $F_{8}S_{5}S_{4}V_{3}V_{22}$, $F_{8}S_{5}S_{4}V_{13}V_{3}$, $F_{25}S_{2}S_{5}V_{3}V_{20}$, $F_{8}S_{2}S_{5}V_{3}V_{20}$, $F_{8}S_{2}S_{5}V_{9}V_{3}$, $F_{25}S_{24}V_{3}V_{3}V_{22}$, $F_{8}S_{24}V_{3}V_{3}V_{22}$, $F_{25}S_{22}V_{3}V_{3}V_{20}$, $F_{8}S_{22}V_{3}V_{3}V_{20}$, $F_{25}S_{4}V_{3}V_{3}V_{22}$, $F_{8}S_{4}V_{3}V_{3}V_{22}$, $F_{8}S_{4}V_{13}V_{3}V_{3}$, $F_{25}S_{2}V_{3}V_{3}V_{20}$, $F_{8}S_{2}V_{3}V_{3}V_{20}$, $F_{8}S_{2}V_{9}V_{3}V_{3}$, $F_{29}S_{24}S_{5}S_{5}V_{19}$, $F_{29}S_{24}S_{5}S_{5}V_{2}$, $F_{29}S_{22}S_{5}S_{5}V_{19}$, $F_{29}S_{22}S_{5}S_{5}V_{2}$, $F_{29}S_{5}S_{5}S_{4}V_{19}$, $F_{29}S_{5}S_{5}S_{4}V_{2}$, $F_{3}S_{5}S_{5}S_{4}V_{2}$, $F_{29}S_{2}S_{5}S_{5}V_{19}$, $F_{29}S_{2}S_{5}S_{5}V_{2}$, $F_{3}S_{2}S_{5}S_{5}V_{2}$, $F_{29}S_{23}S_{24}S_{5}S_{5}$, $F_{29}S_{24}S_{3}S_{5}S_{5}$, $F_{29}S_{22}S_{23}S_{5}S_{5}$, $F_{29}S_{22}S_{3}S_{5}S_{5}$, $F_{29}S_{23}S_{5}S_{5}S_{4}$, $F_{29}S_{3}S_{5}S_{5}S_{4}$, $F_{3}S_{3}S_{5}S_{5}S_{4}$, $F_{29}S_{23}S_{2}S_{5}S_{5}$, $F_{29}S_{2}S_{3}S_{5}S_{5}$, $F_{3}S_{2}S_{3}S_{5}S_{5}$, $F_{26}S_{23}S_{24}S_{5}S_{25}$, $F_{22}S_{22}S_{23}S_{5}S_{25}$, $F_{9}S_{23}S_{5}S_{4}S_{25}$, $F_{5}S_{23}S_{2}S_{5}S_{25}$, $F_{26}S_{24}S_{3}S_{5}S_{25}$, $F_{22}S_{22}S_{3}S_{5}S_{25}$, $F_{9}S_{3}S_{5}S_{4}S_{25}$, $F_{5}S_{2}S_{3}S_{5}S_{25}$, $F_{9}S_{16}S_{3}S_{5}S_{4}$, $F_{5}S_{16}S_{2}S_{3}S_{5}$, $F_{26}S_{23}S_{5}S_{5}S_{25}$, $F_{22}S_{23}S_{5}S_{5}S_{25}$, $F_{9}S_{23}S_{5}S_{5}S_{25}$, $F_{5}S_{23}S_{5}S_{5}S_{25}$, $F_{26}S_{3}S_{5}S_{5}S_{25}$, $F_{22}S_{3}S_{5}S_{5}S_{25}$, $F_{9}S_{3}S_{5}S_{5}S_{25}$, $F_{5}S_{3}S_{5}S_{5}S_{25}$, $F_{9}S_{16}S_{3}S_{5}S_{5}$, $F_{5}S_{16}S_{3}S_{5}S_{5}$, $F_{25}S_{5}V_{19}V_{19}V_{22}$, $F_{8}S_{5}V_{19}V_{2}V_{22}$, $F_{25}S_{5}V_{19}V_{19}V_{20}$, $F_{8}S_{5}V_{19}V_{2}V_{20}$, $F_{25}S_{5}V_{19}V_{2}V_{22}$, $F_{8}S_{5}V_{2}V_{2}V_{22}$, $F_{25}S_{5}V_{19}V_{2}V_{20}$, $F_{8}S_{5}V_{2}V_{2}V_{20}$, $F_{8}S_{5}V_{13}V_{2}V_{2}$, $F_{8}S_{5}V_{9}V_{2}V_{2}$, $F_{25}S_{5}S_{5}V_{19}V_{22}$, $F_{8}S_{5}S_{5}V_{19}V_{22}$, $F_{25}S_{5}S_{5}V_{19}V_{20}$, $F_{8}S_{5}S_{5}V_{19}V_{20}$, $F_{25}S_{5}S_{5}V_{2}V_{22}$, $F_{8}S_{5}S_{5}V_{2}V_{22}$, $F_{25}S_{5}S_{5}V_{2}V_{20}$, $F_{8}S_{5}S_{5}V_{2}V_{20}$, $F_{8}S_{5}S_{5}V_{13}V_{2}$, $F_{8}S_{5}S_{5}V_{9}V_{2}$, $F_{25}S_{5}V_{19}V_{3}V_{22}$, $F_{8}S_{5}V_{19}V_{3}V_{22}$, $F_{25}S_{5}V_{19}V_{3}V_{20}$, $F_{8}S_{5}V_{19}V_{3}V_{20}$, $F_{25}S_{5}V_{3}V_{2}V_{22}$, $F_{8}S_{5}V_{3}V_{2}V_{22}$, $F_{25}S_{5}V_{3}V_{2}V_{20}$, $F_{8}S_{5}V_{3}V_{2}V_{20}$, $F_{8}S_{5}V_{13}V_{3}V_{2}$, $F_{8}S_{5}V_{9}V_{3}V_{2}$, $F_{23}S_{23}S_{24}S_{5}S_{25}$, $F_{6}S_{24}S_{3}S_{5}S_{25}$, $F_{23}S_{22}S_{23}S_{5}S_{25}$, $F_{6}S_{22}S_{3}S_{5}S_{25}$, $F_{23}S_{23}S_{5}S_{4}S_{25}$, $F_{6}S_{3}S_{5}S_{4}S_{25}$, $F_{6}S_{16}S_{3}S_{5}S_{4}$, $F_{23}S_{23}S_{2}S_{5}S_{25}$, $F_{6}S_{2}S_{3}S_{5}S_{25}$, $F_{6}S_{16}S_{2}S_{3}S_{5}$, $F_{23}S_{24}S_{5}S_{25}V_{3}$, $F_{6}S_{24}S_{5}S_{25}V_{3}$, $F_{23}S_{22}S_{5}S_{25}V_{3}$, $F_{6}S_{22}S_{5}S_{25}V_{3}$, $F_{23}S_{5}S_{4}S_{25}V_{3}$, $F_{6}S_{5}S_{4}S_{25}V_{3}$, $F_{6}S_{16}S_{5}S_{4}V_{3}$, $F_{23}S_{2}S_{5}S_{25}V_{3}$, $F_{6}S_{2}S_{5}S_{25}V_{3}$, $F_{6}S_{16}S_{2}S_{5}V_{3}$, $F_{8}S_{23}S_{24}S_{24}S_{5}$, $F_{8}S_{24}S_{3}S_{5}S_{4}$, $F_{8}S_{22}S_{22}S_{23}S_{5}$, $F_{8}S_{22}S_{2}S_{3}S_{5}$, $F_{8}S_{23}S_{5}S_{4}S_{4}$, $F_{8}S_{3}S_{5}S_{4}S_{4}$, $F_{8}S_{23}S_{2}S_{2}S_{5}$, $F_{8}S_{2}S_{2}S_{3}S_{5}$, $F_{8}S_{7}S_{23}S_{24}S_{24}$, $F_{8}S_{7}S_{24}S_{3}S_{4}$, $F_{8}S_{7}S_{22}S_{22}S_{23}$, $F_{8}S_{7}S_{22}S_{2}S_{3}$, $F_{8}S_{7}S_{23}S_{4}S_{4}$, $F_{8}S_{7}S_{3}S_{4}S_{4}$, $F_{8}S_{7}S_{23}S_{2}S_{2}$, $F_{8}S_{7}S_{2}S_{2}S_{3}$, $F_{5}S_{24}V_{19}V_{19}V_{3}$, $F_{5}S_{24}V_{3}V_{2}V_{2}$, $F_{5}S_{22}V_{19}V_{19}V_{3}$, $F_{5}S_{22}V_{3}V_{2}V_{2}$, $F_{5}S_{4}V_{19}V_{3}V_{2}$, $F_{5}S_{4}V_{3}V_{2}V_{2}$, $F_{5}S_{2}V_{19}V_{3}V_{2}$, $F_{5}S_{2}V_{3}V_{2}V_{2}$, $F_{5}S_{7}S_{24}V_{19}V_{19}$, $F_{5}S_{7}S_{24}V_{2}V_{2}$, $F_{5}S_{7}S_{22}V_{19}V_{19}$, $F_{5}S_{7}S_{22}V_{2}V_{2}$, $F_{5}S_{7}S_{4}V_{19}V_{2}$, $F_{5}S_{7}S_{4}V_{2}V_{2}$, $F_{5}S_{7}S_{2}V_{19}V_{2}$, $F_{5}S_{7}S_{2}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{10}$} {{$F_{27}S_{22}S_{23}V_{4}V_{20}$, $F_{27}S_{23}S_{2}V_{4}V_{20}$, $F_{27}S_{22}S_{3}V_{4}V_{20}$, $F_{27}S_{2}S_{3}V_{4}V_{20}$, $F_{1}S_{2}S_{3}V_{9}V_{4}$, $F_{27}S_{23}V_{19}V_{4}V_{20}$, $F_{27}S_{23}V_{4}V_{2}V_{20}$, $F_{27}S_{3}V_{19}V_{4}V_{20}$, $F_{27}S_{3}V_{4}V_{2}V_{20}$, $F_{1}S_{3}V_{9}V_{4}V_{2}$, $F_{29}S_{25}V_{19}V_{19}V_{4}$, $F_{29}S_{25}V_{19}V_{4}V_{2}$, $F_{29}S_{25}V_{4}V_{2}V_{2}$, $F_{3}S_{16}V_{4}V_{2}V_{2}$, $F_{29}S_{23}S_{25}V_{19}V_{4}$, $F_{29}S_{3}S_{25}V_{19}V_{4}$, $F_{29}S_{23}S_{25}V_{4}V_{2}$, $F_{29}S_{3}S_{25}V_{4}V_{2}$, $F_{3}S_{16}S_{3}V_{4}V_{2}$, $F_{28}S_{22}S_{23}V_{4}V_{21}$, $F_{28}S_{22}S_{3}V_{4}V_{21}$, $F_{28}S_{23}S_{2}V_{4}V_{21}$, $F_{28}S_{2}S_{3}V_{4}V_{21}$, $F_{2}S_{2}S_{3}V_{10}V_{4}$, $F_{27}S_{22}S_{22}V_{3}V_{20}$, $F_{27}S_{22}S_{2}V_{3}V_{20}$, $F_{27}S_{2}S_{2}V_{3}V_{20}$, $F_{1}S_{2}S_{2}V_{9}V_{3}$, $F_{27}S_{22}V_{19}V_{3}V_{20}$, $F_{27}S_{22}V_{3}V_{2}V_{20}$, $F_{27}S_{2}V_{19}V_{3}V_{20}$, $F_{27}S_{2}V_{3}V_{2}V_{20}$, $F_{1}S_{2}V_{9}V_{3}V_{2}$, $F_{29}S_{25}V_{18}V_{19}V_{3}$, $F_{29}S_{25}V_{18}V_{3}V_{2}$, $F_{29}S_{25}V_{19}V_{3}V_{1}$, $F_{29}S_{25}V_{3}V_{1}V_{2}$, $F_{3}S_{16}V_{3}V_{1}V_{2}$, $F_{29}S_{23}S_{25}V_{18}V_{3}$, $F_{29}S_{3}S_{25}V_{18}V_{3}$, $F_{29}S_{23}S_{25}V_{3}V_{1}$, $F_{29}S_{3}S_{25}V_{3}V_{1}$, $F_{3}S_{16}S_{3}V_{3}V_{1}$, $F_{28}S_{22}S_{23}V_{3}V_{21}$, $F_{28}S_{23}S_{2}V_{3}V_{21}$, $F_{28}S_{22}S_{3}V_{3}V_{21}$, $F_{28}S_{2}S_{3}V_{3}V_{21}$, $F_{2}S_{2}S_{3}V_{10}V_{3}$, $F_{28}S_{23}V_{18}V_{3}V_{21}$, $F_{28}S_{23}V_{3}V_{1}V_{21}$, $F_{28}S_{3}V_{18}V_{3}V_{21}$, $F_{28}S_{3}V_{3}V_{1}V_{21}$, $F_{2}S_{3}V_{10}V_{3}V_{1}$, $F_{29}S_{25}V_{19}V_{19}V_{3}$, $F_{29}S_{25}V_{19}V_{3}V_{2}$, $F_{29}S_{25}V_{3}V_{2}V_{2}$, $F_{3}S_{16}V_{3}V_{2}V_{2}$, $F_{29}S_{22}S_{25}V_{19}V_{3}$, $F_{29}S_{2}S_{25}V_{19}V_{3}$, $F_{29}S_{22}S_{25}V_{3}V_{2}$, $F_{29}S_{2}S_{25}V_{3}V_{2}$, $F_{3}S_{16}S_{2}V_{3}V_{2}$, $F_{27}S_{22}S_{23}V_{3}V_{20}$, $F_{27}S_{22}S_{3}V_{3}V_{20}$, $F_{27}S_{23}S_{2}V_{3}V_{20}$, $F_{27}S_{2}S_{3}V_{3}V_{20}$, $F_{1}S_{2}S_{3}V_{9}V_{3}$, $F_{29}S_{22}S_{5}S_{25}V_{19}$, $F_{29}S_{22}S_{5}S_{25}V_{2}$, $F_{29}S_{2}S_{5}S_{25}V_{19}$, $F_{29}S_{2}S_{5}S_{25}V_{2}$, $F_{3}S_{16}S_{2}S_{5}V_{2}$, $F_{29}S_{22}S_{23}S_{5}S_{25}$, $F_{29}S_{22}S_{3}S_{5}S_{25}$, $F_{29}S_{23}S_{2}S_{5}S_{25}$, $F_{29}S_{2}S_{3}S_{5}S_{25}$, $F_{3}S_{16}S_{2}S_{3}S_{5}$, $F_{28}S_{23}S_{5}V_{18}V_{21}$, $F_{28}S_{3}S_{5}V_{18}V_{21}$, $F_{28}S_{23}S_{5}V_{1}V_{21}$, $F_{28}S_{3}S_{5}V_{1}V_{21}$, $F_{2}S_{3}S_{5}V_{10}V_{1}$, $F_{29}S_{23}S_{5}S_{25}V_{19}$, $F_{29}S_{23}S_{5}S_{25}V_{2}$, $F_{29}S_{3}S_{5}S_{25}V_{19}$, $F_{29}S_{3}S_{5}S_{25}V_{2}$, $F_{3}S_{16}S_{3}S_{5}V_{2}$, $F_{29}S_{23}S_{5}S_{25}V_{18}$, $F_{29}S_{23}S_{5}S_{25}V_{1}$, $F_{29}S_{3}S_{5}S_{25}V_{18}$, $F_{29}S_{3}S_{5}S_{25}V_{1}$, $F_{3}S_{16}S_{3}S_{5}V_{1}$, $F_{27}S_{23}S_{5}V_{19}V_{20}$, $F_{27}S_{3}S_{5}V_{19}V_{20}$, $F_{27}S_{23}S_{5}V_{2}V_{20}$, $F_{27}S_{3}S_{5}V_{2}V_{20}$, $F_{1}S_{3}S_{5}V_{9}V_{2}$, $F_{27}S_{22}S_{5}V_{19}V_{20}$, $F_{27}S_{2}S_{5}V_{19}V_{20}$, $F_{27}S_{22}S_{5}V_{2}V_{20}$, $F_{27}S_{2}S_{5}V_{2}V_{20}$, $F_{1}S_{2}S_{5}V_{9}V_{2}$, $F_{22}S_{22}S_{22}S_{22}S_{23}$, $F_{5}S_{23}S_{2}S_{2}S_{2}$, $F_{5}S_{22}S_{2}S_{2}S_{3}$, $F_{22}S_{22}S_{22}S_{2}S_{3}$, $F_{5}S_{2}S_{2}S_{2}S_{3}$, $F_{22}S_{22}S_{22}S_{23}S_{5}$, $F_{5}S_{23}S_{2}S_{2}S_{5}$, $F_{5}S_{22}S_{2}S_{3}S_{5}$, $F_{22}S_{22}S_{2}S_{3}S_{5}$, $F_{5}S_{2}S_{2}S_{3}S_{5}$, $F_{25}S_{22}V_{19}V_{19}V_{19}$, $F_{8}S_{2}V_{19}V_{2}V_{2}$, $F_{8}S_{22}V_{2}V_{2}V_{2}$, $F_{25}S_{2}V_{19}V_{19}V_{2}$, $F_{8}S_{2}V_{2}V_{2}V_{2}$, $F_{25}S_{22}S_{5}V_{19}V_{19}$, $F_{8}S_{2}S_{5}V_{19}V_{2}$, $F_{8}S_{22}S_{5}V_{2}V_{2}$, $F_{25}S_{2}S_{5}V_{19}V_{2}$, $F_{8}S_{2}S_{5}V_{2}V_{2}$, $F_{25}S_{22}V_{19}V_{19}V_{3}$, $F_{8}S_{2}V_{19}V_{3}V_{2}$, $F_{8}S_{22}V_{3}V_{2}V_{2}$, $F_{25}S_{2}V_{19}V_{3}V_{2}$, $F_{8}S_{2}V_{3}V_{2}V_{2}$, $F_{23}S_{22}S_{22}S_{23}S_{23}$, $F_{6}S_{22}S_{2}S_{3}S_{3}$, $F_{23}S_{23}S_{23}S_{2}S_{2}$, $F_{6}S_{2}S_{2}S_{3}S_{3}$, $F_{23}S_{22}S_{22}S_{23}V_{3}$, $F_{6}S_{22}S_{2}S_{3}V_{3}$, $F_{23}S_{23}S_{2}S_{2}V_{3}$, $F_{6}S_{2}S_{2}S_{3}V_{3}$, $F_{25}S_{23}V_{18}V_{19}V_{19}$, $F_{8}S_{23}V_{1}V_{2}V_{2}$, $F_{8}S_{3}V_{18}V_{2}V_{2}$, $F_{25}S_{3}V_{19}V_{19}V_{1}$, $F_{8}S_{3}V_{1}V_{2}V_{2}$, $F_{25}S_{23}S_{5}V_{18}V_{19}$, $F_{8}S_{23}S_{5}V_{1}V_{2}$, $F_{8}S_{3}S_{5}V_{18}V_{2}$, $F_{25}S_{3}S_{5}V_{19}V_{1}$, $F_{8}S_{3}S_{5}V_{1}V_{2}$, $F_{25}S_{23}V_{18}V_{19}V_{3}$, $F_{8}S_{23}V_{3}V_{1}V_{2}$, $F_{8}S_{3}V_{18}V_{3}V_{2}$, $F_{25}S_{3}V_{19}V_{3}V_{1}$, $F_{8}S_{3}V_{3}V_{1}V_{2}$, $F_{23}S_{23}S_{23}V_{18}V_{19}$, $F_{6}S_{3}S_{3}V_{19}V_{1}$, $F_{6}S_{3}S_{3}V_{18}V_{2}$, $F_{23}S_{23}S_{23}V_{1}V_{2}$, $F_{6}S_{3}S_{3}V_{1}V_{2}$, $F_{23}S_{23}V_{18}V_{19}V_{3}$, $F_{6}S_{3}V_{19}V_{3}V_{1}$, $F_{6}S_{3}V_{18}V_{3}V_{2}$, $F_{23}S_{23}V_{3}V_{1}V_{2}$, $F_{6}S_{3}V_{3}V_{1}V_{2}$, $F_{24}S_{23}V_{18}V_{18}V_{19}$, $F_{7}S_{3}V_{19}V_{1}V_{1}$, $F_{7}S_{23}V_{1}V_{1}V_{2}$, $F_{24}S_{3}V_{18}V_{18}V_{2}$, $F_{7}S_{3}V_{1}V_{1}V_{2}$, $F_{24}S_{23}S_{5}V_{18}V_{19}$, $F_{7}S_{3}S_{5}V_{19}V_{1}$, $F_{7}S_{23}S_{5}V_{1}V_{2}$, $F_{24}S_{3}S_{5}V_{18}V_{2}$, $F_{7}S_{3}S_{5}V_{1}V_{2}$, $F_{24}S_{23}V_{18}V_{19}V_{4}$, $F_{7}S_{3}V_{19}V_{4}V_{1}$, $F_{7}S_{23}V_{4}V_{1}V_{2}$, $F_{24}S_{3}V_{18}V_{4}V_{2}$, $F_{7}S_{3}V_{4}V_{1}V_{2}$, $F_{22}S_{22}S_{22}S_{23}V_{3}$, $F_{5}S_{22}S_{2}S_{3}V_{3}$, $F_{5}S_{23}S_{2}S_{2}V_{3}$, $F_{22}S_{22}S_{2}S_{3}V_{3}$, $F_{5}S_{2}S_{2}S_{3}V_{3}$, $F_{22}S_{22}S_{22}S_{23}V_{4}$, $F_{5}S_{22}S_{2}S_{3}V_{4}$, $F_{5}S_{23}S_{2}S_{2}V_{4}$, $F_{22}S_{22}S_{2}S_{3}V_{4}$, $F_{5}S_{2}S_{2}S_{3}V_{4}$, $F_{22}S_{22}S_{22}V_{19}V_{19}$, $F_{5}S_{2}S_{2}V_{19}V_{2}$, $F_{22}S_{22}S_{22}V_{2}V_{2}$, $F_{5}S_{2}S_{2}V_{2}V_{2}$, $F_{22}S_{22}V_{19}V_{19}V_{3}$, $F_{5}S_{2}V_{19}V_{3}V_{2}$, $F_{22}S_{22}V_{3}V_{2}V_{2}$, $F_{5}S_{2}V_{3}V_{2}V_{2}$, $F_{22}S_{22}V_{19}V_{19}V_{4}$, $F_{5}S_{2}V_{19}V_{4}V_{2}$, $F_{22}S_{22}V_{4}V_{2}V_{2}$, $F_{5}S_{2}V_{4}V_{2}V_{2}$, $F_{27}S_{7}S_{22}S_{23}S_{23}$, $F_{27}S_{7}S_{23}S_{23}S_{2}$, $F_{27}S_{7}S_{22}S_{3}S_{3}$, $F_{27}S_{7}S_{2}S_{3}S_{3}$, $F_{1}S_{7}S_{2}S_{3}S_{3}$, $F_{27}S_{7}S_{23}S_{23}V_{19}$, $F_{27}S_{7}S_{23}S_{23}V_{2}$, $F_{27}S_{7}S_{3}S_{3}V_{19}$, $F_{27}S_{7}S_{3}S_{3}V_{2}$, $F_{1}S_{7}S_{3}S_{3}V_{2}$, $F_{29}S_{7}V_{19}V_{19}V_{19}$, $F_{29}S_{7}V_{19}V_{19}V_{2}$, $F_{29}S_{7}V_{19}V_{2}V_{2}$, $F_{29}S_{7}V_{2}V_{2}V_{2}$, $F_{3}S_{7}V_{2}V_{2}V_{2}$, $F_{29}S_{7}S_{23}V_{19}V_{19}$, $F_{29}S_{7}S_{3}V_{19}V_{19}$, $F_{29}S_{7}S_{23}V_{2}V_{2}$, $F_{29}S_{7}S_{3}V_{2}V_{2}$, $F_{3}S_{7}S_{3}V_{2}V_{2}$, $F_{28}S_{7}S_{22}S_{22}S_{23}$, $F_{28}S_{7}S_{22}S_{22}S_{3}$, $F_{28}S_{7}S_{23}S_{2}S_{2}$, $F_{28}S_{7}S_{2}S_{2}S_{3}$, $F_{2}S_{7}S_{2}S_{2}S_{3}$, $F_{27}S_{22}S_{23}V_{3}V_{3}$, $F_{27}S_{23}S_{2}V_{3}V_{3}$, $F_{27}S_{22}S_{3}V_{3}V_{3}$, $F_{27}S_{2}S_{3}V_{3}V_{3}$, $F_{1}S_{2}S_{3}V_{3}V_{3}$, $F_{27}S_{23}V_{19}V_{3}V_{3}$, $F_{27}S_{23}V_{3}V_{3}V_{2}$, $F_{27}S_{3}V_{19}V_{3}V_{3}$, $F_{27}S_{3}V_{3}V_{3}V_{2}$, $F_{1}S_{3}V_{3}V_{3}V_{2}$, $F_{29}S_{5}V_{19}V_{19}V_{3}$, $F_{29}S_{5}V_{19}V_{3}V_{2}$, $F_{29}S_{5}V_{3}V_{2}V_{2}$, $F_{3}S_{5}V_{3}V_{2}V_{2}$, $F_{29}S_{23}S_{5}V_{19}V_{3}$, $F_{29}S_{3}S_{5}V_{19}V_{3}$, $F_{29}S_{23}S_{5}V_{3}V_{2}$, $F_{29}S_{3}S_{5}V_{3}V_{2}$, $F_{3}S_{3}S_{5}V_{3}V_{2}$, $F_{22}S_{22}S_{23}V_{3}V_{21}$, $F_{5}S_{23}S_{2}V_{3}V_{21}$, $F_{22}S_{22}S_{3}V_{3}V_{21}$, $F_{5}S_{2}S_{3}V_{3}V_{21}$, $F_{5}S_{2}S_{3}V_{10}V_{3}$, $F_{22}S_{23}S_{5}V_{3}V_{21}$, $F_{5}S_{23}S_{5}V_{3}V_{21}$, $F_{22}S_{3}S_{5}V_{3}V_{21}$, $F_{5}S_{3}S_{5}V_{3}V_{21}$, $F_{5}S_{3}S_{5}V_{10}V_{3}$, $F_{25}S_{25}V_{19}V_{19}V_{3}$, $F_{8}S_{25}V_{19}V_{3}V_{2}$, $F_{25}S_{25}V_{19}V_{3}V_{2}$, $F_{8}S_{25}V_{3}V_{2}V_{2}$, $F_{8}S_{16}V_{3}V_{2}V_{2}$, $F_{25}S_{5}S_{25}V_{19}V_{3}$, $F_{8}S_{5}S_{25}V_{19}V_{3}$, $F_{25}S_{5}S_{25}V_{3}V_{2}$, $F_{8}S_{5}S_{25}V_{3}V_{2}$, $F_{8}S_{16}S_{5}V_{3}V_{2}$, $F_{25}S_{25}V_{19}V_{3}V_{3}$, $F_{8}S_{25}V_{19}V_{3}V_{3}$, $F_{25}S_{25}V_{3}V_{3}V_{2}$, $F_{8}S_{25}V_{3}V_{3}V_{2}$, $F_{8}S_{16}V_{3}V_{3}V_{2}$, $F_{23}S_{22}S_{23}V_{3}V_{20}$, $F_{6}S_{22}S_{3}V_{3}V_{20}$, $F_{23}S_{23}S_{2}V_{3}V_{20}$, $F_{6}S_{2}S_{3}V_{3}V_{20}$, $F_{6}S_{2}S_{3}V_{9}V_{3}$, $F_{23}S_{22}V_{3}V_{3}V_{20}$, $F_{6}S_{22}V_{3}V_{3}V_{20}$, $F_{23}S_{2}V_{3}V_{3}V_{20}$, $F_{6}S_{2}V_{3}V_{3}V_{20}$, $F_{6}S_{2}V_{9}V_{3}V_{3}$, $F_{28}S_{22}S_{23}S_{5}S_{5}$, $F_{28}S_{22}S_{3}S_{5}S_{5}$, $F_{28}S_{23}S_{2}S_{5}S_{5}$, $F_{28}S_{2}S_{3}S_{5}S_{5}$, $F_{2}S_{2}S_{3}S_{5}S_{5}$, $F_{25}S_{23}S_{5}S_{25}V_{19}$, $F_{8}S_{23}S_{5}S_{25}V_{2}$, $F_{25}S_{3}S_{5}S_{25}V_{19}$, $F_{8}S_{3}S_{5}S_{25}V_{2}$, $F_{8}S_{16}S_{3}S_{5}V_{2}$, $F_{25}S_{23}S_{5}S_{5}S_{25}$, $F_{8}S_{23}S_{5}S_{5}S_{25}$, $F_{25}S_{3}S_{5}S_{5}S_{25}$, $F_{8}S_{3}S_{5}S_{5}S_{25}$, $F_{8}S_{16}S_{3}S_{5}S_{5}$, $F_{25}S_{23}S_{5}S_{25}V_{3}$, $F_{8}S_{23}S_{5}S_{25}V_{3}$, $F_{25}S_{3}S_{5}S_{25}V_{3}$, $F_{8}S_{3}S_{5}S_{25}V_{3}$, $F_{8}S_{16}S_{3}S_{5}V_{3}$, $F_{23}S_{23}S_{5}V_{19}V_{20}$, $F_{6}S_{3}S_{5}V_{19}V_{20}$, $F_{23}S_{23}S_{5}V_{2}V_{20}$, $F_{6}S_{3}S_{5}V_{2}V_{20}$, $F_{6}S_{3}S_{5}V_{9}V_{2}$, $F_{23}S_{5}V_{19}V_{3}V_{20}$, $F_{6}S_{5}V_{19}V_{3}V_{20}$, $F_{23}S_{5}V_{3}V_{2}V_{20}$, $F_{6}S_{5}V_{3}V_{2}V_{20}$, $F_{6}S_{5}V_{9}V_{3}V_{2}$, $F_{8}S_{23}S_{5}V_{18}V_{19}$, $F_{8}S_{3}S_{5}V_{19}V_{1}$, $F_{8}S_{7}S_{23}V_{18}V_{19}$, $F_{8}S_{7}S_{3}V_{19}V_{1}$, $F_{8}S_{7}S_{23}V_{1}V_{2}$, $F_{8}S_{7}S_{3}V_{18}V_{2}$, $F_{8}S_{7}S_{3}V_{1}V_{2}$, $F_{5}S_{22}S_{22}S_{23}V_{3}$, $F_{5}S_{7}S_{22}S_{22}S_{23}$, $F_{5}S_{7}S_{22}S_{2}S_{3}$, $F_{5}S_{7}S_{23}S_{2}S_{2}$, $F_{5}S_{7}S_{2}S_{2}S_{3}$, $F_{5}S_{22}V_{19}V_{19}V_{3}$, $F_{5}S_{22}V_{3}V_{2}V_{2}$, $F_{5}S_{7}S_{22}V_{19}V_{19}$, $F_{5}S_{7}S_{2}V_{19}V_{2}$, $F_{5}S_{7}S_{22}V_{2}V_{2}$, $F_{5}S_{7}S_{2}V_{2}V_{2}$, $F_{27}S_{7}S_{22}S_{22}S_{22}$, $F_{27}S_{7}S_{22}S_{22}S_{2}$, $F_{27}S_{7}S_{22}S_{2}S_{2}$, $F_{27}S_{7}S_{2}S_{2}S_{2}$, $F_{1}S_{7}S_{2}S_{2}S_{2}$, $F_{27}S_{7}S_{22}S_{22}V_{19}$, $F_{27}S_{7}S_{22}S_{22}V_{2}$, $F_{27}S_{7}S_{2}S_{2}V_{19}$, $F_{27}S_{7}S_{2}S_{2}V_{2}$, $F_{1}S_{7}S_{2}S_{2}V_{2}$, $F_{29}S_{7}V_{18}V_{18}V_{19}$, $F_{29}S_{7}V_{18}V_{18}V_{2}$, $F_{29}S_{7}V_{19}V_{1}V_{1}$, $F_{29}S_{7}V_{1}V_{1}V_{2}$, $F_{3}S_{7}V_{1}V_{1}V_{2}$, $F_{29}S_{7}S_{23}V_{18}V_{18}$, $F_{29}S_{7}S_{3}V_{18}V_{18}$, $F_{29}S_{7}S_{23}V_{1}V_{1}$, $F_{29}S_{7}S_{3}V_{1}V_{1}$, $F_{3}S_{7}S_{3}V_{1}V_{1}$, $F_{28}S_{7}S_{22}S_{23}S_{23}$, $F_{28}S_{7}S_{23}S_{23}S_{2}$, $F_{28}S_{7}S_{22}S_{3}S_{3}$, $F_{28}S_{7}S_{2}S_{3}S_{3}$, $F_{2}S_{7}S_{2}S_{3}S_{3}$, $F_{28}S_{7}S_{23}S_{23}V_{18}$, $F_{28}S_{7}S_{23}S_{23}V_{1}$, $F_{28}S_{7}S_{3}S_{3}V_{18}$, $F_{28}S_{7}S_{3}S_{3}V_{1}$, $F_{2}S_{7}S_{3}S_{3}V_{1}$, $F_{29}S_{7}V_{18}V_{19}V_{19}$, $F_{29}S_{7}V_{19}V_{19}V_{1}$, $F_{29}S_{7}V_{18}V_{2}V_{2}$, $F_{29}S_{7}V_{1}V_{2}V_{2}$, $F_{3}S_{7}V_{1}V_{2}V_{2}$, $F_{29}S_{7}S_{22}V_{19}V_{19}$, $F_{29}S_{7}S_{2}V_{19}V_{19}$, $F_{29}S_{7}S_{22}V_{2}V_{2}$, $F_{29}S_{7}S_{2}V_{2}V_{2}$, $F_{3}S_{7}S_{2}V_{2}V_{2}$, $F_{27}S_{7}S_{22}S_{22}S_{23}$, $F_{27}S_{7}S_{22}S_{22}S_{3}$, $F_{27}S_{7}S_{23}S_{2}S_{2}$, $F_{27}S_{7}S_{2}S_{2}S_{3}$, $F_{1}S_{7}S_{2}S_{2}S_{3}$, $F_{27}S_{22}S_{22}V_{3}V_{4}$, $F_{27}S_{22}S_{2}V_{3}V_{4}$, $F_{27}S_{2}S_{2}V_{3}V_{4}$, $F_{1}S_{2}S_{2}V_{3}V_{4}$, $F_{27}S_{22}V_{19}V_{3}V_{4}$, $F_{27}S_{22}V_{3}V_{4}V_{2}$, $F_{27}S_{2}V_{19}V_{3}V_{4}$, $F_{27}S_{2}V_{3}V_{4}V_{2}$, $F_{1}S_{2}V_{3}V_{4}V_{2}$, $F_{29}S_{5}V_{18}V_{19}V_{4}$, $F_{29}S_{5}V_{18}V_{4}V_{2}$, $F_{29}S_{5}V_{19}V_{4}V_{1}$, $F_{29}S_{5}V_{4}V_{1}V_{2}$, $F_{3}S_{5}V_{4}V_{1}V_{2}$, $F_{29}S_{23}S_{5}V_{18}V_{4}$, $F_{29}S_{3}S_{5}V_{18}V_{4}$, $F_{29}S_{23}S_{5}V_{4}V_{1}$, $F_{29}S_{3}S_{5}V_{4}V_{1}$, $F_{3}S_{3}S_{5}V_{4}V_{1}$, $F_{22}S_{22}S_{23}V_{4}V_{20}$, $F_{5}S_{23}S_{2}V_{4}V_{20}$, $F_{22}S_{22}S_{3}V_{4}V_{20}$, $F_{5}S_{2}S_{3}V_{4}V_{20}$, $F_{5}S_{2}S_{3}V_{9}V_{4}$, $F_{22}S_{23}S_{5}V_{4}V_{20}$, $F_{5}S_{23}S_{5}V_{4}V_{20}$, $F_{22}S_{3}S_{5}V_{4}V_{20}$, $F_{5}S_{3}S_{5}V_{4}V_{20}$, $F_{5}S_{3}S_{5}V_{9}V_{4}$, $F_{25}S_{25}V_{19}V_{19}V_{4}$, $F_{8}S_{25}V_{19}V_{4}V_{2}$, $F_{25}S_{25}V_{19}V_{4}V_{2}$, $F_{8}S_{25}V_{4}V_{2}V_{2}$, $F_{8}S_{16}V_{4}V_{2}V_{2}$, $F_{25}S_{5}S_{25}V_{19}V_{4}$, $F_{8}S_{5}S_{25}V_{19}V_{4}$, $F_{25}S_{5}S_{25}V_{4}V_{2}$, $F_{8}S_{5}S_{25}V_{4}V_{2}$, $F_{8}S_{16}S_{5}V_{4}V_{2}$, $F_{25}S_{25}V_{19}V_{3}V_{4}$, $F_{8}S_{25}V_{19}V_{3}V_{4}$, $F_{25}S_{25}V_{3}V_{4}V_{2}$, $F_{8}S_{25}V_{3}V_{4}V_{2}$, $F_{8}S_{16}V_{3}V_{4}V_{2}$, $F_{23}S_{22}S_{23}V_{4}V_{21}$, $F_{6}S_{22}S_{3}V_{4}V_{21}$, $F_{23}S_{23}S_{2}V_{4}V_{21}$, $F_{6}S_{2}S_{3}V_{4}V_{21}$, $F_{6}S_{2}S_{3}V_{10}V_{4}$, $F_{23}S_{22}V_{3}V_{4}V_{21}$, $F_{6}S_{22}V_{3}V_{4}V_{21}$, $F_{23}S_{2}V_{3}V_{4}V_{21}$, $F_{6}S_{2}V_{3}V_{4}V_{21}$, $F_{6}S_{2}V_{10}V_{3}V_{4}$, $F_{28}S_{22}S_{23}V_{3}V_{3}$, $F_{28}S_{23}S_{2}V_{3}V_{3}$, $F_{28}S_{22}S_{3}V_{3}V_{3}$, $F_{28}S_{2}S_{3}V_{3}V_{3}$, $F_{2}S_{2}S_{3}V_{3}V_{3}$, $F_{28}S_{23}V_{18}V_{3}V_{3}$, $F_{28}S_{23}V_{3}V_{3}V_{1}$, $F_{28}S_{3}V_{18}V_{3}V_{3}$, $F_{28}S_{3}V_{3}V_{3}V_{1}$, $F_{2}S_{3}V_{3}V_{3}V_{1}$, $F_{29}S_{5}V_{18}V_{19}V_{3}$, $F_{29}S_{5}V_{19}V_{3}V_{1}$, $F_{29}S_{5}V_{18}V_{3}V_{2}$, $F_{29}S_{5}V_{3}V_{1}V_{2}$, $F_{3}S_{5}V_{3}V_{1}V_{2}$, $F_{29}S_{22}S_{5}V_{19}V_{3}$, $F_{29}S_{2}S_{5}V_{19}V_{3}$, $F_{29}S_{22}S_{5}V_{3}V_{2}$, $F_{29}S_{2}S_{5}V_{3}V_{2}$, $F_{3}S_{2}S_{5}V_{3}V_{2}$, $F_{22}S_{22}S_{22}V_{3}V_{20}$, $F_{5}S_{22}S_{2}V_{3}V_{20}$, $F_{22}S_{22}S_{2}V_{3}V_{20}$, $F_{5}S_{2}S_{2}V_{3}V_{20}$, $F_{5}S_{2}S_{2}V_{9}V_{3}$, $F_{22}S_{22}S_{5}V_{3}V_{20}$, $F_{5}S_{22}S_{5}V_{3}V_{20}$, $F_{22}S_{2}S_{5}V_{3}V_{20}$, $F_{5}S_{2}S_{5}V_{3}V_{20}$, $F_{5}S_{2}S_{5}V_{9}V_{3}$, $F_{25}S_{25}V_{18}V_{19}V_{3}$, $F_{8}S_{25}V_{18}V_{3}V_{2}$, $F_{25}S_{25}V_{19}V_{3}V_{1}$, $F_{8}S_{25}V_{3}V_{1}V_{2}$, $F_{8}S_{16}V_{3}V_{1}V_{2}$, $F_{25}S_{5}S_{25}V_{18}V_{3}$, $F_{8}S_{5}S_{25}V_{18}V_{3}$, $F_{25}S_{5}S_{25}V_{3}V_{1}$, $F_{8}S_{5}S_{25}V_{3}V_{1}$, $F_{8}S_{16}S_{5}V_{3}V_{1}$, $F_{25}S_{25}V_{18}V_{3}V_{3}$, $F_{8}S_{25}V_{18}V_{3}V_{3}$, $F_{25}S_{25}V_{3}V_{3}V_{1}$, $F_{8}S_{25}V_{3}V_{3}V_{1}$, $F_{8}S_{16}V_{3}V_{3}V_{1}$, $F_{24}S_{25}V_{18}V_{19}V_{3}$, $F_{7}S_{25}V_{19}V_{3}V_{1}$, $F_{24}S_{25}V_{18}V_{3}V_{2}$, $F_{7}S_{25}V_{3}V_{1}V_{2}$, $F_{7}S_{16}V_{3}V_{1}V_{2}$, $F_{24}S_{5}S_{25}V_{19}V_{3}$, $F_{7}S_{5}S_{25}V_{19}V_{3}$, $F_{24}S_{5}S_{25}V_{3}V_{2}$, $F_{7}S_{5}S_{25}V_{3}V_{2}$, $F_{7}S_{16}S_{5}V_{3}V_{2}$, $F_{24}S_{25}V_{19}V_{3}V_{4}$, $F_{7}S_{25}V_{19}V_{3}V_{4}$, $F_{24}S_{25}V_{3}V_{4}V_{2}$, $F_{7}S_{25}V_{3}V_{4}V_{2}$, $F_{7}S_{16}V_{3}V_{4}V_{2}$, $F_{22}S_{22}V_{3}V_{3}V_{20}$, $F_{5}S_{22}V_{3}V_{3}V_{20}$, $F_{22}S_{2}V_{3}V_{3}V_{20}$, $F_{5}S_{2}V_{3}V_{3}V_{20}$, $F_{5}S_{2}V_{9}V_{3}V_{3}$, $F_{22}S_{22}V_{3}V_{4}V_{20}$, $F_{5}S_{22}V_{3}V_{4}V_{20}$, $F_{22}S_{2}V_{3}V_{4}V_{20}$, $F_{5}S_{2}V_{3}V_{4}V_{20}$, $F_{5}S_{2}V_{9}V_{3}V_{4}$, $F_{27}S_{22}S_{23}S_{5}S_{5}$, $F_{27}S_{22}S_{3}S_{5}S_{5}$, $F_{27}S_{23}S_{2}S_{5}S_{5}$, $F_{27}S_{2}S_{3}S_{5}S_{5}$, $F_{1}S_{2}S_{3}S_{5}S_{5}$, $F_{27}S_{22}S_{22}S_{5}S_{5}$, $F_{27}S_{22}S_{2}S_{5}S_{5}$, $F_{27}S_{2}S_{2}S_{5}S_{5}$, $F_{1}S_{2}S_{2}S_{5}S_{5}$, $F_{25}S_{22}S_{5}S_{25}V_{19}$, $F_{8}S_{22}S_{5}S_{25}V_{2}$, $F_{25}S_{2}S_{5}S_{25}V_{19}$, $F_{8}S_{2}S_{5}S_{25}V_{2}$, $F_{8}S_{16}S_{2}S_{5}V_{2}$, $F_{25}S_{22}S_{5}S_{5}S_{25}$, $F_{8}S_{22}S_{5}S_{5}S_{25}$, $F_{25}S_{2}S_{5}S_{5}S_{25}$, $F_{8}S_{2}S_{5}S_{5}S_{25}$, $F_{8}S_{16}S_{2}S_{5}S_{5}$, $F_{25}S_{22}S_{5}S_{25}V_{3}$, $F_{8}S_{22}S_{5}S_{25}V_{3}$, $F_{25}S_{2}S_{5}S_{25}V_{3}$, $F_{8}S_{2}S_{5}S_{25}V_{3}$, $F_{8}S_{16}S_{2}S_{5}V_{3}$, $F_{23}S_{23}S_{5}V_{18}V_{21}$, $F_{6}S_{3}S_{5}V_{18}V_{21}$, $F_{23}S_{23}S_{5}V_{1}V_{21}$, $F_{6}S_{3}S_{5}V_{1}V_{21}$, $F_{6}S_{3}S_{5}V_{10}V_{1}$, $F_{23}S_{5}V_{18}V_{3}V_{21}$, $F_{6}S_{5}V_{18}V_{3}V_{21}$, $F_{23}S_{5}V_{3}V_{1}V_{21}$, $F_{6}S_{5}V_{3}V_{1}V_{21}$, $F_{6}S_{5}V_{10}V_{3}V_{1}$, $F_{24}S_{23}S_{5}S_{25}V_{18}$, $F_{7}S_{23}S_{5}S_{25}V_{1}$, $F_{24}S_{3}S_{5}S_{25}V_{18}$, $F_{7}S_{3}S_{5}S_{25}V_{1}$, $F_{7}S_{16}S_{3}S_{5}V_{1}$, $F_{24}S_{23}S_{5}S_{5}S_{25}$, $F_{7}S_{23}S_{5}S_{5}S_{25}$, $F_{24}S_{3}S_{5}S_{5}S_{25}$, $F_{7}S_{3}S_{5}S_{5}S_{25}$, $F_{7}S_{16}S_{3}S_{5}S_{5}$, $F_{24}S_{23}S_{5}S_{25}V_{4}$, $F_{7}S_{23}S_{5}S_{25}V_{4}$, $F_{24}S_{3}S_{5}S_{25}V_{4}$, $F_{7}S_{3}S_{5}S_{25}V_{4}$, $F_{7}S_{16}S_{3}S_{5}V_{4}$, $F_{22}S_{22}S_{5}V_{19}V_{20}$, $F_{5}S_{2}S_{5}V_{19}V_{20}$, $F_{22}S_{22}S_{5}V_{2}V_{20}$, $F_{5}S_{2}S_{5}V_{2}V_{20}$, $F_{5}S_{2}S_{5}V_{9}V_{2}$, $F_{22}S_{5}V_{19}V_{3}V_{20}$, $F_{5}S_{5}V_{19}V_{3}V_{20}$, $F_{22}S_{5}V_{3}V_{2}V_{20}$, $F_{5}S_{5}V_{3}V_{2}V_{20}$, $F_{5}S_{5}V_{9}V_{3}V_{2}$, $F_{22}S_{5}V_{19}V_{4}V_{20}$, $F_{5}S_{5}V_{19}V_{4}V_{20}$, $F_{22}S_{5}V_{4}V_{2}V_{20}$, $F_{5}S_{5}V_{4}V_{2}V_{20}$, $F_{5}S_{5}V_{9}V_{4}V_{2}$, $F_{8}S_{22}S_{5}V_{19}V_{19}$, $F_{8}S_{7}S_{22}V_{19}V_{19}$, $F_{8}S_{7}S_{2}V_{19}V_{2}$, $F_{8}S_{7}S_{22}V_{2}V_{2}$, $F_{8}S_{7}S_{2}V_{2}V_{2}$, $F_{5}S_{23}V_{18}V_{19}V_{3}$, $F_{5}S_{3}V_{19}V_{3}V_{1}$, $F_{5}S_{3}V_{18}V_{3}V_{2}$, $F_{5}S_{23}V_{3}V_{1}V_{2}$, $F_{5}S_{3}V_{3}V_{1}V_{2}$, $F_{5}S_{7}S_{23}V_{18}V_{19}$, $F_{5}S_{7}S_{3}V_{19}V_{1}$, $F_{5}S_{7}S_{3}V_{18}V_{2}$, $F_{5}S_{7}S_{23}V_{1}V_{2}$, $F_{5}S_{7}S_{3}V_{1}V_{2}$, $F_{6}S_{22}S_{22}S_{23}V_{4}$, $F_{6}S_{22}S_{2}S_{3}V_{4}$, $F_{6}S_{23}S_{2}S_{2}V_{4}$, $F_{6}S_{2}S_{2}S_{3}V_{4}$, $F_{6}S_{7}S_{22}S_{22}S_{23}$, $F_{6}S_{7}S_{22}S_{2}S_{3}$, $F_{6}S_{7}S_{23}S_{2}S_{2}$, $F_{6}S_{7}S_{2}S_{2}S_{3}$, $F_{6}S_{22}V_{19}V_{19}V_{4}$, $F_{6}S_{2}V_{19}V_{4}V_{2}$, $F_{6}S_{22}V_{4}V_{2}V_{2}$, $F_{6}S_{2}V_{4}V_{2}V_{2}$, $F_{6}S_{7}S_{22}V_{19}V_{19}$, $F_{6}S_{7}S_{2}V_{19}V_{2}$, $F_{6}S_{7}S_{22}V_{2}V_{2}$, $F_{6}S_{7}S_{2}V_{2}V_{2}$, $F_{29}S_{7}S_{22}S_{22}V_{19}$, $F_{29}S_{7}S_{22}S_{22}V_{2}$, $F_{29}S_{7}S_{2}S_{2}V_{19}$, $F_{29}S_{7}S_{2}S_{2}V_{2}$, $F_{3}S_{7}S_{2}S_{2}V_{2}$, $F_{29}S_{7}S_{22}S_{22}S_{23}$, $F_{29}S_{7}S_{22}S_{22}S_{3}$, $F_{29}S_{7}S_{23}S_{2}S_{2}$, $F_{29}S_{7}S_{2}S_{2}S_{3}$, $F_{3}S_{7}S_{2}S_{2}S_{3}$, $F_{28}S_{7}S_{23}V_{18}V_{18}$, $F_{28}S_{7}S_{3}V_{18}V_{18}$, $F_{28}S_{7}S_{23}V_{1}V_{1}$, $F_{28}S_{7}S_{3}V_{1}V_{1}$, $F_{2}S_{7}S_{3}V_{1}V_{1}$, $F_{29}S_{7}S_{23}S_{23}V_{19}$, $F_{29}S_{7}S_{23}S_{23}V_{2}$, $F_{29}S_{7}S_{3}S_{3}V_{19}$, $F_{29}S_{7}S_{3}S_{3}V_{2}$, $F_{3}S_{7}S_{3}S_{3}V_{2}$, $F_{29}S_{7}S_{23}S_{23}V_{18}$, $F_{29}S_{7}S_{23}S_{23}V_{1}$, $F_{29}S_{7}S_{3}S_{3}V_{18}$, $F_{29}S_{7}S_{3}S_{3}V_{1}$, $F_{3}S_{7}S_{3}S_{3}V_{1}$, $F_{29}S_{7}S_{22}S_{23}S_{23}$, $F_{29}S_{7}S_{23}S_{23}S_{2}$, $F_{29}S_{7}S_{22}S_{3}S_{3}$, $F_{29}S_{7}S_{2}S_{3}S_{3}$, $F_{3}S_{7}S_{2}S_{3}S_{3}$, $F_{27}S_{7}S_{23}V_{19}V_{19}$, $F_{27}S_{7}S_{3}V_{19}V_{19}$, $F_{27}S_{7}S_{23}V_{2}V_{2}$, $F_{27}S_{7}S_{3}V_{2}V_{2}$, $F_{1}S_{7}S_{3}V_{2}V_{2}$, $F_{27}S_{7}S_{22}V_{19}V_{19}$, $F_{27}S_{7}S_{2}V_{19}V_{19}$, $F_{27}S_{7}S_{22}V_{2}V_{2}$, $F_{27}S_{7}S_{2}V_{2}V_{2}$, $F_{1}S_{7}S_{2}V_{2}V_{2}$, $F_{29}S_{22}V_{19}V_{3}V_{4}$, $F_{29}S_{22}V_{3}V_{4}V_{2}$, $F_{29}S_{2}V_{19}V_{3}V_{4}$, $F_{29}S_{2}V_{3}V_{4}V_{2}$, $F_{3}S_{2}V_{3}V_{4}V_{2}$, $F_{29}S_{22}S_{23}V_{3}V_{4}$, $F_{29}S_{22}S_{3}V_{3}V_{4}$, $F_{29}S_{23}S_{2}V_{3}V_{4}$, $F_{29}S_{2}S_{3}V_{3}V_{4}$, $F_{3}S_{2}S_{3}V_{3}V_{4}$, $F_{28}S_{23}S_{5}V_{18}V_{4}$, $F_{28}S_{3}S_{5}V_{18}V_{4}$, $F_{28}S_{23}S_{5}V_{4}V_{1}$, $F_{28}S_{3}S_{5}V_{4}V_{1}$, $F_{2}S_{3}S_{5}V_{4}V_{1}$, $F_{25}S_{23}V_{19}V_{4}V_{20}$, $F_{8}S_{23}V_{4}V_{2}V_{20}$, $F_{25}S_{3}V_{19}V_{4}V_{20}$, $F_{8}S_{3}V_{4}V_{2}V_{20}$, $F_{8}S_{3}V_{9}V_{4}V_{2}$, $F_{25}S_{23}S_{5}V_{4}V_{20}$, $F_{8}S_{23}S_{5}V_{4}V_{20}$, $F_{25}S_{3}S_{5}V_{4}V_{20}$, $F_{8}S_{3}S_{5}V_{4}V_{20}$, $F_{8}S_{3}S_{5}V_{9}V_{4}$, $F_{25}S_{23}V_{3}V_{4}V_{20}$, $F_{8}S_{23}V_{3}V_{4}V_{20}$, $F_{25}S_{3}V_{3}V_{4}V_{20}$, $F_{8}S_{3}V_{3}V_{4}V_{20}$, $F_{8}S_{3}V_{9}V_{3}V_{4}$, $F_{23}S_{23}S_{25}V_{19}V_{4}$, $F_{6}S_{3}S_{25}V_{19}V_{4}$, $F_{23}S_{23}S_{25}V_{4}V_{2}$, $F_{6}S_{3}S_{25}V_{4}V_{2}$, $F_{6}S_{16}S_{3}V_{4}V_{2}$, $F_{23}S_{25}V_{19}V_{3}V_{4}$, $F_{6}S_{25}V_{19}V_{3}V_{4}$, $F_{23}S_{25}V_{3}V_{4}V_{2}$, $F_{6}S_{25}V_{3}V_{4}V_{2}$, $F_{6}S_{16}V_{3}V_{4}V_{2}$, $F_{29}S_{23}V_{19}V_{3}V_{3}$, $F_{29}S_{23}V_{3}V_{3}V_{2}$, $F_{29}S_{3}V_{19}V_{3}V_{3}$, $F_{29}S_{3}V_{3}V_{3}V_{2}$, $F_{3}S_{3}V_{3}V_{3}V_{2}$, $F_{29}S_{23}V_{18}V_{3}V_{3}$, $F_{29}S_{23}V_{3}V_{3}V_{1}$, $F_{29}S_{3}V_{18}V_{3}V_{3}$, $F_{29}S_{3}V_{3}V_{3}V_{1}$, $F_{3}S_{3}V_{3}V_{3}V_{1}$, $F_{29}S_{22}S_{23}V_{3}V_{3}$, $F_{29}S_{23}S_{2}V_{3}V_{3}$, $F_{29}S_{22}S_{3}V_{3}V_{3}$, $F_{29}S_{2}S_{3}V_{3}V_{3}$, $F_{3}S_{2}S_{3}V_{3}V_{3}$, $F_{27}S_{23}S_{5}V_{19}V_{3}$, $F_{27}S_{3}S_{5}V_{19}V_{3}$, $F_{27}S_{23}S_{5}V_{3}V_{2}$, $F_{27}S_{3}S_{5}V_{3}V_{2}$, $F_{1}S_{3}S_{5}V_{3}V_{2}$, $F_{27}S_{22}S_{5}V_{19}V_{3}$, $F_{27}S_{2}S_{5}V_{19}V_{3}$, $F_{27}S_{22}S_{5}V_{3}V_{2}$, $F_{27}S_{2}S_{5}V_{3}V_{2}$, $F_{1}S_{2}S_{5}V_{3}V_{2}$, $F_{25}S_{22}V_{19}V_{3}V_{20}$, $F_{8}S_{22}V_{3}V_{2}V_{20}$, $F_{25}S_{2}V_{19}V_{3}V_{20}$, $F_{8}S_{2}V_{3}V_{2}V_{20}$, $F_{8}S_{2}V_{9}V_{3}V_{2}$, $F_{25}S_{22}S_{5}V_{3}V_{20}$, $F_{8}S_{22}S_{5}V_{3}V_{20}$, $F_{25}S_{2}S_{5}V_{3}V_{20}$, $F_{8}S_{2}S_{5}V_{3}V_{20}$, $F_{8}S_{2}S_{5}V_{9}V_{3}$, $F_{25}S_{22}V_{3}V_{3}V_{20}$, $F_{8}S_{22}V_{3}V_{3}V_{20}$, $F_{25}S_{2}V_{3}V_{3}V_{20}$, $F_{8}S_{2}V_{3}V_{3}V_{20}$, $F_{8}S_{2}V_{9}V_{3}V_{3}$, $F_{23}S_{23}S_{25}V_{18}V_{3}$, $F_{6}S_{3}S_{25}V_{18}V_{3}$, $F_{23}S_{23}S_{25}V_{3}V_{1}$, $F_{6}S_{3}S_{25}V_{3}V_{1}$, $F_{6}S_{16}S_{3}V_{3}V_{1}$, $F_{23}S_{25}V_{18}V_{3}V_{3}$, $F_{6}S_{25}V_{18}V_{3}V_{3}$, $F_{23}S_{25}V_{3}V_{3}V_{1}$, $F_{6}S_{25}V_{3}V_{3}V_{1}$, $F_{6}S_{16}V_{3}V_{3}V_{1}$, $F_{24}S_{23}V_{18}V_{3}V_{21}$, $F_{7}S_{23}V_{3}V_{1}V_{21}$, $F_{24}S_{3}V_{18}V_{3}V_{21}$, $F_{7}S_{3}V_{3}V_{1}V_{21}$, $F_{7}S_{3}V_{10}V_{3}V_{1}$, $F_{24}S_{23}S_{5}V_{3}V_{21}$, $F_{7}S_{23}S_{5}V_{3}V_{21}$, $F_{24}S_{3}S_{5}V_{3}V_{21}$, $F_{7}S_{3}S_{5}V_{3}V_{21}$, $F_{7}S_{3}S_{5}V_{10}V_{3}$, $F_{24}S_{23}V_{3}V_{4}V_{21}$, $F_{7}S_{23}V_{3}V_{4}V_{21}$, $F_{24}S_{3}V_{3}V_{4}V_{21}$, $F_{7}S_{3}V_{3}V_{4}V_{21}$, $F_{7}S_{3}V_{10}V_{3}V_{4}$, $F_{22}S_{22}S_{25}V_{19}V_{3}$, $F_{5}S_{2}S_{25}V_{19}V_{3}$, $F_{22}S_{22}S_{25}V_{3}V_{2}$, $F_{5}S_{2}S_{25}V_{3}V_{2}$, $F_{5}S_{16}S_{2}V_{3}V_{2}$, $F_{22}S_{25}V_{19}V_{3}V_{3}$, $F_{5}S_{25}V_{19}V_{3}V_{3}$, $F_{22}S_{25}V_{3}V_{3}V_{2}$, $F_{5}S_{25}V_{3}V_{3}V_{2}$, $F_{5}S_{16}V_{3}V_{3}V_{2}$, $F_{22}S_{25}V_{19}V_{3}V_{4}$, $F_{5}S_{25}V_{19}V_{3}V_{4}$, $F_{22}S_{25}V_{3}V_{4}V_{2}$, $F_{5}S_{25}V_{3}V_{4}V_{2}$, $F_{5}S_{16}V_{3}V_{4}V_{2}$, $F_{23}S_{22}S_{23}S_{5}S_{25}$, $F_{6}S_{22}S_{3}S_{5}S_{25}$, $F_{23}S_{23}S_{2}S_{5}S_{25}$, $F_{6}S_{2}S_{3}S_{5}S_{25}$, $F_{6}S_{16}S_{2}S_{3}S_{5}$, $F_{23}S_{22}S_{5}S_{25}V_{3}$, $F_{6}S_{22}S_{5}S_{25}V_{3}$, $F_{23}S_{2}S_{5}S_{25}V_{3}$, $F_{6}S_{2}S_{5}S_{25}V_{3}$, $F_{6}S_{16}S_{2}S_{5}V_{3}$, $F_{22}S_{22}S_{23}S_{5}S_{25}$, $F_{5}S_{23}S_{2}S_{5}S_{25}$, $F_{22}S_{22}S_{3}S_{5}S_{25}$, $F_{5}S_{2}S_{3}S_{5}S_{25}$, $F_{5}S_{16}S_{2}S_{3}S_{5}$, $F_{22}S_{23}S_{5}S_{25}V_{3}$, $F_{5}S_{23}S_{5}S_{25}V_{3}$, $F_{22}S_{3}S_{5}S_{25}V_{3}$, $F_{5}S_{3}S_{5}S_{25}V_{3}$, $F_{5}S_{16}S_{3}S_{5}V_{3}$, $F_{22}S_{23}S_{5}S_{25}V_{4}$, $F_{5}S_{23}S_{5}S_{25}V_{4}$, $F_{22}S_{3}S_{5}S_{25}V_{4}$, $F_{5}S_{3}S_{5}S_{25}V_{4}$, $F_{5}S_{16}S_{3}S_{5}V_{4}$, $F_{8}S_{22}S_{22}S_{23}S_{5}$, $F_{8}S_{23}S_{2}S_{2}S_{5}$, $F_{8}S_{22}S_{2}S_{3}S_{5}$, $F_{8}S_{2}S_{2}S_{3}S_{5}$, $F_{8}S_{7}S_{22}S_{22}S_{23}$, $F_{8}S_{7}S_{23}S_{2}S_{2}$, $F_{8}S_{7}S_{22}S_{2}S_{3}$, $F_{8}S_{7}S_{2}S_{2}S_{3}$, $F_{6}S_{23}V_{18}V_{19}V_{4}$, $F_{6}S_{3}V_{19}V_{4}V_{1}$, $F_{6}S_{23}V_{4}V_{1}V_{2}$, $F_{6}S_{3}V_{18}V_{4}V_{2}$, $F_{6}S_{3}V_{4}V_{1}V_{2}$, $F_{6}S_{7}S_{23}V_{18}V_{19}$, $F_{6}S_{7}S_{3}V_{19}V_{1}$, $F_{6}S_{7}S_{23}V_{1}V_{2}$, $F_{6}S_{7}S_{3}V_{18}V_{2}$, $F_{6}S_{7}S_{3}V_{1}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{11}$} {{$F_{28}S_{22}S_{23}V_{4}V_{21}$, $F_{28}S_{22}S_{3}V_{4}V_{21}$, $F_{28}S_{23}S_{2}V_{4}V_{21}$, $F_{28}S_{2}S_{3}V_{4}V_{21}$, $F_{2}S_{2}S_{3}V_{10}V_{4}$, $F_{27}S_{23}S_{23}V_{4}V_{20}$, $F_{27}S_{23}S_{3}V_{4}V_{20}$, $F_{27}S_{3}S_{3}V_{4}V_{20}$, $F_{1}S_{3}S_{3}V_{9}V_{4}$, $F_{27}S_{22}S_{23}V_{4}V_{20}$, $F_{27}S_{23}S_{2}V_{4}V_{20}$, $F_{27}S_{22}S_{3}V_{4}V_{20}$, $F_{27}S_{2}S_{3}V_{4}V_{20}$, $F_{1}S_{2}S_{3}V_{9}V_{4}$, $F_{28}S_{21}S_{23}V_{3}V_{21}$, $F_{28}S_{21}S_{3}V_{3}V_{21}$, $F_{28}S_{23}S_{1}V_{3}V_{21}$, $F_{28}S_{1}S_{3}V_{3}V_{21}$, $F_{2}S_{1}S_{3}V_{10}V_{3}$, $F_{27}S_{22}S_{23}V_{3}V_{20}$, $F_{27}S_{22}S_{3}V_{3}V_{20}$, $F_{27}S_{23}S_{2}V_{3}V_{20}$, $F_{27}S_{2}S_{3}V_{3}V_{20}$, $F_{1}S_{2}S_{3}V_{9}V_{3}$, $F_{27}S_{22}S_{22}V_{3}V_{20}$, $F_{27}S_{22}S_{2}V_{3}V_{20}$, $F_{27}S_{2}S_{2}V_{3}V_{20}$, $F_{1}S_{2}S_{2}V_{9}V_{3}$, $F_{28}S_{22}S_{23}V_{3}V_{21}$, $F_{28}S_{23}S_{2}V_{3}V_{21}$, $F_{28}S_{22}S_{3}V_{3}V_{21}$, $F_{28}S_{2}S_{3}V_{3}V_{21}$, $F_{2}S_{2}S_{3}V_{10}V_{3}$, $F_{23}S_{21}S_{23}S_{23}S_{23}$, $F_{6}S_{23}S_{1}S_{3}S_{3}$, $F_{6}S_{21}S_{3}S_{3}S_{3}$, $F_{23}S_{23}S_{23}S_{1}S_{3}$, $F_{6}S_{1}S_{3}S_{3}S_{3}$, $F_{23}S_{21}S_{23}S_{23}V_{3}$, $F_{6}S_{23}S_{1}S_{3}V_{3}$, $F_{6}S_{21}S_{3}S_{3}V_{3}$, $F_{23}S_{23}S_{1}S_{3}V_{3}$, $F_{6}S_{1}S_{3}S_{3}V_{3}$, $F_{23}S_{22}S_{22}S_{23}S_{23}$, $F_{6}S_{22}S_{2}S_{3}S_{3}$, $F_{23}S_{23}S_{23}S_{2}S_{2}$, $F_{6}S_{2}S_{2}S_{3}S_{3}$, $F_{23}S_{22}S_{22}S_{23}V_{3}$, $F_{6}S_{22}S_{2}S_{3}V_{3}$, $F_{23}S_{23}S_{2}S_{2}V_{3}$, $F_{6}S_{2}S_{2}S_{3}V_{3}$, $F_{22}S_{22}S_{22}S_{22}S_{23}$, $F_{5}S_{23}S_{2}S_{2}S_{2}$, $F_{5}S_{22}S_{2}S_{2}S_{3}$, $F_{22}S_{22}S_{22}S_{2}S_{3}$, $F_{5}S_{2}S_{2}S_{2}S_{3}$, $F_{22}S_{22}S_{22}S_{23}V_{3}$, $F_{5}S_{23}S_{2}S_{2}V_{3}$, $F_{5}S_{22}S_{2}S_{3}V_{3}$, $F_{22}S_{22}S_{2}S_{3}V_{3}$, $F_{5}S_{2}S_{2}S_{3}V_{3}$, $F_{22}S_{22}S_{22}S_{23}V_{4}$, $F_{5}S_{23}S_{2}S_{2}V_{4}$, $F_{5}S_{22}S_{2}S_{3}V_{4}$, $F_{22}S_{22}S_{2}S_{3}V_{4}$, $F_{5}S_{2}S_{2}S_{3}V_{4}$, $F_{21}S_{21}S_{21}S_{23}S_{23}$, $F_{17}S_{23}S_{1}S_{1}S_{3}$, $F_{21}S_{21}S_{21}S_{3}S_{3}$, $F_{17}S_{1}S_{1}S_{3}S_{3}$, $F_{21}S_{21}S_{23}S_{23}V_{4}$, $F_{17}S_{23}S_{1}S_{3}V_{4}$, $F_{21}S_{21}S_{3}S_{3}V_{4}$, $F_{17}S_{1}S_{3}S_{3}V_{4}$, $F_{28}S_{7}S_{22}S_{22}S_{23}$, $F_{28}S_{7}S_{22}S_{22}S_{3}$, $F_{28}S_{7}S_{23}S_{2}S_{2}$, $F_{28}S_{7}S_{2}S_{2}S_{3}$, $F_{2}S_{7}S_{2}S_{2}S_{3}$, $F_{27}S_{7}S_{23}S_{23}S_{23}$, $F_{27}S_{7}S_{23}S_{23}S_{3}$, $F_{27}S_{7}S_{23}S_{3}S_{3}$, $F_{27}S_{7}S_{3}S_{3}S_{3}$, $F_{1}S_{7}S_{3}S_{3}S_{3}$, $F_{27}S_{7}S_{22}S_{23}S_{23}$, $F_{27}S_{7}S_{23}S_{23}S_{2}$, $F_{27}S_{7}S_{22}S_{3}S_{3}$, $F_{27}S_{7}S_{2}S_{3}S_{3}$, $F_{1}S_{7}S_{2}S_{3}S_{3}$, $F_{28}S_{22}S_{23}V_{3}V_{4}$, $F_{28}S_{22}S_{3}V_{3}V_{4}$, $F_{28}S_{23}S_{2}V_{3}V_{4}$, $F_{28}S_{2}S_{3}V_{3}V_{4}$, $F_{2}S_{2}S_{3}V_{3}V_{4}$, $F_{23}S_{23}S_{23}V_{4}V_{20}$, $F_{6}S_{23}S_{3}V_{4}V_{20}$, $F_{23}S_{23}S_{3}V_{4}V_{20}$, $F_{6}S_{3}S_{3}V_{4}V_{20}$, $F_{6}S_{3}S_{3}V_{9}V_{4}$, $F_{23}S_{23}V_{3}V_{4}V_{20}$, $F_{6}S_{23}V_{3}V_{4}V_{20}$, $F_{23}S_{3}V_{3}V_{4}V_{20}$, $F_{6}S_{3}V_{3}V_{4}V_{20}$, $F_{6}S_{3}V_{9}V_{3}V_{4}$, $F_{27}S_{23}S_{23}V_{3}V_{3}$, $F_{27}S_{23}S_{3}V_{3}V_{3}$, $F_{27}S_{3}S_{3}V_{3}V_{3}$, $F_{1}S_{3}S_{3}V_{3}V_{3}$, $F_{27}S_{22}S_{23}V_{3}V_{3}$, $F_{27}S_{23}S_{2}V_{3}V_{3}$, $F_{27}S_{22}S_{3}V_{3}V_{3}$, $F_{27}S_{2}S_{3}V_{3}V_{3}$, $F_{1}S_{2}S_{3}V_{3}V_{3}$, $F_{23}S_{22}S_{23}V_{3}V_{20}$, $F_{6}S_{22}S_{3}V_{3}V_{20}$, $F_{23}S_{23}S_{2}V_{3}V_{20}$, $F_{6}S_{2}S_{3}V_{3}V_{20}$, $F_{6}S_{2}S_{3}V_{9}V_{3}$, $F_{23}S_{22}V_{3}V_{3}V_{20}$, $F_{6}S_{22}V_{3}V_{3}V_{20}$, $F_{23}S_{2}V_{3}V_{3}V_{20}$, $F_{6}S_{2}V_{3}V_{3}V_{20}$, $F_{6}S_{2}V_{9}V_{3}V_{3}$, $F_{22}S_{22}S_{23}V_{3}V_{21}$, $F_{5}S_{23}S_{2}V_{3}V_{21}$, $F_{22}S_{22}S_{3}V_{3}V_{21}$, $F_{5}S_{2}S_{3}V_{3}V_{21}$, $F_{5}S_{2}S_{3}V_{10}V_{3}$, $F_{22}S_{23}V_{3}V_{3}V_{21}$, $F_{5}S_{23}V_{3}V_{3}V_{21}$, $F_{22}S_{3}V_{3}V_{3}V_{21}$, $F_{5}S_{3}V_{3}V_{3}V_{21}$, $F_{5}S_{3}V_{10}V_{3}V_{3}$, $F_{22}S_{23}V_{3}V_{4}V_{21}$, $F_{5}S_{23}V_{3}V_{4}V_{21}$, $F_{22}S_{3}V_{3}V_{4}V_{21}$, $F_{5}S_{3}V_{3}V_{4}V_{21}$, $F_{5}S_{3}V_{10}V_{3}V_{4}$, $F_{5}S_{22}S_{22}S_{23}V_{3}$, $F_{5}S_{7}S_{22}S_{22}S_{23}$, $F_{5}S_{7}S_{23}S_{2}S_{2}$, $F_{5}S_{7}S_{22}S_{2}S_{3}$, $F_{5}S_{7}S_{2}S_{2}S_{3}$, $F_{6}S_{21}S_{23}S_{23}V_{4}$, $F_{6}S_{23}S_{1}S_{3}V_{4}$, $F_{6}S_{21}S_{3}S_{3}V_{4}$, $F_{6}S_{1}S_{3}S_{3}V_{4}$, $F_{6}S_{7}S_{21}S_{23}S_{23}$, $F_{6}S_{7}S_{23}S_{1}S_{3}$, $F_{6}S_{7}S_{21}S_{3}S_{3}$, $F_{6}S_{7}S_{1}S_{3}S_{3}$, $F_{28}S_{7}S_{21}S_{21}S_{23}$, $F_{28}S_{7}S_{21}S_{21}S_{3}$, $F_{28}S_{7}S_{23}S_{1}S_{1}$, $F_{28}S_{7}S_{1}S_{1}S_{3}$, $F_{2}S_{7}S_{1}S_{1}S_{3}$, $F_{27}S_{7}S_{22}S_{22}S_{23}$, $F_{27}S_{7}S_{22}S_{22}S_{3}$, $F_{27}S_{7}S_{23}S_{2}S_{2}$, $F_{27}S_{7}S_{2}S_{2}S_{3}$, $F_{1}S_{7}S_{2}S_{2}S_{3}$, $F_{27}S_{7}S_{22}S_{22}S_{22}$, $F_{27}S_{7}S_{22}S_{22}S_{2}$, $F_{27}S_{7}S_{22}S_{2}S_{2}$, $F_{27}S_{7}S_{2}S_{2}S_{2}$, $F_{1}S_{7}S_{2}S_{2}S_{2}$, $F_{28}S_{7}S_{22}S_{23}S_{23}$, $F_{28}S_{7}S_{23}S_{23}S_{2}$, $F_{28}S_{7}S_{22}S_{3}S_{3}$, $F_{28}S_{7}S_{2}S_{3}S_{3}$, $F_{2}S_{7}S_{2}S_{3}S_{3}$, $F_{28}S_{7}S_{21}S_{23}S_{23}$, $F_{28}S_{7}S_{23}S_{23}S_{1}$, $F_{28}S_{7}S_{21}S_{3}S_{3}$, $F_{28}S_{7}S_{1}S_{3}S_{3}$, $F_{2}S_{7}S_{1}S_{3}S_{3}$, $F_{28}S_{21}S_{23}V_{4}V_{4}$, $F_{28}S_{21}S_{3}V_{4}V_{4}$, $F_{28}S_{23}S_{1}V_{4}V_{4}$, $F_{28}S_{1}S_{3}V_{4}V_{4}$, $F_{2}S_{1}S_{3}V_{4}V_{4}$, $F_{27}S_{22}S_{23}V_{3}V_{4}$, $F_{27}S_{22}S_{3}V_{3}V_{4}$, $F_{27}S_{23}S_{2}V_{3}V_{4}$, $F_{27}S_{2}S_{3}V_{3}V_{4}$, $F_{1}S_{2}S_{3}V_{3}V_{4}$, $F_{27}S_{22}S_{22}V_{3}V_{4}$, $F_{27}S_{22}S_{2}V_{3}V_{4}$, $F_{27}S_{2}S_{2}V_{3}V_{4}$, $F_{1}S_{2}S_{2}V_{3}V_{4}$, $F_{23}S_{22}S_{23}V_{4}V_{21}$, $F_{6}S_{22}S_{3}V_{4}V_{21}$, $F_{23}S_{23}S_{2}V_{4}V_{21}$, $F_{6}S_{2}S_{3}V_{4}V_{21}$, $F_{6}S_{2}S_{3}V_{10}V_{4}$, $F_{23}S_{22}V_{3}V_{4}V_{21}$, $F_{6}S_{22}V_{3}V_{4}V_{21}$, $F_{23}S_{2}V_{3}V_{4}V_{21}$, $F_{6}S_{2}V_{3}V_{4}V_{21}$, $F_{6}S_{2}V_{10}V_{3}V_{4}$, $F_{22}S_{22}S_{23}V_{4}V_{20}$, $F_{5}S_{23}S_{2}V_{4}V_{20}$, $F_{22}S_{22}S_{3}V_{4}V_{20}$, $F_{5}S_{2}S_{3}V_{4}V_{20}$, $F_{5}S_{2}S_{3}V_{9}V_{4}$, $F_{22}S_{23}V_{3}V_{4}V_{20}$, $F_{5}S_{23}V_{3}V_{4}V_{20}$, $F_{22}S_{3}V_{3}V_{4}V_{20}$, $F_{5}S_{3}V_{3}V_{4}V_{20}$, $F_{5}S_{3}V_{9}V_{3}V_{4}$, $F_{22}S_{23}V_{4}V_{4}V_{20}$, $F_{5}S_{23}V_{4}V_{4}V_{20}$, $F_{22}S_{3}V_{4}V_{4}V_{20}$, $F_{5}S_{3}V_{4}V_{4}V_{20}$, $F_{5}S_{3}V_{9}V_{4}V_{4}$, $F_{28}S_{22}S_{23}V_{3}V_{3}$, $F_{28}S_{23}S_{2}V_{3}V_{3}$, $F_{28}S_{22}S_{3}V_{3}V_{3}$, $F_{28}S_{2}S_{3}V_{3}V_{3}$, $F_{2}S_{2}S_{3}V_{3}V_{3}$, $F_{28}S_{21}S_{23}V_{3}V_{3}$, $F_{28}S_{23}S_{1}V_{3}V_{3}$, $F_{28}S_{21}S_{3}V_{3}V_{3}$, $F_{28}S_{1}S_{3}V_{3}V_{3}$, $F_{2}S_{1}S_{3}V_{3}V_{3}$, $F_{23}S_{21}S_{23}V_{3}V_{21}$, $F_{6}S_{21}S_{3}V_{3}V_{21}$, $F_{23}S_{23}S_{1}V_{3}V_{21}$, $F_{6}S_{1}S_{3}V_{3}V_{21}$, $F_{6}S_{1}S_{3}V_{10}V_{3}$, $F_{23}S_{21}V_{3}V_{3}V_{21}$, $F_{6}S_{21}V_{3}V_{3}V_{21}$, $F_{23}S_{1}V_{3}V_{3}V_{21}$, $F_{6}S_{1}V_{3}V_{3}V_{21}$, $F_{6}S_{1}V_{10}V_{3}V_{3}$, $F_{22}S_{22}S_{22}V_{3}V_{20}$, $F_{5}S_{22}S_{2}V_{3}V_{20}$, $F_{22}S_{22}S_{2}V_{3}V_{20}$, $F_{5}S_{2}S_{2}V_{3}V_{20}$, $F_{5}S_{2}S_{2}V_{9}V_{3}$, $F_{22}S_{22}V_{3}V_{3}V_{20}$, $F_{5}S_{22}V_{3}V_{3}V_{20}$, $F_{22}S_{2}V_{3}V_{3}V_{20}$, $F_{5}S_{2}V_{3}V_{3}V_{20}$, $F_{5}S_{2}V_{9}V_{3}V_{3}$, $F_{22}S_{22}V_{3}V_{4}V_{20}$, $F_{5}S_{22}V_{3}V_{4}V_{20}$, $F_{22}S_{2}V_{3}V_{4}V_{20}$, $F_{5}S_{2}V_{3}V_{4}V_{20}$, $F_{5}S_{2}V_{9}V_{3}V_{4}$, $F_{21}S_{21}S_{23}V_{3}V_{21}$, $F_{17}S_{23}S_{1}V_{3}V_{21}$, $F_{21}S_{21}S_{3}V_{3}V_{21}$, $F_{17}S_{1}S_{3}V_{3}V_{21}$, $F_{17}S_{1}S_{3}V_{10}V_{3}$, $F_{21}S_{23}V_{3}V_{4}V_{21}$, $F_{17}S_{23}V_{3}V_{4}V_{21}$, $F_{21}S_{3}V_{3}V_{4}V_{21}$, $F_{17}S_{3}V_{3}V_{4}V_{21}$, $F_{17}S_{3}V_{10}V_{3}V_{4}$, $F_{5}S_{21}S_{23}S_{23}V_{3}$, $F_{5}S_{23}S_{1}S_{3}V_{3}$, $F_{5}S_{21}S_{3}S_{3}V_{3}$, $F_{5}S_{1}S_{3}S_{3}V_{3}$, $F_{5}S_{7}S_{21}S_{23}S_{23}$, $F_{5}S_{7}S_{23}S_{1}S_{3}$, $F_{5}S_{7}S_{21}S_{3}S_{3}$, $F_{5}S_{7}S_{1}S_{3}S_{3}$, $F_{6}S_{22}S_{22}S_{23}V_{4}$, $F_{6}S_{23}S_{2}S_{2}V_{4}$, $F_{6}S_{22}S_{2}S_{3}V_{4}$, $F_{6}S_{2}S_{2}S_{3}V_{4}$, $F_{6}S_{7}S_{22}S_{22}S_{23}$, $F_{6}S_{7}S_{23}S_{2}S_{2}$, $F_{6}S_{7}S_{22}S_{2}S_{3}$, $F_{6}S_{7}S_{2}S_{2}S_{3}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 12 $(\Delta B, \Delta L)$ = (2, -2) UV completions for topology 4 (see Fig.~\ref{fig:d=12_topologies}).} 
 \label{tab:T12Top4B2L-2}
 \end{center}


==> anc/Tables_dim12/Table_dim12_Top4_B2_L2.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {12} ^{ 4 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{1}$} {{$F_{20}S_{9}S_{24}S_{24}S_{51}$, $F_{7}S_{9}S_{23}S_{24}S_{24}$, $F_{7}S_{14}S_{23}S_{24}S_{24}$, $F_{20}S_{9}S_{24}S_{24}S_{49}$, $F_{7}S_{9}S_{24}S_{24}S_{49}$, $F_{7}S_{14}S_{24}S_{24}S_{49}$, $F_{20}S_{9}S_{22}S_{24}S_{49}$, $F_{7}S_{9}S_{22}S_{24}S_{49}$, $F_{7}S_{14}S_{22}S_{24}S_{49}$, $F_{20}S_{9}S_{24}S_{4}S_{34}$, $F_{7}S_{9}S_{24}S_{3}S_{4}$, $F_{7}S_{14}S_{24}S_{3}S_{4}$, $F_{20}S_{9}S_{24}S_{4}S_{19}$, $F_{7}S_{9}S_{24}S_{4}S_{19}$, $F_{7}S_{14}S_{24}S_{4}S_{19}$, $F_{20}S_{9}S_{24}S_{2}S_{19}$, $F_{7}S_{9}S_{24}S_{2}S_{19}$, $F_{7}S_{14}S_{24}S_{2}S_{19}$, $F_{7}S_{9}S_{22}S_{22}S_{23}$, $F_{7}S_{14}S_{22}S_{22}S_{23}$, $F_{20}S_{9}S_{22}S_{4}S_{19}$, $F_{7}S_{9}S_{22}S_{4}S_{19}$, $F_{7}S_{14}S_{22}S_{4}S_{19}$, $F_{7}S_{9}S_{22}S_{2}S_{3}$, $F_{7}S_{14}S_{22}S_{2}S_{3}$, $F_{20}S_{9}S_{51}S_{4}S_{4}$, $F_{7}S_{9}S_{23}S_{4}S_{4}$, $F_{7}S_{14}S_{23}S_{4}S_{4}$, $F_{20}S_{9}S_{49}S_{4}S_{4}$, $F_{7}S_{9}S_{49}S_{4}S_{4}$, $F_{7}S_{14}S_{49}S_{4}S_{4}$, $F_{20}S_{9}S_{4}S_{4}S_{34}$, $F_{7}S_{9}S_{3}S_{4}S_{4}$, $F_{7}S_{14}S_{3}S_{4}S_{4}$, $F_{20}S_{9}S_{4}S_{4}S_{19}$, $F_{7}S_{9}S_{4}S_{4}S_{19}$, $F_{7}S_{14}S_{4}S_{4}S_{19}$, $F_{20}S_{9}S_{49}S_{2}S_{4}$, $F_{7}S_{9}S_{49}S_{2}S_{4}$, $F_{7}S_{14}S_{49}S_{2}S_{4}$, $F_{20}S_{9}S_{2}S_{4}S_{19}$, $F_{7}S_{9}S_{2}S_{4}S_{19}$, $F_{7}S_{14}S_{2}S_{4}S_{19}$, $F_{7}S_{9}S_{23}S_{2}S_{2}$, $F_{7}S_{14}S_{23}S_{2}S_{2}$, $F_{7}S_{9}S_{2}S_{2}S_{3}$, $F_{7}S_{14}S_{2}S_{2}S_{3}$, $F_{20}S_{24}S_{24}S_{51}S_{4}$, $F_{7}S_{23}S_{24}S_{24}S_{4}$, $F_{7}S_{23}S_{24}S_{24}S_{2}$, $F_{20}S_{24}S_{24}S_{49}S_{4}$, $F_{7}S_{24}S_{24}S_{49}S_{4}$, $F_{7}S_{24}S_{24}S_{49}S_{2}$, $F_{20}S_{22}S_{24}S_{49}S_{4}$, $F_{7}S_{22}S_{24}S_{49}S_{4}$, $F_{7}S_{22}S_{24}S_{49}S_{2}$, $F_{20}S_{24}S_{4}S_{4}S_{34}$, $F_{7}S_{24}S_{3}S_{4}S_{4}$, $F_{7}S_{24}S_{2}S_{3}S_{4}$, $F_{20}S_{24}S_{4}S_{4}S_{19}$, $F_{7}S_{24}S_{4}S_{4}S_{19}$, $F_{7}S_{24}S_{2}S_{4}S_{19}$, $F_{20}S_{24}S_{2}S_{4}S_{19}$, $F_{7}S_{24}S_{2}S_{2}S_{19}$, $F_{7}S_{22}S_{22}S_{23}S_{4}$, $F_{7}S_{22}S_{22}S_{23}S_{2}$, $F_{20}S_{22}S_{4}S_{4}S_{19}$, $F_{7}S_{22}S_{4}S_{4}S_{19}$, $F_{7}S_{22}S_{2}S_{4}S_{19}$, $F_{7}S_{22}S_{2}S_{3}S_{4}$, $F_{7}S_{22}S_{2}S_{2}S_{3}$, $F_{20}S_{51}S_{4}S_{4}S_{4}$, $F_{7}S_{23}S_{4}S_{4}S_{4}$, $F_{7}S_{23}S_{2}S_{4}S_{4}$, $F_{20}S_{49}S_{4}S_{4}S_{4}$, $F_{7}S_{49}S_{4}S_{4}S_{4}$, $F_{7}S_{49}S_{2}S_{4}S_{4}$, $F_{20}S_{4}S_{4}S_{4}S_{34}$, $F_{7}S_{3}S_{4}S_{4}S_{4}$, $F_{7}S_{2}S_{3}S_{4}S_{4}$, $F_{20}S_{4}S_{4}S_{4}S_{19}$, $F_{7}S_{4}S_{4}S_{4}S_{19}$, $F_{7}S_{2}S_{4}S_{4}S_{19}$, $F_{20}S_{49}S_{2}S_{4}S_{4}$, $F_{7}S_{49}S_{2}S_{2}S_{4}$, $F_{20}S_{2}S_{4}S_{4}S_{19}$, $F_{7}S_{2}S_{2}S_{4}S_{19}$, $F_{7}S_{23}S_{2}S_{2}S_{4}$, $F_{7}S_{23}S_{2}S_{2}S_{2}$, $F_{7}S_{2}S_{2}S_{3}S_{4}$, $F_{7}S_{2}S_{2}S_{2}S_{3}$, $F_{44}S_{24}S_{4}S_{4}S_{76}$, $F_{15}S_{24}S_{4}S_{4}S_{76}$, $F_{25}S_{24}S_{4}S_{4}S_{41}$, $F_{25}S_{24}S_{2}S_{4}S_{41}$, $F_{8}S_{24}S_{4}S_{4}S_{41}$, $F_{8}S_{24}S_{2}S_{4}S_{41}$, $F_{44}S_{24}S_{4}S_{4}S_{43}$, $F_{25}S_{24}S_{4}S_{4}S_{43}$, $F_{25}S_{24}S_{2}S_{4}S_{43}$, $F_{15}S_{24}S_{4}S_{4}S_{43}$, $F_{8}S_{24}S_{4}S_{4}S_{43}$, $F_{8}S_{24}S_{2}S_{4}S_{43}$, $F_{44}S_{22}S_{4}S_{4}S_{43}$, $F_{25}S_{22}S_{4}S_{4}S_{43}$, $F_{25}S_{22}S_{2}S_{4}S_{43}$, $F_{15}S_{22}S_{4}S_{4}S_{43}$, $F_{8}S_{22}S_{4}S_{4}S_{43}$, $F_{8}S_{22}S_{2}S_{4}S_{43}$, $F_{44}S_{4}S_{4}S_{4}S_{76}$, $F_{15}S_{4}S_{4}S_{4}S_{76}$, $F_{25}S_{4}S_{4}S_{4}S_{41}$, $F_{25}S_{2}S_{4}S_{4}S_{41}$, $F_{8}S_{4}S_{4}S_{4}S_{41}$, $F_{8}S_{2}S_{4}S_{4}S_{41}$, $F_{44}S_{4}S_{4}S_{4}S_{43}$, $F_{25}S_{4}S_{4}S_{4}S_{43}$, $F_{25}S_{2}S_{4}S_{4}S_{43}$, $F_{15}S_{4}S_{4}S_{4}S_{43}$, $F_{8}S_{4}S_{4}S_{4}S_{43}$, $F_{8}S_{2}S_{4}S_{4}S_{43}$, $F_{15}S_{28}S_{4}S_{4}S_{4}$, $F_{8}S_{7}S_{4}S_{4}S_{4}$, $F_{8}S_{7}S_{2}S_{4}S_{4}$, $F_{15}S_{8}S_{4}S_{4}S_{4}$, $F_{8}S_{8}S_{4}S_{4}S_{4}$, $F_{8}S_{8}S_{2}S_{4}S_{4}$, $F_{44}S_{2}S_{4}S_{4}S_{43}$, $F_{25}S_{2}S_{2}S_{4}S_{43}$, $F_{15}S_{2}S_{4}S_{4}S_{43}$, $F_{8}S_{2}S_{2}S_{4}S_{43}$, $F_{15}S_{8}S_{2}S_{4}S_{4}$, $F_{8}S_{8}S_{2}S_{2}S_{4}$, $F_{44}S_{24}S_{2}S_{4}S_{43}$, $F_{25}S_{24}S_{2}S_{2}S_{43}$, $F_{15}S_{24}S_{2}S_{4}S_{43}$, $F_{8}S_{24}S_{2}S_{2}S_{43}$, $F_{25}S_{22}S_{2}S_{4}S_{41}$, $F_{25}S_{22}S_{2}S_{2}S_{41}$, $F_{8}S_{22}S_{2}S_{4}S_{41}$, $F_{8}S_{22}S_{2}S_{2}S_{41}$, $F_{25}S_{2}S_{2}S_{4}S_{41}$, $F_{25}S_{2}S_{2}S_{2}S_{41}$, $F_{8}S_{2}S_{2}S_{4}S_{41}$, $F_{8}S_{2}S_{2}S_{2}S_{41}$, $F_{8}S_{7}S_{2}S_{2}S_{4}$, $F_{8}S_{7}S_{2}S_{2}S_{2}$, $F_{44}S_{24}S_{24}S_{4}S_{76}$, $F_{25}S_{24}S_{24}S_{4}S_{41}$, $F_{25}S_{22}S_{24}S_{4}S_{41}$, $F_{44}S_{24}S_{24}S_{4}S_{43}$, $F_{25}S_{24}S_{24}S_{4}S_{43}$, $F_{25}S_{22}S_{24}S_{4}S_{43}$, $F_{44}S_{22}S_{24}S_{4}S_{43}$, $F_{25}S_{22}S_{22}S_{4}S_{43}$, $F_{25}S_{22}S_{4}S_{4}S_{41}$, $F_{44}S_{24}S_{24}S_{2}S_{43}$, $F_{25}S_{24}S_{24}S_{2}S_{43}$, $F_{25}S_{22}S_{24}S_{2}S_{43}$, $F_{25}S_{22}S_{24}S_{2}S_{41}$, $F_{25}S_{22}S_{22}S_{2}S_{41}$, $F_{25}S_{24}S_{2}S_{2}S_{41}$, $F_{48}S_{9}S_{24}S_{24}S_{51}$, $F_{48}S_{9}S_{24}S_{51}S_{4}$, $F_{29}S_{9}S_{23}S_{24}S_{24}$, $F_{29}S_{9}S_{22}S_{23}S_{24}$, $F_{29}S_{9}S_{23}S_{24}S_{4}$, $F_{29}S_{9}S_{23}S_{24}S_{2}$, $F_{48}S_{9}S_{24}S_{24}S_{49}$, $F_{48}S_{9}S_{24}S_{49}S_{4}$, $F_{29}S_{9}S_{24}S_{24}S_{49}$, $F_{29}S_{9}S_{22}S_{24}S_{49}$, $F_{29}S_{9}S_{24}S_{49}S_{4}$, $F_{29}S_{9}S_{24}S_{49}S_{2}$, $F_{48}S_{9}S_{22}S_{24}S_{49}$, $F_{48}S_{9}S_{22}S_{49}S_{4}$, $F_{29}S_{9}S_{22}S_{22}S_{49}$, $F_{29}S_{9}S_{22}S_{49}S_{4}$, $F_{29}S_{9}S_{22}S_{49}S_{2}$, $F_{48}S_{9}S_{24}S_{4}S_{34}$, $F_{48}S_{9}S_{4}S_{4}S_{34}$, $F_{12}S_{9}S_{4}S_{4}S_{34}$, $F_{29}S_{9}S_{24}S_{3}S_{4}$, $F_{29}S_{9}S_{22}S_{3}S_{4}$, $F_{29}S_{9}S_{3}S_{4}S_{4}$, $F_{29}S_{9}S_{2}S_{3}S_{4}$, $F_{3}S_{9}S_{3}S_{4}S_{4}$, $F_{3}S_{9}S_{2}S_{3}S_{4}$, $F_{48}S_{9}S_{24}S_{4}S_{19}$, $F_{48}S_{9}S_{4}S_{4}S_{19}$, $F_{29}S_{9}S_{24}S_{4}S_{19}$, $F_{29}S_{9}S_{22}S_{4}S_{19}$, $F_{29}S_{9}S_{4}S_{4}S_{19}$, $F_{29}S_{9}S_{2}S_{4}S_{19}$, $F_{12}S_{9}S_{4}S_{4}S_{19}$, $F_{3}S_{9}S_{4}S_{4}S_{19}$, $F_{3}S_{9}S_{2}S_{4}S_{19}$, $F_{48}S_{9}S_{24}S_{2}S_{19}$, $F_{48}S_{9}S_{2}S_{4}S_{19}$, $F_{29}S_{9}S_{24}S_{2}S_{19}$, $F_{29}S_{9}S_{22}S_{2}S_{19}$, $F_{29}S_{9}S_{2}S_{2}S_{19}$, $F_{12}S_{9}S_{2}S_{4}S_{19}$, $F_{3}S_{9}S_{2}S_{2}S_{19}$, $F_{48}S_{14}S_{24}S_{24}S_{49}$, $F_{48}S_{14}S_{24}S_{49}S_{4}$, $F_{29}S_{14}S_{24}S_{24}S_{49}$, $F_{29}S_{14}S_{22}S_{24}S_{49}$, $F_{29}S_{14}S_{24}S_{49}S_{4}$, $F_{29}S_{14}S_{24}S_{49}S_{2}$, $F_{29}S_{14}S_{22}S_{23}S_{24}$, $F_{29}S_{14}S_{22}S_{22}S_{23}$, $F_{29}S_{14}S_{22}S_{23}S_{4}$, $F_{29}S_{14}S_{22}S_{23}S_{2}$, $F_{48}S_{14}S_{24}S_{4}S_{19}$, $F_{48}S_{14}S_{4}S_{4}S_{19}$, $F_{29}S_{14}S_{24}S_{4}S_{19}$, $F_{29}S_{14}S_{22}S_{4}S_{19}$, $F_{29}S_{14}S_{4}S_{4}S_{19}$, $F_{29}S_{14}S_{2}S_{4}S_{19}$, $F_{12}S_{14}S_{4}S_{4}S_{19}$, $F_{3}S_{14}S_{4}S_{4}S_{19}$, $F_{3}S_{14}S_{2}S_{4}S_{19}$, $F_{29}S_{14}S_{24}S_{2}S_{3}$, $F_{29}S_{14}S_{22}S_{2}S_{3}$, $F_{29}S_{14}S_{2}S_{3}S_{4}$, $F_{29}S_{14}S_{2}S_{2}S_{3}$, $F_{3}S_{14}S_{2}S_{3}S_{4}$, $F_{3}S_{14}S_{2}S_{2}S_{3}$, $F_{48}S_{24}S_{51}S_{4}S_{4}$, $F_{48}S_{51}S_{4}S_{4}S_{4}$, $F_{29}S_{23}S_{24}S_{4}S_{4}$, $F_{29}S_{22}S_{23}S_{4}S_{4}$, $F_{29}S_{23}S_{4}S_{4}S_{4}$, $F_{29}S_{23}S_{2}S_{4}S_{4}$, $F_{48}S_{24}S_{49}S_{4}S_{4}$, $F_{48}S_{49}S_{4}S_{4}S_{4}$, $F_{29}S_{24}S_{49}S_{4}S_{4}$, $F_{29}S_{22}S_{49}S_{4}S_{4}$, $F_{29}S_{49}S_{4}S_{4}S_{4}$, $F_{29}S_{49}S_{2}S_{4}S_{4}$, $F_{48}S_{24}S_{4}S_{4}S_{34}$, $F_{48}S_{4}S_{4}S_{4}S_{34}$, $F_{12}S_{4}S_{4}S_{4}S_{34}$, $F_{29}S_{24}S_{3}S_{4}S_{4}$, $F_{29}S_{22}S_{3}S_{4}S_{4}$, $F_{29}S_{3}S_{4}S_{4}S_{4}$, $F_{29}S_{2}S_{3}S_{4}S_{4}$, $F_{3}S_{3}S_{4}S_{4}S_{4}$, $F_{3}S_{2}S_{3}S_{4}S_{4}$, $F_{48}S_{24}S_{4}S_{4}S_{19}$, $F_{48}S_{4}S_{4}S_{4}S_{19}$, $F_{29}S_{24}S_{4}S_{4}S_{19}$, $F_{29}S_{22}S_{4}S_{4}S_{19}$, $F_{29}S_{4}S_{4}S_{4}S_{19}$, $F_{29}S_{2}S_{4}S_{4}S_{19}$, $F_{12}S_{4}S_{4}S_{4}S_{19}$, $F_{3}S_{4}S_{4}S_{4}S_{19}$, $F_{3}S_{2}S_{4}S_{4}S_{19}$, $F_{48}S_{24}S_{49}S_{2}S_{4}$, $F_{48}S_{49}S_{2}S_{4}S_{4}$, $F_{29}S_{24}S_{49}S_{2}S_{4}$, $F_{29}S_{22}S_{49}S_{2}S_{4}$, $F_{29}S_{49}S_{2}S_{2}S_{4}$, $F_{48}S_{24}S_{2}S_{4}S_{19}$, $F_{48}S_{2}S_{4}S_{4}S_{19}$, $F_{29}S_{24}S_{2}S_{4}S_{19}$, $F_{29}S_{22}S_{2}S_{4}S_{19}$, $F_{29}S_{2}S_{2}S_{4}S_{19}$, $F_{12}S_{2}S_{4}S_{4}S_{19}$, $F_{3}S_{2}S_{2}S_{4}S_{19}$, $F_{29}S_{23}S_{24}S_{2}S_{2}$, $F_{29}S_{22}S_{23}S_{2}S_{2}$, $F_{29}S_{23}S_{2}S_{2}S_{4}$, $F_{29}S_{23}S_{2}S_{2}S_{2}$, $F_{29}S_{24}S_{2}S_{2}S_{3}$, $F_{29}S_{22}S_{2}S_{2}S_{3}$, $F_{29}S_{2}S_{2}S_{3}S_{4}$, $F_{29}S_{2}S_{2}S_{2}S_{3}$, $F_{3}S_{2}S_{2}S_{3}S_{4}$, $F_{3}S_{2}S_{2}S_{2}S_{3}$, $F_{44}S_{24}S_{24}S_{51}S_{4}$, $F_{25}S_{23}S_{24}S_{24}S_{4}$, $F_{25}S_{23}S_{24}S_{24}S_{2}$, $F_{44}S_{24}S_{24}S_{49}S_{4}$, $F_{25}S_{24}S_{24}S_{49}S_{4}$, $F_{25}S_{24}S_{24}S_{49}S_{2}$, $F_{44}S_{22}S_{24}S_{49}S_{4}$, $F_{25}S_{22}S_{24}S_{49}S_{4}$, $F_{25}S_{22}S_{24}S_{49}S_{2}$, $F_{15}S_{24}S_{4}S_{4}S_{34}$, $F_{8}S_{24}S_{3}S_{4}S_{4}$, $F_{8}S_{24}S_{2}S_{3}S_{4}$, $F_{15}S_{24}S_{4}S_{4}S_{19}$, $F_{8}S_{24}S_{4}S_{4}S_{19}$, $F_{8}S_{24}S_{2}S_{4}S_{19}$, $F_{15}S_{24}S_{2}S_{4}S_{19}$, $F_{8}S_{24}S_{2}S_{2}S_{19}$, $F_{25}S_{22}S_{22}S_{23}S_{4}$, $F_{25}S_{22}S_{22}S_{23}S_{2}$, $F_{15}S_{22}S_{4}S_{4}S_{19}$, $F_{8}S_{22}S_{4}S_{4}S_{19}$, $F_{8}S_{22}S_{2}S_{4}S_{19}$, $F_{8}S_{22}S_{2}S_{3}S_{4}$, $F_{8}S_{22}S_{2}S_{2}S_{3}$, $F_{44}S_{51}S_{4}S_{4}S_{4}$, $F_{25}S_{23}S_{4}S_{4}S_{4}$, $F_{25}S_{23}S_{2}S_{4}S_{4}$, $F_{44}S_{49}S_{4}S_{4}S_{4}$, $F_{25}S_{49}S_{4}S_{4}S_{4}$, $F_{25}S_{49}S_{2}S_{4}S_{4}$, $F_{15}S_{4}S_{4}S_{4}S_{34}$, $F_{8}S_{3}S_{4}S_{4}S_{4}$, $F_{8}S_{2}S_{3}S_{4}S_{4}$, $F_{15}S_{4}S_{4}S_{4}S_{19}$, $F_{8}S_{4}S_{4}S_{4}S_{19}$, $F_{8}S_{2}S_{4}S_{4}S_{19}$, $F_{44}S_{49}S_{2}S_{4}S_{4}$, $F_{25}S_{49}S_{2}S_{2}S_{4}$, $F_{15}S_{2}S_{4}S_{4}S_{19}$, $F_{8}S_{2}S_{2}S_{4}S_{19}$, $F_{25}S_{23}S_{2}S_{2}S_{4}$, $F_{25}S_{23}S_{2}S_{2}S_{2}$, $F_{8}S_{2}S_{2}S_{3}S_{4}$, $F_{8}S_{2}S_{2}S_{2}S_{3}$, $F_{44}S_{24}S_{24}S_{24}S_{51}$, $F_{25}S_{23}S_{24}S_{24}S_{24}$, $F_{25}S_{22}S_{23}S_{24}S_{24}$, $F_{44}S_{24}S_{24}S_{24}S_{49}$, $F_{25}S_{24}S_{24}S_{24}S_{49}$, $F_{25}S_{22}S_{24}S_{24}S_{49}$, $F_{44}S_{22}S_{24}S_{24}S_{49}$, $F_{25}S_{22}S_{22}S_{24}S_{49}$, $F_{25}S_{22}S_{22}S_{23}S_{24}$, $F_{25}S_{22}S_{22}S_{22}S_{23}$, $F_{44}S_{24}S_{51}S_{4}S_{4}$, $F_{25}S_{23}S_{24}S_{4}S_{4}$, $F_{25}S_{22}S_{23}S_{4}S_{4}$, $F_{44}S_{24}S_{49}S_{4}S_{4}$, $F_{25}S_{24}S_{49}S_{4}S_{4}$, $F_{25}S_{22}S_{49}S_{4}S_{4}$, $F_{44}S_{24}S_{49}S_{2}S_{4}$, $F_{25}S_{24}S_{49}S_{2}S_{4}$, $F_{25}S_{22}S_{49}S_{2}S_{4}$, $F_{25}S_{23}S_{24}S_{2}S_{2}$, $F_{25}S_{22}S_{23}S_{2}S_{2}$, $F_{48}S_{24}S_{24}S_{4}S_{76}$, $F_{48}S_{24}S_{4}S_{4}S_{76}$, $F_{29}S_{24}S_{24}S_{4}S_{41}$, $F_{29}S_{22}S_{24}S_{4}S_{41}$, $F_{29}S_{24}S_{4}S_{4}S_{41}$, $F_{29}S_{24}S_{2}S_{4}S_{41}$, $F_{48}S_{24}S_{24}S_{4}S_{43}$, $F_{48}S_{24}S_{4}S_{4}S_{43}$, $F_{29}S_{24}S_{24}S_{4}S_{43}$, $F_{29}S_{22}S_{24}S_{4}S_{43}$, $F_{29}S_{24}S_{4}S_{4}S_{43}$, $F_{29}S_{24}S_{2}S_{4}S_{43}$, $F_{48}S_{22}S_{24}S_{4}S_{43}$, $F_{48}S_{22}S_{4}S_{4}S_{43}$, $F_{29}S_{22}S_{22}S_{4}S_{43}$, $F_{29}S_{22}S_{4}S_{4}S_{43}$, $F_{29}S_{22}S_{2}S_{4}S_{43}$, $F_{48}S_{4}S_{4}S_{4}S_{76}$, $F_{29}S_{22}S_{4}S_{4}S_{41}$, $F_{29}S_{4}S_{4}S_{4}S_{41}$, $F_{29}S_{2}S_{4}S_{4}S_{41}$, $F_{48}S_{4}S_{4}S_{4}S_{43}$, $F_{29}S_{4}S_{4}S_{4}S_{43}$, $F_{29}S_{2}S_{4}S_{4}S_{43}$, $F_{12}S_{28}S_{4}S_{4}S_{4}$, $F_{3}S_{7}S_{4}S_{4}S_{4}$, $F_{3}S_{7}S_{2}S_{4}S_{4}$, $F_{12}S_{8}S_{4}S_{4}S_{4}$, $F_{3}S_{8}S_{4}S_{4}S_{4}$, $F_{3}S_{8}S_{2}S_{4}S_{4}$, $F_{48}S_{24}S_{2}S_{4}S_{43}$, $F_{48}S_{2}S_{4}S_{4}S_{43}$, $F_{29}S_{2}S_{2}S_{4}S_{43}$, $F_{12}S_{8}S_{2}S_{4}S_{4}$, $F_{3}S_{8}S_{2}S_{2}S_{4}$, $F_{48}S_{24}S_{24}S_{2}S_{43}$, $F_{29}S_{24}S_{24}S_{2}S_{43}$, $F_{29}S_{22}S_{24}S_{2}S_{43}$, $F_{29}S_{24}S_{2}S_{2}S_{43}$, $F_{29}S_{22}S_{24}S_{2}S_{41}$, $F_{29}S_{22}S_{22}S_{2}S_{41}$, $F_{29}S_{22}S_{2}S_{4}S_{41}$, $F_{29}S_{22}S_{2}S_{2}S_{41}$, $F_{29}S_{24}S_{2}S_{2}S_{41}$, $F_{29}S_{2}S_{2}S_{4}S_{41}$, $F_{29}S_{2}S_{2}S_{2}S_{41}$, $F_{3}S_{7}S_{2}S_{2}S_{4}$, $F_{3}S_{7}S_{2}S_{2}S_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{2}$} {{$F_{20}S_{9}S_{24}V_{19}V_{46}$, $F_{7}S_{9}S_{24}V_{19}V_{19}$, $F_{7}S_{14}S_{24}V_{19}V_{19}$, $F_{20}S_{9}S_{24}V_{2}V_{16}$, $F_{7}S_{9}S_{24}V_{2}V_{2}$, $F_{7}S_{14}S_{24}V_{2}V_{2}$, $F_{7}S_{9}S_{22}V_{19}V_{19}$, $F_{7}S_{14}S_{22}V_{19}V_{19}$, $F_{7}S_{9}S_{22}V_{2}V_{2}$, $F_{7}S_{14}S_{22}V_{2}V_{2}$, $F_{20}S_{9}S_{4}V_{19}V_{16}$, $F_{7}S_{9}S_{4}V_{19}V_{2}$, $F_{7}S_{14}S_{4}V_{19}V_{2}$, $F_{20}S_{9}S_{4}V_{46}V_{2}$, $F_{20}S_{9}S_{4}V_{2}V_{16}$, $F_{7}S_{9}S_{4}V_{2}V_{2}$, $F_{7}S_{14}S_{4}V_{2}V_{2}$, $F_{7}S_{9}S_{2}V_{19}V_{2}$, $F_{7}S_{14}S_{2}V_{19}V_{2}$, $F_{7}S_{9}S_{2}V_{2}V_{2}$, $F_{7}S_{14}S_{2}V_{2}V_{2}$, $F_{20}S_{24}S_{4}V_{19}V_{46}$, $F_{7}S_{24}S_{4}V_{19}V_{19}$, $F_{7}S_{24}S_{2}V_{19}V_{19}$, $F_{20}S_{24}S_{4}V_{2}V_{16}$, $F_{7}S_{24}S_{4}V_{2}V_{2}$, $F_{7}S_{24}S_{2}V_{2}V_{2}$, $F_{7}S_{22}S_{4}V_{19}V_{19}$, $F_{7}S_{22}S_{2}V_{19}V_{19}$, $F_{7}S_{22}S_{4}V_{2}V_{2}$, $F_{7}S_{22}S_{2}V_{2}V_{2}$, $F_{20}S_{4}S_{4}V_{19}V_{16}$, $F_{7}S_{4}S_{4}V_{19}V_{2}$, $F_{7}S_{2}S_{4}V_{19}V_{2}$, $F_{20}S_{4}S_{4}V_{46}V_{2}$, $F_{20}S_{4}S_{4}V_{2}V_{16}$, $F_{7}S_{4}S_{4}V_{2}V_{2}$, $F_{7}S_{2}S_{4}V_{2}V_{2}$, $F_{7}S_{2}S_{2}V_{19}V_{2}$, $F_{7}S_{2}S_{2}V_{2}V_{2}$, $F_{44}S_{4}S_{4}V_{19}V_{39}$, $F_{15}S_{4}S_{4}V_{19}V_{39}$, $F_{25}S_{4}S_{4}V_{19}V_{37}$, $F_{25}S_{2}S_{4}V_{19}V_{37}$, $F_{8}S_{4}S_{4}V_{19}V_{37}$, $F_{8}S_{2}S_{4}V_{19}V_{37}$, $F_{44}S_{4}S_{4}V_{2}V_{39}$, $F_{15}S_{4}S_{4}V_{2}V_{39}$, $F_{25}S_{4}S_{4}V_{2}V_{37}$, $F_{25}S_{2}S_{4}V_{2}V_{37}$, $F_{8}S_{4}S_{4}V_{2}V_{37}$, $F_{8}S_{2}S_{4}V_{2}V_{37}$, $F_{15}S_{4}S_{4}V_{26}V_{2}$, $F_{8}S_{4}S_{4}V_{11}V_{2}$, $F_{8}S_{2}S_{4}V_{11}V_{2}$, $F_{25}S_{2}S_{2}V_{19}V_{37}$, $F_{8}S_{2}S_{2}V_{19}V_{37}$, $F_{25}S_{2}S_{2}V_{2}V_{37}$, $F_{8}S_{2}S_{2}V_{2}V_{37}$, $F_{8}S_{2}S_{2}V_{11}V_{2}$, $F_{44}S_{24}S_{4}V_{19}V_{39}$, $F_{25}S_{24}S_{4}V_{19}V_{37}$, $F_{25}S_{22}S_{4}V_{19}V_{37}$, $F_{44}S_{24}S_{4}V_{2}V_{39}$, $F_{25}S_{24}S_{4}V_{2}V_{37}$, $F_{25}S_{22}S_{4}V_{2}V_{37}$, $F_{25}S_{24}S_{2}V_{19}V_{37}$, $F_{25}S_{22}S_{2}V_{19}V_{37}$, $F_{25}S_{24}S_{2}V_{2}V_{37}$, $F_{25}S_{22}S_{2}V_{2}V_{37}$, $F_{48}S_{9}S_{24}V_{19}V_{47}$, $F_{48}S_{9}S_{4}V_{19}V_{47}$, $F_{29}S_{9}S_{24}V_{19}V_{45}$, $F_{29}S_{9}S_{22}V_{19}V_{45}$, $F_{29}S_{9}S_{4}V_{19}V_{45}$, $F_{29}S_{9}S_{2}V_{19}V_{45}$, $F_{48}S_{9}S_{24}V_{2}V_{17}$, $F_{48}S_{9}S_{4}V_{2}V_{17}$, $F_{12}S_{9}S_{4}V_{2}V_{17}$, $F_{29}S_{9}S_{24}V_{2}V_{15}$, $F_{29}S_{9}S_{22}V_{2}V_{15}$, $F_{29}S_{9}S_{4}V_{2}V_{15}$, $F_{29}S_{9}S_{2}V_{2}V_{15}$, $F_{3}S_{9}S_{4}V_{2}V_{15}$, $F_{3}S_{9}S_{2}V_{2}V_{15}$, $F_{29}S_{14}S_{24}V_{19}V_{45}$, $F_{29}S_{14}S_{22}V_{19}V_{45}$, $F_{29}S_{14}S_{4}V_{19}V_{45}$, $F_{29}S_{14}S_{2}V_{19}V_{45}$, $F_{29}S_{14}S_{24}V_{2}V_{15}$, $F_{29}S_{14}S_{22}V_{2}V_{15}$, $F_{29}S_{14}S_{4}V_{2}V_{15}$, $F_{29}S_{14}S_{2}V_{2}V_{15}$, $F_{3}S_{14}S_{4}V_{2}V_{15}$, $F_{3}S_{14}S_{2}V_{2}V_{15}$, $F_{44}S_{24}S_{4}V_{1}V_{39}$, $F_{15}S_{24}S_{4}V_{1}V_{39}$, $F_{25}S_{24}S_{4}V_{1}V_{37}$, $F_{25}S_{24}S_{2}V_{1}V_{37}$, $F_{8}S_{24}S_{4}V_{1}V_{37}$, $F_{8}S_{24}S_{2}V_{1}V_{37}$, $F_{25}S_{22}S_{4}V_{1}V_{37}$, $F_{25}S_{22}S_{2}V_{1}V_{37}$, $F_{8}S_{22}S_{4}V_{1}V_{37}$, $F_{8}S_{22}S_{2}V_{1}V_{37}$, $F_{44}S_{4}S_{4}V_{1}V_{39}$, $F_{15}S_{4}S_{4}V_{1}V_{39}$, $F_{25}S_{4}S_{4}V_{1}V_{37}$, $F_{25}S_{2}S_{4}V_{1}V_{37}$, $F_{8}S_{4}S_{4}V_{1}V_{37}$, $F_{8}S_{2}S_{4}V_{1}V_{37}$, $F_{15}S_{4}S_{4}V_{26}V_{1}$, $F_{8}S_{4}S_{4}V_{11}V_{1}$, $F_{8}S_{2}S_{4}V_{11}V_{1}$, $F_{25}S_{2}S_{2}V_{1}V_{37}$, $F_{8}S_{2}S_{2}V_{1}V_{37}$, $F_{8}S_{2}S_{2}V_{11}V_{1}$, $F_{44}S_{24}S_{24}V_{1}V_{39}$, $F_{25}S_{24}S_{24}V_{1}V_{37}$, $F_{25}S_{22}S_{24}V_{1}V_{37}$, $F_{25}S_{22}S_{22}V_{1}V_{37}$, $F_{48}S_{24}S_{4}V_{47}V_{1}$, $F_{48}S_{4}S_{4}V_{47}V_{1}$, $F_{29}S_{24}S_{4}V_{45}V_{1}$, $F_{29}S_{22}S_{4}V_{45}V_{1}$, $F_{29}S_{4}S_{4}V_{45}V_{1}$, $F_{29}S_{2}S_{4}V_{45}V_{1}$, $F_{48}S_{24}S_{4}V_{1}V_{17}$, $F_{48}S_{4}S_{4}V_{1}V_{17}$, $F_{12}S_{4}S_{4}V_{1}V_{17}$, $F_{29}S_{24}S_{4}V_{1}V_{15}$, $F_{29}S_{22}S_{4}V_{1}V_{15}$, $F_{29}S_{4}S_{4}V_{1}V_{15}$, $F_{29}S_{2}S_{4}V_{1}V_{15}$, $F_{3}S_{4}S_{4}V_{1}V_{15}$, $F_{3}S_{2}S_{4}V_{1}V_{15}$, $F_{29}S_{24}S_{2}V_{45}V_{1}$, $F_{29}S_{22}S_{2}V_{45}V_{1}$, $F_{29}S_{2}S_{2}V_{45}V_{1}$, $F_{29}S_{24}S_{2}V_{1}V_{15}$, $F_{29}S_{22}S_{2}V_{1}V_{15}$, $F_{29}S_{2}S_{2}V_{1}V_{15}$, $F_{3}S_{2}S_{2}V_{1}V_{15}$, $F_{17}S_{14}S_{23}S_{24}S_{24}$, $F_{19}S_{9}S_{24}S_{24}S_{49}$, $F_{19}S_{9}S_{22}S_{24}S_{49}$, $F_{17}S_{14}S_{24}S_{3}S_{4}$, $F_{19}S_{9}S_{24}S_{4}S_{19}$, $F_{19}S_{9}S_{24}S_{2}S_{19}$, $F_{17}S_{14}S_{22}S_{22}S_{23}$, $F_{19}S_{9}S_{22}S_{4}S_{19}$, $F_{17}S_{14}S_{22}S_{2}S_{3}$, $F_{17}S_{14}S_{23}S_{4}S_{4}$, $F_{19}S_{9}S_{49}S_{4}S_{4}$, $F_{17}S_{14}S_{3}S_{4}S_{4}$, $F_{19}S_{9}S_{4}S_{4}S_{19}$, $F_{19}S_{9}S_{49}S_{2}S_{4}$, $F_{19}S_{9}S_{2}S_{4}S_{19}$, $F_{17}S_{14}S_{23}S_{2}S_{2}$, $F_{17}S_{14}S_{2}S_{2}S_{3}$, $F_{17}S_{23}S_{24}S_{24}V_{1}$, $F_{19}S_{24}S_{24}S_{49}V_{1}$, $F_{19}S_{22}S_{24}S_{49}V_{1}$, $F_{17}S_{24}S_{3}S_{4}V_{1}$, $F_{19}S_{24}S_{4}S_{19}V_{1}$, $F_{19}S_{24}S_{2}S_{19}V_{1}$, $F_{17}S_{22}S_{22}S_{23}V_{1}$, $F_{19}S_{22}S_{4}S_{19}V_{1}$, $F_{17}S_{22}S_{2}S_{3}V_{1}$, $F_{17}S_{23}S_{4}S_{4}V_{1}$, $F_{19}S_{49}S_{4}S_{4}V_{1}$, $F_{17}S_{3}S_{4}S_{4}V_{1}$, $F_{19}S_{4}S_{4}S_{19}V_{1}$, $F_{19}S_{49}S_{2}S_{4}V_{1}$, $F_{19}S_{2}S_{4}S_{19}V_{1}$, $F_{17}S_{23}S_{2}S_{2}V_{1}$, $F_{17}S_{2}S_{2}S_{3}V_{1}$, $F_{23}S_{24}S_{2}S_{4}S_{41}$, $F_{6}S_{24}S_{2}S_{4}S_{41}$, $F_{43}S_{24}S_{4}S_{4}S_{43}$, $F_{14}S_{24}S_{4}S_{4}S_{43}$, $F_{43}S_{22}S_{4}S_{4}S_{43}$, $F_{14}S_{22}S_{4}S_{4}S_{43}$, $F_{23}S_{2}S_{4}S_{4}S_{41}$, $F_{6}S_{2}S_{4}S_{4}S_{41}$, $F_{43}S_{4}S_{4}S_{4}S_{43}$, $F_{14}S_{4}S_{4}S_{4}S_{43}$, $F_{6}S_{7}S_{2}S_{4}S_{4}$, $F_{14}S_{8}S_{4}S_{4}S_{4}$, $F_{43}S_{2}S_{4}S_{4}S_{43}$, $F_{14}S_{2}S_{4}S_{4}S_{43}$, $F_{14}S_{8}S_{2}S_{4}S_{4}$, $F_{43}S_{24}S_{2}S_{4}S_{43}$, $F_{14}S_{24}S_{2}S_{4}S_{43}$, $F_{23}S_{22}S_{2}S_{2}S_{41}$, $F_{6}S_{22}S_{2}S_{2}S_{41}$, $F_{23}S_{2}S_{2}S_{2}S_{41}$, $F_{6}S_{2}S_{2}S_{2}S_{41}$, $F_{6}S_{7}S_{2}S_{2}S_{2}$, $F_{23}S_{24}S_{4}S_{41}V_{1}$, $F_{6}S_{24}S_{4}S_{41}V_{1}$, $F_{43}S_{24}S_{4}S_{43}V_{1}$, $F_{14}S_{24}S_{4}S_{43}V_{1}$, $F_{43}S_{22}S_{4}S_{43}V_{1}$, $F_{14}S_{22}S_{4}S_{43}V_{1}$, $F_{23}S_{4}S_{4}S_{41}V_{1}$, $F_{6}S_{4}S_{4}S_{41}V_{1}$, $F_{43}S_{4}S_{4}S_{43}V_{1}$, $F_{14}S_{4}S_{4}S_{43}V_{1}$, $F_{6}S_{7}S_{4}S_{4}V_{1}$, $F_{14}S_{8}S_{4}S_{4}V_{1}$, $F_{43}S_{2}S_{4}S_{43}V_{1}$, $F_{14}S_{2}S_{4}S_{43}V_{1}$, $F_{14}S_{8}S_{2}S_{4}V_{1}$, $F_{43}S_{24}S_{2}S_{43}V_{1}$, $F_{14}S_{24}S_{2}S_{43}V_{1}$, $F_{23}S_{22}S_{2}S_{41}V_{1}$, $F_{6}S_{22}S_{2}S_{41}V_{1}$, $F_{23}S_{2}S_{2}S_{41}V_{1}$, $F_{6}S_{2}S_{2}S_{41}V_{1}$, $F_{6}S_{7}S_{2}S_{2}V_{1}$, $F_{23}S_{24}S_{4}S_{41}V_{19}$, $F_{6}S_{24}S_{4}S_{41}V_{2}$, $F_{43}S_{24}S_{4}S_{43}V_{19}$, $F_{14}S_{24}S_{4}S_{43}V_{2}$, $F_{43}S_{22}S_{4}S_{43}V_{19}$, $F_{14}S_{22}S_{4}S_{43}V_{2}$, $F_{23}S_{4}S_{4}S_{41}V_{19}$, $F_{6}S_{4}S_{4}S_{41}V_{2}$, $F_{43}S_{4}S_{4}S_{43}V_{19}$, $F_{14}S_{4}S_{4}S_{43}V_{2}$, $F_{6}S_{7}S_{4}S_{4}V_{2}$, $F_{14}S_{8}S_{4}S_{4}V_{2}$, $F_{43}S_{2}S_{4}S_{43}V_{19}$, $F_{14}S_{2}S_{4}S_{43}V_{2}$, $F_{14}S_{8}S_{2}S_{4}V_{2}$, $F_{43}S_{24}S_{2}S_{43}V_{19}$, $F_{14}S_{24}S_{2}S_{43}V_{2}$, $F_{23}S_{22}S_{2}S_{41}V_{19}$, $F_{6}S_{22}S_{2}S_{41}V_{2}$, $F_{23}S_{2}S_{2}S_{41}V_{19}$, $F_{6}S_{2}S_{2}S_{41}V_{2}$, $F_{6}S_{7}S_{2}S_{2}V_{2}$, $F_{27}S_{9}S_{22}S_{23}S_{24}$, $F_{27}S_{9}S_{23}S_{24}S_{2}$, $F_{30}S_{9}S_{24}S_{24}S_{49}$, $F_{30}S_{9}S_{24}S_{49}S_{4}$, $F_{30}S_{9}S_{22}S_{24}S_{49}$, $F_{30}S_{9}S_{22}S_{49}S_{4}$, $F_{27}S_{9}S_{22}S_{3}S_{4}$, $F_{27}S_{9}S_{2}S_{3}S_{4}$, $F_{1}S_{9}S_{2}S_{3}S_{4}$, $F_{30}S_{9}S_{24}S_{4}S_{19}$, $F_{30}S_{9}S_{4}S_{4}S_{19}$, $F_{4}S_{9}S_{4}S_{4}S_{19}$, $F_{30}S_{9}S_{24}S_{2}S_{19}$, $F_{30}S_{9}S_{2}S_{4}S_{19}$, $F_{4}S_{9}S_{2}S_{4}S_{19}$, $F_{30}S_{14}S_{24}S_{24}S_{49}$, $F_{30}S_{14}S_{24}S_{49}S_{4}$, $F_{27}S_{14}S_{22}S_{22}S_{23}$, $F_{27}S_{14}S_{22}S_{23}S_{2}$, $F_{30}S_{14}S_{24}S_{4}S_{19}$, $F_{30}S_{14}S_{4}S_{4}S_{19}$, $F_{4}S_{14}S_{4}S_{4}S_{19}$, $F_{27}S_{14}S_{22}S_{2}S_{3}$, $F_{27}S_{14}S_{2}S_{2}S_{3}$, $F_{1}S_{14}S_{2}S_{2}S_{3}$, $F_{27}S_{9}S_{23}S_{24}V_{19}$, $F_{27}S_{9}S_{23}S_{24}V_{2}$, $F_{30}S_{9}S_{24}S_{49}V_{19}$, $F_{30}S_{9}S_{24}S_{49}V_{2}$, $F_{30}S_{9}S_{22}S_{49}V_{19}$, $F_{30}S_{9}S_{22}S_{49}V_{2}$, $F_{27}S_{9}S_{3}S_{4}V_{19}$, $F_{27}S_{9}S_{3}S_{4}V_{2}$, $F_{1}S_{9}S_{3}S_{4}V_{2}$, $F_{30}S_{9}S_{4}S_{19}V_{19}$, $F_{30}S_{9}S_{4}S_{19}V_{2}$, $F_{4}S_{9}S_{4}S_{19}V_{2}$, $F_{30}S_{9}S_{2}S_{19}V_{19}$, $F_{30}S_{9}S_{2}S_{19}V_{2}$, $F_{4}S_{9}S_{2}S_{19}V_{2}$, $F_{30}S_{14}S_{24}S_{49}V_{19}$, $F_{30}S_{14}S_{24}S_{49}V_{2}$, $F_{27}S_{14}S_{22}S_{23}V_{19}$, $F_{27}S_{14}S_{22}S_{23}V_{2}$, $F_{30}S_{14}S_{4}S_{19}V_{19}$, $F_{30}S_{14}S_{4}S_{19}V_{2}$, $F_{4}S_{14}S_{4}S_{19}V_{2}$, $F_{27}S_{14}S_{2}S_{3}V_{19}$, $F_{27}S_{14}S_{2}S_{3}V_{2}$, $F_{1}S_{14}S_{2}S_{3}V_{2}$, $F_{27}S_{22}S_{23}S_{4}S_{4}$, $F_{27}S_{23}S_{2}S_{4}S_{4}$, $F_{30}S_{24}S_{49}S_{4}S_{4}$, $F_{30}S_{49}S_{4}S_{4}S_{4}$, $F_{27}S_{22}S_{3}S_{4}S_{4}$, $F_{27}S_{2}S_{3}S_{4}S_{4}$, $F_{1}S_{2}S_{3}S_{4}S_{4}$, $F_{30}S_{24}S_{4}S_{4}S_{19}$, $F_{30}S_{4}S_{4}S_{4}S_{19}$, $F_{4}S_{4}S_{4}S_{4}S_{19}$, $F_{30}S_{24}S_{49}S_{2}S_{4}$, $F_{30}S_{49}S_{2}S_{4}S_{4}$, $F_{30}S_{24}S_{2}S_{4}S_{19}$, $F_{30}S_{2}S_{4}S_{4}S_{19}$, $F_{4}S_{2}S_{4}S_{4}S_{19}$, $F_{27}S_{22}S_{23}S_{2}S_{2}$, $F_{27}S_{23}S_{2}S_{2}S_{2}$, $F_{27}S_{22}S_{2}S_{2}S_{3}$, $F_{27}S_{2}S_{2}S_{2}S_{3}$, $F_{1}S_{2}S_{2}S_{2}S_{3}$, $F_{27}S_{23}S_{4}S_{4}V_{19}$, $F_{27}S_{23}S_{4}S_{4}V_{2}$, $F_{30}S_{49}S_{4}S_{4}V_{19}$, $F_{30}S_{49}S_{4}S_{4}V_{2}$, $F_{27}S_{3}S_{4}S_{4}V_{19}$, $F_{27}S_{3}S_{4}S_{4}V_{2}$, $F_{1}S_{3}S_{4}S_{4}V_{2}$, $F_{30}S_{4}S_{4}S_{19}V_{19}$, $F_{30}S_{4}S_{4}S_{19}V_{2}$, $F_{4}S_{4}S_{4}S_{19}V_{2}$, $F_{30}S_{49}S_{2}S_{4}V_{19}$, $F_{30}S_{49}S_{2}S_{4}V_{2}$, $F_{30}S_{2}S_{4}S_{19}V_{19}$, $F_{30}S_{2}S_{4}S_{19}V_{2}$, $F_{4}S_{2}S_{4}S_{19}V_{2}$, $F_{27}S_{23}S_{2}S_{2}V_{19}$, $F_{27}S_{23}S_{2}S_{2}V_{2}$, $F_{27}S_{2}S_{2}S_{3}V_{19}$, $F_{27}S_{2}S_{2}S_{3}V_{2}$, $F_{1}S_{2}S_{2}S_{3}V_{2}$, $F_{20}S_{9}S_{24}V_{18}V_{47}$, $F_{7}S_{9}S_{24}V_{18}V_{45}$, $F_{7}S_{14}S_{24}V_{18}V_{45}$, $F_{20}S_{9}S_{24}V_{1}V_{17}$, $F_{7}S_{9}S_{24}V_{1}V_{15}$, $F_{7}S_{14}S_{24}V_{1}V_{15}$, $F_{7}S_{9}S_{22}V_{18}V_{45}$, $F_{7}S_{14}S_{22}V_{18}V_{45}$, $F_{7}S_{9}S_{22}V_{1}V_{15}$, $F_{7}S_{14}S_{22}V_{1}V_{15}$, $F_{20}S_{9}S_{4}V_{18}V_{17}$, $F_{7}S_{9}S_{4}V_{18}V_{15}$, $F_{7}S_{14}S_{4}V_{18}V_{15}$, $F_{20}S_{9}S_{4}V_{47}V_{1}$, $F_{7}S_{9}S_{4}V_{45}V_{1}$, $F_{7}S_{14}S_{4}V_{45}V_{1}$, $F_{20}S_{9}S_{4}V_{1}V_{17}$, $F_{7}S_{9}S_{4}V_{1}V_{15}$, $F_{7}S_{14}S_{4}V_{1}V_{15}$, $F_{7}S_{9}S_{2}V_{18}V_{15}$, $F_{7}S_{14}S_{2}V_{18}V_{15}$, $F_{7}S_{9}S_{2}V_{45}V_{1}$, $F_{7}S_{14}S_{2}V_{45}V_{1}$, $F_{7}S_{9}S_{2}V_{1}V_{15}$, $F_{7}S_{14}S_{2}V_{1}V_{15}$, $F_{20}S_{24}S_{4}V_{18}V_{47}$, $F_{7}S_{24}S_{4}V_{18}V_{45}$, $F_{7}S_{24}S_{2}V_{18}V_{45}$, $F_{20}S_{24}S_{4}V_{1}V_{17}$, $F_{7}S_{24}S_{4}V_{1}V_{15}$, $F_{7}S_{24}S_{2}V_{1}V_{15}$, $F_{7}S_{22}S_{4}V_{18}V_{45}$, $F_{7}S_{22}S_{2}V_{18}V_{45}$, $F_{7}S_{22}S_{4}V_{1}V_{15}$, $F_{7}S_{22}S_{2}V_{1}V_{15}$, $F_{20}S_{4}S_{4}V_{18}V_{17}$, $F_{7}S_{4}S_{4}V_{18}V_{15}$, $F_{7}S_{2}S_{4}V_{18}V_{15}$, $F_{20}S_{4}S_{4}V_{47}V_{1}$, $F_{7}S_{4}S_{4}V_{45}V_{1}$, $F_{7}S_{2}S_{4}V_{45}V_{1}$, $F_{20}S_{4}S_{4}V_{1}V_{17}$, $F_{7}S_{4}S_{4}V_{1}V_{15}$, $F_{7}S_{2}S_{4}V_{1}V_{15}$, $F_{7}S_{2}S_{2}V_{18}V_{15}$, $F_{7}S_{2}S_{2}V_{45}V_{1}$, $F_{7}S_{2}S_{2}V_{1}V_{15}$, $F_{44}S_{4}S_{4}V_{18}V_{39}$, $F_{15}S_{4}S_{4}V_{18}V_{39}$, $F_{25}S_{4}S_{4}V_{18}V_{37}$, $F_{25}S_{2}S_{4}V_{18}V_{37}$, $F_{8}S_{4}S_{4}V_{18}V_{37}$, $F_{8}S_{2}S_{4}V_{18}V_{37}$, $F_{25}S_{2}S_{2}V_{18}V_{37}$, $F_{8}S_{2}S_{2}V_{18}V_{37}$, $F_{44}S_{24}S_{4}V_{18}V_{39}$, $F_{25}S_{24}S_{4}V_{18}V_{37}$, $F_{25}S_{22}S_{4}V_{18}V_{37}$, $F_{25}S_{24}S_{2}V_{18}V_{37}$, $F_{25}S_{22}S_{2}V_{18}V_{37}$, $F_{48}S_{9}S_{24}V_{18}V_{46}$, $F_{48}S_{9}S_{4}V_{18}V_{46}$, $F_{29}S_{9}S_{24}V_{18}V_{19}$, $F_{29}S_{9}S_{22}V_{18}V_{19}$, $F_{29}S_{9}S_{4}V_{18}V_{19}$, $F_{29}S_{9}S_{2}V_{18}V_{19}$, $F_{48}S_{9}S_{24}V_{1}V_{16}$, $F_{48}S_{9}S_{4}V_{1}V_{16}$, $F_{12}S_{9}S_{4}V_{1}V_{16}$, $F_{29}S_{9}S_{24}V_{1}V_{2}$, $F_{29}S_{9}S_{22}V_{1}V_{2}$, $F_{29}S_{9}S_{4}V_{1}V_{2}$, $F_{29}S_{9}S_{2}V_{1}V_{2}$, $F_{3}S_{9}S_{4}V_{1}V_{2}$, $F_{3}S_{9}S_{2}V_{1}V_{2}$, $F_{29}S_{14}S_{24}V_{18}V_{19}$, $F_{29}S_{14}S_{22}V_{18}V_{19}$, $F_{29}S_{14}S_{4}V_{18}V_{19}$, $F_{29}S_{14}S_{2}V_{18}V_{19}$, $F_{29}S_{14}S_{24}V_{1}V_{2}$, $F_{29}S_{14}S_{22}V_{1}V_{2}$, $F_{29}S_{14}S_{4}V_{1}V_{2}$, $F_{29}S_{14}S_{2}V_{1}V_{2}$, $F_{3}S_{14}S_{4}V_{1}V_{2}$, $F_{3}S_{14}S_{2}V_{1}V_{2}$, $F_{15}S_{24}S_{4}V_{2}V_{39}$, $F_{8}S_{24}S_{4}V_{2}V_{37}$, $F_{8}S_{24}S_{2}V_{2}V_{37}$, $F_{8}S_{22}S_{4}V_{2}V_{37}$, $F_{8}S_{22}S_{2}V_{2}V_{37}$, $F_{44}S_{24}S_{24}V_{2}V_{39}$, $F_{25}S_{24}S_{24}V_{2}V_{37}$, $F_{25}S_{22}S_{24}V_{2}V_{37}$, $F_{25}S_{22}S_{22}V_{2}V_{37}$, $F_{48}S_{24}S_{4}V_{46}V_{2}$, $F_{48}S_{4}S_{4}V_{46}V_{2}$, $F_{29}S_{24}S_{4}V_{19}V_{2}$, $F_{29}S_{22}S_{4}V_{19}V_{2}$, $F_{29}S_{4}S_{4}V_{19}V_{2}$, $F_{29}S_{2}S_{4}V_{19}V_{2}$, $F_{48}S_{24}S_{4}V_{2}V_{16}$, $F_{48}S_{4}S_{4}V_{2}V_{16}$, $F_{12}S_{4}S_{4}V_{2}V_{16}$, $F_{29}S_{24}S_{4}V_{2}V_{2}$, $F_{29}S_{22}S_{4}V_{2}V_{2}$, $F_{29}S_{4}S_{4}V_{2}V_{2}$, $F_{29}S_{2}S_{4}V_{2}V_{2}$, $F_{3}S_{4}S_{4}V_{2}V_{2}$, $F_{3}S_{2}S_{4}V_{2}V_{2}$, $F_{29}S_{24}S_{2}V_{19}V_{2}$, $F_{29}S_{22}S_{2}V_{19}V_{2}$, $F_{29}S_{2}S_{2}V_{19}V_{2}$, $F_{29}S_{24}S_{2}V_{2}V_{2}$, $F_{29}S_{22}S_{2}V_{2}V_{2}$, $F_{29}S_{2}S_{2}V_{2}V_{2}$, $F_{3}S_{2}S_{2}V_{2}V_{2}$, $F_{5}S_{14}S_{23}S_{24}S_{24}$, $F_{9}S_{9}S_{24}S_{24}S_{49}$, $F_{9}S_{9}S_{22}S_{24}S_{49}$, $F_{5}S_{14}S_{24}S_{3}S_{4}$, $F_{9}S_{9}S_{24}S_{4}S_{19}$, $F_{9}S_{9}S_{24}S_{2}S_{19}$, $F_{5}S_{14}S_{22}S_{22}S_{23}$, $F_{9}S_{9}S_{22}S_{4}S_{19}$, $F_{5}S_{14}S_{22}S_{2}S_{3}$, $F_{5}S_{14}S_{23}S_{4}S_{4}$, $F_{9}S_{9}S_{49}S_{4}S_{4}$, $F_{5}S_{14}S_{3}S_{4}S_{4}$, $F_{9}S_{9}S_{4}S_{4}S_{19}$, $F_{9}S_{9}S_{49}S_{2}S_{4}$, $F_{9}S_{9}S_{2}S_{4}S_{19}$, $F_{5}S_{14}S_{23}S_{2}S_{2}$, $F_{5}S_{14}S_{2}S_{2}S_{3}$, $F_{5}S_{23}S_{24}S_{24}V_{2}$, $F_{9}S_{24}S_{24}S_{49}V_{2}$, $F_{9}S_{22}S_{24}S_{49}V_{2}$, $F_{5}S_{24}S_{3}S_{4}V_{2}$, $F_{9}S_{24}S_{4}S_{19}V_{2}$, $F_{9}S_{24}S_{2}S_{19}V_{2}$, $F_{5}S_{22}S_{22}S_{23}V_{2}$, $F_{9}S_{22}S_{4}S_{19}V_{2}$, $F_{5}S_{22}S_{2}S_{3}V_{2}$, $F_{5}S_{23}S_{4}S_{4}V_{2}$, $F_{9}S_{49}S_{4}S_{4}V_{2}$, $F_{5}S_{3}S_{4}S_{4}V_{2}$, $F_{9}S_{4}S_{4}S_{19}V_{2}$, $F_{9}S_{49}S_{2}S_{4}V_{2}$, $F_{9}S_{2}S_{4}S_{19}V_{2}$, $F_{5}S_{23}S_{2}S_{2}V_{2}$, $F_{5}S_{2}S_{2}S_{3}V_{2}$, $F_{22}S_{24}S_{2}S_{4}S_{41}$, $F_{5}S_{24}S_{2}S_{4}S_{41}$, $F_{26}S_{24}S_{4}S_{4}S_{43}$, $F_{9}S_{24}S_{4}S_{4}S_{43}$, $F_{26}S_{22}S_{4}S_{4}S_{43}$, $F_{9}S_{22}S_{4}S_{4}S_{43}$, $F_{22}S_{2}S_{4}S_{4}S_{41}$, $F_{5}S_{2}S_{4}S_{4}S_{41}$, $F_{26}S_{4}S_{4}S_{4}S_{43}$, $F_{9}S_{4}S_{4}S_{4}S_{43}$, $F_{5}S_{7}S_{2}S_{4}S_{4}$, $F_{9}S_{8}S_{4}S_{4}S_{4}$, $F_{26}S_{2}S_{4}S_{4}S_{43}$, $F_{9}S_{2}S_{4}S_{4}S_{43}$, $F_{9}S_{8}S_{2}S_{4}S_{4}$, $F_{26}S_{24}S_{2}S_{4}S_{43}$, $F_{9}S_{24}S_{2}S_{4}S_{43}$, $F_{22}S_{22}S_{2}S_{2}S_{41}$, $F_{5}S_{22}S_{2}S_{2}S_{41}$, $F_{22}S_{2}S_{2}S_{2}S_{41}$, $F_{5}S_{2}S_{2}S_{2}S_{41}$, $F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{22}S_{24}S_{4}S_{41}V_{2}$, $F_{5}S_{24}S_{4}S_{41}V_{2}$, $F_{26}S_{24}S_{4}S_{43}V_{2}$, $F_{9}S_{24}S_{4}S_{43}V_{2}$, $F_{26}S_{22}S_{4}S_{43}V_{2}$, $F_{9}S_{22}S_{4}S_{43}V_{2}$, $F_{22}S_{4}S_{4}S_{41}V_{2}$, $F_{5}S_{4}S_{4}S_{41}V_{2}$, $F_{26}S_{4}S_{4}S_{43}V_{2}$, $F_{9}S_{4}S_{4}S_{43}V_{2}$, $F_{5}S_{7}S_{4}S_{4}V_{2}$, $F_{9}S_{8}S_{4}S_{4}V_{2}$, $F_{26}S_{2}S_{4}S_{43}V_{2}$, $F_{9}S_{2}S_{4}S_{43}V_{2}$, $F_{9}S_{8}S_{2}S_{4}V_{2}$, $F_{26}S_{24}S_{2}S_{43}V_{2}$, $F_{9}S_{24}S_{2}S_{43}V_{2}$, $F_{22}S_{22}S_{2}S_{41}V_{2}$, $F_{5}S_{22}S_{2}S_{41}V_{2}$, $F_{22}S_{2}S_{2}S_{41}V_{2}$, $F_{5}S_{2}S_{2}S_{41}V_{2}$, $F_{5}S_{7}S_{2}S_{2}V_{2}$, $F_{22}S_{24}S_{4}S_{41}V_{18}$, $F_{5}S_{24}S_{4}S_{41}V_{1}$, $F_{26}S_{24}S_{4}S_{43}V_{18}$, $F_{9}S_{24}S_{4}S_{43}V_{1}$, $F_{26}S_{22}S_{4}S_{43}V_{18}$, $F_{9}S_{22}S_{4}S_{43}V_{1}$, $F_{22}S_{4}S_{4}S_{41}V_{18}$, $F_{5}S_{4}S_{4}S_{41}V_{1}$, $F_{26}S_{4}S_{4}S_{43}V_{18}$, $F_{9}S_{4}S_{4}S_{43}V_{1}$, $F_{5}S_{7}S_{4}S_{4}V_{1}$, $F_{9}S_{8}S_{4}S_{4}V_{1}$, $F_{26}S_{2}S_{4}S_{43}V_{18}$, $F_{9}S_{2}S_{4}S_{43}V_{1}$, $F_{9}S_{8}S_{2}S_{4}V_{1}$, $F_{26}S_{24}S_{2}S_{43}V_{18}$, $F_{9}S_{24}S_{2}S_{43}V_{1}$, $F_{22}S_{22}S_{2}S_{41}V_{18}$, $F_{5}S_{22}S_{2}S_{41}V_{1}$, $F_{22}S_{2}S_{2}S_{41}V_{18}$, $F_{5}S_{2}S_{2}S_{41}V_{1}$, $F_{5}S_{7}S_{2}S_{2}V_{1}$, $F_{28}S_{9}S_{22}S_{23}S_{24}$, $F_{28}S_{9}S_{23}S_{24}S_{2}$, $F_{47}S_{9}S_{24}S_{24}S_{49}$, $F_{47}S_{9}S_{24}S_{49}S_{4}$, $F_{47}S_{9}S_{22}S_{24}S_{49}$, $F_{47}S_{9}S_{22}S_{49}S_{4}$, $F_{28}S_{9}S_{22}S_{3}S_{4}$, $F_{28}S_{9}S_{2}S_{3}S_{4}$, $F_{2}S_{9}S_{2}S_{3}S_{4}$, $F_{47}S_{9}S_{24}S_{4}S_{19}$, $F_{47}S_{9}S_{4}S_{4}S_{19}$, $F_{11}S_{9}S_{4}S_{4}S_{19}$, $F_{47}S_{9}S_{24}S_{2}S_{19}$, $F_{47}S_{9}S_{2}S_{4}S_{19}$, $F_{11}S_{9}S_{2}S_{4}S_{19}$, $F_{47}S_{14}S_{24}S_{24}S_{49}$, $F_{47}S_{14}S_{24}S_{49}S_{4}$, $F_{28}S_{14}S_{22}S_{22}S_{23}$, $F_{28}S_{14}S_{22}S_{23}S_{2}$, $F_{47}S_{14}S_{24}S_{4}S_{19}$, $F_{47}S_{14}S_{4}S_{4}S_{19}$, $F_{11}S_{14}S_{4}S_{4}S_{19}$, $F_{28}S_{14}S_{22}S_{2}S_{3}$, $F_{28}S_{14}S_{2}S_{2}S_{3}$, $F_{2}S_{14}S_{2}S_{2}S_{3}$, $F_{28}S_{9}S_{23}S_{24}V_{18}$, $F_{28}S_{9}S_{23}S_{24}V_{1}$, $F_{47}S_{9}S_{24}S_{49}V_{18}$, $F_{47}S_{9}S_{24}S_{49}V_{1}$, $F_{47}S_{9}S_{22}S_{49}V_{18}$, $F_{47}S_{9}S_{22}S_{49}V_{1}$, $F_{28}S_{9}S_{3}S_{4}V_{18}$, $F_{28}S_{9}S_{3}S_{4}V_{1}$, $F_{2}S_{9}S_{3}S_{4}V_{1}$, $F_{47}S_{9}S_{4}S_{19}V_{18}$, $F_{47}S_{9}S_{4}S_{19}V_{1}$, $F_{11}S_{9}S_{4}S_{19}V_{1}$, $F_{47}S_{9}S_{2}S_{19}V_{18}$, $F_{47}S_{9}S_{2}S_{19}V_{1}$, $F_{11}S_{9}S_{2}S_{19}V_{1}$, $F_{47}S_{14}S_{24}S_{49}V_{18}$, $F_{47}S_{14}S_{24}S_{49}V_{1}$, $F_{28}S_{14}S_{22}S_{23}V_{18}$, $F_{28}S_{14}S_{22}S_{23}V_{1}$, $F_{47}S_{14}S_{4}S_{19}V_{18}$, $F_{47}S_{14}S_{4}S_{19}V_{1}$, $F_{11}S_{14}S_{4}S_{19}V_{1}$, $F_{28}S_{14}S_{2}S_{3}V_{18}$, $F_{28}S_{14}S_{2}S_{3}V_{1}$, $F_{2}S_{14}S_{2}S_{3}V_{1}$, $F_{28}S_{22}S_{23}S_{4}S_{4}$, $F_{28}S_{23}S_{2}S_{4}S_{4}$, $F_{47}S_{24}S_{49}S_{4}S_{4}$, $F_{47}S_{49}S_{4}S_{4}S_{4}$, $F_{28}S_{22}S_{3}S_{4}S_{4}$, $F_{28}S_{2}S_{3}S_{4}S_{4}$, $F_{2}S_{2}S_{3}S_{4}S_{4}$, $F_{47}S_{24}S_{4}S_{4}S_{19}$, $F_{47}S_{4}S_{4}S_{4}S_{19}$, $F_{11}S_{4}S_{4}S_{4}S_{19}$, $F_{47}S_{24}S_{49}S_{2}S_{4}$, $F_{47}S_{49}S_{2}S_{4}S_{4}$, $F_{47}S_{24}S_{2}S_{4}S_{19}$, $F_{47}S_{2}S_{4}S_{4}S_{19}$, $F_{11}S_{2}S_{4}S_{4}S_{19}$, $F_{28}S_{22}S_{23}S_{2}S_{2}$, $F_{28}S_{23}S_{2}S_{2}S_{2}$, $F_{28}S_{22}S_{2}S_{2}S_{3}$, $F_{28}S_{2}S_{2}S_{2}S_{3}$, $F_{2}S_{2}S_{2}S_{2}S_{3}$, $F_{28}S_{23}S_{4}S_{4}V_{18}$, $F_{28}S_{23}S_{4}S_{4}V_{1}$, $F_{47}S_{49}S_{4}S_{4}V_{18}$, $F_{47}S_{49}S_{4}S_{4}V_{1}$, $F_{28}S_{3}S_{4}S_{4}V_{18}$, $F_{28}S_{3}S_{4}S_{4}V_{1}$, $F_{2}S_{3}S_{4}S_{4}V_{1}$, $F_{47}S_{4}S_{4}S_{19}V_{18}$, $F_{47}S_{4}S_{4}S_{19}V_{1}$, $F_{11}S_{4}S_{4}S_{19}V_{1}$, $F_{47}S_{49}S_{2}S_{4}V_{18}$, $F_{47}S_{49}S_{2}S_{4}V_{1}$, $F_{47}S_{2}S_{4}S_{19}V_{18}$, $F_{47}S_{2}S_{4}S_{19}V_{1}$, $F_{11}S_{2}S_{4}S_{19}V_{1}$, $F_{28}S_{23}S_{2}S_{2}V_{18}$, $F_{28}S_{23}S_{2}S_{2}V_{1}$, $F_{28}S_{2}S_{2}S_{3}V_{18}$, $F_{28}S_{2}S_{2}S_{3}V_{1}$, $F_{2}S_{2}S_{2}S_{3}V_{1}$, $F_{20}S_{9}S_{22}S_{24}S_{49}$, $F_{7}S_{9}S_{22}S_{24}S_{49}$, $F_{7}S_{14}S_{22}S_{24}S_{49}$, $F_{20}S_{9}S_{24}S_{2}S_{19}$, $F_{7}S_{9}S_{24}S_{2}S_{19}$, $F_{7}S_{14}S_{24}S_{2}S_{19}$, $F_{7}S_{9}S_{22}S_{22}S_{23}$, $F_{7}S_{14}S_{22}S_{22}S_{23}$, $F_{7}S_{9}S_{22}S_{2}S_{3}$, $F_{7}S_{14}S_{22}S_{2}S_{3}$, $F_{20}S_{9}S_{22}S_{4}S_{19}$, $F_{7}S_{9}S_{22}S_{4}S_{19}$, $F_{7}S_{14}S_{22}S_{4}S_{19}$, $F_{20}S_{9}S_{49}S_{2}S_{4}$, $F_{7}S_{9}S_{49}S_{2}S_{4}$, $F_{7}S_{14}S_{49}S_{2}S_{4}$, $F_{20}S_{9}S_{2}S_{4}S_{19}$, $F_{7}S_{9}S_{2}S_{4}S_{19}$, $F_{7}S_{14}S_{2}S_{4}S_{19}$, $F_{7}S_{9}S_{23}S_{2}S_{2}$, $F_{7}S_{14}S_{23}S_{2}S_{2}$, $F_{7}S_{9}S_{2}S_{2}S_{3}$, $F_{7}S_{14}S_{2}S_{2}S_{3}$, $F_{20}S_{22}S_{24}S_{49}S_{4}$, $F_{7}S_{22}S_{24}S_{49}S_{4}$, $F_{7}S_{22}S_{24}S_{49}S_{2}$, $F_{20}S_{24}S_{2}S_{4}S_{19}$, $F_{7}S_{24}S_{2}S_{4}S_{19}$, $F_{7}S_{24}S_{2}S_{2}S_{19}$, $F_{7}S_{22}S_{22}S_{23}S_{4}$, $F_{7}S_{22}S_{22}S_{23}S_{2}$, $F_{7}S_{22}S_{2}S_{3}S_{4}$, $F_{7}S_{22}S_{2}S_{2}S_{3}$, $F_{20}S_{22}S_{4}S_{4}S_{19}$, $F_{7}S_{22}S_{4}S_{4}S_{19}$, $F_{7}S_{22}S_{2}S_{4}S_{19}$, $F_{20}S_{49}S_{2}S_{4}S_{4}$, $F_{7}S_{49}S_{2}S_{4}S_{4}$, $F_{7}S_{49}S_{2}S_{2}S_{4}$, $F_{20}S_{2}S_{4}S_{4}S_{19}$, $F_{7}S_{2}S_{4}S_{4}S_{19}$, $F_{7}S_{2}S_{2}S_{4}S_{19}$, $F_{7}S_{23}S_{2}S_{2}S_{4}$, $F_{7}S_{23}S_{2}S_{2}S_{2}$, $F_{7}S_{2}S_{2}S_{3}S_{4}$, $F_{7}S_{2}S_{2}S_{2}S_{3}$, $F_{44}S_{22}S_{4}S_{4}S_{43}$, $F_{25}S_{22}S_{4}S_{4}S_{43}$, $F_{25}S_{22}S_{2}S_{4}S_{43}$, $F_{15}S_{22}S_{4}S_{4}S_{43}$, $F_{8}S_{22}S_{4}S_{4}S_{43}$, $F_{8}S_{22}S_{2}S_{4}S_{43}$, $F_{44}S_{2}S_{4}S_{4}S_{43}$, $F_{25}S_{2}S_{4}S_{4}S_{43}$, $F_{25}S_{2}S_{2}S_{4}S_{43}$, $F_{15}S_{2}S_{4}S_{4}S_{43}$, $F_{8}S_{2}S_{4}S_{4}S_{43}$, $F_{8}S_{2}S_{2}S_{4}S_{43}$, $F_{15}S_{8}S_{2}S_{4}S_{4}$, $F_{8}S_{8}S_{2}S_{4}S_{4}$, $F_{8}S_{8}S_{2}S_{2}S_{4}$, $F_{25}S_{22}S_{2}S_{4}S_{41}$, $F_{25}S_{22}S_{2}S_{2}S_{41}$, $F_{8}S_{22}S_{2}S_{4}S_{41}$, $F_{8}S_{22}S_{2}S_{2}S_{41}$, $F_{25}S_{2}S_{2}S_{4}S_{41}$, $F_{25}S_{2}S_{2}S_{2}S_{41}$, $F_{8}S_{2}S_{2}S_{4}S_{41}$, $F_{8}S_{2}S_{2}S_{2}S_{41}$, $F_{8}S_{7}S_{2}S_{2}S_{4}$, $F_{8}S_{7}S_{2}S_{2}S_{2}$, $F_{44}S_{22}S_{24}S_{4}S_{43}$, $F_{25}S_{22}S_{24}S_{4}S_{43}$, $F_{25}S_{22}S_{22}S_{4}S_{43}$, $F_{44}S_{24}S_{2}S_{4}S_{43}$, $F_{25}S_{24}S_{2}S_{4}S_{43}$, $F_{25}S_{22}S_{24}S_{2}S_{41}$, $F_{25}S_{22}S_{22}S_{2}S_{41}$, $F_{25}S_{24}S_{2}S_{2}S_{41}$, $F_{48}S_{9}S_{22}S_{24}S_{49}$, $F_{48}S_{9}S_{22}S_{49}S_{4}$, $F_{29}S_{9}S_{22}S_{24}S_{49}$, $F_{29}S_{9}S_{22}S_{22}S_{49}$, $F_{29}S_{9}S_{22}S_{49}S_{4}$, $F_{29}S_{9}S_{22}S_{49}S_{2}$, $F_{48}S_{9}S_{24}S_{2}S_{19}$, $F_{48}S_{9}S_{2}S_{4}S_{19}$, $F_{29}S_{9}S_{24}S_{2}S_{19}$, $F_{29}S_{9}S_{22}S_{2}S_{19}$, $F_{29}S_{9}S_{2}S_{4}S_{19}$, $F_{29}S_{9}S_{2}S_{2}S_{19}$, $F_{12}S_{9}S_{2}S_{4}S_{19}$, $F_{3}S_{9}S_{2}S_{4}S_{19}$, $F_{3}S_{9}S_{2}S_{2}S_{19}$, $F_{29}S_{14}S_{22}S_{23}S_{24}$, $F_{29}S_{14}S_{22}S_{22}S_{23}$, $F_{29}S_{14}S_{22}S_{23}S_{4}$, $F_{29}S_{14}S_{22}S_{23}S_{2}$, $F_{29}S_{14}S_{24}S_{2}S_{3}$, $F_{29}S_{14}S_{22}S_{2}S_{3}$, $F_{29}S_{14}S_{2}S_{3}S_{4}$, $F_{29}S_{14}S_{2}S_{2}S_{3}$, $F_{3}S_{14}S_{2}S_{3}S_{4}$, $F_{3}S_{14}S_{2}S_{2}S_{3}$, $F_{20}S_{9}S_{49}V_{18}V_{19}$, $F_{7}S_{9}S_{49}V_{18}V_{19}$, $F_{7}S_{14}S_{49}V_{18}V_{19}$, $F_{7}S_{9}S_{23}V_{18}V_{19}$, $F_{7}S_{14}S_{23}V_{18}V_{19}$, $F_{20}S_{9}S_{19}V_{19}V_{1}$, $F_{7}S_{9}S_{19}V_{19}V_{1}$, $F_{7}S_{14}S_{19}V_{19}V_{1}$, $F_{7}S_{9}S_{3}V_{19}V_{1}$, $F_{7}S_{14}S_{3}V_{19}V_{1}$, $F_{20}S_{9}S_{19}V_{18}V_{2}$, $F_{7}S_{9}S_{19}V_{18}V_{2}$, $F_{7}S_{14}S_{19}V_{18}V_{2}$, $F_{7}S_{9}S_{3}V_{18}V_{2}$, $F_{7}S_{14}S_{3}V_{18}V_{2}$, $F_{20}S_{9}S_{49}V_{1}V_{2}$, $F_{7}S_{9}S_{49}V_{1}V_{2}$, $F_{7}S_{14}S_{49}V_{1}V_{2}$, $F_{7}S_{9}S_{23}V_{1}V_{2}$, $F_{7}S_{14}S_{23}V_{1}V_{2}$, $F_{20}S_{9}S_{19}V_{1}V_{2}$, $F_{7}S_{9}S_{19}V_{1}V_{2}$, $F_{7}S_{14}S_{19}V_{1}V_{2}$, $F_{7}S_{9}S_{3}V_{1}V_{2}$, $F_{7}S_{14}S_{3}V_{1}V_{2}$, $F_{20}S_{49}S_{4}V_{18}V_{19}$, $F_{7}S_{49}S_{4}V_{18}V_{19}$, $F_{7}S_{49}S_{2}V_{18}V_{19}$, $F_{7}S_{23}S_{4}V_{18}V_{19}$, $F_{7}S_{23}S_{2}V_{18}V_{19}$, $F_{20}S_{4}S_{19}V_{19}V_{1}$, $F_{7}S_{4}S_{19}V_{19}V_{1}$, $F_{7}S_{2}S_{19}V_{19}V_{1}$, $F_{7}S_{3}S_{4}V_{19}V_{1}$, $F_{7}S_{2}S_{3}V_{19}V_{1}$, $F_{20}S_{4}S_{19}V_{18}V_{2}$, $F_{7}S_{4}S_{19}V_{18}V_{2}$, $F_{7}S_{2}S_{19}V_{18}V_{2}$, $F_{7}S_{3}S_{4}V_{18}V_{2}$, $F_{7}S_{2}S_{3}V_{18}V_{2}$, $F_{20}S_{49}S_{4}V_{1}V_{2}$, $F_{7}S_{49}S_{4}V_{1}V_{2}$, $F_{7}S_{49}S_{2}V_{1}V_{2}$, $F_{7}S_{23}S_{4}V_{1}V_{2}$, $F_{7}S_{23}S_{2}V_{1}V_{2}$, $F_{20}S_{4}S_{19}V_{1}V_{2}$, $F_{7}S_{4}S_{19}V_{1}V_{2}$, $F_{7}S_{2}S_{19}V_{1}V_{2}$, $F_{7}S_{3}S_{4}V_{1}V_{2}$, $F_{7}S_{2}S_{3}V_{1}V_{2}$, $F_{44}S_{4}S_{43}V_{18}V_{1}$, $F_{25}S_{4}S_{43}V_{18}V_{1}$, $F_{25}S_{2}S_{43}V_{18}V_{1}$, $F_{15}S_{4}S_{43}V_{18}V_{1}$, $F_{8}S_{4}S_{43}V_{18}V_{1}$, $F_{8}S_{2}S_{43}V_{18}V_{1}$, $F_{25}S_{4}S_{41}V_{18}V_{1}$, $F_{25}S_{2}S_{41}V_{18}V_{1}$, $F_{8}S_{4}S_{41}V_{18}V_{1}$, $F_{8}S_{2}S_{41}V_{18}V_{1}$, $F_{44}S_{4}S_{43}V_{1}V_{1}$, $F_{25}S_{4}S_{43}V_{1}V_{1}$, $F_{25}S_{2}S_{43}V_{1}V_{1}$, $F_{15}S_{4}S_{43}V_{1}V_{1}$, $F_{8}S_{4}S_{43}V_{1}V_{1}$, $F_{8}S_{2}S_{43}V_{1}V_{1}$, $F_{25}S_{4}S_{41}V_{1}V_{1}$, $F_{25}S_{2}S_{41}V_{1}V_{1}$, $F_{8}S_{4}S_{41}V_{1}V_{1}$, $F_{8}S_{2}S_{41}V_{1}V_{1}$, $F_{15}S_{8}S_{4}V_{1}V_{1}$, $F_{8}S_{8}S_{4}V_{1}V_{1}$, $F_{8}S_{8}S_{2}V_{1}V_{1}$, $F_{8}S_{7}S_{4}V_{1}V_{1}$, $F_{8}S_{7}S_{2}V_{1}V_{1}$, $F_{44}S_{24}S_{43}V_{18}V_{1}$, $F_{25}S_{24}S_{43}V_{18}V_{1}$, $F_{25}S_{22}S_{43}V_{18}V_{1}$, $F_{25}S_{24}S_{41}V_{18}V_{1}$, $F_{25}S_{22}S_{41}V_{18}V_{1}$, $F_{44}S_{24}S_{43}V_{1}V_{1}$, $F_{25}S_{24}S_{43}V_{1}V_{1}$, $F_{25}S_{22}S_{43}V_{1}V_{1}$, $F_{25}S_{24}S_{41}V_{1}V_{1}$, $F_{25}S_{22}S_{41}V_{1}V_{1}$, $F_{19}S_{9}S_{24}V_{18}V_{47}$, $F_{19}S_{9}S_{24}V_{18}V_{45}$, $F_{17}S_{14}S_{24}V_{18}V_{45}$, $F_{19}S_{9}S_{24}V_{1}V_{17}$, $F_{19}S_{9}S_{24}V_{1}V_{15}$, $F_{17}S_{14}S_{24}V_{1}V_{15}$, $F_{19}S_{9}S_{22}V_{18}V_{45}$, $F_{17}S_{14}S_{22}V_{18}V_{45}$, $F_{19}S_{9}S_{22}V_{1}V_{15}$, $F_{17}S_{14}S_{22}V_{1}V_{15}$, $F_{19}S_{9}S_{4}V_{18}V_{17}$, $F_{19}S_{9}S_{4}V_{18}V_{15}$, $F_{17}S_{14}S_{4}V_{18}V_{15}$, $F_{19}S_{9}S_{4}V_{47}V_{1}$, $F_{19}S_{9}S_{4}V_{45}V_{1}$, $F_{17}S_{14}S_{4}V_{45}V_{1}$, $F_{19}S_{9}S_{4}V_{1}V_{17}$, $F_{19}S_{9}S_{4}V_{1}V_{15}$, $F_{17}S_{14}S_{4}V_{1}V_{15}$, $F_{19}S_{9}S_{2}V_{18}V_{15}$, $F_{17}S_{14}S_{2}V_{18}V_{15}$, $F_{19}S_{9}S_{2}V_{45}V_{1}$, $F_{17}S_{14}S_{2}V_{45}V_{1}$, $F_{19}S_{9}S_{2}V_{1}V_{15}$, $F_{17}S_{14}S_{2}V_{1}V_{15}$, $F_{19}S_{24}V_{18}V_{47}V_{1}$, $F_{19}S_{24}V_{18}V_{45}V_{1}$, $F_{17}S_{24}V_{18}V_{45}V_{1}$, $F_{19}S_{24}V_{1}V_{1}V_{17}$, $F_{19}S_{24}V_{1}V_{1}V_{15}$, $F_{17}S_{24}V_{1}V_{1}V_{15}$, $F_{19}S_{22}V_{18}V_{45}V_{1}$, $F_{17}S_{22}V_{18}V_{45}V_{1}$, $F_{19}S_{22}V_{1}V_{1}V_{15}$, $F_{17}S_{22}V_{1}V_{1}V_{15}$, $F_{19}S_{4}V_{18}V_{1}V_{17}$, $F_{19}S_{4}V_{18}V_{1}V_{15}$, $F_{17}S_{4}V_{18}V_{1}V_{15}$, $F_{19}S_{4}V_{47}V_{1}V_{1}$, $F_{19}S_{4}V_{45}V_{1}V_{1}$, $F_{17}S_{4}V_{45}V_{1}V_{1}$, $F_{19}S_{4}V_{1}V_{1}V_{17}$, $F_{19}S_{4}V_{1}V_{1}V_{15}$, $F_{17}S_{4}V_{1}V_{1}V_{15}$, $F_{19}S_{2}V_{18}V_{1}V_{15}$, $F_{17}S_{2}V_{18}V_{1}V_{15}$, $F_{19}S_{2}V_{45}V_{1}V_{1}$, $F_{17}S_{2}V_{45}V_{1}V_{1}$, $F_{19}S_{2}V_{1}V_{1}V_{15}$, $F_{17}S_{2}V_{1}V_{1}V_{15}$, $F_{43}S_{4}S_{4}V_{18}V_{39}$, $F_{14}S_{4}S_{4}V_{18}V_{39}$, $F_{43}S_{4}S_{4}V_{18}V_{37}$, $F_{23}S_{2}S_{4}V_{18}V_{37}$, $F_{14}S_{4}S_{4}V_{18}V_{37}$, $F_{6}S_{2}S_{4}V_{18}V_{37}$, $F_{43}S_{4}S_{4}V_{1}V_{39}$, $F_{14}S_{4}S_{4}V_{1}V_{39}$, $F_{43}S_{4}S_{4}V_{1}V_{37}$, $F_{23}S_{2}S_{4}V_{1}V_{37}$, $F_{14}S_{4}S_{4}V_{1}V_{37}$, $F_{6}S_{2}S_{4}V_{1}V_{37}$, $F_{14}S_{4}S_{4}V_{26}V_{1}$, $F_{14}S_{4}S_{4}V_{11}V_{1}$, $F_{6}S_{2}S_{4}V_{11}V_{1}$, $F_{43}S_{2}S_{4}V_{18}V_{37}$, $F_{23}S_{2}S_{2}V_{18}V_{37}$, $F_{14}S_{2}S_{4}V_{18}V_{37}$, $F_{6}S_{2}S_{2}V_{18}V_{37}$, $F_{43}S_{2}S_{4}V_{1}V_{37}$, $F_{23}S_{2}S_{2}V_{1}V_{37}$, $F_{14}S_{2}S_{4}V_{1}V_{37}$, $F_{6}S_{2}S_{2}V_{1}V_{37}$, $F_{14}S_{2}S_{4}V_{11}V_{1}$, $F_{6}S_{2}S_{2}V_{11}V_{1}$, $F_{43}S_{4}V_{18}V_{1}V_{39}$, $F_{14}S_{4}V_{18}V_{1}V_{39}$, $F_{43}S_{4}V_{18}V_{1}V_{37}$, $F_{23}S_{4}V_{18}V_{1}V_{37}$, $F_{14}S_{4}V_{18}V_{1}V_{37}$, $F_{6}S_{4}V_{18}V_{1}V_{37}$, $F_{43}S_{4}V_{1}V_{1}V_{39}$, $F_{14}S_{4}V_{1}V_{1}V_{39}$, $F_{43}S_{4}V_{1}V_{1}V_{37}$, $F_{23}S_{4}V_{1}V_{1}V_{37}$, $F_{14}S_{4}V_{1}V_{1}V_{37}$, $F_{6}S_{4}V_{1}V_{1}V_{37}$, $F_{14}S_{4}V_{26}V_{1}V_{1}$, $F_{14}S_{4}V_{11}V_{1}V_{1}$, $F_{6}S_{4}V_{11}V_{1}V_{1}$, $F_{43}S_{2}V_{18}V_{1}V_{37}$, $F_{23}S_{2}V_{18}V_{1}V_{37}$, $F_{14}S_{2}V_{18}V_{1}V_{37}$, $F_{6}S_{2}V_{18}V_{1}V_{37}$, $F_{43}S_{2}V_{1}V_{1}V_{37}$, $F_{23}S_{2}V_{1}V_{1}V_{37}$, $F_{14}S_{2}V_{1}V_{1}V_{37}$, $F_{6}S_{2}V_{1}V_{1}V_{37}$, $F_{14}S_{2}V_{11}V_{1}V_{1}$, $F_{6}S_{2}V_{11}V_{1}V_{1}$, $F_{43}S_{4}V_{18}V_{19}V_{39}$, $F_{14}S_{4}V_{18}V_{2}V_{39}$, $F_{43}S_{4}V_{18}V_{19}V_{37}$, $F_{23}S_{4}V_{18}V_{19}V_{37}$, $F_{14}S_{4}V_{18}V_{2}V_{37}$, $F_{6}S_{4}V_{18}V_{2}V_{37}$, $F_{43}S_{4}V_{19}V_{1}V_{39}$, $F_{14}S_{4}V_{1}V_{2}V_{39}$, $F_{43}S_{4}V_{19}V_{1}V_{37}$, $F_{23}S_{4}V_{19}V_{1}V_{37}$, $F_{14}S_{4}V_{1}V_{2}V_{37}$, $F_{6}S_{4}V_{1}V_{2}V_{37}$, $F_{14}S_{4}V_{26}V_{1}V_{2}$, $F_{14}S_{4}V_{11}V_{1}V_{2}$, $F_{6}S_{4}V_{11}V_{1}V_{2}$, $F_{43}S_{2}V_{18}V_{19}V_{37}$, $F_{23}S_{2}V_{18}V_{19}V_{37}$, $F_{14}S_{2}V_{18}V_{2}V_{37}$, $F_{6}S_{2}V_{18}V_{2}V_{37}$, $F_{43}S_{2}V_{19}V_{1}V_{37}$, $F_{23}S_{2}V_{19}V_{1}V_{37}$, $F_{14}S_{2}V_{1}V_{2}V_{37}$, $F_{6}S_{2}V_{1}V_{2}V_{37}$, $F_{14}S_{2}V_{11}V_{1}V_{2}$, $F_{6}S_{2}V_{11}V_{1}V_{2}$, $F_{30}S_{9}S_{24}V_{18}V_{46}$, $F_{30}S_{9}S_{4}V_{18}V_{46}$, $F_{30}S_{9}S_{24}V_{18}V_{19}$, $F_{30}S_{9}S_{4}V_{18}V_{19}$, $F_{27}S_{9}S_{22}V_{18}V_{19}$, $F_{27}S_{9}S_{2}V_{18}V_{19}$, $F_{30}S_{9}S_{24}V_{1}V_{16}$, $F_{30}S_{9}S_{4}V_{1}V_{16}$, $F_{4}S_{9}S_{4}V_{1}V_{16}$, $F_{30}S_{9}S_{24}V_{1}V_{2}$, $F_{30}S_{9}S_{4}V_{1}V_{2}$, $F_{27}S_{9}S_{22}V_{1}V_{2}$, $F_{27}S_{9}S_{2}V_{1}V_{2}$, $F_{4}S_{9}S_{4}V_{1}V_{2}$, $F_{1}S_{9}S_{2}V_{1}V_{2}$, $F_{30}S_{14}S_{24}V_{18}V_{19}$, $F_{30}S_{14}S_{4}V_{18}V_{19}$, $F_{27}S_{14}S_{22}V_{18}V_{19}$, $F_{27}S_{14}S_{2}V_{18}V_{19}$, $F_{30}S_{14}S_{24}V_{1}V_{2}$, $F_{30}S_{14}S_{4}V_{1}V_{2}$, $F_{27}S_{14}S_{22}V_{1}V_{2}$, $F_{27}S_{14}S_{2}V_{1}V_{2}$, $F_{4}S_{14}S_{4}V_{1}V_{2}$, $F_{1}S_{14}S_{2}V_{1}V_{2}$, $F_{30}S_{9}V_{18}V_{19}V_{46}$, $F_{30}S_{9}V_{18}V_{46}V_{2}$, $F_{30}S_{9}V_{18}V_{19}V_{19}$, $F_{30}S_{9}V_{18}V_{19}V_{2}$, $F_{27}S_{9}V_{18}V_{19}V_{19}$, $F_{27}S_{9}V_{18}V_{19}V_{2}$, $F_{30}S_{9}V_{19}V_{1}V_{16}$, $F_{30}S_{9}V_{1}V_{2}V_{16}$, $F_{4}S_{9}V_{1}V_{2}V_{16}$, $F_{30}S_{9}V_{19}V_{1}V_{2}$, $F_{30}S_{9}V_{1}V_{2}V_{2}$, $F_{27}S_{9}V_{19}V_{1}V_{2}$, $F_{27}S_{9}V_{1}V_{2}V_{2}$, $F_{4}S_{9}V_{1}V_{2}V_{2}$, $F_{1}S_{9}V_{1}V_{2}V_{2}$, $F_{30}S_{14}V_{18}V_{19}V_{19}$, $F_{30}S_{14}V_{18}V_{19}V_{2}$, $F_{27}S_{14}V_{18}V_{19}V_{19}$, $F_{27}S_{14}V_{18}V_{19}V_{2}$, $F_{30}S_{14}V_{19}V_{1}V_{2}$, $F_{30}S_{14}V_{1}V_{2}V_{2}$, $F_{27}S_{14}V_{19}V_{1}V_{2}$, $F_{27}S_{14}V_{1}V_{2}V_{2}$, $F_{4}S_{14}V_{1}V_{2}V_{2}$, $F_{1}S_{14}V_{1}V_{2}V_{2}$, $F_{44}S_{4}S_{43}V_{19}V_{2}$, $F_{25}S_{4}S_{43}V_{19}V_{2}$, $F_{25}S_{2}S_{43}V_{19}V_{2}$, $F_{15}S_{4}S_{43}V_{19}V_{2}$, $F_{8}S_{4}S_{43}V_{19}V_{2}$, $F_{8}S_{2}S_{43}V_{19}V_{2}$, $F_{25}S_{4}S_{41}V_{19}V_{2}$, $F_{25}S_{2}S_{41}V_{19}V_{2}$, $F_{8}S_{4}S_{41}V_{19}V_{2}$, $F_{8}S_{2}S_{41}V_{19}V_{2}$, $F_{44}S_{4}S_{43}V_{2}V_{2}$, $F_{25}S_{4}S_{43}V_{2}V_{2}$, $F_{25}S_{2}S_{43}V_{2}V_{2}$, $F_{15}S_{4}S_{43}V_{2}V_{2}$, $F_{8}S_{4}S_{43}V_{2}V_{2}$, $F_{8}S_{2}S_{43}V_{2}V_{2}$, $F_{25}S_{4}S_{41}V_{2}V_{2}$, $F_{25}S_{2}S_{41}V_{2}V_{2}$, $F_{8}S_{4}S_{41}V_{2}V_{2}$, $F_{8}S_{2}S_{41}V_{2}V_{2}$, $F_{15}S_{8}S_{4}V_{2}V_{2}$, $F_{8}S_{8}S_{4}V_{2}V_{2}$, $F_{8}S_{8}S_{2}V_{2}V_{2}$, $F_{8}S_{7}S_{4}V_{2}V_{2}$, $F_{8}S_{7}S_{2}V_{2}V_{2}$, $F_{44}S_{24}S_{43}V_{19}V_{2}$, $F_{25}S_{24}S_{43}V_{19}V_{2}$, $F_{25}S_{22}S_{43}V_{19}V_{2}$, $F_{25}S_{24}S_{41}V_{19}V_{2}$, $F_{25}S_{22}S_{41}V_{19}V_{2}$, $F_{44}S_{24}S_{43}V_{2}V_{2}$, $F_{25}S_{24}S_{43}V_{2}V_{2}$, $F_{25}S_{22}S_{43}V_{2}V_{2}$, $F_{25}S_{24}S_{41}V_{2}V_{2}$, $F_{25}S_{22}S_{41}V_{2}V_{2}$, $F_{48}S_{24}S_{49}V_{1}V_{2}$, $F_{48}S_{49}S_{4}V_{1}V_{2}$, $F_{29}S_{24}S_{49}V_{1}V_{2}$, $F_{29}S_{22}S_{49}V_{1}V_{2}$, $F_{29}S_{49}S_{4}V_{1}V_{2}$, $F_{29}S_{49}S_{2}V_{1}V_{2}$, $F_{29}S_{23}S_{24}V_{1}V_{2}$, $F_{29}S_{22}S_{23}V_{1}V_{2}$, $F_{29}S_{23}S_{4}V_{1}V_{2}$, $F_{29}S_{23}S_{2}V_{1}V_{2}$, $F_{48}S_{24}S_{19}V_{1}V_{2}$, $F_{48}S_{4}S_{19}V_{1}V_{2}$, $F_{29}S_{24}S_{19}V_{1}V_{2}$, $F_{29}S_{22}S_{19}V_{1}V_{2}$, $F_{29}S_{4}S_{19}V_{1}V_{2}$, $F_{29}S_{2}S_{19}V_{1}V_{2}$, $F_{12}S_{4}S_{19}V_{1}V_{2}$, $F_{3}S_{4}S_{19}V_{1}V_{2}$, $F_{3}S_{2}S_{19}V_{1}V_{2}$, $F_{29}S_{24}S_{3}V_{1}V_{2}$, $F_{29}S_{22}S_{3}V_{1}V_{2}$, $F_{29}S_{3}S_{4}V_{1}V_{2}$, $F_{29}S_{2}S_{3}V_{1}V_{2}$, $F_{3}S_{3}S_{4}V_{1}V_{2}$, $F_{3}S_{2}S_{3}V_{1}V_{2}$, $F_{43}S_{24}S_{4}V_{2}V_{39}$, $F_{14}S_{24}S_{4}V_{2}V_{39}$, $F_{43}S_{24}S_{4}V_{2}V_{37}$, $F_{23}S_{24}S_{2}V_{2}V_{37}$, $F_{14}S_{24}S_{4}V_{2}V_{37}$, $F_{6}S_{24}S_{2}V_{2}V_{37}$, $F_{43}S_{22}S_{4}V_{2}V_{37}$, $F_{23}S_{22}S_{2}V_{2}V_{37}$, $F_{14}S_{22}S_{4}V_{2}V_{37}$, $F_{6}S_{22}S_{2}V_{2}V_{37}$, $F_{43}S_{4}S_{4}V_{2}V_{39}$, $F_{14}S_{4}S_{4}V_{2}V_{39}$, $F_{43}S_{4}S_{4}V_{2}V_{37}$, $F_{23}S_{2}S_{4}V_{2}V_{37}$, $F_{14}S_{4}S_{4}V_{2}V_{37}$, $F_{6}S_{2}S_{4}V_{2}V_{37}$, $F_{14}S_{4}S_{4}V_{26}V_{2}$, $F_{14}S_{4}S_{4}V_{11}V_{2}$, $F_{6}S_{2}S_{4}V_{11}V_{2}$, $F_{43}S_{2}S_{4}V_{2}V_{37}$, $F_{23}S_{2}S_{2}V_{2}V_{37}$, $F_{14}S_{2}S_{4}V_{2}V_{37}$, $F_{6}S_{2}S_{2}V_{2}V_{37}$, $F_{14}S_{2}S_{4}V_{11}V_{2}$, $F_{6}S_{2}S_{2}V_{11}V_{2}$, $F_{43}S_{24}V_{1}V_{2}V_{39}$, $F_{14}S_{24}V_{1}V_{2}V_{39}$, $F_{43}S_{24}V_{1}V_{2}V_{37}$, $F_{23}S_{24}V_{1}V_{2}V_{37}$, $F_{14}S_{24}V_{1}V_{2}V_{37}$, $F_{6}S_{24}V_{1}V_{2}V_{37}$, $F_{43}S_{22}V_{1}V_{2}V_{37}$, $F_{23}S_{22}V_{1}V_{2}V_{37}$, $F_{14}S_{22}V_{1}V_{2}V_{37}$, $F_{6}S_{22}V_{1}V_{2}V_{37}$, $F_{43}S_{4}V_{1}V_{2}V_{39}$, $F_{43}S_{4}V_{1}V_{2}V_{37}$, $F_{23}S_{4}V_{1}V_{2}V_{37}$, $F_{43}S_{2}V_{1}V_{2}V_{37}$, $F_{23}S_{2}V_{1}V_{2}V_{37}$, $F_{43}S_{24}V_{19}V_{2}V_{39}$, $F_{14}S_{24}V_{2}V_{2}V_{39}$, $F_{43}S_{24}V_{19}V_{2}V_{37}$, $F_{23}S_{24}V_{19}V_{2}V_{37}$, $F_{14}S_{24}V_{2}V_{2}V_{37}$, $F_{6}S_{24}V_{2}V_{2}V_{37}$, $F_{43}S_{22}V_{19}V_{2}V_{37}$, $F_{23}S_{22}V_{19}V_{2}V_{37}$, $F_{14}S_{22}V_{2}V_{2}V_{37}$, $F_{6}S_{22}V_{2}V_{2}V_{37}$, $F_{43}S_{4}V_{19}V_{2}V_{39}$, $F_{14}S_{4}V_{2}V_{2}V_{39}$, $F_{43}S_{4}V_{19}V_{2}V_{37}$, $F_{23}S_{4}V_{19}V_{2}V_{37}$, $F_{14}S_{4}V_{2}V_{2}V_{37}$, $F_{6}S_{4}V_{2}V_{2}V_{37}$, $F_{14}S_{4}V_{26}V_{2}V_{2}$, $F_{14}S_{4}V_{11}V_{2}V_{2}$, $F_{6}S_{4}V_{11}V_{2}V_{2}$, $F_{43}S_{2}V_{19}V_{2}V_{37}$, $F_{23}S_{2}V_{19}V_{2}V_{37}$, $F_{14}S_{2}V_{2}V_{2}V_{37}$, $F_{6}S_{2}V_{2}V_{2}V_{37}$, $F_{14}S_{2}V_{11}V_{2}V_{2}$, $F_{6}S_{2}V_{11}V_{2}V_{2}$, $F_{30}S_{24}S_{4}V_{46}V_{2}$, $F_{30}S_{4}S_{4}V_{46}V_{2}$, $F_{30}S_{24}S_{4}V_{19}V_{2}$, $F_{30}S_{4}S_{4}V_{19}V_{2}$, $F_{27}S_{22}S_{4}V_{19}V_{2}$, $F_{27}S_{2}S_{4}V_{19}V_{2}$, $F_{30}S_{24}S_{4}V_{2}V_{16}$, $F_{30}S_{4}S_{4}V_{2}V_{16}$, $F_{4}S_{4}S_{4}V_{2}V_{16}$, $F_{30}S_{24}S_{4}V_{2}V_{2}$, $F_{30}S_{4}S_{4}V_{2}V_{2}$, $F_{27}S_{22}S_{4}V_{2}V_{2}$, $F_{27}S_{2}S_{4}V_{2}V_{2}$, $F_{4}S_{4}S_{4}V_{2}V_{2}$, $F_{1}S_{2}S_{4}V_{2}V_{2}$, $F_{30}S_{24}S_{2}V_{19}V_{2}$, $F_{30}S_{2}S_{4}V_{19}V_{2}$, $F_{27}S_{22}S_{2}V_{19}V_{2}$, $F_{27}S_{2}S_{2}V_{19}V_{2}$, $F_{30}S_{24}S_{2}V_{2}V_{2}$, $F_{30}S_{2}S_{4}V_{2}V_{2}$, $F_{27}S_{22}S_{2}V_{2}V_{2}$, $F_{27}S_{2}S_{2}V_{2}V_{2}$, $F_{4}S_{2}S_{4}V_{2}V_{2}$, $F_{1}S_{2}S_{2}V_{2}V_{2}$, $F_{30}S_{4}V_{19}V_{46}V_{2}$, $F_{30}S_{4}V_{46}V_{2}V_{2}$, $F_{30}S_{4}V_{19}V_{19}V_{2}$, $F_{30}S_{4}V_{19}V_{2}V_{2}$, $F_{27}S_{4}V_{19}V_{19}V_{2}$, $F_{27}S_{4}V_{19}V_{2}V_{2}$, $F_{30}S_{4}V_{19}V_{2}V_{16}$, $F_{30}S_{4}V_{2}V_{2}V_{16}$, $F_{4}S_{4}V_{2}V_{2}V_{16}$, $F_{30}S_{4}V_{2}V_{2}V_{2}$, $F_{27}S_{4}V_{2}V_{2}V_{2}$, $F_{4}S_{4}V_{2}V_{2}V_{2}$, $F_{1}S_{4}V_{2}V_{2}V_{2}$, $F_{30}S_{2}V_{19}V_{19}V_{2}$, $F_{30}S_{2}V_{19}V_{2}V_{2}$, $F_{27}S_{2}V_{19}V_{19}V_{2}$, $F_{27}S_{2}V_{19}V_{2}V_{2}$, $F_{30}S_{2}V_{2}V_{2}V_{2}$, $F_{27}S_{2}V_{2}V_{2}V_{2}$, $F_{4}S_{2}V_{2}V_{2}V_{2}$, $F_{1}S_{2}V_{2}V_{2}V_{2}$, $F_{9}S_{9}S_{24}V_{19}V_{46}$, $F_{9}S_{9}S_{24}V_{19}V_{19}$, $F_{5}S_{14}S_{24}V_{19}V_{19}$, $F_{9}S_{9}S_{24}V_{2}V_{16}$, $F_{9}S_{9}S_{24}V_{2}V_{2}$, $F_{5}S_{14}S_{24}V_{2}V_{2}$, $F_{9}S_{9}S_{22}V_{19}V_{19}$, $F_{5}S_{14}S_{22}V_{19}V_{19}$, $F_{9}S_{9}S_{22}V_{2}V_{2}$, $F_{5}S_{14}S_{22}V_{2}V_{2}$, $F_{9}S_{9}S_{4}V_{19}V_{16}$, $F_{9}S_{9}S_{4}V_{19}V_{2}$, $F_{5}S_{14}S_{4}V_{19}V_{2}$, $F_{9}S_{9}S_{4}V_{46}V_{2}$, $F_{9}S_{9}S_{4}V_{2}V_{16}$, $F_{9}S_{9}S_{4}V_{2}V_{2}$, $F_{5}S_{14}S_{4}V_{2}V_{2}$, $F_{9}S_{9}S_{2}V_{19}V_{2}$, $F_{5}S_{14}S_{2}V_{19}V_{2}$, $F_{9}S_{9}S_{2}V_{2}V_{2}$, $F_{5}S_{14}S_{2}V_{2}V_{2}$, $F_{9}S_{24}V_{19}V_{46}V_{2}$, $F_{9}S_{24}V_{19}V_{19}V_{2}$, $F_{5}S_{24}V_{19}V_{19}V_{2}$, $F_{9}S_{24}V_{2}V_{2}V_{16}$, $F_{9}S_{24}V_{2}V_{2}V_{2}$, $F_{5}S_{24}V_{2}V_{2}V_{2}$, $F_{9}S_{22}V_{19}V_{19}V_{2}$, $F_{5}S_{22}V_{19}V_{19}V_{2}$, $F_{9}S_{22}V_{2}V_{2}V_{2}$, $F_{5}S_{22}V_{2}V_{2}V_{2}$, $F_{9}S_{4}V_{19}V_{2}V_{16}$, $F_{9}S_{4}V_{19}V_{2}V_{2}$, $F_{5}S_{4}V_{19}V_{2}V_{2}$, $F_{9}S_{4}V_{46}V_{2}V_{2}$, $F_{9}S_{4}V_{2}V_{2}V_{16}$, $F_{9}S_{4}V_{2}V_{2}V_{2}$, $F_{5}S_{4}V_{2}V_{2}V_{2}$, $F_{9}S_{2}V_{19}V_{2}V_{2}$, $F_{5}S_{2}V_{19}V_{2}V_{2}$, $F_{9}S_{2}V_{2}V_{2}V_{2}$, $F_{5}S_{2}V_{2}V_{2}V_{2}$, $F_{26}S_{4}S_{4}V_{19}V_{39}$, $F_{9}S_{4}S_{4}V_{19}V_{39}$, $F_{26}S_{4}S_{4}V_{19}V_{37}$, $F_{22}S_{2}S_{4}V_{19}V_{37}$, $F_{9}S_{4}S_{4}V_{19}V_{37}$, $F_{5}S_{2}S_{4}V_{19}V_{37}$, $F_{26}S_{4}S_{4}V_{2}V_{39}$, $F_{9}S_{4}S_{4}V_{2}V_{39}$, $F_{26}S_{4}S_{4}V_{2}V_{37}$, $F_{22}S_{2}S_{4}V_{2}V_{37}$, $F_{9}S_{4}S_{4}V_{2}V_{37}$, $F_{5}S_{2}S_{4}V_{2}V_{37}$, $F_{9}S_{4}S_{4}V_{26}V_{2}$, $F_{9}S_{4}S_{4}V_{11}V_{2}$, $F_{5}S_{2}S_{4}V_{11}V_{2}$, $F_{26}S_{2}S_{4}V_{19}V_{37}$, $F_{22}S_{2}S_{2}V_{19}V_{37}$, $F_{9}S_{2}S_{4}V_{19}V_{37}$, $F_{5}S_{2}S_{2}V_{19}V_{37}$, $F_{26}S_{2}S_{4}V_{2}V_{37}$, $F_{22}S_{2}S_{2}V_{2}V_{37}$, $F_{9}S_{2}S_{4}V_{2}V_{37}$, $F_{5}S_{2}S_{2}V_{2}V_{37}$, $F_{9}S_{2}S_{4}V_{11}V_{2}$, $F_{5}S_{2}S_{2}V_{11}V_{2}$, $F_{26}S_{4}V_{19}V_{2}V_{39}$, $F_{9}S_{4}V_{19}V_{2}V_{39}$, $F_{26}S_{4}V_{19}V_{2}V_{37}$, $F_{22}S_{4}V_{19}V_{2}V_{37}$, $F_{9}S_{4}V_{19}V_{2}V_{37}$, $F_{5}S_{4}V_{19}V_{2}V_{37}$, $F_{26}S_{4}V_{2}V_{2}V_{39}$, $F_{9}S_{4}V_{2}V_{2}V_{39}$, $F_{26}S_{4}V_{2}V_{2}V_{37}$, $F_{22}S_{4}V_{2}V_{2}V_{37}$, $F_{9}S_{4}V_{2}V_{2}V_{37}$, $F_{5}S_{4}V_{2}V_{2}V_{37}$, $F_{9}S_{4}V_{26}V_{2}V_{2}$, $F_{9}S_{4}V_{11}V_{2}V_{2}$, $F_{5}S_{4}V_{11}V_{2}V_{2}$, $F_{26}S_{2}V_{19}V_{2}V_{37}$, $F_{22}S_{2}V_{19}V_{2}V_{37}$, $F_{9}S_{2}V_{19}V_{2}V_{37}$, $F_{5}S_{2}V_{19}V_{2}V_{37}$, $F_{26}S_{2}V_{2}V_{2}V_{37}$, $F_{22}S_{2}V_{2}V_{2}V_{37}$, $F_{9}S_{2}V_{2}V_{2}V_{37}$, $F_{5}S_{2}V_{2}V_{2}V_{37}$, $F_{9}S_{2}V_{11}V_{2}V_{2}$, $F_{5}S_{2}V_{11}V_{2}V_{2}$, $F_{26}S_{4}V_{18}V_{19}V_{39}$, $F_{9}S_{4}V_{19}V_{1}V_{39}$, $F_{26}S_{4}V_{18}V_{19}V_{37}$, $F_{22}S_{4}V_{18}V_{19}V_{37}$, $F_{9}S_{4}V_{19}V_{1}V_{37}$, $F_{5}S_{4}V_{19}V_{1}V_{37}$, $F_{26}S_{4}V_{18}V_{2}V_{39}$, $F_{9}S_{4}V_{1}V_{2}V_{39}$, $F_{26}S_{4}V_{18}V_{2}V_{37}$, $F_{22}S_{4}V_{18}V_{2}V_{37}$, $F_{9}S_{4}V_{1}V_{2}V_{37}$, $F_{5}S_{4}V_{1}V_{2}V_{37}$, $F_{9}S_{4}V_{26}V_{1}V_{2}$, $F_{9}S_{4}V_{11}V_{1}V_{2}$, $F_{5}S_{4}V_{11}V_{1}V_{2}$, $F_{26}S_{2}V_{18}V_{19}V_{37}$, $F_{22}S_{2}V_{18}V_{19}V_{37}$, $F_{9}S_{2}V_{19}V_{1}V_{37}$, $F_{5}S_{2}V_{19}V_{1}V_{37}$, $F_{26}S_{2}V_{18}V_{2}V_{37}$, $F_{22}S_{2}V_{18}V_{2}V_{37}$, $F_{9}S_{2}V_{1}V_{2}V_{37}$, $F_{5}S_{2}V_{1}V_{2}V_{37}$, $F_{9}S_{2}V_{11}V_{1}V_{2}$, $F_{5}S_{2}V_{11}V_{1}V_{2}$, $F_{47}S_{9}S_{24}V_{19}V_{47}$, $F_{47}S_{9}S_{4}V_{19}V_{47}$, $F_{47}S_{9}S_{24}V_{19}V_{45}$, $F_{47}S_{9}S_{4}V_{19}V_{45}$, $F_{28}S_{9}S_{22}V_{19}V_{45}$, $F_{28}S_{9}S_{2}V_{19}V_{45}$, $F_{47}S_{9}S_{24}V_{2}V_{17}$, $F_{47}S_{9}S_{4}V_{2}V_{17}$, $F_{11}S_{9}S_{4}V_{2}V_{17}$, $F_{47}S_{9}S_{24}V_{2}V_{15}$, $F_{47}S_{9}S_{4}V_{2}V_{15}$, $F_{28}S_{9}S_{22}V_{2}V_{15}$, $F_{28}S_{9}S_{2}V_{2}V_{15}$, $F_{11}S_{9}S_{4}V_{2}V_{15}$, $F_{2}S_{9}S_{2}V_{2}V_{15}$, $F_{47}S_{14}S_{24}V_{19}V_{45}$, $F_{47}S_{14}S_{4}V_{19}V_{45}$, $F_{28}S_{14}S_{22}V_{19}V_{45}$, $F_{28}S_{14}S_{2}V_{19}V_{45}$, $F_{47}S_{14}S_{24}V_{2}V_{15}$, $F_{47}S_{14}S_{4}V_{2}V_{15}$, $F_{28}S_{14}S_{22}V_{2}V_{15}$, $F_{28}S_{14}S_{2}V_{2}V_{15}$, $F_{11}S_{14}S_{4}V_{2}V_{15}$, $F_{2}S_{14}S_{2}V_{2}V_{15}$, $F_{47}S_{9}V_{18}V_{19}V_{47}$, $F_{47}S_{9}V_{19}V_{47}V_{1}$, $F_{47}S_{9}V_{18}V_{19}V_{45}$, $F_{47}S_{9}V_{19}V_{45}V_{1}$, $F_{28}S_{9}V_{18}V_{19}V_{45}$, $F_{28}S_{9}V_{19}V_{45}V_{1}$, $F_{47}S_{9}V_{18}V_{2}V_{17}$, $F_{47}S_{9}V_{1}V_{2}V_{17}$, $F_{11}S_{9}V_{1}V_{2}V_{17}$, $F_{47}S_{9}V_{18}V_{2}V_{15}$, $F_{47}S_{9}V_{1}V_{2}V_{15}$, $F_{28}S_{9}V_{18}V_{2}V_{15}$, $F_{28}S_{9}V_{1}V_{2}V_{15}$, $F_{11}S_{9}V_{1}V_{2}V_{15}$, $F_{2}S_{9}V_{1}V_{2}V_{15}$, $F_{47}S_{14}V_{18}V_{19}V_{45}$, $F_{47}S_{14}V_{19}V_{45}V_{1}$, $F_{28}S_{14}V_{18}V_{19}V_{45}$, $F_{28}S_{14}V_{19}V_{45}V_{1}$, $F_{47}S_{14}V_{18}V_{2}V_{15}$, $F_{47}S_{14}V_{1}V_{2}V_{15}$, $F_{28}S_{14}V_{18}V_{2}V_{15}$, $F_{28}S_{14}V_{1}V_{2}V_{15}$, $F_{11}S_{14}V_{1}V_{2}V_{15}$, $F_{2}S_{14}V_{1}V_{2}V_{15}$, $F_{26}S_{24}S_{4}V_{1}V_{39}$, $F_{9}S_{24}S_{4}V_{1}V_{39}$, $F_{26}S_{24}S_{4}V_{1}V_{37}$, $F_{22}S_{24}S_{2}V_{1}V_{37}$, $F_{9}S_{24}S_{4}V_{1}V_{37}$, $F_{5}S_{24}S_{2}V_{1}V_{37}$, $F_{26}S_{22}S_{4}V_{1}V_{37}$, $F_{22}S_{22}S_{2}V_{1}V_{37}$, $F_{9}S_{22}S_{4}V_{1}V_{37}$, $F_{5}S_{22}S_{2}V_{1}V_{37}$, $F_{26}S_{4}S_{4}V_{1}V_{39}$, $F_{9}S_{4}S_{4}V_{1}V_{39}$, $F_{26}S_{4}S_{4}V_{1}V_{37}$, $F_{22}S_{2}S_{4}V_{1}V_{37}$, $F_{9}S_{4}S_{4}V_{1}V_{37}$, $F_{5}S_{2}S_{4}V_{1}V_{37}$, $F_{9}S_{4}S_{4}V_{26}V_{1}$, $F_{9}S_{4}S_{4}V_{11}V_{1}$, $F_{5}S_{2}S_{4}V_{11}V_{1}$, $F_{26}S_{2}S_{4}V_{1}V_{37}$, $F_{22}S_{2}S_{2}V_{1}V_{37}$, $F_{9}S_{2}S_{4}V_{1}V_{37}$, $F_{5}S_{2}S_{2}V_{1}V_{37}$, $F_{9}S_{2}S_{4}V_{11}V_{1}$, $F_{5}S_{2}S_{2}V_{11}V_{1}$, $F_{26}S_{24}V_{1}V_{2}V_{39}$, $F_{9}S_{24}V_{1}V_{2}V_{39}$, $F_{26}S_{24}V_{1}V_{2}V_{37}$, $F_{22}S_{24}V_{1}V_{2}V_{37}$, $F_{9}S_{24}V_{1}V_{2}V_{37}$, $F_{5}S_{24}V_{1}V_{2}V_{37}$, $F_{26}S_{22}V_{1}V_{2}V_{37}$, $F_{22}S_{22}V_{1}V_{2}V_{37}$, $F_{9}S_{22}V_{1}V_{2}V_{37}$, $F_{5}S_{22}V_{1}V_{2}V_{37}$, $F_{26}S_{4}V_{1}V_{2}V_{39}$, $F_{26}S_{4}V_{1}V_{2}V_{37}$, $F_{22}S_{4}V_{1}V_{2}V_{37}$, $F_{26}S_{2}V_{1}V_{2}V_{37}$, $F_{22}S_{2}V_{1}V_{2}V_{37}$, $F_{26}S_{24}V_{18}V_{1}V_{39}$, $F_{9}S_{24}V_{1}V_{1}V_{39}$, $F_{26}S_{24}V_{18}V_{1}V_{37}$, $F_{22}S_{24}V_{18}V_{1}V_{37}$, $F_{9}S_{24}V_{1}V_{1}V_{37}$, $F_{5}S_{24}V_{1}V_{1}V_{37}$, $F_{26}S_{22}V_{18}V_{1}V_{37}$, $F_{22}S_{22}V_{18}V_{1}V_{37}$, $F_{9}S_{22}V_{1}V_{1}V_{37}$, $F_{5}S_{22}V_{1}V_{1}V_{37}$, $F_{26}S_{4}V_{18}V_{1}V_{39}$, $F_{9}S_{4}V_{1}V_{1}V_{39}$, $F_{26}S_{4}V_{18}V_{1}V_{37}$, $F_{22}S_{4}V_{18}V_{1}V_{37}$, $F_{9}S_{4}V_{1}V_{1}V_{37}$, $F_{5}S_{4}V_{1}V_{1}V_{37}$, $F_{9}S_{4}V_{26}V_{1}V_{1}$, $F_{9}S_{4}V_{11}V_{1}V_{1}$, $F_{5}S_{4}V_{11}V_{1}V_{1}$, $F_{26}S_{2}V_{18}V_{1}V_{37}$, $F_{22}S_{2}V_{18}V_{1}V_{37}$, $F_{9}S_{2}V_{1}V_{1}V_{37}$, $F_{5}S_{2}V_{1}V_{1}V_{37}$, $F_{9}S_{2}V_{11}V_{1}V_{1}$, $F_{5}S_{2}V_{11}V_{1}V_{1}$, $F_{47}S_{24}S_{4}V_{47}V_{1}$, $F_{47}S_{4}S_{4}V_{47}V_{1}$, $F_{47}S_{24}S_{4}V_{45}V_{1}$, $F_{47}S_{4}S_{4}V_{45}V_{1}$, $F_{28}S_{22}S_{4}V_{45}V_{1}$, $F_{28}S_{2}S_{4}V_{45}V_{1}$, $F_{47}S_{24}S_{4}V_{1}V_{17}$, $F_{47}S_{4}S_{4}V_{1}V_{17}$, $F_{11}S_{4}S_{4}V_{1}V_{17}$, $F_{47}S_{24}S_{4}V_{1}V_{15}$, $F_{47}S_{4}S_{4}V_{1}V_{15}$, $F_{28}S_{22}S_{4}V_{1}V_{15}$, $F_{28}S_{2}S_{4}V_{1}V_{15}$, $F_{11}S_{4}S_{4}V_{1}V_{15}$, $F_{2}S_{2}S_{4}V_{1}V_{15}$, $F_{47}S_{24}S_{2}V_{45}V_{1}$, $F_{47}S_{2}S_{4}V_{45}V_{1}$, $F_{28}S_{22}S_{2}V_{45}V_{1}$, $F_{28}S_{2}S_{2}V_{45}V_{1}$, $F_{47}S_{24}S_{2}V_{1}V_{15}$, $F_{47}S_{2}S_{4}V_{1}V_{15}$, $F_{28}S_{22}S_{2}V_{1}V_{15}$, $F_{28}S_{2}S_{2}V_{1}V_{15}$, $F_{11}S_{2}S_{4}V_{1}V_{15}$, $F_{2}S_{2}S_{2}V_{1}V_{15}$, $F_{47}S_{4}V_{18}V_{47}V_{1}$, $F_{47}S_{4}V_{47}V_{1}V_{1}$, $F_{47}S_{4}V_{18}V_{45}V_{1}$, $F_{47}S_{4}V_{45}V_{1}V_{1}$, $F_{28}S_{4}V_{18}V_{45}V_{1}$, $F_{28}S_{4}V_{45}V_{1}V_{1}$, $F_{47}S_{4}V_{18}V_{1}V_{17}$, $F_{47}S_{4}V_{1}V_{1}V_{17}$, $F_{11}S_{4}V_{1}V_{1}V_{17}$, $F_{47}S_{4}V_{18}V_{1}V_{15}$, $F_{47}S_{4}V_{1}V_{1}V_{15}$, $F_{28}S_{4}V_{18}V_{1}V_{15}$, $F_{28}S_{4}V_{1}V_{1}V_{15}$, $F_{11}S_{4}V_{1}V_{1}V_{15}$, $F_{2}S_{4}V_{1}V_{1}V_{15}$, $F_{47}S_{2}V_{18}V_{45}V_{1}$, $F_{47}S_{2}V_{45}V_{1}V_{1}$, $F_{28}S_{2}V_{18}V_{45}V_{1}$, $F_{28}S_{2}V_{45}V_{1}V_{1}$, $F_{47}S_{2}V_{18}V_{1}V_{15}$, $F_{47}S_{2}V_{1}V_{1}V_{15}$, $F_{28}S_{2}V_{18}V_{1}V_{15}$, $F_{28}S_{2}V_{1}V_{1}V_{15}$, $F_{11}S_{2}V_{1}V_{1}V_{15}$, $F_{2}S_{2}V_{1}V_{1}V_{15}$, $F_{25}S_{24}S_{4}S_{41}V_{1}$, $F_{8}S_{24}S_{4}S_{41}V_{1}$, $F_{25}S_{24}S_{4}S_{43}V_{1}$, $F_{8}S_{24}S_{4}S_{43}V_{1}$, $F_{25}S_{22}S_{4}S_{43}V_{1}$, $F_{8}S_{22}S_{4}S_{43}V_{1}$, $F_{25}S_{4}S_{4}S_{41}V_{1}$, $F_{8}S_{4}S_{4}S_{41}V_{1}$, $F_{25}S_{4}S_{4}S_{43}V_{1}$, $F_{8}S_{4}S_{4}S_{43}V_{1}$, $F_{8}S_{7}S_{4}S_{4}V_{1}$, $F_{8}S_{8}S_{4}S_{4}V_{1}$, $F_{25}S_{2}S_{4}S_{43}V_{1}$, $F_{8}S_{2}S_{4}S_{43}V_{1}$, $F_{8}S_{8}S_{2}S_{4}V_{1}$, $F_{25}S_{24}S_{2}S_{43}V_{1}$, $F_{8}S_{24}S_{2}S_{43}V_{1}$, $F_{25}S_{22}S_{2}S_{41}V_{1}$, $F_{8}S_{22}S_{2}S_{41}V_{1}$, $F_{25}S_{2}S_{2}S_{41}V_{1}$, $F_{8}S_{2}S_{2}S_{41}V_{1}$, $F_{8}S_{7}S_{2}S_{2}V_{1}$, $F_{25}S_{24}S_{4}S_{41}V_{2}$, $F_{8}S_{24}S_{4}S_{41}V_{2}$, $F_{25}S_{24}S_{4}S_{43}V_{2}$, $F_{8}S_{24}S_{4}S_{43}V_{2}$, $F_{25}S_{22}S_{4}S_{43}V_{2}$, $F_{8}S_{22}S_{4}S_{43}V_{2}$, $F_{25}S_{4}S_{4}S_{41}V_{2}$, $F_{8}S_{4}S_{4}S_{41}V_{2}$, $F_{25}S_{4}S_{4}S_{43}V_{2}$, $F_{8}S_{4}S_{4}S_{43}V_{2}$, $F_{8}S_{7}S_{4}S_{4}V_{2}$, $F_{8}S_{8}S_{4}S_{4}V_{2}$, $F_{25}S_{2}S_{4}S_{43}V_{2}$, $F_{8}S_{2}S_{4}S_{43}V_{2}$, $F_{8}S_{8}S_{2}S_{4}V_{2}$, $F_{25}S_{24}S_{2}S_{43}V_{2}$, $F_{8}S_{24}S_{2}S_{43}V_{2}$, $F_{25}S_{22}S_{2}S_{41}V_{2}$, $F_{8}S_{22}S_{2}S_{41}V_{2}$, $F_{25}S_{2}S_{2}S_{41}V_{2}$, $F_{8}S_{2}S_{2}S_{41}V_{2}$, $F_{8}S_{7}S_{2}S_{2}V_{2}$, $F_{25}S_{22}S_{24}S_{4}S_{41}$, $F_{8}S_{24}S_{2}S_{4}S_{41}$, $F_{8}S_{24}S_{2}S_{4}S_{43}$, $F_{25}S_{22}S_{4}S_{4}S_{41}$, $F_{8}S_{2}S_{4}S_{4}S_{41}$, $F_{8}S_{7}S_{2}S_{4}S_{4}$, $F_{25}S_{22}S_{24}S_{2}S_{43}$, $F_{8}S_{24}S_{2}S_{2}S_{43}$, $F_{29}S_{9}S_{23}S_{24}V_{19}$, $F_{29}S_{9}S_{23}S_{24}V_{2}$, $F_{29}S_{9}S_{24}S_{49}V_{19}$, $F_{29}S_{9}S_{24}S_{49}V_{2}$, $F_{29}S_{9}S_{22}S_{49}V_{19}$, $F_{29}S_{9}S_{22}S_{49}V_{2}$, $F_{29}S_{9}S_{3}S_{4}V_{19}$, $F_{29}S_{9}S_{3}S_{4}V_{2}$, $F_{3}S_{9}S_{3}S_{4}V_{2}$, $F_{29}S_{9}S_{4}S_{19}V_{19}$, $F_{29}S_{9}S_{4}S_{19}V_{2}$, $F_{3}S_{9}S_{4}S_{19}V_{2}$, $F_{29}S_{9}S_{2}S_{19}V_{19}$, $F_{29}S_{9}S_{2}S_{19}V_{2}$, $F_{3}S_{9}S_{2}S_{19}V_{2}$, $F_{29}S_{14}S_{24}S_{49}V_{19}$, $F_{29}S_{14}S_{24}S_{49}V_{2}$, $F_{29}S_{14}S_{22}S_{23}V_{19}$, $F_{29}S_{14}S_{22}S_{23}V_{2}$, $F_{29}S_{14}S_{4}S_{19}V_{19}$, $F_{29}S_{14}S_{4}S_{19}V_{2}$, $F_{3}S_{14}S_{4}S_{19}V_{2}$, $F_{29}S_{14}S_{2}S_{3}V_{19}$, $F_{29}S_{14}S_{2}S_{3}V_{2}$, $F_{3}S_{14}S_{2}S_{3}V_{2}$, $F_{29}S_{9}S_{23}S_{24}V_{18}$, $F_{29}S_{9}S_{23}S_{24}V_{1}$, $F_{29}S_{9}S_{24}S_{49}V_{18}$, $F_{29}S_{9}S_{24}S_{49}V_{1}$, $F_{29}S_{9}S_{22}S_{49}V_{18}$, $F_{29}S_{9}S_{22}S_{49}V_{1}$, $F_{29}S_{9}S_{3}S_{4}V_{18}$, $F_{29}S_{9}S_{3}S_{4}V_{1}$, $F_{3}S_{9}S_{3}S_{4}V_{1}$, $F_{29}S_{9}S_{4}S_{19}V_{18}$, $F_{29}S_{9}S_{4}S_{19}V_{1}$, $F_{3}S_{9}S_{4}S_{19}V_{1}$, $F_{29}S_{9}S_{2}S_{19}V_{18}$, $F_{29}S_{9}S_{2}S_{19}V_{1}$, $F_{3}S_{9}S_{2}S_{19}V_{1}$, $F_{29}S_{14}S_{24}S_{49}V_{18}$, $F_{29}S_{14}S_{24}S_{49}V_{1}$, $F_{29}S_{14}S_{22}S_{23}V_{18}$, $F_{29}S_{14}S_{22}S_{23}V_{1}$, $F_{29}S_{14}S_{4}S_{19}V_{18}$, $F_{29}S_{14}S_{4}S_{19}V_{1}$, $F_{3}S_{14}S_{4}S_{19}V_{1}$, $F_{29}S_{14}S_{2}S_{3}V_{18}$, $F_{29}S_{14}S_{2}S_{3}V_{1}$, $F_{3}S_{14}S_{2}S_{3}V_{1}$, $F_{29}S_{9}S_{22}S_{23}S_{24}$, $F_{29}S_{9}S_{23}S_{24}S_{2}$, $F_{29}S_{9}S_{24}S_{49}S_{2}$, $F_{29}S_{9}S_{22}S_{3}S_{4}$, $F_{29}S_{9}S_{2}S_{3}S_{4}$, $F_{3}S_{9}S_{2}S_{3}S_{4}$, $F_{29}S_{9}S_{22}S_{4}S_{19}$, $F_{29}S_{14}S_{22}S_{24}S_{49}$, $F_{29}S_{14}S_{24}S_{49}S_{2}$, $F_{29}S_{14}S_{22}S_{4}S_{19}$, $F_{29}S_{14}S_{2}S_{4}S_{19}$, $F_{3}S_{14}S_{2}S_{4}S_{19}$, $F_{29}S_{23}S_{4}S_{4}V_{19}$, $F_{29}S_{23}S_{4}S_{4}V_{2}$, $F_{29}S_{49}S_{4}S_{4}V_{19}$, $F_{29}S_{49}S_{4}S_{4}V_{2}$, $F_{29}S_{3}S_{4}S_{4}V_{19}$, $F_{29}S_{3}S_{4}S_{4}V_{2}$, $F_{3}S_{3}S_{4}S_{4}V_{2}$, $F_{29}S_{4}S_{4}S_{19}V_{19}$, $F_{29}S_{4}S_{4}S_{19}V_{2}$, $F_{3}S_{4}S_{4}S_{19}V_{2}$, $F_{29}S_{49}S_{2}S_{4}V_{19}$, $F_{29}S_{49}S_{2}S_{4}V_{2}$, $F_{29}S_{2}S_{4}S_{19}V_{19}$, $F_{29}S_{2}S_{4}S_{19}V_{2}$, $F_{3}S_{2}S_{4}S_{19}V_{2}$, $F_{29}S_{23}S_{2}S_{2}V_{19}$, $F_{29}S_{23}S_{2}S_{2}V_{2}$, $F_{29}S_{2}S_{2}S_{3}V_{19}$, $F_{29}S_{2}S_{2}S_{3}V_{2}$, $F_{3}S_{2}S_{2}S_{3}V_{2}$, $F_{29}S_{23}S_{4}S_{4}V_{18}$, $F_{29}S_{23}S_{4}S_{4}V_{1}$, $F_{29}S_{49}S_{4}S_{4}V_{18}$, $F_{29}S_{49}S_{4}S_{4}V_{1}$, $F_{29}S_{3}S_{4}S_{4}V_{18}$, $F_{29}S_{3}S_{4}S_{4}V_{1}$, $F_{3}S_{3}S_{4}S_{4}V_{1}$, $F_{29}S_{4}S_{4}S_{19}V_{18}$, $F_{29}S_{4}S_{4}S_{19}V_{1}$, $F_{3}S_{4}S_{4}S_{19}V_{1}$, $F_{29}S_{49}S_{2}S_{4}V_{18}$, $F_{29}S_{49}S_{2}S_{4}V_{1}$, $F_{29}S_{2}S_{4}S_{19}V_{18}$, $F_{29}S_{2}S_{4}S_{19}V_{1}$, $F_{3}S_{2}S_{4}S_{19}V_{1}$, $F_{29}S_{23}S_{2}S_{2}V_{18}$, $F_{29}S_{23}S_{2}S_{2}V_{1}$, $F_{29}S_{2}S_{2}S_{3}V_{18}$, $F_{29}S_{2}S_{2}S_{3}V_{1}$, $F_{3}S_{2}S_{2}S_{3}V_{1}$, $F_{29}S_{22}S_{23}S_{4}S_{4}$, $F_{29}S_{23}S_{2}S_{4}S_{4}$, $F_{29}S_{22}S_{49}S_{4}S_{4}$, $F_{29}S_{49}S_{2}S_{4}S_{4}$, $F_{29}S_{22}S_{3}S_{4}S_{4}$, $F_{29}S_{2}S_{3}S_{4}S_{4}$, $F_{3}S_{2}S_{3}S_{4}S_{4}$, $F_{29}S_{22}S_{4}S_{4}S_{19}$, $F_{29}S_{2}S_{4}S_{4}S_{19}$, $F_{3}S_{2}S_{4}S_{4}S_{19}$, $F_{29}S_{22}S_{49}S_{2}S_{4}$, $F_{29}S_{49}S_{2}S_{2}S_{4}$, $F_{29}S_{22}S_{2}S_{4}S_{19}$, $F_{29}S_{2}S_{2}S_{4}S_{19}$, $F_{3}S_{2}S_{2}S_{4}S_{19}$, $F_{29}S_{22}S_{23}S_{2}S_{2}$, $F_{29}S_{23}S_{2}S_{2}S_{2}$, $F_{29}S_{22}S_{2}S_{2}S_{3}$, $F_{29}S_{2}S_{2}S_{2}S_{3}$, $F_{3}S_{2}S_{2}S_{2}S_{3}$, $F_{44}S_{22}S_{24}S_{49}S_{4}$, $F_{25}S_{22}S_{24}S_{49}S_{4}$, $F_{25}S_{22}S_{24}S_{49}S_{2}$, $F_{15}S_{24}S_{2}S_{4}S_{19}$, $F_{8}S_{24}S_{2}S_{4}S_{19}$, $F_{8}S_{24}S_{2}S_{2}S_{19}$, $F_{25}S_{22}S_{22}S_{23}S_{4}$, $F_{25}S_{22}S_{22}S_{23}S_{2}$, $F_{8}S_{22}S_{2}S_{3}S_{4}$, $F_{8}S_{22}S_{2}S_{2}S_{3}$, $F_{15}S_{22}S_{4}S_{4}S_{19}$, $F_{8}S_{22}S_{4}S_{4}S_{19}$, $F_{8}S_{22}S_{2}S_{4}S_{19}$, $F_{44}S_{49}S_{2}S_{4}S_{4}$, $F_{25}S_{49}S_{2}S_{4}S_{4}$, $F_{25}S_{49}S_{2}S_{2}S_{4}$, $F_{15}S_{2}S_{4}S_{4}S_{19}$, $F_{8}S_{2}S_{4}S_{4}S_{19}$, $F_{8}S_{2}S_{2}S_{4}S_{19}$, $F_{25}S_{23}S_{2}S_{2}S_{4}$, $F_{25}S_{23}S_{2}S_{2}S_{2}$, $F_{8}S_{2}S_{2}S_{3}S_{4}$, $F_{8}S_{2}S_{2}S_{2}S_{3}$, $F_{44}S_{22}S_{24}S_{24}S_{49}$, $F_{25}S_{22}S_{24}S_{24}S_{49}$, $F_{25}S_{22}S_{22}S_{24}S_{49}$, $F_{25}S_{22}S_{22}S_{23}S_{24}$, $F_{25}S_{22}S_{22}S_{22}S_{23}$, $F_{44}S_{24}S_{49}S_{2}S_{4}$, $F_{25}S_{24}S_{49}S_{2}S_{4}$, $F_{25}S_{22}S_{49}S_{2}S_{4}$, $F_{25}S_{23}S_{24}S_{2}S_{2}$, $F_{25}S_{22}S_{23}S_{2}S_{2}$, $F_{48}S_{22}S_{24}S_{4}S_{43}$, $F_{48}S_{22}S_{4}S_{4}S_{43}$, $F_{29}S_{22}S_{24}S_{4}S_{43}$, $F_{29}S_{22}S_{22}S_{4}S_{43}$, $F_{29}S_{22}S_{4}S_{4}S_{43}$, $F_{29}S_{22}S_{2}S_{4}S_{43}$, $F_{48}S_{24}S_{2}S_{4}S_{43}$, $F_{48}S_{2}S_{4}S_{4}S_{43}$, $F_{29}S_{24}S_{2}S_{4}S_{43}$, $F_{29}S_{2}S_{4}S_{4}S_{43}$, $F_{29}S_{2}S_{2}S_{4}S_{43}$, $F_{12}S_{8}S_{2}S_{4}S_{4}$, $F_{3}S_{8}S_{2}S_{4}S_{4}$, $F_{3}S_{8}S_{2}S_{2}S_{4}$, $F_{29}S_{22}S_{24}S_{2}S_{41}$, $F_{29}S_{22}S_{22}S_{2}S_{41}$, $F_{29}S_{22}S_{2}S_{4}S_{41}$, $F_{29}S_{22}S_{2}S_{2}S_{41}$, $F_{29}S_{24}S_{2}S_{2}S_{41}$, $F_{29}S_{2}S_{2}S_{4}S_{41}$, $F_{29}S_{2}S_{2}S_{2}S_{41}$, $F_{3}S_{7}S_{2}S_{2}S_{4}$, $F_{3}S_{7}S_{2}S_{2}S_{2}$, $F_{44}S_{49}S_{4}V_{18}V_{19}$, $F_{25}S_{49}S_{4}V_{18}V_{19}$, $F_{25}S_{49}S_{2}V_{18}V_{19}$, $F_{25}S_{23}S_{4}V_{18}V_{19}$, $F_{25}S_{23}S_{2}V_{18}V_{19}$, $F_{15}S_{4}S_{19}V_{19}V_{1}$, $F_{8}S_{4}S_{19}V_{19}V_{1}$, $F_{8}S_{2}S_{19}V_{19}V_{1}$, $F_{8}S_{3}S_{4}V_{19}V_{1}$, $F_{8}S_{2}S_{3}V_{19}V_{1}$, $F_{15}S_{4}S_{19}V_{18}V_{2}$, $F_{8}S_{4}S_{19}V_{18}V_{2}$, $F_{8}S_{2}S_{19}V_{18}V_{2}$, $F_{8}S_{3}S_{4}V_{18}V_{2}$, $F_{8}S_{2}S_{3}V_{18}V_{2}$, $F_{44}S_{49}S_{4}V_{1}V_{2}$, $F_{25}S_{49}S_{4}V_{1}V_{2}$, $F_{25}S_{49}S_{2}V_{1}V_{2}$, $F_{25}S_{23}S_{4}V_{1}V_{2}$, $F_{25}S_{23}S_{2}V_{1}V_{2}$, $F_{15}S_{4}S_{19}V_{1}V_{2}$, $F_{8}S_{4}S_{19}V_{1}V_{2}$, $F_{8}S_{2}S_{19}V_{1}V_{2}$, $F_{8}S_{3}S_{4}V_{1}V_{2}$, $F_{8}S_{2}S_{3}V_{1}V_{2}$, $F_{44}S_{24}S_{49}V_{18}V_{19}$, $F_{25}S_{24}S_{49}V_{18}V_{19}$, $F_{25}S_{22}S_{49}V_{18}V_{19}$, $F_{25}S_{23}S_{24}V_{18}V_{19}$, $F_{25}S_{22}S_{23}V_{18}V_{19}$, $F_{44}S_{24}S_{49}V_{1}V_{2}$, $F_{25}S_{24}S_{49}V_{1}V_{2}$, $F_{25}S_{22}S_{49}V_{1}V_{2}$, $F_{25}S_{23}S_{24}V_{1}V_{2}$, $F_{25}S_{22}S_{23}V_{1}V_{2}$, $F_{48}S_{24}S_{43}V_{18}V_{1}$, $F_{48}S_{4}S_{43}V_{18}V_{1}$, $F_{29}S_{24}S_{43}V_{18}V_{1}$, $F_{29}S_{22}S_{43}V_{18}V_{1}$, $F_{29}S_{4}S_{43}V_{18}V_{1}$, $F_{29}S_{2}S_{43}V_{18}V_{1}$, $F_{29}S_{24}S_{41}V_{18}V_{1}$, $F_{29}S_{22}S_{41}V_{18}V_{1}$, $F_{29}S_{4}S_{41}V_{18}V_{1}$, $F_{29}S_{2}S_{41}V_{18}V_{1}$, $F_{48}S_{24}S_{43}V_{1}V_{1}$, $F_{48}S_{4}S_{43}V_{1}V_{1}$, $F_{29}S_{24}S_{43}V_{1}V_{1}$, $F_{29}S_{22}S_{43}V_{1}V_{1}$, $F_{29}S_{4}S_{43}V_{1}V_{1}$, $F_{29}S_{2}S_{43}V_{1}V_{1}$, $F_{29}S_{24}S_{41}V_{1}V_{1}$, $F_{29}S_{22}S_{41}V_{1}V_{1}$, $F_{29}S_{4}S_{41}V_{1}V_{1}$, $F_{29}S_{2}S_{41}V_{1}V_{1}$, $F_{12}S_{8}S_{4}V_{1}V_{1}$, $F_{3}S_{8}S_{4}V_{1}V_{1}$, $F_{3}S_{8}S_{2}V_{1}V_{1}$, $F_{3}S_{7}S_{4}V_{1}V_{1}$, $F_{3}S_{7}S_{2}V_{1}V_{1}$, $F_{43}S_{24}S_{4}V_{18}V_{47}$, $F_{43}S_{24}S_{4}V_{18}V_{45}$, $F_{23}S_{24}S_{2}V_{18}V_{45}$, $F_{14}S_{24}S_{4}V_{1}V_{17}$, $F_{14}S_{24}S_{4}V_{1}V_{15}$, $F_{6}S_{24}S_{2}V_{1}V_{15}$, $F_{43}S_{22}S_{4}V_{18}V_{45}$, $F_{23}S_{22}S_{2}V_{18}V_{45}$, $F_{14}S_{22}S_{4}V_{1}V_{15}$, $F_{6}S_{22}S_{2}V_{1}V_{15}$, $F_{14}S_{4}S_{4}V_{18}V_{17}$, $F_{14}S_{4}S_{4}V_{18}V_{15}$, $F_{6}S_{2}S_{4}V_{18}V_{15}$, $F_{43}S_{4}S_{4}V_{47}V_{1}$, $F_{43}S_{4}S_{4}V_{45}V_{1}$, $F_{23}S_{2}S_{4}V_{45}V_{1}$, $F_{14}S_{4}S_{4}V_{1}V_{17}$, $F_{14}S_{4}S_{4}V_{1}V_{15}$, $F_{6}S_{2}S_{4}V_{1}V_{15}$, $F_{14}S_{2}S_{4}V_{18}V_{15}$, $F_{6}S_{2}S_{2}V_{18}V_{15}$, $F_{43}S_{2}S_{4}V_{45}V_{1}$, $F_{23}S_{2}S_{2}V_{45}V_{1}$, $F_{14}S_{2}S_{4}V_{1}V_{15}$, $F_{6}S_{2}S_{2}V_{1}V_{15}$, $F_{43}S_{24}V_{18}V_{47}V_{1}$, $F_{43}S_{24}V_{18}V_{45}V_{1}$, $F_{23}S_{24}V_{18}V_{45}V_{1}$, $F_{14}S_{24}V_{1}V_{1}V_{17}$, $F_{14}S_{24}V_{1}V_{1}V_{15}$, $F_{6}S_{24}V_{1}V_{1}V_{15}$, $F_{43}S_{22}V_{18}V_{45}V_{1}$, $F_{23}S_{22}V_{18}V_{45}V_{1}$, $F_{14}S_{22}V_{1}V_{1}V_{15}$, $F_{6}S_{22}V_{1}V_{1}V_{15}$, $F_{14}S_{4}V_{18}V_{1}V_{17}$, $F_{14}S_{4}V_{18}V_{1}V_{15}$, $F_{6}S_{4}V_{18}V_{1}V_{15}$, $F_{43}S_{4}V_{47}V_{1}V_{1}$, $F_{43}S_{4}V_{45}V_{1}V_{1}$, $F_{23}S_{4}V_{45}V_{1}V_{1}$, $F_{14}S_{4}V_{1}V_{1}V_{17}$, $F_{14}S_{4}V_{1}V_{1}V_{15}$, $F_{6}S_{4}V_{1}V_{1}V_{15}$, $F_{14}S_{2}V_{18}V_{1}V_{15}$, $F_{6}S_{2}V_{18}V_{1}V_{15}$, $F_{43}S_{2}V_{45}V_{1}V_{1}$, $F_{23}S_{2}V_{45}V_{1}V_{1}$, $F_{14}S_{2}V_{1}V_{1}V_{15}$, $F_{6}S_{2}V_{1}V_{1}V_{15}$, $F_{43}S_{24}V_{18}V_{19}V_{47}$, $F_{43}S_{24}V_{18}V_{19}V_{45}$, $F_{23}S_{24}V_{18}V_{19}V_{45}$, $F_{14}S_{24}V_{1}V_{2}V_{17}$, $F_{14}S_{24}V_{1}V_{2}V_{15}$, $F_{6}S_{24}V_{1}V_{2}V_{15}$, $F_{43}S_{22}V_{18}V_{19}V_{45}$, $F_{23}S_{22}V_{18}V_{19}V_{45}$, $F_{14}S_{22}V_{1}V_{2}V_{15}$, $F_{6}S_{22}V_{1}V_{2}V_{15}$, $F_{14}S_{4}V_{18}V_{2}V_{17}$, $F_{14}S_{4}V_{18}V_{2}V_{15}$, $F_{6}S_{4}V_{18}V_{2}V_{15}$, $F_{43}S_{4}V_{19}V_{47}V_{1}$, $F_{43}S_{4}V_{19}V_{45}V_{1}$, $F_{23}S_{4}V_{19}V_{45}V_{1}$, $F_{14}S_{4}V_{1}V_{2}V_{17}$, $F_{14}S_{4}V_{1}V_{2}V_{15}$, $F_{6}S_{4}V_{1}V_{2}V_{15}$, $F_{14}S_{2}V_{18}V_{2}V_{15}$, $F_{6}S_{2}V_{18}V_{2}V_{15}$, $F_{43}S_{2}V_{19}V_{45}V_{1}$, $F_{23}S_{2}V_{19}V_{45}V_{1}$, $F_{14}S_{2}V_{1}V_{2}V_{15}$, $F_{6}S_{2}V_{1}V_{2}V_{15}$, $F_{30}S_{24}S_{4}V_{18}V_{39}$, $F_{30}S_{4}S_{4}V_{18}V_{39}$, $F_{30}S_{24}S_{4}V_{18}V_{37}$, $F_{30}S_{4}S_{4}V_{18}V_{37}$, $F_{27}S_{22}S_{4}V_{18}V_{37}$, $F_{27}S_{2}S_{4}V_{18}V_{37}$, $F_{30}S_{24}S_{4}V_{1}V_{39}$, $F_{30}S_{4}S_{4}V_{1}V_{39}$, $F_{30}S_{24}S_{4}V_{1}V_{37}$, $F_{30}S_{4}S_{4}V_{1}V_{37}$, $F_{27}S_{22}S_{4}V_{1}V_{37}$, $F_{27}S_{2}S_{4}V_{1}V_{37}$, $F_{4}S_{4}S_{4}V_{26}V_{1}$, $F_{4}S_{4}S_{4}V_{11}V_{1}$, $F_{1}S_{2}S_{4}V_{11}V_{1}$, $F_{30}S_{24}S_{2}V_{18}V_{37}$, $F_{30}S_{2}S_{4}V_{18}V_{37}$, $F_{27}S_{22}S_{2}V_{18}V_{37}$, $F_{27}S_{2}S_{2}V_{18}V_{37}$, $F_{30}S_{24}S_{2}V_{1}V_{37}$, $F_{30}S_{2}S_{4}V_{1}V_{37}$, $F_{27}S_{22}S_{2}V_{1}V_{37}$, $F_{27}S_{2}S_{2}V_{1}V_{37}$, $F_{4}S_{2}S_{4}V_{11}V_{1}$, $F_{1}S_{2}S_{2}V_{11}V_{1}$, $F_{30}S_{4}V_{18}V_{19}V_{39}$, $F_{30}S_{4}V_{18}V_{2}V_{39}$, $F_{30}S_{4}V_{18}V_{19}V_{37}$, $F_{30}S_{4}V_{18}V_{2}V_{37}$, $F_{27}S_{4}V_{18}V_{19}V_{37}$, $F_{27}S_{4}V_{18}V_{2}V_{37}$, $F_{30}S_{4}V_{19}V_{1}V_{39}$, $F_{30}S_{4}V_{1}V_{2}V_{39}$, $F_{30}S_{4}V_{19}V_{1}V_{37}$, $F_{30}S_{4}V_{1}V_{2}V_{37}$, $F_{27}S_{4}V_{19}V_{1}V_{37}$, $F_{27}S_{4}V_{1}V_{2}V_{37}$, $F_{4}S_{4}V_{26}V_{1}V_{2}$, $F_{4}S_{4}V_{11}V_{1}V_{2}$, $F_{1}S_{4}V_{11}V_{1}V_{2}$, $F_{30}S_{2}V_{18}V_{19}V_{37}$, $F_{30}S_{2}V_{18}V_{2}V_{37}$, $F_{27}S_{2}V_{18}V_{19}V_{37}$, $F_{27}S_{2}V_{18}V_{2}V_{37}$, $F_{30}S_{2}V_{19}V_{1}V_{37}$, $F_{30}S_{2}V_{1}V_{2}V_{37}$, $F_{27}S_{2}V_{19}V_{1}V_{37}$, $F_{27}S_{2}V_{1}V_{2}V_{37}$, $F_{4}S_{2}V_{11}V_{1}V_{2}$, $F_{1}S_{2}V_{11}V_{1}V_{2}$, $F_{48}S_{24}S_{43}V_{19}V_{2}$, $F_{48}S_{4}S_{43}V_{19}V_{2}$, $F_{29}S_{24}S_{43}V_{19}V_{2}$, $F_{29}S_{22}S_{43}V_{19}V_{2}$, $F_{29}S_{4}S_{43}V_{19}V_{2}$, $F_{29}S_{2}S_{43}V_{19}V_{2}$, $F_{29}S_{24}S_{41}V_{19}V_{2}$, $F_{29}S_{22}S_{41}V_{19}V_{2}$, $F_{29}S_{4}S_{41}V_{19}V_{2}$, $F_{29}S_{2}S_{41}V_{19}V_{2}$, $F_{48}S_{24}S_{43}V_{2}V_{2}$, $F_{48}S_{4}S_{43}V_{2}V_{2}$, $F_{29}S_{24}S_{43}V_{2}V_{2}$, $F_{29}S_{22}S_{43}V_{2}V_{2}$, $F_{29}S_{4}S_{43}V_{2}V_{2}$, $F_{29}S_{2}S_{43}V_{2}V_{2}$, $F_{29}S_{24}S_{41}V_{2}V_{2}$, $F_{29}S_{22}S_{41}V_{2}V_{2}$, $F_{29}S_{4}S_{41}V_{2}V_{2}$, $F_{29}S_{2}S_{41}V_{2}V_{2}$, $F_{12}S_{8}S_{4}V_{2}V_{2}$, $F_{3}S_{8}S_{4}V_{2}V_{2}$, $F_{3}S_{8}S_{2}V_{2}V_{2}$, $F_{3}S_{7}S_{4}V_{2}V_{2}$, $F_{3}S_{7}S_{2}V_{2}V_{2}$, $F_{30}S_{24}S_{24}V_{2}V_{39}$, $F_{30}S_{24}S_{4}V_{2}V_{39}$, $F_{30}S_{24}S_{24}V_{2}V_{37}$, $F_{30}S_{24}S_{4}V_{2}V_{37}$, $F_{27}S_{22}S_{24}V_{2}V_{37}$, $F_{27}S_{24}S_{2}V_{2}V_{37}$, $F_{30}S_{22}S_{24}V_{2}V_{37}$, $F_{30}S_{22}S_{4}V_{2}V_{37}$, $F_{27}S_{22}S_{22}V_{2}V_{37}$, $F_{27}S_{22}S_{2}V_{2}V_{37}$, $F_{30}S_{4}S_{4}V_{2}V_{39}$, $F_{30}S_{4}S_{4}V_{2}V_{37}$, $F_{27}S_{22}S_{4}V_{2}V_{37}$, $F_{27}S_{2}S_{4}V_{2}V_{37}$, $F_{4}S_{4}S_{4}V_{26}V_{2}$, $F_{4}S_{4}S_{4}V_{11}V_{2}$, $F_{1}S_{2}S_{4}V_{11}V_{2}$, $F_{30}S_{24}S_{2}V_{2}V_{37}$, $F_{30}S_{2}S_{4}V_{2}V_{37}$, $F_{27}S_{2}S_{2}V_{2}V_{37}$, $F_{4}S_{2}S_{4}V_{11}V_{2}$, $F_{1}S_{2}S_{2}V_{11}V_{2}$, $F_{30}S_{24}V_{19}V_{2}V_{39}$, $F_{30}S_{24}V_{2}V_{2}V_{39}$, $F_{30}S_{24}V_{19}V_{2}V_{37}$, $F_{30}S_{24}V_{2}V_{2}V_{37}$, $F_{27}S_{24}V_{19}V_{2}V_{37}$, $F_{27}S_{24}V_{2}V_{2}V_{37}$, $F_{30}S_{22}V_{19}V_{2}V_{37}$, $F_{30}S_{22}V_{2}V_{2}V_{37}$, $F_{27}S_{22}V_{19}V_{2}V_{37}$, $F_{27}S_{22}V_{2}V_{2}V_{37}$, $F_{30}S_{4}V_{19}V_{2}V_{39}$, $F_{30}S_{4}V_{2}V_{2}V_{39}$, $F_{30}S_{4}V_{19}V_{2}V_{37}$, $F_{30}S_{4}V_{2}V_{2}V_{37}$, $F_{27}S_{4}V_{19}V_{2}V_{37}$, $F_{27}S_{4}V_{2}V_{2}V_{37}$, $F_{4}S_{4}V_{26}V_{2}V_{2}$, $F_{4}S_{4}V_{11}V_{2}V_{2}$, $F_{1}S_{4}V_{11}V_{2}V_{2}$, $F_{30}S_{2}V_{19}V_{2}V_{37}$, $F_{30}S_{2}V_{2}V_{2}V_{37}$, $F_{27}S_{2}V_{19}V_{2}V_{37}$, $F_{27}S_{2}V_{2}V_{2}V_{37}$, $F_{4}S_{2}V_{11}V_{2}V_{2}$, $F_{1}S_{2}V_{11}V_{2}V_{2}$, $F_{26}S_{24}S_{4}V_{19}V_{46}$, $F_{26}S_{24}S_{4}V_{19}V_{19}$, $F_{22}S_{24}S_{2}V_{19}V_{19}$, $F_{9}S_{24}S_{4}V_{2}V_{16}$, $F_{9}S_{24}S_{4}V_{2}V_{2}$, $F_{5}S_{24}S_{2}V_{2}V_{2}$, $F_{26}S_{22}S_{4}V_{19}V_{19}$, $F_{22}S_{22}S_{2}V_{19}V_{19}$, $F_{9}S_{22}S_{4}V_{2}V_{2}$, $F_{5}S_{22}S_{2}V_{2}V_{2}$, $F_{9}S_{4}S_{4}V_{19}V_{16}$, $F_{9}S_{4}S_{4}V_{19}V_{2}$, $F_{5}S_{2}S_{4}V_{19}V_{2}$, $F_{26}S_{4}S_{4}V_{46}V_{2}$, $F_{26}S_{4}S_{4}V_{19}V_{2}$, $F_{22}S_{2}S_{4}V_{19}V_{2}$, $F_{9}S_{4}S_{4}V_{2}V_{16}$, $F_{9}S_{4}S_{4}V_{2}V_{2}$, $F_{5}S_{2}S_{4}V_{2}V_{2}$, $F_{9}S_{2}S_{4}V_{19}V_{2}$, $F_{5}S_{2}S_{2}V_{19}V_{2}$, $F_{26}S_{2}S_{4}V_{19}V_{2}$, $F_{22}S_{2}S_{2}V_{19}V_{2}$, $F_{9}S_{2}S_{4}V_{2}V_{2}$, $F_{5}S_{2}S_{2}V_{2}V_{2}$, $F_{26}S_{24}V_{19}V_{46}V_{2}$, $F_{26}S_{24}V_{19}V_{19}V_{2}$, $F_{22}S_{24}V_{19}V_{19}V_{2}$, $F_{26}S_{22}V_{19}V_{19}V_{2}$, $F_{22}S_{22}V_{19}V_{19}V_{2}$, $F_{26}S_{4}V_{46}V_{2}V_{2}$, $F_{26}S_{4}V_{19}V_{2}V_{2}$, $F_{22}S_{4}V_{19}V_{2}V_{2}$, $F_{26}S_{2}V_{19}V_{2}V_{2}$, $F_{22}S_{2}V_{19}V_{2}V_{2}$, $F_{26}S_{24}V_{18}V_{19}V_{46}$, $F_{26}S_{24}V_{18}V_{19}V_{19}$, $F_{22}S_{24}V_{18}V_{19}V_{19}$, $F_{9}S_{24}V_{1}V_{2}V_{16}$, $F_{9}S_{24}V_{1}V_{2}V_{2}$, $F_{5}S_{24}V_{1}V_{2}V_{2}$, $F_{26}S_{22}V_{18}V_{19}V_{19}$, $F_{22}S_{22}V_{18}V_{19}V_{19}$, $F_{9}S_{22}V_{1}V_{2}V_{2}$, $F_{5}S_{22}V_{1}V_{2}V_{2}$, $F_{9}S_{4}V_{19}V_{1}V_{16}$, $F_{9}S_{4}V_{19}V_{1}V_{2}$, $F_{5}S_{4}V_{19}V_{1}V_{2}$, $F_{26}S_{4}V_{18}V_{46}V_{2}$, $F_{26}S_{4}V_{18}V_{19}V_{2}$, $F_{22}S_{4}V_{18}V_{19}V_{2}$, $F_{9}S_{4}V_{1}V_{2}V_{16}$, $F_{9}S_{4}V_{1}V_{2}V_{2}$, $F_{5}S_{4}V_{1}V_{2}V_{2}$, $F_{9}S_{2}V_{19}V_{1}V_{2}$, $F_{5}S_{2}V_{19}V_{1}V_{2}$, $F_{26}S_{2}V_{18}V_{19}V_{2}$, $F_{22}S_{2}V_{18}V_{19}V_{2}$, $F_{9}S_{2}V_{1}V_{2}V_{2}$, $F_{5}S_{2}V_{1}V_{2}V_{2}$, $F_{47}S_{24}S_{4}V_{19}V_{39}$, $F_{47}S_{4}S_{4}V_{19}V_{39}$, $F_{47}S_{24}S_{4}V_{19}V_{37}$, $F_{47}S_{4}S_{4}V_{19}V_{37}$, $F_{28}S_{22}S_{4}V_{19}V_{37}$, $F_{28}S_{2}S_{4}V_{19}V_{37}$, $F_{47}S_{24}S_{4}V_{2}V_{39}$, $F_{47}S_{4}S_{4}V_{2}V_{39}$, $F_{47}S_{24}S_{4}V_{2}V_{37}$, $F_{47}S_{4}S_{4}V_{2}V_{37}$, $F_{28}S_{22}S_{4}V_{2}V_{37}$, $F_{28}S_{2}S_{4}V_{2}V_{37}$, $F_{11}S_{4}S_{4}V_{26}V_{2}$, $F_{11}S_{4}S_{4}V_{11}V_{2}$, $F_{2}S_{2}S_{4}V_{11}V_{2}$, $F_{47}S_{24}S_{2}V_{19}V_{37}$, $F_{47}S_{2}S_{4}V_{19}V_{37}$, $F_{28}S_{22}S_{2}V_{19}V_{37}$, $F_{28}S_{2}S_{2}V_{19}V_{37}$, $F_{47}S_{24}S_{2}V_{2}V_{37}$, $F_{47}S_{2}S_{4}V_{2}V_{37}$, $F_{28}S_{22}S_{2}V_{2}V_{37}$, $F_{28}S_{2}S_{2}V_{2}V_{37}$, $F_{11}S_{2}S_{4}V_{11}V_{2}$, $F_{2}S_{2}S_{2}V_{11}V_{2}$, $F_{47}S_{4}V_{18}V_{19}V_{39}$, $F_{47}S_{4}V_{19}V_{1}V_{39}$, $F_{47}S_{4}V_{18}V_{19}V_{37}$, $F_{47}S_{4}V_{19}V_{1}V_{37}$, $F_{28}S_{4}V_{18}V_{19}V_{37}$, $F_{28}S_{4}V_{19}V_{1}V_{37}$, $F_{47}S_{4}V_{18}V_{2}V_{39}$, $F_{47}S_{4}V_{1}V_{2}V_{39}$, $F_{47}S_{4}V_{18}V_{2}V_{37}$, $F_{47}S_{4}V_{1}V_{2}V_{37}$, $F_{28}S_{4}V_{18}V_{2}V_{37}$, $F_{28}S_{4}V_{1}V_{2}V_{37}$, $F_{11}S_{4}V_{26}V_{1}V_{2}$, $F_{11}S_{4}V_{11}V_{1}V_{2}$, $F_{2}S_{4}V_{11}V_{1}V_{2}$, $F_{47}S_{2}V_{18}V_{19}V_{37}$, $F_{47}S_{2}V_{19}V_{1}V_{37}$, $F_{28}S_{2}V_{18}V_{19}V_{37}$, $F_{28}S_{2}V_{19}V_{1}V_{37}$, $F_{47}S_{2}V_{18}V_{2}V_{37}$, $F_{47}S_{2}V_{1}V_{2}V_{37}$, $F_{28}S_{2}V_{18}V_{2}V_{37}$, $F_{28}S_{2}V_{1}V_{2}V_{37}$, $F_{11}S_{2}V_{11}V_{1}V_{2}$, $F_{2}S_{2}V_{11}V_{1}V_{2}$, $F_{47}S_{24}S_{24}V_{1}V_{39}$, $F_{47}S_{24}S_{4}V_{1}V_{39}$, $F_{47}S_{24}S_{24}V_{1}V_{37}$, $F_{47}S_{24}S_{4}V_{1}V_{37}$, $F_{28}S_{22}S_{24}V_{1}V_{37}$, $F_{28}S_{24}S_{2}V_{1}V_{37}$, $F_{47}S_{22}S_{24}V_{1}V_{37}$, $F_{47}S_{22}S_{4}V_{1}V_{37}$, $F_{28}S_{22}S_{22}V_{1}V_{37}$, $F_{28}S_{22}S_{2}V_{1}V_{37}$, $F_{47}S_{4}S_{4}V_{1}V_{39}$, $F_{47}S_{4}S_{4}V_{1}V_{37}$, $F_{28}S_{22}S_{4}V_{1}V_{37}$, $F_{28}S_{2}S_{4}V_{1}V_{37}$, $F_{11}S_{4}S_{4}V_{26}V_{1}$, $F_{11}S_{4}S_{4}V_{11}V_{1}$, $F_{2}S_{2}S_{4}V_{11}V_{1}$, $F_{47}S_{24}S_{2}V_{1}V_{37}$, $F_{47}S_{2}S_{4}V_{1}V_{37}$, $F_{28}S_{2}S_{2}V_{1}V_{37}$, $F_{11}S_{2}S_{4}V_{11}V_{1}$, $F_{2}S_{2}S_{2}V_{11}V_{1}$, $F_{47}S_{24}V_{18}V_{1}V_{39}$, $F_{47}S_{24}V_{1}V_{1}V_{39}$, $F_{47}S_{24}V_{18}V_{1}V_{37}$, $F_{47}S_{24}V_{1}V_{1}V_{37}$, $F_{28}S_{24}V_{18}V_{1}V_{37}$, $F_{28}S_{24}V_{1}V_{1}V_{37}$, $F_{47}S_{22}V_{18}V_{1}V_{37}$, $F_{47}S_{22}V_{1}V_{1}V_{37}$, $F_{28}S_{22}V_{18}V_{1}V_{37}$, $F_{28}S_{22}V_{1}V_{1}V_{37}$, $F_{47}S_{4}V_{18}V_{1}V_{39}$, $F_{47}S_{4}V_{1}V_{1}V_{39}$, $F_{47}S_{4}V_{18}V_{1}V_{37}$, $F_{47}S_{4}V_{1}V_{1}V_{37}$, $F_{28}S_{4}V_{18}V_{1}V_{37}$, $F_{28}S_{4}V_{1}V_{1}V_{37}$, $F_{11}S_{4}V_{26}V_{1}V_{1}$, $F_{11}S_{4}V_{11}V_{1}V_{1}$, $F_{2}S_{4}V_{11}V_{1}V_{1}$, $F_{47}S_{2}V_{18}V_{1}V_{37}$, $F_{47}S_{2}V_{1}V_{1}V_{37}$, $F_{28}S_{2}V_{18}V_{1}V_{37}$, $F_{28}S_{2}V_{1}V_{1}V_{37}$, $F_{11}S_{2}V_{11}V_{1}V_{1}$, $F_{2}S_{2}V_{11}V_{1}V_{1}$, $F_{25}S_{23}S_{24}S_{24}V_{1}$, $F_{25}S_{24}S_{24}S_{49}V_{1}$, $F_{25}S_{22}S_{24}S_{49}V_{1}$, $F_{8}S_{24}S_{3}S_{4}V_{1}$, $F_{8}S_{24}S_{4}S_{19}V_{1}$, $F_{8}S_{24}S_{2}S_{19}V_{1}$, $F_{25}S_{22}S_{22}S_{23}V_{1}$, $F_{8}S_{22}S_{4}S_{19}V_{1}$, $F_{8}S_{22}S_{2}S_{3}V_{1}$, $F_{25}S_{23}S_{4}S_{4}V_{1}$, $F_{25}S_{49}S_{4}S_{4}V_{1}$, $F_{8}S_{3}S_{4}S_{4}V_{1}$, $F_{8}S_{4}S_{4}S_{19}V_{1}$, $F_{25}S_{49}S_{2}S_{4}V_{1}$, $F_{8}S_{2}S_{4}S_{19}V_{1}$, $F_{25}S_{23}S_{2}S_{2}V_{1}$, $F_{8}S_{2}S_{2}S_{3}V_{1}$, $F_{25}S_{23}S_{24}S_{24}V_{2}$, $F_{25}S_{24}S_{24}S_{49}V_{2}$, $F_{25}S_{22}S_{24}S_{49}V_{2}$, $F_{8}S_{24}S_{3}S_{4}V_{2}$, $F_{8}S_{24}S_{4}S_{19}V_{2}$, $F_{8}S_{24}S_{2}S_{19}V_{2}$, $F_{25}S_{22}S_{22}S_{23}V_{2}$, $F_{8}S_{22}S_{4}S_{19}V_{2}$, $F_{8}S_{22}S_{2}S_{3}V_{2}$, $F_{25}S_{23}S_{4}S_{4}V_{2}$, $F_{25}S_{49}S_{4}S_{4}V_{2}$, $F_{8}S_{3}S_{4}S_{4}V_{2}$, $F_{8}S_{4}S_{4}S_{19}V_{2}$, $F_{25}S_{49}S_{2}S_{4}V_{2}$, $F_{8}S_{2}S_{4}S_{19}V_{2}$, $F_{25}S_{23}S_{2}S_{2}V_{2}$, $F_{8}S_{2}S_{2}S_{3}V_{2}$, $F_{25}S_{22}S_{23}S_{24}S_{24}$, $F_{8}S_{24}S_{2}S_{3}S_{4}$, $F_{25}S_{22}S_{23}S_{4}S_{4}$, $F_{25}S_{22}S_{49}S_{4}S_{4}$, $F_{8}S_{2}S_{3}S_{4}S_{4}$, $F_{29}S_{24}S_{4}S_{41}V_{19}$, $F_{29}S_{24}S_{4}S_{41}V_{2}$, $F_{29}S_{24}S_{4}S_{43}V_{19}$, $F_{29}S_{24}S_{4}S_{43}V_{2}$, $F_{29}S_{22}S_{4}S_{43}V_{19}$, $F_{29}S_{22}S_{4}S_{43}V_{2}$, $F_{29}S_{4}S_{4}S_{41}V_{19}$, $F_{29}S_{4}S_{4}S_{41}V_{2}$, $F_{29}S_{4}S_{4}S_{43}V_{19}$, $F_{29}S_{4}S_{4}S_{43}V_{2}$, $F_{3}S_{7}S_{4}S_{4}V_{2}$, $F_{3}S_{8}S_{4}S_{4}V_{2}$, $F_{29}S_{2}S_{4}S_{43}V_{19}$, $F_{29}S_{2}S_{4}S_{43}V_{2}$, $F_{3}S_{8}S_{2}S_{4}V_{2}$, $F_{29}S_{24}S_{2}S_{43}V_{19}$, $F_{29}S_{24}S_{2}S_{43}V_{2}$, $F_{29}S_{22}S_{2}S_{41}V_{19}$, $F_{29}S_{22}S_{2}S_{41}V_{2}$, $F_{29}S_{2}S_{2}S_{41}V_{19}$, $F_{29}S_{2}S_{2}S_{41}V_{2}$, $F_{3}S_{7}S_{2}S_{2}V_{2}$, $F_{29}S_{24}S_{4}S_{41}V_{18}$, $F_{29}S_{24}S_{4}S_{41}V_{1}$, $F_{29}S_{24}S_{4}S_{43}V_{18}$, $F_{29}S_{24}S_{4}S_{43}V_{1}$, $F_{29}S_{22}S_{4}S_{43}V_{18}$, $F_{29}S_{22}S_{4}S_{43}V_{1}$, $F_{29}S_{4}S_{4}S_{41}V_{18}$, $F_{29}S_{4}S_{4}S_{41}V_{1}$, $F_{29}S_{4}S_{4}S_{43}V_{18}$, $F_{29}S_{4}S_{4}S_{43}V_{1}$, $F_{3}S_{7}S_{4}S_{4}V_{1}$, $F_{3}S_{8}S_{4}S_{4}V_{1}$, $F_{29}S_{2}S_{4}S_{43}V_{18}$, $F_{29}S_{2}S_{4}S_{43}V_{1}$, $F_{3}S_{8}S_{2}S_{4}V_{1}$, $F_{29}S_{24}S_{2}S_{43}V_{18}$, $F_{29}S_{24}S_{2}S_{43}V_{1}$, $F_{29}S_{22}S_{2}S_{41}V_{18}$, $F_{29}S_{22}S_{2}S_{41}V_{1}$, $F_{29}S_{2}S_{2}S_{41}V_{18}$, $F_{29}S_{2}S_{2}S_{41}V_{1}$, $F_{3}S_{7}S_{2}S_{2}V_{1}$, $F_{29}S_{22}S_{24}S_{4}S_{41}$, $F_{29}S_{24}S_{2}S_{4}S_{41}$, $F_{29}S_{22}S_{4}S_{4}S_{41}$, $F_{29}S_{2}S_{4}S_{4}S_{41}$, $F_{3}S_{7}S_{2}S_{4}S_{4}$, $F_{29}S_{22}S_{24}S_{2}S_{43}$, $F_{29}S_{24}S_{2}S_{2}S_{43}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{3}$} {{$F_{17}S_{23}S_{24}S_{24}V_{12}$, $F_{19}S_{24}S_{24}S_{49}V_{12}$, $F_{19}S_{22}S_{24}S_{49}V_{12}$, $F_{17}S_{24}S_{3}S_{4}V_{12}$, $F_{19}S_{24}S_{4}S_{19}V_{12}$, $F_{19}S_{24}S_{2}S_{19}V_{12}$, $F_{17}S_{22}S_{22}S_{23}V_{12}$, $F_{19}S_{22}S_{4}S_{19}V_{12}$, $F_{17}S_{22}S_{2}S_{3}V_{12}$, $F_{17}S_{23}S_{4}S_{4}V_{12}$, $F_{19}S_{49}S_{4}S_{4}V_{12}$, $F_{17}S_{3}S_{4}S_{4}V_{12}$, $F_{19}S_{4}S_{4}S_{19}V_{12}$, $F_{19}S_{49}S_{2}S_{4}V_{12}$, $F_{19}S_{2}S_{4}S_{19}V_{12}$, $F_{17}S_{23}S_{2}S_{2}V_{12}$, $F_{17}S_{2}S_{2}S_{3}V_{12}$, $F_{17}S_{23}S_{24}S_{24}S_{2}$, $F_{19}S_{24}S_{24}S_{49}S_{4}$, $F_{19}S_{22}S_{24}S_{49}S_{4}$, $F_{17}S_{24}S_{2}S_{3}S_{4}$, $F_{19}S_{24}S_{4}S_{4}S_{19}$, $F_{19}S_{24}S_{2}S_{4}S_{19}$, $F_{17}S_{22}S_{22}S_{23}S_{2}$, $F_{19}S_{22}S_{4}S_{4}S_{19}$, $F_{17}S_{22}S_{2}S_{2}S_{3}$, $F_{17}S_{23}S_{2}S_{4}S_{4}$, $F_{19}S_{49}S_{4}S_{4}S_{4}$, $F_{17}S_{2}S_{3}S_{4}S_{4}$, $F_{19}S_{4}S_{4}S_{4}S_{19}$, $F_{19}S_{49}S_{2}S_{4}S_{4}$, $F_{19}S_{2}S_{4}S_{4}S_{19}$, $F_{17}S_{23}S_{2}S_{2}S_{2}$, $F_{17}S_{2}S_{2}S_{2}S_{3}$, $F_{17}S_{23}S_{24}S_{24}V_{1}$, $F_{19}S_{24}S_{24}S_{49}V_{1}$, $F_{19}S_{22}S_{24}S_{49}V_{1}$, $F_{17}S_{24}S_{3}S_{4}V_{1}$, $F_{19}S_{24}S_{4}S_{19}V_{1}$, $F_{19}S_{24}S_{2}S_{19}V_{1}$, $F_{17}S_{22}S_{22}S_{23}V_{1}$, $F_{19}S_{22}S_{4}S_{19}V_{1}$, $F_{17}S_{22}S_{2}S_{3}V_{1}$, $F_{17}S_{23}S_{4}S_{4}V_{1}$, $F_{19}S_{49}S_{4}S_{4}V_{1}$, $F_{17}S_{3}S_{4}S_{4}V_{1}$, $F_{19}S_{4}S_{4}S_{19}V_{1}$, $F_{19}S_{49}S_{2}S_{4}V_{1}$, $F_{19}S_{2}S_{4}S_{19}V_{1}$, $F_{17}S_{23}S_{2}S_{2}V_{1}$, $F_{17}S_{2}S_{2}S_{3}V_{1}$, $F_{44}S_{24}S_{4}V_{1}V_{39}$, $F_{15}S_{24}S_{4}V_{1}V_{39}$, $F_{25}S_{24}S_{4}V_{1}V_{37}$, $F_{25}S_{24}S_{2}V_{1}V_{37}$, $F_{8}S_{24}S_{4}V_{1}V_{37}$, $F_{8}S_{24}S_{2}V_{1}V_{37}$, $F_{25}S_{22}S_{4}V_{1}V_{37}$, $F_{25}S_{22}S_{2}V_{1}V_{37}$, $F_{8}S_{22}S_{4}V_{1}V_{37}$, $F_{8}S_{22}S_{2}V_{1}V_{37}$, $F_{44}S_{4}S_{4}V_{1}V_{39}$, $F_{15}S_{4}S_{4}V_{1}V_{39}$, $F_{25}S_{4}S_{4}V_{1}V_{37}$, $F_{25}S_{2}S_{4}V_{1}V_{37}$, $F_{8}S_{4}S_{4}V_{1}V_{37}$, $F_{8}S_{2}S_{4}V_{1}V_{37}$, $F_{15}S_{4}S_{4}V_{26}V_{1}$, $F_{8}S_{4}S_{4}V_{11}V_{1}$, $F_{8}S_{2}S_{4}V_{11}V_{1}$, $F_{25}S_{2}S_{2}V_{1}V_{37}$, $F_{8}S_{2}S_{2}V_{1}V_{37}$, $F_{8}S_{2}S_{2}V_{11}V_{1}$, $F_{44}S_{24}S_{24}V_{1}V_{39}$, $F_{25}S_{24}S_{24}V_{1}V_{37}$, $F_{25}S_{22}S_{24}V_{1}V_{37}$, $F_{25}S_{22}S_{22}V_{1}V_{37}$, $F_{23}S_{24}S_{4}S_{41}V_{1}$, $F_{6}S_{24}S_{4}S_{41}V_{1}$, $F_{43}S_{24}S_{4}S_{43}V_{1}$, $F_{14}S_{24}S_{4}S_{43}V_{1}$, $F_{43}S_{22}S_{4}S_{43}V_{1}$, $F_{14}S_{22}S_{4}S_{43}V_{1}$, $F_{23}S_{4}S_{4}S_{41}V_{1}$, $F_{6}S_{4}S_{4}S_{41}V_{1}$, $F_{43}S_{4}S_{4}S_{43}V_{1}$, $F_{14}S_{4}S_{4}S_{43}V_{1}$, $F_{6}S_{7}S_{4}S_{4}V_{1}$, $F_{14}S_{8}S_{4}S_{4}V_{1}$, $F_{43}S_{2}S_{4}S_{43}V_{1}$, $F_{14}S_{2}S_{4}S_{43}V_{1}$, $F_{14}S_{8}S_{2}S_{4}V_{1}$, $F_{43}S_{24}S_{2}S_{43}V_{1}$, $F_{14}S_{24}S_{2}S_{43}V_{1}$, $F_{23}S_{22}S_{2}S_{41}V_{1}$, $F_{6}S_{22}S_{2}S_{41}V_{1}$, $F_{23}S_{2}S_{2}S_{41}V_{1}$, $F_{6}S_{2}S_{2}S_{41}V_{1}$, $F_{6}S_{7}S_{2}S_{2}V_{1}$, $F_{23}S_{22}S_{24}S_{4}S_{41}$, $F_{6}S_{24}S_{2}S_{4}S_{41}$, $F_{43}S_{24}S_{24}S_{4}S_{43}$, $F_{14}S_{24}S_{4}S_{4}S_{43}$, $F_{43}S_{22}S_{24}S_{4}S_{43}$, $F_{14}S_{22}S_{4}S_{4}S_{43}$, $F_{23}S_{22}S_{4}S_{4}S_{41}$, $F_{6}S_{2}S_{4}S_{4}S_{41}$, $F_{43}S_{24}S_{4}S_{4}S_{43}$, $F_{14}S_{4}S_{4}S_{4}S_{43}$, $F_{6}S_{7}S_{2}S_{4}S_{4}$, $F_{14}S_{8}S_{4}S_{4}S_{4}$, $F_{43}S_{24}S_{2}S_{4}S_{43}$, $F_{14}S_{2}S_{4}S_{4}S_{43}$, $F_{14}S_{8}S_{2}S_{4}S_{4}$, $F_{43}S_{24}S_{24}S_{2}S_{43}$, $F_{14}S_{24}S_{2}S_{4}S_{43}$, $F_{23}S_{22}S_{22}S_{2}S_{41}$, $F_{6}S_{22}S_{2}S_{2}S_{41}$, $F_{23}S_{22}S_{2}S_{2}S_{41}$, $F_{6}S_{2}S_{2}S_{2}S_{41}$, $F_{6}S_{7}S_{2}S_{2}S_{2}$, $F_{48}S_{24}S_{24}V_{12}V_{47}$, $F_{48}S_{24}S_{4}V_{12}V_{47}$, $F_{29}S_{24}S_{24}V_{12}V_{45}$, $F_{29}S_{22}S_{24}V_{12}V_{45}$, $F_{29}S_{24}S_{4}V_{12}V_{45}$, $F_{29}S_{24}S_{2}V_{12}V_{45}$, $F_{29}S_{22}S_{22}V_{12}V_{45}$, $F_{29}S_{22}S_{4}V_{12}V_{45}$, $F_{29}S_{22}S_{2}V_{12}V_{45}$, $F_{48}S_{24}S_{4}V_{12}V_{17}$, $F_{48}S_{4}S_{4}V_{12}V_{17}$, $F_{12}S_{4}S_{4}V_{12}V_{17}$, $F_{29}S_{24}S_{4}V_{12}V_{15}$, $F_{29}S_{22}S_{4}V_{12}V_{15}$, $F_{29}S_{4}S_{4}V_{12}V_{15}$, $F_{29}S_{2}S_{4}V_{12}V_{15}$, $F_{3}S_{4}S_{4}V_{12}V_{15}$, $F_{3}S_{2}S_{4}V_{12}V_{15}$, $F_{29}S_{24}S_{2}V_{12}V_{15}$, $F_{29}S_{22}S_{2}V_{12}V_{15}$, $F_{29}S_{2}S_{2}V_{12}V_{15}$, $F_{3}S_{2}S_{2}V_{12}V_{15}$, $F_{48}S_{24}S_{4}V_{47}V_{1}$, $F_{48}S_{4}S_{4}V_{47}V_{1}$, $F_{29}S_{24}S_{4}V_{45}V_{1}$, $F_{29}S_{22}S_{4}V_{45}V_{1}$, $F_{29}S_{4}S_{4}V_{45}V_{1}$, $F_{29}S_{2}S_{4}V_{45}V_{1}$, $F_{48}S_{24}S_{4}V_{1}V_{17}$, $F_{48}S_{4}S_{4}V_{1}V_{17}$, $F_{12}S_{4}S_{4}V_{1}V_{17}$, $F_{29}S_{24}S_{4}V_{1}V_{15}$, $F_{29}S_{22}S_{4}V_{1}V_{15}$, $F_{29}S_{4}S_{4}V_{1}V_{15}$, $F_{29}S_{2}S_{4}V_{1}V_{15}$, $F_{3}S_{4}S_{4}V_{1}V_{15}$, $F_{3}S_{2}S_{4}V_{1}V_{15}$, $F_{29}S_{24}S_{2}V_{45}V_{1}$, $F_{29}S_{22}S_{2}V_{45}V_{1}$, $F_{29}S_{2}S_{2}V_{45}V_{1}$, $F_{29}S_{24}S_{2}V_{1}V_{15}$, $F_{29}S_{22}S_{2}V_{1}V_{15}$, $F_{29}S_{2}S_{2}V_{1}V_{15}$, $F_{3}S_{2}S_{2}V_{1}V_{15}$, $F_{19}S_{24}V_{12}V_{18}V_{47}$, $F_{19}S_{24}V_{12}V_{18}V_{45}$, $F_{17}S_{24}V_{12}V_{18}V_{45}$, $F_{19}S_{24}V_{12}V_{1}V_{17}$, $F_{19}S_{24}V_{12}V_{1}V_{15}$, $F_{17}S_{24}V_{12}V_{1}V_{15}$, $F_{19}S_{22}V_{12}V_{18}V_{45}$, $F_{17}S_{22}V_{12}V_{18}V_{45}$, $F_{19}S_{22}V_{12}V_{1}V_{15}$, $F_{17}S_{22}V_{12}V_{1}V_{15}$, $F_{19}S_{4}V_{12}V_{18}V_{17}$, $F_{19}S_{4}V_{12}V_{18}V_{15}$, $F_{17}S_{4}V_{12}V_{18}V_{15}$, $F_{19}S_{4}V_{12}V_{47}V_{1}$, $F_{19}S_{4}V_{12}V_{45}V_{1}$, $F_{17}S_{4}V_{12}V_{45}V_{1}$, $F_{19}S_{4}V_{12}V_{1}V_{17}$, $F_{19}S_{4}V_{12}V_{1}V_{15}$, $F_{17}S_{4}V_{12}V_{1}V_{15}$, $F_{19}S_{2}V_{12}V_{18}V_{15}$, $F_{17}S_{2}V_{12}V_{18}V_{15}$, $F_{19}S_{2}V_{12}V_{45}V_{1}$, $F_{17}S_{2}V_{12}V_{45}V_{1}$, $F_{19}S_{2}V_{12}V_{1}V_{15}$, $F_{17}S_{2}V_{12}V_{1}V_{15}$, $F_{19}S_{24}S_{4}V_{18}V_{47}$, $F_{19}S_{24}S_{4}V_{18}V_{45}$, $F_{17}S_{24}S_{2}V_{18}V_{45}$, $F_{19}S_{24}S_{4}V_{1}V_{17}$, $F_{19}S_{24}S_{4}V_{1}V_{15}$, $F_{17}S_{24}S_{2}V_{1}V_{15}$, $F_{19}S_{22}S_{4}V_{18}V_{45}$, $F_{17}S_{22}S_{2}V_{18}V_{45}$, $F_{19}S_{22}S_{4}V_{1}V_{15}$, $F_{17}S_{22}S_{2}V_{1}V_{15}$, $F_{19}S_{4}S_{4}V_{18}V_{17}$, $F_{19}S_{4}S_{4}V_{18}V_{15}$, $F_{17}S_{2}S_{4}V_{18}V_{15}$, $F_{19}S_{4}S_{4}V_{47}V_{1}$, $F_{19}S_{4}S_{4}V_{45}V_{1}$, $F_{17}S_{2}S_{4}V_{45}V_{1}$, $F_{19}S_{4}S_{4}V_{1}V_{17}$, $F_{19}S_{4}S_{4}V_{1}V_{15}$, $F_{17}S_{2}S_{4}V_{1}V_{15}$, $F_{19}S_{2}S_{4}V_{18}V_{15}$, $F_{17}S_{2}S_{2}V_{18}V_{15}$, $F_{19}S_{2}S_{4}V_{45}V_{1}$, $F_{17}S_{2}S_{2}V_{45}V_{1}$, $F_{19}S_{2}S_{4}V_{1}V_{15}$, $F_{17}S_{2}S_{2}V_{1}V_{15}$, $F_{19}S_{24}V_{18}V_{47}V_{1}$, $F_{19}S_{24}V_{18}V_{45}V_{1}$, $F_{17}S_{24}V_{18}V_{45}V_{1}$, $F_{19}S_{24}V_{1}V_{1}V_{17}$, $F_{19}S_{24}V_{1}V_{1}V_{15}$, $F_{17}S_{24}V_{1}V_{1}V_{15}$, $F_{19}S_{22}V_{18}V_{45}V_{1}$, $F_{17}S_{22}V_{18}V_{45}V_{1}$, $F_{19}S_{22}V_{1}V_{1}V_{15}$, $F_{17}S_{22}V_{1}V_{1}V_{15}$, $F_{19}S_{4}V_{18}V_{1}V_{17}$, $F_{19}S_{4}V_{18}V_{1}V_{15}$, $F_{17}S_{4}V_{18}V_{1}V_{15}$, $F_{19}S_{4}V_{47}V_{1}V_{1}$, $F_{19}S_{4}V_{45}V_{1}V_{1}$, $F_{17}S_{4}V_{45}V_{1}V_{1}$, $F_{19}S_{4}V_{1}V_{1}V_{17}$, $F_{19}S_{4}V_{1}V_{1}V_{15}$, $F_{17}S_{4}V_{1}V_{1}V_{15}$, $F_{19}S_{2}V_{18}V_{1}V_{15}$, $F_{17}S_{2}V_{18}V_{1}V_{15}$, $F_{19}S_{2}V_{45}V_{1}V_{1}$, $F_{17}S_{2}V_{45}V_{1}V_{1}$, $F_{19}S_{2}V_{1}V_{1}V_{15}$, $F_{17}S_{2}V_{1}V_{1}V_{15}$, $F_{44}S_{4}S_{43}V_{18}V_{1}$, $F_{25}S_{4}S_{43}V_{18}V_{1}$, $F_{25}S_{2}S_{43}V_{18}V_{1}$, $F_{15}S_{4}S_{43}V_{18}V_{1}$, $F_{8}S_{4}S_{43}V_{18}V_{1}$, $F_{8}S_{2}S_{43}V_{18}V_{1}$, $F_{25}S_{4}S_{41}V_{18}V_{1}$, $F_{25}S_{2}S_{41}V_{18}V_{1}$, $F_{8}S_{4}S_{41}V_{18}V_{1}$, $F_{8}S_{2}S_{41}V_{18}V_{1}$, $F_{44}S_{4}S_{43}V_{1}V_{1}$, $F_{25}S_{4}S_{43}V_{1}V_{1}$, $F_{25}S_{2}S_{43}V_{1}V_{1}$, $F_{15}S_{4}S_{43}V_{1}V_{1}$, $F_{8}S_{4}S_{43}V_{1}V_{1}$, $F_{8}S_{2}S_{43}V_{1}V_{1}$, $F_{25}S_{4}S_{41}V_{1}V_{1}$, $F_{25}S_{2}S_{41}V_{1}V_{1}$, $F_{8}S_{4}S_{41}V_{1}V_{1}$, $F_{8}S_{2}S_{41}V_{1}V_{1}$, $F_{15}S_{8}S_{4}V_{1}V_{1}$, $F_{8}S_{8}S_{4}V_{1}V_{1}$, $F_{8}S_{8}S_{2}V_{1}V_{1}$, $F_{8}S_{7}S_{4}V_{1}V_{1}$, $F_{8}S_{7}S_{2}V_{1}V_{1}$, $F_{44}S_{24}S_{43}V_{18}V_{1}$, $F_{25}S_{24}S_{43}V_{18}V_{1}$, $F_{25}S_{22}S_{43}V_{18}V_{1}$, $F_{25}S_{24}S_{41}V_{18}V_{1}$, $F_{25}S_{22}S_{41}V_{18}V_{1}$, $F_{44}S_{24}S_{43}V_{1}V_{1}$, $F_{25}S_{24}S_{43}V_{1}V_{1}$, $F_{25}S_{22}S_{43}V_{1}V_{1}$, $F_{25}S_{24}S_{41}V_{1}V_{1}$, $F_{25}S_{22}S_{41}V_{1}V_{1}$, $F_{43}S_{4}V_{18}V_{1}V_{39}$, $F_{14}S_{4}V_{18}V_{1}V_{39}$, $F_{43}S_{4}V_{18}V_{1}V_{37}$, $F_{23}S_{4}V_{18}V_{1}V_{37}$, $F_{14}S_{4}V_{18}V_{1}V_{37}$, $F_{6}S_{4}V_{18}V_{1}V_{37}$, $F_{43}S_{4}V_{1}V_{1}V_{39}$, $F_{14}S_{4}V_{1}V_{1}V_{39}$, $F_{43}S_{4}V_{1}V_{1}V_{37}$, $F_{23}S_{4}V_{1}V_{1}V_{37}$, $F_{14}S_{4}V_{1}V_{1}V_{37}$, $F_{6}S_{4}V_{1}V_{1}V_{37}$, $F_{14}S_{4}V_{26}V_{1}V_{1}$, $F_{14}S_{4}V_{11}V_{1}V_{1}$, $F_{6}S_{4}V_{11}V_{1}V_{1}$, $F_{43}S_{2}V_{18}V_{1}V_{37}$, $F_{23}S_{2}V_{18}V_{1}V_{37}$, $F_{14}S_{2}V_{18}V_{1}V_{37}$, $F_{6}S_{2}V_{18}V_{1}V_{37}$, $F_{43}S_{2}V_{1}V_{1}V_{37}$, $F_{23}S_{2}V_{1}V_{1}V_{37}$, $F_{14}S_{2}V_{1}V_{1}V_{37}$, $F_{6}S_{2}V_{1}V_{1}V_{37}$, $F_{14}S_{2}V_{11}V_{1}V_{1}$, $F_{6}S_{2}V_{11}V_{1}V_{1}$, $F_{43}S_{24}S_{4}V_{18}V_{39}$, $F_{14}S_{4}S_{4}V_{18}V_{39}$, $F_{43}S_{24}S_{4}V_{18}V_{37}$, $F_{23}S_{22}S_{4}V_{18}V_{37}$, $F_{14}S_{4}S_{4}V_{18}V_{37}$, $F_{6}S_{2}S_{4}V_{18}V_{37}$, $F_{43}S_{24}S_{4}V_{1}V_{39}$, $F_{14}S_{4}S_{4}V_{1}V_{39}$, $F_{43}S_{24}S_{4}V_{1}V_{37}$, $F_{23}S_{22}S_{4}V_{1}V_{37}$, $F_{14}S_{4}S_{4}V_{1}V_{37}$, $F_{6}S_{2}S_{4}V_{1}V_{37}$, $F_{14}S_{4}S_{4}V_{26}V_{1}$, $F_{14}S_{4}S_{4}V_{11}V_{1}$, $F_{6}S_{2}S_{4}V_{11}V_{1}$, $F_{43}S_{24}S_{2}V_{18}V_{37}$, $F_{23}S_{22}S_{2}V_{18}V_{37}$, $F_{14}S_{2}S_{4}V_{18}V_{37}$, $F_{6}S_{2}S_{2}V_{18}V_{37}$, $F_{43}S_{24}S_{2}V_{1}V_{37}$, $F_{23}S_{22}S_{2}V_{1}V_{37}$, $F_{14}S_{2}S_{4}V_{1}V_{37}$, $F_{6}S_{2}S_{2}V_{1}V_{37}$, $F_{14}S_{2}S_{4}V_{11}V_{1}$, $F_{6}S_{2}S_{2}V_{11}V_{1}$, $F_{48}S_{24}S_{49}V_{12}V_{18}$, $F_{48}S_{49}S_{4}V_{12}V_{18}$, $F_{29}S_{24}S_{49}V_{12}V_{18}$, $F_{29}S_{22}S_{49}V_{12}V_{18}$, $F_{29}S_{49}S_{4}V_{12}V_{18}$, $F_{29}S_{49}S_{2}V_{12}V_{18}$, $F_{29}S_{23}S_{24}V_{12}V_{18}$, $F_{29}S_{22}S_{23}V_{12}V_{18}$, $F_{29}S_{23}S_{4}V_{12}V_{18}$, $F_{29}S_{23}S_{2}V_{12}V_{18}$, $F_{48}S_{24}S_{19}V_{12}V_{1}$, $F_{48}S_{4}S_{19}V_{12}V_{1}$, $F_{29}S_{24}S_{19}V_{12}V_{1}$, $F_{29}S_{22}S_{19}V_{12}V_{1}$, $F_{29}S_{4}S_{19}V_{12}V_{1}$, $F_{29}S_{2}S_{19}V_{12}V_{1}$, $F_{12}S_{4}S_{19}V_{12}V_{1}$, $F_{3}S_{4}S_{19}V_{12}V_{1}$, $F_{3}S_{2}S_{19}V_{12}V_{1}$, $F_{29}S_{24}S_{3}V_{12}V_{1}$, $F_{29}S_{22}S_{3}V_{12}V_{1}$, $F_{29}S_{3}S_{4}V_{12}V_{1}$, $F_{29}S_{2}S_{3}V_{12}V_{1}$, $F_{3}S_{3}S_{4}V_{12}V_{1}$, $F_{3}S_{2}S_{3}V_{12}V_{1}$, $F_{44}S_{24}S_{2}S_{4}S_{43}$, $F_{25}S_{24}S_{2}S_{4}S_{43}$, $F_{25}S_{24}S_{2}S_{2}S_{43}$, $F_{15}S_{24}S_{2}S_{4}S_{43}$, $F_{8}S_{24}S_{2}S_{4}S_{43}$, $F_{8}S_{24}S_{2}S_{2}S_{43}$, $F_{25}S_{22}S_{2}S_{4}S_{41}$, $F_{25}S_{22}S_{2}S_{2}S_{41}$, $F_{8}S_{22}S_{2}S_{4}S_{41}$, $F_{8}S_{22}S_{2}S_{2}S_{41}$, $F_{44}S_{2}S_{4}S_{4}S_{43}$, $F_{25}S_{2}S_{4}S_{4}S_{43}$, $F_{25}S_{2}S_{2}S_{4}S_{43}$, $F_{15}S_{2}S_{4}S_{4}S_{43}$, $F_{8}S_{2}S_{4}S_{4}S_{43}$, $F_{8}S_{2}S_{2}S_{4}S_{43}$, $F_{15}S_{8}S_{2}S_{4}S_{4}$, $F_{8}S_{8}S_{2}S_{4}S_{4}$, $F_{8}S_{8}S_{2}S_{2}S_{4}$, $F_{25}S_{2}S_{2}S_{4}S_{41}$, $F_{25}S_{2}S_{2}S_{2}S_{41}$, $F_{8}S_{2}S_{2}S_{4}S_{41}$, $F_{8}S_{2}S_{2}S_{2}S_{41}$, $F_{8}S_{7}S_{2}S_{2}S_{4}$, $F_{8}S_{7}S_{2}S_{2}S_{2}$, $F_{44}S_{24}S_{24}S_{2}S_{43}$, $F_{25}S_{24}S_{24}S_{2}S_{43}$, $F_{25}S_{22}S_{24}S_{2}S_{43}$, $F_{25}S_{22}S_{24}S_{2}S_{41}$, $F_{25}S_{22}S_{22}S_{2}S_{41}$, $F_{25}S_{22}S_{2}S_{4}S_{43}$, $F_{25}S_{24}S_{2}S_{2}S_{41}$, $F_{48}S_{24}S_{49}S_{2}S_{4}$, $F_{48}S_{49}S_{2}S_{4}S_{4}$, $F_{29}S_{24}S_{49}S_{2}S_{4}$, $F_{29}S_{22}S_{49}S_{2}S_{4}$, $F_{29}S_{49}S_{2}S_{4}S_{4}$, $F_{29}S_{49}S_{2}S_{2}S_{4}$, $F_{48}S_{24}S_{2}S_{4}S_{19}$, $F_{48}S_{2}S_{4}S_{4}S_{19}$, $F_{29}S_{24}S_{2}S_{4}S_{19}$, $F_{29}S_{22}S_{2}S_{4}S_{19}$, $F_{29}S_{2}S_{4}S_{4}S_{19}$, $F_{29}S_{2}S_{2}S_{4}S_{19}$, $F_{12}S_{2}S_{4}S_{4}S_{19}$, $F_{3}S_{2}S_{4}S_{4}S_{19}$, $F_{3}S_{2}S_{2}S_{4}S_{19}$, $F_{29}S_{23}S_{24}S_{2}S_{2}$, $F_{29}S_{22}S_{23}S_{2}S_{2}$, $F_{29}S_{23}S_{2}S_{2}S_{4}$, $F_{29}S_{23}S_{2}S_{2}S_{2}$, $F_{29}S_{24}S_{2}S_{2}S_{3}$, $F_{29}S_{22}S_{2}S_{2}S_{3}$, $F_{29}S_{2}S_{2}S_{3}S_{4}$, $F_{29}S_{2}S_{2}S_{2}S_{3}$, $F_{3}S_{2}S_{2}S_{3}S_{4}$, $F_{3}S_{2}S_{2}S_{2}S_{3}$, $F_{43}S_{24}V_{1}V_{2}V_{39}$, $F_{14}S_{24}V_{1}V_{2}V_{39}$, $F_{43}S_{24}V_{1}V_{2}V_{37}$, $F_{23}S_{24}V_{1}V_{2}V_{37}$, $F_{14}S_{24}V_{1}V_{2}V_{37}$, $F_{6}S_{24}V_{1}V_{2}V_{37}$, $F_{43}S_{22}V_{1}V_{2}V_{37}$, $F_{23}S_{22}V_{1}V_{2}V_{37}$, $F_{14}S_{22}V_{1}V_{2}V_{37}$, $F_{6}S_{22}V_{1}V_{2}V_{37}$, $F_{43}S_{4}V_{1}V_{2}V_{39}$, $F_{14}S_{4}V_{1}V_{2}V_{39}$, $F_{43}S_{4}V_{1}V_{2}V_{37}$, $F_{23}S_{4}V_{1}V_{2}V_{37}$, $F_{14}S_{4}V_{1}V_{2}V_{37}$, $F_{6}S_{4}V_{1}V_{2}V_{37}$, $F_{14}S_{4}V_{26}V_{1}V_{2}$, $F_{14}S_{4}V_{11}V_{1}V_{2}$, $F_{6}S_{4}V_{11}V_{1}V_{2}$, $F_{43}S_{2}V_{1}V_{2}V_{37}$, $F_{23}S_{2}V_{1}V_{2}V_{37}$, $F_{14}S_{2}V_{1}V_{2}V_{37}$, $F_{6}S_{2}V_{1}V_{2}V_{37}$, $F_{14}S_{2}V_{11}V_{1}V_{2}$, $F_{6}S_{2}V_{11}V_{1}V_{2}$, $F_{43}S_{24}S_{24}V_{2}V_{39}$, $F_{14}S_{24}S_{4}V_{2}V_{39}$, $F_{43}S_{24}S_{24}V_{2}V_{37}$, $F_{23}S_{22}S_{24}V_{2}V_{37}$, $F_{14}S_{24}S_{4}V_{2}V_{37}$, $F_{6}S_{24}S_{2}V_{2}V_{37}$, $F_{43}S_{22}S_{24}V_{2}V_{37}$, $F_{23}S_{22}S_{22}V_{2}V_{37}$, $F_{14}S_{22}S_{4}V_{2}V_{37}$, $F_{6}S_{22}S_{2}V_{2}V_{37}$, $F_{43}S_{24}S_{4}V_{2}V_{39}$, $F_{14}S_{4}S_{4}V_{2}V_{39}$, $F_{43}S_{24}S_{4}V_{2}V_{37}$, $F_{23}S_{22}S_{4}V_{2}V_{37}$, $F_{14}S_{4}S_{4}V_{2}V_{37}$, $F_{6}S_{2}S_{4}V_{2}V_{37}$, $F_{14}S_{4}S_{4}V_{26}V_{2}$, $F_{14}S_{4}S_{4}V_{11}V_{2}$, $F_{6}S_{2}S_{4}V_{11}V_{2}$, $F_{43}S_{24}S_{2}V_{2}V_{37}$, $F_{23}S_{22}S_{2}V_{2}V_{37}$, $F_{14}S_{2}S_{4}V_{2}V_{37}$, $F_{6}S_{2}S_{2}V_{2}V_{37}$, $F_{14}S_{2}S_{4}V_{11}V_{2}$, $F_{6}S_{2}S_{2}V_{11}V_{2}$, $F_{48}S_{24}S_{49}V_{1}V_{2}$, $F_{48}S_{49}S_{4}V_{1}V_{2}$, $F_{29}S_{24}S_{49}V_{1}V_{2}$, $F_{29}S_{22}S_{49}V_{1}V_{2}$, $F_{29}S_{49}S_{4}V_{1}V_{2}$, $F_{29}S_{49}S_{2}V_{1}V_{2}$, $F_{29}S_{23}S_{24}V_{1}V_{2}$, $F_{29}S_{22}S_{23}V_{1}V_{2}$, $F_{29}S_{23}S_{4}V_{1}V_{2}$, $F_{29}S_{23}S_{2}V_{1}V_{2}$, $F_{48}S_{24}S_{19}V_{1}V_{2}$, $F_{48}S_{4}S_{19}V_{1}V_{2}$, $F_{29}S_{24}S_{19}V_{1}V_{2}$, $F_{29}S_{22}S_{19}V_{1}V_{2}$, $F_{29}S_{4}S_{19}V_{1}V_{2}$, $F_{29}S_{2}S_{19}V_{1}V_{2}$, $F_{12}S_{4}S_{19}V_{1}V_{2}$, $F_{3}S_{4}S_{19}V_{1}V_{2}$, $F_{3}S_{2}S_{19}V_{1}V_{2}$, $F_{29}S_{24}S_{3}V_{1}V_{2}$, $F_{29}S_{22}S_{3}V_{1}V_{2}$, $F_{29}S_{3}S_{4}V_{1}V_{2}$, $F_{29}S_{2}S_{3}V_{1}V_{2}$, $F_{3}S_{3}S_{4}V_{1}V_{2}$, $F_{3}S_{2}S_{3}V_{1}V_{2}$, $F_{7}S_{23}S_{24}S_{24}V_{12}$, $F_{7}S_{24}S_{24}S_{49}V_{12}$, $F_{7}S_{22}S_{24}S_{49}V_{12}$, $F_{7}S_{24}S_{3}S_{4}V_{12}$, $F_{7}S_{24}S_{4}S_{19}V_{12}$, $F_{7}S_{24}S_{2}S_{19}V_{12}$, $F_{7}S_{22}S_{22}S_{23}V_{12}$, $F_{7}S_{22}S_{4}S_{19}V_{12}$, $F_{7}S_{22}S_{2}S_{3}V_{12}$, $F_{7}S_{23}S_{4}S_{4}V_{12}$, $F_{7}S_{49}S_{4}S_{4}V_{12}$, $F_{7}S_{3}S_{4}S_{4}V_{12}$, $F_{7}S_{4}S_{4}S_{19}V_{12}$, $F_{7}S_{49}S_{2}S_{4}V_{12}$, $F_{7}S_{2}S_{4}S_{19}V_{12}$, $F_{7}S_{23}S_{2}S_{2}V_{12}$, $F_{7}S_{2}S_{2}S_{3}V_{12}$, $F_{7}S_{23}S_{24}S_{24}V_{2}$, $F_{7}S_{24}S_{24}S_{49}V_{2}$, $F_{7}S_{22}S_{24}S_{49}V_{2}$, $F_{7}S_{24}S_{3}S_{4}V_{2}$, $F_{7}S_{24}S_{4}S_{19}V_{2}$, $F_{7}S_{24}S_{2}S_{19}V_{2}$, $F_{7}S_{22}S_{22}S_{23}V_{2}$, $F_{7}S_{22}S_{4}S_{19}V_{2}$, $F_{7}S_{22}S_{2}S_{3}V_{2}$, $F_{7}S_{23}S_{4}S_{4}V_{2}$, $F_{7}S_{49}S_{4}S_{4}V_{2}$, $F_{7}S_{3}S_{4}S_{4}V_{2}$, $F_{7}S_{4}S_{4}S_{19}V_{2}$, $F_{7}S_{49}S_{2}S_{4}V_{2}$, $F_{7}S_{2}S_{4}S_{19}V_{2}$, $F_{7}S_{23}S_{2}S_{2}V_{2}$, $F_{7}S_{2}S_{2}S_{3}V_{2}$, $F_{7}S_{23}S_{24}S_{24}S_{2}$, $F_{7}S_{24}S_{24}S_{49}S_{2}$, $F_{7}S_{22}S_{24}S_{49}S_{2}$, $F_{7}S_{24}S_{2}S_{3}S_{4}$, $F_{7}S_{24}S_{2}S_{4}S_{19}$, $F_{7}S_{24}S_{2}S_{2}S_{19}$, $F_{7}S_{22}S_{22}S_{23}S_{2}$, $F_{7}S_{22}S_{2}S_{4}S_{19}$, $F_{7}S_{22}S_{2}S_{2}S_{3}$, $F_{7}S_{23}S_{2}S_{4}S_{4}$, $F_{7}S_{49}S_{2}S_{4}S_{4}$, $F_{7}S_{2}S_{3}S_{4}S_{4}$, $F_{7}S_{2}S_{4}S_{4}S_{19}$, $F_{7}S_{49}S_{2}S_{2}S_{4}$, $F_{7}S_{2}S_{2}S_{4}S_{19}$, $F_{7}S_{23}S_{2}S_{2}S_{2}$, $F_{7}S_{2}S_{2}S_{2}S_{3}$, $F_{26}S_{24}S_{4}V_{1}V_{39}$, $F_{9}S_{24}S_{4}V_{1}V_{39}$, $F_{26}S_{24}S_{4}V_{1}V_{37}$, $F_{22}S_{24}S_{2}V_{1}V_{37}$, $F_{9}S_{24}S_{4}V_{1}V_{37}$, $F_{5}S_{24}S_{2}V_{1}V_{37}$, $F_{26}S_{22}S_{4}V_{1}V_{37}$, $F_{22}S_{22}S_{2}V_{1}V_{37}$, $F_{9}S_{22}S_{4}V_{1}V_{37}$, $F_{5}S_{22}S_{2}V_{1}V_{37}$, $F_{26}S_{4}S_{4}V_{1}V_{39}$, $F_{9}S_{4}S_{4}V_{1}V_{39}$, $F_{26}S_{4}S_{4}V_{1}V_{37}$, $F_{22}S_{2}S_{4}V_{1}V_{37}$, $F_{9}S_{4}S_{4}V_{1}V_{37}$, $F_{5}S_{2}S_{4}V_{1}V_{37}$, $F_{9}S_{4}S_{4}V_{26}V_{1}$, $F_{9}S_{4}S_{4}V_{11}V_{1}$, $F_{5}S_{2}S_{4}V_{11}V_{1}$, $F_{26}S_{2}S_{4}V_{1}V_{37}$, $F_{22}S_{2}S_{2}V_{1}V_{37}$, $F_{9}S_{2}S_{4}V_{1}V_{37}$, $F_{5}S_{2}S_{2}V_{1}V_{37}$, $F_{9}S_{2}S_{4}V_{11}V_{1}$, $F_{5}S_{2}S_{2}V_{11}V_{1}$, $F_{26}S_{24}V_{1}V_{2}V_{39}$, $F_{9}S_{24}V_{1}V_{2}V_{39}$, $F_{26}S_{24}V_{1}V_{2}V_{37}$, $F_{22}S_{24}V_{1}V_{2}V_{37}$, $F_{9}S_{24}V_{1}V_{2}V_{37}$, $F_{5}S_{24}V_{1}V_{2}V_{37}$, $F_{26}S_{22}V_{1}V_{2}V_{37}$, $F_{22}S_{22}V_{1}V_{2}V_{37}$, $F_{9}S_{22}V_{1}V_{2}V_{37}$, $F_{5}S_{22}V_{1}V_{2}V_{37}$, $F_{26}S_{4}V_{1}V_{2}V_{39}$, $F_{9}S_{4}V_{1}V_{2}V_{39}$, $F_{26}S_{4}V_{1}V_{2}V_{37}$, $F_{22}S_{4}V_{1}V_{2}V_{37}$, $F_{9}S_{4}V_{1}V_{2}V_{37}$, $F_{5}S_{4}V_{1}V_{2}V_{37}$, $F_{9}S_{4}V_{26}V_{1}V_{2}$, $F_{9}S_{4}V_{11}V_{1}V_{2}$, $F_{5}S_{4}V_{11}V_{1}V_{2}$, $F_{26}S_{2}V_{1}V_{2}V_{37}$, $F_{22}S_{2}V_{1}V_{2}V_{37}$, $F_{9}S_{2}V_{1}V_{2}V_{37}$, $F_{5}S_{2}V_{1}V_{2}V_{37}$, $F_{9}S_{2}V_{11}V_{1}V_{2}$, $F_{5}S_{2}V_{11}V_{1}V_{2}$, $F_{26}S_{24}V_{18}V_{1}V_{39}$, $F_{9}S_{24}V_{1}V_{1}V_{39}$, $F_{26}S_{24}V_{18}V_{1}V_{37}$, $F_{22}S_{24}V_{18}V_{1}V_{37}$, $F_{9}S_{24}V_{1}V_{1}V_{37}$, $F_{5}S_{24}V_{1}V_{1}V_{37}$, $F_{26}S_{22}V_{18}V_{1}V_{37}$, $F_{22}S_{22}V_{18}V_{1}V_{37}$, $F_{9}S_{22}V_{1}V_{1}V_{37}$, $F_{5}S_{22}V_{1}V_{1}V_{37}$, $F_{26}S_{4}V_{18}V_{1}V_{39}$, $F_{9}S_{4}V_{1}V_{1}V_{39}$, $F_{26}S_{4}V_{18}V_{1}V_{37}$, $F_{22}S_{4}V_{18}V_{1}V_{37}$, $F_{9}S_{4}V_{1}V_{1}V_{37}$, $F_{5}S_{4}V_{1}V_{1}V_{37}$, $F_{9}S_{4}V_{26}V_{1}V_{1}$, $F_{9}S_{4}V_{11}V_{1}V_{1}$, $F_{5}S_{4}V_{11}V_{1}V_{1}$, $F_{26}S_{2}V_{18}V_{1}V_{37}$, $F_{22}S_{2}V_{18}V_{1}V_{37}$, $F_{9}S_{2}V_{1}V_{1}V_{37}$, $F_{5}S_{2}V_{1}V_{1}V_{37}$, $F_{9}S_{2}V_{11}V_{1}V_{1}$, $F_{5}S_{2}V_{11}V_{1}V_{1}$, $F_{25}S_{24}S_{4}S_{41}V_{1}$, $F_{8}S_{24}S_{4}S_{41}V_{1}$, $F_{25}S_{24}S_{4}S_{43}V_{1}$, $F_{8}S_{24}S_{4}S_{43}V_{1}$, $F_{25}S_{22}S_{4}S_{43}V_{1}$, $F_{8}S_{22}S_{4}S_{43}V_{1}$, $F_{25}S_{4}S_{4}S_{41}V_{1}$, $F_{8}S_{4}S_{4}S_{41}V_{1}$, $F_{25}S_{4}S_{4}S_{43}V_{1}$, $F_{8}S_{4}S_{4}S_{43}V_{1}$, $F_{8}S_{7}S_{4}S_{4}V_{1}$, $F_{8}S_{8}S_{4}S_{4}V_{1}$, $F_{25}S_{2}S_{4}S_{43}V_{1}$, $F_{8}S_{2}S_{4}S_{43}V_{1}$, $F_{8}S_{8}S_{2}S_{4}V_{1}$, $F_{25}S_{24}S_{2}S_{43}V_{1}$, $F_{8}S_{24}S_{2}S_{43}V_{1}$, $F_{25}S_{22}S_{2}S_{41}V_{1}$, $F_{8}S_{22}S_{2}S_{41}V_{1}$, $F_{25}S_{2}S_{2}S_{41}V_{1}$, $F_{8}S_{2}S_{2}S_{41}V_{1}$, $F_{8}S_{7}S_{2}S_{2}V_{1}$, $F_{25}S_{24}S_{2}S_{4}S_{41}$, $F_{8}S_{24}S_{2}S_{4}S_{41}$, $F_{8}S_{22}S_{2}S_{4}S_{43}$, $F_{25}S_{2}S_{4}S_{4}S_{41}$, $F_{8}S_{2}S_{4}S_{4}S_{41}$, $F_{8}S_{7}S_{2}S_{4}S_{4}$, $F_{25}S_{24}S_{4}S_{41}V_{18}$, $F_{25}S_{24}S_{4}S_{43}V_{18}$, $F_{25}S_{22}S_{4}S_{43}V_{18}$, $F_{25}S_{4}S_{4}S_{41}V_{18}$, $F_{25}S_{4}S_{4}S_{43}V_{18}$, $F_{25}S_{2}S_{4}S_{43}V_{18}$, $F_{25}S_{24}S_{2}S_{43}V_{18}$, $F_{25}S_{22}S_{2}S_{41}V_{18}$, $F_{25}S_{2}S_{2}S_{41}V_{18}$, $F_{47}S_{24}S_{24}V_{12}V_{47}$, $F_{47}S_{24}S_{4}V_{12}V_{47}$, $F_{47}S_{24}S_{24}V_{12}V_{45}$, $F_{47}S_{24}S_{4}V_{12}V_{45}$, $F_{28}S_{22}S_{24}V_{12}V_{45}$, $F_{28}S_{24}S_{2}V_{12}V_{45}$, $F_{47}S_{22}S_{24}V_{12}V_{45}$, $F_{47}S_{22}S_{4}V_{12}V_{45}$, $F_{28}S_{22}S_{22}V_{12}V_{45}$, $F_{28}S_{22}S_{2}V_{12}V_{45}$, $F_{47}S_{24}S_{4}V_{12}V_{17}$, $F_{47}S_{4}S_{4}V_{12}V_{17}$, $F_{11}S_{4}S_{4}V_{12}V_{17}$, $F_{47}S_{24}S_{4}V_{12}V_{15}$, $F_{47}S_{4}S_{4}V_{12}V_{15}$, $F_{28}S_{22}S_{4}V_{12}V_{15}$, $F_{28}S_{2}S_{4}V_{12}V_{15}$, $F_{11}S_{4}S_{4}V_{12}V_{15}$, $F_{2}S_{2}S_{4}V_{12}V_{15}$, $F_{47}S_{24}S_{2}V_{12}V_{15}$, $F_{47}S_{2}S_{4}V_{12}V_{15}$, $F_{28}S_{22}S_{2}V_{12}V_{15}$, $F_{28}S_{2}S_{2}V_{12}V_{15}$, $F_{11}S_{2}S_{4}V_{12}V_{15}$, $F_{2}S_{2}S_{2}V_{12}V_{15}$, $F_{47}S_{24}V_{12}V_{18}V_{47}$, $F_{47}S_{24}V_{12}V_{47}V_{1}$, $F_{47}S_{24}V_{12}V_{18}V_{45}$, $F_{47}S_{24}V_{12}V_{45}V_{1}$, $F_{28}S_{24}V_{12}V_{18}V_{45}$, $F_{28}S_{24}V_{12}V_{45}V_{1}$, $F_{47}S_{22}V_{12}V_{18}V_{45}$, $F_{47}S_{22}V_{12}V_{45}V_{1}$, $F_{28}S_{22}V_{12}V_{18}V_{45}$, $F_{28}S_{22}V_{12}V_{45}V_{1}$, $F_{47}S_{4}V_{12}V_{18}V_{17}$, $F_{47}S_{4}V_{12}V_{1}V_{17}$, $F_{11}S_{4}V_{12}V_{1}V_{17}$, $F_{47}S_{4}V_{12}V_{18}V_{15}$, $F_{47}S_{4}V_{12}V_{1}V_{15}$, $F_{28}S_{4}V_{12}V_{18}V_{15}$, $F_{28}S_{4}V_{12}V_{1}V_{15}$, $F_{11}S_{4}V_{12}V_{1}V_{15}$, $F_{2}S_{4}V_{12}V_{1}V_{15}$, $F_{47}S_{2}V_{12}V_{18}V_{15}$, $F_{47}S_{2}V_{12}V_{1}V_{15}$, $F_{28}S_{2}V_{12}V_{18}V_{15}$, $F_{28}S_{2}V_{12}V_{1}V_{15}$, $F_{11}S_{2}V_{12}V_{1}V_{15}$, $F_{2}S_{2}V_{12}V_{1}V_{15}$, $F_{47}S_{24}S_{4}V_{47}V_{1}$, $F_{47}S_{4}S_{4}V_{47}V_{1}$, $F_{47}S_{24}S_{4}V_{45}V_{1}$, $F_{47}S_{4}S_{4}V_{45}V_{1}$, $F_{28}S_{22}S_{4}V_{45}V_{1}$, $F_{28}S_{2}S_{4}V_{45}V_{1}$, $F_{47}S_{24}S_{4}V_{1}V_{17}$, $F_{47}S_{4}S_{4}V_{1}V_{17}$, $F_{11}S_{4}S_{4}V_{1}V_{17}$, $F_{47}S_{24}S_{4}V_{1}V_{15}$, $F_{47}S_{4}S_{4}V_{1}V_{15}$, $F_{28}S_{22}S_{4}V_{1}V_{15}$, $F_{28}S_{2}S_{4}V_{1}V_{15}$, $F_{11}S_{4}S_{4}V_{1}V_{15}$, $F_{2}S_{2}S_{4}V_{1}V_{15}$, $F_{47}S_{24}S_{2}V_{45}V_{1}$, $F_{47}S_{2}S_{4}V_{45}V_{1}$, $F_{28}S_{22}S_{2}V_{45}V_{1}$, $F_{28}S_{2}S_{2}V_{45}V_{1}$, $F_{47}S_{24}S_{2}V_{1}V_{15}$, $F_{47}S_{2}S_{4}V_{1}V_{15}$, $F_{28}S_{22}S_{2}V_{1}V_{15}$, $F_{28}S_{2}S_{2}V_{1}V_{15}$, $F_{11}S_{2}S_{4}V_{1}V_{15}$, $F_{2}S_{2}S_{2}V_{1}V_{15}$, $F_{47}S_{4}V_{18}V_{47}V_{1}$, $F_{47}S_{4}V_{47}V_{1}V_{1}$, $F_{47}S_{4}V_{18}V_{45}V_{1}$, $F_{47}S_{4}V_{45}V_{1}V_{1}$, $F_{28}S_{4}V_{18}V_{45}V_{1}$, $F_{28}S_{4}V_{45}V_{1}V_{1}$, $F_{47}S_{4}V_{18}V_{1}V_{17}$, $F_{47}S_{4}V_{1}V_{1}V_{17}$, $F_{11}S_{4}V_{1}V_{1}V_{17}$, $F_{47}S_{4}V_{18}V_{1}V_{15}$, $F_{47}S_{4}V_{1}V_{1}V_{15}$, $F_{28}S_{4}V_{18}V_{1}V_{15}$, $F_{28}S_{4}V_{1}V_{1}V_{15}$, $F_{11}S_{4}V_{1}V_{1}V_{15}$, $F_{2}S_{4}V_{1}V_{1}V_{15}$, $F_{47}S_{2}V_{18}V_{45}V_{1}$, $F_{47}S_{2}V_{45}V_{1}V_{1}$, $F_{28}S_{2}V_{18}V_{45}V_{1}$, $F_{28}S_{2}V_{45}V_{1}V_{1}$, $F_{47}S_{2}V_{18}V_{1}V_{15}$, $F_{47}S_{2}V_{1}V_{1}V_{15}$, $F_{28}S_{2}V_{18}V_{1}V_{15}$, $F_{28}S_{2}V_{1}V_{1}V_{15}$, $F_{11}S_{2}V_{1}V_{1}V_{15}$, $F_{2}S_{2}V_{1}V_{1}V_{15}$, $F_{44}S_{24}S_{4}V_{18}V_{47}$, $F_{25}S_{24}S_{4}V_{18}V_{45}$, $F_{25}S_{24}S_{2}V_{18}V_{45}$, $F_{15}S_{24}S_{4}V_{1}V_{17}$, $F_{8}S_{24}S_{4}V_{1}V_{15}$, $F_{8}S_{24}S_{2}V_{1}V_{15}$, $F_{25}S_{22}S_{4}V_{18}V_{45}$, $F_{25}S_{22}S_{2}V_{18}V_{45}$, $F_{8}S_{22}S_{4}V_{1}V_{15}$, $F_{8}S_{22}S_{2}V_{1}V_{15}$, $F_{15}S_{4}S_{4}V_{18}V_{17}$, $F_{8}S_{4}S_{4}V_{18}V_{15}$, $F_{8}S_{2}S_{4}V_{18}V_{15}$, $F_{44}S_{4}S_{4}V_{47}V_{1}$, $F_{25}S_{4}S_{4}V_{45}V_{1}$, $F_{25}S_{2}S_{4}V_{45}V_{1}$, $F_{15}S_{4}S_{4}V_{1}V_{17}$, $F_{8}S_{4}S_{4}V_{1}V_{15}$, $F_{8}S_{2}S_{4}V_{1}V_{15}$, $F_{8}S_{2}S_{2}V_{18}V_{15}$, $F_{25}S_{2}S_{2}V_{45}V_{1}$, $F_{8}S_{2}S_{2}V_{1}V_{15}$, $F_{44}S_{24}S_{24}V_{18}V_{47}$, $F_{25}S_{24}S_{24}V_{18}V_{45}$, $F_{25}S_{22}S_{24}V_{18}V_{45}$, $F_{25}S_{22}S_{22}V_{18}V_{45}$, $F_{44}S_{24}S_{4}V_{47}V_{1}$, $F_{25}S_{24}S_{4}V_{45}V_{1}$, $F_{25}S_{22}S_{4}V_{45}V_{1}$, $F_{25}S_{24}S_{2}V_{45}V_{1}$, $F_{25}S_{22}S_{2}V_{45}V_{1}$, $F_{48}S_{24}S_{4}V_{18}V_{39}$, $F_{48}S_{4}S_{4}V_{18}V_{39}$, $F_{29}S_{24}S_{4}V_{18}V_{37}$, $F_{29}S_{22}S_{4}V_{18}V_{37}$, $F_{29}S_{4}S_{4}V_{18}V_{37}$, $F_{29}S_{2}S_{4}V_{18}V_{37}$, $F_{48}S_{24}S_{4}V_{1}V_{39}$, $F_{48}S_{4}S_{4}V_{1}V_{39}$, $F_{29}S_{24}S_{4}V_{1}V_{37}$, $F_{29}S_{22}S_{4}V_{1}V_{37}$, $F_{29}S_{4}S_{4}V_{1}V_{37}$, $F_{29}S_{2}S_{4}V_{1}V_{37}$, $F_{12}S_{4}S_{4}V_{26}V_{1}$, $F_{3}S_{4}S_{4}V_{11}V_{1}$, $F_{3}S_{2}S_{4}V_{11}V_{1}$, $F_{29}S_{24}S_{2}V_{18}V_{37}$, $F_{29}S_{22}S_{2}V_{18}V_{37}$, $F_{29}S_{2}S_{2}V_{18}V_{37}$, $F_{29}S_{24}S_{2}V_{1}V_{37}$, $F_{29}S_{22}S_{2}V_{1}V_{37}$, $F_{29}S_{2}S_{2}V_{1}V_{37}$, $F_{3}S_{2}S_{2}V_{11}V_{1}$, $F_{48}S_{24}S_{24}V_{2}V_{39}$, $F_{48}S_{24}S_{4}V_{2}V_{39}$, $F_{29}S_{24}S_{24}V_{2}V_{37}$, $F_{29}S_{22}S_{24}V_{2}V_{37}$, $F_{29}S_{24}S_{4}V_{2}V_{37}$, $F_{29}S_{24}S_{2}V_{2}V_{37}$, $F_{29}S_{22}S_{22}V_{2}V_{37}$, $F_{29}S_{22}S_{4}V_{2}V_{37}$, $F_{29}S_{22}S_{2}V_{2}V_{37}$, $F_{48}S_{4}S_{4}V_{2}V_{39}$, $F_{29}S_{4}S_{4}V_{2}V_{37}$, $F_{29}S_{2}S_{4}V_{2}V_{37}$, $F_{12}S_{4}S_{4}V_{26}V_{2}$, $F_{3}S_{4}S_{4}V_{11}V_{2}$, $F_{3}S_{2}S_{4}V_{11}V_{2}$, $F_{29}S_{2}S_{2}V_{2}V_{37}$, $F_{3}S_{2}S_{2}V_{11}V_{2}$, $F_{22}S_{23}S_{24}S_{24}S_{2}$, $F_{26}S_{24}S_{24}S_{49}S_{4}$, $F_{26}S_{22}S_{24}S_{49}S_{4}$, $F_{5}S_{24}S_{2}S_{3}S_{4}$, $F_{9}S_{24}S_{4}S_{4}S_{19}$, $F_{9}S_{24}S_{2}S_{4}S_{19}$, $F_{22}S_{22}S_{22}S_{23}S_{2}$, $F_{9}S_{22}S_{4}S_{4}S_{19}$, $F_{5}S_{22}S_{2}S_{2}S_{3}$, $F_{22}S_{23}S_{2}S_{4}S_{4}$, $F_{26}S_{49}S_{4}S_{4}S_{4}$, $F_{5}S_{2}S_{3}S_{4}S_{4}$, $F_{9}S_{4}S_{4}S_{4}S_{19}$, $F_{26}S_{49}S_{2}S_{4}S_{4}$, $F_{9}S_{2}S_{4}S_{4}S_{19}$, $F_{22}S_{23}S_{2}S_{2}S_{2}$, $F_{5}S_{2}S_{2}S_{2}S_{3}$, $F_{22}S_{23}S_{24}S_{24}V_{2}$, $F_{26}S_{24}S_{24}S_{49}V_{2}$, $F_{26}S_{22}S_{24}S_{49}V_{2}$, $F_{5}S_{24}S_{3}S_{4}V_{2}$, $F_{9}S_{24}S_{4}S_{19}V_{2}$, $F_{9}S_{24}S_{2}S_{19}V_{2}$, $F_{22}S_{22}S_{22}S_{23}V_{2}$, $F_{9}S_{22}S_{4}S_{19}V_{2}$, $F_{5}S_{22}S_{2}S_{3}V_{2}$, $F_{22}S_{23}S_{4}S_{4}V_{2}$, $F_{26}S_{49}S_{4}S_{4}V_{2}$, $F_{5}S_{3}S_{4}S_{4}V_{2}$, $F_{9}S_{4}S_{4}S_{19}V_{2}$, $F_{26}S_{49}S_{2}S_{4}V_{2}$, $F_{9}S_{2}S_{4}S_{19}V_{2}$, $F_{22}S_{23}S_{2}S_{2}V_{2}$, $F_{5}S_{2}S_{2}S_{3}V_{2}$, $F_{22}S_{23}S_{24}S_{24}V_{18}$, $F_{26}S_{24}S_{24}S_{49}V_{18}$, $F_{26}S_{22}S_{24}S_{49}V_{18}$, $F_{5}S_{24}S_{3}S_{4}V_{1}$, $F_{9}S_{24}S_{4}S_{19}V_{1}$, $F_{9}S_{24}S_{2}S_{19}V_{1}$, $F_{22}S_{22}S_{22}S_{23}V_{18}$, $F_{9}S_{22}S_{4}S_{19}V_{1}$, $F_{5}S_{22}S_{2}S_{3}V_{1}$, $F_{22}S_{23}S_{4}S_{4}V_{18}$, $F_{26}S_{49}S_{4}S_{4}V_{18}$, $F_{5}S_{3}S_{4}S_{4}V_{1}$, $F_{9}S_{4}S_{4}S_{19}V_{1}$, $F_{26}S_{49}S_{2}S_{4}V_{18}$, $F_{9}S_{2}S_{4}S_{19}V_{1}$, $F_{22}S_{23}S_{2}S_{2}V_{18}$, $F_{5}S_{2}S_{2}S_{3}V_{1}$, $F_{28}S_{22}S_{24}S_{4}S_{41}$, $F_{28}S_{24}S_{2}S_{4}S_{41}$, $F_{47}S_{24}S_{24}S_{4}S_{43}$, $F_{47}S_{24}S_{4}S_{4}S_{43}$, $F_{47}S_{22}S_{24}S_{4}S_{43}$, $F_{47}S_{22}S_{4}S_{4}S_{43}$, $F_{28}S_{22}S_{4}S_{4}S_{41}$, $F_{28}S_{2}S_{4}S_{4}S_{41}$, $F_{47}S_{4}S_{4}S_{4}S_{43}$, $F_{2}S_{7}S_{2}S_{4}S_{4}$, $F_{11}S_{8}S_{4}S_{4}S_{4}$, $F_{47}S_{24}S_{2}S_{4}S_{43}$, $F_{47}S_{2}S_{4}S_{4}S_{43}$, $F_{11}S_{8}S_{2}S_{4}S_{4}$, $F_{47}S_{24}S_{24}S_{2}S_{43}$, $F_{28}S_{22}S_{22}S_{2}S_{41}$, $F_{28}S_{22}S_{2}S_{2}S_{41}$, $F_{28}S_{2}S_{2}S_{2}S_{41}$, $F_{2}S_{7}S_{2}S_{2}S_{2}$, $F_{28}S_{24}S_{4}S_{41}V_{18}$, $F_{28}S_{24}S_{4}S_{41}V_{1}$, $F_{47}S_{24}S_{4}S_{43}V_{18}$, $F_{47}S_{24}S_{4}S_{43}V_{1}$, $F_{47}S_{22}S_{4}S_{43}V_{18}$, $F_{47}S_{22}S_{4}S_{43}V_{1}$, $F_{28}S_{4}S_{4}S_{41}V_{18}$, $F_{28}S_{4}S_{4}S_{41}V_{1}$, $F_{47}S_{4}S_{4}S_{43}V_{18}$, $F_{47}S_{4}S_{4}S_{43}V_{1}$, $F_{2}S_{7}S_{4}S_{4}V_{1}$, $F_{11}S_{8}S_{4}S_{4}V_{1}$, $F_{47}S_{2}S_{4}S_{43}V_{18}$, $F_{47}S_{2}S_{4}S_{43}V_{1}$, $F_{11}S_{8}S_{2}S_{4}V_{1}$, $F_{47}S_{24}S_{2}S_{43}V_{18}$, $F_{47}S_{24}S_{2}S_{43}V_{1}$, $F_{28}S_{22}S_{2}S_{41}V_{18}$, $F_{28}S_{22}S_{2}S_{41}V_{1}$, $F_{28}S_{2}S_{2}S_{41}V_{18}$, $F_{28}S_{2}S_{2}S_{41}V_{1}$, $F_{2}S_{7}S_{2}S_{2}V_{1}$, $F_{43}S_{24}V_{18}V_{47}V_{1}$, $F_{43}S_{24}V_{18}V_{45}V_{1}$, $F_{23}S_{24}V_{18}V_{45}V_{1}$, $F_{14}S_{24}V_{1}V_{1}V_{17}$, $F_{14}S_{24}V_{1}V_{1}V_{15}$, $F_{6}S_{24}V_{1}V_{1}V_{15}$, $F_{43}S_{22}V_{18}V_{45}V_{1}$, $F_{23}S_{22}V_{18}V_{45}V_{1}$, $F_{14}S_{22}V_{1}V_{1}V_{15}$, $F_{6}S_{22}V_{1}V_{1}V_{15}$, $F_{14}S_{4}V_{18}V_{1}V_{17}$, $F_{14}S_{4}V_{18}V_{1}V_{15}$, $F_{6}S_{4}V_{18}V_{1}V_{15}$, $F_{43}S_{4}V_{47}V_{1}V_{1}$, $F_{43}S_{4}V_{45}V_{1}V_{1}$, $F_{23}S_{4}V_{45}V_{1}V_{1}$, $F_{14}S_{4}V_{1}V_{1}V_{17}$, $F_{14}S_{4}V_{1}V_{1}V_{15}$, $F_{6}S_{4}V_{1}V_{1}V_{15}$, $F_{14}S_{2}V_{18}V_{1}V_{15}$, $F_{6}S_{2}V_{18}V_{1}V_{15}$, $F_{43}S_{2}V_{45}V_{1}V_{1}$, $F_{23}S_{2}V_{45}V_{1}V_{1}$, $F_{14}S_{2}V_{1}V_{1}V_{15}$, $F_{6}S_{2}V_{1}V_{1}V_{15}$, $F_{43}S_{24}S_{24}V_{18}V_{47}$, $F_{43}S_{24}S_{24}V_{18}V_{45}$, $F_{23}S_{22}S_{24}V_{18}V_{45}$, $F_{14}S_{24}S_{4}V_{1}V_{17}$, $F_{14}S_{24}S_{4}V_{1}V_{15}$, $F_{6}S_{24}S_{2}V_{1}V_{15}$, $F_{43}S_{22}S_{24}V_{18}V_{45}$, $F_{23}S_{22}S_{22}V_{18}V_{45}$, $F_{14}S_{22}S_{4}V_{1}V_{15}$, $F_{6}S_{22}S_{2}V_{1}V_{15}$, $F_{14}S_{4}S_{4}V_{18}V_{17}$, $F_{14}S_{4}S_{4}V_{18}V_{15}$, $F_{6}S_{2}S_{4}V_{18}V_{15}$, $F_{43}S_{24}S_{4}V_{47}V_{1}$, $F_{43}S_{24}S_{4}V_{45}V_{1}$, $F_{23}S_{22}S_{4}V_{45}V_{1}$, $F_{14}S_{4}S_{4}V_{1}V_{17}$, $F_{14}S_{4}S_{4}V_{1}V_{15}$, $F_{6}S_{2}S_{4}V_{1}V_{15}$, $F_{14}S_{2}S_{4}V_{18}V_{15}$, $F_{6}S_{2}S_{2}V_{18}V_{15}$, $F_{43}S_{24}S_{2}V_{45}V_{1}$, $F_{23}S_{22}S_{2}V_{45}V_{1}$, $F_{14}S_{2}S_{4}V_{1}V_{15}$, $F_{6}S_{2}S_{2}V_{1}V_{15}$, $F_{48}S_{24}S_{43}V_{18}V_{1}$, $F_{48}S_{4}S_{43}V_{18}V_{1}$, $F_{29}S_{24}S_{43}V_{18}V_{1}$, $F_{29}S_{22}S_{43}V_{18}V_{1}$, $F_{29}S_{4}S_{43}V_{18}V_{1}$, $F_{29}S_{2}S_{43}V_{18}V_{1}$, $F_{29}S_{24}S_{41}V_{18}V_{1}$, $F_{29}S_{22}S_{41}V_{18}V_{1}$, $F_{29}S_{4}S_{41}V_{18}V_{1}$, $F_{29}S_{2}S_{41}V_{18}V_{1}$, $F_{48}S_{24}S_{43}V_{1}V_{1}$, $F_{48}S_{4}S_{43}V_{1}V_{1}$, $F_{29}S_{24}S_{43}V_{1}V_{1}$, $F_{29}S_{22}S_{43}V_{1}V_{1}$, $F_{29}S_{4}S_{43}V_{1}V_{1}$, $F_{29}S_{2}S_{43}V_{1}V_{1}$, $F_{29}S_{24}S_{41}V_{1}V_{1}$, $F_{29}S_{22}S_{41}V_{1}V_{1}$, $F_{29}S_{4}S_{41}V_{1}V_{1}$, $F_{29}S_{2}S_{41}V_{1}V_{1}$, $F_{12}S_{8}S_{4}V_{1}V_{1}$, $F_{3}S_{8}S_{4}V_{1}V_{1}$, $F_{3}S_{8}S_{2}V_{1}V_{1}$, $F_{3}S_{7}S_{4}V_{1}V_{1}$, $F_{3}S_{7}S_{2}V_{1}V_{1}$, $F_{48}S_{24}S_{24}S_{2}S_{43}$, $F_{48}S_{24}S_{2}S_{4}S_{43}$, $F_{29}S_{24}S_{24}S_{2}S_{43}$, $F_{29}S_{22}S_{24}S_{2}S_{43}$, $F_{29}S_{24}S_{2}S_{4}S_{43}$, $F_{29}S_{24}S_{2}S_{2}S_{43}$, $F_{29}S_{22}S_{24}S_{2}S_{41}$, $F_{29}S_{22}S_{22}S_{2}S_{41}$, $F_{29}S_{22}S_{2}S_{4}S_{41}$, $F_{29}S_{22}S_{2}S_{2}S_{41}$, $F_{48}S_{2}S_{4}S_{4}S_{43}$, $F_{29}S_{22}S_{2}S_{4}S_{43}$, $F_{29}S_{2}S_{4}S_{4}S_{43}$, $F_{29}S_{2}S_{2}S_{4}S_{43}$, $F_{12}S_{8}S_{2}S_{4}S_{4}$, $F_{3}S_{8}S_{2}S_{4}S_{4}$, $F_{3}S_{8}S_{2}S_{2}S_{4}$, $F_{29}S_{24}S_{2}S_{2}S_{41}$, $F_{29}S_{2}S_{2}S_{4}S_{41}$, $F_{29}S_{2}S_{2}S_{2}S_{41}$, $F_{3}S_{7}S_{2}S_{2}S_{4}$, $F_{3}S_{7}S_{2}S_{2}S_{2}$, $F_{25}S_{23}S_{24}S_{24}V_{1}$, $F_{25}S_{24}S_{24}S_{49}V_{1}$, $F_{25}S_{22}S_{24}S_{49}V_{1}$, $F_{8}S_{24}S_{3}S_{4}V_{1}$, $F_{8}S_{24}S_{4}S_{19}V_{1}$, $F_{8}S_{24}S_{2}S_{19}V_{1}$, $F_{25}S_{22}S_{22}S_{23}V_{1}$, $F_{8}S_{22}S_{4}S_{19}V_{1}$, $F_{8}S_{22}S_{2}S_{3}V_{1}$, $F_{25}S_{23}S_{4}S_{4}V_{1}$, $F_{25}S_{49}S_{4}S_{4}V_{1}$, $F_{8}S_{3}S_{4}S_{4}V_{1}$, $F_{8}S_{4}S_{4}S_{19}V_{1}$, $F_{25}S_{49}S_{2}S_{4}V_{1}$, $F_{8}S_{2}S_{4}S_{19}V_{1}$, $F_{25}S_{23}S_{2}S_{2}V_{1}$, $F_{8}S_{2}S_{2}S_{3}V_{1}$, $F_{25}S_{23}S_{24}S_{24}S_{2}$, $F_{25}S_{24}S_{24}S_{49}S_{2}$, $F_{25}S_{22}S_{24}S_{49}S_{2}$, $F_{8}S_{24}S_{2}S_{3}S_{4}$, $F_{8}S_{24}S_{2}S_{4}S_{19}$, $F_{8}S_{24}S_{2}S_{2}S_{19}$, $F_{25}S_{22}S_{22}S_{23}S_{2}$, $F_{8}S_{22}S_{2}S_{4}S_{19}$, $F_{8}S_{22}S_{2}S_{2}S_{3}$, $F_{25}S_{23}S_{2}S_{4}S_{4}$, $F_{25}S_{49}S_{2}S_{4}S_{4}$, $F_{8}S_{2}S_{3}S_{4}S_{4}$, $F_{8}S_{2}S_{4}S_{4}S_{19}$, $F_{25}S_{49}S_{2}S_{2}S_{4}$, $F_{8}S_{2}S_{2}S_{4}S_{19}$, $F_{25}S_{23}S_{2}S_{2}S_{2}$, $F_{8}S_{2}S_{2}S_{2}S_{3}$, $F_{25}S_{23}S_{24}S_{24}V_{18}$, $F_{25}S_{24}S_{24}S_{49}V_{18}$, $F_{25}S_{22}S_{24}S_{49}V_{18}$, $F_{25}S_{22}S_{22}S_{23}V_{18}$, $F_{25}S_{23}S_{4}S_{4}V_{18}$, $F_{25}S_{49}S_{4}S_{4}V_{18}$, $F_{25}S_{49}S_{2}S_{4}V_{18}$, $F_{25}S_{23}S_{2}S_{2}V_{18}$, $F_{47}S_{24}S_{24}V_{1}V_{39}$, $F_{47}S_{24}S_{4}V_{1}V_{39}$, $F_{47}S_{24}S_{24}V_{1}V_{37}$, $F_{47}S_{24}S_{4}V_{1}V_{37}$, $F_{28}S_{22}S_{24}V_{1}V_{37}$, $F_{28}S_{24}S_{2}V_{1}V_{37}$, $F_{47}S_{22}S_{24}V_{1}V_{37}$, $F_{47}S_{22}S_{4}V_{1}V_{37}$, $F_{28}S_{22}S_{22}V_{1}V_{37}$, $F_{28}S_{22}S_{2}V_{1}V_{37}$, $F_{47}S_{4}S_{4}V_{1}V_{39}$, $F_{47}S_{4}S_{4}V_{1}V_{37}$, $F_{28}S_{22}S_{4}V_{1}V_{37}$, $F_{28}S_{2}S_{4}V_{1}V_{37}$, $F_{11}S_{4}S_{4}V_{26}V_{1}$, $F_{11}S_{4}S_{4}V_{11}V_{1}$, $F_{2}S_{2}S_{4}V_{11}V_{1}$, $F_{47}S_{24}S_{2}V_{1}V_{37}$, $F_{47}S_{2}S_{4}V_{1}V_{37}$, $F_{28}S_{2}S_{2}V_{1}V_{37}$, $F_{11}S_{2}S_{4}V_{11}V_{1}$, $F_{2}S_{2}S_{2}V_{11}V_{1}$, $F_{47}S_{24}V_{18}V_{1}V_{39}$, $F_{47}S_{24}V_{1}V_{1}V_{39}$, $F_{47}S_{24}V_{18}V_{1}V_{37}$, $F_{47}S_{24}V_{1}V_{1}V_{37}$, $F_{28}S_{24}V_{18}V_{1}V_{37}$, $F_{28}S_{24}V_{1}V_{1}V_{37}$, $F_{47}S_{22}V_{18}V_{1}V_{37}$, $F_{47}S_{22}V_{1}V_{1}V_{37}$, $F_{28}S_{22}V_{18}V_{1}V_{37}$, $F_{28}S_{22}V_{1}V_{1}V_{37}$, $F_{47}S_{4}V_{18}V_{1}V_{39}$, $F_{47}S_{4}V_{1}V_{1}V_{39}$, $F_{47}S_{4}V_{18}V_{1}V_{37}$, $F_{47}S_{4}V_{1}V_{1}V_{37}$, $F_{28}S_{4}V_{18}V_{1}V_{37}$, $F_{28}S_{4}V_{1}V_{1}V_{37}$, $F_{11}S_{4}V_{26}V_{1}V_{1}$, $F_{11}S_{4}V_{11}V_{1}V_{1}$, $F_{2}S_{4}V_{11}V_{1}V_{1}$, $F_{47}S_{2}V_{18}V_{1}V_{37}$, $F_{47}S_{2}V_{1}V_{1}V_{37}$, $F_{28}S_{2}V_{18}V_{1}V_{37}$, $F_{28}S_{2}V_{1}V_{1}V_{37}$, $F_{11}S_{2}V_{11}V_{1}V_{1}$, $F_{2}S_{2}V_{11}V_{1}V_{1}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{4}$} {{$F_{7}S_{9}S_{22}V_{19}V_{19}$, $F_{7}S_{14}S_{22}V_{19}V_{19}$, $F_{7}S_{9}S_{2}V_{19}V_{2}$, $F_{7}S_{14}S_{2}V_{19}V_{2}$, $F_{7}S_{9}S_{22}V_{2}V_{2}$, $F_{7}S_{14}S_{22}V_{2}V_{2}$, $F_{7}S_{9}S_{2}V_{2}V_{2}$, $F_{7}S_{14}S_{2}V_{2}V_{2}$, $F_{7}S_{22}S_{4}V_{19}V_{19}$, $F_{7}S_{22}S_{2}V_{19}V_{19}$, $F_{7}S_{2}S_{4}V_{19}V_{2}$, $F_{7}S_{2}S_{2}V_{19}V_{2}$, $F_{7}S_{22}S_{4}V_{2}V_{2}$, $F_{7}S_{22}S_{2}V_{2}V_{2}$, $F_{7}S_{2}S_{4}V_{2}V_{2}$, $F_{7}S_{2}S_{2}V_{2}V_{2}$, $F_{25}S_{22}S_{4}V_{1}V_{37}$, $F_{25}S_{22}S_{2}V_{1}V_{37}$, $F_{8}S_{22}S_{4}V_{1}V_{37}$, $F_{8}S_{22}S_{2}V_{1}V_{37}$, $F_{25}S_{2}S_{4}V_{1}V_{37}$, $F_{25}S_{2}S_{2}V_{1}V_{37}$, $F_{8}S_{2}S_{4}V_{1}V_{37}$, $F_{8}S_{2}S_{2}V_{1}V_{37}$, $F_{8}S_{2}S_{4}V_{11}V_{1}$, $F_{8}S_{2}S_{2}V_{11}V_{1}$, $F_{25}S_{22}S_{24}V_{1}V_{37}$, $F_{25}S_{22}S_{22}V_{1}V_{37}$, $F_{25}S_{24}S_{2}V_{1}V_{37}$, $F_{19}S_{9}S_{22}S_{24}S_{49}$, $F_{19}S_{9}S_{24}S_{2}S_{19}$, $F_{17}S_{14}S_{22}S_{22}S_{23}$, $F_{17}S_{14}S_{22}S_{2}S_{3}$, $F_{19}S_{9}S_{22}S_{4}S_{19}$, $F_{19}S_{9}S_{49}S_{2}S_{4}$, $F_{19}S_{9}S_{2}S_{4}S_{19}$, $F_{17}S_{14}S_{23}S_{2}S_{2}$, $F_{17}S_{14}S_{2}S_{2}S_{3}$, $F_{19}S_{22}S_{24}S_{49}V_{1}$, $F_{19}S_{24}S_{2}S_{19}V_{1}$, $F_{17}S_{22}S_{22}S_{23}V_{1}$, $F_{17}S_{22}S_{2}S_{3}V_{1}$, $F_{19}S_{22}S_{4}S_{19}V_{1}$, $F_{19}S_{49}S_{2}S_{4}V_{1}$, $F_{19}S_{2}S_{4}S_{19}V_{1}$, $F_{17}S_{23}S_{2}S_{2}V_{1}$, $F_{17}S_{2}S_{2}S_{3}V_{1}$, $F_{43}S_{22}S_{4}S_{4}S_{43}$, $F_{14}S_{22}S_{4}S_{4}S_{43}$, $F_{43}S_{2}S_{4}S_{4}S_{43}$, $F_{14}S_{2}S_{4}S_{4}S_{43}$, $F_{14}S_{8}S_{2}S_{4}S_{4}$, $F_{23}S_{22}S_{2}S_{2}S_{41}$, $F_{6}S_{22}S_{2}S_{2}S_{41}$, $F_{23}S_{2}S_{2}S_{2}S_{41}$, $F_{6}S_{2}S_{2}S_{2}S_{41}$, $F_{6}S_{7}S_{2}S_{2}S_{2}$, $F_{43}S_{22}S_{4}S_{43}V_{1}$, $F_{14}S_{22}S_{4}S_{43}V_{1}$, $F_{43}S_{2}S_{4}S_{43}V_{1}$, $F_{14}S_{2}S_{4}S_{43}V_{1}$, $F_{14}S_{8}S_{2}S_{4}V_{1}$, $F_{23}S_{22}S_{2}S_{41}V_{1}$, $F_{6}S_{22}S_{2}S_{41}V_{1}$, $F_{23}S_{2}S_{2}S_{41}V_{1}$, $F_{6}S_{2}S_{2}S_{41}V_{1}$, $F_{6}S_{7}S_{2}S_{2}V_{1}$, $F_{43}S_{22}S_{4}S_{43}V_{19}$, $F_{14}S_{22}S_{4}S_{43}V_{2}$, $F_{43}S_{2}S_{4}S_{43}V_{19}$, $F_{14}S_{2}S_{4}S_{43}V_{2}$, $F_{14}S_{8}S_{2}S_{4}V_{2}$, $F_{23}S_{22}S_{2}S_{41}V_{19}$, $F_{6}S_{22}S_{2}S_{41}V_{2}$, $F_{23}S_{2}S_{2}S_{41}V_{19}$, $F_{6}S_{2}S_{2}S_{41}V_{2}$, $F_{6}S_{7}S_{2}S_{2}V_{2}$, $F_{30}S_{9}S_{22}S_{24}S_{49}$, $F_{30}S_{9}S_{22}S_{49}S_{4}$, $F_{30}S_{9}S_{24}S_{2}S_{19}$, $F_{30}S_{9}S_{2}S_{4}S_{19}$, $F_{4}S_{9}S_{2}S_{4}S_{19}$, $F_{27}S_{14}S_{22}S_{22}S_{23}$, $F_{27}S_{14}S_{22}S_{23}S_{2}$, $F_{27}S_{14}S_{22}S_{2}S_{3}$, $F_{27}S_{14}S_{2}S_{2}S_{3}$, $F_{1}S_{14}S_{2}S_{2}S_{3}$, $F_{30}S_{9}S_{22}S_{49}V_{19}$, $F_{30}S_{9}S_{22}S_{49}V_{2}$, $F_{30}S_{9}S_{2}S_{19}V_{19}$, $F_{30}S_{9}S_{2}S_{19}V_{2}$, $F_{4}S_{9}S_{2}S_{19}V_{2}$, $F_{27}S_{14}S_{22}S_{23}V_{19}$, $F_{27}S_{14}S_{22}S_{23}V_{2}$, $F_{27}S_{14}S_{2}S_{3}V_{19}$, $F_{27}S_{14}S_{2}S_{3}V_{2}$, $F_{1}S_{14}S_{2}S_{3}V_{2}$, $F_{7}S_{9}S_{23}V_{18}V_{19}$, $F_{7}S_{14}S_{23}V_{18}V_{19}$, $F_{7}S_{9}S_{23}V_{1}V_{2}$, $F_{7}S_{14}S_{23}V_{1}V_{2}$, $F_{7}S_{9}S_{3}V_{18}V_{2}$, $F_{7}S_{14}S_{3}V_{18}V_{2}$, $F_{7}S_{9}S_{3}V_{19}V_{1}$, $F_{7}S_{14}S_{3}V_{19}V_{1}$, $F_{7}S_{9}S_{3}V_{1}V_{2}$, $F_{7}S_{14}S_{3}V_{1}V_{2}$, $F_{7}S_{23}S_{4}V_{18}V_{19}$, $F_{7}S_{23}S_{2}V_{18}V_{19}$, $F_{7}S_{23}S_{4}V_{1}V_{2}$, $F_{7}S_{23}S_{2}V_{1}V_{2}$, $F_{7}S_{3}S_{4}V_{18}V_{2}$, $F_{7}S_{2}S_{3}V_{18}V_{2}$, $F_{7}S_{3}S_{4}V_{19}V_{1}$, $F_{7}S_{2}S_{3}V_{19}V_{1}$, $F_{7}S_{3}S_{4}V_{1}V_{2}$, $F_{7}S_{2}S_{3}V_{1}V_{2}$, $F_{19}S_{9}S_{49}V_{18}V_{19}$, $F_{17}S_{14}S_{23}V_{18}V_{19}$, $F_{19}S_{9}S_{19}V_{19}V_{1}$, $F_{17}S_{14}S_{3}V_{19}V_{1}$, $F_{19}S_{9}S_{19}V_{18}V_{2}$, $F_{17}S_{14}S_{3}V_{18}V_{2}$, $F_{19}S_{9}S_{49}V_{1}V_{2}$, $F_{17}S_{14}S_{23}V_{1}V_{2}$, $F_{19}S_{9}S_{19}V_{1}V_{2}$, $F_{17}S_{14}S_{3}V_{1}V_{2}$, $F_{19}S_{49}V_{18}V_{19}V_{1}$, $F_{17}S_{23}V_{18}V_{19}V_{1}$, $F_{19}S_{19}V_{19}V_{1}V_{1}$, $F_{17}S_{3}V_{19}V_{1}V_{1}$, $F_{19}S_{19}V_{18}V_{1}V_{2}$, $F_{17}S_{3}V_{18}V_{1}V_{2}$, $F_{19}S_{49}V_{1}V_{1}V_{2}$, $F_{17}S_{23}V_{1}V_{1}V_{2}$, $F_{19}S_{19}V_{1}V_{1}V_{2}$, $F_{17}S_{3}V_{1}V_{1}V_{2}$, $F_{43}S_{4}S_{43}V_{18}V_{1}$, $F_{14}S_{4}S_{43}V_{18}V_{1}$, $F_{23}S_{2}S_{41}V_{18}V_{1}$, $F_{6}S_{2}S_{41}V_{18}V_{1}$, $F_{43}S_{4}S_{43}V_{1}V_{1}$, $F_{14}S_{4}S_{43}V_{1}V_{1}$, $F_{23}S_{2}S_{41}V_{1}V_{1}$, $F_{6}S_{2}S_{41}V_{1}V_{1}$, $F_{14}S_{8}S_{4}V_{1}V_{1}$, $F_{6}S_{7}S_{2}V_{1}V_{1}$, $F_{43}S_{43}V_{18}V_{1}V_{1}$, $F_{14}S_{43}V_{18}V_{1}V_{1}$, $F_{23}S_{41}V_{18}V_{1}V_{1}$, $F_{6}S_{41}V_{18}V_{1}V_{1}$, $F_{43}S_{43}V_{1}V_{1}V_{1}$, $F_{14}S_{43}V_{1}V_{1}V_{1}$, $F_{23}S_{41}V_{1}V_{1}V_{1}$, $F_{6}S_{41}V_{1}V_{1}V_{1}$, $F_{14}S_{8}V_{1}V_{1}V_{1}$, $F_{6}S_{7}V_{1}V_{1}V_{1}$, $F_{43}S_{43}V_{18}V_{19}V_{1}$, $F_{14}S_{43}V_{18}V_{1}V_{2}$, $F_{23}S_{41}V_{18}V_{19}V_{1}$, $F_{6}S_{41}V_{18}V_{1}V_{2}$, $F_{43}S_{43}V_{19}V_{1}V_{1}$, $F_{14}S_{43}V_{1}V_{1}V_{2}$, $F_{23}S_{41}V_{19}V_{1}V_{1}$, $F_{6}S_{41}V_{1}V_{1}V_{2}$, $F_{14}S_{8}V_{1}V_{1}V_{2}$, $F_{6}S_{7}V_{1}V_{1}V_{2}$, $F_{42}S_{4}V_{18}V_{1}V_{37}$, $F_{13}S_{4}V_{18}V_{1}V_{37}$, $F_{42}S_{4}V_{1}V_{1}V_{37}$, $F_{13}S_{4}V_{1}V_{1}V_{37}$, $F_{13}S_{4}V_{11}V_{1}V_{1}$, $F_{42}S_{2}V_{18}V_{1}V_{37}$, $F_{13}S_{2}V_{18}V_{1}V_{37}$, $F_{42}S_{2}V_{1}V_{1}V_{37}$, $F_{13}S_{2}V_{1}V_{1}V_{37}$, $F_{13}S_{2}V_{11}V_{1}V_{1}$, $F_{42}S_{23}S_{4}V_{18}V_{37}$, $F_{13}S_{3}S_{4}V_{18}V_{37}$, $F_{42}S_{23}S_{4}V_{1}V_{37}$, $F_{13}S_{3}S_{4}V_{1}V_{37}$, $F_{13}S_{3}S_{4}V_{11}V_{1}$, $F_{42}S_{23}S_{2}V_{18}V_{37}$, $F_{13}S_{2}S_{3}V_{18}V_{37}$, $F_{42}S_{23}S_{2}V_{1}V_{37}$, $F_{13}S_{2}S_{3}V_{1}V_{37}$, $F_{13}S_{2}S_{3}V_{11}V_{1}$, $F_{29}S_{9}V_{18}V_{19}V_{19}$, $F_{29}S_{9}V_{18}V_{19}V_{2}$, $F_{29}S_{9}V_{19}V_{1}V_{2}$, $F_{29}S_{9}V_{1}V_{2}V_{2}$, $F_{3}S_{9}V_{1}V_{2}V_{2}$, $F_{29}S_{14}V_{18}V_{19}V_{19}$, $F_{29}S_{14}V_{18}V_{19}V_{2}$, $F_{29}S_{14}V_{19}V_{1}V_{2}$, $F_{29}S_{14}V_{1}V_{2}V_{2}$, $F_{3}S_{14}V_{1}V_{2}V_{2}$, $F_{29}S_{9}S_{23}V_{18}V_{19}$, $F_{29}S_{9}S_{3}V_{18}V_{19}$, $F_{29}S_{9}S_{23}V_{1}V_{2}$, $F_{29}S_{9}S_{3}V_{1}V_{2}$, $F_{3}S_{9}S_{3}V_{1}V_{2}$, $F_{29}S_{14}S_{23}V_{18}V_{19}$, $F_{29}S_{14}S_{3}V_{18}V_{19}$, $F_{29}S_{14}S_{23}V_{1}V_{2}$, $F_{29}S_{14}S_{3}V_{1}V_{2}$, $F_{3}S_{14}S_{3}V_{1}V_{2}$, $F_{25}S_{23}S_{4}V_{2}V_{37}$, $F_{25}S_{23}S_{2}V_{2}V_{37}$, $F_{8}S_{23}S_{4}V_{2}V_{37}$, $F_{8}S_{23}S_{2}V_{2}V_{37}$, $F_{25}S_{3}S_{4}V_{2}V_{37}$, $F_{25}S_{2}S_{3}V_{2}V_{37}$, $F_{8}S_{3}S_{4}V_{2}V_{37}$, $F_{8}S_{2}S_{3}V_{2}V_{37}$, $F_{8}S_{3}S_{4}V_{11}V_{2}$, $F_{8}S_{2}S_{3}V_{11}V_{2}$, $F_{25}S_{23}S_{24}V_{2}V_{37}$, $F_{25}S_{22}S_{23}V_{2}V_{37}$, $F_{25}S_{24}S_{3}V_{2}V_{37}$, $F_{25}S_{22}S_{3}V_{2}V_{37}$, $F_{43}S_{4}S_{43}V_{19}V_{2}$, $F_{14}S_{4}S_{43}V_{19}V_{2}$, $F_{23}S_{2}S_{41}V_{19}V_{2}$, $F_{6}S_{2}S_{41}V_{19}V_{2}$, $F_{43}S_{4}S_{43}V_{2}V_{2}$, $F_{14}S_{4}S_{43}V_{2}V_{2}$, $F_{23}S_{2}S_{41}V_{2}V_{2}$, $F_{6}S_{2}S_{41}V_{2}V_{2}$, $F_{14}S_{8}S_{4}V_{2}V_{2}$, $F_{6}S_{7}S_{2}V_{2}V_{2}$, $F_{43}S_{43}V_{19}V_{1}V_{2}$, $F_{14}S_{43}V_{19}V_{1}V_{2}$, $F_{23}S_{41}V_{19}V_{1}V_{2}$, $F_{6}S_{41}V_{19}V_{1}V_{2}$, $F_{43}S_{43}V_{1}V_{2}V_{2}$, $F_{14}S_{43}V_{1}V_{2}V_{2}$, $F_{23}S_{41}V_{1}V_{2}V_{2}$, $F_{6}S_{41}V_{1}V_{2}V_{2}$, $F_{14}S_{8}V_{1}V_{2}V_{2}$, $F_{6}S_{7}V_{1}V_{2}V_{2}$, $F_{43}S_{43}V_{19}V_{19}V_{2}$, $F_{14}S_{43}V_{19}V_{2}V_{2}$, $F_{23}S_{41}V_{19}V_{19}V_{2}$, $F_{6}S_{41}V_{19}V_{2}V_{2}$, $F_{43}S_{43}V_{19}V_{2}V_{2}$, $F_{14}S_{43}V_{2}V_{2}V_{2}$, $F_{23}S_{41}V_{19}V_{2}V_{2}$, $F_{6}S_{41}V_{2}V_{2}V_{2}$, $F_{14}S_{8}V_{2}V_{2}V_{2}$, $F_{6}S_{7}V_{2}V_{2}V_{2}$, $F_{30}S_{24}S_{49}V_{1}V_{2}$, $F_{30}S_{49}S_{4}V_{1}V_{2}$, $F_{27}S_{22}S_{23}V_{1}V_{2}$, $F_{27}S_{23}S_{2}V_{1}V_{2}$, $F_{30}S_{24}S_{19}V_{1}V_{2}$, $F_{30}S_{4}S_{19}V_{1}V_{2}$, $F_{4}S_{4}S_{19}V_{1}V_{2}$, $F_{27}S_{22}S_{3}V_{1}V_{2}$, $F_{27}S_{2}S_{3}V_{1}V_{2}$, $F_{1}S_{2}S_{3}V_{1}V_{2}$, $F_{30}S_{49}V_{19}V_{1}V_{2}$, $F_{30}S_{49}V_{1}V_{2}V_{2}$, $F_{27}S_{23}V_{19}V_{1}V_{2}$, $F_{27}S_{23}V_{1}V_{2}V_{2}$, $F_{30}S_{19}V_{19}V_{1}V_{2}$, $F_{30}S_{19}V_{1}V_{2}V_{2}$, $F_{4}S_{19}V_{1}V_{2}V_{2}$, $F_{27}S_{3}V_{19}V_{1}V_{2}$, $F_{27}S_{3}V_{1}V_{2}V_{2}$, $F_{1}S_{3}V_{1}V_{2}V_{2}$, $F_{42}S_{24}V_{1}V_{2}V_{37}$, $F_{13}S_{24}V_{1}V_{2}V_{37}$, $F_{42}S_{22}V_{1}V_{2}V_{37}$, $F_{13}S_{22}V_{1}V_{2}V_{37}$, $F_{42}S_{4}V_{1}V_{2}V_{37}$, $F_{13}S_{4}V_{1}V_{2}V_{37}$, $F_{13}S_{4}V_{11}V_{1}V_{2}$, $F_{42}S_{2}V_{1}V_{2}V_{37}$, $F_{13}S_{2}V_{1}V_{2}V_{37}$, $F_{13}S_{2}V_{11}V_{1}V_{2}$, $F_{42}S_{23}S_{24}V_{2}V_{37}$, $F_{13}S_{24}S_{3}V_{2}V_{37}$, $F_{42}S_{22}S_{23}V_{2}V_{37}$, $F_{13}S_{22}S_{3}V_{2}V_{37}$, $F_{42}S_{23}S_{4}V_{2}V_{37}$, $F_{13}S_{3}S_{4}V_{2}V_{37}$, $F_{13}S_{3}S_{4}V_{11}V_{2}$, $F_{42}S_{23}S_{2}V_{2}V_{37}$, $F_{13}S_{2}S_{3}V_{2}V_{37}$, $F_{13}S_{2}S_{3}V_{11}V_{2}$, $F_{29}S_{4}V_{19}V_{19}V_{2}$, $F_{29}S_{4}V_{19}V_{2}V_{2}$, $F_{29}S_{4}V_{2}V_{2}V_{2}$, $F_{3}S_{4}V_{2}V_{2}V_{2}$, $F_{29}S_{2}V_{19}V_{19}V_{2}$, $F_{29}S_{2}V_{19}V_{2}V_{2}$, $F_{29}S_{2}V_{2}V_{2}V_{2}$, $F_{3}S_{2}V_{2}V_{2}V_{2}$, $F_{29}S_{23}S_{4}V_{19}V_{2}$, $F_{29}S_{3}S_{4}V_{19}V_{2}$, $F_{29}S_{23}S_{4}V_{2}V_{2}$, $F_{29}S_{3}S_{4}V_{2}V_{2}$, $F_{3}S_{3}S_{4}V_{2}V_{2}$, $F_{29}S_{23}S_{2}V_{19}V_{2}$, $F_{29}S_{2}S_{3}V_{19}V_{2}$, $F_{29}S_{23}S_{2}V_{2}V_{2}$, $F_{29}S_{2}S_{3}V_{2}V_{2}$, $F_{3}S_{2}S_{3}V_{2}V_{2}$, $F_{9}S_{9}S_{23}S_{24}S_{24}$, $F_{9}S_{9}S_{24}S_{3}S_{4}$, $F_{5}S_{14}S_{22}S_{22}S_{23}$, $F_{5}S_{14}S_{22}S_{2}S_{3}$, $F_{9}S_{9}S_{23}S_{4}S_{4}$, $F_{9}S_{9}S_{3}S_{4}S_{4}$, $F_{5}S_{14}S_{23}S_{2}S_{2}$, $F_{5}S_{14}S_{2}S_{2}S_{3}$, $F_{9}S_{23}S_{24}S_{24}V_{2}$, $F_{9}S_{24}S_{3}S_{4}V_{2}$, $F_{5}S_{22}S_{22}S_{23}V_{2}$, $F_{5}S_{22}S_{2}S_{3}V_{2}$, $F_{9}S_{23}S_{4}S_{4}V_{2}$, $F_{9}S_{3}S_{4}S_{4}V_{2}$, $F_{5}S_{23}S_{2}S_{2}V_{2}$, $F_{5}S_{2}S_{2}S_{3}V_{2}$, $F_{26}S_{23}S_{4}S_{4}S_{44}$, $F_{9}S_{23}S_{4}S_{4}S_{44}$, $F_{26}S_{3}S_{4}S_{4}S_{44}$, $F_{9}S_{3}S_{4}S_{4}S_{44}$, $F_{22}S_{23}S_{2}S_{2}S_{42}$, $F_{5}S_{23}S_{2}S_{2}S_{42}$, $F_{22}S_{2}S_{2}S_{3}S_{42}$, $F_{5}S_{2}S_{2}S_{3}S_{42}$, $F_{26}S_{23}S_{4}S_{44}V_{2}$, $F_{9}S_{23}S_{4}S_{44}V_{2}$, $F_{26}S_{3}S_{4}S_{44}V_{2}$, $F_{9}S_{3}S_{4}S_{44}V_{2}$, $F_{9}S_{9}S_{3}S_{4}V_{2}$, $F_{22}S_{23}S_{2}S_{42}V_{2}$, $F_{5}S_{23}S_{2}S_{42}V_{2}$, $F_{22}S_{2}S_{3}S_{42}V_{2}$, $F_{5}S_{2}S_{3}S_{42}V_{2}$, $F_{5}S_{14}S_{2}S_{3}V_{2}$, $F_{26}S_{23}S_{4}S_{44}V_{18}$, $F_{9}S_{23}S_{4}S_{44}V_{1}$, $F_{26}S_{3}S_{4}S_{44}V_{18}$, $F_{9}S_{3}S_{4}S_{44}V_{1}$, $F_{9}S_{9}S_{3}S_{4}V_{1}$, $F_{22}S_{23}S_{2}S_{42}V_{18}$, $F_{5}S_{23}S_{2}S_{42}V_{1}$, $F_{22}S_{2}S_{3}S_{42}V_{18}$, $F_{5}S_{2}S_{3}S_{42}V_{1}$, $F_{5}S_{14}S_{2}S_{3}V_{1}$, $F_{47}S_{9}S_{23}S_{24}S_{50}$, $F_{47}S_{9}S_{23}S_{50}S_{4}$, $F_{47}S_{9}S_{24}S_{3}S_{20}$, $F_{47}S_{9}S_{3}S_{4}S_{20}$, $F_{11}S_{9}S_{3}S_{4}S_{20}$, $F_{28}S_{14}S_{22}S_{23}S_{68}$, $F_{28}S_{14}S_{23}S_{68}S_{2}$, $F_{28}S_{14}S_{22}S_{3}S_{29}$, $F_{28}S_{14}S_{2}S_{3}S_{29}$, $F_{2}S_{14}S_{2}S_{3}S_{29}$, $F_{47}S_{9}S_{23}S_{50}V_{18}$, $F_{47}S_{9}S_{23}S_{50}V_{1}$, $F_{47}S_{9}S_{3}S_{20}V_{18}$, $F_{47}S_{9}S_{3}S_{20}V_{1}$, $F_{11}S_{9}S_{3}S_{20}V_{1}$, $F_{28}S_{14}S_{23}S_{68}V_{18}$, $F_{28}S_{14}S_{23}S_{68}V_{1}$, $F_{28}S_{14}S_{3}S_{29}V_{18}$, $F_{28}S_{14}S_{3}S_{29}V_{1}$, $F_{2}S_{14}S_{3}S_{29}V_{1}$, $F_{9}S_{9}S_{24}V_{19}V_{19}$, $F_{5}S_{14}S_{22}V_{19}V_{19}$, $F_{9}S_{9}S_{4}V_{19}V_{2}$, $F_{5}S_{14}S_{2}V_{19}V_{2}$, $F_{9}S_{9}S_{24}V_{2}V_{2}$, $F_{5}S_{14}S_{22}V_{2}V_{2}$, $F_{9}S_{9}S_{4}V_{2}V_{2}$, $F_{5}S_{14}S_{2}V_{2}V_{2}$, $F_{9}S_{24}V_{19}V_{19}V_{2}$, $F_{5}S_{22}V_{19}V_{19}V_{2}$, $F_{9}S_{4}V_{19}V_{2}V_{2}$, $F_{5}S_{2}V_{19}V_{2}V_{2}$, $F_{9}S_{24}V_{2}V_{2}V_{2}$, $F_{5}S_{22}V_{2}V_{2}V_{2}$, $F_{9}S_{4}V_{2}V_{2}V_{2}$, $F_{5}S_{2}V_{2}V_{2}V_{2}$, $F_{26}S_{4}S_{44}V_{19}V_{1}$, $F_{9}S_{4}S_{44}V_{19}V_{1}$, $F_{22}S_{2}S_{42}V_{19}V_{1}$, $F_{5}S_{2}S_{42}V_{19}V_{1}$, $F_{26}S_{4}S_{44}V_{1}V_{2}$, $F_{9}S_{4}S_{44}V_{1}V_{2}$, $F_{22}S_{2}S_{42}V_{1}V_{2}$, $F_{5}S_{2}S_{42}V_{1}V_{2}$, $F_{9}S_{9}S_{4}V_{1}V_{2}$, $F_{5}S_{14}S_{2}V_{1}V_{2}$, $F_{26}S_{44}V_{19}V_{1}V_{2}$, $F_{9}S_{44}V_{19}V_{1}V_{2}$, $F_{22}S_{42}V_{19}V_{1}V_{2}$, $F_{5}S_{42}V_{19}V_{1}V_{2}$, $F_{26}S_{44}V_{1}V_{2}V_{2}$, $F_{9}S_{44}V_{1}V_{2}V_{2}$, $F_{22}S_{42}V_{1}V_{2}V_{2}$, $F_{5}S_{42}V_{1}V_{2}V_{2}$, $F_{9}S_{9}V_{1}V_{2}V_{2}$, $F_{5}S_{14}V_{1}V_{2}V_{2}$, $F_{26}S_{44}V_{18}V_{19}V_{1}$, $F_{9}S_{44}V_{19}V_{1}V_{1}$, $F_{22}S_{42}V_{18}V_{19}V_{1}$, $F_{5}S_{42}V_{19}V_{1}V_{1}$, $F_{26}S_{44}V_{18}V_{1}V_{2}$, $F_{9}S_{44}V_{1}V_{1}V_{2}$, $F_{22}S_{42}V_{18}V_{1}V_{2}$, $F_{5}S_{42}V_{1}V_{1}V_{2}$, $F_{9}S_{9}V_{1}V_{1}V_{2}$, $F_{5}S_{14}V_{1}V_{1}V_{2}$, $F_{25}S_{4}V_{19}V_{1}V_{37}$, $F_{8}S_{4}V_{19}V_{1}V_{37}$, $F_{25}S_{4}V_{1}V_{2}V_{37}$, $F_{8}S_{4}V_{1}V_{2}V_{37}$, $F_{8}S_{4}V_{11}V_{1}V_{2}$, $F_{25}S_{2}V_{19}V_{1}V_{37}$, $F_{8}S_{2}V_{19}V_{1}V_{37}$, $F_{25}S_{2}V_{1}V_{2}V_{37}$, $F_{8}S_{2}V_{1}V_{2}V_{37}$, $F_{8}S_{2}V_{11}V_{1}V_{2}$, $F_{25}S_{4}V_{19}V_{2}V_{37}$, $F_{8}S_{4}V_{19}V_{2}V_{37}$, $F_{25}S_{4}V_{2}V_{2}V_{37}$, $F_{8}S_{4}V_{2}V_{2}V_{37}$, $F_{8}S_{4}V_{11}V_{2}V_{2}$, $F_{25}S_{2}V_{19}V_{2}V_{37}$, $F_{8}S_{2}V_{19}V_{2}V_{37}$, $F_{25}S_{2}V_{2}V_{2}V_{37}$, $F_{8}S_{2}V_{2}V_{2}V_{37}$, $F_{8}S_{2}V_{11}V_{2}V_{2}$, $F_{25}S_{22}S_{4}V_{19}V_{37}$, $F_{8}S_{2}S_{4}V_{19}V_{37}$, $F_{25}S_{22}S_{4}V_{2}V_{37}$, $F_{8}S_{2}S_{4}V_{2}V_{37}$, $F_{8}S_{2}S_{4}V_{11}V_{2}$, $F_{25}S_{22}S_{2}V_{19}V_{37}$, $F_{8}S_{2}S_{2}V_{19}V_{37}$, $F_{25}S_{22}S_{2}V_{2}V_{37}$, $F_{8}S_{2}S_{2}V_{2}V_{37}$, $F_{8}S_{2}S_{2}V_{11}V_{2}$, $F_{29}S_{9}V_{19}V_{19}V_{45}$, $F_{29}S_{9}V_{19}V_{45}V_{2}$, $F_{29}S_{9}V_{19}V_{2}V_{15}$, $F_{29}S_{9}V_{2}V_{2}V_{15}$, $F_{3}S_{9}V_{2}V_{2}V_{15}$, $F_{29}S_{14}V_{19}V_{19}V_{45}$, $F_{29}S_{14}V_{19}V_{45}V_{2}$, $F_{29}S_{14}V_{19}V_{2}V_{15}$, $F_{29}S_{14}V_{2}V_{2}V_{15}$, $F_{3}S_{14}V_{2}V_{2}V_{15}$, $F_{29}S_{9}V_{18}V_{19}V_{45}$, $F_{29}S_{9}V_{19}V_{45}V_{1}$, $F_{29}S_{9}V_{18}V_{2}V_{15}$, $F_{29}S_{9}V_{1}V_{2}V_{15}$, $F_{3}S_{9}V_{1}V_{2}V_{15}$, $F_{29}S_{14}V_{18}V_{19}V_{45}$, $F_{29}S_{14}V_{19}V_{45}V_{1}$, $F_{29}S_{14}V_{18}V_{2}V_{15}$, $F_{29}S_{14}V_{1}V_{2}V_{15}$, $F_{3}S_{14}V_{1}V_{2}V_{15}$, $F_{29}S_{9}S_{22}V_{19}V_{45}$, $F_{29}S_{9}S_{2}V_{19}V_{45}$, $F_{29}S_{9}S_{22}V_{2}V_{15}$, $F_{29}S_{9}S_{2}V_{2}V_{15}$, $F_{3}S_{9}S_{2}V_{2}V_{15}$, $F_{29}S_{14}S_{22}V_{19}V_{45}$, $F_{29}S_{14}S_{2}V_{19}V_{45}$, $F_{29}S_{14}S_{22}V_{2}V_{15}$, $F_{29}S_{14}S_{2}V_{2}V_{15}$, $F_{3}S_{14}S_{2}V_{2}V_{15}$, $F_{47}S_{24}S_{50}V_{1}V_{1}$, $F_{47}S_{50}S_{4}V_{1}V_{1}$, $F_{28}S_{22}S_{68}V_{1}V_{1}$, $F_{28}S_{68}S_{2}V_{1}V_{1}$, $F_{47}S_{24}S_{20}V_{1}V_{1}$, $F_{47}S_{4}S_{20}V_{1}V_{1}$, $F_{11}S_{4}S_{20}V_{1}V_{1}$, $F_{28}S_{22}S_{29}V_{1}V_{1}$, $F_{28}S_{2}S_{29}V_{1}V_{1}$, $F_{2}S_{2}S_{29}V_{1}V_{1}$, $F_{47}S_{50}V_{18}V_{1}V_{1}$, $F_{47}S_{50}V_{1}V_{1}V_{1}$, $F_{28}S_{68}V_{18}V_{1}V_{1}$, $F_{28}S_{68}V_{1}V_{1}V_{1}$, $F_{47}S_{20}V_{18}V_{1}V_{1}$, $F_{47}S_{20}V_{1}V_{1}V_{1}$, $F_{11}S_{20}V_{1}V_{1}V_{1}$, $F_{28}S_{29}V_{18}V_{1}V_{1}$, $F_{28}S_{29}V_{1}V_{1}V_{1}$, $F_{2}S_{29}V_{1}V_{1}V_{1}$, $F_{25}S_{24}V_{1}V_{1}V_{37}$, $F_{8}S_{24}V_{1}V_{1}V_{37}$, $F_{25}S_{22}V_{1}V_{1}V_{37}$, $F_{8}S_{22}V_{1}V_{1}V_{37}$, $F_{25}S_{4}V_{1}V_{1}V_{37}$, $F_{8}S_{4}V_{1}V_{1}V_{37}$, $F_{8}S_{4}V_{11}V_{1}V_{1}$, $F_{25}S_{2}V_{1}V_{1}V_{37}$, $F_{8}S_{2}V_{1}V_{1}V_{37}$, $F_{8}S_{2}V_{11}V_{1}V_{1}$, $F_{25}S_{24}V_{1}V_{2}V_{37}$, $F_{8}S_{24}V_{1}V_{2}V_{37}$, $F_{25}S_{22}V_{1}V_{2}V_{37}$, $F_{8}S_{22}V_{1}V_{2}V_{37}$, $F_{8}S_{24}S_{2}V_{1}V_{37}$, $F_{29}S_{4}V_{19}V_{45}V_{1}$, $F_{29}S_{4}V_{45}V_{1}V_{2}$, $F_{29}S_{4}V_{19}V_{1}V_{15}$, $F_{29}S_{4}V_{1}V_{2}V_{15}$, $F_{3}S_{4}V_{1}V_{2}V_{15}$, $F_{29}S_{2}V_{19}V_{45}V_{1}$, $F_{29}S_{2}V_{45}V_{1}V_{2}$, $F_{29}S_{2}V_{19}V_{1}V_{15}$, $F_{29}S_{2}V_{1}V_{2}V_{15}$, $F_{3}S_{2}V_{1}V_{2}V_{15}$, $F_{29}S_{4}V_{18}V_{45}V_{1}$, $F_{29}S_{4}V_{45}V_{1}V_{1}$, $F_{29}S_{4}V_{18}V_{1}V_{15}$, $F_{29}S_{4}V_{1}V_{1}V_{15}$, $F_{3}S_{4}V_{1}V_{1}V_{15}$, $F_{29}S_{2}V_{18}V_{45}V_{1}$, $F_{29}S_{2}V_{45}V_{1}V_{1}$, $F_{29}S_{2}V_{18}V_{1}V_{15}$, $F_{29}S_{2}V_{1}V_{1}V_{15}$, $F_{3}S_{2}V_{1}V_{1}V_{15}$, $F_{29}S_{22}S_{4}V_{45}V_{1}$, $F_{29}S_{2}S_{4}V_{45}V_{1}$, $F_{29}S_{22}S_{4}V_{1}V_{15}$, $F_{29}S_{2}S_{4}V_{1}V_{15}$, $F_{3}S_{2}S_{4}V_{1}V_{15}$, $F_{29}S_{22}S_{2}V_{45}V_{1}$, $F_{29}S_{2}S_{2}V_{45}V_{1}$, $F_{29}S_{22}S_{2}V_{1}V_{15}$, $F_{29}S_{2}S_{2}V_{1}V_{15}$, $F_{3}S_{2}S_{2}V_{1}V_{15}$, $F_{27}S_{9}S_{23}S_{23}S_{24}$, $F_{27}S_{9}S_{23}S_{24}S_{3}$, $F_{27}S_{9}S_{23}S_{3}S_{4}$, $F_{27}S_{9}S_{3}S_{3}S_{4}$, $F_{1}S_{9}S_{3}S_{3}S_{4}$, $F_{27}S_{14}S_{22}S_{23}S_{23}$, $F_{27}S_{14}S_{22}S_{23}S_{3}$, $F_{27}S_{14}S_{23}S_{2}S_{3}$, $F_{27}S_{14}S_{2}S_{3}S_{3}$, $F_{1}S_{14}S_{2}S_{3}S_{3}$, $F_{27}S_{9}S_{22}S_{23}S_{24}$, $F_{27}S_{9}S_{23}S_{24}S_{2}$, $F_{27}S_{9}S_{22}S_{3}S_{4}$, $F_{27}S_{9}S_{2}S_{3}S_{4}$, $F_{1}S_{9}S_{2}S_{3}S_{4}$, $F_{27}S_{23}S_{23}S_{4}S_{4}$, $F_{27}S_{23}S_{3}S_{4}S_{4}$, $F_{27}S_{3}S_{3}S_{4}S_{4}$, $F_{1}S_{3}S_{3}S_{4}S_{4}$, $F_{27}S_{23}S_{23}S_{2}S_{2}$, $F_{27}S_{23}S_{2}S_{2}S_{3}$, $F_{27}S_{2}S_{2}S_{3}S_{3}$, $F_{1}S_{2}S_{2}S_{3}S_{3}$, $F_{27}S_{22}S_{23}S_{4}S_{4}$, $F_{27}S_{23}S_{2}S_{4}S_{4}$, $F_{27}S_{22}S_{3}S_{4}S_{4}$, $F_{27}S_{2}S_{3}S_{4}S_{4}$, $F_{1}S_{2}S_{3}S_{4}S_{4}$, $F_{27}S_{22}S_{23}S_{2}S_{2}$, $F_{27}S_{23}S_{2}S_{2}S_{2}$, $F_{27}S_{22}S_{2}S_{2}S_{3}$, $F_{27}S_{2}S_{2}S_{2}S_{3}$, $F_{1}S_{2}S_{2}S_{2}S_{3}$, $F_{7}S_{9}S_{21}V_{19}V_{45}$, $F_{7}S_{14}S_{21}V_{19}V_{45}$, $F_{7}S_{9}S_{1}V_{19}V_{15}$, $F_{7}S_{14}S_{1}V_{19}V_{15}$, $F_{7}S_{9}S_{21}V_{2}V_{15}$, $F_{7}S_{14}S_{21}V_{2}V_{15}$, $F_{7}S_{9}S_{1}V_{45}V_{2}$, $F_{7}S_{14}S_{1}V_{45}V_{2}$, $F_{7}S_{9}S_{1}V_{2}V_{15}$, $F_{7}S_{14}S_{1}V_{2}V_{15}$, $F_{7}S_{21}S_{4}V_{19}V_{45}$, $F_{7}S_{21}S_{2}V_{19}V_{45}$, $F_{7}S_{1}S_{4}V_{19}V_{15}$, $F_{7}S_{1}S_{2}V_{19}V_{15}$, $F_{7}S_{21}S_{4}V_{2}V_{15}$, $F_{7}S_{21}S_{2}V_{2}V_{15}$, $F_{7}S_{1}S_{4}V_{45}V_{2}$, $F_{7}S_{1}S_{2}V_{45}V_{2}$, $F_{7}S_{1}S_{4}V_{2}V_{15}$, $F_{7}S_{1}S_{2}V_{2}V_{15}$, $F_{25}S_{21}S_{4}V_{1}V_{37}$, $F_{25}S_{21}S_{2}V_{1}V_{37}$, $F_{8}S_{21}S_{4}V_{1}V_{37}$, $F_{8}S_{21}S_{2}V_{1}V_{37}$, $F_{25}S_{1}S_{4}V_{1}V_{37}$, $F_{25}S_{1}S_{2}V_{1}V_{37}$, $F_{8}S_{1}S_{4}V_{1}V_{37}$, $F_{8}S_{1}S_{2}V_{1}V_{37}$, $F_{8}S_{1}S_{4}V_{11}V_{1}$, $F_{8}S_{1}S_{2}V_{11}V_{1}$, $F_{25}S_{21}S_{24}V_{1}V_{37}$, $F_{25}S_{21}S_{22}V_{1}V_{37}$, $F_{25}S_{24}S_{1}V_{1}V_{37}$, $F_{25}S_{22}S_{1}V_{1}V_{37}$, $F_{19}S_{9}S_{21}S_{24}S_{50}$, $F_{19}S_{9}S_{24}S_{1}S_{20}$, $F_{17}S_{14}S_{21}S_{22}S_{68}$, $F_{17}S_{14}S_{22}S_{1}S_{29}$, $F_{19}S_{9}S_{21}S_{4}S_{20}$, $F_{19}S_{9}S_{50}S_{1}S_{4}$, $F_{19}S_{9}S_{1}S_{4}S_{20}$, $F_{17}S_{14}S_{21}S_{2}S_{29}$, $F_{17}S_{14}S_{68}S_{1}S_{2}$, $F_{17}S_{14}S_{1}S_{2}S_{29}$, $F_{19}S_{21}S_{24}S_{50}V_{1}$, $F_{19}S_{24}S_{1}S_{20}V_{1}$, $F_{17}S_{21}S_{22}S_{68}V_{1}$, $F_{17}S_{22}S_{1}S_{29}V_{1}$, $F_{19}S_{21}S_{4}S_{20}V_{1}$, $F_{19}S_{50}S_{1}S_{4}V_{1}$, $F_{19}S_{1}S_{4}S_{20}V_{1}$, $F_{17}S_{21}S_{2}S_{29}V_{1}$, $F_{17}S_{68}S_{1}S_{2}V_{1}$, $F_{17}S_{1}S_{2}S_{29}V_{1}$, $F_{43}S_{21}S_{4}S_{4}S_{44}$, $F_{14}S_{21}S_{4}S_{4}S_{44}$, $F_{43}S_{1}S_{4}S_{4}S_{44}$, $F_{14}S_{1}S_{4}S_{4}S_{44}$, $F_{14}S_{9}S_{1}S_{4}S_{4}$, $F_{23}S_{21}S_{2}S_{2}S_{42}$, $F_{6}S_{21}S_{2}S_{2}S_{42}$, $F_{23}S_{1}S_{2}S_{2}S_{42}$, $F_{6}S_{1}S_{2}S_{2}S_{42}$, $F_{6}S_{14}S_{1}S_{2}S_{2}$, $F_{43}S_{21}S_{4}S_{44}V_{1}$, $F_{14}S_{21}S_{4}S_{44}V_{1}$, $F_{43}S_{1}S_{4}S_{44}V_{1}$, $F_{14}S_{1}S_{4}S_{44}V_{1}$, $F_{14}S_{9}S_{1}S_{4}V_{1}$, $F_{23}S_{21}S_{2}S_{42}V_{1}$, $F_{6}S_{21}S_{2}S_{42}V_{1}$, $F_{23}S_{1}S_{2}S_{42}V_{1}$, $F_{6}S_{1}S_{2}S_{42}V_{1}$, $F_{6}S_{14}S_{1}S_{2}V_{1}$, $F_{43}S_{21}S_{4}S_{44}V_{19}$, $F_{14}S_{21}S_{4}S_{44}V_{2}$, $F_{43}S_{1}S_{4}S_{44}V_{19}$, $F_{14}S_{1}S_{4}S_{44}V_{2}$, $F_{14}S_{9}S_{1}S_{4}V_{2}$, $F_{23}S_{21}S_{2}S_{42}V_{19}$, $F_{6}S_{21}S_{2}S_{42}V_{2}$, $F_{23}S_{1}S_{2}S_{42}V_{19}$, $F_{6}S_{1}S_{2}S_{42}V_{2}$, $F_{6}S_{14}S_{1}S_{2}V_{2}$, $F_{30}S_{9}S_{21}S_{24}S_{24}$, $F_{30}S_{9}S_{21}S_{24}S_{4}$, $F_{30}S_{9}S_{24}S_{1}S_{4}$, $F_{30}S_{9}S_{1}S_{4}S_{4}$, $F_{4}S_{9}S_{1}S_{4}S_{4}$, $F_{27}S_{14}S_{21}S_{22}S_{22}$, $F_{27}S_{14}S_{21}S_{22}S_{2}$, $F_{27}S_{14}S_{22}S_{1}S_{2}$, $F_{27}S_{14}S_{1}S_{2}S_{2}$, $F_{1}S_{14}S_{1}S_{2}S_{2}$, $F_{30}S_{9}S_{21}S_{24}V_{19}$, $F_{30}S_{9}S_{21}S_{24}V_{2}$, $F_{30}S_{9}S_{1}S_{4}V_{19}$, $F_{30}S_{9}S_{1}S_{4}V_{2}$, $F_{4}S_{9}S_{1}S_{4}V_{2}$, $F_{27}S_{14}S_{21}S_{22}V_{19}$, $F_{27}S_{14}S_{21}S_{22}V_{2}$, $F_{27}S_{14}S_{1}S_{2}V_{19}$, $F_{27}S_{14}S_{1}S_{2}V_{2}$, $F_{1}S_{14}S_{1}S_{2}V_{2}$, $F_{7}S_{9}S_{22}V_{18}V_{45}$, $F_{7}S_{14}S_{22}V_{18}V_{45}$, $F_{7}S_{9}S_{2}V_{18}V_{15}$, $F_{7}S_{14}S_{2}V_{18}V_{15}$, $F_{7}S_{9}S_{22}V_{1}V_{15}$, $F_{7}S_{14}S_{22}V_{1}V_{15}$, $F_{7}S_{9}S_{2}V_{45}V_{1}$, $F_{7}S_{14}S_{2}V_{45}V_{1}$, $F_{7}S_{9}S_{2}V_{1}V_{15}$, $F_{7}S_{14}S_{2}V_{1}V_{15}$, $F_{7}S_{22}S_{4}V_{18}V_{45}$, $F_{7}S_{22}S_{2}V_{18}V_{45}$, $F_{7}S_{2}S_{4}V_{18}V_{15}$, $F_{7}S_{2}S_{2}V_{18}V_{15}$, $F_{7}S_{22}S_{4}V_{1}V_{15}$, $F_{7}S_{22}S_{2}V_{1}V_{15}$, $F_{7}S_{2}S_{4}V_{45}V_{1}$, $F_{7}S_{2}S_{2}V_{45}V_{1}$, $F_{7}S_{2}S_{4}V_{1}V_{15}$, $F_{7}S_{2}S_{2}V_{1}V_{15}$, $F_{8}S_{22}S_{4}V_{2}V_{37}$, $F_{8}S_{22}S_{2}V_{2}V_{37}$, $F_{25}S_{2}S_{4}V_{2}V_{37}$, $F_{25}S_{2}S_{2}V_{2}V_{37}$, $F_{25}S_{22}S_{24}V_{2}V_{37}$, $F_{25}S_{22}S_{22}V_{2}V_{37}$, $F_{25}S_{24}S_{2}V_{2}V_{37}$, $F_{9}S_{9}S_{22}S_{24}S_{49}$, $F_{9}S_{9}S_{24}S_{2}S_{19}$, $F_{9}S_{9}S_{22}S_{4}S_{19}$, $F_{9}S_{9}S_{49}S_{2}S_{4}$, $F_{9}S_{9}S_{2}S_{4}S_{19}$, $F_{9}S_{22}S_{24}S_{49}V_{2}$, $F_{9}S_{24}S_{2}S_{19}V_{2}$, $F_{9}S_{22}S_{4}S_{19}V_{2}$, $F_{9}S_{49}S_{2}S_{4}V_{2}$, $F_{9}S_{2}S_{4}S_{19}V_{2}$, $F_{26}S_{22}S_{4}S_{4}S_{43}$, $F_{9}S_{22}S_{4}S_{4}S_{43}$, $F_{26}S_{2}S_{4}S_{4}S_{43}$, $F_{9}S_{2}S_{4}S_{4}S_{43}$, $F_{9}S_{8}S_{2}S_{4}S_{4}$, $F_{22}S_{22}S_{2}S_{2}S_{41}$, $F_{5}S_{22}S_{2}S_{2}S_{41}$, $F_{22}S_{2}S_{2}S_{2}S_{41}$, $F_{5}S_{2}S_{2}S_{2}S_{41}$, $F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{26}S_{22}S_{4}S_{43}V_{2}$, $F_{9}S_{22}S_{4}S_{43}V_{2}$, $F_{26}S_{2}S_{4}S_{43}V_{2}$, $F_{9}S_{2}S_{4}S_{43}V_{2}$, $F_{9}S_{8}S_{2}S_{4}V_{2}$, $F_{22}S_{22}S_{2}S_{41}V_{2}$, $F_{5}S_{22}S_{2}S_{41}V_{2}$, $F_{22}S_{2}S_{2}S_{41}V_{2}$, $F_{5}S_{2}S_{2}S_{41}V_{2}$, $F_{5}S_{7}S_{2}S_{2}V_{2}$, $F_{26}S_{22}S_{4}S_{43}V_{18}$, $F_{9}S_{22}S_{4}S_{43}V_{1}$, $F_{26}S_{2}S_{4}S_{43}V_{18}$, $F_{9}S_{2}S_{4}S_{43}V_{1}$, $F_{9}S_{8}S_{2}S_{4}V_{1}$, $F_{22}S_{22}S_{2}S_{41}V_{18}$, $F_{5}S_{22}S_{2}S_{41}V_{1}$, $F_{22}S_{2}S_{2}S_{41}V_{18}$, $F_{5}S_{2}S_{2}S_{41}V_{1}$, $F_{5}S_{7}S_{2}S_{2}V_{1}$, $F_{47}S_{9}S_{22}S_{24}S_{49}$, $F_{47}S_{9}S_{22}S_{49}S_{4}$, $F_{47}S_{9}S_{24}S_{2}S_{19}$, $F_{47}S_{9}S_{2}S_{4}S_{19}$, $F_{11}S_{9}S_{2}S_{4}S_{19}$, $F_{28}S_{14}S_{22}S_{22}S_{23}$, $F_{28}S_{14}S_{22}S_{23}S_{2}$, $F_{28}S_{14}S_{22}S_{2}S_{3}$, $F_{28}S_{14}S_{2}S_{2}S_{3}$, $F_{2}S_{14}S_{2}S_{2}S_{3}$, $F_{47}S_{9}S_{22}S_{49}V_{18}$, $F_{47}S_{9}S_{22}S_{49}V_{1}$, $F_{47}S_{9}S_{2}S_{19}V_{18}$, $F_{47}S_{9}S_{2}S_{19}V_{1}$, $F_{11}S_{9}S_{2}S_{19}V_{1}$, $F_{28}S_{14}S_{22}S_{23}V_{18}$, $F_{28}S_{14}S_{22}S_{23}V_{1}$, $F_{28}S_{14}S_{2}S_{3}V_{18}$, $F_{28}S_{14}S_{2}S_{3}V_{1}$, $F_{2}S_{14}S_{2}S_{3}V_{1}$, $F_{19}S_{9}S_{50}V_{18}V_{18}$, $F_{17}S_{14}S_{68}V_{18}V_{18}$, $F_{19}S_{9}S_{20}V_{18}V_{1}$, $F_{17}S_{14}S_{29}V_{18}V_{1}$, $F_{19}S_{9}S_{50}V_{1}V_{1}$, $F_{17}S_{14}S_{68}V_{1}V_{1}$, $F_{19}S_{9}S_{20}V_{1}V_{1}$, $F_{17}S_{14}S_{29}V_{1}V_{1}$, $F_{19}S_{50}V_{18}V_{18}V_{1}$, $F_{17}S_{68}V_{18}V_{18}V_{1}$, $F_{19}S_{20}V_{18}V_{1}V_{1}$, $F_{17}S_{29}V_{18}V_{1}V_{1}$, $F_{19}S_{50}V_{1}V_{1}V_{1}$, $F_{17}S_{68}V_{1}V_{1}V_{1}$, $F_{19}S_{20}V_{1}V_{1}V_{1}$, $F_{17}S_{29}V_{1}V_{1}V_{1}$, $F_{43}S_{4}S_{44}V_{18}V_{2}$, $F_{14}S_{4}S_{44}V_{18}V_{2}$, $F_{23}S_{2}S_{42}V_{18}V_{2}$, $F_{6}S_{2}S_{42}V_{18}V_{2}$, $F_{43}S_{4}S_{44}V_{1}V_{2}$, $F_{14}S_{4}S_{44}V_{1}V_{2}$, $F_{23}S_{2}S_{42}V_{1}V_{2}$, $F_{6}S_{2}S_{42}V_{1}V_{2}$, $F_{14}S_{9}S_{4}V_{1}V_{2}$, $F_{6}S_{14}S_{2}V_{1}V_{2}$, $F_{43}S_{44}V_{18}V_{1}V_{2}$, $F_{14}S_{44}V_{18}V_{1}V_{2}$, $F_{23}S_{42}V_{18}V_{1}V_{2}$, $F_{6}S_{42}V_{18}V_{1}V_{2}$, $F_{43}S_{44}V_{1}V_{1}V_{2}$, $F_{14}S_{44}V_{1}V_{1}V_{2}$, $F_{23}S_{42}V_{1}V_{1}V_{2}$, $F_{6}S_{42}V_{1}V_{1}V_{2}$, $F_{14}S_{9}V_{1}V_{1}V_{2}$, $F_{6}S_{14}V_{1}V_{1}V_{2}$, $F_{43}S_{44}V_{18}V_{19}V_{2}$, $F_{14}S_{44}V_{18}V_{2}V_{2}$, $F_{23}S_{42}V_{18}V_{19}V_{2}$, $F_{6}S_{42}V_{18}V_{2}V_{2}$, $F_{43}S_{44}V_{19}V_{1}V_{2}$, $F_{14}S_{44}V_{1}V_{2}V_{2}$, $F_{23}S_{42}V_{19}V_{1}V_{2}$, $F_{6}S_{42}V_{1}V_{2}V_{2}$, $F_{14}S_{9}V_{1}V_{2}V_{2}$, $F_{6}S_{14}V_{1}V_{2}V_{2}$, $F_{9}S_{9}S_{49}V_{18}V_{19}$, $F_{5}S_{14}S_{23}V_{18}V_{19}$, $F_{9}S_{9}S_{19}V_{19}V_{1}$, $F_{5}S_{14}S_{3}V_{19}V_{1}$, $F_{9}S_{9}S_{19}V_{18}V_{2}$, $F_{5}S_{14}S_{3}V_{18}V_{2}$, $F_{9}S_{9}S_{49}V_{1}V_{2}$, $F_{5}S_{14}S_{23}V_{1}V_{2}$, $F_{9}S_{9}S_{19}V_{1}V_{2}$, $F_{5}S_{14}S_{3}V_{1}V_{2}$, $F_{9}S_{49}V_{18}V_{19}V_{2}$, $F_{5}S_{23}V_{18}V_{19}V_{2}$, $F_{9}S_{19}V_{19}V_{1}V_{2}$, $F_{5}S_{3}V_{19}V_{1}V_{2}$, $F_{9}S_{19}V_{18}V_{2}V_{2}$, $F_{5}S_{3}V_{18}V_{2}V_{2}$, $F_{9}S_{49}V_{1}V_{2}V_{2}$, $F_{5}S_{23}V_{1}V_{2}V_{2}$, $F_{9}S_{19}V_{1}V_{2}V_{2}$, $F_{5}S_{3}V_{1}V_{2}V_{2}$, $F_{26}S_{4}S_{43}V_{18}V_{1}$, $F_{9}S_{4}S_{43}V_{18}V_{1}$, $F_{22}S_{2}S_{41}V_{18}V_{1}$, $F_{5}S_{2}S_{41}V_{18}V_{1}$, $F_{26}S_{4}S_{43}V_{1}V_{1}$, $F_{9}S_{4}S_{43}V_{1}V_{1}$, $F_{22}S_{2}S_{41}V_{1}V_{1}$, $F_{5}S_{2}S_{41}V_{1}V_{1}$, $F_{9}S_{8}S_{4}V_{1}V_{1}$, $F_{5}S_{7}S_{2}V_{1}V_{1}$, $F_{26}S_{43}V_{18}V_{1}V_{2}$, $F_{9}S_{43}V_{18}V_{1}V_{2}$, $F_{22}S_{41}V_{18}V_{1}V_{2}$, $F_{5}S_{41}V_{18}V_{1}V_{2}$, $F_{26}S_{43}V_{1}V_{1}V_{2}$, $F_{9}S_{43}V_{1}V_{1}V_{2}$, $F_{22}S_{41}V_{1}V_{1}V_{2}$, $F_{5}S_{41}V_{1}V_{1}V_{2}$, $F_{9}S_{8}V_{1}V_{1}V_{2}$, $F_{5}S_{7}V_{1}V_{1}V_{2}$, $F_{26}S_{43}V_{18}V_{18}V_{1}$, $F_{9}S_{43}V_{18}V_{1}V_{1}$, $F_{22}S_{41}V_{18}V_{18}V_{1}$, $F_{5}S_{41}V_{18}V_{1}V_{1}$, $F_{26}S_{43}V_{18}V_{1}V_{1}$, $F_{9}S_{43}V_{1}V_{1}V_{1}$, $F_{22}S_{41}V_{18}V_{1}V_{1}$, $F_{5}S_{41}V_{1}V_{1}V_{1}$, $F_{9}S_{8}V_{1}V_{1}V_{1}$, $F_{5}S_{7}V_{1}V_{1}V_{1}$, $F_{25}S_{4}V_{18}V_{1}V_{37}$, $F_{8}S_{4}V_{18}V_{1}V_{37}$, $F_{25}S_{2}V_{18}V_{1}V_{37}$, $F_{8}S_{2}V_{18}V_{1}V_{37}$, $F_{25}S_{4}V_{18}V_{2}V_{37}$, $F_{8}S_{4}V_{18}V_{2}V_{37}$, $F_{25}S_{2}V_{18}V_{2}V_{37}$, $F_{8}S_{2}V_{18}V_{2}V_{37}$, $F_{25}S_{22}S_{4}V_{18}V_{37}$, $F_{8}S_{2}S_{4}V_{18}V_{37}$, $F_{25}S_{22}S_{2}V_{18}V_{37}$, $F_{8}S_{2}S_{2}V_{18}V_{37}$, $F_{29}S_{9}V_{18}V_{18}V_{19}$, $F_{29}S_{9}V_{18}V_{19}V_{1}$, $F_{29}S_{9}V_{18}V_{1}V_{2}$, $F_{29}S_{9}V_{1}V_{1}V_{2}$, $F_{3}S_{9}V_{1}V_{1}V_{2}$, $F_{29}S_{14}V_{18}V_{18}V_{19}$, $F_{29}S_{14}V_{18}V_{19}V_{1}$, $F_{29}S_{14}V_{18}V_{1}V_{2}$, $F_{29}S_{14}V_{1}V_{1}V_{2}$, $F_{3}S_{14}V_{1}V_{1}V_{2}$, $F_{29}S_{9}S_{22}V_{18}V_{19}$, $F_{29}S_{9}S_{2}V_{18}V_{19}$, $F_{29}S_{9}S_{22}V_{1}V_{2}$, $F_{29}S_{9}S_{2}V_{1}V_{2}$, $F_{3}S_{9}S_{2}V_{1}V_{2}$, $F_{29}S_{14}S_{22}V_{18}V_{19}$, $F_{29}S_{14}S_{2}V_{18}V_{19}$, $F_{29}S_{14}S_{22}V_{1}V_{2}$, $F_{29}S_{14}S_{2}V_{1}V_{2}$, $F_{3}S_{14}S_{2}V_{1}V_{2}$, $F_{30}S_{24}S_{24}V_{2}V_{2}$, $F_{30}S_{24}S_{4}V_{2}V_{2}$, $F_{27}S_{22}S_{22}V_{2}V_{2}$, $F_{27}S_{22}S_{2}V_{2}V_{2}$, $F_{30}S_{4}S_{4}V_{2}V_{2}$, $F_{4}S_{4}S_{4}V_{2}V_{2}$, $F_{27}S_{2}S_{2}V_{2}V_{2}$, $F_{1}S_{2}S_{2}V_{2}V_{2}$, $F_{30}S_{24}V_{19}V_{2}V_{2}$, $F_{30}S_{24}V_{2}V_{2}V_{2}$, $F_{27}S_{22}V_{19}V_{2}V_{2}$, $F_{27}S_{22}V_{2}V_{2}V_{2}$, $F_{30}S_{4}V_{19}V_{2}V_{2}$, $F_{30}S_{4}V_{2}V_{2}V_{2}$, $F_{4}S_{4}V_{2}V_{2}V_{2}$, $F_{27}S_{2}V_{19}V_{2}V_{2}$, $F_{27}S_{2}V_{2}V_{2}V_{2}$, $F_{1}S_{2}V_{2}V_{2}V_{2}$, $F_{26}S_{4}S_{43}V_{19}V_{2}$, $F_{9}S_{4}S_{43}V_{19}V_{2}$, $F_{22}S_{2}S_{41}V_{19}V_{2}$, $F_{5}S_{2}S_{41}V_{19}V_{2}$, $F_{26}S_{4}S_{43}V_{2}V_{2}$, $F_{9}S_{4}S_{43}V_{2}V_{2}$, $F_{22}S_{2}S_{41}V_{2}V_{2}$, $F_{5}S_{2}S_{41}V_{2}V_{2}$, $F_{9}S_{8}S_{4}V_{2}V_{2}$, $F_{5}S_{7}S_{2}V_{2}V_{2}$, $F_{26}S_{43}V_{19}V_{2}V_{2}$, $F_{9}S_{43}V_{19}V_{2}V_{2}$, $F_{22}S_{41}V_{19}V_{2}V_{2}$, $F_{5}S_{41}V_{19}V_{2}V_{2}$, $F_{26}S_{43}V_{2}V_{2}V_{2}$, $F_{9}S_{43}V_{2}V_{2}V_{2}$, $F_{22}S_{41}V_{2}V_{2}V_{2}$, $F_{5}S_{41}V_{2}V_{2}V_{2}$, $F_{9}S_{8}V_{2}V_{2}V_{2}$, $F_{5}S_{7}V_{2}V_{2}V_{2}$, $F_{26}S_{43}V_{18}V_{19}V_{2}$, $F_{9}S_{43}V_{19}V_{1}V_{2}$, $F_{22}S_{41}V_{18}V_{19}V_{2}$, $F_{5}S_{41}V_{19}V_{1}V_{2}$, $F_{26}S_{43}V_{18}V_{2}V_{2}$, $F_{9}S_{43}V_{1}V_{2}V_{2}$, $F_{22}S_{41}V_{18}V_{2}V_{2}$, $F_{5}S_{41}V_{1}V_{2}V_{2}$, $F_{9}S_{8}V_{1}V_{2}V_{2}$, $F_{5}S_{7}V_{1}V_{2}V_{2}$, $F_{47}S_{24}S_{49}V_{1}V_{2}$, $F_{47}S_{49}S_{4}V_{1}V_{2}$, $F_{28}S_{22}S_{23}V_{1}V_{2}$, $F_{28}S_{23}S_{2}V_{1}V_{2}$, $F_{47}S_{24}S_{19}V_{1}V_{2}$, $F_{47}S_{4}S_{19}V_{1}V_{2}$, $F_{11}S_{4}S_{19}V_{1}V_{2}$, $F_{28}S_{22}S_{3}V_{1}V_{2}$, $F_{28}S_{2}S_{3}V_{1}V_{2}$, $F_{2}S_{2}S_{3}V_{1}V_{2}$, $F_{47}S_{49}V_{18}V_{1}V_{2}$, $F_{47}S_{49}V_{1}V_{1}V_{2}$, $F_{28}S_{23}V_{18}V_{1}V_{2}$, $F_{28}S_{23}V_{1}V_{1}V_{2}$, $F_{47}S_{19}V_{18}V_{1}V_{2}$, $F_{47}S_{19}V_{1}V_{1}V_{2}$, $F_{11}S_{19}V_{1}V_{1}V_{2}$, $F_{28}S_{3}V_{18}V_{1}V_{2}$, $F_{28}S_{3}V_{1}V_{1}V_{2}$, $F_{2}S_{3}V_{1}V_{1}V_{2}$, $F_{25}S_{24}V_{2}V_{2}V_{37}$, $F_{8}S_{24}V_{2}V_{2}V_{37}$, $F_{25}S_{22}V_{2}V_{2}V_{37}$, $F_{8}S_{22}V_{2}V_{2}V_{37}$, $F_{8}S_{24}S_{2}V_{2}V_{37}$, $F_{29}S_{4}V_{18}V_{19}V_{2}$, $F_{29}S_{4}V_{19}V_{1}V_{2}$, $F_{29}S_{4}V_{18}V_{2}V_{2}$, $F_{29}S_{4}V_{1}V_{2}V_{2}$, $F_{3}S_{4}V_{1}V_{2}V_{2}$, $F_{29}S_{2}V_{18}V_{19}V_{2}$, $F_{29}S_{2}V_{19}V_{1}V_{2}$, $F_{29}S_{2}V_{18}V_{2}V_{2}$, $F_{29}S_{2}V_{1}V_{2}V_{2}$, $F_{3}S_{2}V_{1}V_{2}V_{2}$, $F_{29}S_{22}S_{4}V_{19}V_{2}$, $F_{29}S_{2}S_{4}V_{19}V_{2}$, $F_{29}S_{22}S_{4}V_{2}V_{2}$, $F_{29}S_{2}S_{4}V_{2}V_{2}$, $F_{3}S_{2}S_{4}V_{2}V_{2}$, $F_{29}S_{22}S_{2}V_{19}V_{2}$, $F_{29}S_{2}S_{2}V_{19}V_{2}$, $F_{29}S_{22}S_{2}V_{2}V_{2}$, $F_{29}S_{2}S_{2}V_{2}V_{2}$, $F_{3}S_{2}S_{2}V_{2}V_{2}$, $F_{24}S_{4}V_{19}V_{2}V_{37}$, $F_{7}S_{4}V_{19}V_{2}V_{37}$, $F_{24}S_{4}V_{2}V_{2}V_{37}$, $F_{7}S_{4}V_{2}V_{2}V_{37}$, $F_{7}S_{4}V_{11}V_{2}V_{2}$, $F_{24}S_{2}V_{19}V_{2}V_{37}$, $F_{7}S_{2}V_{19}V_{2}V_{37}$, $F_{24}S_{2}V_{2}V_{2}V_{37}$, $F_{7}S_{2}V_{2}V_{2}V_{37}$, $F_{7}S_{2}V_{11}V_{2}V_{2}$, $F_{24}S_{21}S_{4}V_{19}V_{37}$, $F_{7}S_{1}S_{4}V_{19}V_{37}$, $F_{24}S_{21}S_{4}V_{2}V_{37}$, $F_{7}S_{1}S_{4}V_{2}V_{37}$, $F_{7}S_{1}S_{4}V_{11}V_{2}$, $F_{24}S_{21}S_{2}V_{19}V_{37}$, $F_{7}S_{1}S_{2}V_{19}V_{37}$, $F_{24}S_{21}S_{2}V_{2}V_{37}$, $F_{7}S_{1}S_{2}V_{2}V_{37}$, $F_{7}S_{1}S_{2}V_{11}V_{2}$, $F_{46}S_{9}V_{18}V_{19}V_{45}$, $F_{46}S_{9}V_{19}V_{45}V_{1}$, $F_{46}S_{9}V_{18}V_{2}V_{15}$, $F_{46}S_{9}V_{1}V_{2}V_{15}$, $F_{10}S_{9}V_{1}V_{2}V_{15}$, $F_{46}S_{14}V_{18}V_{19}V_{45}$, $F_{46}S_{14}V_{19}V_{45}V_{1}$, $F_{46}S_{14}V_{18}V_{2}V_{15}$, $F_{46}S_{14}V_{1}V_{2}V_{15}$, $F_{10}S_{14}V_{1}V_{2}V_{15}$, $F_{46}S_{9}S_{21}V_{19}V_{45}$, $F_{46}S_{9}S_{1}V_{19}V_{45}$, $F_{46}S_{9}S_{21}V_{2}V_{15}$, $F_{46}S_{9}S_{1}V_{2}V_{15}$, $F_{10}S_{9}S_{1}V_{2}V_{15}$, $F_{46}S_{14}S_{21}V_{19}V_{45}$, $F_{46}S_{14}S_{1}V_{19}V_{45}$, $F_{46}S_{14}S_{21}V_{2}V_{15}$, $F_{46}S_{14}S_{1}V_{2}V_{15}$, $F_{10}S_{14}S_{1}V_{2}V_{15}$, $F_{24}S_{24}V_{1}V_{2}V_{37}$, $F_{7}S_{24}V_{1}V_{2}V_{37}$, $F_{24}S_{22}V_{1}V_{2}V_{37}$, $F_{7}S_{22}V_{1}V_{2}V_{37}$, $F_{24}S_{4}V_{1}V_{2}V_{37}$, $F_{7}S_{4}V_{1}V_{2}V_{37}$, $F_{7}S_{4}V_{11}V_{1}V_{2}$, $F_{24}S_{2}V_{1}V_{2}V_{37}$, $F_{7}S_{2}V_{1}V_{2}V_{37}$, $F_{7}S_{2}V_{11}V_{1}V_{2}$, $F_{24}S_{21}S_{24}V_{1}V_{37}$, $F_{7}S_{24}S_{1}V_{1}V_{37}$, $F_{24}S_{21}S_{22}V_{1}V_{37}$, $F_{7}S_{22}S_{1}V_{1}V_{37}$, $F_{24}S_{21}S_{4}V_{1}V_{37}$, $F_{7}S_{1}S_{4}V_{1}V_{37}$, $F_{7}S_{1}S_{4}V_{11}V_{1}$, $F_{24}S_{21}S_{2}V_{1}V_{37}$, $F_{7}S_{1}S_{2}V_{1}V_{37}$, $F_{7}S_{1}S_{2}V_{11}V_{1}$, $F_{46}S_{4}V_{18}V_{45}V_{1}$, $F_{46}S_{4}V_{45}V_{1}V_{1}$, $F_{46}S_{4}V_{18}V_{1}V_{15}$, $F_{46}S_{4}V_{1}V_{1}V_{15}$, $F_{10}S_{4}V_{1}V_{1}V_{15}$, $F_{46}S_{2}V_{18}V_{45}V_{1}$, $F_{46}S_{2}V_{45}V_{1}V_{1}$, $F_{46}S_{2}V_{18}V_{1}V_{15}$, $F_{46}S_{2}V_{1}V_{1}V_{15}$, $F_{10}S_{2}V_{1}V_{1}V_{15}$, $F_{46}S_{21}S_{4}V_{45}V_{1}$, $F_{46}S_{1}S_{4}V_{45}V_{1}$, $F_{46}S_{21}S_{4}V_{1}V_{15}$, $F_{46}S_{1}S_{4}V_{1}V_{15}$, $F_{10}S_{1}S_{4}V_{1}V_{15}$, $F_{46}S_{21}S_{2}V_{45}V_{1}$, $F_{46}S_{1}S_{2}V_{45}V_{1}$, $F_{46}S_{21}S_{2}V_{1}V_{15}$, $F_{46}S_{1}S_{2}V_{1}V_{15}$, $F_{10}S_{1}S_{2}V_{1}V_{15}$, $F_{28}S_{9}S_{22}S_{23}S_{24}$, $F_{28}S_{9}S_{23}S_{24}S_{2}$, $F_{28}S_{9}S_{22}S_{3}S_{4}$, $F_{28}S_{9}S_{2}S_{3}S_{4}$, $F_{2}S_{9}S_{2}S_{3}S_{4}$, $F_{28}S_{9}S_{21}S_{23}S_{24}$, $F_{28}S_{9}S_{23}S_{24}S_{1}$, $F_{28}S_{9}S_{21}S_{3}S_{4}$, $F_{28}S_{9}S_{1}S_{3}S_{4}$, $F_{2}S_{9}S_{1}S_{3}S_{4}$, $F_{28}S_{14}S_{21}S_{22}S_{23}$, $F_{28}S_{14}S_{22}S_{23}S_{1}$, $F_{28}S_{14}S_{21}S_{2}S_{3}$, $F_{28}S_{14}S_{1}S_{2}S_{3}$, $F_{2}S_{14}S_{1}S_{2}S_{3}$, $F_{28}S_{22}S_{23}S_{4}S_{4}$, $F_{28}S_{23}S_{2}S_{4}S_{4}$, $F_{28}S_{22}S_{3}S_{4}S_{4}$, $F_{28}S_{2}S_{3}S_{4}S_{4}$, $F_{2}S_{2}S_{3}S_{4}S_{4}$, $F_{28}S_{22}S_{23}S_{2}S_{2}$, $F_{28}S_{23}S_{2}S_{2}S_{2}$, $F_{28}S_{22}S_{2}S_{2}S_{3}$, $F_{28}S_{2}S_{2}S_{2}S_{3}$, $F_{2}S_{2}S_{2}S_{2}S_{3}$, $F_{28}S_{21}S_{23}S_{4}S_{4}$, $F_{28}S_{23}S_{1}S_{4}S_{4}$, $F_{28}S_{21}S_{3}S_{4}S_{4}$, $F_{28}S_{1}S_{3}S_{4}S_{4}$, $F_{2}S_{1}S_{3}S_{4}S_{4}$, $F_{28}S_{21}S_{23}S_{2}S_{2}$, $F_{28}S_{23}S_{1}S_{2}S_{2}$, $F_{28}S_{21}S_{2}S_{2}S_{3}$, $F_{28}S_{1}S_{2}S_{2}S_{3}$, $F_{2}S_{1}S_{2}S_{2}S_{3}$, $F_{7}S_{9}S_{21}S_{23}S_{23}$, $F_{7}S_{14}S_{21}S_{23}S_{23}$, $F_{7}S_{9}S_{23}S_{1}S_{3}$, $F_{7}S_{14}S_{23}S_{1}S_{3}$, $F_{7}S_{9}S_{21}S_{3}S_{3}$, $F_{7}S_{14}S_{21}S_{3}S_{3}$, $F_{7}S_{9}S_{1}S_{3}S_{3}$, $F_{7}S_{14}S_{1}S_{3}S_{3}$, $F_{7}S_{21}S_{23}S_{23}S_{4}$, $F_{7}S_{21}S_{23}S_{23}S_{2}$, $F_{7}S_{23}S_{1}S_{3}S_{4}$, $F_{7}S_{23}S_{1}S_{2}S_{3}$, $F_{7}S_{21}S_{3}S_{3}S_{4}$, $F_{7}S_{21}S_{2}S_{3}S_{3}$, $F_{7}S_{1}S_{3}S_{3}S_{4}$, $F_{7}S_{1}S_{2}S_{3}S_{3}$, $F_{19}S_{9}S_{21}V_{19}V_{45}$, $F_{17}S_{14}S_{21}V_{19}V_{45}$, $F_{19}S_{9}S_{1}V_{19}V_{15}$, $F_{17}S_{14}S_{1}V_{19}V_{15}$, $F_{19}S_{9}S_{21}V_{2}V_{15}$, $F_{17}S_{14}S_{21}V_{2}V_{15}$, $F_{19}S_{9}S_{1}V_{45}V_{2}$, $F_{17}S_{14}S_{1}V_{45}V_{2}$, $F_{19}S_{9}S_{1}V_{2}V_{15}$, $F_{17}S_{14}S_{1}V_{2}V_{15}$, $F_{19}S_{21}V_{19}V_{45}V_{1}$, $F_{17}S_{21}V_{19}V_{45}V_{1}$, $F_{19}S_{1}V_{19}V_{1}V_{15}$, $F_{17}S_{1}V_{19}V_{1}V_{15}$, $F_{19}S_{21}V_{1}V_{2}V_{15}$, $F_{17}S_{21}V_{1}V_{2}V_{15}$, $F_{19}S_{1}V_{45}V_{1}V_{2}$, $F_{17}S_{1}V_{45}V_{1}V_{2}$, $F_{19}S_{1}V_{1}V_{2}V_{15}$, $F_{17}S_{1}V_{1}V_{2}V_{15}$, $F_{43}S_{21}S_{4}V_{1}V_{37}$, $F_{23}S_{21}S_{2}V_{1}V_{37}$, $F_{14}S_{21}S_{4}V_{1}V_{37}$, $F_{6}S_{21}S_{2}V_{1}V_{37}$, $F_{43}S_{1}S_{4}V_{1}V_{37}$, $F_{23}S_{1}S_{2}V_{1}V_{37}$, $F_{14}S_{1}S_{4}V_{1}V_{37}$, $F_{6}S_{1}S_{2}V_{1}V_{37}$, $F_{14}S_{1}S_{4}V_{11}V_{1}$, $F_{6}S_{1}S_{2}V_{11}V_{1}$, $F_{43}S_{21}V_{1}V_{1}V_{37}$, $F_{23}S_{21}V_{1}V_{1}V_{37}$, $F_{14}S_{21}V_{1}V_{1}V_{37}$, $F_{6}S_{21}V_{1}V_{1}V_{37}$, $F_{43}S_{1}V_{1}V_{1}V_{37}$, $F_{23}S_{1}V_{1}V_{1}V_{37}$, $F_{14}S_{1}V_{1}V_{1}V_{37}$, $F_{6}S_{1}V_{1}V_{1}V_{37}$, $F_{14}S_{1}V_{11}V_{1}V_{1}$, $F_{6}S_{1}V_{11}V_{1}V_{1}$, $F_{43}S_{21}V_{19}V_{1}V_{37}$, $F_{23}S_{21}V_{19}V_{1}V_{37}$, $F_{14}S_{21}V_{1}V_{2}V_{37}$, $F_{6}S_{21}V_{1}V_{2}V_{37}$, $F_{43}S_{1}V_{19}V_{1}V_{37}$, $F_{23}S_{1}V_{19}V_{1}V_{37}$, $F_{14}S_{1}V_{1}V_{2}V_{37}$, $F_{6}S_{1}V_{1}V_{2}V_{37}$, $F_{14}S_{1}V_{11}V_{1}V_{2}$, $F_{6}S_{1}V_{11}V_{1}V_{2}$, $F_{42}S_{21}S_{4}S_{44}V_{1}$, $F_{13}S_{21}S_{4}S_{44}V_{1}$, $F_{42}S_{1}S_{4}S_{44}V_{1}$, $F_{13}S_{1}S_{4}S_{44}V_{1}$, $F_{13}S_{9}S_{1}S_{4}V_{1}$, $F_{42}S_{21}S_{2}S_{42}V_{1}$, $F_{13}S_{21}S_{2}S_{42}V_{1}$, $F_{42}S_{1}S_{2}S_{42}V_{1}$, $F_{13}S_{1}S_{2}S_{42}V_{1}$, $F_{13}S_{14}S_{1}S_{2}V_{1}$, $F_{42}S_{21}S_{23}S_{4}S_{44}$, $F_{13}S_{21}S_{3}S_{4}S_{44}$, $F_{42}S_{23}S_{1}S_{4}S_{44}$, $F_{13}S_{1}S_{3}S_{4}S_{44}$, $F_{13}S_{9}S_{1}S_{3}S_{4}$, $F_{42}S_{21}S_{23}S_{2}S_{42}$, $F_{13}S_{21}S_{2}S_{3}S_{42}$, $F_{42}S_{23}S_{1}S_{2}S_{42}$, $F_{13}S_{1}S_{2}S_{3}S_{42}$, $F_{13}S_{14}S_{1}S_{2}S_{3}$, $F_{29}S_{9}S_{21}S_{24}V_{19}$, $F_{29}S_{9}S_{21}S_{24}V_{2}$, $F_{29}S_{9}S_{1}S_{4}V_{19}$, $F_{29}S_{9}S_{1}S_{4}V_{2}$, $F_{3}S_{9}S_{1}S_{4}V_{2}$, $F_{29}S_{14}S_{21}S_{22}V_{19}$, $F_{29}S_{14}S_{21}S_{22}V_{2}$, $F_{29}S_{14}S_{1}S_{2}V_{19}$, $F_{29}S_{14}S_{1}S_{2}V_{2}$, $F_{3}S_{14}S_{1}S_{2}V_{2}$, $F_{29}S_{9}S_{21}S_{23}S_{24}$, $F_{29}S_{9}S_{21}S_{24}S_{3}$, $F_{29}S_{9}S_{23}S_{1}S_{4}$, $F_{29}S_{9}S_{1}S_{3}S_{4}$, $F_{3}S_{9}S_{1}S_{3}S_{4}$, $F_{29}S_{14}S_{21}S_{22}S_{23}$, $F_{29}S_{14}S_{21}S_{22}S_{3}$, $F_{29}S_{14}S_{23}S_{1}S_{2}$, $F_{29}S_{14}S_{1}S_{2}S_{3}$, $F_{3}S_{14}S_{1}S_{2}S_{3}$, $F_{7}S_{9}S_{22}S_{22}S_{23}$, $F_{7}S_{14}S_{22}S_{22}S_{23}$, $F_{7}S_{9}S_{22}S_{2}S_{3}$, $F_{7}S_{14}S_{22}S_{2}S_{3}$, $F_{7}S_{9}S_{23}S_{2}S_{2}$, $F_{7}S_{14}S_{23}S_{2}S_{2}$, $F_{7}S_{9}S_{2}S_{2}S_{3}$, $F_{7}S_{14}S_{2}S_{2}S_{3}$, $F_{7}S_{22}S_{22}S_{23}S_{4}$, $F_{7}S_{22}S_{22}S_{23}S_{2}$, $F_{7}S_{22}S_{2}S_{3}S_{4}$, $F_{7}S_{22}S_{2}S_{2}S_{3}$, $F_{7}S_{23}S_{2}S_{2}S_{4}$, $F_{7}S_{23}S_{2}S_{2}S_{2}$, $F_{7}S_{2}S_{2}S_{3}S_{4}$, $F_{7}S_{2}S_{2}S_{2}S_{3}$, $F_{19}S_{9}S_{22}V_{18}V_{45}$, $F_{17}S_{14}S_{22}V_{18}V_{45}$, $F_{19}S_{9}S_{2}V_{18}V_{15}$, $F_{17}S_{14}S_{2}V_{18}V_{15}$, $F_{19}S_{9}S_{22}V_{1}V_{15}$, $F_{17}S_{14}S_{22}V_{1}V_{15}$, $F_{19}S_{9}S_{2}V_{45}V_{1}$, $F_{17}S_{14}S_{2}V_{45}V_{1}$, $F_{19}S_{9}S_{2}V_{1}V_{15}$, $F_{17}S_{14}S_{2}V_{1}V_{15}$, $F_{19}S_{22}V_{18}V_{45}V_{1}$, $F_{17}S_{22}V_{18}V_{45}V_{1}$, $F_{19}S_{2}V_{18}V_{1}V_{15}$, $F_{17}S_{2}V_{18}V_{1}V_{15}$, $F_{19}S_{22}V_{1}V_{1}V_{15}$, $F_{17}S_{22}V_{1}V_{1}V_{15}$, $F_{19}S_{2}V_{45}V_{1}V_{1}$, $F_{17}S_{2}V_{45}V_{1}V_{1}$, $F_{19}S_{2}V_{1}V_{1}V_{15}$, $F_{17}S_{2}V_{1}V_{1}V_{15}$, $F_{43}S_{22}S_{4}V_{2}V_{37}$, $F_{23}S_{22}S_{2}V_{2}V_{37}$, $F_{14}S_{22}S_{4}V_{2}V_{37}$, $F_{6}S_{22}S_{2}V_{2}V_{37}$, $F_{43}S_{2}S_{4}V_{2}V_{37}$, $F_{23}S_{2}S_{2}V_{2}V_{37}$, $F_{14}S_{2}S_{4}V_{2}V_{37}$, $F_{6}S_{2}S_{2}V_{2}V_{37}$, $F_{14}S_{2}S_{4}V_{11}V_{2}$, $F_{6}S_{2}S_{2}V_{11}V_{2}$, $F_{43}S_{22}V_{1}V_{2}V_{37}$, $F_{23}S_{22}V_{1}V_{2}V_{37}$, $F_{14}S_{22}V_{1}V_{2}V_{37}$, $F_{6}S_{22}V_{1}V_{2}V_{37}$, $F_{43}S_{2}V_{1}V_{2}V_{37}$, $F_{23}S_{2}V_{1}V_{2}V_{37}$, $F_{14}S_{2}V_{1}V_{2}V_{37}$, $F_{6}S_{2}V_{1}V_{2}V_{37}$, $F_{14}S_{2}V_{11}V_{1}V_{2}$, $F_{6}S_{2}V_{11}V_{1}V_{2}$, $F_{43}S_{22}V_{19}V_{2}V_{37}$, $F_{23}S_{22}V_{19}V_{2}V_{37}$, $F_{14}S_{22}V_{2}V_{2}V_{37}$, $F_{6}S_{22}V_{2}V_{2}V_{37}$, $F_{43}S_{2}V_{19}V_{2}V_{37}$, $F_{23}S_{2}V_{19}V_{2}V_{37}$, $F_{14}S_{2}V_{2}V_{2}V_{37}$, $F_{6}S_{2}V_{2}V_{2}V_{37}$, $F_{14}S_{2}V_{11}V_{2}V_{2}$, $F_{6}S_{2}V_{11}V_{2}V_{2}$, $F_{9}S_{9}S_{22}V_{19}V_{19}$, $F_{9}S_{9}S_{2}V_{19}V_{2}$, $F_{9}S_{9}S_{22}V_{2}V_{2}$, $F_{9}S_{9}S_{2}V_{2}V_{2}$, $F_{9}S_{22}V_{19}V_{19}V_{2}$, $F_{9}S_{2}V_{19}V_{2}V_{2}$, $F_{9}S_{22}V_{2}V_{2}V_{2}$, $F_{9}S_{2}V_{2}V_{2}V_{2}$, $F_{26}S_{22}S_{4}V_{1}V_{37}$, $F_{22}S_{22}S_{2}V_{1}V_{37}$, $F_{9}S_{22}S_{4}V_{1}V_{37}$, $F_{5}S_{22}S_{2}V_{1}V_{37}$, $F_{26}S_{2}S_{4}V_{1}V_{37}$, $F_{22}S_{2}S_{2}V_{1}V_{37}$, $F_{9}S_{2}S_{4}V_{1}V_{37}$, $F_{5}S_{2}S_{2}V_{1}V_{37}$, $F_{9}S_{2}S_{4}V_{11}V_{1}$, $F_{5}S_{2}S_{2}V_{11}V_{1}$, $F_{26}S_{22}V_{1}V_{2}V_{37}$, $F_{22}S_{22}V_{1}V_{2}V_{37}$, $F_{9}S_{22}V_{1}V_{2}V_{37}$, $F_{5}S_{22}V_{1}V_{2}V_{37}$, $F_{26}S_{2}V_{1}V_{2}V_{37}$, $F_{22}S_{2}V_{1}V_{2}V_{37}$, $F_{9}S_{2}V_{1}V_{2}V_{37}$, $F_{5}S_{2}V_{1}V_{2}V_{37}$, $F_{9}S_{2}V_{11}V_{1}V_{2}$, $F_{5}S_{2}V_{11}V_{1}V_{2}$, $F_{26}S_{22}V_{18}V_{1}V_{37}$, $F_{22}S_{22}V_{18}V_{1}V_{37}$, $F_{9}S_{22}V_{1}V_{1}V_{37}$, $F_{5}S_{22}V_{1}V_{1}V_{37}$, $F_{26}S_{2}V_{18}V_{1}V_{37}$, $F_{22}S_{2}V_{18}V_{1}V_{37}$, $F_{9}S_{2}V_{1}V_{1}V_{37}$, $F_{5}S_{2}V_{1}V_{1}V_{37}$, $F_{9}S_{2}V_{11}V_{1}V_{1}$, $F_{5}S_{2}V_{11}V_{1}V_{1}$, $F_{25}S_{22}S_{4}S_{43}V_{1}$, $F_{8}S_{22}S_{4}S_{43}V_{1}$, $F_{25}S_{2}S_{4}S_{43}V_{1}$, $F_{8}S_{2}S_{4}S_{43}V_{1}$, $F_{8}S_{8}S_{2}S_{4}V_{1}$, $F_{25}S_{22}S_{2}S_{41}V_{1}$, $F_{8}S_{22}S_{2}S_{41}V_{1}$, $F_{25}S_{2}S_{2}S_{41}V_{1}$, $F_{8}S_{2}S_{2}S_{41}V_{1}$, $F_{8}S_{7}S_{2}S_{2}V_{1}$, $F_{25}S_{22}S_{4}S_{43}V_{2}$, $F_{8}S_{22}S_{4}S_{43}V_{2}$, $F_{25}S_{2}S_{4}S_{43}V_{2}$, $F_{8}S_{2}S_{4}S_{43}V_{2}$, $F_{8}S_{8}S_{2}S_{4}V_{2}$, $F_{25}S_{22}S_{2}S_{41}V_{2}$, $F_{8}S_{22}S_{2}S_{41}V_{2}$, $F_{25}S_{2}S_{2}S_{41}V_{2}$, $F_{8}S_{2}S_{2}S_{41}V_{2}$, $F_{8}S_{7}S_{2}S_{2}V_{2}$, $F_{25}S_{22}S_{22}S_{4}S_{43}$, $F_{8}S_{22}S_{2}S_{4}S_{43}$, $F_{25}S_{22}S_{2}S_{4}S_{43}$, $F_{8}S_{2}S_{2}S_{4}S_{43}$, $F_{8}S_{8}S_{2}S_{2}S_{4}$, $F_{25}S_{22}S_{22}S_{2}S_{41}$, $F_{8}S_{22}S_{2}S_{2}S_{41}$, $F_{25}S_{22}S_{2}S_{2}S_{41}$, $F_{8}S_{2}S_{2}S_{2}S_{41}$, $F_{8}S_{7}S_{2}S_{2}S_{2}$, $F_{29}S_{9}S_{22}S_{49}V_{19}$, $F_{29}S_{9}S_{22}S_{49}V_{2}$, $F_{29}S_{9}S_{2}S_{19}V_{19}$, $F_{29}S_{9}S_{2}S_{19}V_{2}$, $F_{3}S_{9}S_{2}S_{19}V_{2}$, $F_{29}S_{14}S_{22}S_{23}V_{19}$, $F_{29}S_{14}S_{22}S_{23}V_{2}$, $F_{29}S_{14}S_{2}S_{3}V_{19}$, $F_{29}S_{14}S_{2}S_{3}V_{2}$, $F_{3}S_{14}S_{2}S_{3}V_{2}$, $F_{29}S_{9}S_{22}S_{49}V_{18}$, $F_{29}S_{9}S_{22}S_{49}V_{1}$, $F_{29}S_{9}S_{2}S_{19}V_{18}$, $F_{29}S_{9}S_{2}S_{19}V_{1}$, $F_{3}S_{9}S_{2}S_{19}V_{1}$, $F_{29}S_{14}S_{22}S_{23}V_{18}$, $F_{29}S_{14}S_{22}S_{23}V_{1}$, $F_{29}S_{14}S_{2}S_{3}V_{18}$, $F_{29}S_{14}S_{2}S_{3}V_{1}$, $F_{3}S_{14}S_{2}S_{3}V_{1}$, $F_{29}S_{9}S_{22}S_{22}S_{49}$, $F_{29}S_{9}S_{22}S_{49}S_{2}$, $F_{29}S_{9}S_{22}S_{2}S_{19}$, $F_{29}S_{9}S_{2}S_{2}S_{19}$, $F_{3}S_{9}S_{2}S_{2}S_{19}$, $F_{29}S_{14}S_{22}S_{22}S_{23}$, $F_{29}S_{14}S_{22}S_{23}S_{2}$, $F_{29}S_{14}S_{22}S_{2}S_{3}$, $F_{29}S_{14}S_{2}S_{2}S_{3}$, $F_{3}S_{14}S_{2}S_{2}S_{3}$, $F_{42}S_{44}V_{18}V_{1}V_{2}$, $F_{13}S_{44}V_{18}V_{1}V_{2}$, $F_{42}S_{42}V_{18}V_{1}V_{2}$, $F_{13}S_{42}V_{18}V_{1}V_{2}$, $F_{42}S_{44}V_{1}V_{1}V_{2}$, $F_{13}S_{44}V_{1}V_{1}V_{2}$, $F_{42}S_{42}V_{1}V_{1}V_{2}$, $F_{13}S_{42}V_{1}V_{1}V_{2}$, $F_{13}S_{9}V_{1}V_{1}V_{2}$, $F_{13}S_{14}V_{1}V_{1}V_{2}$, $F_{42}S_{23}S_{44}V_{18}V_{2}$, $F_{13}S_{3}S_{44}V_{18}V_{2}$, $F_{42}S_{23}S_{42}V_{18}V_{2}$, $F_{13}S_{3}S_{42}V_{18}V_{2}$, $F_{42}S_{23}S_{44}V_{1}V_{2}$, $F_{13}S_{3}S_{44}V_{1}V_{2}$, $F_{42}S_{23}S_{42}V_{1}V_{2}$, $F_{13}S_{3}S_{42}V_{1}V_{2}$, $F_{13}S_{9}S_{3}V_{1}V_{2}$, $F_{13}S_{14}S_{3}V_{1}V_{2}$, $F_{9}S_{9}S_{23}V_{18}V_{19}$, $F_{9}S_{9}S_{23}V_{1}V_{2}$, $F_{9}S_{9}S_{3}V_{18}V_{2}$, $F_{9}S_{9}S_{3}V_{19}V_{1}$, $F_{9}S_{9}S_{3}V_{1}V_{2}$, $F_{9}S_{23}V_{18}V_{19}V_{2}$, $F_{9}S_{23}V_{1}V_{2}V_{2}$, $F_{9}S_{3}V_{18}V_{2}V_{2}$, $F_{9}S_{3}V_{19}V_{1}V_{2}$, $F_{9}S_{3}V_{1}V_{2}V_{2}$, $F_{25}S_{43}V_{18}V_{1}V_{1}$, $F_{8}S_{43}V_{18}V_{1}V_{1}$, $F_{25}S_{41}V_{18}V_{1}V_{1}$, $F_{8}S_{41}V_{18}V_{1}V_{1}$, $F_{25}S_{43}V_{1}V_{1}V_{1}$, $F_{8}S_{43}V_{1}V_{1}V_{1}$, $F_{25}S_{41}V_{1}V_{1}V_{1}$, $F_{8}S_{41}V_{1}V_{1}V_{1}$, $F_{8}S_{8}V_{1}V_{1}V_{1}$, $F_{8}S_{7}V_{1}V_{1}V_{1}$, $F_{25}S_{43}V_{18}V_{1}V_{2}$, $F_{8}S_{43}V_{18}V_{1}V_{2}$, $F_{25}S_{41}V_{18}V_{1}V_{2}$, $F_{8}S_{41}V_{18}V_{1}V_{2}$, $F_{25}S_{43}V_{1}V_{1}V_{2}$, $F_{8}S_{43}V_{1}V_{1}V_{2}$, $F_{25}S_{41}V_{1}V_{1}V_{2}$, $F_{8}S_{41}V_{1}V_{1}V_{2}$, $F_{8}S_{8}V_{1}V_{1}V_{2}$, $F_{8}S_{7}V_{1}V_{1}V_{2}$, $F_{25}S_{22}S_{43}V_{18}V_{1}$, $F_{8}S_{2}S_{43}V_{18}V_{1}$, $F_{25}S_{22}S_{41}V_{18}V_{1}$, $F_{8}S_{2}S_{41}V_{18}V_{1}$, $F_{25}S_{22}S_{43}V_{1}V_{1}$, $F_{8}S_{2}S_{43}V_{1}V_{1}$, $F_{25}S_{22}S_{41}V_{1}V_{1}$, $F_{8}S_{2}S_{41}V_{1}V_{1}$, $F_{8}S_{8}S_{2}V_{1}V_{1}$, $F_{8}S_{7}S_{2}V_{1}V_{1}$, $F_{27}S_{9}S_{23}V_{18}V_{19}$, $F_{27}S_{9}S_{3}V_{18}V_{19}$, $F_{27}S_{9}S_{23}V_{1}V_{2}$, $F_{27}S_{9}S_{3}V_{1}V_{2}$, $F_{1}S_{9}S_{3}V_{1}V_{2}$, $F_{27}S_{14}S_{23}V_{18}V_{19}$, $F_{27}S_{14}S_{3}V_{18}V_{19}$, $F_{27}S_{14}S_{23}V_{1}V_{2}$, $F_{27}S_{14}S_{3}V_{1}V_{2}$, $F_{1}S_{14}S_{3}V_{1}V_{2}$, $F_{27}S_{9}S_{22}V_{18}V_{19}$, $F_{27}S_{9}S_{2}V_{18}V_{19}$, $F_{27}S_{9}S_{22}V_{1}V_{2}$, $F_{27}S_{9}S_{2}V_{1}V_{2}$, $F_{1}S_{9}S_{2}V_{1}V_{2}$, $F_{27}S_{14}S_{22}V_{18}V_{19}$, $F_{27}S_{14}S_{2}V_{18}V_{19}$, $F_{27}S_{14}S_{22}V_{1}V_{2}$, $F_{27}S_{14}S_{2}V_{1}V_{2}$, $F_{1}S_{14}S_{2}V_{1}V_{2}$, $F_{29}S_{24}V_{19}V_{2}V_{2}$, $F_{29}S_{24}V_{2}V_{2}V_{2}$, $F_{29}S_{22}V_{19}V_{2}V_{2}$, $F_{29}S_{22}V_{2}V_{2}V_{2}$, $F_{29}S_{23}S_{24}V_{2}V_{2}$, $F_{29}S_{24}S_{3}V_{2}V_{2}$, $F_{29}S_{22}S_{23}V_{2}V_{2}$, $F_{29}S_{22}S_{3}V_{2}V_{2}$, $F_{26}S_{23}S_{4}V_{2}V_{37}$, $F_{22}S_{23}S_{2}V_{2}V_{37}$, $F_{9}S_{23}S_{4}V_{2}V_{37}$, $F_{5}S_{23}S_{2}V_{2}V_{37}$, $F_{26}S_{3}S_{4}V_{2}V_{37}$, $F_{22}S_{2}S_{3}V_{2}V_{37}$, $F_{9}S_{3}S_{4}V_{2}V_{37}$, $F_{5}S_{2}S_{3}V_{2}V_{37}$, $F_{9}S_{3}S_{4}V_{11}V_{2}$, $F_{5}S_{2}S_{3}V_{11}V_{2}$, $F_{26}S_{23}V_{2}V_{2}V_{37}$, $F_{22}S_{23}V_{2}V_{2}V_{37}$, $F_{9}S_{23}V_{2}V_{2}V_{37}$, $F_{5}S_{23}V_{2}V_{2}V_{37}$, $F_{26}S_{3}V_{2}V_{2}V_{37}$, $F_{22}S_{3}V_{2}V_{2}V_{37}$, $F_{9}S_{3}V_{2}V_{2}V_{37}$, $F_{5}S_{3}V_{2}V_{2}V_{37}$, $F_{9}S_{3}V_{11}V_{2}V_{2}$, $F_{5}S_{3}V_{11}V_{2}V_{2}$, $F_{26}S_{23}V_{18}V_{2}V_{37}$, $F_{22}S_{23}V_{18}V_{2}V_{37}$, $F_{9}S_{23}V_{1}V_{2}V_{37}$, $F_{5}S_{23}V_{1}V_{2}V_{37}$, $F_{26}S_{3}V_{18}V_{2}V_{37}$, $F_{22}S_{3}V_{18}V_{2}V_{37}$, $F_{9}S_{3}V_{1}V_{2}V_{37}$, $F_{5}S_{3}V_{1}V_{2}V_{37}$, $F_{9}S_{3}V_{11}V_{1}V_{2}$, $F_{5}S_{3}V_{11}V_{1}V_{2}$, $F_{25}S_{43}V_{19}V_{1}V_{2}$, $F_{8}S_{43}V_{19}V_{1}V_{2}$, $F_{25}S_{41}V_{19}V_{1}V_{2}$, $F_{8}S_{41}V_{19}V_{1}V_{2}$, $F_{25}S_{43}V_{1}V_{2}V_{2}$, $F_{8}S_{43}V_{1}V_{2}V_{2}$, $F_{25}S_{41}V_{1}V_{2}V_{2}$, $F_{8}S_{41}V_{1}V_{2}V_{2}$, $F_{8}S_{8}V_{1}V_{2}V_{2}$, $F_{8}S_{7}V_{1}V_{2}V_{2}$, $F_{25}S_{43}V_{19}V_{2}V_{2}$, $F_{8}S_{43}V_{19}V_{2}V_{2}$, $F_{25}S_{41}V_{19}V_{2}V_{2}$, $F_{8}S_{41}V_{19}V_{2}V_{2}$, $F_{25}S_{43}V_{2}V_{2}V_{2}$, $F_{8}S_{43}V_{2}V_{2}V_{2}$, $F_{25}S_{41}V_{2}V_{2}V_{2}$, $F_{8}S_{41}V_{2}V_{2}V_{2}$, $F_{8}S_{8}V_{2}V_{2}V_{2}$, $F_{8}S_{7}V_{2}V_{2}V_{2}$, $F_{25}S_{22}S_{43}V_{19}V_{2}$, $F_{8}S_{2}S_{43}V_{19}V_{2}$, $F_{25}S_{22}S_{41}V_{19}V_{2}$, $F_{8}S_{2}S_{41}V_{19}V_{2}$, $F_{25}S_{22}S_{43}V_{2}V_{2}$, $F_{8}S_{2}S_{43}V_{2}V_{2}$, $F_{25}S_{22}S_{41}V_{2}V_{2}$, $F_{8}S_{2}S_{41}V_{2}V_{2}$, $F_{8}S_{8}S_{2}V_{2}V_{2}$, $F_{8}S_{7}S_{2}V_{2}V_{2}$, $F_{29}S_{49}V_{19}V_{1}V_{2}$, $F_{29}S_{49}V_{1}V_{2}V_{2}$, $F_{29}S_{23}V_{19}V_{1}V_{2}$, $F_{29}S_{23}V_{1}V_{2}V_{2}$, $F_{29}S_{19}V_{19}V_{1}V_{2}$, $F_{29}S_{19}V_{1}V_{2}V_{2}$, $F_{3}S_{19}V_{1}V_{2}V_{2}$, $F_{29}S_{3}V_{19}V_{1}V_{2}$, $F_{29}S_{3}V_{1}V_{2}V_{2}$, $F_{3}S_{3}V_{1}V_{2}V_{2}$, $F_{29}S_{49}V_{18}V_{1}V_{2}$, $F_{29}S_{49}V_{1}V_{1}V_{2}$, $F_{29}S_{23}V_{18}V_{1}V_{2}$, $F_{29}S_{23}V_{1}V_{1}V_{2}$, $F_{29}S_{19}V_{18}V_{1}V_{2}$, $F_{29}S_{19}V_{1}V_{1}V_{2}$, $F_{3}S_{19}V_{1}V_{1}V_{2}$, $F_{29}S_{3}V_{18}V_{1}V_{2}$, $F_{29}S_{3}V_{1}V_{1}V_{2}$, $F_{3}S_{3}V_{1}V_{1}V_{2}$, $F_{29}S_{22}S_{49}V_{1}V_{2}$, $F_{29}S_{49}S_{2}V_{1}V_{2}$, $F_{29}S_{22}S_{23}V_{1}V_{2}$, $F_{29}S_{23}S_{2}V_{1}V_{2}$, $F_{29}S_{22}S_{19}V_{1}V_{2}$, $F_{29}S_{2}S_{19}V_{1}V_{2}$, $F_{3}S_{2}S_{19}V_{1}V_{2}$, $F_{29}S_{22}S_{3}V_{1}V_{2}$, $F_{29}S_{2}S_{3}V_{1}V_{2}$, $F_{3}S_{2}S_{3}V_{1}V_{2}$, $F_{27}S_{23}S_{4}V_{19}V_{2}$, $F_{27}S_{3}S_{4}V_{19}V_{2}$, $F_{27}S_{23}S_{4}V_{2}V_{2}$, $F_{27}S_{3}S_{4}V_{2}V_{2}$, $F_{1}S_{3}S_{4}V_{2}V_{2}$, $F_{27}S_{23}S_{2}V_{19}V_{2}$, $F_{27}S_{2}S_{3}V_{19}V_{2}$, $F_{27}S_{23}S_{2}V_{2}V_{2}$, $F_{27}S_{2}S_{3}V_{2}V_{2}$, $F_{1}S_{2}S_{3}V_{2}V_{2}$, $F_{27}S_{22}S_{4}V_{19}V_{2}$, $F_{27}S_{2}S_{4}V_{19}V_{2}$, $F_{27}S_{22}S_{4}V_{2}V_{2}$, $F_{27}S_{2}S_{4}V_{2}V_{2}$, $F_{1}S_{2}S_{4}V_{2}V_{2}$, $F_{27}S_{22}S_{2}V_{19}V_{2}$, $F_{27}S_{2}S_{2}V_{19}V_{2}$, $F_{24}S_{23}S_{4}S_{44}V_{2}$, $F_{7}S_{23}S_{4}S_{44}V_{2}$, $F_{24}S_{3}S_{4}S_{44}V_{2}$, $F_{7}S_{3}S_{4}S_{44}V_{2}$, $F_{7}S_{9}S_{3}S_{4}V_{2}$, $F_{24}S_{23}S_{2}S_{42}V_{2}$, $F_{7}S_{23}S_{2}S_{42}V_{2}$, $F_{24}S_{2}S_{3}S_{42}V_{2}$, $F_{7}S_{2}S_{3}S_{42}V_{2}$, $F_{7}S_{14}S_{2}S_{3}V_{2}$, $F_{24}S_{21}S_{23}S_{4}S_{44}$, $F_{7}S_{23}S_{1}S_{4}S_{44}$, $F_{24}S_{21}S_{3}S_{4}S_{44}$, $F_{7}S_{1}S_{3}S_{4}S_{44}$, $F_{7}S_{9}S_{1}S_{3}S_{4}$, $F_{24}S_{21}S_{23}S_{2}S_{42}$, $F_{7}S_{23}S_{1}S_{2}S_{42}$, $F_{24}S_{21}S_{2}S_{3}S_{42}$, $F_{7}S_{1}S_{2}S_{3}S_{42}$, $F_{7}S_{14}S_{1}S_{2}S_{3}$, $F_{46}S_{9}S_{23}S_{50}V_{18}$, $F_{46}S_{9}S_{23}S_{50}V_{1}$, $F_{46}S_{9}S_{3}S_{20}V_{18}$, $F_{46}S_{9}S_{3}S_{20}V_{1}$, $F_{10}S_{9}S_{3}S_{20}V_{1}$, $F_{46}S_{14}S_{23}S_{68}V_{18}$, $F_{46}S_{14}S_{23}S_{68}V_{1}$, $F_{46}S_{14}S_{3}S_{29}V_{18}$, $F_{46}S_{14}S_{3}S_{29}V_{1}$, $F_{10}S_{14}S_{3}S_{29}V_{1}$, $F_{46}S_{9}S_{21}S_{23}S_{50}$, $F_{46}S_{9}S_{23}S_{50}S_{1}$, $F_{46}S_{9}S_{21}S_{3}S_{20}$, $F_{46}S_{9}S_{1}S_{3}S_{20}$, $F_{10}S_{9}S_{1}S_{3}S_{20}$, $F_{46}S_{14}S_{21}S_{23}S_{68}$, $F_{46}S_{14}S_{23}S_{68}S_{1}$, $F_{46}S_{14}S_{21}S_{3}S_{29}$, $F_{46}S_{14}S_{1}S_{3}S_{29}$, $F_{10}S_{14}S_{1}S_{3}S_{29}$, $F_{24}S_{44}V_{19}V_{1}V_{2}$, $F_{7}S_{44}V_{19}V_{1}V_{2}$, $F_{24}S_{42}V_{19}V_{1}V_{2}$, $F_{7}S_{42}V_{19}V_{1}V_{2}$, $F_{24}S_{44}V_{1}V_{2}V_{2}$, $F_{7}S_{44}V_{1}V_{2}V_{2}$, $F_{24}S_{42}V_{1}V_{2}V_{2}$, $F_{7}S_{42}V_{1}V_{2}V_{2}$, $F_{7}S_{9}V_{1}V_{2}V_{2}$, $F_{7}S_{14}V_{1}V_{2}V_{2}$, $F_{24}S_{21}S_{44}V_{19}V_{1}$, $F_{7}S_{1}S_{44}V_{19}V_{1}$, $F_{24}S_{21}S_{42}V_{19}V_{1}$, $F_{7}S_{1}S_{42}V_{19}V_{1}$, $F_{24}S_{21}S_{44}V_{1}V_{2}$, $F_{7}S_{1}S_{44}V_{1}V_{2}$, $F_{24}S_{21}S_{42}V_{1}V_{2}$, $F_{7}S_{1}S_{42}V_{1}V_{2}$, $F_{7}S_{9}S_{1}V_{1}V_{2}$, $F_{7}S_{14}S_{1}V_{1}V_{2}$, $F_{28}S_{9}S_{22}V_{19}V_{45}$, $F_{28}S_{9}S_{2}V_{19}V_{45}$, $F_{28}S_{9}S_{22}V_{2}V_{15}$, $F_{28}S_{9}S_{2}V_{2}V_{15}$, $F_{2}S_{9}S_{2}V_{2}V_{15}$, $F_{28}S_{14}S_{22}V_{19}V_{45}$, $F_{28}S_{14}S_{2}V_{19}V_{45}$, $F_{28}S_{14}S_{22}V_{2}V_{15}$, $F_{28}S_{14}S_{2}V_{2}V_{15}$, $F_{2}S_{14}S_{2}V_{2}V_{15}$, $F_{28}S_{9}S_{21}V_{19}V_{45}$, $F_{28}S_{9}S_{1}V_{19}V_{45}$, $F_{28}S_{9}S_{21}V_{2}V_{15}$, $F_{28}S_{9}S_{1}V_{2}V_{15}$, $F_{2}S_{9}S_{1}V_{2}V_{15}$, $F_{28}S_{14}S_{21}V_{19}V_{45}$, $F_{28}S_{14}S_{1}V_{19}V_{45}$, $F_{28}S_{14}S_{21}V_{2}V_{15}$, $F_{28}S_{14}S_{1}V_{2}V_{15}$, $F_{2}S_{14}S_{1}V_{2}V_{15}$, $F_{46}S_{50}V_{18}V_{1}V_{1}$, $F_{46}S_{50}V_{1}V_{1}V_{1}$, $F_{46}S_{68}V_{18}V_{1}V_{1}$, $F_{46}S_{68}V_{1}V_{1}V_{1}$, $F_{46}S_{20}V_{18}V_{1}V_{1}$, $F_{46}S_{20}V_{1}V_{1}V_{1}$, $F_{10}S_{20}V_{1}V_{1}V_{1}$, $F_{46}S_{29}V_{18}V_{1}V_{1}$, $F_{46}S_{29}V_{1}V_{1}V_{1}$, $F_{10}S_{29}V_{1}V_{1}V_{1}$, $F_{46}S_{21}S_{50}V_{1}V_{1}$, $F_{46}S_{50}S_{1}V_{1}V_{1}$, $F_{46}S_{21}S_{68}V_{1}V_{1}$, $F_{46}S_{68}S_{1}V_{1}V_{1}$, $F_{46}S_{21}S_{20}V_{1}V_{1}$, $F_{46}S_{1}S_{20}V_{1}V_{1}$, $F_{10}S_{1}S_{20}V_{1}V_{1}$, $F_{46}S_{21}S_{29}V_{1}V_{1}$, $F_{46}S_{1}S_{29}V_{1}V_{1}$, $F_{10}S_{1}S_{29}V_{1}V_{1}$, $F_{28}S_{22}S_{4}V_{45}V_{1}$, $F_{28}S_{2}S_{4}V_{45}V_{1}$, $F_{28}S_{22}S_{4}V_{1}V_{15}$, $F_{28}S_{2}S_{4}V_{1}V_{15}$, $F_{2}S_{2}S_{4}V_{1}V_{15}$, $F_{28}S_{22}S_{2}V_{45}V_{1}$, $F_{28}S_{2}S_{2}V_{45}V_{1}$, $F_{28}S_{22}S_{2}V_{1}V_{15}$, $F_{28}S_{2}S_{2}V_{1}V_{15}$, $F_{2}S_{2}S_{2}V_{1}V_{15}$, $F_{28}S_{21}S_{4}V_{45}V_{1}$, $F_{28}S_{1}S_{4}V_{45}V_{1}$, $F_{28}S_{21}S_{4}V_{1}V_{15}$, $F_{28}S_{1}S_{4}V_{1}V_{15}$, $F_{2}S_{1}S_{4}V_{1}V_{15}$, $F_{28}S_{21}S_{2}V_{45}V_{1}$, $F_{28}S_{1}S_{2}V_{45}V_{1}$, $F_{28}S_{21}S_{2}V_{1}V_{15}$, $F_{28}S_{1}S_{2}V_{1}V_{15}$, $F_{2}S_{1}S_{2}V_{1}V_{15}$, $F_{25}S_{21}S_{23}S_{23}S_{4}$, $F_{25}S_{21}S_{23}S_{23}S_{2}$, $F_{8}S_{23}S_{1}S_{3}S_{4}$, $F_{8}S_{23}S_{1}S_{2}S_{3}$, $F_{8}S_{21}S_{3}S_{3}S_{4}$, $F_{8}S_{21}S_{2}S_{3}S_{3}$, $F_{25}S_{23}S_{1}S_{3}S_{4}$, $F_{25}S_{23}S_{1}S_{2}S_{3}$, $F_{8}S_{1}S_{3}S_{3}S_{4}$, $F_{8}S_{1}S_{2}S_{3}S_{3}$, $F_{25}S_{21}S_{23}S_{23}S_{24}$, $F_{25}S_{21}S_{22}S_{23}S_{23}$, $F_{25}S_{23}S_{24}S_{1}S_{3}$, $F_{25}S_{22}S_{23}S_{1}S_{3}$, $F_{43}S_{21}S_{4}V_{19}V_{45}$, $F_{23}S_{21}S_{2}V_{19}V_{45}$, $F_{14}S_{1}S_{4}V_{19}V_{15}$, $F_{6}S_{1}S_{2}V_{19}V_{15}$, $F_{14}S_{21}S_{4}V_{2}V_{15}$, $F_{6}S_{21}S_{2}V_{2}V_{15}$, $F_{43}S_{1}S_{4}V_{45}V_{2}$, $F_{23}S_{1}S_{2}V_{45}V_{2}$, $F_{14}S_{1}S_{4}V_{2}V_{15}$, $F_{6}S_{1}S_{2}V_{2}V_{15}$, $F_{43}S_{21}V_{19}V_{45}V_{1}$, $F_{23}S_{21}V_{19}V_{45}V_{1}$, $F_{14}S_{1}V_{19}V_{1}V_{15}$, $F_{6}S_{1}V_{19}V_{1}V_{15}$, $F_{14}S_{21}V_{1}V_{2}V_{15}$, $F_{6}S_{21}V_{1}V_{2}V_{15}$, $F_{43}S_{1}V_{45}V_{1}V_{2}$, $F_{23}S_{1}V_{45}V_{1}V_{2}$, $F_{14}S_{1}V_{1}V_{2}V_{15}$, $F_{6}S_{1}V_{1}V_{2}V_{15}$, $F_{43}S_{21}V_{19}V_{19}V_{45}$, $F_{23}S_{21}V_{19}V_{19}V_{45}$, $F_{14}S_{1}V_{19}V_{2}V_{15}$, $F_{6}S_{1}V_{19}V_{2}V_{15}$, $F_{14}S_{21}V_{2}V_{2}V_{15}$, $F_{6}S_{21}V_{2}V_{2}V_{15}$, $F_{43}S_{1}V_{19}V_{45}V_{2}$, $F_{23}S_{1}V_{19}V_{45}V_{2}$, $F_{14}S_{1}V_{2}V_{2}V_{15}$, $F_{6}S_{1}V_{2}V_{2}V_{15}$, $F_{30}S_{21}S_{24}V_{1}V_{37}$, $F_{30}S_{21}S_{4}V_{1}V_{37}$, $F_{27}S_{21}S_{22}V_{1}V_{37}$, $F_{27}S_{21}S_{2}V_{1}V_{37}$, $F_{30}S_{24}S_{1}V_{1}V_{37}$, $F_{30}S_{1}S_{4}V_{1}V_{37}$, $F_{27}S_{22}S_{1}V_{1}V_{37}$, $F_{27}S_{1}S_{2}V_{1}V_{37}$, $F_{4}S_{1}S_{4}V_{11}V_{1}$, $F_{1}S_{1}S_{2}V_{11}V_{1}$, $F_{30}S_{21}V_{19}V_{1}V_{37}$, $F_{30}S_{21}V_{1}V_{2}V_{37}$, $F_{27}S_{21}V_{19}V_{1}V_{37}$, $F_{27}S_{21}V_{1}V_{2}V_{37}$, $F_{30}S_{1}V_{19}V_{1}V_{37}$, $F_{30}S_{1}V_{1}V_{2}V_{37}$, $F_{27}S_{1}V_{19}V_{1}V_{37}$, $F_{27}S_{1}V_{1}V_{2}V_{37}$, $F_{4}S_{1}V_{11}V_{1}V_{2}$, $F_{1}S_{1}V_{11}V_{1}V_{2}$, $F_{42}S_{21}S_{24}S_{50}V_{1}$, $F_{13}S_{24}S_{1}S_{20}V_{1}$, $F_{42}S_{21}S_{22}S_{68}V_{1}$, $F_{13}S_{22}S_{1}S_{29}V_{1}$, $F_{13}S_{21}S_{4}S_{20}V_{1}$, $F_{42}S_{50}S_{1}S_{4}V_{1}$, $F_{13}S_{1}S_{4}S_{20}V_{1}$, $F_{13}S_{21}S_{2}S_{29}V_{1}$, $F_{42}S_{68}S_{1}S_{2}V_{1}$, $F_{13}S_{1}S_{2}S_{29}V_{1}$, $F_{42}S_{21}S_{23}S_{24}S_{50}$, $F_{13}S_{24}S_{1}S_{3}S_{20}$, $F_{42}S_{21}S_{22}S_{23}S_{68}$, $F_{13}S_{22}S_{1}S_{3}S_{29}$, $F_{13}S_{21}S_{3}S_{4}S_{20}$, $F_{42}S_{23}S_{50}S_{1}S_{4}$, $F_{13}S_{1}S_{3}S_{4}S_{20}$, $F_{13}S_{21}S_{2}S_{3}S_{29}$, $F_{42}S_{23}S_{68}S_{1}S_{2}$, $F_{13}S_{1}S_{2}S_{3}S_{29}$, $F_{29}S_{21}S_{4}S_{44}V_{19}$, $F_{29}S_{21}S_{4}S_{44}V_{2}$, $F_{29}S_{1}S_{4}S_{44}V_{19}$, $F_{29}S_{1}S_{4}S_{44}V_{2}$, $F_{29}S_{21}S_{2}S_{42}V_{19}$, $F_{29}S_{21}S_{2}S_{42}V_{2}$, $F_{29}S_{1}S_{2}S_{42}V_{19}$, $F_{29}S_{1}S_{2}S_{42}V_{2}$, $F_{29}S_{21}S_{23}S_{4}S_{44}$, $F_{29}S_{21}S_{3}S_{4}S_{44}$, $F_{29}S_{23}S_{1}S_{4}S_{44}$, $F_{29}S_{1}S_{3}S_{4}S_{44}$, $F_{29}S_{21}S_{23}S_{2}S_{42}$, $F_{29}S_{21}S_{2}S_{3}S_{42}$, $F_{29}S_{23}S_{1}S_{2}S_{42}$, $F_{29}S_{1}S_{2}S_{3}S_{42}$, $F_{25}S_{22}S_{22}S_{23}S_{4}$, $F_{25}S_{22}S_{22}S_{23}S_{2}$, $F_{8}S_{22}S_{2}S_{3}S_{4}$, $F_{8}S_{22}S_{2}S_{2}S_{3}$, $F_{25}S_{23}S_{2}S_{2}S_{4}$, $F_{25}S_{23}S_{2}S_{2}S_{2}$, $F_{8}S_{2}S_{2}S_{3}S_{4}$, $F_{8}S_{2}S_{2}S_{2}S_{3}$, $F_{25}S_{22}S_{22}S_{23}S_{24}$, $F_{25}S_{22}S_{22}S_{22}S_{23}$, $F_{25}S_{23}S_{24}S_{2}S_{2}$, $F_{25}S_{22}S_{23}S_{2}S_{2}$, $F_{43}S_{22}S_{4}V_{18}V_{45}$, $F_{23}S_{22}S_{2}V_{18}V_{45}$, $F_{14}S_{2}S_{4}V_{18}V_{15}$, $F_{6}S_{2}S_{2}V_{18}V_{15}$, $F_{14}S_{22}S_{4}V_{1}V_{15}$, $F_{6}S_{22}S_{2}V_{1}V_{15}$, $F_{43}S_{2}S_{4}V_{45}V_{1}$, $F_{23}S_{2}S_{2}V_{45}V_{1}$, $F_{14}S_{2}S_{4}V_{1}V_{15}$, $F_{6}S_{2}S_{2}V_{1}V_{15}$, $F_{43}S_{22}V_{18}V_{45}V_{1}$, $F_{23}S_{22}V_{18}V_{45}V_{1}$, $F_{14}S_{2}V_{18}V_{1}V_{15}$, $F_{6}S_{2}V_{18}V_{1}V_{15}$, $F_{14}S_{22}V_{1}V_{1}V_{15}$, $F_{6}S_{22}V_{1}V_{1}V_{15}$, $F_{43}S_{2}V_{45}V_{1}V_{1}$, $F_{23}S_{2}V_{45}V_{1}V_{1}$, $F_{14}S_{2}V_{1}V_{1}V_{15}$, $F_{6}S_{2}V_{1}V_{1}V_{15}$, $F_{43}S_{22}V_{18}V_{19}V_{45}$, $F_{23}S_{22}V_{18}V_{19}V_{45}$, $F_{14}S_{2}V_{18}V_{2}V_{15}$, $F_{6}S_{2}V_{18}V_{2}V_{15}$, $F_{14}S_{22}V_{1}V_{2}V_{15}$, $F_{6}S_{22}V_{1}V_{2}V_{15}$, $F_{43}S_{2}V_{19}V_{45}V_{1}$, $F_{23}S_{2}V_{19}V_{45}V_{1}$, $F_{14}S_{2}V_{1}V_{2}V_{15}$, $F_{6}S_{2}V_{1}V_{2}V_{15}$, $F_{30}S_{22}S_{24}V_{2}V_{37}$, $F_{30}S_{22}S_{4}V_{2}V_{37}$, $F_{27}S_{22}S_{22}V_{2}V_{37}$, $F_{27}S_{22}S_{2}V_{2}V_{37}$, $F_{30}S_{24}S_{2}V_{2}V_{37}$, $F_{30}S_{2}S_{4}V_{2}V_{37}$, $F_{27}S_{2}S_{2}V_{2}V_{37}$, $F_{4}S_{2}S_{4}V_{11}V_{2}$, $F_{1}S_{2}S_{2}V_{11}V_{2}$, $F_{30}S_{22}V_{19}V_{2}V_{37}$, $F_{30}S_{22}V_{2}V_{2}V_{37}$, $F_{27}S_{22}V_{19}V_{2}V_{37}$, $F_{27}S_{22}V_{2}V_{2}V_{37}$, $F_{30}S_{2}V_{19}V_{2}V_{37}$, $F_{30}S_{2}V_{2}V_{2}V_{37}$, $F_{27}S_{2}V_{19}V_{2}V_{37}$, $F_{27}S_{2}V_{2}V_{2}V_{37}$, $F_{4}S_{2}V_{11}V_{2}V_{2}$, $F_{1}S_{2}V_{11}V_{2}V_{2}$, $F_{26}S_{22}S_{4}V_{19}V_{19}$, $F_{22}S_{22}S_{2}V_{19}V_{19}$, $F_{9}S_{2}S_{4}V_{19}V_{2}$, $F_{5}S_{2}S_{2}V_{19}V_{2}$, $F_{9}S_{22}S_{4}V_{2}V_{2}$, $F_{5}S_{22}S_{2}V_{2}V_{2}$, $F_{26}S_{2}S_{4}V_{19}V_{2}$, $F_{22}S_{2}S_{2}V_{19}V_{2}$, $F_{9}S_{2}S_{4}V_{2}V_{2}$, $F_{5}S_{2}S_{2}V_{2}V_{2}$, $F_{26}S_{22}V_{19}V_{19}V_{2}$, $F_{22}S_{22}V_{19}V_{19}V_{2}$, $F_{26}S_{2}V_{19}V_{2}V_{2}$, $F_{22}S_{2}V_{19}V_{2}V_{2}$, $F_{26}S_{22}V_{18}V_{19}V_{19}$, $F_{22}S_{22}V_{18}V_{19}V_{19}$, $F_{9}S_{2}V_{19}V_{1}V_{2}$, $F_{5}S_{2}V_{19}V_{1}V_{2}$, $F_{9}S_{22}V_{1}V_{2}V_{2}$, $F_{5}S_{22}V_{1}V_{2}V_{2}$, $F_{26}S_{2}V_{18}V_{19}V_{2}$, $F_{22}S_{2}V_{18}V_{19}V_{2}$, $F_{9}S_{2}V_{1}V_{2}V_{2}$, $F_{5}S_{2}V_{1}V_{2}V_{2}$, $F_{47}S_{22}S_{24}V_{1}V_{37}$, $F_{47}S_{22}S_{4}V_{1}V_{37}$, $F_{28}S_{22}S_{22}V_{1}V_{37}$, $F_{28}S_{22}S_{2}V_{1}V_{37}$, $F_{47}S_{24}S_{2}V_{1}V_{37}$, $F_{47}S_{2}S_{4}V_{1}V_{37}$, $F_{28}S_{2}S_{2}V_{1}V_{37}$, $F_{11}S_{2}S_{4}V_{11}V_{1}$, $F_{2}S_{2}S_{2}V_{11}V_{1}$, $F_{47}S_{22}V_{18}V_{1}V_{37}$, $F_{47}S_{22}V_{1}V_{1}V_{37}$, $F_{28}S_{22}V_{18}V_{1}V_{37}$, $F_{28}S_{22}V_{1}V_{1}V_{37}$, $F_{47}S_{2}V_{18}V_{1}V_{37}$, $F_{47}S_{2}V_{1}V_{1}V_{37}$, $F_{28}S_{2}V_{18}V_{1}V_{37}$, $F_{28}S_{2}V_{1}V_{1}V_{37}$, $F_{11}S_{2}V_{11}V_{1}V_{1}$, $F_{2}S_{2}V_{11}V_{1}V_{1}$, $F_{25}S_{22}S_{24}S_{49}V_{1}$, $F_{8}S_{24}S_{2}S_{19}V_{1}$, $F_{25}S_{22}S_{22}S_{23}V_{1}$, $F_{8}S_{22}S_{2}S_{3}V_{1}$, $F_{8}S_{22}S_{4}S_{19}V_{1}$, $F_{25}S_{49}S_{2}S_{4}V_{1}$, $F_{8}S_{2}S_{4}S_{19}V_{1}$, $F_{25}S_{23}S_{2}S_{2}V_{1}$, $F_{8}S_{2}S_{2}S_{3}V_{1}$, $F_{25}S_{22}S_{24}S_{49}V_{2}$, $F_{8}S_{24}S_{2}S_{19}V_{2}$, $F_{25}S_{22}S_{22}S_{23}V_{2}$, $F_{8}S_{22}S_{2}S_{3}V_{2}$, $F_{8}S_{22}S_{4}S_{19}V_{2}$, $F_{25}S_{49}S_{2}S_{4}V_{2}$, $F_{8}S_{2}S_{4}S_{19}V_{2}$, $F_{25}S_{23}S_{2}S_{2}V_{2}$, $F_{8}S_{2}S_{2}S_{3}V_{2}$, $F_{25}S_{22}S_{22}S_{24}S_{49}$, $F_{8}S_{24}S_{2}S_{2}S_{19}$, $F_{8}S_{22}S_{2}S_{4}S_{19}$, $F_{25}S_{22}S_{49}S_{2}S_{4}$, $F_{8}S_{2}S_{2}S_{4}S_{19}$, $F_{29}S_{22}S_{4}S_{43}V_{19}$, $F_{29}S_{22}S_{4}S_{43}V_{2}$, $F_{29}S_{2}S_{4}S_{43}V_{19}$, $F_{29}S_{2}S_{4}S_{43}V_{2}$, $F_{3}S_{8}S_{2}S_{4}V_{2}$, $F_{29}S_{22}S_{2}S_{41}V_{19}$, $F_{29}S_{22}S_{2}S_{41}V_{2}$, $F_{29}S_{2}S_{2}S_{41}V_{19}$, $F_{29}S_{2}S_{2}S_{41}V_{2}$, $F_{3}S_{7}S_{2}S_{2}V_{2}$, $F_{29}S_{22}S_{4}S_{43}V_{18}$, $F_{29}S_{22}S_{4}S_{43}V_{1}$, $F_{29}S_{2}S_{4}S_{43}V_{18}$, $F_{29}S_{2}S_{4}S_{43}V_{1}$, $F_{3}S_{8}S_{2}S_{4}V_{1}$, $F_{29}S_{22}S_{2}S_{41}V_{18}$, $F_{29}S_{22}S_{2}S_{41}V_{1}$, $F_{29}S_{2}S_{2}S_{41}V_{18}$, $F_{29}S_{2}S_{2}S_{41}V_{1}$, $F_{3}S_{7}S_{2}S_{2}V_{1}$, $F_{29}S_{22}S_{22}S_{4}S_{43}$, $F_{29}S_{22}S_{2}S_{4}S_{43}$, $F_{29}S_{2}S_{2}S_{4}S_{43}$, $F_{3}S_{8}S_{2}S_{2}S_{4}$, $F_{29}S_{22}S_{22}S_{2}S_{41}$, $F_{29}S_{22}S_{2}S_{2}S_{41}$, $F_{29}S_{2}S_{2}S_{2}S_{41}$, $F_{3}S_{7}S_{2}S_{2}S_{2}$, $F_{42}S_{50}V_{18}V_{18}V_{1}$, $F_{42}S_{68}V_{18}V_{18}V_{1}$, $F_{13}S_{20}V_{18}V_{1}V_{1}$, $F_{13}S_{29}V_{18}V_{1}V_{1}$, $F_{42}S_{50}V_{1}V_{1}V_{1}$, $F_{42}S_{68}V_{1}V_{1}V_{1}$, $F_{13}S_{20}V_{1}V_{1}V_{1}$, $F_{13}S_{29}V_{1}V_{1}V_{1}$, $F_{42}S_{23}S_{50}V_{18}V_{18}$, $F_{42}S_{23}S_{68}V_{18}V_{18}$, $F_{13}S_{3}S_{20}V_{18}V_{1}$, $F_{13}S_{3}S_{29}V_{18}V_{1}$, $F_{42}S_{23}S_{50}V_{1}V_{1}$, $F_{42}S_{23}S_{68}V_{1}V_{1}$, $F_{13}S_{3}S_{20}V_{1}V_{1}$, $F_{13}S_{3}S_{29}V_{1}V_{1}$, $F_{29}S_{44}V_{18}V_{19}V_{2}$, $F_{29}S_{44}V_{18}V_{2}V_{2}$, $F_{29}S_{42}V_{18}V_{19}V_{2}$, $F_{29}S_{42}V_{18}V_{2}V_{2}$, $F_{29}S_{44}V_{19}V_{1}V_{2}$, $F_{29}S_{44}V_{1}V_{2}V_{2}$, $F_{29}S_{42}V_{19}V_{1}V_{2}$, $F_{29}S_{42}V_{1}V_{2}V_{2}$, $F_{29}S_{23}S_{44}V_{18}V_{2}$, $F_{29}S_{3}S_{44}V_{18}V_{2}$, $F_{29}S_{23}S_{42}V_{18}V_{2}$, $F_{29}S_{3}S_{42}V_{18}V_{2}$, $F_{29}S_{23}S_{44}V_{1}V_{2}$, $F_{29}S_{3}S_{44}V_{1}V_{2}$, $F_{29}S_{23}S_{42}V_{1}V_{2}$, $F_{29}S_{3}S_{42}V_{1}V_{2}$, $F_{26}S_{23}S_{4}V_{18}V_{19}$, $F_{22}S_{23}S_{2}V_{18}V_{19}$, $F_{9}S_{23}S_{4}V_{1}V_{2}$, $F_{5}S_{23}S_{2}V_{1}V_{2}$, $F_{9}S_{3}S_{4}V_{18}V_{2}$, $F_{5}S_{2}S_{3}V_{18}V_{2}$, $F_{26}S_{3}S_{4}V_{19}V_{1}$, $F_{22}S_{2}S_{3}V_{19}V_{1}$, $F_{9}S_{3}S_{4}V_{1}V_{2}$, $F_{5}S_{2}S_{3}V_{1}V_{2}$, $F_{26}S_{23}V_{18}V_{19}V_{2}$, $F_{22}S_{23}V_{18}V_{19}V_{2}$, $F_{26}S_{3}V_{19}V_{1}V_{2}$, $F_{22}S_{3}V_{19}V_{1}V_{2}$, $F_{26}S_{23}V_{18}V_{18}V_{19}$, $F_{22}S_{23}V_{18}V_{18}V_{19}$, $F_{9}S_{23}V_{1}V_{1}V_{2}$, $F_{5}S_{23}V_{1}V_{1}V_{2}$, $F_{9}S_{3}V_{18}V_{1}V_{2}$, $F_{5}S_{3}V_{18}V_{1}V_{2}$, $F_{26}S_{3}V_{18}V_{19}V_{1}$, $F_{22}S_{3}V_{18}V_{19}V_{1}$, $F_{9}S_{3}V_{1}V_{1}V_{2}$, $F_{5}S_{3}V_{1}V_{1}V_{2}$, $F_{25}S_{49}V_{18}V_{19}V_{1}$, $F_{25}S_{23}V_{18}V_{19}V_{1}$, $F_{8}S_{19}V_{19}V_{1}V_{1}$, $F_{8}S_{3}V_{19}V_{1}V_{1}$, $F_{8}S_{19}V_{18}V_{1}V_{2}$, $F_{8}S_{3}V_{18}V_{1}V_{2}$, $F_{25}S_{49}V_{1}V_{1}V_{2}$, $F_{25}S_{23}V_{1}V_{1}V_{2}$, $F_{8}S_{19}V_{1}V_{1}V_{2}$, $F_{8}S_{3}V_{1}V_{1}V_{2}$, $F_{25}S_{49}V_{18}V_{19}V_{2}$, $F_{25}S_{23}V_{18}V_{19}V_{2}$, $F_{8}S_{19}V_{19}V_{1}V_{2}$, $F_{8}S_{3}V_{19}V_{1}V_{2}$, $F_{8}S_{19}V_{18}V_{2}V_{2}$, $F_{8}S_{3}V_{18}V_{2}V_{2}$, $F_{25}S_{49}V_{1}V_{2}V_{2}$, $F_{25}S_{23}V_{1}V_{2}V_{2}$, $F_{8}S_{19}V_{1}V_{2}V_{2}$, $F_{8}S_{3}V_{1}V_{2}V_{2}$, $F_{25}S_{22}S_{49}V_{18}V_{19}$, $F_{25}S_{22}S_{23}V_{18}V_{19}$, $F_{8}S_{2}S_{19}V_{19}V_{1}$, $F_{8}S_{2}S_{3}V_{19}V_{1}$, $F_{8}S_{2}S_{19}V_{18}V_{2}$, $F_{8}S_{2}S_{3}V_{18}V_{2}$, $F_{25}S_{22}S_{49}V_{1}V_{2}$, $F_{25}S_{22}S_{23}V_{1}V_{2}$, $F_{8}S_{2}S_{19}V_{1}V_{2}$, $F_{8}S_{2}S_{3}V_{1}V_{2}$, $F_{29}S_{43}V_{18}V_{19}V_{1}$, $F_{29}S_{43}V_{18}V_{1}V_{2}$, $F_{29}S_{41}V_{18}V_{19}V_{1}$, $F_{29}S_{41}V_{18}V_{1}V_{2}$, $F_{29}S_{43}V_{19}V_{1}V_{1}$, $F_{29}S_{43}V_{1}V_{1}V_{2}$, $F_{29}S_{41}V_{19}V_{1}V_{1}$, $F_{29}S_{41}V_{1}V_{1}V_{2}$, $F_{3}S_{8}V_{1}V_{1}V_{2}$, $F_{3}S_{7}V_{1}V_{1}V_{2}$, $F_{29}S_{43}V_{18}V_{18}V_{1}$, $F_{29}S_{43}V_{18}V_{1}V_{1}$, $F_{29}S_{41}V_{18}V_{18}V_{1}$, $F_{29}S_{41}V_{18}V_{1}V_{1}$, $F_{29}S_{43}V_{1}V_{1}V_{1}$, $F_{29}S_{41}V_{1}V_{1}V_{1}$, $F_{3}S_{8}V_{1}V_{1}V_{1}$, $F_{3}S_{7}V_{1}V_{1}V_{1}$, $F_{29}S_{22}S_{43}V_{18}V_{1}$, $F_{29}S_{2}S_{43}V_{18}V_{1}$, $F_{29}S_{22}S_{41}V_{18}V_{1}$, $F_{29}S_{2}S_{41}V_{18}V_{1}$, $F_{29}S_{22}S_{43}V_{1}V_{1}$, $F_{29}S_{2}S_{43}V_{1}V_{1}$, $F_{29}S_{22}S_{41}V_{1}V_{1}$, $F_{29}S_{2}S_{41}V_{1}V_{1}$, $F_{3}S_{8}S_{2}V_{1}V_{1}$, $F_{3}S_{7}S_{2}V_{1}V_{1}$, $F_{27}S_{23}S_{4}V_{18}V_{37}$, $F_{27}S_{3}S_{4}V_{18}V_{37}$, $F_{27}S_{23}S_{4}V_{1}V_{37}$, $F_{27}S_{3}S_{4}V_{1}V_{37}$, $F_{1}S_{3}S_{4}V_{11}V_{1}$, $F_{27}S_{23}S_{2}V_{18}V_{37}$, $F_{27}S_{2}S_{3}V_{18}V_{37}$, $F_{27}S_{23}S_{2}V_{1}V_{37}$, $F_{27}S_{2}S_{3}V_{1}V_{37}$, $F_{1}S_{2}S_{3}V_{11}V_{1}$, $F_{27}S_{22}S_{4}V_{18}V_{37}$, $F_{27}S_{2}S_{4}V_{18}V_{37}$, $F_{27}S_{22}S_{4}V_{1}V_{37}$, $F_{27}S_{2}S_{4}V_{1}V_{37}$, $F_{1}S_{2}S_{4}V_{11}V_{1}$, $F_{27}S_{22}S_{2}V_{18}V_{37}$, $F_{27}S_{2}S_{2}V_{18}V_{37}$, $F_{27}S_{22}S_{2}V_{1}V_{37}$, $F_{27}S_{2}S_{2}V_{1}V_{37}$, $F_{1}S_{2}S_{2}V_{11}V_{1}$, $F_{47}S_{23}S_{24}V_{2}V_{37}$, $F_{47}S_{23}S_{4}V_{2}V_{37}$, $F_{28}S_{22}S_{23}V_{2}V_{37}$, $F_{28}S_{23}S_{2}V_{2}V_{37}$, $F_{47}S_{24}S_{3}V_{2}V_{37}$, $F_{47}S_{3}S_{4}V_{2}V_{37}$, $F_{28}S_{22}S_{3}V_{2}V_{37}$, $F_{28}S_{2}S_{3}V_{2}V_{37}$, $F_{11}S_{3}S_{4}V_{11}V_{2}$, $F_{2}S_{2}S_{3}V_{11}V_{2}$, $F_{47}S_{23}V_{18}V_{2}V_{37}$, $F_{47}S_{23}V_{1}V_{2}V_{37}$, $F_{28}S_{23}V_{18}V_{2}V_{37}$, $F_{28}S_{23}V_{1}V_{2}V_{37}$, $F_{47}S_{3}V_{18}V_{2}V_{37}$, $F_{47}S_{3}V_{1}V_{2}V_{37}$, $F_{28}S_{3}V_{18}V_{2}V_{37}$, $F_{28}S_{3}V_{1}V_{2}V_{37}$, $F_{11}S_{3}V_{11}V_{1}V_{2}$, $F_{2}S_{3}V_{11}V_{1}V_{2}$, $F_{29}S_{43}V_{19}V_{19}V_{2}$, $F_{29}S_{43}V_{19}V_{2}V_{2}$, $F_{29}S_{41}V_{19}V_{19}V_{2}$, $F_{29}S_{41}V_{19}V_{2}V_{2}$, $F_{29}S_{43}V_{2}V_{2}V_{2}$, $F_{29}S_{41}V_{2}V_{2}V_{2}$, $F_{3}S_{8}V_{2}V_{2}V_{2}$, $F_{3}S_{7}V_{2}V_{2}V_{2}$, $F_{29}S_{43}V_{18}V_{19}V_{2}$, $F_{29}S_{43}V_{19}V_{1}V_{2}$, $F_{29}S_{41}V_{18}V_{19}V_{2}$, $F_{29}S_{41}V_{19}V_{1}V_{2}$, $F_{29}S_{43}V_{18}V_{2}V_{2}$, $F_{29}S_{43}V_{1}V_{2}V_{2}$, $F_{29}S_{41}V_{18}V_{2}V_{2}$, $F_{29}S_{41}V_{1}V_{2}V_{2}$, $F_{3}S_{8}V_{1}V_{2}V_{2}$, $F_{3}S_{7}V_{1}V_{2}V_{2}$, $F_{29}S_{22}S_{43}V_{19}V_{2}$, $F_{29}S_{2}S_{43}V_{19}V_{2}$, $F_{29}S_{22}S_{41}V_{19}V_{2}$, $F_{29}S_{2}S_{41}V_{19}V_{2}$, $F_{29}S_{22}S_{43}V_{2}V_{2}$, $F_{29}S_{2}S_{43}V_{2}V_{2}$, $F_{29}S_{22}S_{41}V_{2}V_{2}$, $F_{29}S_{2}S_{41}V_{2}V_{2}$, $F_{3}S_{8}S_{2}V_{2}V_{2}$, $F_{3}S_{7}S_{2}V_{2}V_{2}$, $F_{27}S_{23}S_{24}V_{2}V_{37}$, $F_{27}S_{24}S_{3}V_{2}V_{37}$, $F_{27}S_{22}S_{23}V_{2}V_{37}$, $F_{27}S_{22}S_{3}V_{2}V_{37}$, $F_{27}S_{23}S_{4}V_{2}V_{37}$, $F_{27}S_{3}S_{4}V_{2}V_{37}$, $F_{1}S_{3}S_{4}V_{11}V_{2}$, $F_{27}S_{23}S_{2}V_{2}V_{37}$, $F_{27}S_{2}S_{3}V_{2}V_{37}$, $F_{1}S_{2}S_{3}V_{11}V_{2}$, $F_{27}S_{22}S_{24}V_{2}V_{37}$, $F_{27}S_{24}S_{2}V_{2}V_{37}$, $F_{27}S_{22}S_{4}V_{2}V_{37}$, $F_{27}S_{2}S_{4}V_{2}V_{37}$, $F_{1}S_{2}S_{4}V_{11}V_{2}$, $F_{24}S_{23}S_{24}S_{24}V_{2}$, $F_{7}S_{24}S_{3}S_{4}V_{2}$, $F_{24}S_{22}S_{22}S_{23}V_{2}$, $F_{7}S_{22}S_{2}S_{3}V_{2}$, $F_{7}S_{23}S_{4}S_{4}V_{2}$, $F_{24}S_{24}S_{3}S_{4}V_{2}$, $F_{7}S_{3}S_{4}S_{4}V_{2}$, $F_{7}S_{23}S_{2}S_{2}V_{2}$, $F_{24}S_{22}S_{2}S_{3}V_{2}$, $F_{7}S_{2}S_{2}S_{3}V_{2}$, $F_{24}S_{21}S_{23}S_{24}S_{24}$, $F_{7}S_{24}S_{1}S_{3}S_{4}$, $F_{24}S_{21}S_{22}S_{22}S_{23}$, $F_{7}S_{22}S_{1}S_{2}S_{3}$, $F_{7}S_{23}S_{1}S_{4}S_{4}$, $F_{24}S_{21}S_{24}S_{3}S_{4}$, $F_{7}S_{1}S_{3}S_{4}S_{4}$, $F_{7}S_{23}S_{1}S_{2}S_{2}$, $F_{24}S_{21}S_{22}S_{2}S_{3}$, $F_{7}S_{1}S_{2}S_{2}S_{3}$, $F_{46}S_{23}S_{4}S_{44}V_{18}$, $F_{46}S_{23}S_{4}S_{44}V_{1}$, $F_{46}S_{3}S_{4}S_{44}V_{18}$, $F_{46}S_{3}S_{4}S_{44}V_{1}$, $F_{10}S_{9}S_{3}S_{4}V_{1}$, $F_{46}S_{23}S_{2}S_{42}V_{18}$, $F_{46}S_{23}S_{2}S_{42}V_{1}$, $F_{46}S_{2}S_{3}S_{42}V_{18}$, $F_{46}S_{2}S_{3}S_{42}V_{1}$, $F_{10}S_{14}S_{2}S_{3}V_{1}$, $F_{46}S_{21}S_{23}S_{4}S_{44}$, $F_{46}S_{23}S_{1}S_{4}S_{44}$, $F_{46}S_{21}S_{3}S_{4}S_{44}$, $F_{46}S_{1}S_{3}S_{4}S_{44}$, $F_{10}S_{9}S_{1}S_{3}S_{4}$, $F_{46}S_{21}S_{23}S_{2}S_{42}$, $F_{46}S_{23}S_{1}S_{2}S_{42}$, $F_{46}S_{21}S_{2}S_{3}S_{42}$, $F_{46}S_{1}S_{2}S_{3}S_{42}$, $F_{10}S_{14}S_{1}S_{2}S_{3}$, $F_{24}S_{24}V_{19}V_{19}V_{2}$, $F_{24}S_{22}V_{19}V_{19}V_{2}$, $F_{7}S_{4}V_{19}V_{2}V_{2}$, $F_{7}S_{2}V_{19}V_{2}V_{2}$, $F_{24}S_{24}V_{2}V_{2}V_{2}$, $F_{24}S_{22}V_{2}V_{2}V_{2}$, $F_{7}S_{4}V_{2}V_{2}V_{2}$, $F_{7}S_{2}V_{2}V_{2}V_{2}$, $F_{24}S_{21}S_{24}V_{19}V_{19}$, $F_{24}S_{21}S_{22}V_{19}V_{19}$, $F_{7}S_{1}S_{4}V_{19}V_{2}$, $F_{7}S_{1}S_{2}V_{19}V_{2}$, $F_{24}S_{21}S_{24}V_{2}V_{2}$, $F_{24}S_{21}S_{22}V_{2}V_{2}$, $F_{7}S_{1}S_{4}V_{2}V_{2}$, $F_{7}S_{1}S_{2}V_{2}V_{2}$, $F_{46}S_{44}V_{18}V_{19}V_{1}$, $F_{46}S_{44}V_{19}V_{1}V_{1}$, $F_{46}S_{42}V_{18}V_{19}V_{1}$, $F_{46}S_{42}V_{19}V_{1}V_{1}$, $F_{46}S_{44}V_{18}V_{1}V_{2}$, $F_{46}S_{44}V_{1}V_{1}V_{2}$, $F_{46}S_{42}V_{18}V_{1}V_{2}$, $F_{46}S_{42}V_{1}V_{1}V_{2}$, $F_{10}S_{9}V_{1}V_{1}V_{2}$, $F_{10}S_{14}V_{1}V_{1}V_{2}$, $F_{46}S_{21}S_{44}V_{19}V_{1}$, $F_{46}S_{1}S_{44}V_{19}V_{1}$, $F_{46}S_{21}S_{42}V_{19}V_{1}$, $F_{46}S_{1}S_{42}V_{19}V_{1}$, $F_{46}S_{21}S_{44}V_{1}V_{2}$, $F_{46}S_{1}S_{44}V_{1}V_{2}$, $F_{46}S_{21}S_{42}V_{1}V_{2}$, $F_{46}S_{1}S_{42}V_{1}V_{2}$, $F_{10}S_{9}S_{1}V_{1}V_{2}$, $F_{10}S_{14}S_{1}V_{1}V_{2}$, $F_{28}S_{22}S_{4}V_{19}V_{37}$, $F_{28}S_{2}S_{4}V_{19}V_{37}$, $F_{28}S_{22}S_{4}V_{2}V_{37}$, $F_{28}S_{2}S_{4}V_{2}V_{37}$, $F_{2}S_{2}S_{4}V_{11}V_{2}$, $F_{28}S_{22}S_{2}V_{19}V_{37}$, $F_{28}S_{2}S_{2}V_{19}V_{37}$, $F_{28}S_{22}S_{2}V_{2}V_{37}$, $F_{28}S_{2}S_{2}V_{2}V_{37}$, $F_{2}S_{2}S_{2}V_{11}V_{2}$, $F_{28}S_{21}S_{4}V_{19}V_{37}$, $F_{28}S_{1}S_{4}V_{19}V_{37}$, $F_{28}S_{21}S_{4}V_{2}V_{37}$, $F_{28}S_{1}S_{4}V_{2}V_{37}$, $F_{2}S_{1}S_{4}V_{11}V_{2}$, $F_{28}S_{21}S_{2}V_{19}V_{37}$, $F_{28}S_{1}S_{2}V_{19}V_{37}$, $F_{28}S_{21}S_{2}V_{2}V_{37}$, $F_{28}S_{1}S_{2}V_{2}V_{37}$, $F_{2}S_{1}S_{2}V_{11}V_{2}$, $F_{28}S_{22}S_{24}V_{1}V_{37}$, $F_{28}S_{24}S_{2}V_{1}V_{37}$, $F_{28}S_{22}S_{4}V_{1}V_{37}$, $F_{28}S_{2}S_{4}V_{1}V_{37}$, $F_{2}S_{2}S_{4}V_{11}V_{1}$, $F_{28}S_{21}S_{24}V_{1}V_{37}$, $F_{28}S_{24}S_{1}V_{1}V_{37}$, $F_{28}S_{21}S_{22}V_{1}V_{37}$, $F_{28}S_{22}S_{1}V_{1}V_{37}$, $F_{28}S_{21}S_{4}V_{1}V_{37}$, $F_{28}S_{1}S_{4}V_{1}V_{37}$, $F_{2}S_{1}S_{4}V_{11}V_{1}$, $F_{28}S_{21}S_{2}V_{1}V_{37}$, $F_{28}S_{1}S_{2}V_{1}V_{37}$, $F_{2}S_{1}S_{2}V_{11}V_{1}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{5}$} {{$F_{19}S_{22}S_{24}S_{49}V_{12}$, $F_{19}S_{24}S_{2}S_{19}V_{12}$, $F_{17}S_{22}S_{22}S_{23}V_{12}$, $F_{17}S_{22}S_{2}S_{3}V_{12}$, $F_{19}S_{22}S_{4}S_{19}V_{12}$, $F_{19}S_{49}S_{2}S_{4}V_{12}$, $F_{19}S_{2}S_{4}S_{19}V_{12}$, $F_{17}S_{23}S_{2}S_{2}V_{12}$, $F_{17}S_{2}S_{2}S_{3}V_{12}$, $F_{19}S_{22}S_{24}S_{49}S_{4}$, $F_{19}S_{24}S_{2}S_{4}S_{19}$, $F_{17}S_{22}S_{22}S_{23}S_{2}$, $F_{17}S_{22}S_{2}S_{2}S_{3}$, $F_{19}S_{22}S_{4}S_{4}S_{19}$, $F_{19}S_{49}S_{2}S_{4}S_{4}$, $F_{19}S_{2}S_{4}S_{4}S_{19}$, $F_{17}S_{23}S_{2}S_{2}S_{2}$, $F_{17}S_{2}S_{2}S_{2}S_{3}$, $F_{19}S_{22}S_{24}S_{49}V_{1}$, $F_{19}S_{24}S_{2}S_{19}V_{1}$, $F_{17}S_{22}S_{22}S_{23}V_{1}$, $F_{17}S_{22}S_{2}S_{3}V_{1}$, $F_{19}S_{22}S_{4}S_{19}V_{1}$, $F_{19}S_{49}S_{2}S_{4}V_{1}$, $F_{19}S_{2}S_{4}S_{19}V_{1}$, $F_{17}S_{23}S_{2}S_{2}V_{1}$, $F_{17}S_{2}S_{2}S_{3}V_{1}$, $F_{25}S_{22}S_{4}V_{1}V_{37}$, $F_{25}S_{22}S_{2}V_{1}V_{37}$, $F_{8}S_{22}S_{4}V_{1}V_{37}$, $F_{8}S_{22}S_{2}V_{1}V_{37}$, $F_{25}S_{2}S_{4}V_{1}V_{37}$, $F_{25}S_{2}S_{2}V_{1}V_{37}$, $F_{8}S_{2}S_{4}V_{1}V_{37}$, $F_{8}S_{2}S_{2}V_{1}V_{37}$, $F_{8}S_{2}S_{4}V_{11}V_{1}$, $F_{8}S_{2}S_{2}V_{11}V_{1}$, $F_{25}S_{22}S_{24}V_{1}V_{37}$, $F_{25}S_{22}S_{22}V_{1}V_{37}$, $F_{25}S_{24}S_{2}V_{1}V_{37}$, $F_{43}S_{22}S_{4}S_{43}V_{1}$, $F_{14}S_{22}S_{4}S_{43}V_{1}$, $F_{43}S_{2}S_{4}S_{43}V_{1}$, $F_{14}S_{2}S_{4}S_{43}V_{1}$, $F_{14}S_{8}S_{2}S_{4}V_{1}$, $F_{23}S_{22}S_{2}S_{41}V_{1}$, $F_{6}S_{22}S_{2}S_{41}V_{1}$, $F_{23}S_{2}S_{2}S_{41}V_{1}$, $F_{6}S_{2}S_{2}S_{41}V_{1}$, $F_{6}S_{7}S_{2}S_{2}V_{1}$, $F_{43}S_{22}S_{24}S_{4}S_{43}$, $F_{14}S_{22}S_{4}S_{4}S_{43}$, $F_{43}S_{24}S_{2}S_{4}S_{43}$, $F_{14}S_{2}S_{4}S_{4}S_{43}$, $F_{14}S_{8}S_{2}S_{4}S_{4}$, $F_{23}S_{22}S_{22}S_{2}S_{41}$, $F_{6}S_{22}S_{2}S_{2}S_{41}$, $F_{23}S_{22}S_{2}S_{2}S_{41}$, $F_{6}S_{2}S_{2}S_{2}S_{41}$, $F_{6}S_{7}S_{2}S_{2}S_{2}$, $F_{29}S_{22}S_{24}V_{12}V_{45}$, $F_{29}S_{22}S_{22}V_{12}V_{45}$, $F_{29}S_{22}S_{4}V_{12}V_{45}$, $F_{29}S_{22}S_{2}V_{12}V_{45}$, $F_{29}S_{24}S_{2}V_{12}V_{15}$, $F_{29}S_{22}S_{2}V_{12}V_{15}$, $F_{29}S_{2}S_{4}V_{12}V_{15}$, $F_{29}S_{2}S_{2}V_{12}V_{15}$, $F_{3}S_{2}S_{4}V_{12}V_{15}$, $F_{3}S_{2}S_{2}V_{12}V_{15}$, $F_{19}S_{49}V_{12}V_{18}V_{19}$, $F_{17}S_{23}V_{12}V_{18}V_{19}$, $F_{19}S_{19}V_{12}V_{19}V_{1}$, $F_{17}S_{3}V_{12}V_{19}V_{1}$, $F_{19}S_{19}V_{12}V_{18}V_{2}$, $F_{17}S_{3}V_{12}V_{18}V_{2}$, $F_{19}S_{49}V_{12}V_{1}V_{2}$, $F_{17}S_{23}V_{12}V_{1}V_{2}$, $F_{19}S_{19}V_{12}V_{1}V_{2}$, $F_{17}S_{3}V_{12}V_{1}V_{2}$, $F_{19}S_{49}S_{4}V_{18}V_{19}$, $F_{17}S_{23}S_{2}V_{18}V_{19}$, $F_{19}S_{4}S_{19}V_{19}V_{1}$, $F_{17}S_{2}S_{3}V_{19}V_{1}$, $F_{19}S_{4}S_{19}V_{18}V_{2}$, $F_{17}S_{2}S_{3}V_{18}V_{2}$, $F_{19}S_{49}S_{4}V_{1}V_{2}$, $F_{17}S_{23}S_{2}V_{1}V_{2}$, $F_{19}S_{4}S_{19}V_{1}V_{2}$, $F_{17}S_{2}S_{3}V_{1}V_{2}$, $F_{19}S_{49}V_{18}V_{19}V_{1}$, $F_{17}S_{23}V_{18}V_{19}V_{1}$, $F_{19}S_{19}V_{19}V_{1}V_{1}$, $F_{17}S_{3}V_{19}V_{1}V_{1}$, $F_{19}S_{19}V_{18}V_{1}V_{2}$, $F_{17}S_{3}V_{18}V_{1}V_{2}$, $F_{19}S_{49}V_{1}V_{1}V_{2}$, $F_{17}S_{23}V_{1}V_{1}V_{2}$, $F_{19}S_{19}V_{1}V_{1}V_{2}$, $F_{17}S_{3}V_{1}V_{1}V_{2}$, $F_{25}S_{1}S_{4}V_{18}V_{37}$, $F_{25}S_{1}S_{2}V_{18}V_{37}$, $F_{8}S_{1}S_{4}V_{18}V_{37}$, $F_{8}S_{1}S_{2}V_{18}V_{37}$, $F_{25}S_{1}S_{4}V_{1}V_{37}$, $F_{25}S_{1}S_{2}V_{1}V_{37}$, $F_{8}S_{1}S_{4}V_{1}V_{37}$, $F_{8}S_{1}S_{2}V_{1}V_{37}$, $F_{8}S_{1}S_{4}V_{11}V_{1}$, $F_{8}S_{1}S_{2}V_{11}V_{1}$, $F_{25}S_{24}S_{1}V_{18}V_{37}$, $F_{25}S_{22}S_{1}V_{18}V_{37}$, $F_{25}S_{24}S_{1}V_{1}V_{37}$, $F_{25}S_{22}S_{1}V_{1}V_{37}$, $F_{43}S_{43}V_{18}V_{1}V_{1}$, $F_{14}S_{43}V_{18}V_{1}V_{1}$, $F_{23}S_{41}V_{18}V_{1}V_{1}$, $F_{6}S_{41}V_{18}V_{1}V_{1}$, $F_{43}S_{43}V_{1}V_{1}V_{1}$, $F_{14}S_{43}V_{1}V_{1}V_{1}$, $F_{23}S_{41}V_{1}V_{1}V_{1}$, $F_{6}S_{41}V_{1}V_{1}V_{1}$, $F_{14}S_{8}V_{1}V_{1}V_{1}$, $F_{6}S_{7}V_{1}V_{1}V_{1}$, $F_{43}S_{24}S_{43}V_{18}V_{1}$, $F_{14}S_{4}S_{43}V_{18}V_{1}$, $F_{23}S_{22}S_{41}V_{18}V_{1}$, $F_{6}S_{2}S_{41}V_{18}V_{1}$, $F_{43}S_{24}S_{43}V_{1}V_{1}$, $F_{14}S_{4}S_{43}V_{1}V_{1}$, $F_{23}S_{22}S_{41}V_{1}V_{1}$, $F_{6}S_{2}S_{41}V_{1}V_{1}$, $F_{14}S_{8}S_{4}V_{1}V_{1}$, $F_{6}S_{7}S_{2}V_{1}V_{1}$, $F_{36}S_{24}V_{12}V_{18}V_{45}$, $F_{36}S_{24}V_{12}V_{1}V_{15}$, $F_{36}S_{22}V_{12}V_{18}V_{45}$, $F_{36}S_{22}V_{12}V_{1}V_{15}$, $F_{36}S_{4}V_{12}V_{18}V_{15}$, $F_{36}S_{4}V_{12}V_{45}V_{1}$, $F_{36}S_{4}V_{12}V_{1}V_{15}$, $F_{36}S_{2}V_{12}V_{18}V_{15}$, $F_{36}S_{2}V_{12}V_{45}V_{1}$, $F_{36}S_{2}V_{12}V_{1}V_{15}$, $F_{36}S_{24}V_{18}V_{45}V_{1}$, $F_{36}S_{24}V_{1}V_{1}V_{15}$, $F_{36}S_{22}V_{18}V_{45}V_{1}$, $F_{36}S_{22}V_{1}V_{1}V_{15}$, $F_{36}S_{4}V_{18}V_{1}V_{15}$, $F_{36}S_{4}V_{45}V_{1}V_{1}$, $F_{36}S_{4}V_{1}V_{1}V_{15}$, $F_{36}S_{2}V_{18}V_{1}V_{15}$, $F_{36}S_{2}V_{45}V_{1}V_{1}$, $F_{36}S_{2}V_{1}V_{1}V_{15}$, $F_{36}S_{24}S_{1}V_{18}V_{45}$, $F_{36}S_{24}S_{1}V_{1}V_{15}$, $F_{36}S_{22}S_{1}V_{18}V_{45}$, $F_{36}S_{22}S_{1}V_{1}V_{15}$, $F_{36}S_{1}S_{4}V_{18}V_{15}$, $F_{36}S_{1}S_{4}V_{45}V_{1}$, $F_{36}S_{1}S_{4}V_{1}V_{15}$, $F_{36}S_{1}S_{2}V_{18}V_{15}$, $F_{36}S_{1}S_{2}V_{45}V_{1}$, $F_{36}S_{1}S_{2}V_{1}V_{15}$, $F_{43}S_{4}S_{43}V_{18}V_{1}$, $F_{23}S_{2}S_{41}V_{18}V_{1}$, $F_{43}S_{4}S_{43}V_{1}V_{1}$, $F_{23}S_{2}S_{41}V_{1}V_{1}$, $F_{43}S_{43}V_{18}V_{19}V_{1}$, $F_{14}S_{43}V_{18}V_{1}V_{2}$, $F_{23}S_{41}V_{18}V_{19}V_{1}$, $F_{6}S_{41}V_{18}V_{1}V_{2}$, $F_{43}S_{43}V_{19}V_{1}V_{1}$, $F_{14}S_{43}V_{1}V_{1}V_{2}$, $F_{23}S_{41}V_{19}V_{1}V_{1}$, $F_{6}S_{41}V_{1}V_{1}V_{2}$, $F_{14}S_{8}V_{1}V_{1}V_{2}$, $F_{6}S_{7}V_{1}V_{1}V_{2}$, $F_{42}S_{4}V_{18}V_{1}V_{37}$, $F_{13}S_{4}V_{18}V_{1}V_{37}$, $F_{42}S_{4}V_{1}V_{1}V_{37}$, $F_{13}S_{4}V_{1}V_{1}V_{37}$, $F_{13}S_{4}V_{11}V_{1}V_{1}$, $F_{42}S_{2}V_{18}V_{1}V_{37}$, $F_{13}S_{2}V_{18}V_{1}V_{37}$, $F_{42}S_{2}V_{1}V_{1}V_{37}$, $F_{13}S_{2}V_{1}V_{1}V_{37}$, $F_{13}S_{2}V_{11}V_{1}V_{1}$, $F_{42}S_{1}S_{4}V_{18}V_{37}$, $F_{13}S_{1}S_{4}V_{18}V_{37}$, $F_{42}S_{1}S_{4}V_{1}V_{37}$, $F_{13}S_{1}S_{4}V_{1}V_{37}$, $F_{13}S_{1}S_{4}V_{11}V_{1}$, $F_{42}S_{1}S_{2}V_{18}V_{37}$, $F_{13}S_{1}S_{2}V_{18}V_{37}$, $F_{42}S_{1}S_{2}V_{1}V_{37}$, $F_{13}S_{1}S_{2}V_{1}V_{37}$, $F_{13}S_{1}S_{2}V_{11}V_{1}$, $F_{42}S_{4}V_{18}V_{19}V_{37}$, $F_{13}S_{4}V_{18}V_{2}V_{37}$, $F_{42}S_{4}V_{19}V_{1}V_{37}$, $F_{13}S_{4}V_{1}V_{2}V_{37}$, $F_{13}S_{4}V_{11}V_{1}V_{2}$, $F_{42}S_{2}V_{18}V_{19}V_{37}$, $F_{13}S_{2}V_{18}V_{2}V_{37}$, $F_{42}S_{2}V_{19}V_{1}V_{37}$, $F_{13}S_{2}V_{1}V_{2}V_{37}$, $F_{13}S_{2}V_{11}V_{1}V_{2}$, $F_{30}S_{24}S_{49}V_{12}V_{18}$, $F_{30}S_{49}S_{4}V_{12}V_{18}$, $F_{27}S_{22}S_{23}V_{12}V_{18}$, $F_{27}S_{23}S_{2}V_{12}V_{18}$, $F_{30}S_{24}S_{19}V_{12}V_{1}$, $F_{30}S_{4}S_{19}V_{12}V_{1}$, $F_{4}S_{4}S_{19}V_{12}V_{1}$, $F_{27}S_{22}S_{3}V_{12}V_{1}$, $F_{27}S_{2}S_{3}V_{12}V_{1}$, $F_{1}S_{2}S_{3}V_{12}V_{1}$, $F_{30}S_{49}V_{12}V_{18}V_{19}$, $F_{30}S_{49}V_{12}V_{18}V_{2}$, $F_{27}S_{23}V_{12}V_{18}V_{19}$, $F_{27}S_{23}V_{12}V_{18}V_{2}$, $F_{30}S_{19}V_{12}V_{19}V_{1}$, $F_{30}S_{19}V_{12}V_{1}V_{2}$, $F_{4}S_{19}V_{12}V_{1}V_{2}$, $F_{27}S_{3}V_{12}V_{19}V_{1}$, $F_{27}S_{3}V_{12}V_{1}V_{2}$, $F_{1}S_{3}V_{12}V_{1}V_{2}$, $F_{25}S_{2}S_{4}V_{19}V_{37}$, $F_{25}S_{2}S_{2}V_{19}V_{37}$, $F_{8}S_{2}S_{4}V_{19}V_{37}$, $F_{8}S_{2}S_{2}V_{19}V_{37}$, $F_{25}S_{2}S_{4}V_{2}V_{37}$, $F_{25}S_{2}S_{2}V_{2}V_{37}$, $F_{8}S_{2}S_{4}V_{2}V_{37}$, $F_{8}S_{2}S_{2}V_{2}V_{37}$, $F_{8}S_{2}S_{4}V_{11}V_{2}$, $F_{8}S_{2}S_{2}V_{11}V_{2}$, $F_{25}S_{24}S_{2}V_{19}V_{37}$, $F_{25}S_{22}S_{2}V_{19}V_{37}$, $F_{25}S_{24}S_{2}V_{2}V_{37}$, $F_{25}S_{22}S_{2}V_{2}V_{37}$, $F_{29}S_{24}S_{2}V_{45}V_{1}$, $F_{29}S_{22}S_{2}V_{45}V_{1}$, $F_{29}S_{2}S_{4}V_{45}V_{1}$, $F_{29}S_{2}S_{2}V_{45}V_{1}$, $F_{29}S_{24}S_{2}V_{1}V_{15}$, $F_{29}S_{22}S_{2}V_{1}V_{15}$, $F_{29}S_{2}S_{4}V_{1}V_{15}$, $F_{29}S_{2}S_{2}V_{1}V_{15}$, $F_{3}S_{2}S_{4}V_{1}V_{15}$, $F_{3}S_{2}S_{2}V_{1}V_{15}$, $F_{14}S_{24}S_{2}S_{4}S_{43}$, $F_{43}S_{2}S_{4}S_{4}S_{43}$, $F_{23}S_{2}S_{2}S_{2}S_{41}$, $F_{43}S_{24}S_{2}S_{43}V_{1}$, $F_{14}S_{24}S_{2}S_{43}V_{1}$, $F_{43}S_{24}S_{2}S_{43}V_{19}$, $F_{14}S_{24}S_{2}S_{43}V_{2}$, $F_{23}S_{22}S_{2}S_{41}V_{19}$, $F_{6}S_{22}S_{2}S_{41}V_{2}$, $F_{43}S_{2}S_{4}S_{43}V_{19}$, $F_{14}S_{2}S_{4}S_{43}V_{2}$, $F_{14}S_{8}S_{2}S_{4}V_{2}$, $F_{23}S_{2}S_{2}S_{41}V_{19}$, $F_{6}S_{2}S_{2}S_{41}V_{2}$, $F_{6}S_{7}S_{2}S_{2}V_{2}$, $F_{30}S_{24}S_{49}S_{2}S_{4}$, $F_{30}S_{49}S_{2}S_{4}S_{4}$, $F_{30}S_{24}S_{2}S_{4}S_{19}$, $F_{30}S_{2}S_{4}S_{4}S_{19}$, $F_{4}S_{2}S_{4}S_{4}S_{19}$, $F_{27}S_{22}S_{23}S_{2}S_{2}$, $F_{27}S_{23}S_{2}S_{2}S_{2}$, $F_{27}S_{22}S_{2}S_{2}S_{3}$, $F_{27}S_{2}S_{2}S_{2}S_{3}$, $F_{1}S_{2}S_{2}S_{2}S_{3}$, $F_{30}S_{49}S_{2}S_{4}V_{19}$, $F_{30}S_{49}S_{2}S_{4}V_{2}$, $F_{30}S_{2}S_{4}S_{19}V_{19}$, $F_{30}S_{2}S_{4}S_{19}V_{2}$, $F_{4}S_{2}S_{4}S_{19}V_{2}$, $F_{27}S_{23}S_{2}S_{2}V_{19}$, $F_{27}S_{23}S_{2}S_{2}V_{2}$, $F_{27}S_{2}S_{2}S_{3}V_{19}$, $F_{27}S_{2}S_{2}S_{3}V_{2}$, $F_{1}S_{2}S_{2}S_{3}V_{2}$, $F_{43}S_{43}V_{19}V_{1}V_{2}$, $F_{14}S_{43}V_{19}V_{1}V_{2}$, $F_{23}S_{41}V_{19}V_{1}V_{2}$, $F_{6}S_{41}V_{19}V_{1}V_{2}$, $F_{43}S_{43}V_{1}V_{2}V_{2}$, $F_{14}S_{43}V_{1}V_{2}V_{2}$, $F_{23}S_{41}V_{1}V_{2}V_{2}$, $F_{6}S_{41}V_{1}V_{2}V_{2}$, $F_{14}S_{8}V_{1}V_{2}V_{2}$, $F_{6}S_{7}V_{1}V_{2}V_{2}$, $F_{43}S_{24}S_{43}V_{19}V_{2}$, $F_{14}S_{4}S_{43}V_{19}V_{2}$, $F_{23}S_{22}S_{41}V_{19}V_{2}$, $F_{6}S_{2}S_{41}V_{19}V_{2}$, $F_{43}S_{24}S_{43}V_{2}V_{2}$, $F_{14}S_{4}S_{43}V_{2}V_{2}$, $F_{23}S_{22}S_{41}V_{2}V_{2}$, $F_{6}S_{2}S_{41}V_{2}V_{2}$, $F_{14}S_{8}S_{4}V_{2}V_{2}$, $F_{6}S_{7}S_{2}V_{2}V_{2}$, $F_{29}S_{24}S_{1}V_{45}V_{2}$, $F_{29}S_{22}S_{1}V_{45}V_{2}$, $F_{29}S_{1}S_{4}V_{45}V_{2}$, $F_{29}S_{1}S_{2}V_{45}V_{2}$, $F_{29}S_{24}S_{1}V_{2}V_{15}$, $F_{29}S_{22}S_{1}V_{2}V_{15}$, $F_{29}S_{1}S_{4}V_{2}V_{15}$, $F_{29}S_{1}S_{2}V_{2}V_{15}$, $F_{3}S_{1}S_{4}V_{2}V_{15}$, $F_{3}S_{1}S_{2}V_{2}V_{15}$, $F_{42}S_{24}V_{1}V_{2}V_{37}$, $F_{13}S_{24}V_{1}V_{2}V_{37}$, $F_{42}S_{22}V_{1}V_{2}V_{37}$, $F_{13}S_{22}V_{1}V_{2}V_{37}$, $F_{42}S_{4}V_{1}V_{2}V_{37}$, $F_{42}S_{2}V_{1}V_{2}V_{37}$, $F_{42}S_{24}S_{1}V_{2}V_{37}$, $F_{13}S_{24}S_{1}V_{2}V_{37}$, $F_{42}S_{22}S_{1}V_{2}V_{37}$, $F_{13}S_{22}S_{1}V_{2}V_{37}$, $F_{42}S_{1}S_{4}V_{2}V_{37}$, $F_{13}S_{1}S_{4}V_{2}V_{37}$, $F_{13}S_{1}S_{4}V_{11}V_{2}$, $F_{42}S_{1}S_{2}V_{2}V_{37}$, $F_{13}S_{1}S_{2}V_{2}V_{37}$, $F_{13}S_{1}S_{2}V_{11}V_{2}$, $F_{42}S_{24}V_{19}V_{2}V_{37}$, $F_{13}S_{24}V_{2}V_{2}V_{37}$, $F_{42}S_{22}V_{19}V_{2}V_{37}$, $F_{13}S_{22}V_{2}V_{2}V_{37}$, $F_{42}S_{4}V_{19}V_{2}V_{37}$, $F_{13}S_{4}V_{2}V_{2}V_{37}$, $F_{13}S_{4}V_{11}V_{2}V_{2}$, $F_{42}S_{2}V_{19}V_{2}V_{37}$, $F_{13}S_{2}V_{2}V_{2}V_{37}$, $F_{13}S_{2}V_{11}V_{2}V_{2}$, $F_{30}S_{24}S_{49}V_{1}V_{2}$, $F_{30}S_{49}S_{4}V_{1}V_{2}$, $F_{27}S_{22}S_{23}V_{1}V_{2}$, $F_{27}S_{23}S_{2}V_{1}V_{2}$, $F_{30}S_{24}S_{19}V_{1}V_{2}$, $F_{30}S_{4}S_{19}V_{1}V_{2}$, $F_{4}S_{4}S_{19}V_{1}V_{2}$, $F_{27}S_{22}S_{3}V_{1}V_{2}$, $F_{27}S_{2}S_{3}V_{1}V_{2}$, $F_{1}S_{2}S_{3}V_{1}V_{2}$, $F_{30}S_{49}V_{19}V_{1}V_{2}$, $F_{30}S_{49}V_{1}V_{2}V_{2}$, $F_{27}S_{23}V_{19}V_{1}V_{2}$, $F_{27}S_{23}V_{1}V_{2}V_{2}$, $F_{30}S_{19}V_{19}V_{1}V_{2}$, $F_{30}S_{19}V_{1}V_{2}V_{2}$, $F_{4}S_{19}V_{1}V_{2}V_{2}$, $F_{27}S_{3}V_{19}V_{1}V_{2}$, $F_{27}S_{3}V_{1}V_{2}V_{2}$, $F_{1}S_{3}V_{1}V_{2}V_{2}$, $F_{7}S_{24}V_{12}V_{19}V_{19}$, $F_{7}S_{24}V_{12}V_{2}V_{2}$, $F_{7}S_{22}V_{12}V_{19}V_{19}$, $F_{7}S_{22}V_{12}V_{2}V_{2}$, $F_{7}S_{4}V_{12}V_{19}V_{2}$, $F_{7}S_{4}V_{12}V_{2}V_{2}$, $F_{7}S_{2}V_{12}V_{19}V_{2}$, $F_{7}S_{2}V_{12}V_{2}V_{2}$, $F_{7}S_{24}V_{19}V_{19}V_{2}$, $F_{7}S_{24}V_{2}V_{2}V_{2}$, $F_{7}S_{22}V_{19}V_{19}V_{2}$, $F_{7}S_{22}V_{2}V_{2}V_{2}$, $F_{7}S_{4}V_{19}V_{2}V_{2}$, $F_{7}S_{4}V_{2}V_{2}V_{2}$, $F_{7}S_{2}V_{19}V_{2}V_{2}$, $F_{7}S_{2}V_{2}V_{2}V_{2}$, $F_{7}S_{24}S_{2}V_{19}V_{19}$, $F_{7}S_{24}S_{2}V_{2}V_{2}$, $F_{7}S_{22}S_{2}V_{19}V_{19}$, $F_{7}S_{22}S_{2}V_{2}V_{2}$, $F_{7}S_{2}S_{4}V_{19}V_{2}$, $F_{7}S_{2}S_{4}V_{2}V_{2}$, $F_{7}S_{2}S_{2}V_{19}V_{2}$, $F_{7}S_{2}S_{2}V_{2}V_{2}$, $F_{26}S_{4}S_{44}V_{19}V_{1}$, $F_{9}S_{4}S_{44}V_{19}V_{1}$, $F_{22}S_{2}S_{42}V_{19}V_{1}$, $F_{5}S_{2}S_{42}V_{19}V_{1}$, $F_{26}S_{4}S_{44}V_{1}V_{2}$, $F_{9}S_{4}S_{44}V_{1}V_{2}$, $F_{22}S_{2}S_{42}V_{1}V_{2}$, $F_{5}S_{2}S_{42}V_{1}V_{2}$, $F_{9}S_{9}S_{4}V_{1}V_{2}$, $F_{5}S_{14}S_{2}V_{1}V_{2}$, $F_{26}S_{44}V_{19}V_{1}V_{2}$, $F_{9}S_{44}V_{19}V_{1}V_{2}$, $F_{22}S_{42}V_{19}V_{1}V_{2}$, $F_{5}S_{42}V_{19}V_{1}V_{2}$, $F_{26}S_{44}V_{1}V_{2}V_{2}$, $F_{9}S_{44}V_{1}V_{2}V_{2}$, $F_{22}S_{42}V_{1}V_{2}V_{2}$, $F_{5}S_{42}V_{1}V_{2}V_{2}$, $F_{9}S_{9}V_{1}V_{2}V_{2}$, $F_{5}S_{14}V_{1}V_{2}V_{2}$, $F_{26}S_{44}V_{18}V_{19}V_{1}$, $F_{9}S_{44}V_{19}V_{1}V_{1}$, $F_{22}S_{42}V_{18}V_{19}V_{1}$, $F_{5}S_{42}V_{19}V_{1}V_{1}$, $F_{26}S_{44}V_{18}V_{1}V_{2}$, $F_{9}S_{44}V_{1}V_{1}V_{2}$, $F_{22}S_{42}V_{18}V_{1}V_{2}$, $F_{5}S_{42}V_{1}V_{1}V_{2}$, $F_{9}S_{9}V_{1}V_{1}V_{2}$, $F_{5}S_{14}V_{1}V_{1}V_{2}$, $F_{25}S_{4}V_{19}V_{1}V_{37}$, $F_{8}S_{4}V_{19}V_{1}V_{37}$, $F_{25}S_{4}V_{1}V_{2}V_{37}$, $F_{8}S_{4}V_{1}V_{2}V_{37}$, $F_{8}S_{4}V_{11}V_{1}V_{2}$, $F_{25}S_{2}V_{19}V_{1}V_{37}$, $F_{8}S_{2}V_{19}V_{1}V_{37}$, $F_{25}S_{2}V_{1}V_{2}V_{37}$, $F_{8}S_{2}V_{1}V_{2}V_{37}$, $F_{8}S_{2}V_{11}V_{1}V_{2}$, $F_{25}S_{4}V_{18}V_{19}V_{37}$, $F_{25}S_{4}V_{18}V_{2}V_{37}$, $F_{25}S_{2}V_{18}V_{19}V_{37}$, $F_{25}S_{2}V_{18}V_{2}V_{37}$, $F_{47}S_{24}S_{50}V_{12}V_{19}$, $F_{47}S_{50}S_{4}V_{12}V_{19}$, $F_{28}S_{22}S_{68}V_{12}V_{19}$, $F_{28}S_{68}S_{2}V_{12}V_{19}$, $F_{47}S_{24}S_{20}V_{12}V_{2}$, $F_{47}S_{4}S_{20}V_{12}V_{2}$, $F_{11}S_{4}S_{20}V_{12}V_{2}$, $F_{28}S_{22}S_{29}V_{12}V_{2}$, $F_{28}S_{2}S_{29}V_{12}V_{2}$, $F_{2}S_{2}S_{29}V_{12}V_{2}$, $F_{47}S_{50}V_{12}V_{18}V_{19}$, $F_{47}S_{50}V_{12}V_{19}V_{1}$, $F_{28}S_{68}V_{12}V_{18}V_{19}$, $F_{28}S_{68}V_{12}V_{19}V_{1}$, $F_{47}S_{20}V_{12}V_{18}V_{2}$, $F_{47}S_{20}V_{12}V_{1}V_{2}$, $F_{11}S_{20}V_{12}V_{1}V_{2}$, $F_{28}S_{29}V_{12}V_{18}V_{2}$, $F_{28}S_{29}V_{12}V_{1}V_{2}$, $F_{2}S_{29}V_{12}V_{1}V_{2}$, $F_{26}S_{24}S_{1}S_{4}S_{44}$, $F_{9}S_{24}S_{1}S_{4}S_{44}$, $F_{22}S_{22}S_{1}S_{2}S_{42}$, $F_{5}S_{22}S_{1}S_{2}S_{42}$, $F_{26}S_{1}S_{4}S_{4}S_{44}$, $F_{9}S_{1}S_{4}S_{4}S_{44}$, $F_{9}S_{9}S_{1}S_{4}S_{4}$, $F_{22}S_{1}S_{2}S_{2}S_{42}$, $F_{5}S_{1}S_{2}S_{2}S_{42}$, $F_{5}S_{14}S_{1}S_{2}S_{2}$, $F_{26}S_{24}S_{1}S_{44}V_{2}$, $F_{9}S_{24}S_{1}S_{44}V_{2}$, $F_{22}S_{22}S_{1}S_{42}V_{2}$, $F_{5}S_{22}S_{1}S_{42}V_{2}$, $F_{26}S_{1}S_{4}S_{44}V_{2}$, $F_{9}S_{1}S_{4}S_{44}V_{2}$, $F_{9}S_{9}S_{1}S_{4}V_{2}$, $F_{22}S_{1}S_{2}S_{42}V_{2}$, $F_{5}S_{1}S_{2}S_{42}V_{2}$, $F_{5}S_{14}S_{1}S_{2}V_{2}$, $F_{26}S_{24}S_{1}S_{44}V_{18}$, $F_{9}S_{24}S_{1}S_{44}V_{1}$, $F_{22}S_{22}S_{1}S_{42}V_{18}$, $F_{5}S_{22}S_{1}S_{42}V_{1}$, $F_{26}S_{1}S_{4}S_{44}V_{18}$, $F_{9}S_{1}S_{4}S_{44}V_{1}$, $F_{9}S_{9}S_{1}S_{4}V_{1}$, $F_{22}S_{1}S_{2}S_{42}V_{18}$, $F_{5}S_{1}S_{2}S_{42}V_{1}$, $F_{5}S_{14}S_{1}S_{2}V_{1}$, $F_{47}S_{24}S_{50}S_{1}S_{4}$, $F_{47}S_{50}S_{1}S_{4}S_{4}$, $F_{47}S_{24}S_{1}S_{4}S_{20}$, $F_{47}S_{1}S_{4}S_{4}S_{20}$, $F_{11}S_{1}S_{4}S_{4}S_{20}$, $F_{28}S_{22}S_{68}S_{1}S_{2}$, $F_{28}S_{68}S_{1}S_{2}S_{2}$, $F_{28}S_{22}S_{1}S_{2}S_{29}$, $F_{28}S_{1}S_{2}S_{2}S_{29}$, $F_{2}S_{1}S_{2}S_{2}S_{29}$, $F_{47}S_{50}S_{1}S_{4}V_{18}$, $F_{47}S_{50}S_{1}S_{4}V_{1}$, $F_{47}S_{1}S_{4}S_{20}V_{18}$, $F_{47}S_{1}S_{4}S_{20}V_{1}$, $F_{11}S_{1}S_{4}S_{20}V_{1}$, $F_{28}S_{68}S_{1}S_{2}V_{18}$, $F_{28}S_{68}S_{1}S_{2}V_{1}$, $F_{28}S_{1}S_{2}S_{29}V_{18}$, $F_{28}S_{1}S_{2}S_{29}V_{1}$, $F_{2}S_{1}S_{2}S_{29}V_{1}$, $F_{25}S_{24}V_{1}V_{1}V_{37}$, $F_{8}S_{24}V_{1}V_{1}V_{37}$, $F_{25}S_{22}V_{1}V_{1}V_{37}$, $F_{8}S_{22}V_{1}V_{1}V_{37}$, $F_{25}S_{4}V_{1}V_{1}V_{37}$, $F_{8}S_{4}V_{1}V_{1}V_{37}$, $F_{8}S_{4}V_{11}V_{1}V_{1}$, $F_{25}S_{2}V_{1}V_{1}V_{37}$, $F_{8}S_{2}V_{1}V_{1}V_{37}$, $F_{8}S_{2}V_{11}V_{1}V_{1}$, $F_{8}S_{24}S_{2}V_{1}V_{37}$, $F_{25}S_{24}V_{18}V_{1}V_{37}$, $F_{25}S_{22}V_{18}V_{1}V_{37}$, $F_{25}S_{4}V_{18}V_{1}V_{37}$, $F_{25}S_{2}V_{18}V_{1}V_{37}$, $F_{47}S_{24}S_{50}V_{1}V_{1}$, $F_{47}S_{50}S_{4}V_{1}V_{1}$, $F_{28}S_{22}S_{68}V_{1}V_{1}$, $F_{28}S_{68}S_{2}V_{1}V_{1}$, $F_{47}S_{24}S_{20}V_{1}V_{1}$, $F_{47}S_{4}S_{20}V_{1}V_{1}$, $F_{11}S_{4}S_{20}V_{1}V_{1}$, $F_{28}S_{22}S_{29}V_{1}V_{1}$, $F_{28}S_{2}S_{29}V_{1}V_{1}$, $F_{2}S_{2}S_{29}V_{1}V_{1}$, $F_{47}S_{50}V_{18}V_{1}V_{1}$, $F_{47}S_{50}V_{1}V_{1}V_{1}$, $F_{28}S_{68}V_{18}V_{1}V_{1}$, $F_{28}S_{68}V_{1}V_{1}V_{1}$, $F_{47}S_{20}V_{18}V_{1}V_{1}$, $F_{47}S_{20}V_{1}V_{1}V_{1}$, $F_{11}S_{20}V_{1}V_{1}V_{1}$, $F_{28}S_{29}V_{18}V_{1}V_{1}$, $F_{28}S_{29}V_{1}V_{1}V_{1}$, $F_{2}S_{29}V_{1}V_{1}V_{1}$, $F_{25}S_{24}V_{1}V_{2}V_{37}$, $F_{8}S_{24}V_{1}V_{2}V_{37}$, $F_{25}S_{22}V_{1}V_{2}V_{37}$, $F_{8}S_{22}V_{1}V_{2}V_{37}$, $F_{23}S_{24}S_{1}S_{4}S_{41}$, $F_{6}S_{24}S_{1}S_{4}S_{41}$, $F_{23}S_{1}S_{4}S_{4}S_{41}$, $F_{6}S_{1}S_{4}S_{4}S_{41}$, $F_{6}S_{7}S_{1}S_{4}S_{4}$, $F_{23}S_{22}S_{1}S_{2}S_{41}$, $F_{6}S_{22}S_{1}S_{2}S_{41}$, $F_{23}S_{1}S_{2}S_{2}S_{41}$, $F_{6}S_{1}S_{2}S_{2}S_{41}$, $F_{6}S_{7}S_{1}S_{2}S_{2}$, $F_{23}S_{24}S_{2}S_{4}S_{41}$, $F_{6}S_{24}S_{2}S_{4}S_{41}$, $F_{23}S_{2}S_{4}S_{4}S_{41}$, $F_{6}S_{2}S_{4}S_{4}S_{41}$, $F_{6}S_{7}S_{2}S_{4}S_{4}$, $F_{23}S_{22}S_{24}S_{4}S_{41}$, $F_{23}S_{22}S_{4}S_{4}S_{41}$, $F_{29}S_{24}V_{12}V_{19}V_{45}$, $F_{29}S_{24}V_{12}V_{45}V_{2}$, $F_{29}S_{22}V_{12}V_{19}V_{45}$, $F_{29}S_{22}V_{12}V_{45}V_{2}$, $F_{29}S_{4}V_{12}V_{19}V_{15}$, $F_{29}S_{4}V_{12}V_{2}V_{15}$, $F_{3}S_{4}V_{12}V_{2}V_{15}$, $F_{29}S_{2}V_{12}V_{19}V_{15}$, $F_{29}S_{2}V_{12}V_{2}V_{15}$, $F_{3}S_{2}V_{12}V_{2}V_{15}$, $F_{29}S_{24}V_{12}V_{18}V_{45}$, $F_{29}S_{24}V_{12}V_{45}V_{1}$, $F_{29}S_{22}V_{12}V_{18}V_{45}$, $F_{29}S_{22}V_{12}V_{45}V_{1}$, $F_{29}S_{4}V_{12}V_{18}V_{15}$, $F_{29}S_{4}V_{12}V_{1}V_{15}$, $F_{3}S_{4}V_{12}V_{1}V_{15}$, $F_{29}S_{2}V_{12}V_{18}V_{15}$, $F_{29}S_{2}V_{12}V_{1}V_{15}$, $F_{3}S_{2}V_{12}V_{1}V_{15}$, $F_{29}S_{24}S_{2}V_{12}V_{45}$, $F_{29}S_{22}S_{4}V_{12}V_{15}$, $F_{29}S_{4}V_{19}V_{45}V_{1}$, $F_{29}S_{4}V_{45}V_{1}V_{2}$, $F_{29}S_{4}V_{19}V_{1}V_{15}$, $F_{29}S_{4}V_{1}V_{2}V_{15}$, $F_{3}S_{4}V_{1}V_{2}V_{15}$, $F_{29}S_{2}V_{19}V_{45}V_{1}$, $F_{29}S_{2}V_{45}V_{1}V_{2}$, $F_{29}S_{2}V_{19}V_{1}V_{15}$, $F_{29}S_{2}V_{1}V_{2}V_{15}$, $F_{3}S_{2}V_{1}V_{2}V_{15}$, $F_{29}S_{4}V_{18}V_{45}V_{1}$, $F_{29}S_{4}V_{45}V_{1}V_{1}$, $F_{29}S_{4}V_{18}V_{1}V_{15}$, $F_{29}S_{4}V_{1}V_{1}V_{15}$, $F_{3}S_{4}V_{1}V_{1}V_{15}$, $F_{29}S_{2}V_{18}V_{45}V_{1}$, $F_{29}S_{2}V_{45}V_{1}V_{1}$, $F_{29}S_{2}V_{18}V_{1}V_{15}$, $F_{29}S_{2}V_{1}V_{1}V_{15}$, $F_{3}S_{2}V_{1}V_{1}V_{15}$, $F_{29}S_{22}S_{4}V_{45}V_{1}$, $F_{29}S_{22}S_{4}V_{1}V_{15}$, $F_{19}S_{21}S_{24}S_{50}V_{12}$, $F_{19}S_{24}S_{1}S_{20}V_{12}$, $F_{17}S_{21}S_{22}S_{68}V_{12}$, $F_{17}S_{22}S_{1}S_{29}V_{12}$, $F_{19}S_{21}S_{4}S_{20}V_{12}$, $F_{19}S_{50}S_{1}S_{4}V_{12}$, $F_{19}S_{1}S_{4}S_{20}V_{12}$, $F_{17}S_{21}S_{2}S_{29}V_{12}$, $F_{17}S_{68}S_{1}S_{2}V_{12}$, $F_{17}S_{1}S_{2}S_{29}V_{12}$, $F_{19}S_{21}S_{24}S_{50}S_{4}$, $F_{19}S_{24}S_{1}S_{4}S_{20}$, $F_{17}S_{21}S_{22}S_{68}S_{2}$, $F_{17}S_{22}S_{1}S_{2}S_{29}$, $F_{19}S_{21}S_{4}S_{4}S_{20}$, $F_{19}S_{50}S_{1}S_{4}S_{4}$, $F_{19}S_{1}S_{4}S_{4}S_{20}$, $F_{17}S_{21}S_{2}S_{2}S_{29}$, $F_{17}S_{68}S_{1}S_{2}S_{2}$, $F_{17}S_{1}S_{2}S_{2}S_{29}$, $F_{19}S_{21}S_{24}S_{50}V_{1}$, $F_{19}S_{24}S_{1}S_{20}V_{1}$, $F_{17}S_{21}S_{22}S_{68}V_{1}$, $F_{17}S_{22}S_{1}S_{29}V_{1}$, $F_{19}S_{21}S_{4}S_{20}V_{1}$, $F_{19}S_{50}S_{1}S_{4}V_{1}$, $F_{19}S_{1}S_{4}S_{20}V_{1}$, $F_{17}S_{21}S_{2}S_{29}V_{1}$, $F_{17}S_{68}S_{1}S_{2}V_{1}$, $F_{17}S_{1}S_{2}S_{29}V_{1}$, $F_{25}S_{21}S_{4}V_{1}V_{37}$, $F_{25}S_{21}S_{2}V_{1}V_{37}$, $F_{8}S_{21}S_{4}V_{1}V_{37}$, $F_{8}S_{21}S_{2}V_{1}V_{37}$, $F_{25}S_{21}S_{24}V_{1}V_{37}$, $F_{25}S_{21}S_{22}V_{1}V_{37}$, $F_{43}S_{21}S_{4}S_{44}V_{1}$, $F_{14}S_{21}S_{4}S_{44}V_{1}$, $F_{43}S_{1}S_{4}S_{44}V_{1}$, $F_{14}S_{1}S_{4}S_{44}V_{1}$, $F_{14}S_{9}S_{1}S_{4}V_{1}$, $F_{23}S_{21}S_{2}S_{42}V_{1}$, $F_{6}S_{21}S_{2}S_{42}V_{1}$, $F_{23}S_{1}S_{2}S_{42}V_{1}$, $F_{6}S_{1}S_{2}S_{42}V_{1}$, $F_{6}S_{14}S_{1}S_{2}V_{1}$, $F_{43}S_{21}S_{24}S_{4}S_{44}$, $F_{14}S_{21}S_{4}S_{4}S_{44}$, $F_{43}S_{24}S_{1}S_{4}S_{44}$, $F_{14}S_{1}S_{4}S_{4}S_{44}$, $F_{14}S_{9}S_{1}S_{4}S_{4}$, $F_{23}S_{21}S_{22}S_{2}S_{42}$, $F_{6}S_{21}S_{2}S_{2}S_{42}$, $F_{23}S_{22}S_{1}S_{2}S_{42}$, $F_{6}S_{1}S_{2}S_{2}S_{42}$, $F_{6}S_{14}S_{1}S_{2}S_{2}$, $F_{29}S_{21}S_{24}V_{12}V_{19}$, $F_{29}S_{21}S_{22}V_{12}V_{19}$, $F_{29}S_{21}S_{4}V_{12}V_{19}$, $F_{29}S_{21}S_{2}V_{12}V_{19}$, $F_{29}S_{24}S_{1}V_{12}V_{2}$, $F_{29}S_{22}S_{1}V_{12}V_{2}$, $F_{29}S_{1}S_{4}V_{12}V_{2}$, $F_{29}S_{1}S_{2}V_{12}V_{2}$, $F_{3}S_{1}S_{4}V_{12}V_{2}$, $F_{3}S_{1}S_{2}V_{12}V_{2}$, $F_{19}S_{50}V_{12}V_{18}V_{18}$, $F_{17}S_{68}V_{12}V_{18}V_{18}$, $F_{19}S_{20}V_{12}V_{18}V_{1}$, $F_{17}S_{29}V_{12}V_{18}V_{1}$, $F_{19}S_{50}V_{12}V_{1}V_{1}$, $F_{17}S_{68}V_{12}V_{1}V_{1}$, $F_{19}S_{20}V_{12}V_{1}V_{1}$, $F_{17}S_{29}V_{12}V_{1}V_{1}$, $F_{19}S_{50}S_{4}V_{18}V_{18}$, $F_{17}S_{68}S_{2}V_{18}V_{18}$, $F_{19}S_{4}S_{20}V_{18}V_{1}$, $F_{17}S_{2}S_{29}V_{18}V_{1}$, $F_{19}S_{50}S_{4}V_{1}V_{1}$, $F_{17}S_{68}S_{2}V_{1}V_{1}$, $F_{19}S_{4}S_{20}V_{1}V_{1}$, $F_{17}S_{2}S_{29}V_{1}V_{1}$, $F_{19}S_{50}V_{18}V_{18}V_{1}$, $F_{17}S_{68}V_{18}V_{18}V_{1}$, $F_{19}S_{20}V_{18}V_{1}V_{1}$, $F_{17}S_{29}V_{18}V_{1}V_{1}$, $F_{19}S_{50}V_{1}V_{1}V_{1}$, $F_{17}S_{68}V_{1}V_{1}V_{1}$, $F_{19}S_{20}V_{1}V_{1}V_{1}$, $F_{17}S_{29}V_{1}V_{1}V_{1}$, $F_{25}S_{2}S_{4}V_{18}V_{37}$, $F_{25}S_{2}S_{2}V_{18}V_{37}$, $F_{8}S_{2}S_{4}V_{18}V_{37}$, $F_{8}S_{2}S_{2}V_{18}V_{37}$, $F_{25}S_{24}S_{2}V_{18}V_{37}$, $F_{25}S_{22}S_{2}V_{18}V_{37}$, $F_{43}S_{44}V_{18}V_{1}V_{2}$, $F_{14}S_{44}V_{18}V_{1}V_{2}$, $F_{23}S_{42}V_{18}V_{1}V_{2}$, $F_{6}S_{42}V_{18}V_{1}V_{2}$, $F_{43}S_{44}V_{1}V_{1}V_{2}$, $F_{14}S_{44}V_{1}V_{1}V_{2}$, $F_{23}S_{42}V_{1}V_{1}V_{2}$, $F_{6}S_{42}V_{1}V_{1}V_{2}$, $F_{14}S_{9}V_{1}V_{1}V_{2}$, $F_{6}S_{14}V_{1}V_{1}V_{2}$, $F_{43}S_{24}S_{44}V_{18}V_{2}$, $F_{14}S_{4}S_{44}V_{18}V_{2}$, $F_{23}S_{22}S_{42}V_{18}V_{2}$, $F_{6}S_{2}S_{42}V_{18}V_{2}$, $F_{43}S_{24}S_{44}V_{1}V_{2}$, $F_{14}S_{4}S_{44}V_{1}V_{2}$, $F_{23}S_{22}S_{42}V_{1}V_{2}$, $F_{6}S_{2}S_{42}V_{1}V_{2}$, $F_{14}S_{9}S_{4}V_{1}V_{2}$, $F_{6}S_{14}S_{2}V_{1}V_{2}$, $F_{7}S_{24}V_{12}V_{18}V_{45}$, $F_{7}S_{24}V_{12}V_{1}V_{15}$, $F_{7}S_{22}V_{12}V_{18}V_{45}$, $F_{7}S_{22}V_{12}V_{1}V_{15}$, $F_{7}S_{4}V_{12}V_{18}V_{15}$, $F_{7}S_{4}V_{12}V_{45}V_{1}$, $F_{7}S_{4}V_{12}V_{1}V_{15}$, $F_{7}S_{2}V_{12}V_{18}V_{15}$, $F_{7}S_{2}V_{12}V_{45}V_{1}$, $F_{7}S_{2}V_{12}V_{1}V_{15}$, $F_{7}S_{24}V_{18}V_{45}V_{2}$, $F_{7}S_{24}V_{1}V_{2}V_{15}$, $F_{7}S_{22}V_{18}V_{45}V_{2}$, $F_{7}S_{22}V_{1}V_{2}V_{15}$, $F_{7}S_{4}V_{18}V_{2}V_{15}$, $F_{7}S_{4}V_{45}V_{1}V_{2}$, $F_{7}S_{4}V_{1}V_{2}V_{15}$, $F_{7}S_{2}V_{18}V_{2}V_{15}$, $F_{7}S_{2}V_{45}V_{1}V_{2}$, $F_{7}S_{2}V_{1}V_{2}V_{15}$, $F_{7}S_{24}S_{2}V_{18}V_{45}$, $F_{7}S_{24}S_{2}V_{1}V_{15}$, $F_{7}S_{22}S_{2}V_{18}V_{45}$, $F_{7}S_{22}S_{2}V_{1}V_{15}$, $F_{7}S_{2}S_{4}V_{18}V_{15}$, $F_{7}S_{2}S_{4}V_{45}V_{1}$, $F_{7}S_{2}S_{4}V_{1}V_{15}$, $F_{7}S_{2}S_{2}V_{18}V_{15}$, $F_{7}S_{2}S_{2}V_{45}V_{1}$, $F_{7}S_{2}S_{2}V_{1}V_{15}$, $F_{26}S_{4}S_{43}V_{18}V_{1}$, $F_{9}S_{4}S_{43}V_{18}V_{1}$, $F_{22}S_{2}S_{41}V_{18}V_{1}$, $F_{5}S_{2}S_{41}V_{18}V_{1}$, $F_{26}S_{4}S_{43}V_{1}V_{1}$, $F_{9}S_{4}S_{43}V_{1}V_{1}$, $F_{22}S_{2}S_{41}V_{1}V_{1}$, $F_{5}S_{2}S_{41}V_{1}V_{1}$, $F_{9}S_{8}S_{4}V_{1}V_{1}$, $F_{5}S_{7}S_{2}V_{1}V_{1}$, $F_{26}S_{43}V_{18}V_{1}V_{2}$, $F_{9}S_{43}V_{18}V_{1}V_{2}$, $F_{22}S_{41}V_{18}V_{1}V_{2}$, $F_{5}S_{41}V_{18}V_{1}V_{2}$, $F_{26}S_{43}V_{1}V_{1}V_{2}$, $F_{9}S_{43}V_{1}V_{1}V_{2}$, $F_{22}S_{41}V_{1}V_{1}V_{2}$, $F_{5}S_{41}V_{1}V_{1}V_{2}$, $F_{9}S_{8}V_{1}V_{1}V_{2}$, $F_{5}S_{7}V_{1}V_{1}V_{2}$, $F_{26}S_{43}V_{18}V_{18}V_{1}$, $F_{9}S_{43}V_{18}V_{1}V_{1}$, $F_{22}S_{41}V_{18}V_{18}V_{1}$, $F_{5}S_{41}V_{18}V_{1}V_{1}$, $F_{26}S_{43}V_{18}V_{1}V_{1}$, $F_{9}S_{43}V_{1}V_{1}V_{1}$, $F_{22}S_{41}V_{18}V_{1}V_{1}$, $F_{5}S_{41}V_{1}V_{1}V_{1}$, $F_{9}S_{8}V_{1}V_{1}V_{1}$, $F_{5}S_{7}V_{1}V_{1}V_{1}$, $F_{8}S_{4}V_{18}V_{1}V_{37}$, $F_{8}S_{2}V_{18}V_{1}V_{37}$, $F_{25}S_{4}V_{18}V_{18}V_{37}$, $F_{25}S_{2}V_{18}V_{18}V_{37}$, $F_{47}S_{24}S_{49}V_{12}V_{18}$, $F_{47}S_{49}S_{4}V_{12}V_{18}$, $F_{28}S_{22}S_{23}V_{12}V_{18}$, $F_{28}S_{23}S_{2}V_{12}V_{18}$, $F_{47}S_{24}S_{19}V_{12}V_{1}$, $F_{47}S_{4}S_{19}V_{12}V_{1}$, $F_{11}S_{4}S_{19}V_{12}V_{1}$, $F_{28}S_{22}S_{3}V_{12}V_{1}$, $F_{28}S_{2}S_{3}V_{12}V_{1}$, $F_{2}S_{2}S_{3}V_{12}V_{1}$, $F_{47}S_{49}V_{12}V_{18}V_{18}$, $F_{47}S_{49}V_{12}V_{18}V_{1}$, $F_{28}S_{23}V_{12}V_{18}V_{18}$, $F_{28}S_{23}V_{12}V_{18}V_{1}$, $F_{47}S_{19}V_{12}V_{18}V_{1}$, $F_{47}S_{19}V_{12}V_{1}V_{1}$, $F_{11}S_{19}V_{12}V_{1}V_{1}$, $F_{28}S_{3}V_{12}V_{18}V_{1}$, $F_{28}S_{3}V_{12}V_{1}V_{1}$, $F_{2}S_{3}V_{12}V_{1}V_{1}$, $F_{29}S_{24}S_{2}V_{19}V_{2}$, $F_{29}S_{22}S_{2}V_{19}V_{2}$, $F_{29}S_{2}S_{4}V_{19}V_{2}$, $F_{29}S_{2}S_{2}V_{19}V_{2}$, $F_{29}S_{24}S_{2}V_{2}V_{2}$, $F_{29}S_{22}S_{2}V_{2}V_{2}$, $F_{29}S_{2}S_{4}V_{2}V_{2}$, $F_{29}S_{2}S_{2}V_{2}V_{2}$, $F_{3}S_{2}S_{4}V_{2}V_{2}$, $F_{3}S_{2}S_{2}V_{2}V_{2}$, $F_{26}S_{24}S_{2}S_{4}S_{43}$, $F_{9}S_{24}S_{2}S_{4}S_{43}$, $F_{22}S_{22}S_{2}S_{2}S_{41}$, $F_{5}S_{22}S_{2}S_{2}S_{41}$, $F_{26}S_{2}S_{4}S_{4}S_{43}$, $F_{9}S_{2}S_{4}S_{4}S_{43}$, $F_{9}S_{8}S_{2}S_{4}S_{4}$, $F_{22}S_{2}S_{2}S_{2}S_{41}$, $F_{5}S_{2}S_{2}S_{2}S_{41}$, $F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{26}S_{24}S_{2}S_{43}V_{2}$, $F_{9}S_{24}S_{2}S_{43}V_{2}$, $F_{22}S_{22}S_{2}S_{41}V_{2}$, $F_{5}S_{22}S_{2}S_{41}V_{2}$, $F_{26}S_{2}S_{4}S_{43}V_{2}$, $F_{9}S_{2}S_{4}S_{43}V_{2}$, $F_{9}S_{8}S_{2}S_{4}V_{2}$, $F_{22}S_{2}S_{2}S_{41}V_{2}$, $F_{5}S_{2}S_{2}S_{41}V_{2}$, $F_{5}S_{7}S_{2}S_{2}V_{2}$, $F_{26}S_{24}S_{2}S_{43}V_{18}$, $F_{9}S_{24}S_{2}S_{43}V_{1}$, $F_{22}S_{22}S_{2}S_{41}V_{18}$, $F_{5}S_{22}S_{2}S_{41}V_{1}$, $F_{26}S_{2}S_{4}S_{43}V_{18}$, $F_{9}S_{2}S_{4}S_{43}V_{1}$, $F_{9}S_{8}S_{2}S_{4}V_{1}$, $F_{22}S_{2}S_{2}S_{41}V_{18}$, $F_{5}S_{2}S_{2}S_{41}V_{1}$, $F_{5}S_{7}S_{2}S_{2}V_{1}$, $F_{47}S_{24}S_{49}S_{2}S_{4}$, $F_{47}S_{49}S_{2}S_{4}S_{4}$, $F_{47}S_{24}S_{2}S_{4}S_{19}$, $F_{47}S_{2}S_{4}S_{4}S_{19}$, $F_{11}S_{2}S_{4}S_{4}S_{19}$, $F_{28}S_{22}S_{23}S_{2}S_{2}$, $F_{28}S_{23}S_{2}S_{2}S_{2}$, $F_{28}S_{22}S_{2}S_{2}S_{3}$, $F_{28}S_{2}S_{2}S_{2}S_{3}$, $F_{2}S_{2}S_{2}S_{2}S_{3}$, $F_{47}S_{49}S_{2}S_{4}V_{18}$, $F_{47}S_{49}S_{2}S_{4}V_{1}$, $F_{47}S_{2}S_{4}S_{19}V_{18}$, $F_{47}S_{2}S_{4}S_{19}V_{1}$, $F_{11}S_{2}S_{4}S_{19}V_{1}$, $F_{28}S_{23}S_{2}S_{2}V_{18}$, $F_{28}S_{23}S_{2}S_{2}V_{1}$, $F_{28}S_{2}S_{2}S_{3}V_{18}$, $F_{28}S_{2}S_{2}S_{3}V_{1}$, $F_{2}S_{2}S_{2}S_{3}V_{1}$, $F_{8}S_{24}S_{2}V_{2}V_{37}$, $F_{8}S_{22}S_{2}V_{2}V_{37}$, $F_{25}S_{24}V_{18}V_{2}V_{37}$, $F_{25}S_{22}V_{18}V_{2}V_{37}$, $F_{47}S_{24}S_{49}V_{1}V_{2}$, $F_{47}S_{49}S_{4}V_{1}V_{2}$, $F_{28}S_{22}S_{23}V_{1}V_{2}$, $F_{28}S_{23}S_{2}V_{1}V_{2}$, $F_{47}S_{24}S_{19}V_{1}V_{2}$, $F_{47}S_{4}S_{19}V_{1}V_{2}$, $F_{11}S_{4}S_{19}V_{1}V_{2}$, $F_{28}S_{22}S_{3}V_{1}V_{2}$, $F_{28}S_{2}S_{3}V_{1}V_{2}$, $F_{2}S_{2}S_{3}V_{1}V_{2}$, $F_{47}S_{49}V_{18}V_{1}V_{2}$, $F_{47}S_{49}V_{1}V_{1}V_{2}$, $F_{28}S_{23}V_{18}V_{1}V_{2}$, $F_{28}S_{23}V_{1}V_{1}V_{2}$, $F_{47}S_{19}V_{18}V_{1}V_{2}$, $F_{47}S_{19}V_{1}V_{1}V_{2}$, $F_{11}S_{19}V_{1}V_{1}V_{2}$, $F_{28}S_{3}V_{18}V_{1}V_{2}$, $F_{28}S_{3}V_{1}V_{1}V_{2}$, $F_{2}S_{3}V_{1}V_{1}V_{2}$, $F_{24}S_{24}V_{1}V_{2}V_{37}$, $F_{7}S_{24}V_{1}V_{2}V_{37}$, $F_{24}S_{22}V_{1}V_{2}V_{37}$, $F_{7}S_{22}V_{1}V_{2}V_{37}$, $F_{24}S_{4}V_{1}V_{2}V_{37}$, $F_{7}S_{4}V_{1}V_{2}V_{37}$, $F_{7}S_{4}V_{11}V_{1}V_{2}$, $F_{24}S_{2}V_{1}V_{2}V_{37}$, $F_{7}S_{2}V_{1}V_{2}V_{37}$, $F_{7}S_{2}V_{11}V_{1}V_{2}$, $F_{24}S_{21}S_{24}V_{1}V_{37}$, $F_{7}S_{24}S_{1}V_{1}V_{37}$, $F_{24}S_{21}S_{22}V_{1}V_{37}$, $F_{7}S_{22}S_{1}V_{1}V_{37}$, $F_{24}S_{21}S_{4}V_{1}V_{37}$, $F_{7}S_{1}S_{4}V_{1}V_{37}$, $F_{7}S_{1}S_{4}V_{11}V_{1}$, $F_{24}S_{21}S_{2}V_{1}V_{37}$, $F_{7}S_{1}S_{2}V_{1}V_{37}$, $F_{7}S_{1}S_{2}V_{11}V_{1}$, $F_{22}S_{24}S_{2}S_{4}S_{41}$, $F_{5}S_{24}S_{2}S_{4}S_{41}$, $F_{22}S_{2}S_{4}S_{4}S_{41}$, $F_{5}S_{2}S_{4}S_{4}S_{41}$, $F_{5}S_{7}S_{2}S_{4}S_{4}$, $F_{22}S_{21}S_{24}S_{4}S_{41}$, $F_{5}S_{24}S_{1}S_{4}S_{41}$, $F_{22}S_{21}S_{4}S_{4}S_{41}$, $F_{5}S_{1}S_{4}S_{4}S_{41}$, $F_{5}S_{7}S_{1}S_{4}S_{4}$, $F_{22}S_{21}S_{22}S_{2}S_{41}$, $F_{5}S_{22}S_{1}S_{2}S_{41}$, $F_{22}S_{21}S_{2}S_{2}S_{41}$, $F_{5}S_{1}S_{2}S_{2}S_{41}$, $F_{5}S_{7}S_{1}S_{2}S_{2}$, $F_{46}S_{24}V_{12}V_{18}V_{45}$, $F_{46}S_{24}V_{12}V_{45}V_{1}$, $F_{46}S_{22}V_{12}V_{18}V_{45}$, $F_{46}S_{22}V_{12}V_{45}V_{1}$, $F_{46}S_{4}V_{12}V_{18}V_{15}$, $F_{46}S_{4}V_{12}V_{1}V_{15}$, $F_{10}S_{4}V_{12}V_{1}V_{15}$, $F_{46}S_{2}V_{12}V_{18}V_{15}$, $F_{46}S_{2}V_{12}V_{1}V_{15}$, $F_{10}S_{2}V_{12}V_{1}V_{15}$, $F_{46}S_{21}S_{24}V_{12}V_{45}$, $F_{46}S_{24}S_{1}V_{12}V_{45}$, $F_{46}S_{21}S_{22}V_{12}V_{45}$, $F_{46}S_{22}S_{1}V_{12}V_{45}$, $F_{46}S_{21}S_{4}V_{12}V_{15}$, $F_{46}S_{1}S_{4}V_{12}V_{15}$, $F_{10}S_{1}S_{4}V_{12}V_{15}$, $F_{46}S_{21}S_{2}V_{12}V_{15}$, $F_{46}S_{1}S_{2}V_{12}V_{15}$, $F_{10}S_{1}S_{2}V_{12}V_{15}$, $F_{46}S_{4}V_{18}V_{45}V_{1}$, $F_{46}S_{4}V_{45}V_{1}V_{1}$, $F_{46}S_{4}V_{18}V_{1}V_{15}$, $F_{46}S_{4}V_{1}V_{1}V_{15}$, $F_{10}S_{4}V_{1}V_{1}V_{15}$, $F_{46}S_{2}V_{18}V_{45}V_{1}$, $F_{46}S_{2}V_{45}V_{1}V_{1}$, $F_{46}S_{2}V_{18}V_{1}V_{15}$, $F_{46}S_{2}V_{1}V_{1}V_{15}$, $F_{10}S_{2}V_{1}V_{1}V_{15}$, $F_{46}S_{21}S_{4}V_{45}V_{1}$, $F_{46}S_{1}S_{4}V_{45}V_{1}$, $F_{46}S_{21}S_{4}V_{1}V_{15}$, $F_{46}S_{1}S_{4}V_{1}V_{15}$, $F_{10}S_{1}S_{4}V_{1}V_{15}$, $F_{46}S_{21}S_{2}V_{45}V_{1}$, $F_{46}S_{1}S_{2}V_{45}V_{1}$, $F_{46}S_{21}S_{2}V_{1}V_{15}$, $F_{46}S_{1}S_{2}V_{1}V_{15}$, $F_{10}S_{1}S_{2}V_{1}V_{15}$, $F_{19}S_{21}V_{12}V_{19}V_{45}$, $F_{17}S_{21}V_{12}V_{19}V_{45}$, $F_{19}S_{1}V_{12}V_{19}V_{15}$, $F_{17}S_{1}V_{12}V_{19}V_{15}$, $F_{19}S_{21}V_{12}V_{2}V_{15}$, $F_{17}S_{21}V_{12}V_{2}V_{15}$, $F_{19}S_{1}V_{12}V_{45}V_{2}$, $F_{17}S_{1}V_{12}V_{45}V_{2}$, $F_{19}S_{1}V_{12}V_{2}V_{15}$, $F_{17}S_{1}V_{12}V_{2}V_{15}$, $F_{19}S_{21}S_{4}V_{19}V_{45}$, $F_{17}S_{21}S_{2}V_{19}V_{45}$, $F_{19}S_{1}S_{4}V_{19}V_{15}$, $F_{17}S_{1}S_{2}V_{19}V_{15}$, $F_{19}S_{21}S_{4}V_{2}V_{15}$, $F_{17}S_{21}S_{2}V_{2}V_{15}$, $F_{19}S_{1}S_{4}V_{45}V_{2}$, $F_{17}S_{1}S_{2}V_{45}V_{2}$, $F_{19}S_{1}S_{4}V_{2}V_{15}$, $F_{17}S_{1}S_{2}V_{2}V_{15}$, $F_{19}S_{21}V_{19}V_{45}V_{1}$, $F_{17}S_{21}V_{19}V_{45}V_{1}$, $F_{19}S_{1}V_{19}V_{1}V_{15}$, $F_{17}S_{1}V_{19}V_{1}V_{15}$, $F_{19}S_{21}V_{1}V_{2}V_{15}$, $F_{17}S_{21}V_{1}V_{2}V_{15}$, $F_{19}S_{1}V_{45}V_{1}V_{2}$, $F_{17}S_{1}V_{45}V_{1}V_{2}$, $F_{19}S_{1}V_{1}V_{2}V_{15}$, $F_{17}S_{1}V_{1}V_{2}V_{15}$, $F_{25}S_{21}S_{1}S_{4}S_{41}$, $F_{25}S_{21}S_{1}S_{2}S_{41}$, $F_{8}S_{21}S_{1}S_{4}S_{41}$, $F_{8}S_{21}S_{1}S_{2}S_{41}$, $F_{25}S_{1}S_{1}S_{4}S_{41}$, $F_{25}S_{1}S_{1}S_{2}S_{41}$, $F_{8}S_{1}S_{1}S_{4}S_{41}$, $F_{8}S_{1}S_{1}S_{2}S_{41}$, $F_{8}S_{7}S_{1}S_{1}S_{4}$, $F_{8}S_{7}S_{1}S_{1}S_{2}$, $F_{25}S_{21}S_{24}S_{1}S_{41}$, $F_{25}S_{21}S_{22}S_{1}S_{41}$, $F_{25}S_{24}S_{1}S_{1}S_{41}$, $F_{25}S_{22}S_{1}S_{1}S_{41}$, $F_{43}S_{21}V_{1}V_{1}V_{37}$, $F_{23}S_{21}V_{1}V_{1}V_{37}$, $F_{14}S_{21}V_{1}V_{1}V_{37}$, $F_{6}S_{21}V_{1}V_{1}V_{37}$, $F_{43}S_{1}V_{1}V_{1}V_{37}$, $F_{23}S_{1}V_{1}V_{1}V_{37}$, $F_{14}S_{1}V_{1}V_{1}V_{37}$, $F_{6}S_{1}V_{1}V_{1}V_{37}$, $F_{14}S_{1}V_{11}V_{1}V_{1}$, $F_{6}S_{1}V_{11}V_{1}V_{1}$, $F_{43}S_{21}S_{24}V_{1}V_{37}$, $F_{23}S_{21}S_{22}V_{1}V_{37}$, $F_{14}S_{21}S_{4}V_{1}V_{37}$, $F_{6}S_{21}S_{2}V_{1}V_{37}$, $F_{43}S_{24}S_{1}V_{1}V_{37}$, $F_{23}S_{22}S_{1}V_{1}V_{37}$, $F_{14}S_{1}S_{4}V_{1}V_{37}$, $F_{6}S_{1}S_{2}V_{1}V_{37}$, $F_{14}S_{1}S_{4}V_{11}V_{1}$, $F_{6}S_{1}S_{2}V_{11}V_{1}$, $F_{36}S_{21}S_{24}S_{50}V_{12}$, $F_{36}S_{24}S_{1}S_{20}V_{12}$, $F_{36}S_{21}S_{22}S_{68}V_{12}$, $F_{36}S_{22}S_{1}S_{29}V_{12}$, $F_{36}S_{21}S_{4}S_{20}V_{12}$, $F_{36}S_{50}S_{1}S_{4}V_{12}$, $F_{36}S_{1}S_{4}S_{20}V_{12}$, $F_{36}S_{21}S_{2}S_{29}V_{12}$, $F_{36}S_{68}S_{1}S_{2}V_{12}$, $F_{36}S_{1}S_{2}S_{29}V_{12}$, $F_{36}S_{21}S_{24}S_{50}V_{1}$, $F_{36}S_{24}S_{1}S_{20}V_{1}$, $F_{36}S_{21}S_{22}S_{68}V_{1}$, $F_{36}S_{22}S_{1}S_{29}V_{1}$, $F_{36}S_{21}S_{4}S_{20}V_{1}$, $F_{36}S_{50}S_{1}S_{4}V_{1}$, $F_{36}S_{1}S_{4}S_{20}V_{1}$, $F_{36}S_{21}S_{2}S_{29}V_{1}$, $F_{36}S_{68}S_{1}S_{2}V_{1}$, $F_{36}S_{1}S_{2}S_{29}V_{1}$, $F_{36}S_{21}S_{24}S_{50}S_{1}$, $F_{36}S_{24}S_{1}S_{1}S_{20}$, $F_{36}S_{21}S_{22}S_{68}S_{1}$, $F_{36}S_{22}S_{1}S_{1}S_{29}$, $F_{36}S_{21}S_{1}S_{4}S_{20}$, $F_{36}S_{50}S_{1}S_{1}S_{4}$, $F_{36}S_{1}S_{1}S_{4}S_{20}$, $F_{36}S_{21}S_{1}S_{2}S_{29}$, $F_{36}S_{68}S_{1}S_{1}S_{2}$, $F_{36}S_{1}S_{1}S_{2}S_{29}$, $F_{43}S_{21}S_{4}V_{1}V_{37}$, $F_{23}S_{21}S_{2}V_{1}V_{37}$, $F_{43}S_{1}S_{4}V_{1}V_{37}$, $F_{23}S_{1}S_{2}V_{1}V_{37}$, $F_{43}S_{21}V_{19}V_{1}V_{37}$, $F_{23}S_{21}V_{19}V_{1}V_{37}$, $F_{14}S_{21}V_{1}V_{2}V_{37}$, $F_{6}S_{21}V_{1}V_{2}V_{37}$, $F_{43}S_{1}V_{19}V_{1}V_{37}$, $F_{23}S_{1}V_{19}V_{1}V_{37}$, $F_{14}S_{1}V_{1}V_{2}V_{37}$, $F_{6}S_{1}V_{1}V_{2}V_{37}$, $F_{14}S_{1}V_{11}V_{1}V_{2}$, $F_{6}S_{1}V_{11}V_{1}V_{2}$, $F_{42}S_{21}S_{4}S_{44}V_{1}$, $F_{13}S_{21}S_{4}S_{44}V_{1}$, $F_{42}S_{1}S_{4}S_{44}V_{1}$, $F_{13}S_{1}S_{4}S_{44}V_{1}$, $F_{13}S_{9}S_{1}S_{4}V_{1}$, $F_{42}S_{21}S_{2}S_{42}V_{1}$, $F_{13}S_{21}S_{2}S_{42}V_{1}$, $F_{42}S_{1}S_{2}S_{42}V_{1}$, $F_{13}S_{1}S_{2}S_{42}V_{1}$, $F_{13}S_{14}S_{1}S_{2}V_{1}$, $F_{42}S_{21}S_{1}S_{4}S_{44}$, $F_{13}S_{21}S_{1}S_{4}S_{44}$, $F_{42}S_{1}S_{1}S_{4}S_{44}$, $F_{13}S_{1}S_{1}S_{4}S_{44}$, $F_{13}S_{9}S_{1}S_{1}S_{4}$, $F_{42}S_{21}S_{1}S_{2}S_{42}$, $F_{13}S_{21}S_{1}S_{2}S_{42}$, $F_{42}S_{1}S_{1}S_{2}S_{42}$, $F_{13}S_{1}S_{1}S_{2}S_{42}$, $F_{13}S_{14}S_{1}S_{1}S_{2}$, $F_{42}S_{21}S_{4}S_{44}V_{19}$, $F_{13}S_{21}S_{4}S_{44}V_{2}$, $F_{42}S_{1}S_{4}S_{44}V_{19}$, $F_{13}S_{1}S_{4}S_{44}V_{2}$, $F_{13}S_{9}S_{1}S_{4}V_{2}$, $F_{42}S_{21}S_{2}S_{42}V_{19}$, $F_{13}S_{21}S_{2}S_{42}V_{2}$, $F_{42}S_{1}S_{2}S_{42}V_{19}$, $F_{13}S_{1}S_{2}S_{42}V_{2}$, $F_{13}S_{14}S_{1}S_{2}V_{2}$, $F_{30}S_{21}S_{24}V_{12}V_{19}$, $F_{30}S_{21}S_{4}V_{12}V_{19}$, $F_{27}S_{21}S_{22}V_{12}V_{19}$, $F_{27}S_{21}S_{2}V_{12}V_{19}$, $F_{30}S_{24}S_{1}V_{12}V_{2}$, $F_{30}S_{1}S_{4}V_{12}V_{2}$, $F_{27}S_{22}S_{1}V_{12}V_{2}$, $F_{27}S_{1}S_{2}V_{12}V_{2}$, $F_{4}S_{1}S_{4}V_{12}V_{2}$, $F_{1}S_{1}S_{2}V_{12}V_{2}$, $F_{30}S_{21}V_{12}V_{19}V_{19}$, $F_{30}S_{21}V_{12}V_{19}V_{2}$, $F_{27}S_{21}V_{12}V_{19}V_{19}$, $F_{27}S_{21}V_{12}V_{19}V_{2}$, $F_{30}S_{1}V_{12}V_{19}V_{2}$, $F_{30}S_{1}V_{12}V_{2}V_{2}$, $F_{27}S_{1}V_{12}V_{19}V_{2}$, $F_{27}S_{1}V_{12}V_{2}V_{2}$, $F_{4}S_{1}V_{12}V_{2}V_{2}$, $F_{1}S_{1}V_{12}V_{2}V_{2}$, $F_{19}S_{22}V_{12}V_{18}V_{45}$, $F_{17}S_{22}V_{12}V_{18}V_{45}$, $F_{19}S_{2}V_{12}V_{18}V_{15}$, $F_{17}S_{2}V_{12}V_{18}V_{15}$, $F_{19}S_{22}V_{12}V_{1}V_{15}$, $F_{17}S_{22}V_{12}V_{1}V_{15}$, $F_{19}S_{2}V_{12}V_{45}V_{1}$, $F_{17}S_{2}V_{12}V_{45}V_{1}$, $F_{19}S_{2}V_{12}V_{1}V_{15}$, $F_{17}S_{2}V_{12}V_{1}V_{15}$, $F_{19}S_{22}S_{4}V_{18}V_{45}$, $F_{17}S_{22}S_{2}V_{18}V_{45}$, $F_{19}S_{2}S_{4}V_{18}V_{15}$, $F_{17}S_{2}S_{2}V_{18}V_{15}$, $F_{19}S_{22}S_{4}V_{1}V_{15}$, $F_{17}S_{22}S_{2}V_{1}V_{15}$, $F_{19}S_{2}S_{4}V_{45}V_{1}$, $F_{17}S_{2}S_{2}V_{45}V_{1}$, $F_{19}S_{2}S_{4}V_{1}V_{15}$, $F_{17}S_{2}S_{2}V_{1}V_{15}$, $F_{19}S_{22}V_{18}V_{45}V_{1}$, $F_{17}S_{22}V_{18}V_{45}V_{1}$, $F_{19}S_{2}V_{18}V_{1}V_{15}$, $F_{17}S_{2}V_{18}V_{1}V_{15}$, $F_{19}S_{22}V_{1}V_{1}V_{15}$, $F_{17}S_{22}V_{1}V_{1}V_{15}$, $F_{19}S_{2}V_{45}V_{1}V_{1}$, $F_{17}S_{2}V_{45}V_{1}V_{1}$, $F_{19}S_{2}V_{1}V_{1}V_{15}$, $F_{17}S_{2}V_{1}V_{1}V_{15}$, $F_{25}S_{22}S_{2}S_{4}S_{41}$, $F_{25}S_{22}S_{2}S_{2}S_{41}$, $F_{8}S_{22}S_{2}S_{4}S_{41}$, $F_{8}S_{22}S_{2}S_{2}S_{41}$, $F_{25}S_{2}S_{2}S_{4}S_{41}$, $F_{25}S_{2}S_{2}S_{2}S_{41}$, $F_{8}S_{2}S_{2}S_{4}S_{41}$, $F_{8}S_{2}S_{2}S_{2}S_{41}$, $F_{8}S_{7}S_{2}S_{2}S_{4}$, $F_{8}S_{7}S_{2}S_{2}S_{2}$, $F_{25}S_{22}S_{24}S_{2}S_{41}$, $F_{25}S_{22}S_{22}S_{2}S_{41}$, $F_{25}S_{24}S_{2}S_{2}S_{41}$, $F_{43}S_{22}V_{1}V_{2}V_{37}$, $F_{23}S_{22}V_{1}V_{2}V_{37}$, $F_{14}S_{22}V_{1}V_{2}V_{37}$, $F_{6}S_{22}V_{1}V_{2}V_{37}$, $F_{43}S_{2}V_{1}V_{2}V_{37}$, $F_{23}S_{2}V_{1}V_{2}V_{37}$, $F_{14}S_{2}V_{1}V_{2}V_{37}$, $F_{6}S_{2}V_{1}V_{2}V_{37}$, $F_{14}S_{2}V_{11}V_{1}V_{2}$, $F_{6}S_{2}V_{11}V_{1}V_{2}$, $F_{43}S_{22}S_{24}V_{2}V_{37}$, $F_{23}S_{22}S_{22}V_{2}V_{37}$, $F_{14}S_{22}S_{4}V_{2}V_{37}$, $F_{6}S_{22}S_{2}V_{2}V_{37}$, $F_{43}S_{24}S_{2}V_{2}V_{37}$, $F_{23}S_{22}S_{2}V_{2}V_{37}$, $F_{14}S_{2}S_{4}V_{2}V_{37}$, $F_{6}S_{2}S_{2}V_{2}V_{37}$, $F_{14}S_{2}S_{4}V_{11}V_{2}$, $F_{6}S_{2}S_{2}V_{11}V_{2}$, $F_{7}S_{22}S_{24}S_{49}V_{12}$, $F_{7}S_{24}S_{2}S_{19}V_{12}$, $F_{7}S_{22}S_{22}S_{23}V_{12}$, $F_{7}S_{22}S_{2}S_{3}V_{12}$, $F_{7}S_{22}S_{4}S_{19}V_{12}$, $F_{7}S_{49}S_{2}S_{4}V_{12}$, $F_{7}S_{2}S_{4}S_{19}V_{12}$, $F_{7}S_{23}S_{2}S_{2}V_{12}$, $F_{7}S_{2}S_{2}S_{3}V_{12}$, $F_{7}S_{22}S_{24}S_{49}V_{2}$, $F_{7}S_{24}S_{2}S_{19}V_{2}$, $F_{7}S_{22}S_{22}S_{23}V_{2}$, $F_{7}S_{22}S_{2}S_{3}V_{2}$, $F_{7}S_{22}S_{4}S_{19}V_{2}$, $F_{7}S_{49}S_{2}S_{4}V_{2}$, $F_{7}S_{2}S_{4}S_{19}V_{2}$, $F_{7}S_{23}S_{2}S_{2}V_{2}$, $F_{7}S_{2}S_{2}S_{3}V_{2}$, $F_{7}S_{22}S_{24}S_{49}S_{2}$, $F_{7}S_{24}S_{2}S_{2}S_{19}$, $F_{7}S_{22}S_{22}S_{23}S_{2}$, $F_{7}S_{22}S_{2}S_{2}S_{3}$, $F_{7}S_{22}S_{2}S_{4}S_{19}$, $F_{7}S_{49}S_{2}S_{2}S_{4}$, $F_{7}S_{2}S_{2}S_{4}S_{19}$, $F_{7}S_{23}S_{2}S_{2}S_{2}$, $F_{7}S_{2}S_{2}S_{2}S_{3}$, $F_{26}S_{22}S_{4}V_{1}V_{37}$, $F_{22}S_{22}S_{2}V_{1}V_{37}$, $F_{9}S_{22}S_{4}V_{1}V_{37}$, $F_{5}S_{22}S_{2}V_{1}V_{37}$, $F_{26}S_{2}S_{4}V_{1}V_{37}$, $F_{22}S_{2}S_{2}V_{1}V_{37}$, $F_{9}S_{2}S_{4}V_{1}V_{37}$, $F_{5}S_{2}S_{2}V_{1}V_{37}$, $F_{9}S_{2}S_{4}V_{11}V_{1}$, $F_{5}S_{2}S_{2}V_{11}V_{1}$, $F_{26}S_{22}V_{1}V_{2}V_{37}$, $F_{22}S_{22}V_{1}V_{2}V_{37}$, $F_{9}S_{22}V_{1}V_{2}V_{37}$, $F_{5}S_{22}V_{1}V_{2}V_{37}$, $F_{26}S_{2}V_{1}V_{2}V_{37}$, $F_{22}S_{2}V_{1}V_{2}V_{37}$, $F_{9}S_{2}V_{1}V_{2}V_{37}$, $F_{5}S_{2}V_{1}V_{2}V_{37}$, $F_{9}S_{2}V_{11}V_{1}V_{2}$, $F_{5}S_{2}V_{11}V_{1}V_{2}$, $F_{26}S_{22}V_{18}V_{1}V_{37}$, $F_{22}S_{22}V_{18}V_{1}V_{37}$, $F_{9}S_{22}V_{1}V_{1}V_{37}$, $F_{5}S_{22}V_{1}V_{1}V_{37}$, $F_{26}S_{2}V_{18}V_{1}V_{37}$, $F_{22}S_{2}V_{18}V_{1}V_{37}$, $F_{9}S_{2}V_{1}V_{1}V_{37}$, $F_{5}S_{2}V_{1}V_{1}V_{37}$, $F_{9}S_{2}V_{11}V_{1}V_{1}$, $F_{5}S_{2}V_{11}V_{1}V_{1}$, $F_{25}S_{22}S_{4}S_{43}V_{1}$, $F_{8}S_{22}S_{4}S_{43}V_{1}$, $F_{25}S_{2}S_{4}S_{43}V_{1}$, $F_{8}S_{2}S_{4}S_{43}V_{1}$, $F_{8}S_{8}S_{2}S_{4}V_{1}$, $F_{25}S_{22}S_{2}S_{41}V_{1}$, $F_{8}S_{22}S_{2}S_{41}V_{1}$, $F_{25}S_{2}S_{2}S_{41}V_{1}$, $F_{8}S_{2}S_{2}S_{41}V_{1}$, $F_{8}S_{7}S_{2}S_{2}V_{1}$, $F_{25}S_{22}S_{2}S_{4}S_{43}$, $F_{8}S_{22}S_{2}S_{4}S_{43}$, $F_{25}S_{2}S_{2}S_{4}S_{43}$, $F_{8}S_{2}S_{2}S_{4}S_{43}$, $F_{8}S_{8}S_{2}S_{2}S_{4}$, $F_{25}S_{22}S_{4}S_{43}V_{18}$, $F_{25}S_{2}S_{4}S_{43}V_{18}$, $F_{25}S_{22}S_{2}S_{41}V_{18}$, $F_{25}S_{2}S_{2}S_{41}V_{18}$, $F_{47}S_{22}S_{24}V_{12}V_{45}$, $F_{47}S_{22}S_{4}V_{12}V_{45}$, $F_{28}S_{22}S_{22}V_{12}V_{45}$, $F_{28}S_{22}S_{2}V_{12}V_{45}$, $F_{47}S_{24}S_{2}V_{12}V_{15}$, $F_{47}S_{2}S_{4}V_{12}V_{15}$, $F_{28}S_{22}S_{2}V_{12}V_{15}$, $F_{28}S_{2}S_{2}V_{12}V_{15}$, $F_{11}S_{2}S_{4}V_{12}V_{15}$, $F_{2}S_{2}S_{2}V_{12}V_{15}$, $F_{47}S_{22}V_{12}V_{18}V_{45}$, $F_{47}S_{22}V_{12}V_{45}V_{1}$, $F_{28}S_{22}V_{12}V_{18}V_{45}$, $F_{28}S_{22}V_{12}V_{45}V_{1}$, $F_{47}S_{2}V_{12}V_{18}V_{15}$, $F_{47}S_{2}V_{12}V_{1}V_{15}$, $F_{28}S_{2}V_{12}V_{18}V_{15}$, $F_{28}S_{2}V_{12}V_{1}V_{15}$, $F_{11}S_{2}V_{12}V_{1}V_{15}$, $F_{2}S_{2}V_{12}V_{1}V_{15}$, $F_{36}S_{50}V_{12}V_{18}V_{18}$, $F_{36}S_{68}V_{12}V_{18}V_{18}$, $F_{36}S_{20}V_{12}V_{18}V_{1}$, $F_{36}S_{29}V_{12}V_{18}V_{1}$, $F_{36}S_{50}V_{12}V_{1}V_{1}$, $F_{36}S_{68}V_{12}V_{1}V_{1}$, $F_{36}S_{20}V_{12}V_{1}V_{1}$, $F_{36}S_{29}V_{12}V_{1}V_{1}$, $F_{36}S_{50}V_{18}V_{18}V_{1}$, $F_{36}S_{68}V_{18}V_{18}V_{1}$, $F_{36}S_{20}V_{18}V_{1}V_{1}$, $F_{36}S_{29}V_{18}V_{1}V_{1}$, $F_{36}S_{50}V_{1}V_{1}V_{1}$, $F_{36}S_{68}V_{1}V_{1}V_{1}$, $F_{36}S_{20}V_{1}V_{1}V_{1}$, $F_{36}S_{29}V_{1}V_{1}V_{1}$, $F_{36}S_{50}S_{1}V_{18}V_{18}$, $F_{36}S_{68}S_{1}V_{18}V_{18}$, $F_{36}S_{1}S_{20}V_{18}V_{1}$, $F_{36}S_{1}S_{29}V_{18}V_{1}$, $F_{36}S_{50}S_{1}V_{1}V_{1}$, $F_{36}S_{68}S_{1}V_{1}V_{1}$, $F_{36}S_{1}S_{20}V_{1}V_{1}$, $F_{36}S_{1}S_{29}V_{1}V_{1}$, $F_{43}S_{2}S_{4}V_{18}V_{37}$, $F_{23}S_{2}S_{2}V_{18}V_{37}$, $F_{14}S_{2}S_{4}V_{18}V_{37}$, $F_{6}S_{2}S_{2}V_{18}V_{37}$, $F_{43}S_{2}S_{4}V_{1}V_{37}$, $F_{23}S_{2}S_{2}V_{1}V_{37}$, $F_{14}S_{2}S_{4}V_{1}V_{37}$, $F_{6}S_{2}S_{2}V_{1}V_{37}$, $F_{14}S_{2}S_{4}V_{11}V_{1}$, $F_{6}S_{2}S_{2}V_{11}V_{1}$, $F_{43}S_{2}V_{18}V_{1}V_{37}$, $F_{23}S_{2}V_{18}V_{1}V_{37}$, $F_{14}S_{2}V_{18}V_{1}V_{37}$, $F_{6}S_{2}V_{18}V_{1}V_{37}$, $F_{43}S_{2}V_{1}V_{1}V_{37}$, $F_{23}S_{2}V_{1}V_{1}V_{37}$, $F_{14}S_{2}V_{1}V_{1}V_{37}$, $F_{6}S_{2}V_{1}V_{1}V_{37}$, $F_{14}S_{2}V_{11}V_{1}V_{1}$, $F_{6}S_{2}V_{11}V_{1}V_{1}$, $F_{43}S_{2}V_{18}V_{19}V_{37}$, $F_{23}S_{2}V_{18}V_{19}V_{37}$, $F_{14}S_{2}V_{18}V_{2}V_{37}$, $F_{6}S_{2}V_{18}V_{2}V_{37}$, $F_{43}S_{2}V_{19}V_{1}V_{37}$, $F_{23}S_{2}V_{19}V_{1}V_{37}$, $F_{42}S_{44}V_{18}V_{1}V_{2}$, $F_{13}S_{44}V_{18}V_{1}V_{2}$, $F_{42}S_{42}V_{18}V_{1}V_{2}$, $F_{13}S_{42}V_{18}V_{1}V_{2}$, $F_{42}S_{44}V_{1}V_{1}V_{2}$, $F_{13}S_{44}V_{1}V_{1}V_{2}$, $F_{42}S_{42}V_{1}V_{1}V_{2}$, $F_{13}S_{42}V_{1}V_{1}V_{2}$, $F_{13}S_{9}V_{1}V_{1}V_{2}$, $F_{13}S_{14}V_{1}V_{1}V_{2}$, $F_{42}S_{1}S_{44}V_{18}V_{2}$, $F_{13}S_{1}S_{44}V_{18}V_{2}$, $F_{42}S_{1}S_{42}V_{18}V_{2}$, $F_{13}S_{1}S_{42}V_{18}V_{2}$, $F_{42}S_{1}S_{44}V_{1}V_{2}$, $F_{13}S_{1}S_{44}V_{1}V_{2}$, $F_{42}S_{1}S_{42}V_{1}V_{2}$, $F_{13}S_{1}S_{42}V_{1}V_{2}$, $F_{13}S_{9}S_{1}V_{1}V_{2}$, $F_{13}S_{14}S_{1}V_{1}V_{2}$, $F_{42}S_{44}V_{18}V_{19}V_{2}$, $F_{13}S_{44}V_{18}V_{2}V_{2}$, $F_{42}S_{42}V_{18}V_{19}V_{2}$, $F_{13}S_{42}V_{18}V_{2}V_{2}$, $F_{42}S_{44}V_{19}V_{1}V_{2}$, $F_{13}S_{44}V_{1}V_{2}V_{2}$, $F_{42}S_{42}V_{19}V_{1}V_{2}$, $F_{13}S_{42}V_{1}V_{2}V_{2}$, $F_{13}S_{9}V_{1}V_{2}V_{2}$, $F_{13}S_{14}V_{1}V_{2}V_{2}$, $F_{7}S_{49}V_{12}V_{18}V_{19}$, $F_{7}S_{23}V_{12}V_{18}V_{19}$, $F_{7}S_{19}V_{12}V_{19}V_{1}$, $F_{7}S_{3}V_{12}V_{19}V_{1}$, $F_{7}S_{19}V_{12}V_{18}V_{2}$, $F_{7}S_{3}V_{12}V_{18}V_{2}$, $F_{7}S_{49}V_{12}V_{1}V_{2}$, $F_{7}S_{23}V_{12}V_{1}V_{2}$, $F_{7}S_{19}V_{12}V_{1}V_{2}$, $F_{7}S_{3}V_{12}V_{1}V_{2}$, $F_{7}S_{49}V_{18}V_{19}V_{2}$, $F_{7}S_{23}V_{18}V_{19}V_{2}$, $F_{7}S_{19}V_{19}V_{1}V_{2}$, $F_{7}S_{3}V_{19}V_{1}V_{2}$, $F_{7}S_{19}V_{18}V_{2}V_{2}$, $F_{7}S_{3}V_{18}V_{2}V_{2}$, $F_{7}S_{49}V_{1}V_{2}V_{2}$, $F_{7}S_{23}V_{1}V_{2}V_{2}$, $F_{7}S_{19}V_{1}V_{2}V_{2}$, $F_{7}S_{3}V_{1}V_{2}V_{2}$, $F_{7}S_{49}S_{2}V_{18}V_{19}$, $F_{7}S_{23}S_{2}V_{18}V_{19}$, $F_{7}S_{2}S_{19}V_{19}V_{1}$, $F_{7}S_{2}S_{3}V_{19}V_{1}$, $F_{7}S_{2}S_{19}V_{18}V_{2}$, $F_{7}S_{2}S_{3}V_{18}V_{2}$, $F_{7}S_{49}S_{2}V_{1}V_{2}$, $F_{7}S_{23}S_{2}V_{1}V_{2}$, $F_{7}S_{2}S_{19}V_{1}V_{2}$, $F_{7}S_{2}S_{3}V_{1}V_{2}$, $F_{26}S_{1}S_{4}V_{18}V_{37}$, $F_{22}S_{1}S_{2}V_{18}V_{37}$, $F_{9}S_{1}S_{4}V_{18}V_{37}$, $F_{5}S_{1}S_{2}V_{18}V_{37}$, $F_{26}S_{1}S_{4}V_{1}V_{37}$, $F_{22}S_{1}S_{2}V_{1}V_{37}$, $F_{9}S_{1}S_{4}V_{1}V_{37}$, $F_{5}S_{1}S_{2}V_{1}V_{37}$, $F_{9}S_{1}S_{4}V_{11}V_{1}$, $F_{5}S_{1}S_{2}V_{11}V_{1}$, $F_{26}S_{1}V_{18}V_{2}V_{37}$, $F_{22}S_{1}V_{18}V_{2}V_{37}$, $F_{9}S_{1}V_{18}V_{2}V_{37}$, $F_{5}S_{1}V_{18}V_{2}V_{37}$, $F_{26}S_{1}V_{1}V_{2}V_{37}$, $F_{22}S_{1}V_{1}V_{2}V_{37}$, $F_{9}S_{1}V_{1}V_{2}V_{37}$, $F_{5}S_{1}V_{1}V_{2}V_{37}$, $F_{9}S_{1}V_{11}V_{1}V_{2}$, $F_{5}S_{1}V_{11}V_{1}V_{2}$, $F_{26}S_{1}V_{18}V_{18}V_{37}$, $F_{22}S_{1}V_{18}V_{18}V_{37}$, $F_{9}S_{1}V_{18}V_{1}V_{37}$, $F_{5}S_{1}V_{18}V_{1}V_{37}$, $F_{26}S_{1}V_{18}V_{1}V_{37}$, $F_{22}S_{1}V_{18}V_{1}V_{37}$, $F_{9}S_{1}V_{1}V_{1}V_{37}$, $F_{5}S_{1}V_{1}V_{1}V_{37}$, $F_{9}S_{1}V_{11}V_{1}V_{1}$, $F_{5}S_{1}V_{11}V_{1}V_{1}$, $F_{25}S_{43}V_{18}V_{1}V_{1}$, $F_{8}S_{43}V_{18}V_{1}V_{1}$, $F_{25}S_{41}V_{18}V_{1}V_{1}$, $F_{8}S_{41}V_{18}V_{1}V_{1}$, $F_{25}S_{43}V_{1}V_{1}V_{1}$, $F_{8}S_{43}V_{1}V_{1}V_{1}$, $F_{25}S_{41}V_{1}V_{1}V_{1}$, $F_{8}S_{41}V_{1}V_{1}V_{1}$, $F_{8}S_{8}V_{1}V_{1}V_{1}$, $F_{8}S_{7}V_{1}V_{1}V_{1}$, $F_{25}S_{2}S_{43}V_{18}V_{1}$, $F_{8}S_{2}S_{43}V_{18}V_{1}$, $F_{25}S_{2}S_{41}V_{18}V_{1}$, $F_{8}S_{2}S_{41}V_{18}V_{1}$, $F_{25}S_{2}S_{43}V_{1}V_{1}$, $F_{8}S_{2}S_{43}V_{1}V_{1}$, $F_{25}S_{2}S_{41}V_{1}V_{1}$, $F_{8}S_{2}S_{41}V_{1}V_{1}$, $F_{8}S_{8}S_{2}V_{1}V_{1}$, $F_{8}S_{7}S_{2}V_{1}V_{1}$, $F_{25}S_{43}V_{18}V_{18}V_{1}$, $F_{25}S_{41}V_{18}V_{18}V_{1}$, $F_{25}S_{43}V_{18}V_{1}V_{2}$, $F_{8}S_{43}V_{18}V_{1}V_{2}$, $F_{25}S_{41}V_{18}V_{1}V_{2}$, $F_{8}S_{41}V_{18}V_{1}V_{2}$, $F_{25}S_{43}V_{1}V_{1}V_{2}$, $F_{8}S_{43}V_{1}V_{1}V_{2}$, $F_{25}S_{41}V_{1}V_{1}V_{2}$, $F_{8}S_{41}V_{1}V_{1}V_{2}$, $F_{8}S_{8}V_{1}V_{1}V_{2}$, $F_{8}S_{7}V_{1}V_{1}V_{2}$, $F_{25}S_{22}S_{43}V_{18}V_{1}$, $F_{25}S_{22}S_{41}V_{18}V_{1}$, $F_{25}S_{22}S_{43}V_{1}V_{1}$, $F_{25}S_{22}S_{41}V_{1}V_{1}$, $F_{23}S_{1}S_{4}V_{18}V_{37}$, $F_{6}S_{1}S_{4}V_{18}V_{37}$, $F_{23}S_{1}S_{4}V_{1}V_{37}$, $F_{6}S_{1}S_{4}V_{1}V_{37}$, $F_{6}S_{1}S_{4}V_{11}V_{1}$, $F_{23}S_{1}S_{2}V_{18}V_{37}$, $F_{6}S_{1}S_{2}V_{18}V_{37}$, $F_{23}S_{2}S_{4}V_{18}V_{37}$, $F_{6}S_{2}S_{4}V_{18}V_{37}$, $F_{23}S_{2}S_{4}V_{1}V_{37}$, $F_{6}S_{2}S_{4}V_{1}V_{37}$, $F_{6}S_{2}S_{4}V_{11}V_{1}$, $F_{23}S_{22}S_{4}V_{18}V_{37}$, $F_{23}S_{22}S_{4}V_{1}V_{37}$, $F_{23}S_{22}S_{2}V_{18}V_{37}$, $F_{23}S_{22}S_{2}V_{1}V_{37}$, $F_{29}S_{49}V_{12}V_{18}V_{19}$, $F_{29}S_{49}V_{12}V_{18}V_{2}$, $F_{29}S_{23}V_{12}V_{18}V_{19}$, $F_{29}S_{23}V_{12}V_{18}V_{2}$, $F_{29}S_{19}V_{12}V_{19}V_{1}$, $F_{29}S_{19}V_{12}V_{1}V_{2}$, $F_{3}S_{19}V_{12}V_{1}V_{2}$, $F_{29}S_{3}V_{12}V_{19}V_{1}$, $F_{29}S_{3}V_{12}V_{1}V_{2}$, $F_{3}S_{3}V_{12}V_{1}V_{2}$, $F_{29}S_{49}V_{12}V_{18}V_{18}$, $F_{29}S_{49}V_{12}V_{18}V_{1}$, $F_{29}S_{23}V_{12}V_{18}V_{18}$, $F_{29}S_{23}V_{12}V_{18}V_{1}$, $F_{29}S_{19}V_{12}V_{18}V_{1}$, $F_{29}S_{19}V_{12}V_{1}V_{1}$, $F_{3}S_{19}V_{12}V_{1}V_{1}$, $F_{29}S_{3}V_{12}V_{18}V_{1}$, $F_{29}S_{3}V_{12}V_{1}V_{1}$, $F_{3}S_{3}V_{12}V_{1}V_{1}$, $F_{29}S_{22}S_{49}V_{12}V_{18}$, $F_{29}S_{49}S_{2}V_{12}V_{18}$, $F_{29}S_{22}S_{23}V_{12}V_{18}$, $F_{29}S_{23}S_{2}V_{12}V_{18}$, $F_{29}S_{22}S_{19}V_{12}V_{1}$, $F_{29}S_{2}S_{19}V_{12}V_{1}$, $F_{3}S_{2}S_{19}V_{12}V_{1}$, $F_{29}S_{22}S_{3}V_{12}V_{1}$, $F_{29}S_{2}S_{3}V_{12}V_{1}$, $F_{3}S_{2}S_{3}V_{12}V_{1}$, $F_{30}S_{24}S_{2}V_{19}V_{2}$, $F_{30}S_{2}S_{4}V_{19}V_{2}$, $F_{27}S_{22}S_{2}V_{19}V_{2}$, $F_{27}S_{2}S_{2}V_{19}V_{2}$, $F_{30}S_{24}S_{2}V_{2}V_{2}$, $F_{30}S_{2}S_{4}V_{2}V_{2}$, $F_{27}S_{22}S_{2}V_{2}V_{2}$, $F_{27}S_{2}S_{2}V_{2}V_{2}$, $F_{4}S_{2}S_{4}V_{2}V_{2}$, $F_{1}S_{2}S_{2}V_{2}V_{2}$, $F_{30}S_{2}V_{19}V_{19}V_{2}$, $F_{30}S_{2}V_{19}V_{2}V_{2}$, $F_{27}S_{2}V_{19}V_{19}V_{2}$, $F_{27}S_{2}V_{19}V_{2}V_{2}$, $F_{30}S_{2}V_{2}V_{2}V_{2}$, $F_{27}S_{2}V_{2}V_{2}V_{2}$, $F_{4}S_{2}V_{2}V_{2}V_{2}$, $F_{1}S_{2}V_{2}V_{2}V_{2}$, $F_{26}S_{2}S_{4}V_{19}V_{37}$, $F_{22}S_{2}S_{2}V_{19}V_{37}$, $F_{9}S_{2}S_{4}V_{19}V_{37}$, $F_{5}S_{2}S_{2}V_{19}V_{37}$, $F_{26}S_{2}S_{4}V_{2}V_{37}$, $F_{22}S_{2}S_{2}V_{2}V_{37}$, $F_{9}S_{2}S_{4}V_{2}V_{37}$, $F_{5}S_{2}S_{2}V_{2}V_{37}$, $F_{9}S_{2}S_{4}V_{11}V_{2}$, $F_{5}S_{2}S_{2}V_{11}V_{2}$, $F_{26}S_{2}V_{19}V_{2}V_{37}$, $F_{22}S_{2}V_{19}V_{2}V_{37}$, $F_{9}S_{2}V_{19}V_{2}V_{37}$, $F_{5}S_{2}V_{19}V_{2}V_{37}$, $F_{26}S_{2}V_{2}V_{2}V_{37}$, $F_{22}S_{2}V_{2}V_{2}V_{37}$, $F_{9}S_{2}V_{2}V_{2}V_{37}$, $F_{5}S_{2}V_{2}V_{2}V_{37}$, $F_{9}S_{2}V_{11}V_{2}V_{2}$, $F_{5}S_{2}V_{11}V_{2}V_{2}$, $F_{26}S_{2}V_{18}V_{19}V_{37}$, $F_{22}S_{2}V_{18}V_{19}V_{37}$, $F_{9}S_{2}V_{19}V_{1}V_{37}$, $F_{5}S_{2}V_{19}V_{1}V_{37}$, $F_{26}S_{2}V_{18}V_{2}V_{37}$, $F_{22}S_{2}V_{18}V_{2}V_{37}$, $F_{47}S_{24}S_{2}V_{45}V_{1}$, $F_{47}S_{2}S_{4}V_{45}V_{1}$, $F_{28}S_{22}S_{2}V_{45}V_{1}$, $F_{28}S_{2}S_{2}V_{45}V_{1}$, $F_{47}S_{24}S_{2}V_{1}V_{15}$, $F_{47}S_{2}S_{4}V_{1}V_{15}$, $F_{28}S_{22}S_{2}V_{1}V_{15}$, $F_{28}S_{2}S_{2}V_{1}V_{15}$, $F_{11}S_{2}S_{4}V_{1}V_{15}$, $F_{2}S_{2}S_{2}V_{1}V_{15}$, $F_{47}S_{2}V_{18}V_{45}V_{1}$, $F_{47}S_{2}V_{45}V_{1}V_{1}$, $F_{28}S_{2}V_{18}V_{45}V_{1}$, $F_{28}S_{2}V_{45}V_{1}V_{1}$, $F_{47}S_{2}V_{18}V_{1}V_{15}$, $F_{47}S_{2}V_{1}V_{1}V_{15}$, $F_{28}S_{2}V_{18}V_{1}V_{15}$, $F_{28}S_{2}V_{1}V_{1}V_{15}$, $F_{11}S_{2}V_{1}V_{1}V_{15}$, $F_{2}S_{2}V_{1}V_{1}V_{15}$, $F_{25}S_{24}S_{2}S_{43}V_{1}$, $F_{8}S_{24}S_{2}S_{43}V_{1}$, $F_{25}S_{24}S_{2}S_{43}V_{2}$, $F_{8}S_{24}S_{2}S_{43}V_{2}$, $F_{25}S_{22}S_{2}S_{41}V_{2}$, $F_{8}S_{22}S_{2}S_{41}V_{2}$, $F_{25}S_{2}S_{4}S_{43}V_{2}$, $F_{8}S_{2}S_{4}S_{43}V_{2}$, $F_{8}S_{8}S_{2}S_{4}V_{2}$, $F_{25}S_{2}S_{2}S_{41}V_{2}$, $F_{8}S_{2}S_{2}S_{41}V_{2}$, $F_{8}S_{7}S_{2}S_{2}V_{2}$, $F_{25}S_{22}S_{24}S_{2}S_{43}$, $F_{8}S_{24}S_{2}S_{2}S_{43}$, $F_{29}S_{49}S_{2}S_{4}V_{19}$, $F_{29}S_{49}S_{2}S_{4}V_{2}$, $F_{29}S_{2}S_{4}S_{19}V_{19}$, $F_{29}S_{2}S_{4}S_{19}V_{2}$, $F_{3}S_{2}S_{4}S_{19}V_{2}$, $F_{29}S_{23}S_{2}S_{2}V_{19}$, $F_{29}S_{23}S_{2}S_{2}V_{2}$, $F_{29}S_{2}S_{2}S_{3}V_{19}$, $F_{29}S_{2}S_{2}S_{3}V_{2}$, $F_{3}S_{2}S_{2}S_{3}V_{2}$, $F_{29}S_{49}S_{2}S_{4}V_{18}$, $F_{29}S_{49}S_{2}S_{4}V_{1}$, $F_{29}S_{2}S_{4}S_{19}V_{18}$, $F_{29}S_{2}S_{4}S_{19}V_{1}$, $F_{3}S_{2}S_{4}S_{19}V_{1}$, $F_{29}S_{23}S_{2}S_{2}V_{18}$, $F_{29}S_{23}S_{2}S_{2}V_{1}$, $F_{29}S_{2}S_{2}S_{3}V_{18}$, $F_{29}S_{2}S_{2}S_{3}V_{1}$, $F_{3}S_{2}S_{2}S_{3}V_{1}$, $F_{29}S_{22}S_{49}S_{2}S_{4}$, $F_{29}S_{49}S_{2}S_{2}S_{4}$, $F_{29}S_{22}S_{2}S_{4}S_{19}$, $F_{29}S_{2}S_{2}S_{4}S_{19}$, $F_{3}S_{2}S_{2}S_{4}S_{19}$, $F_{29}S_{22}S_{23}S_{2}S_{2}$, $F_{29}S_{23}S_{2}S_{2}S_{2}$, $F_{29}S_{22}S_{2}S_{2}S_{3}$, $F_{29}S_{2}S_{2}S_{2}S_{3}$, $F_{3}S_{2}S_{2}S_{2}S_{3}$, $F_{25}S_{43}V_{19}V_{1}V_{2}$, $F_{8}S_{43}V_{19}V_{1}V_{2}$, $F_{25}S_{41}V_{19}V_{1}V_{2}$, $F_{8}S_{41}V_{19}V_{1}V_{2}$, $F_{25}S_{43}V_{1}V_{2}V_{2}$, $F_{8}S_{43}V_{1}V_{2}V_{2}$, $F_{25}S_{41}V_{1}V_{2}V_{2}$, $F_{8}S_{41}V_{1}V_{2}V_{2}$, $F_{8}S_{8}V_{1}V_{2}V_{2}$, $F_{8}S_{7}V_{1}V_{2}V_{2}$, $F_{25}S_{2}S_{43}V_{19}V_{2}$, $F_{8}S_{2}S_{43}V_{19}V_{2}$, $F_{25}S_{2}S_{41}V_{19}V_{2}$, $F_{8}S_{2}S_{41}V_{19}V_{2}$, $F_{25}S_{2}S_{43}V_{2}V_{2}$, $F_{8}S_{2}S_{43}V_{2}V_{2}$, $F_{25}S_{2}S_{41}V_{2}V_{2}$, $F_{8}S_{2}S_{41}V_{2}V_{2}$, $F_{8}S_{8}S_{2}V_{2}V_{2}$, $F_{8}S_{7}S_{2}V_{2}V_{2}$, $F_{25}S_{43}V_{18}V_{19}V_{2}$, $F_{25}S_{41}V_{18}V_{19}V_{2}$, $F_{25}S_{43}V_{18}V_{2}V_{2}$, $F_{25}S_{41}V_{18}V_{2}V_{2}$, $F_{47}S_{24}S_{1}V_{45}V_{2}$, $F_{47}S_{1}S_{4}V_{45}V_{2}$, $F_{28}S_{22}S_{1}V_{45}V_{2}$, $F_{28}S_{1}S_{2}V_{45}V_{2}$, $F_{47}S_{24}S_{1}V_{2}V_{15}$, $F_{47}S_{1}S_{4}V_{2}V_{15}$, $F_{28}S_{22}S_{1}V_{2}V_{15}$, $F_{28}S_{1}S_{2}V_{2}V_{15}$, $F_{11}S_{1}S_{4}V_{2}V_{15}$, $F_{2}S_{1}S_{2}V_{2}V_{15}$, $F_{47}S_{1}V_{18}V_{45}V_{2}$, $F_{47}S_{1}V_{45}V_{1}V_{2}$, $F_{28}S_{1}V_{18}V_{45}V_{2}$, $F_{28}S_{1}V_{45}V_{1}V_{2}$, $F_{47}S_{1}V_{18}V_{2}V_{15}$, $F_{47}S_{1}V_{1}V_{2}V_{15}$, $F_{28}S_{1}V_{18}V_{2}V_{15}$, $F_{28}S_{1}V_{1}V_{2}V_{15}$, $F_{11}S_{1}V_{1}V_{2}V_{15}$, $F_{2}S_{1}V_{1}V_{2}V_{15}$, $F_{23}S_{24}S_{1}V_{2}V_{37}$, $F_{6}S_{24}S_{1}V_{2}V_{37}$, $F_{23}S_{22}S_{1}V_{2}V_{37}$, $F_{6}S_{22}S_{1}V_{2}V_{37}$, $F_{23}S_{1}S_{4}V_{2}V_{37}$, $F_{6}S_{1}S_{4}V_{2}V_{37}$, $F_{6}S_{1}S_{4}V_{11}V_{2}$, $F_{23}S_{1}S_{2}V_{2}V_{37}$, $F_{6}S_{1}S_{2}V_{2}V_{37}$, $F_{6}S_{1}S_{2}V_{11}V_{2}$, $F_{23}S_{24}S_{2}V_{2}V_{37}$, $F_{6}S_{24}S_{2}V_{2}V_{37}$, $F_{23}S_{2}S_{4}V_{2}V_{37}$, $F_{6}S_{2}S_{4}V_{2}V_{37}$, $F_{6}S_{2}S_{4}V_{11}V_{2}$, $F_{23}S_{2}S_{2}V_{2}V_{37}$, $F_{23}S_{22}S_{24}V_{2}V_{37}$, $F_{23}S_{22}S_{4}V_{2}V_{37}$, $F_{29}S_{49}V_{19}V_{1}V_{2}$, $F_{29}S_{49}V_{1}V_{2}V_{2}$, $F_{29}S_{23}V_{19}V_{1}V_{2}$, $F_{29}S_{23}V_{1}V_{2}V_{2}$, $F_{29}S_{19}V_{19}V_{1}V_{2}$, $F_{29}S_{19}V_{1}V_{2}V_{2}$, $F_{3}S_{19}V_{1}V_{2}V_{2}$, $F_{29}S_{3}V_{19}V_{1}V_{2}$, $F_{29}S_{3}V_{1}V_{2}V_{2}$, $F_{3}S_{3}V_{1}V_{2}V_{2}$, $F_{29}S_{49}V_{18}V_{1}V_{2}$, $F_{29}S_{49}V_{1}V_{1}V_{2}$, $F_{29}S_{23}V_{18}V_{1}V_{2}$, $F_{29}S_{23}V_{1}V_{1}V_{2}$, $F_{29}S_{19}V_{18}V_{1}V_{2}$, $F_{29}S_{19}V_{1}V_{1}V_{2}$, $F_{3}S_{19}V_{1}V_{1}V_{2}$, $F_{29}S_{3}V_{18}V_{1}V_{2}$, $F_{29}S_{3}V_{1}V_{1}V_{2}$, $F_{3}S_{3}V_{1}V_{1}V_{2}$, $F_{29}S_{22}S_{49}V_{1}V_{2}$, $F_{29}S_{49}S_{2}V_{1}V_{2}$, $F_{29}S_{22}S_{23}V_{1}V_{2}$, $F_{29}S_{23}S_{2}V_{1}V_{2}$, $F_{29}S_{22}S_{19}V_{1}V_{2}$, $F_{29}S_{2}S_{19}V_{1}V_{2}$, $F_{3}S_{2}S_{19}V_{1}V_{2}$, $F_{29}S_{22}S_{3}V_{1}V_{2}$, $F_{29}S_{2}S_{3}V_{1}V_{2}$, $F_{3}S_{2}S_{3}V_{1}V_{2}$, $F_{24}S_{44}V_{19}V_{1}V_{2}$, $F_{7}S_{44}V_{19}V_{1}V_{2}$, $F_{24}S_{42}V_{19}V_{1}V_{2}$, $F_{7}S_{42}V_{19}V_{1}V_{2}$, $F_{24}S_{44}V_{1}V_{2}V_{2}$, $F_{7}S_{44}V_{1}V_{2}V_{2}$, $F_{24}S_{42}V_{1}V_{2}V_{2}$, $F_{7}S_{42}V_{1}V_{2}V_{2}$, $F_{7}S_{9}V_{1}V_{2}V_{2}$, $F_{7}S_{14}V_{1}V_{2}V_{2}$, $F_{24}S_{21}S_{44}V_{19}V_{1}$, $F_{7}S_{1}S_{44}V_{19}V_{1}$, $F_{24}S_{21}S_{42}V_{19}V_{1}$, $F_{7}S_{1}S_{42}V_{19}V_{1}$, $F_{24}S_{21}S_{44}V_{1}V_{2}$, $F_{7}S_{1}S_{44}V_{1}V_{2}$, $F_{24}S_{21}S_{42}V_{1}V_{2}$, $F_{7}S_{1}S_{42}V_{1}V_{2}$, $F_{7}S_{9}S_{1}V_{1}V_{2}$, $F_{7}S_{14}S_{1}V_{1}V_{2}$, $F_{22}S_{2}S_{4}V_{19}V_{37}$, $F_{5}S_{2}S_{4}V_{19}V_{37}$, $F_{22}S_{2}S_{4}V_{2}V_{37}$, $F_{5}S_{2}S_{4}V_{2}V_{37}$, $F_{5}S_{2}S_{4}V_{11}V_{2}$, $F_{22}S_{21}S_{4}V_{19}V_{37}$, $F_{5}S_{1}S_{4}V_{19}V_{37}$, $F_{22}S_{21}S_{4}V_{2}V_{37}$, $F_{5}S_{1}S_{4}V_{2}V_{37}$, $F_{5}S_{1}S_{4}V_{11}V_{2}$, $F_{22}S_{21}S_{2}V_{19}V_{37}$, $F_{5}S_{1}S_{2}V_{19}V_{37}$, $F_{22}S_{21}S_{2}V_{2}V_{37}$, $F_{5}S_{1}S_{2}V_{2}V_{37}$, $F_{5}S_{1}S_{2}V_{11}V_{2}$, $F_{46}S_{50}V_{12}V_{18}V_{19}$, $F_{46}S_{50}V_{12}V_{19}V_{1}$, $F_{46}S_{68}V_{12}V_{18}V_{19}$, $F_{46}S_{68}V_{12}V_{19}V_{1}$, $F_{46}S_{20}V_{12}V_{18}V_{2}$, $F_{46}S_{20}V_{12}V_{1}V_{2}$, $F_{10}S_{20}V_{12}V_{1}V_{2}$, $F_{46}S_{29}V_{12}V_{18}V_{2}$, $F_{46}S_{29}V_{12}V_{1}V_{2}$, $F_{10}S_{29}V_{12}V_{1}V_{2}$, $F_{46}S_{21}S_{50}V_{12}V_{19}$, $F_{46}S_{50}S_{1}V_{12}V_{19}$, $F_{46}S_{21}S_{68}V_{12}V_{19}$, $F_{46}S_{68}S_{1}V_{12}V_{19}$, $F_{46}S_{21}S_{20}V_{12}V_{2}$, $F_{46}S_{1}S_{20}V_{12}V_{2}$, $F_{10}S_{1}S_{20}V_{12}V_{2}$, $F_{46}S_{21}S_{29}V_{12}V_{2}$, $F_{46}S_{1}S_{29}V_{12}V_{2}$, $F_{10}S_{1}S_{29}V_{12}V_{2}$, $F_{24}S_{24}S_{1}S_{44}V_{2}$, $F_{7}S_{24}S_{1}S_{44}V_{2}$, $F_{24}S_{22}S_{1}S_{42}V_{2}$, $F_{7}S_{22}S_{1}S_{42}V_{2}$, $F_{24}S_{1}S_{4}S_{44}V_{2}$, $F_{7}S_{1}S_{4}S_{44}V_{2}$, $F_{7}S_{9}S_{1}S_{4}V_{2}$, $F_{24}S_{1}S_{2}S_{42}V_{2}$, $F_{7}S_{1}S_{2}S_{42}V_{2}$, $F_{7}S_{14}S_{1}S_{2}V_{2}$, $F_{24}S_{21}S_{24}S_{1}S_{44}$, $F_{7}S_{24}S_{1}S_{1}S_{44}$, $F_{24}S_{21}S_{22}S_{1}S_{42}$, $F_{7}S_{22}S_{1}S_{1}S_{42}$, $F_{24}S_{21}S_{1}S_{4}S_{44}$, $F_{7}S_{1}S_{1}S_{4}S_{44}$, $F_{7}S_{9}S_{1}S_{1}S_{4}$, $F_{24}S_{21}S_{1}S_{2}S_{42}$, $F_{7}S_{1}S_{1}S_{2}S_{42}$, $F_{7}S_{14}S_{1}S_{1}S_{2}$, $F_{46}S_{50}S_{1}S_{4}V_{18}$, $F_{46}S_{50}S_{1}S_{4}V_{1}$, $F_{46}S_{1}S_{4}S_{20}V_{18}$, $F_{46}S_{1}S_{4}S_{20}V_{1}$, $F_{10}S_{1}S_{4}S_{20}V_{1}$, $F_{46}S_{68}S_{1}S_{2}V_{18}$, $F_{46}S_{68}S_{1}S_{2}V_{1}$, $F_{46}S_{1}S_{2}S_{29}V_{18}$, $F_{46}S_{1}S_{2}S_{29}V_{1}$, $F_{10}S_{1}S_{2}S_{29}V_{1}$, $F_{46}S_{21}S_{50}S_{1}S_{4}$, $F_{46}S_{50}S_{1}S_{1}S_{4}$, $F_{46}S_{21}S_{1}S_{4}S_{20}$, $F_{46}S_{1}S_{1}S_{4}S_{20}$, $F_{10}S_{1}S_{1}S_{4}S_{20}$, $F_{46}S_{21}S_{68}S_{1}S_{2}$, $F_{46}S_{68}S_{1}S_{1}S_{2}$, $F_{46}S_{21}S_{1}S_{2}S_{29}$, $F_{46}S_{1}S_{1}S_{2}S_{29}$, $F_{10}S_{1}S_{1}S_{2}S_{29}$, $F_{22}S_{24}S_{2}V_{1}V_{37}$, $F_{5}S_{24}S_{2}V_{1}V_{37}$, $F_{22}S_{2}S_{4}V_{1}V_{37}$, $F_{5}S_{2}S_{4}V_{1}V_{37}$, $F_{5}S_{2}S_{4}V_{11}V_{1}$, $F_{22}S_{21}S_{24}V_{1}V_{37}$, $F_{5}S_{24}S_{1}V_{1}V_{37}$, $F_{22}S_{21}S_{22}V_{1}V_{37}$, $F_{5}S_{22}S_{1}V_{1}V_{37}$, $F_{22}S_{21}S_{4}V_{1}V_{37}$, $F_{5}S_{1}S_{4}V_{1}V_{37}$, $F_{5}S_{1}S_{4}V_{11}V_{1}$, $F_{22}S_{21}S_{2}V_{1}V_{37}$, $F_{46}S_{50}V_{18}V_{1}V_{1}$, $F_{46}S_{50}V_{1}V_{1}V_{1}$, $F_{46}S_{68}V_{18}V_{1}V_{1}$, $F_{46}S_{68}V_{1}V_{1}V_{1}$, $F_{46}S_{20}V_{18}V_{1}V_{1}$, $F_{46}S_{20}V_{1}V_{1}V_{1}$, $F_{10}S_{20}V_{1}V_{1}V_{1}$, $F_{46}S_{29}V_{18}V_{1}V_{1}$, $F_{46}S_{29}V_{1}V_{1}V_{1}$, $F_{10}S_{29}V_{1}V_{1}V_{1}$, $F_{46}S_{21}S_{50}V_{1}V_{1}$, $F_{46}S_{50}S_{1}V_{1}V_{1}$, $F_{46}S_{21}S_{68}V_{1}V_{1}$, $F_{46}S_{68}S_{1}V_{1}V_{1}$, $F_{46}S_{21}S_{20}V_{1}V_{1}$, $F_{46}S_{1}S_{20}V_{1}V_{1}$, $F_{10}S_{1}S_{20}V_{1}V_{1}$, $F_{46}S_{21}S_{29}V_{1}V_{1}$, $F_{46}S_{1}S_{29}V_{1}V_{1}$, $F_{10}S_{1}S_{29}V_{1}V_{1}$, $F_{28}S_{22}S_{24}V_{12}V_{45}$, $F_{28}S_{24}S_{2}V_{12}V_{45}$, $F_{28}S_{22}S_{4}V_{12}V_{15}$, $F_{28}S_{2}S_{4}V_{12}V_{15}$, $F_{2}S_{2}S_{4}V_{12}V_{15}$, $F_{28}S_{21}S_{24}V_{12}V_{45}$, $F_{28}S_{24}S_{1}V_{12}V_{45}$, $F_{28}S_{21}S_{22}V_{12}V_{45}$, $F_{28}S_{22}S_{1}V_{12}V_{45}$, $F_{28}S_{21}S_{4}V_{12}V_{15}$, $F_{28}S_{1}S_{4}V_{12}V_{15}$, $F_{2}S_{1}S_{4}V_{12}V_{15}$, $F_{28}S_{21}S_{2}V_{12}V_{15}$, $F_{28}S_{1}S_{2}V_{12}V_{15}$, $F_{2}S_{1}S_{2}V_{12}V_{15}$, $F_{28}S_{22}S_{4}V_{45}V_{1}$, $F_{28}S_{2}S_{4}V_{45}V_{1}$, $F_{28}S_{22}S_{4}V_{1}V_{15}$, $F_{28}S_{2}S_{4}V_{1}V_{15}$, $F_{2}S_{2}S_{4}V_{1}V_{15}$, $F_{28}S_{21}S_{4}V_{45}V_{1}$, $F_{28}S_{1}S_{4}V_{45}V_{1}$, $F_{28}S_{21}S_{4}V_{1}V_{15}$, $F_{28}S_{1}S_{4}V_{1}V_{15}$, $F_{2}S_{1}S_{4}V_{1}V_{15}$, $F_{28}S_{21}S_{2}V_{45}V_{1}$, $F_{28}S_{1}S_{2}V_{45}V_{1}$, $F_{28}S_{21}S_{2}V_{1}V_{15}$, $F_{28}S_{1}S_{2}V_{1}V_{15}$, $F_{2}S_{1}S_{2}V_{1}V_{15}$, $F_{25}S_{21}S_{4}V_{19}V_{45}$, $F_{25}S_{21}S_{2}V_{19}V_{45}$, $F_{8}S_{1}S_{4}V_{19}V_{15}$, $F_{8}S_{1}S_{2}V_{19}V_{15}$, $F_{8}S_{21}S_{4}V_{2}V_{15}$, $F_{8}S_{21}S_{2}V_{2}V_{15}$, $F_{25}S_{1}S_{4}V_{45}V_{2}$, $F_{25}S_{1}S_{2}V_{45}V_{2}$, $F_{8}S_{1}S_{4}V_{2}V_{15}$, $F_{8}S_{1}S_{2}V_{2}V_{15}$, $F_{25}S_{21}S_{24}V_{19}V_{45}$, $F_{25}S_{21}S_{22}V_{19}V_{45}$, $F_{25}S_{24}S_{1}V_{45}V_{2}$, $F_{25}S_{22}S_{1}V_{45}V_{2}$, $F_{29}S_{21}S_{24}V_{1}V_{37}$, $F_{29}S_{21}S_{22}V_{1}V_{37}$, $F_{29}S_{21}S_{4}V_{1}V_{37}$, $F_{29}S_{21}S_{2}V_{1}V_{37}$, $F_{29}S_{24}S_{1}V_{1}V_{37}$, $F_{29}S_{22}S_{1}V_{1}V_{37}$, $F_{29}S_{1}S_{4}V_{1}V_{37}$, $F_{29}S_{1}S_{2}V_{1}V_{37}$, $F_{3}S_{1}S_{4}V_{11}V_{1}$, $F_{3}S_{1}S_{2}V_{11}V_{1}$, $F_{43}S_{21}S_{24}S_{50}S_{4}$, $F_{14}S_{24}S_{1}S_{4}S_{20}$, $F_{23}S_{21}S_{22}S_{68}S_{2}$, $F_{6}S_{22}S_{1}S_{2}S_{29}$, $F_{14}S_{21}S_{4}S_{4}S_{20}$, $F_{43}S_{50}S_{1}S_{4}S_{4}$, $F_{14}S_{1}S_{4}S_{4}S_{20}$, $F_{6}S_{21}S_{2}S_{2}S_{29}$, $F_{23}S_{68}S_{1}S_{2}S_{2}$, $F_{6}S_{1}S_{2}S_{2}S_{29}$, $F_{43}S_{21}S_{24}S_{50}V_{1}$, $F_{14}S_{24}S_{1}S_{20}V_{1}$, $F_{23}S_{21}S_{22}S_{68}V_{1}$, $F_{6}S_{22}S_{1}S_{29}V_{1}$, $F_{14}S_{21}S_{4}S_{20}V_{1}$, $F_{43}S_{50}S_{1}S_{4}V_{1}$, $F_{14}S_{1}S_{4}S_{20}V_{1}$, $F_{6}S_{21}S_{2}S_{29}V_{1}$, $F_{23}S_{68}S_{1}S_{2}V_{1}$, $F_{6}S_{1}S_{2}S_{29}V_{1}$, $F_{43}S_{21}S_{24}S_{50}V_{19}$, $F_{14}S_{24}S_{1}S_{20}V_{2}$, $F_{23}S_{21}S_{22}S_{68}V_{19}$, $F_{6}S_{22}S_{1}S_{29}V_{2}$, $F_{14}S_{21}S_{4}S_{20}V_{2}$, $F_{43}S_{50}S_{1}S_{4}V_{19}$, $F_{14}S_{1}S_{4}S_{20}V_{2}$, $F_{6}S_{21}S_{2}S_{29}V_{2}$, $F_{23}S_{68}S_{1}S_{2}V_{19}$, $F_{6}S_{1}S_{2}S_{29}V_{2}$, $F_{30}S_{21}S_{24}S_{4}S_{44}$, $F_{30}S_{21}S_{4}S_{4}S_{44}$, $F_{30}S_{24}S_{1}S_{4}S_{44}$, $F_{30}S_{1}S_{4}S_{4}S_{44}$, $F_{4}S_{9}S_{1}S_{4}S_{4}$, $F_{27}S_{21}S_{22}S_{2}S_{42}$, $F_{27}S_{21}S_{2}S_{2}S_{42}$, $F_{27}S_{22}S_{1}S_{2}S_{42}$, $F_{27}S_{1}S_{2}S_{2}S_{42}$, $F_{1}S_{14}S_{1}S_{2}S_{2}$, $F_{30}S_{21}S_{4}S_{44}V_{19}$, $F_{30}S_{21}S_{4}S_{44}V_{2}$, $F_{30}S_{1}S_{4}S_{44}V_{19}$, $F_{30}S_{1}S_{4}S_{44}V_{2}$, $F_{4}S_{9}S_{1}S_{4}V_{2}$, $F_{27}S_{21}S_{2}S_{42}V_{19}$, $F_{27}S_{21}S_{2}S_{42}V_{2}$, $F_{27}S_{1}S_{2}S_{42}V_{19}$, $F_{27}S_{1}S_{2}S_{42}V_{2}$, $F_{1}S_{14}S_{1}S_{2}V_{2}$, $F_{25}S_{22}S_{4}V_{18}V_{45}$, $F_{25}S_{22}S_{2}V_{18}V_{45}$, $F_{8}S_{2}S_{4}V_{18}V_{15}$, $F_{8}S_{2}S_{2}V_{18}V_{15}$, $F_{8}S_{22}S_{4}V_{1}V_{15}$, $F_{8}S_{22}S_{2}V_{1}V_{15}$, $F_{25}S_{2}S_{4}V_{45}V_{1}$, $F_{25}S_{2}S_{2}V_{45}V_{1}$, $F_{8}S_{2}S_{4}V_{1}V_{15}$, $F_{8}S_{2}S_{2}V_{1}V_{15}$, $F_{25}S_{22}S_{24}V_{18}V_{45}$, $F_{25}S_{22}S_{22}V_{18}V_{45}$, $F_{25}S_{24}S_{2}V_{45}V_{1}$, $F_{25}S_{22}S_{2}V_{45}V_{1}$, $F_{29}S_{22}S_{24}V_{2}V_{37}$, $F_{29}S_{22}S_{22}V_{2}V_{37}$, $F_{29}S_{22}S_{4}V_{2}V_{37}$, $F_{29}S_{22}S_{2}V_{2}V_{37}$, $F_{29}S_{24}S_{2}V_{2}V_{37}$, $F_{29}S_{2}S_{4}V_{2}V_{37}$, $F_{29}S_{2}S_{2}V_{2}V_{37}$, $F_{3}S_{2}S_{4}V_{11}V_{2}$, $F_{3}S_{2}S_{2}V_{11}V_{2}$, $F_{26}S_{22}S_{24}S_{49}S_{4}$, $F_{9}S_{24}S_{2}S_{4}S_{19}$, $F_{22}S_{22}S_{22}S_{23}S_{2}$, $F_{5}S_{22}S_{2}S_{2}S_{3}$, $F_{9}S_{22}S_{4}S_{4}S_{19}$, $F_{26}S_{49}S_{2}S_{4}S_{4}$, $F_{9}S_{2}S_{4}S_{4}S_{19}$, $F_{22}S_{23}S_{2}S_{2}S_{2}$, $F_{5}S_{2}S_{2}S_{2}S_{3}$, $F_{26}S_{22}S_{24}S_{49}V_{2}$, $F_{9}S_{24}S_{2}S_{19}V_{2}$, $F_{22}S_{22}S_{22}S_{23}V_{2}$, $F_{5}S_{22}S_{2}S_{3}V_{2}$, $F_{9}S_{22}S_{4}S_{19}V_{2}$, $F_{26}S_{49}S_{2}S_{4}V_{2}$, $F_{9}S_{2}S_{4}S_{19}V_{2}$, $F_{22}S_{23}S_{2}S_{2}V_{2}$, $F_{5}S_{2}S_{2}S_{3}V_{2}$, $F_{26}S_{22}S_{24}S_{49}V_{18}$, $F_{9}S_{24}S_{2}S_{19}V_{1}$, $F_{22}S_{22}S_{22}S_{23}V_{18}$, $F_{5}S_{22}S_{2}S_{3}V_{1}$, $F_{9}S_{22}S_{4}S_{19}V_{1}$, $F_{26}S_{49}S_{2}S_{4}V_{18}$, $F_{9}S_{2}S_{4}S_{19}V_{1}$, $F_{22}S_{23}S_{2}S_{2}V_{18}$, $F_{5}S_{2}S_{2}S_{3}V_{1}$, $F_{47}S_{22}S_{24}S_{4}S_{43}$, $F_{47}S_{22}S_{4}S_{4}S_{43}$, $F_{47}S_{24}S_{2}S_{4}S_{43}$, $F_{47}S_{2}S_{4}S_{4}S_{43}$, $F_{11}S_{8}S_{2}S_{4}S_{4}$, $F_{28}S_{22}S_{22}S_{2}S_{41}$, $F_{28}S_{22}S_{2}S_{2}S_{41}$, $F_{28}S_{2}S_{2}S_{2}S_{41}$, $F_{2}S_{7}S_{2}S_{2}S_{2}$, $F_{47}S_{22}S_{4}S_{43}V_{18}$, $F_{47}S_{22}S_{4}S_{43}V_{1}$, $F_{47}S_{2}S_{4}S_{43}V_{18}$, $F_{47}S_{2}S_{4}S_{43}V_{1}$, $F_{11}S_{8}S_{2}S_{4}V_{1}$, $F_{28}S_{22}S_{2}S_{41}V_{18}$, $F_{28}S_{22}S_{2}S_{41}V_{1}$, $F_{28}S_{2}S_{2}S_{41}V_{18}$, $F_{28}S_{2}S_{2}S_{41}V_{1}$, $F_{2}S_{7}S_{2}S_{2}V_{1}$, $F_{43}S_{50}S_{4}V_{18}V_{18}$, $F_{23}S_{68}S_{2}V_{18}V_{18}$, $F_{14}S_{4}S_{20}V_{18}V_{1}$, $F_{6}S_{2}S_{29}V_{18}V_{1}$, $F_{43}S_{50}S_{4}V_{1}V_{1}$, $F_{23}S_{68}S_{2}V_{1}V_{1}$, $F_{14}S_{4}S_{20}V_{1}V_{1}$, $F_{6}S_{2}S_{29}V_{1}V_{1}$, $F_{43}S_{50}V_{18}V_{18}V_{1}$, $F_{23}S_{68}V_{18}V_{18}V_{1}$, $F_{14}S_{20}V_{18}V_{1}V_{1}$, $F_{6}S_{29}V_{18}V_{1}V_{1}$, $F_{43}S_{50}V_{1}V_{1}V_{1}$, $F_{23}S_{68}V_{1}V_{1}V_{1}$, $F_{14}S_{20}V_{1}V_{1}V_{1}$, $F_{6}S_{29}V_{1}V_{1}V_{1}$, $F_{43}S_{50}V_{18}V_{18}V_{19}$, $F_{23}S_{68}V_{18}V_{18}V_{19}$, $F_{14}S_{20}V_{18}V_{1}V_{2}$, $F_{6}S_{29}V_{18}V_{1}V_{2}$, $F_{43}S_{50}V_{19}V_{1}V_{1}$, $F_{23}S_{68}V_{19}V_{1}V_{1}$, $F_{14}S_{20}V_{1}V_{1}V_{2}$, $F_{6}S_{29}V_{1}V_{1}V_{2}$, $F_{30}S_{24}S_{44}V_{18}V_{2}$, $F_{30}S_{4}S_{44}V_{18}V_{2}$, $F_{27}S_{22}S_{42}V_{18}V_{2}$, $F_{27}S_{2}S_{42}V_{18}V_{2}$, $F_{30}S_{24}S_{44}V_{1}V_{2}$, $F_{30}S_{4}S_{44}V_{1}V_{2}$, $F_{27}S_{22}S_{42}V_{1}V_{2}$, $F_{27}S_{2}S_{42}V_{1}V_{2}$, $F_{4}S_{9}S_{4}V_{1}V_{2}$, $F_{1}S_{14}S_{2}V_{1}V_{2}$, $F_{30}S_{44}V_{18}V_{19}V_{2}$, $F_{30}S_{44}V_{18}V_{2}V_{2}$, $F_{27}S_{42}V_{18}V_{19}V_{2}$, $F_{27}S_{42}V_{18}V_{2}V_{2}$, $F_{30}S_{44}V_{19}V_{1}V_{2}$, $F_{30}S_{44}V_{1}V_{2}V_{2}$, $F_{27}S_{42}V_{19}V_{1}V_{2}$, $F_{27}S_{42}V_{1}V_{2}V_{2}$, $F_{4}S_{9}V_{1}V_{2}V_{2}$, $F_{1}S_{14}V_{1}V_{2}V_{2}$, $F_{26}S_{49}S_{4}V_{18}V_{19}$, $F_{22}S_{23}S_{2}V_{18}V_{19}$, $F_{9}S_{4}S_{19}V_{19}V_{1}$, $F_{5}S_{2}S_{3}V_{19}V_{1}$, $F_{9}S_{4}S_{19}V_{18}V_{2}$, $F_{5}S_{2}S_{3}V_{18}V_{2}$, $F_{26}S_{49}S_{4}V_{1}V_{2}$, $F_{22}S_{23}S_{2}V_{1}V_{2}$, $F_{9}S_{4}S_{19}V_{1}V_{2}$, $F_{5}S_{2}S_{3}V_{1}V_{2}$, $F_{26}S_{49}V_{18}V_{19}V_{2}$, $F_{22}S_{23}V_{18}V_{19}V_{2}$, $F_{9}S_{19}V_{19}V_{1}V_{2}$, $F_{5}S_{3}V_{19}V_{1}V_{2}$, $F_{9}S_{19}V_{18}V_{2}V_{2}$, $F_{5}S_{3}V_{18}V_{2}V_{2}$, $F_{26}S_{49}V_{1}V_{2}V_{2}$, $F_{22}S_{23}V_{1}V_{2}V_{2}$, $F_{9}S_{19}V_{1}V_{2}V_{2}$, $F_{5}S_{3}V_{1}V_{2}V_{2}$, $F_{26}S_{49}V_{18}V_{18}V_{19}$, $F_{22}S_{23}V_{18}V_{18}V_{19}$, $F_{9}S_{19}V_{19}V_{1}V_{1}$, $F_{5}S_{3}V_{19}V_{1}V_{1}$, $F_{9}S_{19}V_{18}V_{1}V_{2}$, $F_{5}S_{3}V_{18}V_{1}V_{2}$, $F_{26}S_{49}V_{18}V_{1}V_{2}$, $F_{22}S_{23}V_{18}V_{1}V_{2}$, $F_{9}S_{19}V_{1}V_{1}V_{2}$, $F_{5}S_{3}V_{1}V_{1}V_{2}$, $F_{47}S_{24}S_{43}V_{18}V_{1}$, $F_{47}S_{4}S_{43}V_{18}V_{1}$, $F_{28}S_{22}S_{41}V_{18}V_{1}$, $F_{28}S_{2}S_{41}V_{18}V_{1}$, $F_{47}S_{24}S_{43}V_{1}V_{1}$, $F_{47}S_{4}S_{43}V_{1}V_{1}$, $F_{28}S_{22}S_{41}V_{1}V_{1}$, $F_{28}S_{2}S_{41}V_{1}V_{1}$, $F_{11}S_{8}S_{4}V_{1}V_{1}$, $F_{2}S_{7}S_{2}V_{1}V_{1}$, $F_{47}S_{43}V_{18}V_{18}V_{1}$, $F_{47}S_{43}V_{18}V_{1}V_{1}$, $F_{28}S_{41}V_{18}V_{18}V_{1}$, $F_{28}S_{41}V_{18}V_{1}V_{1}$, $F_{47}S_{43}V_{1}V_{1}V_{1}$, $F_{28}S_{41}V_{1}V_{1}V_{1}$, $F_{11}S_{8}V_{1}V_{1}V_{1}$, $F_{2}S_{7}V_{1}V_{1}V_{1}$, $F_{25}S_{24}V_{18}V_{45}V_{1}$, $F_{8}S_{24}V_{1}V_{1}V_{15}$, $F_{25}S_{22}V_{18}V_{45}V_{1}$, $F_{8}S_{22}V_{1}V_{1}V_{15}$, $F_{8}S_{4}V_{18}V_{1}V_{15}$, $F_{25}S_{4}V_{45}V_{1}V_{1}$, $F_{8}S_{4}V_{1}V_{1}V_{15}$, $F_{8}S_{2}V_{18}V_{1}V_{15}$, $F_{25}S_{2}V_{45}V_{1}V_{1}$, $F_{8}S_{2}V_{1}V_{1}V_{15}$, $F_{25}S_{24}V_{18}V_{45}V_{2}$, $F_{8}S_{24}V_{1}V_{2}V_{15}$, $F_{25}S_{22}V_{18}V_{45}V_{2}$, $F_{8}S_{22}V_{1}V_{2}V_{15}$, $F_{8}S_{4}V_{18}V_{2}V_{15}$, $F_{25}S_{4}V_{45}V_{1}V_{2}$, $F_{8}S_{4}V_{1}V_{2}V_{15}$, $F_{8}S_{2}V_{18}V_{2}V_{15}$, $F_{25}S_{2}V_{45}V_{1}V_{2}$, $F_{8}S_{2}V_{1}V_{2}V_{15}$, $F_{8}S_{24}S_{2}V_{1}V_{15}$, $F_{25}S_{22}S_{4}V_{45}V_{1}$, $F_{29}S_{4}V_{18}V_{19}V_{37}$, $F_{29}S_{4}V_{18}V_{2}V_{37}$, $F_{29}S_{4}V_{19}V_{1}V_{37}$, $F_{29}S_{4}V_{1}V_{2}V_{37}$, $F_{3}S_{4}V_{11}V_{1}V_{2}$, $F_{29}S_{2}V_{18}V_{19}V_{37}$, $F_{29}S_{2}V_{18}V_{2}V_{37}$, $F_{29}S_{2}V_{19}V_{1}V_{37}$, $F_{29}S_{2}V_{1}V_{2}V_{37}$, $F_{3}S_{2}V_{11}V_{1}V_{2}$, $F_{29}S_{4}V_{18}V_{18}V_{37}$, $F_{29}S_{4}V_{18}V_{1}V_{37}$, $F_{29}S_{4}V_{1}V_{1}V_{37}$, $F_{3}S_{4}V_{11}V_{1}V_{1}$, $F_{29}S_{2}V_{18}V_{18}V_{37}$, $F_{29}S_{2}V_{18}V_{1}V_{37}$, $F_{29}S_{2}V_{1}V_{1}V_{37}$, $F_{3}S_{2}V_{11}V_{1}V_{1}$, $F_{29}S_{22}S_{4}V_{18}V_{37}$, $F_{29}S_{2}S_{4}V_{18}V_{37}$, $F_{29}S_{22}S_{4}V_{1}V_{37}$, $F_{29}S_{2}S_{4}V_{1}V_{37}$, $F_{3}S_{2}S_{4}V_{11}V_{1}$, $F_{29}S_{22}S_{2}V_{18}V_{37}$, $F_{29}S_{2}S_{2}V_{18}V_{37}$, $F_{29}S_{22}S_{2}V_{1}V_{37}$, $F_{29}S_{2}S_{2}V_{1}V_{37}$, $F_{3}S_{2}S_{2}V_{11}V_{1}$, $F_{47}S_{24}S_{43}V_{19}V_{2}$, $F_{47}S_{4}S_{43}V_{19}V_{2}$, $F_{28}S_{22}S_{41}V_{19}V_{2}$, $F_{28}S_{2}S_{41}V_{19}V_{2}$, $F_{47}S_{24}S_{43}V_{2}V_{2}$, $F_{47}S_{4}S_{43}V_{2}V_{2}$, $F_{28}S_{22}S_{41}V_{2}V_{2}$, $F_{28}S_{2}S_{41}V_{2}V_{2}$, $F_{11}S_{8}S_{4}V_{2}V_{2}$, $F_{2}S_{7}S_{2}V_{2}V_{2}$, $F_{47}S_{43}V_{18}V_{19}V_{2}$, $F_{47}S_{43}V_{19}V_{1}V_{2}$, $F_{28}S_{41}V_{18}V_{19}V_{2}$, $F_{28}S_{41}V_{19}V_{1}V_{2}$, $F_{47}S_{43}V_{18}V_{2}V_{2}$, $F_{47}S_{43}V_{1}V_{2}V_{2}$, $F_{28}S_{41}V_{18}V_{2}V_{2}$, $F_{28}S_{41}V_{1}V_{2}V_{2}$, $F_{11}S_{8}V_{1}V_{2}V_{2}$, $F_{2}S_{7}V_{1}V_{2}V_{2}$, $F_{29}S_{24}V_{19}V_{2}V_{37}$, $F_{29}S_{24}V_{2}V_{2}V_{37}$, $F_{29}S_{22}V_{19}V_{2}V_{37}$, $F_{29}S_{22}V_{2}V_{2}V_{37}$, $F_{29}S_{4}V_{19}V_{2}V_{37}$, $F_{29}S_{4}V_{2}V_{2}V_{37}$, $F_{3}S_{4}V_{11}V_{2}V_{2}$, $F_{29}S_{2}V_{19}V_{2}V_{37}$, $F_{29}S_{2}V_{2}V_{2}V_{37}$, $F_{3}S_{2}V_{11}V_{2}V_{2}$, $F_{29}S_{24}V_{18}V_{2}V_{37}$, $F_{29}S_{24}V_{1}V_{2}V_{37}$, $F_{29}S_{22}V_{18}V_{2}V_{37}$, $F_{29}S_{22}V_{1}V_{2}V_{37}$, $F_{24}S_{24}V_{19}V_{19}V_{2}$, $F_{24}S_{22}V_{19}V_{19}V_{2}$, $F_{24}S_{4}V_{19}V_{2}V_{2}$, $F_{24}S_{2}V_{19}V_{2}V_{2}$, $F_{24}S_{21}S_{24}V_{19}V_{19}$, $F_{7}S_{24}S_{1}V_{2}V_{2}$, $F_{24}S_{21}S_{22}V_{19}V_{19}$, $F_{7}S_{22}S_{1}V_{2}V_{2}$, $F_{7}S_{1}S_{4}V_{19}V_{2}$, $F_{24}S_{21}S_{4}V_{19}V_{2}$, $F_{7}S_{1}S_{4}V_{2}V_{2}$, $F_{7}S_{1}S_{2}V_{19}V_{2}$, $F_{24}S_{21}S_{2}V_{19}V_{2}$, $F_{7}S_{1}S_{2}V_{2}V_{2}$, $F_{46}S_{4}V_{18}V_{19}V_{37}$, $F_{46}S_{4}V_{19}V_{1}V_{37}$, $F_{46}S_{4}V_{18}V_{2}V_{37}$, $F_{46}S_{4}V_{1}V_{2}V_{37}$, $F_{10}S_{4}V_{11}V_{1}V_{2}$, $F_{46}S_{2}V_{18}V_{19}V_{37}$, $F_{46}S_{2}V_{19}V_{1}V_{37}$, $F_{46}S_{2}V_{18}V_{2}V_{37}$, $F_{46}S_{2}V_{1}V_{2}V_{37}$, $F_{10}S_{2}V_{11}V_{1}V_{2}$, $F_{46}S_{21}S_{4}V_{19}V_{37}$, $F_{46}S_{1}S_{4}V_{19}V_{37}$, $F_{46}S_{21}S_{4}V_{2}V_{37}$, $F_{46}S_{1}S_{4}V_{2}V_{37}$, $F_{10}S_{1}S_{4}V_{11}V_{2}$, $F_{46}S_{21}S_{2}V_{19}V_{37}$, $F_{46}S_{1}S_{2}V_{19}V_{37}$, $F_{46}S_{21}S_{2}V_{2}V_{37}$, $F_{46}S_{1}S_{2}V_{2}V_{37}$, $F_{10}S_{1}S_{2}V_{11}V_{2}$, $F_{46}S_{24}V_{18}V_{1}V_{37}$, $F_{46}S_{24}V_{1}V_{1}V_{37}$, $F_{46}S_{22}V_{18}V_{1}V_{37}$, $F_{46}S_{22}V_{1}V_{1}V_{37}$, $F_{46}S_{4}V_{18}V_{1}V_{37}$, $F_{46}S_{4}V_{1}V_{1}V_{37}$, $F_{10}S_{4}V_{11}V_{1}V_{1}$, $F_{46}S_{2}V_{18}V_{1}V_{37}$, $F_{46}S_{2}V_{1}V_{1}V_{37}$, $F_{10}S_{2}V_{11}V_{1}V_{1}$, $F_{46}S_{21}S_{24}V_{1}V_{37}$, $F_{46}S_{24}S_{1}V_{1}V_{37}$, $F_{46}S_{21}S_{22}V_{1}V_{37}$, $F_{46}S_{22}S_{1}V_{1}V_{37}$, $F_{46}S_{21}S_{4}V_{1}V_{37}$, $F_{46}S_{1}S_{4}V_{1}V_{37}$, $F_{10}S_{1}S_{4}V_{11}V_{1}$, $F_{46}S_{21}S_{2}V_{1}V_{37}$, $F_{46}S_{1}S_{2}V_{1}V_{37}$, $F_{10}S_{1}S_{2}V_{11}V_{1}$, $F_{28}S_{22}S_{24}S_{4}S_{41}$, $F_{28}S_{24}S_{2}S_{4}S_{41}$, $F_{28}S_{22}S_{4}S_{4}S_{41}$, $F_{28}S_{2}S_{4}S_{4}S_{41}$, $F_{2}S_{7}S_{2}S_{4}S_{4}$, $F_{28}S_{21}S_{24}S_{4}S_{41}$, $F_{28}S_{24}S_{1}S_{4}S_{41}$, $F_{28}S_{21}S_{4}S_{4}S_{41}$, $F_{28}S_{1}S_{4}S_{4}S_{41}$, $F_{2}S_{7}S_{1}S_{4}S_{4}$, $F_{28}S_{21}S_{22}S_{2}S_{41}$, $F_{28}S_{22}S_{1}S_{2}S_{41}$, $F_{28}S_{21}S_{2}S_{2}S_{41}$, $F_{28}S_{1}S_{2}S_{2}S_{41}$, $F_{2}S_{7}S_{1}S_{2}S_{2}$, $F_{43}S_{21}V_{19}V_{45}V_{1}$, $F_{23}S_{21}V_{19}V_{45}V_{1}$, $F_{14}S_{1}V_{19}V_{1}V_{15}$, $F_{6}S_{1}V_{19}V_{1}V_{15}$, $F_{14}S_{21}V_{1}V_{2}V_{15}$, $F_{6}S_{21}V_{1}V_{2}V_{15}$, $F_{43}S_{1}V_{45}V_{1}V_{2}$, $F_{23}S_{1}V_{45}V_{1}V_{2}$, $F_{14}S_{1}V_{1}V_{2}V_{15}$, $F_{6}S_{1}V_{1}V_{2}V_{15}$, $F_{43}S_{21}S_{24}V_{19}V_{45}$, $F_{23}S_{21}S_{22}V_{19}V_{45}$, $F_{14}S_{1}S_{4}V_{19}V_{15}$, $F_{6}S_{1}S_{2}V_{19}V_{15}$, $F_{14}S_{21}S_{4}V_{2}V_{15}$, $F_{6}S_{21}S_{2}V_{2}V_{15}$, $F_{43}S_{24}S_{1}V_{45}V_{2}$, $F_{23}S_{22}S_{1}V_{45}V_{2}$, $F_{14}S_{1}S_{4}V_{2}V_{15}$, $F_{6}S_{1}S_{2}V_{2}V_{15}$, $F_{29}S_{21}S_{24}S_{1}S_{41}$, $F_{29}S_{21}S_{22}S_{1}S_{41}$, $F_{29}S_{21}S_{1}S_{4}S_{41}$, $F_{29}S_{21}S_{1}S_{2}S_{41}$, $F_{29}S_{24}S_{1}S_{1}S_{41}$, $F_{29}S_{22}S_{1}S_{1}S_{41}$, $F_{29}S_{1}S_{1}S_{4}S_{41}$, $F_{29}S_{1}S_{1}S_{2}S_{41}$, $F_{3}S_{7}S_{1}S_{1}S_{4}$, $F_{3}S_{7}S_{1}S_{1}S_{2}$, $F_{42}S_{21}S_{24}S_{50}V_{1}$, $F_{13}S_{24}S_{1}S_{20}V_{1}$, $F_{42}S_{21}S_{22}S_{68}V_{1}$, $F_{13}S_{22}S_{1}S_{29}V_{1}$, $F_{13}S_{21}S_{4}S_{20}V_{1}$, $F_{42}S_{50}S_{1}S_{4}V_{1}$, $F_{13}S_{1}S_{4}S_{20}V_{1}$, $F_{13}S_{21}S_{2}S_{29}V_{1}$, $F_{42}S_{68}S_{1}S_{2}V_{1}$, $F_{13}S_{1}S_{2}S_{29}V_{1}$, $F_{42}S_{21}S_{24}S_{50}S_{1}$, $F_{13}S_{24}S_{1}S_{1}S_{20}$, $F_{42}S_{21}S_{22}S_{68}S_{1}$, $F_{13}S_{22}S_{1}S_{1}S_{29}$, $F_{13}S_{21}S_{1}S_{4}S_{20}$, $F_{42}S_{50}S_{1}S_{1}S_{4}$, $F_{13}S_{1}S_{1}S_{4}S_{20}$, $F_{13}S_{21}S_{1}S_{2}S_{29}$, $F_{42}S_{68}S_{1}S_{1}S_{2}$, $F_{13}S_{1}S_{1}S_{2}S_{29}$, $F_{42}S_{21}S_{24}S_{50}V_{19}$, $F_{13}S_{24}S_{1}S_{20}V_{2}$, $F_{42}S_{21}S_{22}S_{68}V_{19}$, $F_{13}S_{22}S_{1}S_{29}V_{2}$, $F_{13}S_{21}S_{4}S_{20}V_{2}$, $F_{42}S_{50}S_{1}S_{4}V_{19}$, $F_{13}S_{1}S_{4}S_{20}V_{2}$, $F_{13}S_{21}S_{2}S_{29}V_{2}$, $F_{42}S_{68}S_{1}S_{2}V_{19}$, $F_{13}S_{1}S_{2}S_{29}V_{2}$, $F_{30}S_{21}S_{24}V_{1}V_{37}$, $F_{30}S_{21}S_{4}V_{1}V_{37}$, $F_{27}S_{21}S_{22}V_{1}V_{37}$, $F_{27}S_{21}S_{2}V_{1}V_{37}$, $F_{30}S_{24}S_{1}V_{1}V_{37}$, $F_{30}S_{1}S_{4}V_{1}V_{37}$, $F_{27}S_{22}S_{1}V_{1}V_{37}$, $F_{27}S_{1}S_{2}V_{1}V_{37}$, $F_{4}S_{1}S_{4}V_{11}V_{1}$, $F_{1}S_{1}S_{2}V_{11}V_{1}$, $F_{30}S_{21}V_{19}V_{1}V_{37}$, $F_{30}S_{21}V_{1}V_{2}V_{37}$, $F_{27}S_{21}V_{19}V_{1}V_{37}$, $F_{27}S_{21}V_{1}V_{2}V_{37}$, $F_{30}S_{1}V_{19}V_{1}V_{37}$, $F_{30}S_{1}V_{1}V_{2}V_{37}$, $F_{27}S_{1}V_{19}V_{1}V_{37}$, $F_{27}S_{1}V_{1}V_{2}V_{37}$, $F_{4}S_{1}V_{11}V_{1}V_{2}$, $F_{1}S_{1}V_{11}V_{1}V_{2}$, $F_{43}S_{22}V_{18}V_{45}V_{1}$, $F_{23}S_{22}V_{18}V_{45}V_{1}$, $F_{14}S_{2}V_{18}V_{1}V_{15}$, $F_{6}S_{2}V_{18}V_{1}V_{15}$, $F_{14}S_{22}V_{1}V_{1}V_{15}$, $F_{6}S_{22}V_{1}V_{1}V_{15}$, $F_{43}S_{2}V_{45}V_{1}V_{1}$, $F_{23}S_{2}V_{45}V_{1}V_{1}$, $F_{14}S_{2}V_{1}V_{1}V_{15}$, $F_{6}S_{2}V_{1}V_{1}V_{15}$, $F_{43}S_{22}S_{24}V_{18}V_{45}$, $F_{23}S_{22}S_{22}V_{18}V_{45}$, $F_{14}S_{2}S_{4}V_{18}V_{15}$, $F_{6}S_{2}S_{2}V_{18}V_{15}$, $F_{14}S_{22}S_{4}V_{1}V_{15}$, $F_{6}S_{22}S_{2}V_{1}V_{15}$, $F_{43}S_{24}S_{2}V_{45}V_{1}$, $F_{23}S_{22}S_{2}V_{45}V_{1}$, $F_{14}S_{2}S_{4}V_{1}V_{15}$, $F_{6}S_{2}S_{2}V_{1}V_{15}$, $F_{29}S_{22}S_{24}S_{2}S_{41}$, $F_{29}S_{22}S_{22}S_{2}S_{41}$, $F_{29}S_{22}S_{2}S_{4}S_{41}$, $F_{29}S_{22}S_{2}S_{2}S_{41}$, $F_{29}S_{24}S_{2}S_{2}S_{41}$, $F_{29}S_{2}S_{2}S_{4}S_{41}$, $F_{29}S_{2}S_{2}S_{2}S_{41}$, $F_{3}S_{7}S_{2}S_{2}S_{4}$, $F_{3}S_{7}S_{2}S_{2}S_{2}$, $F_{25}S_{22}S_{24}S_{49}V_{1}$, $F_{8}S_{24}S_{2}S_{19}V_{1}$, $F_{25}S_{22}S_{22}S_{23}V_{1}$, $F_{8}S_{22}S_{2}S_{3}V_{1}$, $F_{8}S_{22}S_{4}S_{19}V_{1}$, $F_{25}S_{49}S_{2}S_{4}V_{1}$, $F_{8}S_{2}S_{4}S_{19}V_{1}$, $F_{25}S_{23}S_{2}S_{2}V_{1}$, $F_{8}S_{2}S_{2}S_{3}V_{1}$, $F_{25}S_{22}S_{24}S_{49}S_{2}$, $F_{8}S_{24}S_{2}S_{2}S_{19}$, $F_{25}S_{22}S_{22}S_{23}S_{2}$, $F_{8}S_{22}S_{2}S_{2}S_{3}$, $F_{8}S_{22}S_{2}S_{4}S_{19}$, $F_{25}S_{49}S_{2}S_{2}S_{4}$, $F_{8}S_{2}S_{2}S_{4}S_{19}$, $F_{25}S_{23}S_{2}S_{2}S_{2}$, $F_{8}S_{2}S_{2}S_{2}S_{3}$, $F_{25}S_{22}S_{24}S_{49}V_{18}$, $F_{25}S_{22}S_{22}S_{23}V_{18}$, $F_{25}S_{49}S_{2}S_{4}V_{18}$, $F_{25}S_{23}S_{2}S_{2}V_{18}$, $F_{47}S_{22}S_{24}V_{1}V_{37}$, $F_{47}S_{22}S_{4}V_{1}V_{37}$, $F_{28}S_{22}S_{22}V_{1}V_{37}$, $F_{28}S_{22}S_{2}V_{1}V_{37}$, $F_{47}S_{24}S_{2}V_{1}V_{37}$, $F_{47}S_{2}S_{4}V_{1}V_{37}$, $F_{28}S_{2}S_{2}V_{1}V_{37}$, $F_{11}S_{2}S_{4}V_{11}V_{1}$, $F_{2}S_{2}S_{2}V_{11}V_{1}$, $F_{47}S_{22}V_{18}V_{1}V_{37}$, $F_{47}S_{22}V_{1}V_{1}V_{37}$, $F_{28}S_{22}V_{18}V_{1}V_{37}$, $F_{28}S_{22}V_{1}V_{1}V_{37}$, $F_{47}S_{2}V_{18}V_{1}V_{37}$, $F_{47}S_{2}V_{1}V_{1}V_{37}$, $F_{28}S_{2}V_{18}V_{1}V_{37}$, $F_{28}S_{2}V_{1}V_{1}V_{37}$, $F_{11}S_{2}V_{11}V_{1}V_{1}$, $F_{2}S_{2}V_{11}V_{1}V_{1}$, $F_{42}S_{50}V_{18}V_{18}V_{1}$, $F_{42}S_{68}V_{18}V_{18}V_{1}$, $F_{13}S_{20}V_{18}V_{1}V_{1}$, $F_{13}S_{29}V_{18}V_{1}V_{1}$, $F_{42}S_{50}V_{1}V_{1}V_{1}$, $F_{42}S_{68}V_{1}V_{1}V_{1}$, $F_{13}S_{20}V_{1}V_{1}V_{1}$, $F_{13}S_{29}V_{1}V_{1}V_{1}$, $F_{42}S_{50}S_{1}V_{18}V_{18}$, $F_{42}S_{68}S_{1}V_{18}V_{18}$, $F_{13}S_{1}S_{20}V_{18}V_{1}$, $F_{13}S_{1}S_{29}V_{18}V_{1}$, $F_{42}S_{50}S_{1}V_{1}V_{1}$, $F_{42}S_{68}S_{1}V_{1}V_{1}$, $F_{13}S_{1}S_{20}V_{1}V_{1}$, $F_{13}S_{1}S_{29}V_{1}V_{1}$, $F_{42}S_{50}V_{18}V_{18}V_{19}$, $F_{42}S_{68}V_{18}V_{18}V_{19}$, $F_{13}S_{20}V_{18}V_{1}V_{2}$, $F_{13}S_{29}V_{18}V_{1}V_{2}$, $F_{42}S_{50}V_{19}V_{1}V_{1}$, $F_{42}S_{68}V_{19}V_{1}V_{1}$, $F_{13}S_{20}V_{1}V_{1}V_{2}$, $F_{13}S_{29}V_{1}V_{1}V_{2}$, $F_{30}S_{24}S_{2}V_{18}V_{37}$, $F_{30}S_{2}S_{4}V_{18}V_{37}$, $F_{27}S_{22}S_{2}V_{18}V_{37}$, $F_{27}S_{2}S_{2}V_{18}V_{37}$, $F_{30}S_{24}S_{2}V_{1}V_{37}$, $F_{30}S_{2}S_{4}V_{1}V_{37}$, $F_{27}S_{22}S_{2}V_{1}V_{37}$, $F_{27}S_{2}S_{2}V_{1}V_{37}$, $F_{4}S_{2}S_{4}V_{11}V_{1}$, $F_{1}S_{2}S_{2}V_{11}V_{1}$, $F_{30}S_{2}V_{18}V_{19}V_{37}$, $F_{30}S_{2}V_{18}V_{2}V_{37}$, $F_{27}S_{2}V_{18}V_{19}V_{37}$, $F_{27}S_{2}V_{18}V_{2}V_{37}$, $F_{30}S_{2}V_{19}V_{1}V_{37}$, $F_{30}S_{2}V_{1}V_{2}V_{37}$, $F_{27}S_{2}V_{19}V_{1}V_{37}$, $F_{27}S_{2}V_{1}V_{2}V_{37}$, $F_{4}S_{2}V_{11}V_{1}V_{2}$, $F_{1}S_{2}V_{11}V_{1}V_{2}$, $F_{25}S_{49}V_{18}V_{19}V_{1}$, $F_{25}S_{23}V_{18}V_{19}V_{1}$, $F_{8}S_{19}V_{19}V_{1}V_{1}$, $F_{8}S_{3}V_{19}V_{1}V_{1}$, $F_{8}S_{19}V_{18}V_{1}V_{2}$, $F_{8}S_{3}V_{18}V_{1}V_{2}$, $F_{25}S_{49}V_{1}V_{1}V_{2}$, $F_{25}S_{23}V_{1}V_{1}V_{2}$, $F_{8}S_{19}V_{1}V_{1}V_{2}$, $F_{8}S_{3}V_{1}V_{1}V_{2}$, $F_{25}S_{49}S_{2}V_{18}V_{19}$, $F_{25}S_{23}S_{2}V_{18}V_{19}$, $F_{8}S_{2}S_{19}V_{19}V_{1}$, $F_{8}S_{2}S_{3}V_{19}V_{1}$, $F_{8}S_{2}S_{19}V_{18}V_{2}$, $F_{8}S_{2}S_{3}V_{18}V_{2}$, $F_{25}S_{49}S_{2}V_{1}V_{2}$, $F_{25}S_{23}S_{2}V_{1}V_{2}$, $F_{8}S_{2}S_{19}V_{1}V_{2}$, $F_{8}S_{2}S_{3}V_{1}V_{2}$, $F_{25}S_{49}V_{18}V_{18}V_{19}$, $F_{25}S_{23}V_{18}V_{18}V_{19}$, $F_{25}S_{49}V_{18}V_{1}V_{2}$, $F_{25}S_{23}V_{18}V_{1}V_{2}$, $F_{47}S_{24}S_{1}V_{18}V_{37}$, $F_{47}S_{1}S_{4}V_{18}V_{37}$, $F_{28}S_{22}S_{1}V_{18}V_{37}$, $F_{28}S_{1}S_{2}V_{18}V_{37}$, $F_{47}S_{24}S_{1}V_{1}V_{37}$, $F_{47}S_{1}S_{4}V_{1}V_{37}$, $F_{28}S_{22}S_{1}V_{1}V_{37}$, $F_{28}S_{1}S_{2}V_{1}V_{37}$, $F_{11}S_{1}S_{4}V_{11}V_{1}$, $F_{2}S_{1}S_{2}V_{11}V_{1}$, $F_{47}S_{1}V_{18}V_{18}V_{37}$, $F_{47}S_{1}V_{18}V_{1}V_{37}$, $F_{28}S_{1}V_{18}V_{18}V_{37}$, $F_{28}S_{1}V_{18}V_{1}V_{37}$, $F_{47}S_{1}V_{1}V_{1}V_{37}$, $F_{28}S_{1}V_{1}V_{1}V_{37}$, $F_{11}S_{1}V_{11}V_{1}V_{1}$, $F_{2}S_{1}V_{11}V_{1}V_{1}$, $F_{23}S_{24}S_{1}V_{18}V_{45}$, $F_{6}S_{24}S_{1}V_{1}V_{15}$, $F_{23}S_{22}S_{1}V_{18}V_{45}$, $F_{6}S_{22}S_{1}V_{1}V_{15}$, $F_{6}S_{1}S_{4}V_{18}V_{15}$, $F_{23}S_{1}S_{4}V_{45}V_{1}$, $F_{6}S_{1}S_{4}V_{1}V_{15}$, $F_{6}S_{1}S_{2}V_{18}V_{15}$, $F_{23}S_{1}S_{2}V_{45}V_{1}$, $F_{6}S_{1}S_{2}V_{1}V_{15}$, $F_{23}S_{24}S_{2}V_{18}V_{45}$, $F_{6}S_{24}S_{2}V_{1}V_{15}$, $F_{23}S_{22}S_{2}V_{18}V_{45}$, $F_{6}S_{2}S_{4}V_{18}V_{15}$, $F_{23}S_{2}S_{4}V_{45}V_{1}$, $F_{6}S_{2}S_{4}V_{1}V_{15}$, $F_{23}S_{2}S_{2}V_{45}V_{1}$, $F_{23}S_{22}S_{24}V_{18}V_{45}$, $F_{23}S_{22}S_{4}V_{45}V_{1}$, $F_{29}S_{43}V_{18}V_{19}V_{1}$, $F_{29}S_{43}V_{18}V_{1}V_{2}$, $F_{29}S_{41}V_{18}V_{19}V_{1}$, $F_{29}S_{41}V_{18}V_{1}V_{2}$, $F_{29}S_{43}V_{19}V_{1}V_{1}$, $F_{29}S_{43}V_{1}V_{1}V_{2}$, $F_{29}S_{41}V_{19}V_{1}V_{1}$, $F_{29}S_{41}V_{1}V_{1}V_{2}$, $F_{3}S_{8}V_{1}V_{1}V_{2}$, $F_{3}S_{7}V_{1}V_{1}V_{2}$, $F_{29}S_{43}V_{18}V_{18}V_{1}$, $F_{29}S_{43}V_{18}V_{1}V_{1}$, $F_{29}S_{41}V_{18}V_{18}V_{1}$, $F_{29}S_{41}V_{18}V_{1}V_{1}$, $F_{29}S_{43}V_{1}V_{1}V_{1}$, $F_{29}S_{41}V_{1}V_{1}V_{1}$, $F_{3}S_{8}V_{1}V_{1}V_{1}$, $F_{3}S_{7}V_{1}V_{1}V_{1}$, $F_{29}S_{22}S_{43}V_{18}V_{1}$, $F_{29}S_{2}S_{43}V_{18}V_{1}$, $F_{29}S_{22}S_{41}V_{18}V_{1}$, $F_{29}S_{2}S_{41}V_{18}V_{1}$, $F_{29}S_{22}S_{43}V_{1}V_{1}$, $F_{29}S_{2}S_{43}V_{1}V_{1}$, $F_{29}S_{22}S_{41}V_{1}V_{1}$, $F_{29}S_{2}S_{41}V_{1}V_{1}$, $F_{3}S_{8}S_{2}V_{1}V_{1}$, $F_{3}S_{7}S_{2}V_{1}V_{1}$, $F_{47}S_{24}S_{2}V_{19}V_{37}$, $F_{47}S_{2}S_{4}V_{19}V_{37}$, $F_{28}S_{22}S_{2}V_{19}V_{37}$, $F_{28}S_{2}S_{2}V_{19}V_{37}$, $F_{47}S_{24}S_{2}V_{2}V_{37}$, $F_{47}S_{2}S_{4}V_{2}V_{37}$, $F_{28}S_{22}S_{2}V_{2}V_{37}$, $F_{28}S_{2}S_{2}V_{2}V_{37}$, $F_{11}S_{2}S_{4}V_{11}V_{2}$, $F_{2}S_{2}S_{2}V_{11}V_{2}$, $F_{47}S_{2}V_{18}V_{19}V_{37}$, $F_{47}S_{2}V_{19}V_{1}V_{37}$, $F_{28}S_{2}V_{18}V_{19}V_{37}$, $F_{28}S_{2}V_{19}V_{1}V_{37}$, $F_{47}S_{2}V_{18}V_{2}V_{37}$, $F_{47}S_{2}V_{1}V_{2}V_{37}$, $F_{28}S_{2}V_{18}V_{2}V_{37}$, $F_{28}S_{2}V_{1}V_{2}V_{37}$, $F_{11}S_{2}V_{11}V_{1}V_{2}$, $F_{2}S_{2}V_{11}V_{1}V_{2}$, $F_{29}S_{24}S_{2}S_{43}V_{19}$, $F_{29}S_{24}S_{2}S_{43}V_{2}$, $F_{29}S_{22}S_{2}S_{41}V_{19}$, $F_{29}S_{22}S_{2}S_{41}V_{2}$, $F_{29}S_{2}S_{4}S_{43}V_{19}$, $F_{29}S_{2}S_{4}S_{43}V_{2}$, $F_{3}S_{8}S_{2}S_{4}V_{2}$, $F_{29}S_{2}S_{2}S_{41}V_{19}$, $F_{29}S_{2}S_{2}S_{41}V_{2}$, $F_{3}S_{7}S_{2}S_{2}V_{2}$, $F_{29}S_{24}S_{2}S_{43}V_{18}$, $F_{29}S_{24}S_{2}S_{43}V_{1}$, $F_{29}S_{22}S_{2}S_{41}V_{18}$, $F_{29}S_{22}S_{2}S_{41}V_{1}$, $F_{29}S_{2}S_{4}S_{43}V_{18}$, $F_{29}S_{2}S_{4}S_{43}V_{1}$, $F_{3}S_{8}S_{2}S_{4}V_{1}$, $F_{29}S_{2}S_{2}S_{41}V_{18}$, $F_{29}S_{2}S_{2}S_{41}V_{1}$, $F_{3}S_{7}S_{2}S_{2}V_{1}$, $F_{29}S_{22}S_{24}S_{2}S_{43}$, $F_{29}S_{24}S_{2}S_{2}S_{43}$, $F_{29}S_{22}S_{2}S_{4}S_{43}$, $F_{29}S_{2}S_{2}S_{4}S_{43}$, $F_{3}S_{8}S_{2}S_{2}S_{4}$, $F_{22}S_{24}S_{2}V_{19}V_{19}$, $F_{5}S_{24}S_{2}V_{2}V_{2}$, $F_{22}S_{22}S_{2}V_{19}V_{19}$, $F_{5}S_{22}S_{2}V_{2}V_{2}$, $F_{5}S_{2}S_{4}V_{19}V_{2}$, $F_{22}S_{2}S_{4}V_{19}V_{2}$, $F_{5}S_{2}S_{4}V_{2}V_{2}$, $F_{5}S_{2}S_{2}V_{19}V_{2}$, $F_{22}S_{2}S_{2}V_{19}V_{2}$, $F_{5}S_{2}S_{2}V_{2}V_{2}$, $F_{22}S_{21}S_{24}V_{19}V_{19}$, $F_{5}S_{24}S_{1}V_{2}V_{2}$, $F_{22}S_{21}S_{22}V_{19}V_{19}$, $F_{5}S_{22}S_{1}V_{2}V_{2}$, $F_{5}S_{1}S_{4}V_{19}V_{2}$, $F_{22}S_{21}S_{4}V_{19}V_{2}$, $F_{5}S_{1}S_{4}V_{2}V_{2}$, $F_{5}S_{1}S_{2}V_{19}V_{2}$, $F_{22}S_{21}S_{2}V_{19}V_{2}$, $F_{5}S_{1}S_{2}V_{2}V_{2}$, $F_{46}S_{44}V_{18}V_{19}V_{1}$, $F_{46}S_{44}V_{19}V_{1}V_{1}$, $F_{46}S_{42}V_{18}V_{19}V_{1}$, $F_{46}S_{42}V_{19}V_{1}V_{1}$, $F_{46}S_{44}V_{18}V_{1}V_{2}$, $F_{46}S_{44}V_{1}V_{1}V_{2}$, $F_{46}S_{42}V_{18}V_{1}V_{2}$, $F_{46}S_{42}V_{1}V_{1}V_{2}$, $F_{10}S_{9}V_{1}V_{1}V_{2}$, $F_{10}S_{14}V_{1}V_{1}V_{2}$, $F_{46}S_{21}S_{44}V_{19}V_{1}$, $F_{46}S_{1}S_{44}V_{19}V_{1}$, $F_{46}S_{21}S_{42}V_{19}V_{1}$, $F_{46}S_{1}S_{42}V_{19}V_{1}$, $F_{46}S_{21}S_{44}V_{1}V_{2}$, $F_{46}S_{1}S_{44}V_{1}V_{2}$, $F_{46}S_{21}S_{42}V_{1}V_{2}$, $F_{46}S_{1}S_{42}V_{1}V_{2}$, $F_{10}S_{9}S_{1}V_{1}V_{2}$, $F_{10}S_{14}S_{1}V_{1}V_{2}$, $F_{46}S_{24}S_{1}S_{44}V_{18}$, $F_{46}S_{24}S_{1}S_{44}V_{1}$, $F_{46}S_{22}S_{1}S_{42}V_{18}$, $F_{46}S_{22}S_{1}S_{42}V_{1}$, $F_{46}S_{1}S_{4}S_{44}V_{18}$, $F_{46}S_{1}S_{4}S_{44}V_{1}$, $F_{10}S_{9}S_{1}S_{4}V_{1}$, $F_{46}S_{1}S_{2}S_{42}V_{18}$, $F_{46}S_{1}S_{2}S_{42}V_{1}$, $F_{10}S_{14}S_{1}S_{2}V_{1}$, $F_{46}S_{21}S_{24}S_{1}S_{44}$, $F_{46}S_{24}S_{1}S_{1}S_{44}$, $F_{46}S_{21}S_{22}S_{1}S_{42}$, $F_{46}S_{22}S_{1}S_{1}S_{42}$, $F_{46}S_{21}S_{1}S_{4}S_{44}$, $F_{46}S_{1}S_{1}S_{4}S_{44}$, $F_{10}S_{9}S_{1}S_{1}S_{4}$, $F_{46}S_{21}S_{1}S_{2}S_{42}$, $F_{46}S_{1}S_{1}S_{2}S_{42}$, $F_{10}S_{14}S_{1}S_{1}S_{2}$, $F_{28}S_{22}S_{24}V_{1}V_{37}$, $F_{28}S_{24}S_{2}V_{1}V_{37}$, $F_{28}S_{22}S_{4}V_{1}V_{37}$, $F_{28}S_{2}S_{4}V_{1}V_{37}$, $F_{2}S_{2}S_{4}V_{11}V_{1}$, $F_{28}S_{21}S_{24}V_{1}V_{37}$, $F_{28}S_{24}S_{1}V_{1}V_{37}$, $F_{28}S_{21}S_{22}V_{1}V_{37}$, $F_{28}S_{21}S_{4}V_{1}V_{37}$, $F_{28}S_{1}S_{4}V_{1}V_{37}$, $F_{2}S_{1}S_{4}V_{11}V_{1}$, $F_{28}S_{21}S_{2}V_{1}V_{37}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{6}$} {{$F_{36}S_{15}S_{24}V_{18}V_{45}$, $F_{36}S_{15}S_{24}V_{1}V_{15}$, $F_{36}S_{15}S_{22}V_{18}V_{45}$, $F_{36}S_{15}S_{22}V_{1}V_{15}$, $F_{36}S_{15}S_{4}V_{18}V_{15}$, $F_{36}S_{15}S_{4}V_{45}V_{1}$, $F_{36}S_{15}S_{4}V_{1}V_{15}$, $F_{36}S_{15}S_{2}V_{18}V_{15}$, $F_{36}S_{15}S_{2}V_{45}V_{1}$, $F_{36}S_{15}S_{2}V_{1}V_{15}$, $F_{36}S_{24}V_{18}V_{45}V_{1}$, $F_{36}S_{24}V_{1}V_{1}V_{15}$, $F_{36}S_{22}V_{18}V_{45}V_{1}$, $F_{36}S_{22}V_{1}V_{1}V_{15}$, $F_{36}S_{4}V_{18}V_{1}V_{15}$, $F_{36}S_{4}V_{45}V_{1}V_{1}$, $F_{36}S_{4}V_{1}V_{1}V_{15}$, $F_{36}S_{2}V_{18}V_{1}V_{15}$, $F_{36}S_{2}V_{45}V_{1}V_{1}$, $F_{36}S_{2}V_{1}V_{1}V_{15}$, $F_{43}S_{43}V_{18}V_{1}V_{1}$, $F_{14}S_{43}V_{18}V_{1}V_{1}$, $F_{23}S_{41}V_{18}V_{1}V_{1}$, $F_{6}S_{41}V_{18}V_{1}V_{1}$, $F_{43}S_{43}V_{1}V_{1}V_{1}$, $F_{14}S_{43}V_{1}V_{1}V_{1}$, $F_{23}S_{41}V_{1}V_{1}V_{1}$, $F_{6}S_{41}V_{1}V_{1}V_{1}$, $F_{14}S_{8}V_{1}V_{1}V_{1}$, $F_{6}S_{7}V_{1}V_{1}V_{1}$, $F_{43}S_{24}S_{43}V_{18}V_{1}$, $F_{14}S_{4}S_{43}V_{18}V_{1}$, $F_{23}S_{22}S_{41}V_{18}V_{1}$, $F_{6}S_{2}S_{41}V_{18}V_{1}$, $F_{43}S_{24}S_{43}V_{1}V_{1}$, $F_{14}S_{4}S_{43}V_{1}V_{1}$, $F_{23}S_{22}S_{41}V_{1}V_{1}$, $F_{6}S_{2}S_{41}V_{1}V_{1}$, $F_{14}S_{8}S_{4}V_{1}V_{1}$, $F_{6}S_{7}S_{2}V_{1}V_{1}$, $F_{29}S_{15}S_{24}V_{18}V_{45}$, $F_{29}S_{15}S_{22}V_{18}V_{45}$, $F_{29}S_{15}S_{4}V_{18}V_{45}$, $F_{29}S_{15}S_{2}V_{18}V_{45}$, $F_{29}S_{15}S_{24}V_{1}V_{15}$, $F_{29}S_{15}S_{22}V_{1}V_{15}$, $F_{29}S_{15}S_{4}V_{1}V_{15}$, $F_{29}S_{15}S_{2}V_{1}V_{15}$, $F_{3}S_{15}S_{4}V_{1}V_{15}$, $F_{3}S_{15}S_{2}V_{1}V_{15}$, $F_{43}S_{24}S_{2}S_{43}V_{1}$, $F_{14}S_{24}S_{2}S_{43}V_{1}$, $F_{23}S_{22}S_{2}S_{41}V_{1}$, $F_{6}S_{22}S_{2}S_{41}V_{1}$, $F_{43}S_{2}S_{4}S_{43}V_{1}$, $F_{14}S_{2}S_{4}S_{43}V_{1}$, $F_{14}S_{8}S_{2}S_{4}V_{1}$, $F_{23}S_{2}S_{2}S_{41}V_{1}$, $F_{6}S_{2}S_{2}S_{41}V_{1}$, $F_{6}S_{7}S_{2}S_{2}V_{1}$, $F_{43}S_{24}S_{24}S_{2}S_{43}$, $F_{14}S_{24}S_{2}S_{4}S_{43}$, $F_{23}S_{22}S_{22}S_{2}S_{41}$, $F_{6}S_{22}S_{2}S_{2}S_{41}$, $F_{43}S_{24}S_{2}S_{4}S_{43}$, $F_{14}S_{2}S_{4}S_{4}S_{43}$, $F_{14}S_{8}S_{2}S_{4}S_{4}$, $F_{23}S_{22}S_{2}S_{2}S_{41}$, $F_{6}S_{2}S_{2}S_{2}S_{41}$, $F_{6}S_{7}S_{2}S_{2}S_{2}$, $F_{29}S_{24}S_{2}V_{45}V_{1}$, $F_{29}S_{22}S_{2}V_{45}V_{1}$, $F_{29}S_{2}S_{4}V_{45}V_{1}$, $F_{29}S_{2}S_{2}V_{45}V_{1}$, $F_{29}S_{24}S_{2}V_{1}V_{15}$, $F_{29}S_{22}S_{2}V_{1}V_{15}$, $F_{29}S_{2}S_{4}V_{1}V_{15}$, $F_{29}S_{2}S_{2}V_{1}V_{15}$, $F_{3}S_{2}S_{4}V_{1}V_{15}$, $F_{3}S_{2}S_{2}V_{1}V_{15}$, $F_{17}S_{15}S_{23}S_{24}S_{24}$, $F_{17}S_{15}S_{24}S_{3}S_{4}$, $F_{17}S_{15}S_{22}S_{22}S_{23}$, $F_{17}S_{15}S_{22}S_{2}S_{3}$, $F_{17}S_{15}S_{23}S_{4}S_{4}$, $F_{17}S_{15}S_{3}S_{4}S_{4}$, $F_{17}S_{15}S_{23}S_{2}S_{2}$, $F_{17}S_{15}S_{2}S_{2}S_{3}$, $F_{17}S_{23}S_{24}S_{24}S_{2}$, $F_{17}S_{24}S_{2}S_{3}S_{4}$, $F_{17}S_{22}S_{22}S_{23}S_{2}$, $F_{17}S_{22}S_{2}S_{2}S_{3}$, $F_{17}S_{23}S_{2}S_{4}S_{4}$, $F_{17}S_{2}S_{3}S_{4}S_{4}$, $F_{17}S_{23}S_{2}S_{2}S_{2}$, $F_{17}S_{2}S_{2}S_{2}S_{3}$, $F_{25}S_{24}V_{1}V_{1}V_{37}$, $F_{8}S_{24}V_{1}V_{1}V_{37}$, $F_{25}S_{22}V_{1}V_{1}V_{37}$, $F_{8}S_{22}V_{1}V_{1}V_{37}$, $F_{25}S_{4}V_{1}V_{1}V_{37}$, $F_{8}S_{4}V_{1}V_{1}V_{37}$, $F_{8}S_{4}V_{11}V_{1}V_{1}$, $F_{25}S_{2}V_{1}V_{1}V_{37}$, $F_{8}S_{2}V_{1}V_{1}V_{37}$, $F_{8}S_{2}V_{11}V_{1}V_{1}$, $F_{25}S_{24}S_{2}V_{1}V_{37}$, $F_{8}S_{24}S_{2}V_{1}V_{37}$, $F_{25}S_{22}S_{2}V_{1}V_{37}$, $F_{8}S_{22}S_{2}V_{1}V_{37}$, $F_{25}S_{2}S_{4}V_{1}V_{37}$, $F_{8}S_{2}S_{4}V_{1}V_{37}$, $F_{8}S_{2}S_{4}V_{11}V_{1}$, $F_{25}S_{2}S_{2}V_{1}V_{37}$, $F_{8}S_{2}S_{2}V_{1}V_{37}$, $F_{8}S_{2}S_{2}V_{11}V_{1}$, $F_{25}S_{24}V_{18}V_{1}V_{37}$, $F_{25}S_{22}V_{18}V_{1}V_{37}$, $F_{25}S_{4}V_{18}V_{1}V_{37}$, $F_{25}S_{2}V_{18}V_{1}V_{37}$, $F_{47}S_{15}S_{24}S_{24}S_{50}$, $F_{47}S_{15}S_{24}S_{50}S_{4}$, $F_{28}S_{15}S_{22}S_{22}S_{68}$, $F_{28}S_{15}S_{22}S_{68}S_{2}$, $F_{47}S_{15}S_{24}S_{4}S_{20}$, $F_{47}S_{15}S_{4}S_{4}S_{20}$, $F_{11}S_{15}S_{4}S_{4}S_{20}$, $F_{28}S_{15}S_{22}S_{2}S_{29}$, $F_{28}S_{15}S_{2}S_{2}S_{29}$, $F_{2}S_{15}S_{2}S_{2}S_{29}$, $F_{47}S_{15}S_{24}S_{50}V_{18}$, $F_{47}S_{15}S_{24}S_{50}V_{1}$, $F_{28}S_{15}S_{22}S_{68}V_{18}$, $F_{28}S_{15}S_{22}S_{68}V_{1}$, $F_{47}S_{15}S_{4}S_{20}V_{18}$, $F_{47}S_{15}S_{4}S_{20}V_{1}$, $F_{11}S_{15}S_{4}S_{20}V_{1}$, $F_{28}S_{15}S_{2}S_{29}V_{18}$, $F_{28}S_{15}S_{2}S_{29}V_{1}$, $F_{2}S_{15}S_{2}S_{29}V_{1}$, $F_{47}S_{24}S_{50}V_{1}V_{1}$, $F_{47}S_{50}S_{4}V_{1}V_{1}$, $F_{28}S_{22}S_{68}V_{1}V_{1}$, $F_{28}S_{68}S_{2}V_{1}V_{1}$, $F_{47}S_{24}S_{20}V_{1}V_{1}$, $F_{47}S_{4}S_{20}V_{1}V_{1}$, $F_{11}S_{4}S_{20}V_{1}V_{1}$, $F_{28}S_{22}S_{29}V_{1}V_{1}$, $F_{28}S_{2}S_{29}V_{1}V_{1}$, $F_{2}S_{2}S_{29}V_{1}V_{1}$, $F_{47}S_{50}V_{18}V_{1}V_{1}$, $F_{47}S_{50}V_{1}V_{1}V_{1}$, $F_{28}S_{68}V_{18}V_{1}V_{1}$, $F_{28}S_{68}V_{1}V_{1}V_{1}$, $F_{47}S_{20}V_{18}V_{1}V_{1}$, $F_{47}S_{20}V_{1}V_{1}V_{1}$, $F_{11}S_{20}V_{1}V_{1}V_{1}$, $F_{28}S_{29}V_{18}V_{1}V_{1}$, $F_{28}S_{29}V_{1}V_{1}V_{1}$, $F_{2}S_{29}V_{1}V_{1}V_{1}$, $F_{36}S_{15}S_{21}S_{24}S_{50}$, $F_{36}S_{15}S_{24}S_{1}S_{20}$, $F_{36}S_{15}S_{21}S_{22}S_{68}$, $F_{36}S_{15}S_{22}S_{1}S_{29}$, $F_{36}S_{15}S_{21}S_{4}S_{20}$, $F_{36}S_{15}S_{50}S_{1}S_{4}$, $F_{36}S_{15}S_{1}S_{4}S_{20}$, $F_{36}S_{15}S_{21}S_{2}S_{29}$, $F_{36}S_{15}S_{68}S_{1}S_{2}$, $F_{36}S_{15}S_{1}S_{2}S_{29}$, $F_{36}S_{21}S_{24}S_{50}V_{1}$, $F_{36}S_{24}S_{1}S_{20}V_{1}$, $F_{36}S_{21}S_{22}S_{68}V_{1}$, $F_{36}S_{22}S_{1}S_{29}V_{1}$, $F_{36}S_{21}S_{4}S_{20}V_{1}$, $F_{36}S_{50}S_{1}S_{4}V_{1}$, $F_{36}S_{1}S_{4}S_{20}V_{1}$, $F_{36}S_{21}S_{2}S_{29}V_{1}$, $F_{36}S_{68}S_{1}S_{2}V_{1}$, $F_{36}S_{1}S_{2}S_{29}V_{1}$, $F_{43}S_{21}V_{1}V_{1}V_{37}$, $F_{23}S_{21}V_{1}V_{1}V_{37}$, $F_{14}S_{21}V_{1}V_{1}V_{37}$, $F_{6}S_{21}V_{1}V_{1}V_{37}$, $F_{43}S_{1}V_{1}V_{1}V_{37}$, $F_{23}S_{1}V_{1}V_{1}V_{37}$, $F_{14}S_{1}V_{1}V_{1}V_{37}$, $F_{6}S_{1}V_{1}V_{1}V_{37}$, $F_{14}S_{1}V_{11}V_{1}V_{1}$, $F_{6}S_{1}V_{11}V_{1}V_{1}$, $F_{43}S_{21}S_{24}V_{1}V_{37}$, $F_{23}S_{21}S_{22}V_{1}V_{37}$, $F_{14}S_{21}S_{4}V_{1}V_{37}$, $F_{6}S_{21}S_{2}V_{1}V_{37}$, $F_{43}S_{24}S_{1}V_{1}V_{37}$, $F_{23}S_{22}S_{1}V_{1}V_{37}$, $F_{14}S_{1}S_{4}V_{1}V_{37}$, $F_{6}S_{1}S_{2}V_{1}V_{37}$, $F_{14}S_{1}S_{4}V_{11}V_{1}$, $F_{6}S_{1}S_{2}V_{11}V_{1}$, $F_{29}S_{15}S_{21}S_{23}S_{24}$, $F_{29}S_{15}S_{21}S_{22}S_{23}$, $F_{29}S_{15}S_{21}S_{23}S_{4}$, $F_{29}S_{15}S_{21}S_{23}S_{2}$, $F_{29}S_{15}S_{24}S_{1}S_{3}$, $F_{29}S_{15}S_{22}S_{1}S_{3}$, $F_{29}S_{15}S_{1}S_{3}S_{4}$, $F_{29}S_{15}S_{1}S_{2}S_{3}$, $F_{3}S_{15}S_{1}S_{3}S_{4}$, $F_{3}S_{15}S_{1}S_{2}S_{3}$, $F_{36}S_{15}S_{50}V_{18}V_{18}$, $F_{36}S_{15}S_{68}V_{18}V_{18}$, $F_{36}S_{15}S_{20}V_{18}V_{1}$, $F_{36}S_{15}S_{29}V_{18}V_{1}$, $F_{36}S_{15}S_{50}V_{1}V_{1}$, $F_{36}S_{15}S_{68}V_{1}V_{1}$, $F_{36}S_{15}S_{20}V_{1}V_{1}$, $F_{36}S_{15}S_{29}V_{1}V_{1}$, $F_{36}S_{50}V_{18}V_{18}V_{1}$, $F_{36}S_{68}V_{18}V_{18}V_{1}$, $F_{36}S_{20}V_{18}V_{1}V_{1}$, $F_{36}S_{29}V_{18}V_{1}V_{1}$, $F_{36}S_{50}V_{1}V_{1}V_{1}$, $F_{36}S_{68}V_{1}V_{1}V_{1}$, $F_{36}S_{20}V_{1}V_{1}V_{1}$, $F_{36}S_{29}V_{1}V_{1}V_{1}$, $F_{43}S_{2}V_{18}V_{1}V_{37}$, $F_{23}S_{2}V_{18}V_{1}V_{37}$, $F_{14}S_{2}V_{18}V_{1}V_{37}$, $F_{6}S_{2}V_{18}V_{1}V_{37}$, $F_{43}S_{2}V_{1}V_{1}V_{37}$, $F_{23}S_{2}V_{1}V_{1}V_{37}$, $F_{14}S_{2}V_{1}V_{1}V_{37}$, $F_{6}S_{2}V_{1}V_{1}V_{37}$, $F_{14}S_{2}V_{11}V_{1}V_{1}$, $F_{6}S_{2}V_{11}V_{1}V_{1}$, $F_{43}S_{24}S_{2}V_{18}V_{37}$, $F_{23}S_{22}S_{2}V_{18}V_{37}$, $F_{14}S_{2}S_{4}V_{18}V_{37}$, $F_{6}S_{2}S_{2}V_{18}V_{37}$, $F_{43}S_{24}S_{2}V_{1}V_{37}$, $F_{23}S_{22}S_{2}V_{1}V_{37}$, $F_{14}S_{2}S_{4}V_{1}V_{37}$, $F_{6}S_{2}S_{2}V_{1}V_{37}$, $F_{14}S_{2}S_{4}V_{11}V_{1}$, $F_{6}S_{2}S_{2}V_{11}V_{1}$, $F_{17}S_{15}S_{24}V_{18}V_{45}$, $F_{17}S_{15}S_{24}V_{1}V_{15}$, $F_{17}S_{15}S_{22}V_{18}V_{45}$, $F_{17}S_{15}S_{22}V_{1}V_{15}$, $F_{17}S_{15}S_{4}V_{18}V_{15}$, $F_{17}S_{15}S_{4}V_{45}V_{1}$, $F_{17}S_{15}S_{4}V_{1}V_{15}$, $F_{17}S_{15}S_{2}V_{18}V_{15}$, $F_{17}S_{15}S_{2}V_{45}V_{1}$, $F_{17}S_{15}S_{2}V_{1}V_{15}$, $F_{17}S_{24}S_{2}V_{18}V_{45}$, $F_{17}S_{24}S_{2}V_{1}V_{15}$, $F_{17}S_{22}S_{2}V_{18}V_{45}$, $F_{17}S_{22}S_{2}V_{1}V_{15}$, $F_{17}S_{2}S_{4}V_{18}V_{15}$, $F_{17}S_{2}S_{4}V_{45}V_{1}$, $F_{17}S_{2}S_{4}V_{1}V_{15}$, $F_{17}S_{2}S_{2}V_{18}V_{15}$, $F_{17}S_{2}S_{2}V_{45}V_{1}$, $F_{17}S_{2}S_{2}V_{1}V_{15}$, $F_{25}S_{43}V_{18}V_{1}V_{1}$, $F_{8}S_{43}V_{18}V_{1}V_{1}$, $F_{25}S_{41}V_{18}V_{1}V_{1}$, $F_{8}S_{41}V_{18}V_{1}V_{1}$, $F_{25}S_{43}V_{1}V_{1}V_{1}$, $F_{8}S_{43}V_{1}V_{1}V_{1}$, $F_{25}S_{41}V_{1}V_{1}V_{1}$, $F_{8}S_{41}V_{1}V_{1}V_{1}$, $F_{8}S_{8}V_{1}V_{1}V_{1}$, $F_{8}S_{7}V_{1}V_{1}V_{1}$, $F_{25}S_{2}S_{43}V_{18}V_{1}$, $F_{8}S_{2}S_{43}V_{18}V_{1}$, $F_{25}S_{2}S_{41}V_{18}V_{1}$, $F_{8}S_{2}S_{41}V_{18}V_{1}$, $F_{25}S_{2}S_{43}V_{1}V_{1}$, $F_{8}S_{2}S_{43}V_{1}V_{1}$, $F_{25}S_{2}S_{41}V_{1}V_{1}$, $F_{8}S_{2}S_{41}V_{1}V_{1}$, $F_{8}S_{8}S_{2}V_{1}V_{1}$, $F_{8}S_{7}S_{2}V_{1}V_{1}$, $F_{25}S_{43}V_{18}V_{18}V_{1}$, $F_{25}S_{41}V_{18}V_{18}V_{1}$, $F_{47}S_{15}S_{24}V_{18}V_{45}$, $F_{47}S_{15}S_{4}V_{18}V_{45}$, $F_{28}S_{15}S_{22}V_{18}V_{45}$, $F_{28}S_{15}S_{2}V_{18}V_{45}$, $F_{47}S_{15}S_{24}V_{1}V_{15}$, $F_{47}S_{15}S_{4}V_{1}V_{15}$, $F_{28}S_{15}S_{22}V_{1}V_{15}$, $F_{28}S_{15}S_{2}V_{1}V_{15}$, $F_{11}S_{15}S_{4}V_{1}V_{15}$, $F_{2}S_{15}S_{2}V_{1}V_{15}$, $F_{47}S_{15}V_{18}V_{18}V_{45}$, $F_{47}S_{15}V_{18}V_{45}V_{1}$, $F_{28}S_{15}V_{18}V_{18}V_{45}$, $F_{28}S_{15}V_{18}V_{45}V_{1}$, $F_{47}S_{15}V_{18}V_{1}V_{15}$, $F_{47}S_{15}V_{1}V_{1}V_{15}$, $F_{28}S_{15}V_{18}V_{1}V_{15}$, $F_{28}S_{15}V_{1}V_{1}V_{15}$, $F_{11}S_{15}V_{1}V_{1}V_{15}$, $F_{2}S_{15}V_{1}V_{1}V_{15}$, $F_{29}S_{23}S_{24}S_{2}S_{2}$, $F_{29}S_{22}S_{23}S_{2}S_{2}$, $F_{29}S_{23}S_{2}S_{2}S_{4}$, $F_{29}S_{23}S_{2}S_{2}S_{2}$, $F_{29}S_{24}S_{2}S_{2}S_{3}$, $F_{29}S_{22}S_{2}S_{2}S_{3}$, $F_{29}S_{2}S_{2}S_{3}S_{4}$, $F_{29}S_{2}S_{2}S_{2}S_{3}$, $F_{3}S_{2}S_{2}S_{3}S_{4}$, $F_{3}S_{2}S_{2}S_{2}S_{3}$, $F_{25}S_{24}S_{2}S_{43}V_{1}$, $F_{8}S_{24}S_{2}S_{43}V_{1}$, $F_{25}S_{22}S_{2}S_{41}V_{1}$, $F_{8}S_{22}S_{2}S_{41}V_{1}$, $F_{25}S_{2}S_{4}S_{43}V_{1}$, $F_{8}S_{2}S_{4}S_{43}V_{1}$, $F_{8}S_{8}S_{2}S_{4}V_{1}$, $F_{25}S_{2}S_{2}S_{41}V_{1}$, $F_{8}S_{2}S_{2}S_{41}V_{1}$, $F_{8}S_{7}S_{2}S_{2}V_{1}$, $F_{25}S_{24}S_{2}S_{2}S_{43}$, $F_{8}S_{24}S_{2}S_{2}S_{43}$, $F_{25}S_{22}S_{2}S_{2}S_{41}$, $F_{8}S_{22}S_{2}S_{2}S_{41}$, $F_{25}S_{2}S_{2}S_{4}S_{43}$, $F_{8}S_{2}S_{2}S_{4}S_{43}$, $F_{8}S_{8}S_{2}S_{2}S_{4}$, $F_{25}S_{2}S_{2}S_{2}S_{41}$, $F_{8}S_{2}S_{2}S_{2}S_{41}$, $F_{8}S_{7}S_{2}S_{2}S_{2}$, $F_{25}S_{24}S_{2}S_{43}V_{18}$, $F_{25}S_{22}S_{2}S_{41}V_{18}$, $F_{25}S_{2}S_{4}S_{43}V_{18}$, $F_{25}S_{2}S_{2}S_{41}V_{18}$, $F_{47}S_{24}S_{2}V_{45}V_{1}$, $F_{47}S_{2}S_{4}V_{45}V_{1}$, $F_{28}S_{22}S_{2}V_{45}V_{1}$, $F_{28}S_{2}S_{2}V_{45}V_{1}$, $F_{47}S_{24}S_{2}V_{1}V_{15}$, $F_{47}S_{2}S_{4}V_{1}V_{15}$, $F_{28}S_{22}S_{2}V_{1}V_{15}$, $F_{28}S_{2}S_{2}V_{1}V_{15}$, $F_{11}S_{2}S_{4}V_{1}V_{15}$, $F_{2}S_{2}S_{2}V_{1}V_{15}$, $F_{47}S_{2}V_{18}V_{45}V_{1}$, $F_{47}S_{2}V_{45}V_{1}V_{1}$, $F_{28}S_{2}V_{18}V_{45}V_{1}$, $F_{28}S_{2}V_{45}V_{1}V_{1}$, $F_{47}S_{2}V_{18}V_{1}V_{15}$, $F_{47}S_{2}V_{1}V_{1}V_{15}$, $F_{28}S_{2}V_{18}V_{1}V_{15}$, $F_{28}S_{2}V_{1}V_{1}V_{15}$, $F_{11}S_{2}V_{1}V_{1}V_{15}$, $F_{2}S_{2}V_{1}V_{1}V_{15}$, $F_{22}S_{24}S_{2}V_{1}V_{37}$, $F_{5}S_{24}S_{2}V_{1}V_{37}$, $F_{22}S_{22}S_{2}V_{1}V_{37}$, $F_{5}S_{22}S_{2}V_{1}V_{37}$, $F_{22}S_{2}S_{4}V_{1}V_{37}$, $F_{5}S_{2}S_{4}V_{1}V_{37}$, $F_{5}S_{2}S_{4}V_{11}V_{1}$, $F_{22}S_{2}S_{2}V_{1}V_{37}$, $F_{5}S_{2}S_{2}V_{1}V_{37}$, $F_{5}S_{2}S_{2}V_{11}V_{1}$, $F_{22}S_{21}S_{24}V_{1}V_{37}$, $F_{5}S_{24}S_{1}V_{1}V_{37}$, $F_{22}S_{21}S_{22}V_{1}V_{37}$, $F_{5}S_{22}S_{1}V_{1}V_{37}$, $F_{22}S_{21}S_{4}V_{1}V_{37}$, $F_{5}S_{1}S_{4}V_{1}V_{37}$, $F_{5}S_{1}S_{4}V_{11}V_{1}$, $F_{22}S_{21}S_{2}V_{1}V_{37}$, $F_{5}S_{1}S_{2}V_{1}V_{37}$, $F_{5}S_{1}S_{2}V_{11}V_{1}$, $F_{46}S_{15}S_{24}S_{50}V_{18}$, $F_{46}S_{15}S_{24}S_{50}V_{1}$, $F_{46}S_{15}S_{22}S_{68}V_{18}$, $F_{46}S_{15}S_{22}S_{68}V_{1}$, $F_{46}S_{15}S_{4}S_{20}V_{18}$, $F_{46}S_{15}S_{4}S_{20}V_{1}$, $F_{10}S_{15}S_{4}S_{20}V_{1}$, $F_{46}S_{15}S_{2}S_{29}V_{18}$, $F_{46}S_{15}S_{2}S_{29}V_{1}$, $F_{10}S_{15}S_{2}S_{29}V_{1}$, $F_{46}S_{15}S_{21}S_{24}S_{50}$, $F_{46}S_{15}S_{24}S_{50}S_{1}$, $F_{46}S_{15}S_{21}S_{22}S_{68}$, $F_{46}S_{15}S_{22}S_{68}S_{1}$, $F_{46}S_{15}S_{21}S_{4}S_{20}$, $F_{46}S_{15}S_{1}S_{4}S_{20}$, $F_{10}S_{15}S_{1}S_{4}S_{20}$, $F_{46}S_{15}S_{21}S_{2}S_{29}$, $F_{46}S_{15}S_{1}S_{2}S_{29}$, $F_{10}S_{15}S_{1}S_{2}S_{29}$, $F_{46}S_{50}V_{18}V_{1}V_{1}$, $F_{46}S_{50}V_{1}V_{1}V_{1}$, $F_{46}S_{68}V_{18}V_{1}V_{1}$, $F_{46}S_{68}V_{1}V_{1}V_{1}$, $F_{46}S_{20}V_{18}V_{1}V_{1}$, $F_{46}S_{20}V_{1}V_{1}V_{1}$, $F_{10}S_{20}V_{1}V_{1}V_{1}$, $F_{46}S_{29}V_{18}V_{1}V_{1}$, $F_{46}S_{29}V_{1}V_{1}V_{1}$, $F_{10}S_{29}V_{1}V_{1}V_{1}$, $F_{46}S_{21}S_{50}V_{1}V_{1}$, $F_{46}S_{50}S_{1}V_{1}V_{1}$, $F_{46}S_{21}S_{68}V_{1}V_{1}$, $F_{46}S_{68}S_{1}V_{1}V_{1}$, $F_{46}S_{21}S_{20}V_{1}V_{1}$, $F_{46}S_{1}S_{20}V_{1}V_{1}$, $F_{10}S_{1}S_{20}V_{1}V_{1}$, $F_{46}S_{21}S_{29}V_{1}V_{1}$, $F_{46}S_{1}S_{29}V_{1}V_{1}$, $F_{10}S_{1}S_{29}V_{1}V_{1}$, $F_{43}S_{21}S_{24}S_{50}V_{1}$, $F_{14}S_{24}S_{1}S_{20}V_{1}$, $F_{23}S_{21}S_{22}S_{68}V_{1}$, $F_{6}S_{22}S_{1}S_{29}V_{1}$, $F_{14}S_{21}S_{4}S_{20}V_{1}$, $F_{43}S_{50}S_{1}S_{4}V_{1}$, $F_{14}S_{1}S_{4}S_{20}V_{1}$, $F_{6}S_{21}S_{2}S_{29}V_{1}$, $F_{23}S_{68}S_{1}S_{2}V_{1}$, $F_{6}S_{1}S_{2}S_{29}V_{1}$, $F_{43}S_{21}S_{24}S_{24}S_{50}$, $F_{14}S_{24}S_{1}S_{4}S_{20}$, $F_{23}S_{21}S_{22}S_{22}S_{68}$, $F_{6}S_{22}S_{1}S_{2}S_{29}$, $F_{14}S_{21}S_{4}S_{4}S_{20}$, $F_{43}S_{24}S_{50}S_{1}S_{4}$, $F_{14}S_{1}S_{4}S_{4}S_{20}$, $F_{6}S_{21}S_{2}S_{2}S_{29}$, $F_{23}S_{22}S_{68}S_{1}S_{2}$, $F_{6}S_{1}S_{2}S_{2}S_{29}$, $F_{29}S_{21}S_{24}V_{1}V_{37}$, $F_{29}S_{21}S_{22}V_{1}V_{37}$, $F_{29}S_{21}S_{4}V_{1}V_{37}$, $F_{29}S_{21}S_{2}V_{1}V_{37}$, $F_{29}S_{24}S_{1}V_{1}V_{37}$, $F_{29}S_{22}S_{1}V_{1}V_{37}$, $F_{29}S_{1}S_{4}V_{1}V_{37}$, $F_{29}S_{1}S_{2}V_{1}V_{37}$, $F_{3}S_{1}S_{4}V_{11}V_{1}$, $F_{3}S_{1}S_{2}V_{11}V_{1}$, $F_{43}S_{50}V_{18}V_{18}V_{1}$, $F_{23}S_{68}V_{18}V_{18}V_{1}$, $F_{14}S_{20}V_{18}V_{1}V_{1}$, $F_{6}S_{29}V_{18}V_{1}V_{1}$, $F_{43}S_{50}V_{1}V_{1}V_{1}$, $F_{23}S_{68}V_{1}V_{1}V_{1}$, $F_{14}S_{20}V_{1}V_{1}V_{1}$, $F_{6}S_{29}V_{1}V_{1}V_{1}$, $F_{43}S_{24}S_{50}V_{18}V_{18}$, $F_{23}S_{22}S_{68}V_{18}V_{18}$, $F_{14}S_{4}S_{20}V_{18}V_{1}$, $F_{6}S_{2}S_{29}V_{18}V_{1}$, $F_{43}S_{24}S_{50}V_{1}V_{1}$, $F_{23}S_{22}S_{68}V_{1}V_{1}$, $F_{14}S_{4}S_{20}V_{1}V_{1}$, $F_{6}S_{2}S_{29}V_{1}V_{1}$, $F_{29}S_{24}S_{2}V_{18}V_{37}$, $F_{29}S_{22}S_{2}V_{18}V_{37}$, $F_{29}S_{2}S_{4}V_{18}V_{37}$, $F_{29}S_{2}S_{2}V_{18}V_{37}$, $F_{29}S_{24}S_{2}V_{1}V_{37}$, $F_{29}S_{22}S_{2}V_{1}V_{37}$, $F_{29}S_{2}S_{4}V_{1}V_{37}$, $F_{29}S_{2}S_{2}V_{1}V_{37}$, $F_{3}S_{2}S_{4}V_{11}V_{1}$, $F_{3}S_{2}S_{2}V_{11}V_{1}$, $F_{25}S_{24}V_{18}V_{45}V_{1}$, $F_{8}S_{24}V_{1}V_{1}V_{15}$, $F_{25}S_{22}V_{18}V_{45}V_{1}$, $F_{8}S_{22}V_{1}V_{1}V_{15}$, $F_{8}S_{4}V_{18}V_{1}V_{15}$, $F_{25}S_{4}V_{45}V_{1}V_{1}$, $F_{8}S_{4}V_{1}V_{1}V_{15}$, $F_{8}S_{2}V_{18}V_{1}V_{15}$, $F_{25}S_{2}V_{45}V_{1}V_{1}$, $F_{8}S_{2}V_{1}V_{1}V_{15}$, $F_{25}S_{24}S_{2}V_{18}V_{45}$, $F_{8}S_{24}S_{2}V_{1}V_{15}$, $F_{25}S_{22}S_{2}V_{18}V_{45}$, $F_{8}S_{22}S_{2}V_{1}V_{15}$, $F_{8}S_{2}S_{4}V_{18}V_{15}$, $F_{25}S_{2}S_{4}V_{45}V_{1}$, $F_{8}S_{2}S_{4}V_{1}V_{15}$, $F_{8}S_{2}S_{2}V_{18}V_{15}$, $F_{25}S_{2}S_{2}V_{45}V_{1}$, $F_{8}S_{2}S_{2}V_{1}V_{15}$, $F_{25}S_{24}V_{18}V_{18}V_{45}$, $F_{25}S_{22}V_{18}V_{18}V_{45}$, $F_{25}S_{4}V_{18}V_{45}V_{1}$, $F_{25}S_{2}V_{18}V_{45}V_{1}$, $F_{47}S_{24}S_{43}V_{18}V_{1}$, $F_{47}S_{4}S_{43}V_{18}V_{1}$, $F_{28}S_{22}S_{41}V_{18}V_{1}$, $F_{28}S_{2}S_{41}V_{18}V_{1}$, $F_{47}S_{24}S_{43}V_{1}V_{1}$, $F_{47}S_{4}S_{43}V_{1}V_{1}$, $F_{28}S_{22}S_{41}V_{1}V_{1}$, $F_{28}S_{2}S_{41}V_{1}V_{1}$, $F_{11}S_{8}S_{4}V_{1}V_{1}$, $F_{2}S_{7}S_{2}V_{1}V_{1}$, $F_{47}S_{43}V_{18}V_{18}V_{1}$, $F_{47}S_{43}V_{18}V_{1}V_{1}$, $F_{28}S_{41}V_{18}V_{18}V_{1}$, $F_{28}S_{41}V_{18}V_{1}V_{1}$, $F_{47}S_{43}V_{1}V_{1}V_{1}$, $F_{28}S_{41}V_{1}V_{1}V_{1}$, $F_{11}S_{8}V_{1}V_{1}V_{1}$, $F_{2}S_{7}V_{1}V_{1}V_{1}$, $F_{47}S_{24}S_{24}S_{2}S_{43}$, $F_{47}S_{24}S_{2}S_{4}S_{43}$, $F_{28}S_{22}S_{22}S_{2}S_{41}$, $F_{28}S_{22}S_{2}S_{2}S_{41}$, $F_{47}S_{2}S_{4}S_{4}S_{43}$, $F_{11}S_{8}S_{2}S_{4}S_{4}$, $F_{28}S_{2}S_{2}S_{2}S_{41}$, $F_{2}S_{7}S_{2}S_{2}S_{2}$, $F_{47}S_{24}S_{2}S_{43}V_{18}$, $F_{47}S_{24}S_{2}S_{43}V_{1}$, $F_{28}S_{22}S_{2}S_{41}V_{18}$, $F_{28}S_{22}S_{2}S_{41}V_{1}$, $F_{47}S_{2}S_{4}S_{43}V_{18}$, $F_{47}S_{2}S_{4}S_{43}V_{1}$, $F_{11}S_{8}S_{2}S_{4}V_{1}$, $F_{28}S_{2}S_{2}S_{41}V_{18}$, $F_{28}S_{2}S_{2}S_{41}V_{1}$, $F_{2}S_{7}S_{2}S_{2}V_{1}$, $F_{22}S_{23}S_{24}S_{24}S_{2}$, $F_{5}S_{24}S_{2}S_{3}S_{4}$, $F_{22}S_{22}S_{22}S_{23}S_{2}$, $F_{5}S_{22}S_{2}S_{2}S_{3}$, $F_{22}S_{23}S_{2}S_{4}S_{4}$, $F_{5}S_{2}S_{3}S_{4}S_{4}$, $F_{22}S_{23}S_{2}S_{2}S_{2}$, $F_{5}S_{2}S_{2}S_{2}S_{3}$, $F_{22}S_{21}S_{23}S_{24}S_{24}$, $F_{5}S_{24}S_{1}S_{3}S_{4}$, $F_{22}S_{21}S_{22}S_{22}S_{23}$, $F_{5}S_{22}S_{1}S_{2}S_{3}$, $F_{22}S_{21}S_{23}S_{4}S_{4}$, $F_{5}S_{1}S_{3}S_{4}S_{4}$, $F_{22}S_{21}S_{23}S_{2}S_{2}$, $F_{5}S_{1}S_{2}S_{2}S_{3}$, $F_{46}S_{24}V_{18}V_{1}V_{37}$, $F_{46}S_{24}V_{1}V_{1}V_{37}$, $F_{46}S_{22}V_{18}V_{1}V_{37}$, $F_{46}S_{22}V_{1}V_{1}V_{37}$, $F_{46}S_{4}V_{18}V_{1}V_{37}$, $F_{46}S_{4}V_{1}V_{1}V_{37}$, $F_{10}S_{4}V_{11}V_{1}V_{1}$, $F_{46}S_{2}V_{18}V_{1}V_{37}$, $F_{46}S_{2}V_{1}V_{1}V_{37}$, $F_{10}S_{2}V_{11}V_{1}V_{1}$, $F_{46}S_{21}S_{24}V_{1}V_{37}$, $F_{46}S_{24}S_{1}V_{1}V_{37}$, $F_{46}S_{21}S_{22}V_{1}V_{37}$, $F_{46}S_{22}S_{1}V_{1}V_{37}$, $F_{46}S_{21}S_{4}V_{1}V_{37}$, $F_{46}S_{1}S_{4}V_{1}V_{37}$, $F_{10}S_{1}S_{4}V_{11}V_{1}$, $F_{46}S_{21}S_{2}V_{1}V_{37}$, $F_{46}S_{1}S_{2}V_{1}V_{37}$, $F_{10}S_{1}S_{2}V_{11}V_{1}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{7}$} {{$F_{17}S_{14}S_{21}S_{23}S_{23}$, $F_{17}S_{14}S_{23}S_{1}S_{3}$, $F_{17}S_{14}S_{21}S_{3}S_{3}$, $F_{17}S_{14}S_{1}S_{3}S_{3}$, $F_{17}S_{21}S_{23}S_{23}V_{1}$, $F_{17}S_{23}S_{1}S_{3}V_{1}$, $F_{17}S_{21}S_{3}S_{3}V_{1}$, $F_{17}S_{1}S_{3}S_{3}V_{1}$, $F_{42}S_{21}V_{1}V_{1}V_{37}$, $F_{13}S_{21}V_{1}V_{1}V_{37}$, $F_{42}S_{1}V_{1}V_{1}V_{37}$, $F_{13}S_{1}V_{1}V_{1}V_{37}$, $F_{13}S_{1}V_{11}V_{1}V_{1}$, $F_{42}S_{21}S_{23}V_{1}V_{37}$, $F_{13}S_{21}S_{3}V_{1}V_{37}$, $F_{42}S_{23}S_{1}V_{1}V_{37}$, $F_{13}S_{1}S_{3}V_{1}V_{37}$, $F_{13}S_{1}S_{3}V_{11}V_{1}$, $F_{28}S_{14}S_{21}S_{22}S_{23}$, $F_{28}S_{14}S_{21}S_{22}S_{3}$, $F_{28}S_{14}S_{23}S_{1}S_{2}$, $F_{28}S_{14}S_{1}S_{2}S_{3}$, $F_{2}S_{14}S_{1}S_{2}S_{3}$, $F_{17}S_{14}S_{22}S_{22}S_{23}$, $F_{17}S_{14}S_{22}S_{2}S_{3}$, $F_{17}S_{14}S_{23}S_{2}S_{2}$, $F_{17}S_{14}S_{2}S_{2}S_{3}$, $F_{17}S_{22}S_{22}S_{23}V_{1}$, $F_{17}S_{22}S_{2}S_{3}V_{1}$, $F_{17}S_{23}S_{2}S_{2}V_{1}$, $F_{17}S_{2}S_{2}S_{3}V_{1}$, $F_{42}S_{22}V_{1}V_{2}V_{37}$, $F_{13}S_{22}V_{1}V_{2}V_{37}$, $F_{42}S_{2}V_{1}V_{2}V_{37}$, $F_{13}S_{2}V_{1}V_{2}V_{37}$, $F_{13}S_{2}V_{11}V_{1}V_{2}$, $F_{42}S_{22}S_{23}V_{2}V_{37}$, $F_{13}S_{22}S_{3}V_{2}V_{37}$, $F_{42}S_{23}S_{2}V_{2}V_{37}$, $F_{13}S_{2}S_{3}V_{2}V_{37}$, $F_{13}S_{2}S_{3}V_{11}V_{2}$, $F_{5}S_{14}S_{22}S_{22}S_{23}$, $F_{5}S_{14}S_{23}S_{2}S_{2}$, $F_{5}S_{14}S_{22}S_{2}S_{3}$, $F_{5}S_{14}S_{2}S_{2}S_{3}$, $F_{5}S_{22}S_{22}S_{23}V_{2}$, $F_{5}S_{23}S_{2}S_{2}V_{2}$, $F_{5}S_{22}S_{2}S_{3}V_{2}$, $F_{5}S_{2}S_{2}S_{3}V_{2}$, $F_{25}S_{22}V_{1}V_{1}V_{37}$, $F_{8}S_{22}V_{1}V_{1}V_{37}$, $F_{25}S_{2}V_{1}V_{1}V_{37}$, $F_{8}S_{2}V_{1}V_{1}V_{37}$, $F_{8}S_{2}V_{11}V_{1}V_{1}$, $F_{25}S_{22}V_{1}V_{2}V_{37}$, $F_{8}S_{22}V_{1}V_{2}V_{37}$, $F_{25}S_{2}V_{1}V_{2}V_{37}$, $F_{8}S_{2}V_{1}V_{2}V_{37}$, $F_{8}S_{2}V_{11}V_{1}V_{2}$, $F_{25}S_{22}S_{22}V_{1}V_{37}$, $F_{8}S_{22}S_{2}V_{1}V_{37}$, $F_{25}S_{22}S_{2}V_{1}V_{37}$, $F_{8}S_{2}S_{2}V_{1}V_{37}$, $F_{8}S_{2}S_{2}V_{11}V_{1}$, $F_{27}S_{14}S_{22}S_{23}S_{23}$, $F_{27}S_{14}S_{22}S_{23}S_{3}$, $F_{27}S_{14}S_{23}S_{2}S_{3}$, $F_{27}S_{14}S_{2}S_{3}S_{3}$, $F_{1}S_{14}S_{2}S_{3}S_{3}$, $F_{27}S_{14}S_{22}S_{22}S_{23}$, $F_{27}S_{14}S_{22}S_{23}S_{2}$, $F_{27}S_{14}S_{22}S_{2}S_{3}$, $F_{27}S_{14}S_{2}S_{2}S_{3}$, $F_{1}S_{14}S_{2}S_{2}S_{3}$, $F_{28}S_{22}S_{23}V_{2}V_{2}$, $F_{28}S_{22}S_{3}V_{2}V_{2}$, $F_{28}S_{23}S_{2}V_{2}V_{2}$, $F_{28}S_{2}S_{3}V_{2}V_{2}$, $F_{2}S_{2}S_{3}V_{2}V_{2}$, $F_{25}S_{23}V_{1}V_{2}V_{37}$, $F_{8}S_{23}V_{1}V_{2}V_{37}$, $F_{25}S_{3}V_{1}V_{2}V_{37}$, $F_{8}S_{3}V_{1}V_{2}V_{37}$, $F_{8}S_{3}V_{11}V_{1}V_{2}$, $F_{25}S_{23}V_{2}V_{2}V_{37}$, $F_{8}S_{23}V_{2}V_{2}V_{37}$, $F_{25}S_{3}V_{2}V_{2}V_{37}$, $F_{8}S_{3}V_{2}V_{2}V_{37}$, $F_{8}S_{3}V_{11}V_{2}V_{2}$, $F_{25}S_{22}S_{23}V_{2}V_{37}$, $F_{8}S_{23}S_{2}V_{2}V_{37}$, $F_{25}S_{22}S_{3}V_{2}V_{37}$, $F_{8}S_{2}S_{3}V_{2}V_{37}$, $F_{8}S_{2}S_{3}V_{11}V_{2}$, $F_{27}S_{23}S_{23}V_{1}V_{2}$, $F_{27}S_{23}S_{3}V_{1}V_{2}$, $F_{27}S_{3}S_{3}V_{1}V_{2}$, $F_{1}S_{3}S_{3}V_{1}V_{2}$, $F_{27}S_{22}S_{23}V_{1}V_{2}$, $F_{27}S_{23}S_{2}V_{1}V_{2}$, $F_{27}S_{22}S_{3}V_{1}V_{2}$, $F_{27}S_{2}S_{3}V_{1}V_{2}$, $F_{1}S_{2}S_{3}V_{1}V_{2}$, $F_{24}S_{23}V_{1}V_{2}V_{38}$, $F_{7}S_{23}V_{1}V_{2}V_{38}$, $F_{24}S_{3}V_{1}V_{2}V_{38}$, $F_{7}S_{3}V_{1}V_{2}V_{38}$, $F_{7}S_{3}V_{12}V_{1}V_{2}$, $F_{24}S_{21}S_{23}V_{1}V_{38}$, $F_{7}S_{23}S_{1}V_{1}V_{38}$, $F_{24}S_{21}S_{3}V_{1}V_{38}$, $F_{7}S_{1}S_{3}V_{1}V_{38}$, $F_{7}S_{1}S_{3}V_{12}V_{1}$, $F_{28}S_{14}S_{22}S_{23}S_{68}$, $F_{28}S_{14}S_{23}S_{68}S_{2}$, $F_{28}S_{14}S_{22}S_{3}S_{29}$, $F_{28}S_{14}S_{2}S_{3}S_{29}$, $F_{2}S_{14}S_{2}S_{3}S_{29}$, $F_{28}S_{14}S_{21}S_{23}S_{68}$, $F_{28}S_{14}S_{23}S_{68}S_{1}$, $F_{28}S_{14}S_{21}S_{3}S_{29}$, $F_{28}S_{14}S_{1}S_{3}S_{29}$, $F_{2}S_{14}S_{1}S_{3}S_{29}$, $F_{28}S_{22}S_{68}V_{1}V_{1}$, $F_{28}S_{68}S_{2}V_{1}V_{1}$, $F_{28}S_{22}S_{29}V_{1}V_{1}$, $F_{28}S_{2}S_{29}V_{1}V_{1}$, $F_{2}S_{2}S_{29}V_{1}V_{1}$, $F_{28}S_{21}S_{68}V_{1}V_{1}$, $F_{28}S_{68}S_{1}V_{1}V_{1}$, $F_{28}S_{21}S_{29}V_{1}V_{1}$, $F_{28}S_{1}S_{29}V_{1}V_{1}$, $F_{2}S_{1}S_{29}V_{1}V_{1}$, $F_{17}S_{14}S_{21}S_{22}S_{68}$, $F_{17}S_{14}S_{22}S_{1}S_{29}$, $F_{17}S_{14}S_{21}S_{2}S_{29}$, $F_{17}S_{14}S_{68}S_{1}S_{2}$, $F_{17}S_{14}S_{1}S_{2}S_{29}$, $F_{17}S_{21}S_{22}S_{68}V_{1}$, $F_{17}S_{22}S_{1}S_{29}V_{1}$, $F_{17}S_{21}S_{2}S_{29}V_{1}$, $F_{17}S_{68}S_{1}S_{2}V_{1}$, $F_{17}S_{1}S_{2}S_{29}V_{1}$, $F_{42}S_{21}V_{1}V_{2}V_{38}$, $F_{13}S_{21}V_{1}V_{2}V_{38}$, $F_{42}S_{1}V_{1}V_{2}V_{38}$, $F_{13}S_{1}V_{1}V_{2}V_{38}$, $F_{13}S_{1}V_{12}V_{1}V_{2}$, $F_{42}S_{21}S_{23}V_{2}V_{38}$, $F_{13}S_{21}S_{3}V_{2}V_{38}$, $F_{42}S_{23}S_{1}V_{2}V_{38}$, $F_{13}S_{1}S_{3}V_{2}V_{38}$, $F_{13}S_{1}S_{3}V_{12}V_{2}$, $F_{5}S_{14}S_{21}S_{23}S_{23}$, $F_{5}S_{14}S_{23}S_{1}S_{3}$, $F_{5}S_{14}S_{21}S_{3}S_{3}$, $F_{5}S_{14}S_{1}S_{3}S_{3}$, $F_{5}S_{21}S_{23}S_{23}V_{2}$, $F_{5}S_{23}S_{1}S_{3}V_{2}$, $F_{5}S_{21}S_{3}S_{3}V_{2}$, $F_{5}S_{1}S_{3}S_{3}V_{2}$, $F_{25}S_{21}V_{1}V_{1}V_{37}$, $F_{8}S_{21}V_{1}V_{1}V_{37}$, $F_{25}S_{1}V_{1}V_{1}V_{37}$, $F_{8}S_{1}V_{1}V_{1}V_{37}$, $F_{8}S_{1}V_{11}V_{1}V_{1}$, $F_{25}S_{21}V_{1}V_{2}V_{37}$, $F_{8}S_{21}V_{1}V_{2}V_{37}$, $F_{25}S_{1}V_{1}V_{2}V_{37}$, $F_{8}S_{1}V_{1}V_{2}V_{37}$, $F_{8}S_{1}V_{11}V_{1}V_{2}$, $F_{25}S_{21}S_{22}V_{1}V_{37}$, $F_{8}S_{21}S_{2}V_{1}V_{37}$, $F_{25}S_{22}S_{1}V_{1}V_{37}$, $F_{8}S_{1}S_{2}V_{1}V_{37}$, $F_{8}S_{1}S_{2}V_{11}V_{1}$, $F_{27}S_{14}S_{21}S_{22}S_{23}$, $F_{27}S_{14}S_{21}S_{22}S_{3}$, $F_{27}S_{14}S_{23}S_{1}S_{2}$, $F_{27}S_{14}S_{1}S_{2}S_{3}$, $F_{1}S_{14}S_{1}S_{2}S_{3}$, $F_{27}S_{14}S_{21}S_{22}S_{22}$, $F_{27}S_{14}S_{21}S_{22}S_{2}$, $F_{27}S_{14}S_{22}S_{1}S_{2}$, $F_{27}S_{14}S_{1}S_{2}S_{2}$, $F_{1}S_{14}S_{1}S_{2}S_{2}$, $F_{25}S_{22}V_{2}V_{2}V_{37}$, $F_{8}S_{22}V_{2}V_{2}V_{37}$, $F_{25}S_{2}V_{2}V_{2}V_{37}$, $F_{8}S_{2}V_{2}V_{2}V_{37}$, $F_{8}S_{2}V_{11}V_{2}V_{2}$, $F_{25}S_{22}S_{22}V_{2}V_{37}$, $F_{8}S_{22}S_{2}V_{2}V_{37}$, $F_{25}S_{22}S_{2}V_{2}V_{37}$, $F_{8}S_{2}S_{2}V_{2}V_{37}$, $F_{8}S_{2}S_{2}V_{11}V_{2}$, $F_{24}S_{22}V_{1}V_{2}V_{37}$, $F_{7}S_{22}V_{1}V_{2}V_{37}$, $F_{24}S_{2}V_{1}V_{2}V_{37}$, $F_{7}S_{2}V_{1}V_{2}V_{37}$, $F_{7}S_{2}V_{11}V_{1}V_{2}$, $F_{24}S_{21}S_{22}V_{1}V_{37}$, $F_{7}S_{22}S_{1}V_{1}V_{37}$, $F_{24}S_{21}S_{2}V_{1}V_{37}$, $F_{7}S_{1}S_{2}V_{1}V_{37}$, $F_{7}S_{1}S_{2}V_{11}V_{1}$, $F_{28}S_{14}S_{22}S_{22}S_{23}$, $F_{28}S_{14}S_{22}S_{23}S_{2}$, $F_{28}S_{14}S_{22}S_{2}S_{3}$, $F_{28}S_{14}S_{2}S_{2}S_{3}$, $F_{2}S_{14}S_{2}S_{2}S_{3}$, $F_{28}S_{14}S_{22}S_{23}S_{1}$, $F_{28}S_{14}S_{21}S_{2}S_{3}$, $F_{27}S_{22}S_{23}V_{2}V_{2}$, $F_{27}S_{22}S_{3}V_{2}V_{2}$, $F_{27}S_{23}S_{2}V_{2}V_{2}$, $F_{27}S_{2}S_{3}V_{2}V_{2}$, $F_{1}S_{2}S_{3}V_{2}V_{2}$, $F_{27}S_{22}S_{22}V_{2}V_{2}$, $F_{27}S_{22}S_{2}V_{2}V_{2}$, $F_{27}S_{2}S_{2}V_{2}V_{2}$, $F_{1}S_{2}S_{2}V_{2}V_{2}$, $F_{24}S_{23}V_{2}V_{2}V_{37}$, $F_{7}S_{23}V_{2}V_{2}V_{37}$, $F_{24}S_{3}V_{2}V_{2}V_{37}$, $F_{7}S_{3}V_{2}V_{2}V_{37}$, $F_{7}S_{3}V_{11}V_{2}V_{2}$, $F_{24}S_{21}S_{23}V_{2}V_{37}$, $F_{7}S_{23}S_{1}V_{2}V_{37}$, $F_{24}S_{21}S_{3}V_{2}V_{37}$, $F_{7}S_{1}S_{3}V_{2}V_{37}$, $F_{7}S_{1}S_{3}V_{11}V_{2}$, $F_{28}S_{22}S_{23}V_{1}V_{2}$, $F_{28}S_{23}S_{2}V_{1}V_{2}$, $F_{28}S_{22}S_{3}V_{1}V_{2}$, $F_{28}S_{2}S_{3}V_{1}V_{2}$, $F_{2}S_{2}S_{3}V_{1}V_{2}$, $F_{28}S_{21}S_{23}V_{1}V_{2}$, $F_{28}S_{23}S_{1}V_{1}V_{2}$, $F_{28}S_{21}S_{3}V_{1}V_{2}$, $F_{28}S_{1}S_{3}V_{1}V_{2}$, $F_{2}S_{1}S_{3}V_{1}V_{2}$, $F_{45}S_{14}S_{21}S_{23}S_{68}$, $F_{45}S_{14}S_{23}S_{68}S_{1}$, $F_{45}S_{14}S_{21}S_{3}S_{29}$, $F_{45}S_{14}S_{1}S_{3}S_{29}$, $F_{16}S_{14}S_{1}S_{3}S_{29}$, $F_{45}S_{21}S_{68}V_{1}V_{1}$, $F_{45}S_{68}S_{1}V_{1}V_{1}$, $F_{45}S_{21}S_{29}V_{1}V_{1}$, $F_{45}S_{1}S_{29}V_{1}V_{1}$, $F_{16}S_{1}S_{29}V_{1}V_{1}$, $F_{42}S_{21}S_{22}S_{68}V_{1}$, $F_{13}S_{22}S_{1}S_{29}V_{1}$, $F_{13}S_{21}S_{2}S_{29}V_{1}$, $F_{42}S_{68}S_{1}S_{2}V_{1}$, $F_{13}S_{1}S_{2}S_{29}V_{1}$, $F_{42}S_{21}S_{22}S_{23}S_{68}$, $F_{13}S_{22}S_{1}S_{3}S_{29}$, $F_{13}S_{21}S_{2}S_{3}S_{29}$, $F_{42}S_{23}S_{68}S_{1}S_{2}$, $F_{13}S_{1}S_{2}S_{3}S_{29}$, $F_{28}S_{21}S_{23}V_{2}V_{38}$, $F_{28}S_{21}S_{3}V_{2}V_{38}$, $F_{28}S_{23}S_{1}V_{2}V_{38}$, $F_{28}S_{1}S_{3}V_{2}V_{38}$, $F_{2}S_{1}S_{3}V_{12}V_{2}$, $F_{25}S_{21}S_{23}S_{23}V_{1}$, $F_{8}S_{23}S_{1}S_{3}V_{1}$, $F_{8}S_{21}S_{3}S_{3}V_{1}$, $F_{25}S_{23}S_{1}S_{3}V_{1}$, $F_{8}S_{1}S_{3}S_{3}V_{1}$, $F_{25}S_{21}S_{23}S_{23}V_{2}$, $F_{8}S_{23}S_{1}S_{3}V_{2}$, $F_{8}S_{21}S_{3}S_{3}V_{2}$, $F_{25}S_{23}S_{1}S_{3}V_{2}$, $F_{8}S_{1}S_{3}S_{3}V_{2}$, $F_{25}S_{21}S_{22}S_{23}S_{23}$, $F_{8}S_{23}S_{1}S_{2}S_{3}$, $F_{8}S_{21}S_{2}S_{3}S_{3}$, $F_{25}S_{22}S_{23}S_{1}S_{3}$, $F_{8}S_{1}S_{2}S_{3}S_{3}$, $F_{27}S_{21}S_{23}V_{1}V_{37}$, $F_{27}S_{21}S_{3}V_{1}V_{37}$, $F_{27}S_{23}S_{1}V_{1}V_{37}$, $F_{27}S_{1}S_{3}V_{1}V_{37}$, $F_{1}S_{1}S_{3}V_{11}V_{1}$, $F_{27}S_{21}S_{22}V_{1}V_{37}$, $F_{27}S_{21}S_{2}V_{1}V_{37}$, $F_{27}S_{22}S_{1}V_{1}V_{37}$, $F_{27}S_{1}S_{2}V_{1}V_{37}$, $F_{1}S_{1}S_{2}V_{11}V_{1}$, $F_{25}S_{22}S_{22}S_{23}V_{1}$, $F_{8}S_{22}S_{2}S_{3}V_{1}$, $F_{25}S_{23}S_{2}S_{2}V_{1}$, $F_{8}S_{2}S_{2}S_{3}V_{1}$, $F_{25}S_{22}S_{22}S_{23}V_{2}$, $F_{8}S_{22}S_{2}S_{3}V_{2}$, $F_{25}S_{23}S_{2}S_{2}V_{2}$, $F_{8}S_{2}S_{2}S_{3}V_{2}$, $F_{25}S_{22}S_{22}S_{22}S_{23}$, $F_{8}S_{22}S_{2}S_{2}S_{3}$, $F_{25}S_{22}S_{23}S_{2}S_{2}$, $F_{8}S_{2}S_{2}S_{2}S_{3}$, $F_{27}S_{22}S_{23}V_{2}V_{37}$, $F_{27}S_{22}S_{3}V_{2}V_{37}$, $F_{27}S_{23}S_{2}V_{2}V_{37}$, $F_{27}S_{2}S_{3}V_{2}V_{37}$, $F_{1}S_{2}S_{3}V_{11}V_{2}$, $F_{27}S_{22}S_{22}V_{2}V_{37}$, $F_{27}S_{22}S_{2}V_{2}V_{37}$, $F_{27}S_{2}S_{2}V_{2}V_{37}$, $F_{1}S_{2}S_{2}V_{11}V_{2}$, $F_{24}S_{22}S_{22}S_{23}V_{2}$, $F_{7}S_{23}S_{2}S_{2}V_{2}$, $F_{7}S_{22}S_{2}S_{3}V_{2}$, $F_{24}S_{22}S_{2}S_{3}V_{2}$, $F_{7}S_{2}S_{2}S_{3}V_{2}$, $F_{24}S_{21}S_{22}S_{22}S_{23}$, $F_{7}S_{23}S_{1}S_{2}S_{2}$, $F_{7}S_{22}S_{1}S_{2}S_{3}$, $F_{24}S_{21}S_{22}S_{2}S_{3}$, $F_{7}S_{1}S_{2}S_{2}S_{3}$, $F_{28}S_{22}S_{22}V_{1}V_{37}$, $F_{28}S_{22}S_{2}V_{1}V_{37}$, $F_{28}S_{2}S_{2}V_{1}V_{37}$, $F_{2}S_{2}S_{2}V_{11}V_{1}$, $F_{28}S_{21}S_{22}V_{1}V_{37}$, $F_{28}S_{22}S_{1}V_{1}V_{37}$, $F_{28}S_{21}S_{2}V_{1}V_{37}$, $F_{28}S_{1}S_{2}V_{1}V_{37}$, $F_{2}S_{1}S_{2}V_{11}V_{1}$, $F_{28}S_{22}S_{23}V_{2}V_{37}$, $F_{28}S_{23}S_{2}V_{2}V_{37}$, $F_{28}S_{22}S_{3}V_{2}V_{37}$, $F_{28}S_{2}S_{3}V_{2}V_{37}$, $F_{2}S_{2}S_{3}V_{11}V_{2}$, $F_{28}S_{21}S_{23}V_{2}V_{37}$, $F_{28}S_{23}S_{1}V_{2}V_{37}$, $F_{28}S_{21}S_{3}V_{2}V_{37}$, $F_{28}S_{1}S_{3}V_{2}V_{37}$, $F_{2}S_{1}S_{3}V_{11}V_{2}$, $F_{45}S_{21}S_{23}V_{1}V_{38}$, $F_{45}S_{23}S_{1}V_{1}V_{38}$, $F_{45}S_{21}S_{3}V_{1}V_{38}$, $F_{45}S_{1}S_{3}V_{1}V_{38}$, $F_{16}S_{1}S_{3}V_{12}V_{1}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{8}$} {{$F_{17}S_{21}S_{23}S_{23}V_{12}$, $F_{17}S_{23}S_{1}S_{3}V_{12}$, $F_{17}S_{21}S_{3}S_{3}V_{12}$, $F_{17}S_{1}S_{3}S_{3}V_{12}$, $F_{17}S_{21}S_{23}S_{23}S_{2}$, $F_{17}S_{23}S_{1}S_{2}S_{3}$, $F_{17}S_{21}S_{2}S_{3}S_{3}$, $F_{17}S_{1}S_{2}S_{3}S_{3}$, $F_{17}S_{21}S_{23}S_{23}V_{1}$, $F_{17}S_{23}S_{1}S_{3}V_{1}$, $F_{17}S_{21}S_{3}S_{3}V_{1}$, $F_{17}S_{1}S_{3}S_{3}V_{1}$, $F_{36}S_{21}V_{12}V_{19}V_{45}$, $F_{36}S_{1}V_{12}V_{19}V_{15}$, $F_{36}S_{21}V_{12}V_{2}V_{15}$, $F_{36}S_{1}V_{12}V_{45}V_{2}$, $F_{36}S_{1}V_{12}V_{2}V_{15}$, $F_{36}S_{21}V_{19}V_{45}V_{1}$, $F_{36}S_{1}V_{19}V_{1}V_{15}$, $F_{36}S_{21}V_{1}V_{2}V_{15}$, $F_{36}S_{1}V_{45}V_{1}V_{2}$, $F_{36}S_{1}V_{1}V_{2}V_{15}$, $F_{36}S_{21}S_{1}V_{19}V_{45}$, $F_{36}S_{1}S_{1}V_{19}V_{15}$, $F_{36}S_{21}S_{1}V_{2}V_{15}$, $F_{36}S_{1}S_{1}V_{45}V_{2}$, $F_{36}S_{1}S_{1}V_{2}V_{15}$, $F_{23}S_{21}S_{1}S_{2}S_{41}$, $F_{6}S_{21}S_{1}S_{2}S_{41}$, $F_{23}S_{1}S_{1}S_{2}S_{41}$, $F_{6}S_{1}S_{1}S_{2}S_{41}$, $F_{6}S_{7}S_{1}S_{1}S_{2}$, $F_{23}S_{21}S_{1}S_{41}V_{1}$, $F_{6}S_{21}S_{1}S_{41}V_{1}$, $F_{23}S_{1}S_{1}S_{41}V_{1}$, $F_{6}S_{1}S_{1}S_{41}V_{1}$, $F_{6}S_{7}S_{1}S_{1}V_{1}$, $F_{23}S_{21}S_{1}S_{41}V_{19}$, $F_{6}S_{21}S_{1}S_{41}V_{2}$, $F_{23}S_{1}S_{1}S_{41}V_{19}$, $F_{6}S_{1}S_{1}S_{41}V_{2}$, $F_{6}S_{7}S_{1}S_{1}V_{2}$, $F_{42}S_{21}V_{1}V_{1}V_{37}$, $F_{13}S_{21}V_{1}V_{1}V_{37}$, $F_{42}S_{1}V_{1}V_{1}V_{37}$, $F_{13}S_{1}V_{1}V_{1}V_{37}$, $F_{13}S_{1}V_{11}V_{1}V_{1}$, $F_{42}S_{21}S_{1}V_{1}V_{37}$, $F_{13}S_{21}S_{1}V_{1}V_{37}$, $F_{42}S_{1}S_{1}V_{1}V_{37}$, $F_{13}S_{1}S_{1}V_{1}V_{37}$, $F_{13}S_{1}S_{1}V_{11}V_{1}$, $F_{42}S_{21}V_{19}V_{1}V_{37}$, $F_{13}S_{21}V_{1}V_{2}V_{37}$, $F_{42}S_{1}V_{19}V_{1}V_{37}$, $F_{13}S_{1}V_{1}V_{2}V_{37}$, $F_{13}S_{1}V_{11}V_{1}V_{2}$, $F_{42}S_{21}S_{23}V_{1}V_{37}$, $F_{13}S_{21}S_{3}V_{1}V_{37}$, $F_{42}S_{23}S_{1}V_{1}V_{37}$, $F_{13}S_{1}S_{3}V_{1}V_{37}$, $F_{13}S_{1}S_{3}V_{11}V_{1}$, $F_{41}S_{21}S_{1}S_{2}S_{42}$, $F_{18}S_{21}S_{1}S_{2}S_{42}$, $F_{41}S_{1}S_{1}S_{2}S_{42}$, $F_{18}S_{1}S_{1}S_{2}S_{42}$, $F_{18}S_{14}S_{1}S_{1}S_{2}$, $F_{41}S_{21}S_{23}S_{2}S_{42}$, $F_{18}S_{21}S_{2}S_{3}S_{42}$, $F_{41}S_{23}S_{1}S_{2}S_{42}$, $F_{18}S_{1}S_{2}S_{3}S_{42}$, $F_{18}S_{14}S_{1}S_{2}S_{3}$, $F_{29}S_{21}V_{12}V_{19}V_{19}$, $F_{29}S_{21}V_{12}V_{19}V_{2}$, $F_{29}S_{1}V_{12}V_{19}V_{2}$, $F_{29}S_{1}V_{12}V_{2}V_{2}$, $F_{3}S_{1}V_{12}V_{2}V_{2}$, $F_{29}S_{21}S_{23}V_{12}V_{19}$, $F_{29}S_{21}S_{3}V_{12}V_{19}$, $F_{29}S_{23}S_{1}V_{12}V_{2}$, $F_{29}S_{1}S_{3}V_{12}V_{2}$, $F_{3}S_{1}S_{3}V_{12}V_{2}$, $F_{17}S_{22}S_{22}S_{23}V_{12}$, $F_{17}S_{22}S_{2}S_{3}V_{12}$, $F_{17}S_{23}S_{2}S_{2}V_{12}$, $F_{17}S_{2}S_{2}S_{3}V_{12}$, $F_{17}S_{22}S_{22}S_{23}S_{2}$, $F_{17}S_{22}S_{2}S_{2}S_{3}$, $F_{17}S_{23}S_{2}S_{2}S_{2}$, $F_{17}S_{2}S_{2}S_{2}S_{3}$, $F_{17}S_{22}S_{22}S_{23}V_{1}$, $F_{17}S_{22}S_{2}S_{3}V_{1}$, $F_{17}S_{23}S_{2}S_{2}V_{1}$, $F_{17}S_{2}S_{2}S_{3}V_{1}$, $F_{36}S_{22}V_{12}V_{18}V_{45}$, $F_{36}S_{2}V_{12}V_{18}V_{15}$, $F_{36}S_{22}V_{12}V_{1}V_{15}$, $F_{36}S_{2}V_{12}V_{45}V_{1}$, $F_{36}S_{2}V_{12}V_{1}V_{15}$, $F_{36}S_{22}V_{18}V_{45}V_{1}$, $F_{36}S_{2}V_{18}V_{1}V_{15}$, $F_{36}S_{22}V_{1}V_{1}V_{15}$, $F_{36}S_{2}V_{45}V_{1}V_{1}$, $F_{36}S_{2}V_{1}V_{1}V_{15}$, $F_{36}S_{22}S_{1}V_{18}V_{45}$, $F_{36}S_{1}S_{2}V_{18}V_{15}$, $F_{36}S_{22}S_{1}V_{1}V_{15}$, $F_{36}S_{1}S_{2}V_{45}V_{1}$, $F_{36}S_{1}S_{2}V_{1}V_{15}$, $F_{23}S_{22}S_{2}S_{2}S_{41}$, $F_{6}S_{22}S_{2}S_{2}S_{41}$, $F_{23}S_{2}S_{2}S_{2}S_{41}$, $F_{6}S_{2}S_{2}S_{2}S_{41}$, $F_{6}S_{7}S_{2}S_{2}S_{2}$, $F_{23}S_{22}S_{2}S_{41}V_{1}$, $F_{6}S_{22}S_{2}S_{41}V_{1}$, $F_{23}S_{2}S_{2}S_{41}V_{1}$, $F_{6}S_{2}S_{2}S_{41}V_{1}$, $F_{6}S_{7}S_{2}S_{2}V_{1}$, $F_{23}S_{22}S_{2}S_{41}V_{19}$, $F_{6}S_{22}S_{2}S_{41}V_{2}$, $F_{23}S_{2}S_{2}S_{41}V_{19}$, $F_{6}S_{2}S_{2}S_{41}V_{2}$, $F_{6}S_{7}S_{2}S_{2}V_{2}$, $F_{42}S_{22}V_{1}V_{2}V_{37}$, $F_{13}S_{22}V_{1}V_{2}V_{37}$, $F_{42}S_{2}V_{1}V_{2}V_{37}$, $F_{13}S_{2}V_{1}V_{2}V_{37}$, $F_{13}S_{2}V_{11}V_{1}V_{2}$, $F_{42}S_{22}S_{1}V_{2}V_{37}$, $F_{13}S_{22}S_{1}V_{2}V_{37}$, $F_{42}S_{1}S_{2}V_{2}V_{37}$, $F_{13}S_{1}S_{2}V_{2}V_{37}$, $F_{13}S_{1}S_{2}V_{11}V_{2}$, $F_{42}S_{22}V_{19}V_{2}V_{37}$, $F_{13}S_{22}V_{2}V_{2}V_{37}$, $F_{42}S_{2}V_{19}V_{2}V_{37}$, $F_{13}S_{2}V_{2}V_{2}V_{37}$, $F_{13}S_{2}V_{11}V_{2}V_{2}$, $F_{7}S_{22}V_{12}V_{19}V_{19}$, $F_{7}S_{2}V_{12}V_{19}V_{2}$, $F_{7}S_{22}V_{12}V_{2}V_{2}$, $F_{7}S_{2}V_{12}V_{2}V_{2}$, $F_{7}S_{22}V_{19}V_{19}V_{2}$, $F_{7}S_{2}V_{19}V_{2}V_{2}$, $F_{7}S_{22}V_{2}V_{2}V_{2}$, $F_{7}S_{2}V_{2}V_{2}V_{2}$, $F_{7}S_{22}S_{2}V_{19}V_{19}$, $F_{7}S_{2}S_{2}V_{19}V_{2}$, $F_{7}S_{22}S_{2}V_{2}V_{2}$, $F_{7}S_{2}S_{2}V_{2}V_{2}$, $F_{22}S_{22}S_{1}S_{2}S_{42}$, $F_{5}S_{22}S_{1}S_{2}S_{42}$, $F_{22}S_{1}S_{2}S_{2}S_{42}$, $F_{5}S_{1}S_{2}S_{2}S_{42}$, $F_{5}S_{14}S_{1}S_{2}S_{2}$, $F_{22}S_{22}S_{1}S_{42}V_{2}$, $F_{5}S_{22}S_{1}S_{42}V_{2}$, $F_{22}S_{1}S_{2}S_{42}V_{2}$, $F_{5}S_{1}S_{2}S_{42}V_{2}$, $F_{5}S_{14}S_{1}S_{2}V_{2}$, $F_{22}S_{22}S_{1}S_{42}V_{18}$, $F_{5}S_{22}S_{1}S_{42}V_{1}$, $F_{22}S_{1}S_{2}S_{42}V_{18}$, $F_{5}S_{1}S_{2}S_{42}V_{1}$, $F_{5}S_{14}S_{1}S_{2}V_{1}$, $F_{25}S_{22}V_{1}V_{1}V_{37}$, $F_{8}S_{22}V_{1}V_{1}V_{37}$, $F_{25}S_{2}V_{1}V_{1}V_{37}$, $F_{8}S_{2}V_{1}V_{1}V_{37}$, $F_{8}S_{2}V_{11}V_{1}V_{1}$, $F_{25}S_{22}S_{2}V_{1}V_{37}$, $F_{8}S_{22}S_{2}V_{1}V_{37}$, $F_{25}S_{2}S_{2}V_{1}V_{37}$, $F_{8}S_{2}S_{2}V_{1}V_{37}$, $F_{8}S_{2}S_{2}V_{11}V_{1}$, $F_{25}S_{22}V_{18}V_{1}V_{37}$, $F_{25}S_{2}V_{18}V_{1}V_{37}$, $F_{25}S_{22}V_{1}V_{2}V_{37}$, $F_{8}S_{22}V_{1}V_{2}V_{37}$, $F_{25}S_{2}V_{1}V_{2}V_{37}$, $F_{8}S_{2}V_{1}V_{2}V_{37}$, $F_{8}S_{2}V_{11}V_{1}V_{2}$, $F_{25}S_{22}S_{22}V_{1}V_{37}$, $F_{23}S_{22}S_{1}S_{2}S_{41}$, $F_{6}S_{22}S_{1}S_{2}S_{41}$, $F_{23}S_{1}S_{2}S_{2}S_{41}$, $F_{6}S_{1}S_{2}S_{2}S_{41}$, $F_{6}S_{7}S_{1}S_{2}S_{2}$, $F_{23}S_{22}S_{22}S_{2}S_{41}$, $F_{29}S_{22}V_{12}V_{19}V_{45}$, $F_{29}S_{22}V_{12}V_{45}V_{2}$, $F_{29}S_{2}V_{12}V_{19}V_{15}$, $F_{29}S_{2}V_{12}V_{2}V_{15}$, $F_{3}S_{2}V_{12}V_{2}V_{15}$, $F_{29}S_{22}V_{12}V_{18}V_{45}$, $F_{29}S_{22}V_{12}V_{45}V_{1}$, $F_{29}S_{2}V_{12}V_{18}V_{15}$, $F_{29}S_{2}V_{12}V_{1}V_{15}$, $F_{3}S_{2}V_{12}V_{1}V_{15}$, $F_{29}S_{22}S_{22}V_{12}V_{45}$, $F_{29}S_{22}S_{2}V_{12}V_{45}$, $F_{29}S_{22}S_{2}V_{12}V_{15}$, $F_{29}S_{2}S_{2}V_{12}V_{15}$, $F_{3}S_{2}S_{2}V_{12}V_{15}$, $F_{42}S_{2}V_{18}V_{1}V_{37}$, $F_{13}S_{2}V_{18}V_{1}V_{37}$, $F_{42}S_{2}V_{1}V_{1}V_{37}$, $F_{13}S_{2}V_{1}V_{1}V_{37}$, $F_{13}S_{2}V_{11}V_{1}V_{1}$, $F_{42}S_{23}S_{2}V_{18}V_{37}$, $F_{13}S_{2}S_{3}V_{18}V_{37}$, $F_{42}S_{23}S_{2}V_{1}V_{37}$, $F_{13}S_{2}S_{3}V_{1}V_{37}$, $F_{13}S_{2}S_{3}V_{11}V_{1}$, $F_{41}S_{1}S_{42}V_{18}V_{2}$, $F_{18}S_{1}S_{42}V_{18}V_{2}$, $F_{41}S_{1}S_{42}V_{1}V_{2}$, $F_{18}S_{1}S_{42}V_{1}V_{2}$, $F_{18}S_{14}S_{1}V_{1}V_{2}$, $F_{41}S_{23}S_{42}V_{18}V_{2}$, $F_{18}S_{3}S_{42}V_{18}V_{2}$, $F_{41}S_{23}S_{42}V_{1}V_{2}$, $F_{18}S_{3}S_{42}V_{1}V_{2}$, $F_{18}S_{14}S_{3}V_{1}V_{2}$, $F_{7}S_{23}V_{12}V_{18}V_{19}$, $F_{7}S_{23}V_{12}V_{1}V_{2}$, $F_{7}S_{3}V_{12}V_{18}V_{2}$, $F_{7}S_{3}V_{12}V_{19}V_{1}$, $F_{7}S_{3}V_{12}V_{1}V_{2}$, $F_{7}S_{23}V_{18}V_{19}V_{2}$, $F_{7}S_{23}V_{1}V_{2}V_{2}$, $F_{7}S_{3}V_{18}V_{2}V_{2}$, $F_{7}S_{3}V_{19}V_{1}V_{2}$, $F_{7}S_{3}V_{1}V_{2}V_{2}$, $F_{7}S_{23}S_{2}V_{18}V_{19}$, $F_{7}S_{23}S_{2}V_{1}V_{2}$, $F_{7}S_{2}S_{3}V_{18}V_{2}$, $F_{7}S_{2}S_{3}V_{19}V_{1}$, $F_{7}S_{2}S_{3}V_{1}V_{2}$, $F_{25}S_{1}V_{18}V_{1}V_{37}$, $F_{8}S_{1}V_{18}V_{1}V_{37}$, $F_{25}S_{1}V_{1}V_{1}V_{37}$, $F_{8}S_{1}V_{1}V_{1}V_{37}$, $F_{8}S_{1}V_{11}V_{1}V_{1}$, $F_{25}S_{1}V_{18}V_{2}V_{37}$, $F_{8}S_{1}V_{18}V_{2}V_{37}$, $F_{25}S_{1}V_{1}V_{2}V_{37}$, $F_{8}S_{1}V_{1}V_{2}V_{37}$, $F_{8}S_{1}V_{11}V_{1}V_{2}$, $F_{25}S_{22}S_{1}V_{18}V_{37}$, $F_{8}S_{1}S_{2}V_{18}V_{37}$, $F_{25}S_{22}S_{1}V_{1}V_{37}$, $F_{8}S_{1}S_{2}V_{1}V_{37}$, $F_{8}S_{1}S_{2}V_{11}V_{1}$, $F_{23}S_{1}S_{41}V_{18}V_{1}$, $F_{6}S_{1}S_{41}V_{18}V_{1}$, $F_{23}S_{1}S_{41}V_{1}V_{1}$, $F_{6}S_{1}S_{41}V_{1}V_{1}$, $F_{6}S_{7}S_{1}V_{1}V_{1}$, $F_{23}S_{2}S_{41}V_{18}V_{1}$, $F_{6}S_{2}S_{41}V_{18}V_{1}$, $F_{23}S_{2}S_{41}V_{1}V_{1}$, $F_{6}S_{2}S_{41}V_{1}V_{1}$, $F_{6}S_{7}S_{2}V_{1}V_{1}$, $F_{23}S_{22}S_{41}V_{18}V_{1}$, $F_{23}S_{22}S_{41}V_{1}V_{1}$, $F_{27}S_{23}S_{23}V_{12}V_{18}$, $F_{27}S_{23}S_{3}V_{12}V_{18}$, $F_{27}S_{23}S_{3}V_{12}V_{1}$, $F_{27}S_{3}S_{3}V_{12}V_{1}$, $F_{1}S_{3}S_{3}V_{12}V_{1}$, $F_{27}S_{22}S_{23}V_{12}V_{18}$, $F_{27}S_{23}S_{2}V_{12}V_{18}$, $F_{27}S_{22}S_{3}V_{12}V_{1}$, $F_{27}S_{2}S_{3}V_{12}V_{1}$, $F_{1}S_{2}S_{3}V_{12}V_{1}$, $F_{29}S_{2}V_{19}V_{19}V_{2}$, $F_{29}S_{2}V_{19}V_{2}V_{2}$, $F_{29}S_{2}V_{2}V_{2}V_{2}$, $F_{3}S_{2}V_{2}V_{2}V_{2}$, $F_{29}S_{23}S_{2}V_{19}V_{2}$, $F_{29}S_{2}S_{3}V_{19}V_{2}$, $F_{29}S_{23}S_{2}V_{2}V_{2}$, $F_{29}S_{2}S_{3}V_{2}V_{2}$, $F_{3}S_{2}S_{3}V_{2}V_{2}$, $F_{22}S_{23}S_{2}S_{2}S_{42}$, $F_{5}S_{23}S_{2}S_{2}S_{42}$, $F_{22}S_{2}S_{2}S_{3}S_{42}$, $F_{5}S_{2}S_{2}S_{3}S_{42}$, $F_{5}S_{14}S_{2}S_{2}S_{3}$, $F_{22}S_{23}S_{2}S_{42}V_{2}$, $F_{5}S_{23}S_{2}S_{42}V_{2}$, $F_{22}S_{2}S_{3}S_{42}V_{2}$, $F_{5}S_{2}S_{3}S_{42}V_{2}$, $F_{5}S_{14}S_{2}S_{3}V_{2}$, $F_{22}S_{23}S_{2}S_{42}V_{18}$, $F_{5}S_{23}S_{2}S_{42}V_{1}$, $F_{22}S_{2}S_{3}S_{42}V_{18}$, $F_{5}S_{2}S_{3}S_{42}V_{1}$, $F_{5}S_{14}S_{2}S_{3}V_{1}$, $F_{25}S_{2}V_{19}V_{1}V_{37}$, $F_{8}S_{2}V_{19}V_{1}V_{37}$, $F_{25}S_{2}V_{19}V_{2}V_{37}$, $F_{8}S_{2}V_{19}V_{2}V_{37}$, $F_{25}S_{2}V_{2}V_{2}V_{37}$, $F_{8}S_{2}V_{2}V_{2}V_{37}$, $F_{8}S_{2}V_{11}V_{2}V_{2}$, $F_{25}S_{22}S_{2}V_{19}V_{37}$, $F_{8}S_{2}S_{2}V_{19}V_{37}$, $F_{25}S_{22}S_{2}V_{2}V_{37}$, $F_{8}S_{2}S_{2}V_{2}V_{37}$, $F_{8}S_{2}S_{2}V_{11}V_{2}$, $F_{29}S_{2}V_{19}V_{45}V_{1}$, $F_{29}S_{2}V_{45}V_{1}V_{2}$, $F_{29}S_{2}V_{19}V_{1}V_{15}$, $F_{29}S_{2}V_{1}V_{2}V_{15}$, $F_{3}S_{2}V_{1}V_{2}V_{15}$, $F_{29}S_{2}V_{18}V_{45}V_{1}$, $F_{29}S_{2}V_{45}V_{1}V_{1}$, $F_{29}S_{2}V_{18}V_{1}V_{15}$, $F_{29}S_{2}V_{1}V_{1}V_{15}$, $F_{3}S_{2}V_{1}V_{1}V_{15}$, $F_{29}S_{22}S_{2}V_{45}V_{1}$, $F_{29}S_{2}S_{2}V_{45}V_{1}$, $F_{29}S_{22}S_{2}V_{1}V_{15}$, $F_{29}S_{2}S_{2}V_{1}V_{15}$, $F_{3}S_{2}S_{2}V_{1}V_{15}$, $F_{27}S_{23}S_{23}S_{2}S_{2}$, $F_{27}S_{23}S_{2}S_{2}S_{3}$, $F_{27}S_{2}S_{2}S_{3}S_{3}$, $F_{1}S_{2}S_{2}S_{3}S_{3}$, $F_{27}S_{22}S_{23}S_{2}S_{2}$, $F_{27}S_{23}S_{2}S_{2}S_{2}$, $F_{27}S_{22}S_{2}S_{2}S_{3}$, $F_{27}S_{2}S_{2}S_{2}S_{3}$, $F_{1}S_{2}S_{2}S_{2}S_{3}$, $F_{25}S_{23}V_{1}V_{2}V_{37}$, $F_{8}S_{23}V_{1}V_{2}V_{37}$, $F_{25}S_{3}V_{1}V_{2}V_{37}$, $F_{8}S_{3}V_{1}V_{2}V_{37}$, $F_{8}S_{3}V_{11}V_{1}V_{2}$, $F_{25}S_{23}S_{2}V_{2}V_{37}$, $F_{8}S_{23}S_{2}V_{2}V_{37}$, $F_{25}S_{2}S_{3}V_{2}V_{37}$, $F_{8}S_{2}S_{3}V_{2}V_{37}$, $F_{8}S_{2}S_{3}V_{11}V_{2}$, $F_{25}S_{23}V_{18}V_{2}V_{37}$, $F_{25}S_{3}V_{18}V_{2}V_{37}$, $F_{23}S_{1}S_{41}V_{19}V_{2}$, $F_{6}S_{1}S_{41}V_{19}V_{2}$, $F_{23}S_{1}S_{41}V_{2}V_{2}$, $F_{6}S_{1}S_{41}V_{2}V_{2}$, $F_{6}S_{7}S_{1}V_{2}V_{2}$, $F_{23}S_{2}S_{41}V_{19}V_{2}$, $F_{6}S_{2}S_{41}V_{19}V_{2}$, $F_{23}S_{2}S_{41}V_{2}V_{2}$, $F_{6}S_{2}S_{41}V_{2}V_{2}$, $F_{6}S_{7}S_{2}V_{2}V_{2}$, $F_{23}S_{22}S_{41}V_{19}V_{2}$, $F_{23}S_{22}S_{41}V_{2}V_{2}$, $F_{29}S_{1}V_{19}V_{45}V_{2}$, $F_{29}S_{1}V_{45}V_{2}V_{2}$, $F_{29}S_{1}V_{19}V_{2}V_{15}$, $F_{29}S_{1}V_{2}V_{2}V_{15}$, $F_{3}S_{1}V_{2}V_{2}V_{15}$, $F_{29}S_{1}V_{18}V_{45}V_{2}$, $F_{29}S_{1}V_{45}V_{1}V_{2}$, $F_{29}S_{1}V_{18}V_{2}V_{15}$, $F_{29}S_{1}V_{1}V_{2}V_{15}$, $F_{3}S_{1}V_{1}V_{2}V_{15}$, $F_{29}S_{22}S_{1}V_{45}V_{2}$, $F_{29}S_{1}S_{2}V_{45}V_{2}$, $F_{29}S_{22}S_{1}V_{2}V_{15}$, $F_{29}S_{1}S_{2}V_{2}V_{15}$, $F_{3}S_{1}S_{2}V_{2}V_{15}$, $F_{27}S_{23}S_{23}V_{1}V_{2}$, $F_{27}S_{23}S_{3}V_{1}V_{2}$, $F_{27}S_{3}S_{3}V_{1}V_{2}$, $F_{1}S_{3}S_{3}V_{1}V_{2}$, $F_{27}S_{22}S_{23}V_{1}V_{2}$, $F_{27}S_{23}S_{2}V_{1}V_{2}$, $F_{27}S_{22}S_{3}V_{1}V_{2}$, $F_{27}S_{2}S_{3}V_{1}V_{2}$, $F_{1}S_{2}S_{3}V_{1}V_{2}$, $F_{24}S_{23}V_{1}V_{2}V_{38}$, $F_{7}S_{23}V_{1}V_{2}V_{38}$, $F_{24}S_{3}V_{1}V_{2}V_{38}$, $F_{7}S_{3}V_{1}V_{2}V_{38}$, $F_{24}S_{21}S_{23}V_{1}V_{38}$, $F_{7}S_{23}S_{1}V_{1}V_{38}$, $F_{24}S_{21}S_{3}V_{1}V_{38}$, $F_{7}S_{1}S_{3}V_{1}V_{38}$, $F_{7}S_{1}S_{3}V_{12}V_{1}$, $F_{22}S_{21}S_{23}S_{2}S_{42}$, $F_{5}S_{23}S_{1}S_{2}S_{42}$, $F_{22}S_{21}S_{2}S_{3}S_{42}$, $F_{5}S_{1}S_{2}S_{3}S_{42}$, $F_{5}S_{14}S_{1}S_{2}S_{3}$, $F_{46}S_{23}V_{12}V_{18}V_{65}$, $F_{46}S_{23}V_{12}V_{65}V_{1}$, $F_{46}S_{3}V_{12}V_{18}V_{28}$, $F_{46}S_{3}V_{12}V_{1}V_{28}$, $F_{10}S_{3}V_{12}V_{1}V_{28}$, $F_{46}S_{21}S_{23}V_{12}V_{65}$, $F_{46}S_{23}S_{1}V_{12}V_{65}$, $F_{46}S_{21}S_{3}V_{12}V_{28}$, $F_{46}S_{1}S_{3}V_{12}V_{28}$, $F_{10}S_{1}S_{3}V_{12}V_{28}$, $F_{24}S_{1}V_{19}V_{2}V_{38}$, $F_{7}S_{1}V_{19}V_{2}V_{38}$, $F_{24}S_{1}V_{2}V_{2}V_{38}$, $F_{7}S_{1}V_{2}V_{2}V_{38}$, $F_{7}S_{1}V_{12}V_{2}V_{2}$, $F_{24}S_{21}S_{1}V_{19}V_{38}$, $F_{7}S_{1}S_{1}V_{19}V_{38}$, $F_{24}S_{21}S_{1}V_{2}V_{38}$, $F_{7}S_{1}S_{1}V_{2}V_{38}$, $F_{7}S_{1}S_{1}V_{12}V_{2}$, $F_{22}S_{2}S_{42}V_{19}V_{1}$, $F_{5}S_{2}S_{42}V_{19}V_{1}$, $F_{22}S_{2}S_{42}V_{1}V_{2}$, $F_{5}S_{2}S_{42}V_{1}V_{2}$, $F_{5}S_{14}S_{2}V_{1}V_{2}$, $F_{22}S_{21}S_{42}V_{19}V_{1}$, $F_{5}S_{1}S_{42}V_{19}V_{1}$, $F_{22}S_{21}S_{42}V_{1}V_{2}$, $F_{5}S_{1}S_{42}V_{1}V_{2}$, $F_{5}S_{14}S_{1}V_{1}V_{2}$, $F_{28}S_{22}S_{68}V_{12}V_{19}$, $F_{28}S_{68}S_{2}V_{12}V_{19}$, $F_{28}S_{22}S_{29}V_{12}V_{2}$, $F_{28}S_{2}S_{29}V_{12}V_{2}$, $F_{2}S_{2}S_{29}V_{12}V_{2}$, $F_{28}S_{21}S_{68}V_{12}V_{19}$, $F_{28}S_{68}S_{1}V_{12}V_{19}$, $F_{28}S_{21}S_{29}V_{12}V_{2}$, $F_{28}S_{1}S_{29}V_{12}V_{2}$, $F_{2}S_{1}S_{29}V_{12}V_{2}$, $F_{46}S_{1}V_{18}V_{65}V_{1}$, $F_{46}S_{1}V_{65}V_{1}V_{1}$, $F_{46}S_{1}V_{18}V_{1}V_{28}$, $F_{46}S_{1}V_{1}V_{1}V_{28}$, $F_{10}S_{1}V_{1}V_{1}V_{28}$, $F_{46}S_{21}S_{1}V_{65}V_{1}$, $F_{46}S_{1}S_{1}V_{65}V_{1}$, $F_{46}S_{21}S_{1}V_{1}V_{28}$, $F_{46}S_{1}S_{1}V_{1}V_{28}$, $F_{10}S_{1}S_{1}V_{1}V_{28}$, $F_{28}S_{22}S_{68}S_{1}S_{2}$, $F_{28}S_{68}S_{1}S_{2}S_{2}$, $F_{28}S_{22}S_{1}S_{2}S_{29}$, $F_{28}S_{1}S_{2}S_{2}S_{29}$, $F_{2}S_{1}S_{2}S_{2}S_{29}$, $F_{28}S_{21}S_{68}S_{1}S_{2}$, $F_{28}S_{68}S_{1}S_{1}S_{2}$, $F_{28}S_{21}S_{1}S_{2}S_{29}$, $F_{28}S_{1}S_{1}S_{2}S_{29}$, $F_{2}S_{1}S_{1}S_{2}S_{29}$, $F_{28}S_{22}S_{68}V_{1}V_{1}$, $F_{28}S_{68}S_{2}V_{1}V_{1}$, $F_{28}S_{22}S_{29}V_{1}V_{1}$, $F_{28}S_{2}S_{29}V_{1}V_{1}$, $F_{2}S_{2}S_{29}V_{1}V_{1}$, $F_{28}S_{21}S_{68}V_{1}V_{1}$, $F_{28}S_{68}S_{1}V_{1}V_{1}$, $F_{28}S_{21}S_{29}V_{1}V_{1}$, $F_{28}S_{1}S_{29}V_{1}V_{1}$, $F_{2}S_{1}S_{29}V_{1}V_{1}$, $F_{17}S_{21}S_{22}S_{68}V_{12}$, $F_{17}S_{22}S_{1}S_{29}V_{12}$, $F_{17}S_{21}S_{2}S_{29}V_{12}$, $F_{17}S_{68}S_{1}S_{2}V_{12}$, $F_{17}S_{1}S_{2}S_{29}V_{12}$, $F_{17}S_{21}S_{22}S_{68}S_{2}$, $F_{17}S_{22}S_{1}S_{2}S_{29}$, $F_{17}S_{21}S_{2}S_{2}S_{29}$, $F_{17}S_{68}S_{1}S_{2}S_{2}$, $F_{17}S_{1}S_{2}S_{2}S_{29}$, $F_{17}S_{21}S_{22}S_{68}V_{1}$, $F_{17}S_{22}S_{1}S_{29}V_{1}$, $F_{17}S_{21}S_{2}S_{29}V_{1}$, $F_{17}S_{68}S_{1}S_{2}V_{1}$, $F_{17}S_{1}S_{2}S_{29}V_{1}$, $F_{36}S_{21}V_{12}V_{18}V_{65}$, $F_{36}S_{1}V_{12}V_{18}V_{28}$, $F_{36}S_{21}V_{12}V_{1}V_{28}$, $F_{36}S_{1}V_{12}V_{65}V_{1}$, $F_{36}S_{1}V_{12}V_{1}V_{28}$, $F_{36}S_{21}V_{18}V_{65}V_{1}$, $F_{36}S_{1}V_{18}V_{1}V_{28}$, $F_{36}S_{21}V_{1}V_{1}V_{28}$, $F_{36}S_{1}V_{65}V_{1}V_{1}$, $F_{36}S_{1}V_{1}V_{1}V_{28}$, $F_{36}S_{21}S_{1}V_{18}V_{65}$, $F_{36}S_{1}S_{1}V_{18}V_{28}$, $F_{36}S_{21}S_{1}V_{1}V_{28}$, $F_{36}S_{1}S_{1}V_{65}V_{1}$, $F_{36}S_{1}S_{1}V_{1}V_{28}$, $F_{23}S_{21}S_{2}S_{2}S_{42}$, $F_{6}S_{21}S_{2}S_{2}S_{42}$, $F_{23}S_{1}S_{2}S_{2}S_{42}$, $F_{6}S_{1}S_{2}S_{2}S_{42}$, $F_{6}S_{14}S_{1}S_{2}S_{2}$, $F_{23}S_{21}S_{2}S_{42}V_{1}$, $F_{6}S_{21}S_{2}S_{42}V_{1}$, $F_{23}S_{1}S_{2}S_{42}V_{1}$, $F_{6}S_{1}S_{2}S_{42}V_{1}$, $F_{6}S_{14}S_{1}S_{2}V_{1}$, $F_{23}S_{21}S_{2}S_{42}V_{19}$, $F_{6}S_{21}S_{2}S_{42}V_{2}$, $F_{23}S_{1}S_{2}S_{42}V_{19}$, $F_{6}S_{1}S_{2}S_{42}V_{2}$, $F_{6}S_{14}S_{1}S_{2}V_{2}$, $F_{42}S_{21}V_{1}V_{2}V_{38}$, $F_{13}S_{21}V_{1}V_{2}V_{38}$, $F_{42}S_{1}V_{1}V_{2}V_{38}$, $F_{13}S_{1}V_{1}V_{2}V_{38}$, $F_{13}S_{1}V_{12}V_{1}V_{2}$, $F_{42}S_{21}S_{1}V_{2}V_{38}$, $F_{13}S_{21}S_{1}V_{2}V_{38}$, $F_{42}S_{1}S_{1}V_{2}V_{38}$, $F_{13}S_{1}S_{1}V_{2}V_{38}$, $F_{13}S_{1}S_{1}V_{12}V_{2}$, $F_{42}S_{21}V_{19}V_{2}V_{38}$, $F_{13}S_{21}V_{2}V_{2}V_{38}$, $F_{42}S_{1}V_{19}V_{2}V_{38}$, $F_{13}S_{1}V_{2}V_{2}V_{38}$, $F_{13}S_{1}V_{12}V_{2}V_{2}$, $F_{7}S_{21}V_{12}V_{19}V_{45}$, $F_{7}S_{1}V_{12}V_{19}V_{15}$, $F_{7}S_{21}V_{12}V_{2}V_{15}$, $F_{7}S_{1}V_{12}V_{45}V_{2}$, $F_{7}S_{1}V_{12}V_{2}V_{15}$, $F_{7}S_{21}V_{19}V_{45}V_{2}$, $F_{7}S_{1}V_{19}V_{2}V_{15}$, $F_{7}S_{21}V_{2}V_{2}V_{15}$, $F_{7}S_{1}V_{45}V_{2}V_{2}$, $F_{7}S_{1}V_{2}V_{2}V_{15}$, $F_{7}S_{21}S_{2}V_{19}V_{45}$, $F_{7}S_{1}S_{2}V_{19}V_{15}$, $F_{7}S_{21}S_{2}V_{2}V_{15}$, $F_{7}S_{1}S_{2}V_{45}V_{2}$, $F_{7}S_{1}S_{2}V_{2}V_{15}$, $F_{22}S_{21}S_{1}S_{2}S_{41}$, $F_{5}S_{21}S_{1}S_{2}S_{41}$, $F_{22}S_{1}S_{1}S_{2}S_{41}$, $F_{5}S_{1}S_{1}S_{2}S_{41}$, $F_{5}S_{7}S_{1}S_{1}S_{2}$, $F_{22}S_{21}S_{1}S_{41}V_{2}$, $F_{5}S_{21}S_{1}S_{41}V_{2}$, $F_{22}S_{1}S_{1}S_{41}V_{2}$, $F_{5}S_{1}S_{1}S_{41}V_{2}$, $F_{5}S_{7}S_{1}S_{1}V_{2}$, $F_{22}S_{21}S_{1}S_{41}V_{18}$, $F_{5}S_{21}S_{1}S_{41}V_{1}$, $F_{22}S_{1}S_{1}S_{41}V_{18}$, $F_{5}S_{1}S_{1}S_{41}V_{1}$, $F_{5}S_{7}S_{1}S_{1}V_{1}$, $F_{25}S_{21}V_{1}V_{1}V_{37}$, $F_{8}S_{21}V_{1}V_{1}V_{37}$, $F_{25}S_{21}S_{2}V_{1}V_{37}$, $F_{8}S_{21}S_{2}V_{1}V_{37}$, $F_{25}S_{1}S_{2}V_{1}V_{37}$, $F_{25}S_{21}V_{18}V_{1}V_{37}$, $F_{25}S_{21}V_{1}V_{2}V_{37}$, $F_{8}S_{21}V_{1}V_{2}V_{37}$, $F_{25}S_{21}S_{22}V_{1}V_{37}$, $F_{23}S_{21}S_{1}S_{2}S_{42}$, $F_{6}S_{21}S_{1}S_{2}S_{42}$, $F_{23}S_{1}S_{1}S_{2}S_{42}$, $F_{6}S_{1}S_{1}S_{2}S_{42}$, $F_{6}S_{14}S_{1}S_{1}S_{2}$, $F_{23}S_{21}S_{22}S_{2}S_{42}$, $F_{23}S_{22}S_{1}S_{2}S_{42}$, $F_{29}S_{21}V_{12}V_{18}V_{19}$, $F_{29}S_{21}V_{12}V_{19}V_{1}$, $F_{29}S_{1}V_{12}V_{18}V_{2}$, $F_{29}S_{1}V_{12}V_{1}V_{2}$, $F_{3}S_{1}V_{12}V_{1}V_{2}$, $F_{29}S_{21}S_{22}V_{12}V_{19}$, $F_{29}S_{21}S_{2}V_{12}V_{19}$, $F_{29}S_{22}S_{1}V_{12}V_{2}$, $F_{29}S_{1}S_{2}V_{12}V_{2}$, $F_{3}S_{1}S_{2}V_{12}V_{2}$, $F_{7}S_{22}V_{12}V_{18}V_{45}$, $F_{7}S_{2}V_{12}V_{18}V_{15}$, $F_{7}S_{22}V_{12}V_{1}V_{15}$, $F_{7}S_{2}V_{12}V_{45}V_{1}$, $F_{7}S_{2}V_{12}V_{1}V_{15}$, $F_{7}S_{22}V_{18}V_{45}V_{2}$, $F_{7}S_{2}V_{18}V_{2}V_{15}$, $F_{7}S_{22}V_{1}V_{2}V_{15}$, $F_{7}S_{2}V_{45}V_{1}V_{2}$, $F_{7}S_{2}V_{1}V_{2}V_{15}$, $F_{7}S_{22}S_{2}V_{18}V_{45}$, $F_{7}S_{2}S_{2}V_{18}V_{15}$, $F_{7}S_{22}S_{2}V_{1}V_{15}$, $F_{7}S_{2}S_{2}V_{45}V_{1}$, $F_{7}S_{2}S_{2}V_{1}V_{15}$, $F_{22}S_{22}S_{2}S_{2}S_{41}$, $F_{5}S_{22}S_{2}S_{2}S_{41}$, $F_{22}S_{2}S_{2}S_{2}S_{41}$, $F_{5}S_{2}S_{2}S_{2}S_{41}$, $F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{22}S_{22}S_{2}S_{41}V_{2}$, $F_{5}S_{22}S_{2}S_{41}V_{2}$, $F_{22}S_{2}S_{2}S_{41}V_{2}$, $F_{5}S_{2}S_{2}S_{41}V_{2}$, $F_{5}S_{7}S_{2}S_{2}V_{2}$, $F_{22}S_{22}S_{2}S_{41}V_{18}$, $F_{5}S_{22}S_{2}S_{41}V_{1}$, $F_{22}S_{2}S_{2}S_{41}V_{18}$, $F_{5}S_{2}S_{2}S_{41}V_{1}$, $F_{5}S_{7}S_{2}S_{2}V_{1}$, $F_{8}S_{22}S_{2}V_{2}V_{37}$, $F_{25}S_{2}S_{2}V_{2}V_{37}$, $F_{25}S_{22}V_{18}V_{2}V_{37}$, $F_{25}S_{2}V_{18}V_{2}V_{37}$, $F_{24}S_{22}V_{1}V_{2}V_{37}$, $F_{7}S_{22}V_{1}V_{2}V_{37}$, $F_{24}S_{2}V_{1}V_{2}V_{37}$, $F_{7}S_{2}V_{1}V_{2}V_{37}$, $F_{7}S_{2}V_{11}V_{1}V_{2}$, $F_{24}S_{21}S_{22}V_{1}V_{37}$, $F_{7}S_{22}S_{1}V_{1}V_{37}$, $F_{24}S_{21}S_{2}V_{1}V_{37}$, $F_{7}S_{1}S_{2}V_{1}V_{37}$, $F_{7}S_{1}S_{2}V_{11}V_{1}$, $F_{22}S_{21}S_{22}S_{2}S_{41}$, $F_{5}S_{22}S_{1}S_{2}S_{41}$, $F_{22}S_{21}S_{2}S_{2}S_{41}$, $F_{5}S_{1}S_{2}S_{2}S_{41}$, $F_{5}S_{7}S_{1}S_{2}S_{2}$, $F_{46}S_{22}V_{12}V_{18}V_{45}$, $F_{46}S_{22}V_{12}V_{45}V_{1}$, $F_{46}S_{2}V_{12}V_{18}V_{15}$, $F_{46}S_{2}V_{12}V_{1}V_{15}$, $F_{10}S_{2}V_{12}V_{1}V_{15}$, $F_{46}S_{21}S_{22}V_{12}V_{45}$, $F_{46}S_{22}S_{1}V_{12}V_{45}$, $F_{46}S_{21}S_{2}V_{12}V_{15}$, $F_{46}S_{1}S_{2}V_{12}V_{15}$, $F_{10}S_{1}S_{2}V_{12}V_{15}$, $F_{8}S_{2}V_{18}V_{1}V_{37}$, $F_{8}S_{2}V_{18}V_{2}V_{37}$, $F_{25}S_{22}S_{2}V_{18}V_{37}$, $F_{8}S_{2}S_{2}V_{18}V_{37}$, $F_{23}S_{1}S_{42}V_{18}V_{2}$, $F_{6}S_{1}S_{42}V_{18}V_{2}$, $F_{23}S_{1}S_{42}V_{1}V_{2}$, $F_{6}S_{1}S_{42}V_{1}V_{2}$, $F_{6}S_{14}S_{1}V_{1}V_{2}$, $F_{23}S_{2}S_{42}V_{18}V_{2}$, $F_{6}S_{2}S_{42}V_{18}V_{2}$, $F_{23}S_{2}S_{42}V_{1}V_{2}$, $F_{6}S_{2}S_{42}V_{1}V_{2}$, $F_{6}S_{14}S_{2}V_{1}V_{2}$, $F_{23}S_{22}S_{42}V_{18}V_{2}$, $F_{23}S_{22}S_{42}V_{1}V_{2}$, $F_{24}S_{1}V_{18}V_{2}V_{37}$, $F_{7}S_{1}V_{18}V_{2}V_{37}$, $F_{24}S_{1}V_{1}V_{2}V_{37}$, $F_{7}S_{1}V_{1}V_{2}V_{37}$, $F_{7}S_{1}V_{11}V_{1}V_{2}$, $F_{24}S_{21}S_{1}V_{18}V_{37}$, $F_{7}S_{1}S_{1}V_{18}V_{37}$, $F_{24}S_{21}S_{1}V_{1}V_{37}$, $F_{7}S_{1}S_{1}V_{1}V_{37}$, $F_{7}S_{1}S_{1}V_{11}V_{1}$, $F_{22}S_{2}S_{41}V_{18}V_{1}$, $F_{5}S_{2}S_{41}V_{18}V_{1}$, $F_{22}S_{2}S_{41}V_{1}V_{1}$, $F_{5}S_{2}S_{41}V_{1}V_{1}$, $F_{5}S_{7}S_{2}V_{1}V_{1}$, $F_{22}S_{21}S_{41}V_{18}V_{1}$, $F_{5}S_{1}S_{41}V_{18}V_{1}$, $F_{22}S_{21}S_{41}V_{1}V_{1}$, $F_{5}S_{1}S_{41}V_{1}V_{1}$, $F_{5}S_{7}S_{1}V_{1}V_{1}$, $F_{28}S_{22}S_{23}V_{12}V_{18}$, $F_{28}S_{23}S_{2}V_{12}V_{18}$, $F_{28}S_{22}S_{3}V_{12}V_{1}$, $F_{28}S_{2}S_{3}V_{12}V_{1}$, $F_{2}S_{2}S_{3}V_{12}V_{1}$, $F_{28}S_{21}S_{23}V_{12}V_{18}$, $F_{28}S_{23}S_{1}V_{12}V_{18}$, $F_{28}S_{21}S_{3}V_{12}V_{1}$, $F_{28}S_{1}S_{3}V_{12}V_{1}$, $F_{2}S_{1}S_{3}V_{12}V_{1}$, $F_{29}S_{2}V_{18}V_{19}V_{2}$, $F_{29}S_{2}V_{19}V_{1}V_{2}$, $F_{29}S_{2}V_{18}V_{2}V_{2}$, $F_{29}S_{2}V_{1}V_{2}V_{2}$, $F_{3}S_{2}V_{1}V_{2}V_{2}$, $F_{29}S_{22}S_{2}V_{19}V_{2}$, $F_{29}S_{2}S_{2}V_{19}V_{2}$, $F_{29}S_{22}S_{2}V_{2}V_{2}$, $F_{29}S_{2}S_{2}V_{2}V_{2}$, $F_{3}S_{2}S_{2}V_{2}V_{2}$, $F_{24}S_{2}V_{19}V_{2}V_{37}$, $F_{7}S_{2}V_{19}V_{2}V_{37}$, $F_{24}S_{2}V_{2}V_{2}V_{37}$, $F_{7}S_{2}V_{2}V_{2}V_{37}$, $F_{7}S_{2}V_{11}V_{2}V_{2}$, $F_{24}S_{21}S_{2}V_{19}V_{37}$, $F_{7}S_{1}S_{2}V_{19}V_{37}$, $F_{24}S_{21}S_{2}V_{2}V_{37}$, $F_{7}S_{1}S_{2}V_{2}V_{37}$, $F_{7}S_{1}S_{2}V_{11}V_{2}$, $F_{46}S_{2}V_{18}V_{45}V_{1}$, $F_{46}S_{2}V_{45}V_{1}V_{1}$, $F_{46}S_{2}V_{18}V_{1}V_{15}$, $F_{46}S_{2}V_{1}V_{1}V_{15}$, $F_{10}S_{2}V_{1}V_{1}V_{15}$, $F_{46}S_{21}S_{2}V_{45}V_{1}$, $F_{46}S_{1}S_{2}V_{45}V_{1}$, $F_{46}S_{21}S_{2}V_{1}V_{15}$, $F_{46}S_{1}S_{2}V_{1}V_{15}$, $F_{10}S_{1}S_{2}V_{1}V_{15}$, $F_{28}S_{22}S_{23}S_{2}S_{2}$, $F_{28}S_{23}S_{2}S_{2}S_{2}$, $F_{28}S_{22}S_{2}S_{2}S_{3}$, $F_{28}S_{2}S_{2}S_{2}S_{3}$, $F_{2}S_{2}S_{2}S_{2}S_{3}$, $F_{28}S_{21}S_{23}S_{2}S_{2}$, $F_{28}S_{23}S_{1}S_{2}S_{2}$, $F_{28}S_{21}S_{2}S_{2}S_{3}$, $F_{28}S_{1}S_{2}S_{2}S_{3}$, $F_{2}S_{1}S_{2}S_{2}S_{3}$, $F_{22}S_{2}S_{41}V_{19}V_{2}$, $F_{5}S_{2}S_{41}V_{19}V_{2}$, $F_{22}S_{2}S_{41}V_{2}V_{2}$, $F_{5}S_{2}S_{41}V_{2}V_{2}$, $F_{5}S_{7}S_{2}V_{2}V_{2}$, $F_{22}S_{21}S_{41}V_{19}V_{2}$, $F_{5}S_{1}S_{41}V_{19}V_{2}$, $F_{22}S_{21}S_{41}V_{2}V_{2}$, $F_{5}S_{1}S_{41}V_{2}V_{2}$, $F_{5}S_{7}S_{1}V_{2}V_{2}$, $F_{46}S_{1}V_{18}V_{45}V_{2}$, $F_{46}S_{1}V_{45}V_{1}V_{2}$, $F_{46}S_{1}V_{18}V_{2}V_{15}$, $F_{46}S_{1}V_{1}V_{2}V_{15}$, $F_{10}S_{1}V_{1}V_{2}V_{15}$, $F_{46}S_{21}S_{1}V_{45}V_{2}$, $F_{46}S_{1}S_{1}V_{45}V_{2}$, $F_{46}S_{21}S_{1}V_{2}V_{15}$, $F_{46}S_{1}S_{1}V_{2}V_{15}$, $F_{10}S_{1}S_{1}V_{2}V_{15}$, $F_{28}S_{22}S_{23}V_{1}V_{2}$, $F_{28}S_{23}S_{2}V_{1}V_{2}$, $F_{28}S_{22}S_{3}V_{1}V_{2}$, $F_{28}S_{2}S_{3}V_{1}V_{2}$, $F_{2}S_{2}S_{3}V_{1}V_{2}$, $F_{28}S_{21}S_{23}V_{1}V_{2}$, $F_{28}S_{23}S_{1}V_{1}V_{2}$, $F_{28}S_{21}S_{3}V_{1}V_{2}$, $F_{28}S_{1}S_{3}V_{1}V_{2}$, $F_{2}S_{1}S_{3}V_{1}V_{2}$, $F_{45}S_{21}S_{68}V_{12}V_{19}$, $F_{45}S_{68}S_{1}V_{12}V_{19}$, $F_{45}S_{21}S_{29}V_{12}V_{2}$, $F_{45}S_{1}S_{29}V_{12}V_{2}$, $F_{16}S_{1}S_{29}V_{12}V_{2}$, $F_{45}S_{21}S_{68}S_{1}S_{2}$, $F_{45}S_{68}S_{1}S_{1}S_{2}$, $F_{45}S_{21}S_{1}S_{2}S_{29}$, $F_{45}S_{1}S_{1}S_{2}S_{29}$, $F_{16}S_{1}S_{1}S_{2}S_{29}$, $F_{45}S_{21}S_{68}V_{1}V_{1}$, $F_{45}S_{68}S_{1}V_{1}V_{1}$, $F_{45}S_{21}S_{29}V_{1}V_{1}$, $F_{45}S_{1}S_{29}V_{1}V_{1}$, $F_{16}S_{1}S_{29}V_{1}V_{1}$, $F_{36}S_{21}S_{22}S_{68}V_{12}$, $F_{36}S_{22}S_{1}S_{29}V_{12}$, $F_{36}S_{21}S_{2}S_{29}V_{12}$, $F_{36}S_{68}S_{1}S_{2}V_{12}$, $F_{36}S_{1}S_{2}S_{29}V_{12}$, $F_{36}S_{21}S_{22}S_{68}V_{1}$, $F_{36}S_{22}S_{1}S_{29}V_{1}$, $F_{36}S_{21}S_{2}S_{29}V_{1}$, $F_{36}S_{68}S_{1}S_{2}V_{1}$, $F_{36}S_{1}S_{2}S_{29}V_{1}$, $F_{36}S_{21}S_{22}S_{68}S_{1}$, $F_{36}S_{22}S_{1}S_{1}S_{29}$, $F_{36}S_{21}S_{1}S_{2}S_{29}$, $F_{36}S_{68}S_{1}S_{1}S_{2}$, $F_{36}S_{1}S_{1}S_{2}S_{29}$, $F_{42}S_{21}S_{2}S_{42}V_{1}$, $F_{13}S_{21}S_{2}S_{42}V_{1}$, $F_{42}S_{1}S_{2}S_{42}V_{1}$, $F_{13}S_{1}S_{2}S_{42}V_{1}$, $F_{13}S_{14}S_{1}S_{2}V_{1}$, $F_{42}S_{21}S_{23}S_{2}S_{42}$, $F_{13}S_{21}S_{2}S_{3}S_{42}$, $F_{42}S_{23}S_{1}S_{2}S_{42}$, $F_{13}S_{1}S_{2}S_{3}S_{42}$, $F_{13}S_{14}S_{1}S_{2}S_{3}$, $F_{41}S_{21}S_{1}V_{2}V_{38}$, $F_{18}S_{21}S_{1}V_{2}V_{38}$, $F_{41}S_{1}S_{1}V_{2}V_{38}$, $F_{18}S_{1}S_{1}V_{2}V_{38}$, $F_{18}S_{1}S_{1}V_{12}V_{2}$, $F_{41}S_{21}S_{23}V_{2}V_{38}$, $F_{18}S_{21}S_{3}V_{2}V_{38}$, $F_{41}S_{23}S_{1}V_{2}V_{38}$, $F_{18}S_{1}S_{3}V_{2}V_{38}$, $F_{18}S_{1}S_{3}V_{12}V_{2}$, $F_{7}S_{21}S_{23}S_{23}V_{12}$, $F_{7}S_{23}S_{1}S_{3}V_{12}$, $F_{7}S_{21}S_{3}S_{3}V_{12}$, $F_{7}S_{1}S_{3}S_{3}V_{12}$, $F_{7}S_{21}S_{23}S_{23}V_{2}$, $F_{7}S_{23}S_{1}S_{3}V_{2}$, $F_{7}S_{21}S_{3}S_{3}V_{2}$, $F_{7}S_{1}S_{3}S_{3}V_{2}$, $F_{7}S_{21}S_{23}S_{23}S_{2}$, $F_{7}S_{23}S_{1}S_{2}S_{3}$, $F_{7}S_{21}S_{2}S_{3}S_{3}$, $F_{7}S_{1}S_{2}S_{3}S_{3}$, $F_{25}S_{21}S_{1}S_{41}V_{1}$, $F_{8}S_{21}S_{1}S_{41}V_{1}$, $F_{25}S_{1}S_{1}S_{41}V_{1}$, $F_{8}S_{1}S_{1}S_{41}V_{1}$, $F_{8}S_{7}S_{1}S_{1}V_{1}$, $F_{25}S_{21}S_{1}S_{41}V_{2}$, $F_{8}S_{21}S_{1}S_{41}V_{2}$, $F_{25}S_{1}S_{1}S_{41}V_{2}$, $F_{8}S_{1}S_{1}S_{41}V_{2}$, $F_{8}S_{7}S_{1}S_{1}V_{2}$, $F_{25}S_{21}S_{22}S_{1}S_{41}$, $F_{8}S_{21}S_{1}S_{2}S_{41}$, $F_{25}S_{22}S_{1}S_{1}S_{41}$, $F_{8}S_{1}S_{1}S_{2}S_{41}$, $F_{8}S_{7}S_{1}S_{1}S_{2}$, $F_{23}S_{21}S_{1}V_{1}V_{37}$, $F_{6}S_{21}S_{1}V_{1}V_{37}$, $F_{23}S_{1}S_{1}V_{1}V_{37}$, $F_{6}S_{1}S_{1}V_{1}V_{37}$, $F_{6}S_{1}S_{1}V_{11}V_{1}$, $F_{23}S_{21}S_{2}V_{1}V_{37}$, $F_{6}S_{21}S_{2}V_{1}V_{37}$, $F_{23}S_{1}S_{2}V_{1}V_{37}$, $F_{6}S_{1}S_{2}V_{1}V_{37}$, $F_{6}S_{1}S_{2}V_{11}V_{1}$, $F_{23}S_{21}S_{22}V_{1}V_{37}$, $F_{23}S_{22}S_{1}V_{1}V_{37}$, $F_{27}S_{21}S_{23}V_{12}V_{19}$, $F_{27}S_{21}S_{3}V_{12}V_{19}$, $F_{27}S_{23}S_{1}V_{12}V_{2}$, $F_{27}S_{1}S_{3}V_{12}V_{2}$, $F_{1}S_{1}S_{3}V_{12}V_{2}$, $F_{27}S_{21}S_{22}V_{12}V_{19}$, $F_{27}S_{21}S_{2}V_{12}V_{19}$, $F_{27}S_{22}S_{1}V_{12}V_{2}$, $F_{27}S_{1}S_{2}V_{12}V_{2}$, $F_{1}S_{1}S_{2}V_{12}V_{2}$, $F_{7}S_{22}S_{22}S_{23}V_{12}$, $F_{7}S_{22}S_{2}S_{3}V_{12}$, $F_{7}S_{23}S_{2}S_{2}V_{12}$, $F_{7}S_{2}S_{2}S_{3}V_{12}$, $F_{7}S_{22}S_{22}S_{23}V_{2}$, $F_{7}S_{22}S_{2}S_{3}V_{2}$, $F_{7}S_{23}S_{2}S_{2}V_{2}$, $F_{7}S_{2}S_{2}S_{3}V_{2}$, $F_{7}S_{22}S_{22}S_{23}S_{2}$, $F_{7}S_{22}S_{2}S_{2}S_{3}$, $F_{7}S_{23}S_{2}S_{2}S_{2}$, $F_{7}S_{2}S_{2}S_{2}S_{3}$, $F_{25}S_{22}S_{2}S_{41}V_{1}$, $F_{8}S_{22}S_{2}S_{41}V_{1}$, $F_{25}S_{2}S_{2}S_{41}V_{1}$, $F_{8}S_{2}S_{2}S_{41}V_{1}$, $F_{8}S_{7}S_{2}S_{2}V_{1}$, $F_{25}S_{22}S_{2}S_{41}V_{2}$, $F_{8}S_{22}S_{2}S_{41}V_{2}$, $F_{25}S_{2}S_{2}S_{41}V_{2}$, $F_{8}S_{2}S_{2}S_{41}V_{2}$, $F_{8}S_{7}S_{2}S_{2}V_{2}$, $F_{25}S_{22}S_{22}S_{2}S_{41}$, $F_{8}S_{22}S_{2}S_{2}S_{41}$, $F_{25}S_{22}S_{2}S_{2}S_{41}$, $F_{8}S_{2}S_{2}S_{2}S_{41}$, $F_{8}S_{7}S_{2}S_{2}S_{2}$, $F_{23}S_{22}S_{1}V_{2}V_{37}$, $F_{6}S_{22}S_{1}V_{2}V_{37}$, $F_{23}S_{1}S_{2}V_{2}V_{37}$, $F_{6}S_{1}S_{2}V_{2}V_{37}$, $F_{6}S_{1}S_{2}V_{11}V_{2}$, $F_{23}S_{22}S_{2}V_{2}V_{37}$, $F_{6}S_{22}S_{2}V_{2}V_{37}$, $F_{23}S_{2}S_{2}V_{2}V_{37}$, $F_{6}S_{2}S_{2}V_{2}V_{37}$, $F_{6}S_{2}S_{2}V_{11}V_{2}$, $F_{23}S_{22}S_{22}V_{2}V_{37}$, $F_{24}S_{22}S_{1}S_{42}V_{2}$, $F_{7}S_{22}S_{1}S_{42}V_{2}$, $F_{24}S_{1}S_{2}S_{42}V_{2}$, $F_{7}S_{1}S_{2}S_{42}V_{2}$, $F_{7}S_{14}S_{1}S_{2}V_{2}$, $F_{24}S_{21}S_{22}S_{1}S_{42}$, $F_{7}S_{22}S_{1}S_{1}S_{42}$, $F_{24}S_{21}S_{1}S_{2}S_{42}$, $F_{7}S_{1}S_{1}S_{2}S_{42}$, $F_{7}S_{14}S_{1}S_{1}S_{2}$, $F_{22}S_{22}S_{2}V_{1}V_{37}$, $F_{5}S_{22}S_{2}V_{1}V_{37}$, $F_{22}S_{2}S_{2}V_{1}V_{37}$, $F_{5}S_{2}S_{2}V_{1}V_{37}$, $F_{5}S_{2}S_{2}V_{11}V_{1}$, $F_{22}S_{21}S_{22}V_{1}V_{37}$, $F_{5}S_{22}S_{1}V_{1}V_{37}$, $F_{22}S_{21}S_{2}V_{1}V_{37}$, $F_{5}S_{1}S_{2}V_{1}V_{37}$, $F_{5}S_{1}S_{2}V_{11}V_{1}$, $F_{28}S_{22}S_{22}V_{12}V_{45}$, $F_{28}S_{22}S_{2}V_{12}V_{45}$, $F_{28}S_{22}S_{2}V_{12}V_{15}$, $F_{28}S_{2}S_{2}V_{12}V_{15}$, $F_{2}S_{2}S_{2}V_{12}V_{15}$, $F_{28}S_{21}S_{22}V_{12}V_{45}$, $F_{28}S_{22}S_{1}V_{12}V_{45}$, $F_{28}S_{21}S_{2}V_{12}V_{15}$, $F_{28}S_{1}S_{2}V_{12}V_{15}$, $F_{2}S_{1}S_{2}V_{12}V_{15}$, $F_{27}S_{23}S_{2}V_{19}V_{2}$, $F_{27}S_{2}S_{3}V_{19}V_{2}$, $F_{27}S_{23}S_{2}V_{2}V_{2}$, $F_{27}S_{2}S_{3}V_{2}V_{2}$, $F_{1}S_{2}S_{3}V_{2}V_{2}$, $F_{27}S_{22}S_{2}V_{19}V_{2}$, $F_{27}S_{2}S_{2}V_{19}V_{2}$, $F_{27}S_{22}S_{2}V_{2}V_{2}$, $F_{27}S_{2}S_{2}V_{2}V_{2}$, $F_{1}S_{2}S_{2}V_{2}V_{2}$, $F_{24}S_{23}S_{2}S_{42}V_{2}$, $F_{7}S_{23}S_{2}S_{42}V_{2}$, $F_{24}S_{2}S_{3}S_{42}V_{2}$, $F_{7}S_{2}S_{3}S_{42}V_{2}$, $F_{7}S_{14}S_{2}S_{3}V_{2}$, $F_{24}S_{21}S_{23}S_{2}S_{42}$, $F_{7}S_{23}S_{1}S_{2}S_{42}$, $F_{24}S_{21}S_{2}S_{3}S_{42}$, $F_{7}S_{1}S_{2}S_{3}S_{42}$, $F_{7}S_{14}S_{1}S_{2}S_{3}$, $F_{28}S_{22}S_{2}V_{45}V_{1}$, $F_{28}S_{2}S_{2}V_{45}V_{1}$, $F_{28}S_{22}S_{2}V_{1}V_{15}$, $F_{28}S_{2}S_{2}V_{1}V_{15}$, $F_{2}S_{2}S_{2}V_{1}V_{15}$, $F_{28}S_{21}S_{2}V_{45}V_{1}$, $F_{28}S_{1}S_{2}V_{45}V_{1}$, $F_{28}S_{21}S_{2}V_{1}V_{15}$, $F_{28}S_{1}S_{2}V_{1}V_{15}$, $F_{2}S_{1}S_{2}V_{1}V_{15}$, $F_{22}S_{23}S_{2}V_{2}V_{37}$, $F_{5}S_{23}S_{2}V_{2}V_{37}$, $F_{22}S_{2}S_{3}V_{2}V_{37}$, $F_{5}S_{2}S_{3}V_{2}V_{37}$, $F_{5}S_{2}S_{3}V_{11}V_{2}$, $F_{22}S_{21}S_{23}V_{2}V_{37}$, $F_{5}S_{23}S_{1}V_{2}V_{37}$, $F_{22}S_{21}S_{3}V_{2}V_{37}$, $F_{5}S_{1}S_{3}V_{2}V_{37}$, $F_{5}S_{1}S_{3}V_{11}V_{2}$, $F_{28}S_{22}S_{1}V_{45}V_{2}$, $F_{28}S_{1}S_{2}V_{45}V_{2}$, $F_{28}S_{22}S_{1}V_{2}V_{15}$, $F_{28}S_{1}S_{2}V_{2}V_{15}$, $F_{2}S_{1}S_{2}V_{2}V_{15}$, $F_{28}S_{21}S_{1}V_{45}V_{2}$, $F_{28}S_{1}S_{1}V_{45}V_{2}$, $F_{28}S_{21}S_{1}V_{2}V_{15}$, $F_{28}S_{1}S_{1}V_{2}V_{15}$, $F_{2}S_{1}S_{1}V_{2}V_{15}$, $F_{45}S_{21}S_{23}V_{12}V_{65}$, $F_{45}S_{23}S_{1}V_{12}V_{65}$, $F_{45}S_{21}S_{3}V_{12}V_{28}$, $F_{45}S_{1}S_{3}V_{12}V_{28}$, $F_{16}S_{1}S_{3}V_{12}V_{28}$, $F_{45}S_{21}S_{1}V_{65}V_{1}$, $F_{45}S_{1}S_{1}V_{65}V_{1}$, $F_{45}S_{21}S_{1}V_{1}V_{28}$, $F_{45}S_{1}S_{1}V_{1}V_{28}$, $F_{16}S_{1}S_{1}V_{1}V_{28}$, $F_{23}S_{21}S_{22}S_{68}S_{2}$, $F_{6}S_{22}S_{1}S_{2}S_{29}$, $F_{6}S_{21}S_{2}S_{2}S_{29}$, $F_{23}S_{68}S_{1}S_{2}S_{2}$, $F_{6}S_{1}S_{2}S_{2}S_{29}$, $F_{23}S_{21}S_{22}S_{68}V_{1}$, $F_{6}S_{22}S_{1}S_{29}V_{1}$, $F_{6}S_{21}S_{2}S_{29}V_{1}$, $F_{23}S_{68}S_{1}S_{2}V_{1}$, $F_{6}S_{1}S_{2}S_{29}V_{1}$, $F_{23}S_{21}S_{22}S_{68}V_{19}$, $F_{6}S_{22}S_{1}S_{29}V_{2}$, $F_{6}S_{21}S_{2}S_{29}V_{2}$, $F_{23}S_{68}S_{1}S_{2}V_{19}$, $F_{6}S_{1}S_{2}S_{29}V_{2}$, $F_{42}S_{21}V_{18}V_{65}V_{1}$, $F_{13}S_{1}V_{18}V_{1}V_{28}$, $F_{13}S_{21}V_{1}V_{1}V_{28}$, $F_{42}S_{1}V_{65}V_{1}V_{1}$, $F_{13}S_{1}V_{1}V_{1}V_{28}$, $F_{42}S_{21}S_{23}V_{18}V_{65}$, $F_{13}S_{1}S_{3}V_{18}V_{28}$, $F_{13}S_{21}S_{3}V_{1}V_{28}$, $F_{42}S_{23}S_{1}V_{65}V_{1}$, $F_{13}S_{1}S_{3}V_{1}V_{28}$, $F_{29}S_{21}V_{19}V_{2}V_{38}$, $F_{29}S_{21}V_{2}V_{2}V_{38}$, $F_{29}S_{1}V_{19}V_{2}V_{38}$, $F_{29}S_{1}V_{2}V_{2}V_{38}$, $F_{29}S_{21}S_{23}V_{2}V_{38}$, $F_{29}S_{21}S_{3}V_{2}V_{38}$, $F_{29}S_{23}S_{1}V_{2}V_{38}$, $F_{29}S_{1}S_{3}V_{2}V_{38}$, $F_{22}S_{21}S_{23}S_{23}S_{2}$, $F_{5}S_{23}S_{1}S_{2}S_{3}$, $F_{5}S_{21}S_{2}S_{3}S_{3}$, $F_{22}S_{23}S_{1}S_{2}S_{3}$, $F_{5}S_{1}S_{2}S_{3}S_{3}$, $F_{22}S_{21}S_{23}S_{23}V_{2}$, $F_{5}S_{23}S_{1}S_{3}V_{2}$, $F_{5}S_{21}S_{3}S_{3}V_{2}$, $F_{22}S_{23}S_{1}S_{3}V_{2}$, $F_{5}S_{1}S_{3}S_{3}V_{2}$, $F_{22}S_{21}S_{23}S_{23}V_{18}$, $F_{5}S_{23}S_{1}S_{3}V_{1}$, $F_{5}S_{21}S_{3}S_{3}V_{1}$, $F_{22}S_{23}S_{1}S_{3}V_{18}$, $F_{5}S_{1}S_{3}S_{3}V_{1}$, $F_{25}S_{21}V_{19}V_{45}V_{1}$, $F_{8}S_{1}V_{19}V_{1}V_{15}$, $F_{8}S_{21}V_{1}V_{2}V_{15}$, $F_{25}S_{1}V_{45}V_{1}V_{2}$, $F_{8}S_{1}V_{1}V_{2}V_{15}$, $F_{25}S_{21}V_{19}V_{45}V_{2}$, $F_{8}S_{1}V_{19}V_{2}V_{15}$, $F_{8}S_{21}V_{2}V_{2}V_{15}$, $F_{25}S_{1}V_{45}V_{2}V_{2}$, $F_{8}S_{1}V_{2}V_{2}V_{15}$, $F_{25}S_{21}S_{22}V_{19}V_{45}$, $F_{8}S_{1}S_{2}V_{19}V_{15}$, $F_{8}S_{21}S_{2}V_{2}V_{15}$, $F_{25}S_{22}S_{1}V_{45}V_{2}$, $F_{8}S_{1}S_{2}V_{2}V_{15}$, $F_{29}S_{21}V_{19}V_{1}V_{37}$, $F_{29}S_{21}V_{1}V_{2}V_{37}$, $F_{29}S_{1}V_{19}V_{1}V_{37}$, $F_{29}S_{1}V_{1}V_{2}V_{37}$, $F_{3}S_{1}V_{11}V_{1}V_{2}$, $F_{29}S_{21}V_{18}V_{1}V_{37}$, $F_{29}S_{21}V_{1}V_{1}V_{37}$, $F_{29}S_{1}V_{18}V_{1}V_{37}$, $F_{29}S_{1}V_{1}V_{1}V_{37}$, $F_{3}S_{1}V_{11}V_{1}V_{1}$, $F_{29}S_{21}S_{22}V_{1}V_{37}$, $F_{29}S_{21}S_{2}V_{1}V_{37}$, $F_{29}S_{22}S_{1}V_{1}V_{37}$, $F_{29}S_{1}S_{2}V_{1}V_{37}$, $F_{3}S_{1}S_{2}V_{11}V_{1}$, $F_{27}S_{21}S_{23}S_{2}S_{42}$, $F_{27}S_{21}S_{2}S_{3}S_{42}$, $F_{27}S_{23}S_{1}S_{2}S_{42}$, $F_{27}S_{1}S_{2}S_{3}S_{42}$, $F_{1}S_{14}S_{1}S_{2}S_{3}$, $F_{27}S_{21}S_{22}S_{2}S_{42}$, $F_{27}S_{21}S_{2}S_{2}S_{42}$, $F_{27}S_{22}S_{1}S_{2}S_{42}$, $F_{27}S_{1}S_{2}S_{2}S_{42}$, $F_{1}S_{14}S_{1}S_{2}S_{2}$, $F_{22}S_{22}S_{22}S_{23}S_{2}$, $F_{5}S_{22}S_{2}S_{2}S_{3}$, $F_{22}S_{23}S_{2}S_{2}S_{2}$, $F_{5}S_{2}S_{2}S_{2}S_{3}$, $F_{22}S_{22}S_{22}S_{23}V_{2}$, $F_{5}S_{22}S_{2}S_{3}V_{2}$, $F_{22}S_{23}S_{2}S_{2}V_{2}$, $F_{5}S_{2}S_{2}S_{3}V_{2}$, $F_{22}S_{22}S_{22}S_{23}V_{18}$, $F_{5}S_{22}S_{2}S_{3}V_{1}$, $F_{22}S_{23}S_{2}S_{2}V_{18}$, $F_{5}S_{2}S_{2}S_{3}V_{1}$, $F_{25}S_{22}V_{18}V_{45}V_{1}$, $F_{8}S_{2}V_{18}V_{1}V_{15}$, $F_{8}S_{22}V_{1}V_{1}V_{15}$, $F_{25}S_{2}V_{45}V_{1}V_{1}$, $F_{8}S_{2}V_{1}V_{1}V_{15}$, $F_{25}S_{22}V_{18}V_{45}V_{2}$, $F_{8}S_{2}V_{18}V_{2}V_{15}$, $F_{8}S_{22}V_{1}V_{2}V_{15}$, $F_{25}S_{2}V_{45}V_{1}V_{2}$, $F_{8}S_{2}V_{1}V_{2}V_{15}$, $F_{25}S_{22}S_{22}V_{18}V_{45}$, $F_{8}S_{2}S_{2}V_{18}V_{15}$, $F_{8}S_{22}S_{2}V_{1}V_{15}$, $F_{25}S_{22}S_{2}V_{45}V_{1}$, $F_{8}S_{2}S_{2}V_{1}V_{15}$, $F_{29}S_{22}V_{19}V_{2}V_{37}$, $F_{29}S_{22}V_{2}V_{2}V_{37}$, $F_{29}S_{2}V_{19}V_{2}V_{37}$, $F_{29}S_{2}V_{2}V_{2}V_{37}$, $F_{3}S_{2}V_{11}V_{2}V_{2}$, $F_{29}S_{22}V_{18}V_{2}V_{37}$, $F_{29}S_{22}V_{1}V_{2}V_{37}$, $F_{29}S_{2}V_{18}V_{2}V_{37}$, $F_{29}S_{2}V_{1}V_{2}V_{37}$, $F_{3}S_{2}V_{11}V_{1}V_{2}$, $F_{29}S_{22}S_{22}V_{2}V_{37}$, $F_{29}S_{22}S_{2}V_{2}V_{37}$, $F_{29}S_{2}S_{2}V_{2}V_{37}$, $F_{3}S_{2}S_{2}V_{11}V_{2}$, $F_{24}S_{22}V_{19}V_{19}V_{2}$, $F_{24}S_{2}V_{19}V_{2}V_{2}$, $F_{24}S_{21}S_{22}V_{19}V_{19}$, $F_{7}S_{1}S_{2}V_{19}V_{2}$, $F_{7}S_{22}S_{1}V_{2}V_{2}$, $F_{24}S_{21}S_{2}V_{19}V_{2}$, $F_{7}S_{1}S_{2}V_{2}V_{2}$, $F_{46}S_{22}V_{18}V_{1}V_{37}$, $F_{46}S_{22}V_{1}V_{1}V_{37}$, $F_{46}S_{2}V_{18}V_{1}V_{37}$, $F_{46}S_{2}V_{1}V_{1}V_{37}$, $F_{10}S_{2}V_{11}V_{1}V_{1}$, $F_{46}S_{21}S_{22}V_{1}V_{37}$, $F_{46}S_{22}S_{1}V_{1}V_{37}$, $F_{46}S_{21}S_{2}V_{1}V_{37}$, $F_{46}S_{1}S_{2}V_{1}V_{37}$, $F_{10}S_{1}S_{2}V_{11}V_{1}$, $F_{28}S_{22}S_{22}S_{2}S_{41}$, $F_{28}S_{22}S_{2}S_{2}S_{41}$, $F_{28}S_{2}S_{2}S_{2}S_{41}$, $F_{2}S_{7}S_{2}S_{2}S_{2}$, $F_{28}S_{21}S_{22}S_{2}S_{41}$, $F_{28}S_{22}S_{1}S_{2}S_{41}$, $F_{28}S_{21}S_{2}S_{2}S_{41}$, $F_{28}S_{1}S_{2}S_{2}S_{41}$, $F_{2}S_{7}S_{1}S_{2}S_{2}$, $F_{27}S_{23}S_{42}V_{18}V_{2}$, $F_{27}S_{3}S_{42}V_{18}V_{2}$, $F_{27}S_{23}S_{42}V_{1}V_{2}$, $F_{27}S_{3}S_{42}V_{1}V_{2}$, $F_{1}S_{14}S_{3}V_{1}V_{2}$, $F_{27}S_{22}S_{42}V_{18}V_{2}$, $F_{27}S_{2}S_{42}V_{18}V_{2}$, $F_{27}S_{22}S_{42}V_{1}V_{2}$, $F_{27}S_{2}S_{42}V_{1}V_{2}$, $F_{1}S_{14}S_{2}V_{1}V_{2}$, $F_{24}S_{23}V_{18}V_{19}V_{2}$, $F_{24}S_{3}V_{19}V_{1}V_{2}$, $F_{24}S_{21}S_{23}V_{18}V_{19}$, $F_{7}S_{23}S_{1}V_{1}V_{2}$, $F_{7}S_{1}S_{3}V_{18}V_{2}$, $F_{24}S_{21}S_{3}V_{19}V_{1}$, $F_{7}S_{1}S_{3}V_{1}V_{2}$, $F_{28}S_{22}S_{41}V_{18}V_{1}$, $F_{28}S_{2}S_{41}V_{18}V_{1}$, $F_{28}S_{22}S_{41}V_{1}V_{1}$, $F_{28}S_{2}S_{41}V_{1}V_{1}$, $F_{2}S_{7}S_{2}V_{1}V_{1}$, $F_{28}S_{21}S_{41}V_{18}V_{1}$, $F_{28}S_{1}S_{41}V_{18}V_{1}$, $F_{28}S_{21}S_{41}V_{1}V_{1}$, $F_{28}S_{1}S_{41}V_{1}V_{1}$, $F_{2}S_{7}S_{1}V_{1}V_{1}$, $F_{46}S_{23}V_{18}V_{2}V_{37}$, $F_{46}S_{23}V_{1}V_{2}V_{37}$, $F_{46}S_{3}V_{18}V_{2}V_{37}$, $F_{46}S_{3}V_{1}V_{2}V_{37}$, $F_{10}S_{3}V_{11}V_{1}V_{2}$, $F_{46}S_{21}S_{23}V_{2}V_{37}$, $F_{46}S_{23}S_{1}V_{2}V_{37}$, $F_{46}S_{21}S_{3}V_{2}V_{37}$, $F_{46}S_{1}S_{3}V_{2}V_{37}$, $F_{10}S_{1}S_{3}V_{11}V_{2}$, $F_{28}S_{22}S_{41}V_{19}V_{2}$, $F_{28}S_{2}S_{41}V_{19}V_{2}$, $F_{28}S_{22}S_{41}V_{2}V_{2}$, $F_{28}S_{2}S_{41}V_{2}V_{2}$, $F_{2}S_{7}S_{2}V_{2}V_{2}$, $F_{28}S_{21}S_{41}V_{19}V_{2}$, $F_{28}S_{1}S_{41}V_{19}V_{2}$, $F_{28}S_{21}S_{41}V_{2}V_{2}$, $F_{28}S_{1}S_{41}V_{2}V_{2}$, $F_{2}S_{7}S_{1}V_{2}V_{2}$, $F_{45}S_{21}S_{23}S_{2}S_{42}$, $F_{45}S_{23}S_{1}S_{2}S_{42}$, $F_{45}S_{21}S_{2}S_{3}S_{42}$, $F_{45}S_{1}S_{2}S_{3}S_{42}$, $F_{16}S_{14}S_{1}S_{2}S_{3}$, $F_{45}S_{21}S_{42}V_{19}V_{1}$, $F_{45}S_{1}S_{42}V_{19}V_{1}$, $F_{45}S_{21}S_{42}V_{1}V_{2}$, $F_{45}S_{1}S_{42}V_{1}V_{2}$, $F_{16}S_{14}S_{1}V_{1}V_{2}$, $F_{42}S_{21}S_{22}S_{68}V_{1}$, $F_{13}S_{22}S_{1}S_{29}V_{1}$, $F_{13}S_{21}S_{2}S_{29}V_{1}$, $F_{42}S_{68}S_{1}S_{2}V_{1}$, $F_{13}S_{1}S_{2}S_{29}V_{1}$, $F_{42}S_{21}S_{22}S_{68}S_{1}$, $F_{13}S_{22}S_{1}S_{1}S_{29}$, $F_{13}S_{21}S_{1}S_{2}S_{29}$, $F_{42}S_{68}S_{1}S_{1}S_{2}$, $F_{13}S_{1}S_{1}S_{2}S_{29}$, $F_{42}S_{21}S_{22}S_{68}V_{19}$, $F_{13}S_{22}S_{1}S_{29}V_{2}$, $F_{13}S_{21}S_{2}S_{29}V_{2}$, $F_{42}S_{68}S_{1}S_{2}V_{19}$, $F_{13}S_{1}S_{2}S_{29}V_{2}$, $F_{41}S_{21}S_{1}V_{18}V_{65}$, $F_{18}S_{1}S_{1}V_{18}V_{28}$, $F_{18}S_{21}S_{1}V_{1}V_{28}$, $F_{41}S_{1}S_{1}V_{65}V_{1}$, $F_{18}S_{1}S_{1}V_{1}V_{28}$, $F_{41}S_{21}S_{23}V_{18}V_{65}$, $F_{18}S_{1}S_{3}V_{18}V_{28}$, $F_{18}S_{21}S_{3}V_{1}V_{28}$, $F_{41}S_{23}S_{1}V_{65}V_{1}$, $F_{18}S_{1}S_{3}V_{1}V_{28}$, $F_{29}S_{21}S_{2}S_{42}V_{19}$, $F_{29}S_{21}S_{2}S_{42}V_{2}$, $F_{29}S_{1}S_{2}S_{42}V_{19}$, $F_{29}S_{1}S_{2}S_{42}V_{2}$, $F_{3}S_{14}S_{1}S_{2}V_{2}$, $F_{29}S_{21}S_{23}S_{2}S_{42}$, $F_{29}S_{21}S_{2}S_{3}S_{42}$, $F_{29}S_{23}S_{1}S_{2}S_{42}$, $F_{29}S_{1}S_{2}S_{3}S_{42}$, $F_{3}S_{14}S_{1}S_{2}S_{3}$, $F_{25}S_{21}S_{23}S_{23}V_{1}$, $F_{8}S_{23}S_{1}S_{3}V_{1}$, $F_{8}S_{21}S_{3}S_{3}V_{1}$, $F_{25}S_{23}S_{1}S_{3}V_{1}$, $F_{8}S_{1}S_{3}S_{3}V_{1}$, $F_{25}S_{21}S_{23}S_{23}S_{2}$, $F_{8}S_{23}S_{1}S_{2}S_{3}$, $F_{8}S_{21}S_{2}S_{3}S_{3}$, $F_{25}S_{23}S_{1}S_{2}S_{3}$, $F_{8}S_{1}S_{2}S_{3}S_{3}$, $F_{25}S_{21}S_{23}S_{23}V_{18}$, $F_{25}S_{23}S_{1}S_{3}V_{18}$, $F_{23}S_{21}S_{1}V_{19}V_{45}$, $F_{6}S_{1}S_{1}V_{19}V_{15}$, $F_{6}S_{21}S_{1}V_{2}V_{15}$, $F_{23}S_{1}S_{1}V_{45}V_{2}$, $F_{6}S_{1}S_{1}V_{2}V_{15}$, $F_{23}S_{21}S_{2}V_{19}V_{45}$, $F_{6}S_{1}S_{2}V_{19}V_{15}$, $F_{6}S_{21}S_{2}V_{2}V_{15}$, $F_{23}S_{1}S_{2}V_{45}V_{2}$, $F_{6}S_{1}S_{2}V_{2}V_{15}$, $F_{23}S_{21}S_{22}V_{19}V_{45}$, $F_{23}S_{22}S_{1}V_{45}V_{2}$, $F_{29}S_{21}S_{1}S_{41}V_{19}$, $F_{29}S_{21}S_{1}S_{41}V_{2}$, $F_{29}S_{1}S_{1}S_{41}V_{19}$, $F_{29}S_{1}S_{1}S_{41}V_{2}$, $F_{3}S_{7}S_{1}S_{1}V_{2}$, $F_{29}S_{21}S_{1}S_{41}V_{18}$, $F_{29}S_{21}S_{1}S_{41}V_{1}$, $F_{29}S_{1}S_{1}S_{41}V_{18}$, $F_{29}S_{1}S_{1}S_{41}V_{1}$, $F_{3}S_{7}S_{1}S_{1}V_{1}$, $F_{29}S_{21}S_{22}S_{1}S_{41}$, $F_{29}S_{21}S_{1}S_{2}S_{41}$, $F_{29}S_{22}S_{1}S_{1}S_{41}$, $F_{29}S_{1}S_{1}S_{2}S_{41}$, $F_{3}S_{7}S_{1}S_{1}S_{2}$, $F_{27}S_{21}S_{23}V_{1}V_{37}$, $F_{27}S_{21}S_{3}V_{1}V_{37}$, $F_{27}S_{23}S_{1}V_{1}V_{37}$, $F_{27}S_{1}S_{3}V_{1}V_{37}$, $F_{1}S_{1}S_{3}V_{11}V_{1}$, $F_{27}S_{21}S_{22}V_{1}V_{37}$, $F_{27}S_{21}S_{2}V_{1}V_{37}$, $F_{27}S_{22}S_{1}V_{1}V_{37}$, $F_{27}S_{1}S_{2}V_{1}V_{37}$, $F_{1}S_{1}S_{2}V_{11}V_{1}$, $F_{25}S_{22}S_{22}S_{23}V_{1}$, $F_{8}S_{22}S_{2}S_{3}V_{1}$, $F_{25}S_{23}S_{2}S_{2}V_{1}$, $F_{8}S_{2}S_{2}S_{3}V_{1}$, $F_{25}S_{22}S_{22}S_{23}S_{2}$, $F_{8}S_{22}S_{2}S_{2}S_{3}$, $F_{25}S_{23}S_{2}S_{2}S_{2}$, $F_{8}S_{2}S_{2}S_{2}S_{3}$, $F_{25}S_{22}S_{22}S_{23}V_{18}$, $F_{25}S_{23}S_{2}S_{2}V_{18}$, $F_{23}S_{22}S_{1}V_{18}V_{45}$, $F_{6}S_{1}S_{2}V_{18}V_{15}$, $F_{6}S_{22}S_{1}V_{1}V_{15}$, $F_{23}S_{1}S_{2}V_{45}V_{1}$, $F_{6}S_{1}S_{2}V_{1}V_{15}$, $F_{23}S_{22}S_{2}V_{18}V_{45}$, $F_{6}S_{2}S_{2}V_{18}V_{15}$, $F_{6}S_{22}S_{2}V_{1}V_{15}$, $F_{23}S_{2}S_{2}V_{45}V_{1}$, $F_{6}S_{2}S_{2}V_{1}V_{15}$, $F_{23}S_{22}S_{22}V_{18}V_{45}$, $F_{23}S_{22}S_{2}V_{45}V_{1}$, $F_{29}S_{22}S_{2}S_{41}V_{19}$, $F_{29}S_{22}S_{2}S_{41}V_{2}$, $F_{29}S_{2}S_{2}S_{41}V_{19}$, $F_{29}S_{2}S_{2}S_{41}V_{2}$, $F_{3}S_{7}S_{2}S_{2}V_{2}$, $F_{29}S_{22}S_{2}S_{41}V_{18}$, $F_{29}S_{22}S_{2}S_{41}V_{1}$, $F_{29}S_{2}S_{2}S_{41}V_{18}$, $F_{29}S_{2}S_{2}S_{41}V_{1}$, $F_{3}S_{7}S_{2}S_{2}V_{1}$, $F_{29}S_{22}S_{22}S_{2}S_{41}$, $F_{29}S_{22}S_{2}S_{2}S_{41}$, $F_{29}S_{2}S_{2}S_{2}S_{41}$, $F_{3}S_{7}S_{2}S_{2}S_{2}$, $F_{22}S_{22}S_{2}V_{19}V_{19}$, $F_{5}S_{2}S_{2}V_{19}V_{2}$, $F_{5}S_{22}S_{2}V_{2}V_{2}$, $F_{22}S_{2}S_{2}V_{19}V_{2}$, $F_{5}S_{2}S_{2}V_{2}V_{2}$, $F_{22}S_{21}S_{22}V_{19}V_{19}$, $F_{5}S_{1}S_{2}V_{19}V_{2}$, $F_{5}S_{22}S_{1}V_{2}V_{2}$, $F_{22}S_{21}S_{2}V_{19}V_{2}$, $F_{5}S_{1}S_{2}V_{2}V_{2}$, $F_{46}S_{22}S_{1}S_{42}V_{18}$, $F_{46}S_{22}S_{1}S_{42}V_{1}$, $F_{46}S_{1}S_{2}S_{42}V_{18}$, $F_{46}S_{1}S_{2}S_{42}V_{1}$, $F_{10}S_{14}S_{1}S_{2}V_{1}$, $F_{46}S_{21}S_{22}S_{1}S_{42}$, $F_{46}S_{22}S_{1}S_{1}S_{42}$, $F_{46}S_{21}S_{1}S_{2}S_{42}$, $F_{46}S_{1}S_{1}S_{2}S_{42}$, $F_{10}S_{14}S_{1}S_{1}S_{2}$, $F_{28}S_{22}S_{22}V_{1}V_{37}$, $F_{28}S_{22}S_{2}V_{1}V_{37}$, $F_{28}S_{2}S_{2}V_{1}V_{37}$, $F_{2}S_{2}S_{2}V_{11}V_{1}$, $F_{28}S_{21}S_{22}V_{1}V_{37}$, $F_{28}S_{22}S_{1}V_{1}V_{37}$, $F_{28}S_{21}S_{2}V_{1}V_{37}$, $F_{28}S_{1}S_{2}V_{1}V_{37}$, $F_{2}S_{1}S_{2}V_{11}V_{1}$, $F_{27}S_{23}S_{2}V_{18}V_{37}$, $F_{27}S_{2}S_{3}V_{18}V_{37}$, $F_{27}S_{23}S_{2}V_{1}V_{37}$, $F_{27}S_{2}S_{3}V_{1}V_{37}$, $F_{1}S_{2}S_{3}V_{11}V_{1}$, $F_{27}S_{22}S_{2}V_{18}V_{37}$, $F_{27}S_{2}S_{2}V_{18}V_{37}$, $F_{27}S_{22}S_{2}V_{1}V_{37}$, $F_{27}S_{2}S_{2}V_{1}V_{37}$, $F_{1}S_{2}S_{2}V_{11}V_{1}$, $F_{22}S_{23}S_{2}V_{18}V_{19}$, $F_{5}S_{23}S_{2}V_{1}V_{2}$, $F_{5}S_{2}S_{3}V_{18}V_{2}$, $F_{22}S_{2}S_{3}V_{19}V_{1}$, $F_{5}S_{2}S_{3}V_{1}V_{2}$, $F_{22}S_{21}S_{23}V_{18}V_{19}$, $F_{5}S_{23}S_{1}V_{1}V_{2}$, $F_{5}S_{1}S_{3}V_{18}V_{2}$, $F_{22}S_{21}S_{3}V_{19}V_{1}$, $F_{5}S_{1}S_{3}V_{1}V_{2}$, $F_{28}S_{22}S_{1}V_{18}V_{37}$, $F_{28}S_{1}S_{2}V_{18}V_{37}$, $F_{28}S_{21}S_{1}V_{18}V_{37}$, $F_{28}S_{1}S_{1}V_{18}V_{37}$, $F_{28}S_{21}S_{1}V_{1}V_{37}$, $F_{28}S_{1}S_{1}V_{1}V_{37}$, $F_{2}S_{1}S_{1}V_{11}V_{1}$, $F_{46}S_{23}S_{2}S_{42}V_{18}$, $F_{46}S_{23}S_{2}S_{42}V_{1}$, $F_{46}S_{2}S_{3}S_{42}V_{18}$, $F_{46}S_{2}S_{3}S_{42}V_{1}$, $F_{10}S_{14}S_{2}S_{3}V_{1}$, $F_{46}S_{21}S_{23}S_{2}S_{42}$, $F_{46}S_{23}S_{1}S_{2}S_{42}$, $F_{46}S_{21}S_{2}S_{3}S_{42}$, $F_{46}S_{1}S_{2}S_{3}S_{42}$, $F_{10}S_{14}S_{1}S_{2}S_{3}$, $F_{28}S_{22}S_{2}V_{19}V_{37}$, $F_{28}S_{2}S_{2}V_{19}V_{37}$, $F_{28}S_{22}S_{2}V_{2}V_{37}$, $F_{28}S_{2}S_{2}V_{2}V_{37}$, $F_{2}S_{2}S_{2}V_{11}V_{2}$, $F_{28}S_{21}S_{2}V_{19}V_{37}$, $F_{28}S_{1}S_{2}V_{19}V_{37}$, $F_{28}S_{21}S_{2}V_{2}V_{37}$, $F_{28}S_{1}S_{2}V_{2}V_{37}$, $F_{2}S_{1}S_{2}V_{11}V_{2}$, $F_{45}S_{21}S_{23}V_{1}V_{38}$, $F_{45}S_{23}S_{1}V_{1}V_{38}$, $F_{45}S_{21}S_{3}V_{1}V_{38}$, $F_{45}S_{1}S_{3}V_{1}V_{38}$, $F_{16}S_{1}S_{3}V_{12}V_{1}$, $F_{45}S_{21}S_{1}V_{19}V_{38}$, $F_{45}S_{1}S_{1}V_{19}V_{38}$, $F_{45}S_{21}S_{1}V_{2}V_{38}$, $F_{45}S_{1}S_{1}V_{2}V_{38}$, $F_{16}S_{1}S_{1}V_{12}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{9}$} {{$F_{36}S_{15}S_{21}V_{19}V_{45}$, $F_{36}S_{15}S_{1}V_{19}V_{15}$, $F_{36}S_{15}S_{21}V_{2}V_{15}$, $F_{36}S_{15}S_{1}V_{45}V_{2}$, $F_{36}S_{15}S_{1}V_{2}V_{15}$, $F_{36}S_{21}V_{19}V_{45}V_{1}$, $F_{36}S_{1}V_{19}V_{1}V_{15}$, $F_{36}S_{21}V_{1}V_{2}V_{15}$, $F_{36}S_{1}V_{45}V_{1}V_{2}$, $F_{36}S_{1}V_{1}V_{2}V_{15}$, $F_{23}S_{21}S_{1}S_{41}V_{1}$, $F_{6}S_{21}S_{1}S_{41}V_{1}$, $F_{23}S_{1}S_{1}S_{41}V_{1}$, $F_{6}S_{1}S_{1}S_{41}V_{1}$, $F_{6}S_{7}S_{1}S_{1}V_{1}$, $F_{23}S_{21}S_{22}S_{1}S_{41}$, $F_{6}S_{21}S_{1}S_{2}S_{41}$, $F_{23}S_{22}S_{1}S_{1}S_{41}$, $F_{6}S_{1}S_{1}S_{2}S_{41}$, $F_{6}S_{7}S_{1}S_{1}S_{2}$, $F_{35}S_{15}S_{21}S_{22}S_{68}$, $F_{35}S_{15}S_{22}S_{1}S_{29}$, $F_{35}S_{15}S_{21}S_{2}S_{29}$, $F_{35}S_{15}S_{68}S_{1}S_{2}$, $F_{35}S_{15}S_{1}S_{2}S_{29}$, $F_{35}S_{21}S_{22}S_{68}S_{1}$, $F_{35}S_{22}S_{1}S_{1}S_{29}$, $F_{35}S_{21}S_{1}S_{2}S_{29}$, $F_{35}S_{68}S_{1}S_{1}S_{2}$, $F_{35}S_{1}S_{1}S_{2}S_{29}$, $F_{42}S_{21}V_{1}V_{1}V_{37}$, $F_{13}S_{21}V_{1}V_{1}V_{37}$, $F_{42}S_{1}V_{1}V_{1}V_{37}$, $F_{13}S_{1}V_{1}V_{1}V_{37}$, $F_{13}S_{1}V_{11}V_{1}V_{1}$, $F_{42}S_{21}S_{1}V_{1}V_{37}$, $F_{13}S_{21}S_{1}V_{1}V_{37}$, $F_{42}S_{1}S_{1}V_{1}V_{37}$, $F_{13}S_{1}S_{1}V_{1}V_{37}$, $F_{13}S_{1}S_{1}V_{11}V_{1}$, $F_{42}S_{21}V_{19}V_{1}V_{37}$, $F_{13}S_{21}V_{1}V_{2}V_{37}$, $F_{42}S_{1}V_{19}V_{1}V_{37}$, $F_{13}S_{1}V_{1}V_{2}V_{37}$, $F_{13}S_{1}V_{11}V_{1}V_{2}$, $F_{27}S_{15}S_{21}S_{22}S_{23}$, $F_{27}S_{15}S_{21}S_{23}S_{2}$, $F_{27}S_{15}S_{22}S_{1}S_{3}$, $F_{27}S_{15}S_{1}S_{2}S_{3}$, $F_{1}S_{15}S_{1}S_{2}S_{3}$, $F_{27}S_{15}S_{21}S_{23}V_{19}$, $F_{27}S_{15}S_{21}S_{23}V_{2}$, $F_{27}S_{15}S_{1}S_{3}V_{19}$, $F_{27}S_{15}S_{1}S_{3}V_{2}$, $F_{1}S_{15}S_{1}S_{3}V_{2}$, $F_{36}S_{15}S_{22}V_{18}V_{45}$, $F_{36}S_{15}S_{2}V_{18}V_{15}$, $F_{36}S_{15}S_{22}V_{1}V_{15}$, $F_{36}S_{15}S_{2}V_{45}V_{1}$, $F_{36}S_{15}S_{2}V_{1}V_{15}$, $F_{36}S_{22}V_{18}V_{45}V_{1}$, $F_{36}S_{2}V_{18}V_{1}V_{15}$, $F_{36}S_{22}V_{1}V_{1}V_{15}$, $F_{36}S_{2}V_{45}V_{1}V_{1}$, $F_{36}S_{2}V_{1}V_{1}V_{15}$, $F_{23}S_{22}S_{2}S_{41}V_{1}$, $F_{6}S_{22}S_{2}S_{41}V_{1}$, $F_{23}S_{2}S_{2}S_{41}V_{1}$, $F_{6}S_{2}S_{2}S_{41}V_{1}$, $F_{6}S_{7}S_{2}S_{2}V_{1}$, $F_{23}S_{22}S_{22}S_{2}S_{41}$, $F_{6}S_{22}S_{2}S_{2}S_{41}$, $F_{23}S_{22}S_{2}S_{2}S_{41}$, $F_{6}S_{2}S_{2}S_{2}S_{41}$, $F_{6}S_{7}S_{2}S_{2}S_{2}$, $F_{17}S_{15}S_{22}S_{22}S_{23}$, $F_{17}S_{15}S_{22}S_{2}S_{3}$, $F_{17}S_{15}S_{23}S_{2}S_{2}$, $F_{17}S_{15}S_{2}S_{2}S_{3}$, $F_{17}S_{22}S_{22}S_{23}S_{2}$, $F_{17}S_{22}S_{2}S_{2}S_{3}$, $F_{17}S_{23}S_{2}S_{2}S_{2}$, $F_{17}S_{2}S_{2}S_{2}S_{3}$, $F_{25}S_{22}V_{1}V_{1}V_{37}$, $F_{8}S_{22}V_{1}V_{1}V_{37}$, $F_{25}S_{2}V_{1}V_{1}V_{37}$, $F_{8}S_{2}V_{1}V_{1}V_{37}$, $F_{8}S_{2}V_{11}V_{1}V_{1}$, $F_{25}S_{22}S_{2}V_{1}V_{37}$, $F_{8}S_{22}S_{2}V_{1}V_{37}$, $F_{25}S_{2}S_{2}V_{1}V_{37}$, $F_{8}S_{2}S_{2}V_{1}V_{37}$, $F_{8}S_{2}S_{2}V_{11}V_{1}$, $F_{25}S_{22}V_{18}V_{1}V_{37}$, $F_{25}S_{2}V_{18}V_{1}V_{37}$, $F_{28}S_{15}S_{22}S_{22}S_{68}$, $F_{28}S_{15}S_{22}S_{68}S_{2}$, $F_{28}S_{15}S_{22}S_{2}S_{29}$, $F_{28}S_{15}S_{2}S_{2}S_{29}$, $F_{2}S_{15}S_{2}S_{2}S_{29}$, $F_{28}S_{15}S_{22}S_{68}V_{18}$, $F_{28}S_{15}S_{22}S_{68}V_{1}$, $F_{28}S_{15}S_{2}S_{29}V_{18}$, $F_{28}S_{15}S_{2}S_{29}V_{1}$, $F_{2}S_{15}S_{2}S_{29}V_{1}$, $F_{35}S_{15}S_{68}V_{18}V_{18}$, $F_{35}S_{15}S_{29}V_{18}V_{1}$, $F_{35}S_{15}S_{68}V_{1}V_{1}$, $F_{35}S_{15}S_{29}V_{1}V_{1}$, $F_{35}S_{68}S_{1}V_{18}V_{18}$, $F_{35}S_{1}S_{29}V_{18}V_{1}$, $F_{35}S_{68}S_{1}V_{1}V_{1}$, $F_{35}S_{1}S_{29}V_{1}V_{1}$, $F_{42}S_{2}V_{18}V_{1}V_{37}$, $F_{13}S_{2}V_{18}V_{1}V_{37}$, $F_{42}S_{2}V_{1}V_{1}V_{37}$, $F_{13}S_{2}V_{1}V_{1}V_{37}$, $F_{13}S_{2}V_{11}V_{1}V_{1}$, $F_{42}S_{1}S_{2}V_{18}V_{37}$, $F_{13}S_{1}S_{2}V_{18}V_{37}$, $F_{42}S_{1}S_{2}V_{1}V_{37}$, $F_{13}S_{1}S_{2}V_{1}V_{37}$, $F_{13}S_{1}S_{2}V_{11}V_{1}$, $F_{42}S_{2}V_{18}V_{19}V_{37}$, $F_{13}S_{2}V_{18}V_{2}V_{37}$, $F_{42}S_{2}V_{19}V_{1}V_{37}$, $F_{13}S_{2}V_{1}V_{2}V_{37}$, $F_{13}S_{2}V_{11}V_{1}V_{2}$, $F_{17}S_{15}S_{23}V_{18}V_{19}$, $F_{17}S_{15}S_{3}V_{19}V_{1}$, $F_{17}S_{15}S_{3}V_{18}V_{2}$, $F_{17}S_{15}S_{23}V_{1}V_{2}$, $F_{17}S_{15}S_{3}V_{1}V_{2}$, $F_{17}S_{23}S_{2}V_{18}V_{19}$, $F_{17}S_{2}S_{3}V_{19}V_{1}$, $F_{17}S_{2}S_{3}V_{18}V_{2}$, $F_{17}S_{23}S_{2}V_{1}V_{2}$, $F_{17}S_{2}S_{3}V_{1}V_{2}$, $F_{25}S_{1}V_{18}V_{1}V_{37}$, $F_{8}S_{1}V_{18}V_{1}V_{37}$, $F_{25}S_{1}V_{1}V_{1}V_{37}$, $F_{8}S_{1}V_{1}V_{1}V_{37}$, $F_{8}S_{1}V_{11}V_{1}V_{1}$, $F_{25}S_{1}S_{2}V_{18}V_{37}$, $F_{8}S_{1}S_{2}V_{18}V_{37}$, $F_{25}S_{1}S_{2}V_{1}V_{37}$, $F_{8}S_{1}S_{2}V_{1}V_{37}$, $F_{8}S_{1}S_{2}V_{11}V_{1}$, $F_{25}S_{1}V_{18}V_{18}V_{37}$, $F_{23}S_{1}S_{41}V_{18}V_{1}$, $F_{6}S_{1}S_{41}V_{18}V_{1}$, $F_{23}S_{1}S_{41}V_{1}V_{1}$, $F_{6}S_{1}S_{41}V_{1}V_{1}$, $F_{6}S_{7}S_{1}V_{1}V_{1}$, $F_{23}S_{2}S_{41}V_{18}V_{1}$, $F_{6}S_{2}S_{41}V_{18}V_{1}$, $F_{23}S_{2}S_{41}V_{1}V_{1}$, $F_{6}S_{2}S_{41}V_{1}V_{1}$, $F_{6}S_{7}S_{2}V_{1}V_{1}$, $F_{23}S_{22}S_{41}V_{18}V_{1}$, $F_{23}S_{22}S_{41}V_{1}V_{1}$, $F_{29}S_{15}V_{18}V_{19}V_{45}$, $F_{29}S_{15}V_{18}V_{45}V_{2}$, $F_{29}S_{15}V_{19}V_{1}V_{15}$, $F_{29}S_{15}V_{1}V_{2}V_{15}$, $F_{3}S_{15}V_{1}V_{2}V_{15}$, $F_{29}S_{15}V_{18}V_{18}V_{45}$, $F_{29}S_{15}V_{18}V_{45}V_{1}$, $F_{29}S_{15}V_{18}V_{1}V_{15}$, $F_{29}S_{15}V_{1}V_{1}V_{15}$, $F_{3}S_{15}V_{1}V_{1}V_{15}$, $F_{29}S_{15}S_{22}V_{18}V_{45}$, $F_{29}S_{15}S_{2}V_{18}V_{45}$, $F_{29}S_{15}S_{22}V_{1}V_{15}$, $F_{29}S_{15}S_{2}V_{1}V_{15}$, $F_{3}S_{15}S_{2}V_{1}V_{15}$, $F_{27}S_{22}S_{23}S_{2}S_{2}$, $F_{27}S_{23}S_{2}S_{2}S_{2}$, $F_{27}S_{22}S_{2}S_{2}S_{3}$, $F_{27}S_{2}S_{2}S_{2}S_{3}$, $F_{1}S_{2}S_{2}S_{2}S_{3}$, $F_{27}S_{23}S_{2}S_{2}V_{19}$, $F_{27}S_{23}S_{2}S_{2}V_{2}$, $F_{27}S_{2}S_{2}S_{3}V_{19}$, $F_{27}S_{2}S_{2}S_{3}V_{2}$, $F_{1}S_{2}S_{2}S_{3}V_{2}$, $F_{25}S_{2}V_{19}V_{1}V_{37}$, $F_{8}S_{2}V_{19}V_{1}V_{37}$, $F_{25}S_{2}V_{1}V_{2}V_{37}$, $F_{8}S_{2}V_{1}V_{2}V_{37}$, $F_{8}S_{2}V_{11}V_{1}V_{2}$, $F_{25}S_{2}S_{2}V_{19}V_{37}$, $F_{8}S_{2}S_{2}V_{19}V_{37}$, $F_{25}S_{2}S_{2}V_{2}V_{37}$, $F_{8}S_{2}S_{2}V_{2}V_{37}$, $F_{8}S_{2}S_{2}V_{11}V_{2}$, $F_{25}S_{2}V_{18}V_{19}V_{37}$, $F_{25}S_{2}V_{18}V_{2}V_{37}$, $F_{28}S_{22}S_{68}S_{1}S_{2}$, $F_{28}S_{68}S_{1}S_{2}S_{2}$, $F_{28}S_{22}S_{1}S_{2}S_{29}$, $F_{28}S_{1}S_{2}S_{2}S_{29}$, $F_{2}S_{1}S_{2}S_{2}S_{29}$, $F_{28}S_{68}S_{1}S_{2}V_{18}$, $F_{28}S_{68}S_{1}S_{2}V_{1}$, $F_{28}S_{1}S_{2}S_{29}V_{18}$, $F_{28}S_{1}S_{2}S_{29}V_{1}$, $F_{2}S_{1}S_{2}S_{29}V_{1}$, $F_{23}S_{22}S_{1}S_{2}S_{41}$, $F_{6}S_{22}S_{1}S_{2}S_{41}$, $F_{23}S_{1}S_{2}S_{2}S_{41}$, $F_{6}S_{1}S_{2}S_{2}S_{41}$, $F_{6}S_{7}S_{1}S_{2}S_{2}$, $F_{23}S_{2}S_{2}S_{2}S_{41}$, $F_{29}S_{2}V_{19}V_{45}V_{1}$, $F_{29}S_{2}V_{45}V_{1}V_{2}$, $F_{29}S_{2}V_{19}V_{1}V_{15}$, $F_{29}S_{2}V_{1}V_{2}V_{15}$, $F_{3}S_{2}V_{1}V_{2}V_{15}$, $F_{29}S_{2}V_{18}V_{45}V_{1}$, $F_{29}S_{2}V_{45}V_{1}V_{1}$, $F_{29}S_{2}V_{18}V_{1}V_{15}$, $F_{29}S_{2}V_{1}V_{1}V_{15}$, $F_{3}S_{2}V_{1}V_{1}V_{15}$, $F_{29}S_{22}S_{2}V_{45}V_{1}$, $F_{29}S_{2}S_{2}V_{45}V_{1}$, $F_{29}S_{22}S_{2}V_{1}V_{15}$, $F_{29}S_{2}S_{2}V_{1}V_{15}$, $F_{3}S_{2}S_{2}V_{1}V_{15}$, $F_{22}S_{2}S_{42}V_{19}V_{1}$, $F_{5}S_{2}S_{42}V_{19}V_{1}$, $F_{22}S_{2}S_{42}V_{1}V_{2}$, $F_{5}S_{2}S_{42}V_{1}V_{2}$, $F_{5}S_{14}S_{2}V_{1}V_{2}$, $F_{22}S_{21}S_{42}V_{19}V_{1}$, $F_{5}S_{1}S_{42}V_{19}V_{1}$, $F_{22}S_{21}S_{42}V_{1}V_{2}$, $F_{5}S_{1}S_{42}V_{1}V_{2}$, $F_{5}S_{14}S_{1}V_{1}V_{2}$, $F_{46}S_{15}V_{18}V_{19}V_{65}$, $F_{46}S_{15}V_{19}V_{65}V_{1}$, $F_{46}S_{15}V_{18}V_{2}V_{28}$, $F_{46}S_{15}V_{1}V_{2}V_{28}$, $F_{10}S_{15}V_{1}V_{2}V_{28}$, $F_{46}S_{15}S_{21}V_{19}V_{65}$, $F_{46}S_{15}S_{1}V_{19}V_{65}$, $F_{46}S_{15}S_{21}V_{2}V_{28}$, $F_{46}S_{15}S_{1}V_{2}V_{28}$, $F_{10}S_{15}S_{1}V_{2}V_{28}$, $F_{22}S_{22}S_{1}S_{2}S_{42}$, $F_{5}S_{22}S_{1}S_{2}S_{42}$, $F_{22}S_{1}S_{2}S_{2}S_{42}$, $F_{5}S_{1}S_{2}S_{2}S_{42}$, $F_{5}S_{14}S_{1}S_{2}S_{2}$, $F_{22}S_{21}S_{22}S_{1}S_{42}$, $F_{5}S_{22}S_{1}S_{1}S_{42}$, $F_{22}S_{21}S_{1}S_{2}S_{42}$, $F_{5}S_{1}S_{1}S_{2}S_{42}$, $F_{5}S_{14}S_{1}S_{1}S_{2}$, $F_{46}S_{1}V_{18}V_{65}V_{1}$, $F_{46}S_{1}V_{65}V_{1}V_{1}$, $F_{46}S_{1}V_{18}V_{1}V_{28}$, $F_{46}S_{1}V_{1}V_{1}V_{28}$, $F_{10}S_{1}V_{1}V_{1}V_{28}$, $F_{46}S_{21}S_{1}V_{65}V_{1}$, $F_{46}S_{1}S_{1}V_{65}V_{1}$, $F_{46}S_{21}S_{1}V_{1}V_{28}$, $F_{46}S_{1}S_{1}V_{1}V_{28}$, $F_{10}S_{1}S_{1}V_{1}V_{28}$, $F_{28}S_{15}S_{21}S_{22}S_{68}$, $F_{28}S_{15}S_{22}S_{68}S_{1}$, $F_{28}S_{15}S_{21}S_{2}S_{29}$, $F_{28}S_{15}S_{1}S_{2}S_{29}$, $F_{2}S_{15}S_{1}S_{2}S_{29}$, $F_{28}S_{22}S_{68}V_{1}V_{1}$, $F_{28}S_{68}S_{2}V_{1}V_{1}$, $F_{28}S_{22}S_{29}V_{1}V_{1}$, $F_{28}S_{2}S_{29}V_{1}V_{1}$, $F_{2}S_{2}S_{29}V_{1}V_{1}$, $F_{28}S_{21}S_{68}V_{1}V_{1}$, $F_{28}S_{68}S_{1}V_{1}V_{1}$, $F_{28}S_{21}S_{29}V_{1}V_{1}$, $F_{28}S_{1}S_{29}V_{1}V_{1}$, $F_{2}S_{1}S_{29}V_{1}V_{1}$, $F_{36}S_{15}S_{21}V_{18}V_{65}$, $F_{36}S_{15}S_{1}V_{18}V_{28}$, $F_{36}S_{15}S_{21}V_{1}V_{28}$, $F_{36}S_{15}S_{1}V_{65}V_{1}$, $F_{36}S_{15}S_{1}V_{1}V_{28}$, $F_{36}S_{21}V_{18}V_{65}V_{1}$, $F_{36}S_{1}V_{18}V_{1}V_{28}$, $F_{36}S_{21}V_{1}V_{1}V_{28}$, $F_{36}S_{1}V_{65}V_{1}V_{1}$, $F_{36}S_{1}V_{1}V_{1}V_{28}$, $F_{23}S_{21}S_{2}S_{42}V_{1}$, $F_{6}S_{21}S_{2}S_{42}V_{1}$, $F_{23}S_{1}S_{2}S_{42}V_{1}$, $F_{6}S_{1}S_{2}S_{42}V_{1}$, $F_{6}S_{14}S_{1}S_{2}V_{1}$, $F_{23}S_{21}S_{22}S_{2}S_{42}$, $F_{6}S_{21}S_{2}S_{2}S_{42}$, $F_{23}S_{22}S_{1}S_{2}S_{42}$, $F_{6}S_{1}S_{2}S_{2}S_{42}$, $F_{6}S_{14}S_{1}S_{2}S_{2}$, $F_{17}S_{15}S_{21}S_{22}S_{68}$, $F_{17}S_{15}S_{22}S_{1}S_{29}$, $F_{17}S_{15}S_{21}S_{2}S_{29}$, $F_{17}S_{15}S_{68}S_{1}S_{2}$, $F_{17}S_{15}S_{1}S_{2}S_{29}$, $F_{17}S_{21}S_{22}S_{68}S_{2}$, $F_{17}S_{22}S_{1}S_{2}S_{29}$, $F_{17}S_{21}S_{2}S_{2}S_{29}$, $F_{17}S_{68}S_{1}S_{2}S_{2}$, $F_{17}S_{1}S_{2}S_{2}S_{29}$, $F_{25}S_{21}V_{1}V_{1}V_{37}$, $F_{8}S_{21}V_{1}V_{1}V_{37}$, $F_{25}S_{21}S_{2}V_{1}V_{37}$, $F_{8}S_{21}S_{2}V_{1}V_{37}$, $F_{25}S_{21}V_{18}V_{1}V_{37}$, $F_{28}S_{15}S_{21}S_{22}S_{23}$, $F_{28}S_{15}S_{21}S_{23}S_{2}$, $F_{28}S_{15}S_{22}S_{1}S_{3}$, $F_{28}S_{15}S_{1}S_{2}S_{3}$, $F_{2}S_{15}S_{1}S_{2}S_{3}$, $F_{28}S_{15}S_{21}S_{23}V_{18}$, $F_{28}S_{15}S_{21}S_{23}V_{1}$, $F_{28}S_{15}S_{1}S_{3}V_{18}$, $F_{28}S_{15}S_{1}S_{3}V_{1}$, $F_{2}S_{15}S_{1}S_{3}V_{1}$, $F_{17}S_{15}S_{68}V_{18}V_{18}$, $F_{17}S_{15}S_{29}V_{18}V_{1}$, $F_{17}S_{15}S_{68}V_{1}V_{1}$, $F_{17}S_{15}S_{29}V_{1}V_{1}$, $F_{17}S_{68}S_{2}V_{18}V_{18}$, $F_{17}S_{2}S_{29}V_{18}V_{1}$, $F_{17}S_{68}S_{2}V_{1}V_{1}$, $F_{17}S_{2}S_{29}V_{1}V_{1}$, $F_{8}S_{2}V_{18}V_{1}V_{37}$, $F_{25}S_{2}S_{2}V_{18}V_{37}$, $F_{8}S_{2}S_{2}V_{18}V_{37}$, $F_{25}S_{2}V_{18}V_{18}V_{37}$, $F_{22}S_{2}S_{41}V_{18}V_{1}$, $F_{5}S_{2}S_{41}V_{18}V_{1}$, $F_{22}S_{2}S_{41}V_{1}V_{1}$, $F_{5}S_{2}S_{41}V_{1}V_{1}$, $F_{5}S_{7}S_{2}V_{1}V_{1}$, $F_{22}S_{21}S_{41}V_{18}V_{1}$, $F_{5}S_{1}S_{41}V_{18}V_{1}$, $F_{22}S_{21}S_{41}V_{1}V_{1}$, $F_{5}S_{1}S_{41}V_{1}V_{1}$, $F_{5}S_{7}S_{1}V_{1}V_{1}$, $F_{46}S_{15}V_{18}V_{18}V_{45}$, $F_{46}S_{15}V_{18}V_{45}V_{1}$, $F_{46}S_{15}V_{18}V_{1}V_{15}$, $F_{46}S_{15}V_{1}V_{1}V_{15}$, $F_{10}S_{15}V_{1}V_{1}V_{15}$, $F_{46}S_{15}S_{21}V_{18}V_{45}$, $F_{46}S_{15}S_{1}V_{18}V_{45}$, $F_{46}S_{15}S_{21}V_{1}V_{15}$, $F_{46}S_{15}S_{1}V_{1}V_{15}$, $F_{10}S_{15}S_{1}V_{1}V_{15}$, $F_{28}S_{22}S_{23}S_{2}S_{2}$, $F_{28}S_{23}S_{2}S_{2}S_{2}$, $F_{28}S_{22}S_{2}S_{2}S_{3}$, $F_{28}S_{2}S_{2}S_{2}S_{3}$, $F_{2}S_{2}S_{2}S_{2}S_{3}$, $F_{28}S_{23}S_{2}S_{2}V_{18}$, $F_{28}S_{23}S_{2}S_{2}V_{1}$, $F_{28}S_{2}S_{2}S_{3}V_{18}$, $F_{28}S_{2}S_{2}S_{3}V_{1}$, $F_{2}S_{2}S_{2}S_{3}V_{1}$, $F_{22}S_{22}S_{2}S_{2}S_{41}$, $F_{5}S_{22}S_{2}S_{2}S_{41}$, $F_{22}S_{2}S_{2}S_{2}S_{41}$, $F_{5}S_{2}S_{2}S_{2}S_{41}$, $F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{22}S_{21}S_{22}S_{2}S_{41}$, $F_{5}S_{22}S_{1}S_{2}S_{41}$, $F_{22}S_{21}S_{2}S_{2}S_{41}$, $F_{5}S_{1}S_{2}S_{2}S_{41}$, $F_{5}S_{7}S_{1}S_{2}S_{2}$, $F_{46}S_{2}V_{18}V_{45}V_{1}$, $F_{46}S_{2}V_{45}V_{1}V_{1}$, $F_{46}S_{2}V_{18}V_{1}V_{15}$, $F_{46}S_{2}V_{1}V_{1}V_{15}$, $F_{10}S_{2}V_{1}V_{1}V_{15}$, $F_{46}S_{21}S_{2}V_{45}V_{1}$, $F_{46}S_{1}S_{2}V_{45}V_{1}$, $F_{46}S_{21}S_{2}V_{1}V_{15}$, $F_{46}S_{1}S_{2}V_{1}V_{15}$, $F_{10}S_{1}S_{2}V_{1}V_{15}$, $F_{45}S_{15}S_{21}S_{22}S_{68}$, $F_{45}S_{15}S_{22}S_{68}S_{1}$, $F_{45}S_{15}S_{21}S_{2}S_{29}$, $F_{45}S_{15}S_{1}S_{2}S_{29}$, $F_{16}S_{15}S_{1}S_{2}S_{29}$, $F_{45}S_{21}S_{68}V_{1}V_{1}$, $F_{45}S_{68}S_{1}V_{1}V_{1}$, $F_{45}S_{21}S_{29}V_{1}V_{1}$, $F_{45}S_{1}S_{29}V_{1}V_{1}$, $F_{16}S_{1}S_{29}V_{1}V_{1}$, $F_{36}S_{15}S_{21}S_{22}S_{68}$, $F_{36}S_{15}S_{22}S_{1}S_{29}$, $F_{36}S_{15}S_{21}S_{2}S_{29}$, $F_{36}S_{15}S_{68}S_{1}S_{2}$, $F_{36}S_{15}S_{1}S_{2}S_{29}$, $F_{36}S_{21}S_{22}S_{68}V_{1}$, $F_{36}S_{22}S_{1}S_{29}V_{1}$, $F_{36}S_{21}S_{2}S_{29}V_{1}$, $F_{36}S_{68}S_{1}S_{2}V_{1}$, $F_{36}S_{1}S_{2}S_{29}V_{1}$, $F_{35}S_{15}S_{21}V_{18}V_{65}$, $F_{35}S_{15}S_{1}V_{18}V_{28}$, $F_{35}S_{15}S_{21}V_{1}V_{28}$, $F_{35}S_{15}S_{1}V_{65}V_{1}$, $F_{35}S_{15}S_{1}V_{1}V_{28}$, $F_{35}S_{21}S_{1}V_{18}V_{65}$, $F_{35}S_{1}S_{1}V_{18}V_{28}$, $F_{35}S_{21}S_{1}V_{1}V_{28}$, $F_{35}S_{1}S_{1}V_{65}V_{1}$, $F_{35}S_{1}S_{1}V_{1}V_{28}$, $F_{42}S_{21}S_{2}S_{42}V_{1}$, $F_{13}S_{21}S_{2}S_{42}V_{1}$, $F_{42}S_{1}S_{2}S_{42}V_{1}$, $F_{13}S_{1}S_{2}S_{42}V_{1}$, $F_{13}S_{14}S_{1}S_{2}V_{1}$, $F_{42}S_{21}S_{1}S_{2}S_{42}$, $F_{13}S_{21}S_{1}S_{2}S_{42}$, $F_{42}S_{1}S_{1}S_{2}S_{42}$, $F_{13}S_{1}S_{1}S_{2}S_{42}$, $F_{13}S_{14}S_{1}S_{1}S_{2}$, $F_{42}S_{21}S_{2}S_{42}V_{19}$, $F_{13}S_{21}S_{2}S_{42}V_{2}$, $F_{42}S_{1}S_{2}S_{42}V_{19}$, $F_{13}S_{1}S_{2}S_{42}V_{2}$, $F_{13}S_{14}S_{1}S_{2}V_{2}$, $F_{17}S_{15}S_{21}V_{19}V_{45}$, $F_{17}S_{15}S_{1}V_{19}V_{15}$, $F_{17}S_{15}S_{21}V_{2}V_{15}$, $F_{17}S_{15}S_{1}V_{45}V_{2}$, $F_{17}S_{15}S_{1}V_{2}V_{15}$, $F_{17}S_{21}S_{2}V_{19}V_{45}$, $F_{17}S_{1}S_{2}V_{19}V_{15}$, $F_{17}S_{21}S_{2}V_{2}V_{15}$, $F_{17}S_{1}S_{2}V_{45}V_{2}$, $F_{17}S_{1}S_{2}V_{2}V_{15}$, $F_{25}S_{21}S_{1}S_{41}V_{1}$, $F_{8}S_{21}S_{1}S_{41}V_{1}$, $F_{25}S_{1}S_{1}S_{41}V_{1}$, $F_{8}S_{1}S_{1}S_{41}V_{1}$, $F_{8}S_{7}S_{1}S_{1}V_{1}$, $F_{25}S_{21}S_{1}S_{2}S_{41}$, $F_{8}S_{21}S_{1}S_{2}S_{41}$, $F_{25}S_{1}S_{1}S_{2}S_{41}$, $F_{8}S_{1}S_{1}S_{2}S_{41}$, $F_{8}S_{7}S_{1}S_{1}S_{2}$, $F_{25}S_{21}S_{1}S_{41}V_{18}$, $F_{25}S_{1}S_{1}S_{41}V_{18}$, $F_{23}S_{21}S_{1}V_{1}V_{37}$, $F_{6}S_{21}S_{1}V_{1}V_{37}$, $F_{23}S_{1}S_{1}V_{1}V_{37}$, $F_{6}S_{1}S_{1}V_{1}V_{37}$, $F_{6}S_{1}S_{1}V_{11}V_{1}$, $F_{23}S_{21}S_{2}V_{1}V_{37}$, $F_{6}S_{21}S_{2}V_{1}V_{37}$, $F_{23}S_{1}S_{2}V_{1}V_{37}$, $F_{6}S_{1}S_{2}V_{1}V_{37}$, $F_{6}S_{1}S_{2}V_{11}V_{1}$, $F_{23}S_{21}S_{22}V_{1}V_{37}$, $F_{23}S_{22}S_{1}V_{1}V_{37}$, $F_{29}S_{15}S_{21}S_{23}V_{19}$, $F_{29}S_{15}S_{21}S_{23}V_{2}$, $F_{29}S_{15}S_{1}S_{3}V_{19}$, $F_{29}S_{15}S_{1}S_{3}V_{2}$, $F_{3}S_{15}S_{1}S_{3}V_{2}$, $F_{29}S_{15}S_{21}S_{23}V_{18}$, $F_{29}S_{15}S_{21}S_{23}V_{1}$, $F_{29}S_{15}S_{1}S_{3}V_{18}$, $F_{29}S_{15}S_{1}S_{3}V_{1}$, $F_{3}S_{15}S_{1}S_{3}V_{1}$, $F_{29}S_{15}S_{21}S_{22}S_{23}$, $F_{29}S_{15}S_{21}S_{23}S_{2}$, $F_{29}S_{15}S_{22}S_{1}S_{3}$, $F_{29}S_{15}S_{1}S_{2}S_{3}$, $F_{3}S_{15}S_{1}S_{2}S_{3}$, $F_{17}S_{15}S_{22}V_{18}V_{45}$, $F_{17}S_{15}S_{2}V_{18}V_{15}$, $F_{17}S_{15}S_{22}V_{1}V_{15}$, $F_{17}S_{15}S_{2}V_{45}V_{1}$, $F_{17}S_{15}S_{2}V_{1}V_{15}$, $F_{17}S_{22}S_{2}V_{18}V_{45}$, $F_{17}S_{2}S_{2}V_{18}V_{15}$, $F_{17}S_{22}S_{2}V_{1}V_{15}$, $F_{17}S_{2}S_{2}V_{45}V_{1}$, $F_{17}S_{2}S_{2}V_{1}V_{15}$, $F_{25}S_{22}S_{2}S_{41}V_{1}$, $F_{8}S_{22}S_{2}S_{41}V_{1}$, $F_{25}S_{2}S_{2}S_{41}V_{1}$, $F_{8}S_{2}S_{2}S_{41}V_{1}$, $F_{8}S_{7}S_{2}S_{2}V_{1}$, $F_{25}S_{22}S_{2}S_{2}S_{41}$, $F_{8}S_{22}S_{2}S_{2}S_{41}$, $F_{25}S_{2}S_{2}S_{2}S_{41}$, $F_{8}S_{2}S_{2}S_{2}S_{41}$, $F_{8}S_{7}S_{2}S_{2}S_{2}$, $F_{25}S_{22}S_{2}S_{41}V_{18}$, $F_{25}S_{2}S_{2}S_{41}V_{18}$, $F_{22}S_{22}S_{2}V_{1}V_{37}$, $F_{5}S_{22}S_{2}V_{1}V_{37}$, $F_{22}S_{2}S_{2}V_{1}V_{37}$, $F_{5}S_{2}S_{2}V_{1}V_{37}$, $F_{5}S_{2}S_{2}V_{11}V_{1}$, $F_{22}S_{21}S_{22}V_{1}V_{37}$, $F_{5}S_{22}S_{1}V_{1}V_{37}$, $F_{22}S_{21}S_{2}V_{1}V_{37}$, $F_{5}S_{1}S_{2}V_{1}V_{37}$, $F_{5}S_{1}S_{2}V_{11}V_{1}$, $F_{46}S_{15}S_{22}S_{68}V_{18}$, $F_{46}S_{15}S_{22}S_{68}V_{1}$, $F_{46}S_{15}S_{2}S_{29}V_{18}$, $F_{46}S_{15}S_{2}S_{29}V_{1}$, $F_{10}S_{15}S_{2}S_{29}V_{1}$, $F_{46}S_{15}S_{21}S_{22}S_{68}$, $F_{46}S_{15}S_{22}S_{68}S_{1}$, $F_{46}S_{15}S_{21}S_{2}S_{29}$, $F_{46}S_{15}S_{1}S_{2}S_{29}$, $F_{10}S_{15}S_{1}S_{2}S_{29}$, $F_{23}S_{1}S_{2}V_{18}V_{37}$, $F_{6}S_{1}S_{2}V_{18}V_{37}$, $F_{23}S_{2}S_{2}V_{18}V_{37}$, $F_{6}S_{2}S_{2}V_{18}V_{37}$, $F_{23}S_{2}S_{2}V_{1}V_{37}$, $F_{6}S_{2}S_{2}V_{1}V_{37}$, $F_{6}S_{2}S_{2}V_{11}V_{1}$, $F_{23}S_{22}S_{2}V_{18}V_{37}$, $F_{23}S_{22}S_{2}V_{1}V_{37}$, $F_{22}S_{1}S_{2}V_{18}V_{37}$, $F_{5}S_{1}S_{2}V_{18}V_{37}$, $F_{22}S_{1}S_{2}V_{1}V_{37}$, $F_{22}S_{21}S_{1}V_{18}V_{37}$, $F_{5}S_{1}S_{1}V_{18}V_{37}$, $F_{22}S_{21}S_{1}V_{1}V_{37}$, $F_{5}S_{1}S_{1}V_{1}V_{37}$, $F_{5}S_{1}S_{1}V_{11}V_{1}$, $F_{28}S_{15}S_{22}V_{18}V_{45}$, $F_{28}S_{15}S_{2}V_{18}V_{45}$, $F_{28}S_{15}S_{22}V_{1}V_{15}$, $F_{28}S_{15}S_{2}V_{1}V_{15}$, $F_{2}S_{15}S_{2}V_{1}V_{15}$, $F_{28}S_{15}S_{21}V_{18}V_{45}$, $F_{28}S_{15}S_{1}V_{18}V_{45}$, $F_{28}S_{15}S_{21}V_{1}V_{15}$, $F_{28}S_{15}S_{1}V_{1}V_{15}$, $F_{2}S_{15}S_{1}V_{1}V_{15}$, $F_{29}S_{23}S_{2}S_{2}V_{19}$, $F_{29}S_{23}S_{2}S_{2}V_{2}$, $F_{29}S_{2}S_{2}S_{3}V_{19}$, $F_{29}S_{2}S_{2}S_{3}V_{2}$, $F_{3}S_{2}S_{2}S_{3}V_{2}$, $F_{29}S_{23}S_{2}S_{2}V_{18}$, $F_{29}S_{23}S_{2}S_{2}V_{1}$, $F_{29}S_{2}S_{2}S_{3}V_{18}$, $F_{29}S_{2}S_{2}S_{3}V_{1}$, $F_{3}S_{2}S_{2}S_{3}V_{1}$, $F_{29}S_{22}S_{23}S_{2}S_{2}$, $F_{29}S_{23}S_{2}S_{2}S_{2}$, $F_{29}S_{22}S_{2}S_{2}S_{3}$, $F_{29}S_{2}S_{2}S_{2}S_{3}$, $F_{3}S_{2}S_{2}S_{2}S_{3}$, $F_{22}S_{2}S_{2}V_{19}V_{37}$, $F_{5}S_{2}S_{2}V_{19}V_{37}$, $F_{22}S_{2}S_{2}V_{2}V_{37}$, $F_{5}S_{2}S_{2}V_{2}V_{37}$, $F_{5}S_{2}S_{2}V_{11}V_{2}$, $F_{22}S_{21}S_{2}V_{19}V_{37}$, $F_{5}S_{1}S_{2}V_{19}V_{37}$, $F_{22}S_{21}S_{2}V_{2}V_{37}$, $F_{5}S_{1}S_{2}V_{2}V_{37}$, $F_{5}S_{1}S_{2}V_{11}V_{2}$, $F_{46}S_{68}S_{1}S_{2}V_{18}$, $F_{46}S_{68}S_{1}S_{2}V_{1}$, $F_{46}S_{1}S_{2}S_{29}V_{18}$, $F_{46}S_{1}S_{2}S_{29}V_{1}$, $F_{10}S_{1}S_{2}S_{29}V_{1}$, $F_{46}S_{21}S_{68}S_{1}S_{2}$, $F_{46}S_{68}S_{1}S_{1}S_{2}$, $F_{46}S_{21}S_{1}S_{2}S_{29}$, $F_{46}S_{1}S_{1}S_{2}S_{29}$, $F_{10}S_{1}S_{1}S_{2}S_{29}$, $F_{28}S_{22}S_{2}V_{45}V_{1}$, $F_{28}S_{2}S_{2}V_{45}V_{1}$, $F_{28}S_{22}S_{2}V_{1}V_{15}$, $F_{28}S_{2}S_{2}V_{1}V_{15}$, $F_{2}S_{2}S_{2}V_{1}V_{15}$, $F_{28}S_{21}S_{2}V_{45}V_{1}$, $F_{28}S_{1}S_{2}V_{45}V_{1}$, $F_{28}S_{21}S_{2}V_{1}V_{15}$, $F_{28}S_{1}S_{2}V_{1}V_{15}$, $F_{2}S_{1}S_{2}V_{1}V_{15}$, $F_{45}S_{15}S_{21}V_{19}V_{65}$, $F_{45}S_{15}S_{1}V_{19}V_{65}$, $F_{45}S_{15}S_{21}V_{2}V_{28}$, $F_{45}S_{15}S_{1}V_{2}V_{28}$, $F_{16}S_{15}S_{1}V_{2}V_{28}$, $F_{45}S_{21}S_{1}V_{65}V_{1}$, $F_{45}S_{1}S_{1}V_{65}V_{1}$, $F_{45}S_{21}S_{1}V_{1}V_{28}$, $F_{45}S_{1}S_{1}V_{1}V_{28}$, $F_{16}S_{1}S_{1}V_{1}V_{28}$, $F_{23}S_{21}S_{22}S_{68}V_{1}$, $F_{6}S_{22}S_{1}S_{29}V_{1}$, $F_{6}S_{21}S_{2}S_{29}V_{1}$, $F_{23}S_{68}S_{1}S_{2}V_{1}$, $F_{6}S_{1}S_{2}S_{29}V_{1}$, $F_{23}S_{21}S_{22}S_{22}S_{68}$, $F_{6}S_{22}S_{1}S_{2}S_{29}$, $F_{6}S_{21}S_{2}S_{2}S_{29}$, $F_{23}S_{22}S_{68}S_{1}S_{2}$, $F_{6}S_{1}S_{2}S_{2}S_{29}$, $F_{42}S_{21}V_{18}V_{65}V_{1}$, $F_{13}S_{1}V_{18}V_{1}V_{28}$, $F_{13}S_{21}V_{1}V_{1}V_{28}$, $F_{42}S_{1}V_{65}V_{1}V_{1}$, $F_{13}S_{1}V_{1}V_{1}V_{28}$, $F_{42}S_{21}S_{1}V_{18}V_{65}$, $F_{13}S_{1}S_{1}V_{18}V_{28}$, $F_{13}S_{21}S_{1}V_{1}V_{28}$, $F_{42}S_{1}S_{1}V_{65}V_{1}$, $F_{13}S_{1}S_{1}V_{1}V_{28}$, $F_{42}S_{21}V_{18}V_{19}V_{65}$, $F_{13}S_{1}V_{18}V_{2}V_{28}$, $F_{13}S_{21}V_{1}V_{2}V_{28}$, $F_{42}S_{1}V_{19}V_{65}V_{1}$, $F_{13}S_{1}V_{1}V_{2}V_{28}$, $F_{27}S_{21}S_{22}S_{2}S_{42}$, $F_{27}S_{21}S_{2}S_{2}S_{42}$, $F_{27}S_{22}S_{1}S_{2}S_{42}$, $F_{27}S_{1}S_{2}S_{2}S_{42}$, $F_{1}S_{14}S_{1}S_{2}S_{2}$, $F_{27}S_{21}S_{2}S_{42}V_{19}$, $F_{27}S_{21}S_{2}S_{42}V_{2}$, $F_{27}S_{1}S_{2}S_{42}V_{19}$, $F_{27}S_{1}S_{2}S_{42}V_{2}$, $F_{1}S_{14}S_{1}S_{2}V_{2}$, $F_{25}S_{21}V_{19}V_{45}V_{1}$, $F_{8}S_{1}V_{19}V_{1}V_{15}$, $F_{8}S_{21}V_{1}V_{2}V_{15}$, $F_{25}S_{1}V_{45}V_{1}V_{2}$, $F_{8}S_{1}V_{1}V_{2}V_{15}$, $F_{25}S_{21}S_{2}V_{19}V_{45}$, $F_{8}S_{1}S_{2}V_{19}V_{15}$, $F_{8}S_{21}S_{2}V_{2}V_{15}$, $F_{25}S_{1}S_{2}V_{45}V_{2}$, $F_{8}S_{1}S_{2}V_{2}V_{15}$, $F_{25}S_{21}V_{18}V_{19}V_{45}$, $F_{25}S_{1}V_{18}V_{45}V_{2}$, $F_{28}S_{21}S_{22}S_{1}S_{41}$, $F_{28}S_{21}S_{1}S_{2}S_{41}$, $F_{28}S_{22}S_{1}S_{1}S_{41}$, $F_{28}S_{1}S_{1}S_{2}S_{41}$, $F_{2}S_{7}S_{1}S_{1}S_{2}$, $F_{28}S_{21}S_{1}S_{41}V_{18}$, $F_{28}S_{21}S_{1}S_{41}V_{1}$, $F_{28}S_{1}S_{1}S_{41}V_{18}$, $F_{28}S_{1}S_{1}S_{41}V_{1}$, $F_{2}S_{7}S_{1}S_{1}V_{1}$, $F_{23}S_{21}S_{22}S_{68}S_{1}$, $F_{6}S_{22}S_{1}S_{1}S_{29}$, $F_{6}S_{21}S_{1}S_{2}S_{29}$, $F_{23}S_{68}S_{1}S_{1}S_{2}$, $F_{6}S_{1}S_{1}S_{2}S_{29}$, $F_{23}S_{21}S_{22}S_{68}S_{2}$, $F_{23}S_{68}S_{1}S_{2}S_{2}$, $F_{29}S_{21}V_{19}V_{1}V_{37}$, $F_{29}S_{21}V_{1}V_{2}V_{37}$, $F_{29}S_{1}V_{19}V_{1}V_{37}$, $F_{29}S_{1}V_{1}V_{2}V_{37}$, $F_{3}S_{1}V_{11}V_{1}V_{2}$, $F_{29}S_{21}V_{18}V_{1}V_{37}$, $F_{29}S_{21}V_{1}V_{1}V_{37}$, $F_{29}S_{1}V_{18}V_{1}V_{37}$, $F_{29}S_{1}V_{1}V_{1}V_{37}$, $F_{3}S_{1}V_{11}V_{1}V_{1}$, $F_{29}S_{21}S_{22}V_{1}V_{37}$, $F_{29}S_{21}S_{2}V_{1}V_{37}$, $F_{29}S_{22}S_{1}V_{1}V_{37}$, $F_{29}S_{1}S_{2}V_{1}V_{37}$, $F_{3}S_{1}S_{2}V_{11}V_{1}$, $F_{25}S_{22}V_{18}V_{45}V_{1}$, $F_{8}S_{2}V_{18}V_{1}V_{15}$, $F_{8}S_{22}V_{1}V_{1}V_{15}$, $F_{25}S_{2}V_{45}V_{1}V_{1}$, $F_{8}S_{2}V_{1}V_{1}V_{15}$, $F_{25}S_{22}S_{2}V_{18}V_{45}$, $F_{8}S_{2}S_{2}V_{18}V_{15}$, $F_{8}S_{22}S_{2}V_{1}V_{15}$, $F_{25}S_{2}S_{2}V_{45}V_{1}$, $F_{8}S_{2}S_{2}V_{1}V_{15}$, $F_{25}S_{22}V_{18}V_{18}V_{45}$, $F_{25}S_{2}V_{18}V_{45}V_{1}$, $F_{28}S_{22}S_{22}S_{2}S_{41}$, $F_{28}S_{22}S_{2}S_{2}S_{41}$, $F_{28}S_{2}S_{2}S_{2}S_{41}$, $F_{2}S_{7}S_{2}S_{2}S_{2}$, $F_{28}S_{22}S_{2}S_{41}V_{18}$, $F_{28}S_{22}S_{2}S_{41}V_{1}$, $F_{28}S_{2}S_{2}S_{41}V_{18}$, $F_{28}S_{2}S_{2}S_{41}V_{1}$, $F_{2}S_{7}S_{2}S_{2}V_{1}$, $F_{22}S_{22}S_{22}S_{23}S_{2}$, $F_{5}S_{22}S_{2}S_{2}S_{3}$, $F_{22}S_{23}S_{2}S_{2}S_{2}$, $F_{5}S_{2}S_{2}S_{2}S_{3}$, $F_{22}S_{21}S_{22}S_{22}S_{23}$, $F_{5}S_{22}S_{1}S_{2}S_{3}$, $F_{22}S_{21}S_{23}S_{2}S_{2}$, $F_{5}S_{1}S_{2}S_{2}S_{3}$, $F_{46}S_{22}V_{18}V_{1}V_{37}$, $F_{46}S_{22}V_{1}V_{1}V_{37}$, $F_{46}S_{2}V_{18}V_{1}V_{37}$, $F_{46}S_{2}V_{1}V_{1}V_{37}$, $F_{10}S_{2}V_{11}V_{1}V_{1}$, $F_{46}S_{21}S_{22}V_{1}V_{37}$, $F_{46}S_{22}S_{1}V_{1}V_{37}$, $F_{46}S_{21}S_{2}V_{1}V_{37}$, $F_{46}S_{1}S_{2}V_{1}V_{37}$, $F_{10}S_{1}S_{2}V_{11}V_{1}$, $F_{23}S_{68}S_{1}V_{18}V_{18}$, $F_{6}S_{1}S_{29}V_{18}V_{1}$, $F_{23}S_{68}S_{1}V_{1}V_{1}$, $F_{6}S_{1}S_{29}V_{1}V_{1}$, $F_{23}S_{68}S_{2}V_{18}V_{18}$, $F_{6}S_{2}S_{29}V_{18}V_{1}$, $F_{23}S_{68}S_{2}V_{1}V_{1}$, $F_{6}S_{2}S_{29}V_{1}V_{1}$, $F_{23}S_{22}S_{68}V_{18}V_{18}$, $F_{23}S_{22}S_{68}V_{1}V_{1}$, $F_{29}S_{2}V_{18}V_{19}V_{37}$, $F_{29}S_{2}V_{18}V_{2}V_{37}$, $F_{29}S_{2}V_{19}V_{1}V_{37}$, $F_{29}S_{2}V_{1}V_{2}V_{37}$, $F_{3}S_{2}V_{11}V_{1}V_{2}$, $F_{29}S_{2}V_{18}V_{18}V_{37}$, $F_{29}S_{2}V_{18}V_{1}V_{37}$, $F_{29}S_{2}V_{1}V_{1}V_{37}$, $F_{3}S_{2}V_{11}V_{1}V_{1}$, $F_{29}S_{22}S_{2}V_{18}V_{37}$, $F_{29}S_{2}S_{2}V_{18}V_{37}$, $F_{29}S_{22}S_{2}V_{1}V_{37}$, $F_{29}S_{2}S_{2}V_{1}V_{37}$, $F_{3}S_{2}S_{2}V_{11}V_{1}$, $F_{22}S_{23}S_{2}V_{18}V_{19}$, $F_{5}S_{2}S_{3}V_{19}V_{1}$, $F_{5}S_{2}S_{3}V_{18}V_{2}$, $F_{22}S_{23}S_{2}V_{1}V_{2}$, $F_{5}S_{2}S_{3}V_{1}V_{2}$, $F_{22}S_{21}S_{23}V_{18}V_{19}$, $F_{5}S_{1}S_{3}V_{19}V_{1}$, $F_{5}S_{1}S_{3}V_{18}V_{2}$, $F_{22}S_{21}S_{23}V_{1}V_{2}$, $F_{5}S_{1}S_{3}V_{1}V_{2}$, $F_{46}S_{1}V_{18}V_{18}V_{37}$, $F_{46}S_{1}V_{18}V_{1}V_{37}$, $F_{46}S_{1}V_{1}V_{1}V_{37}$, $F_{10}S_{1}V_{11}V_{1}V_{1}$, $F_{46}S_{21}S_{1}V_{18}V_{37}$, $F_{46}S_{1}S_{1}V_{18}V_{37}$, $F_{46}S_{21}S_{1}V_{1}V_{37}$, $F_{46}S_{1}S_{1}V_{1}V_{37}$, $F_{10}S_{1}S_{1}V_{11}V_{1}$, $F_{28}S_{22}S_{41}V_{18}V_{1}$, $F_{28}S_{2}S_{41}V_{18}V_{1}$, $F_{28}S_{22}S_{41}V_{1}V_{1}$, $F_{28}S_{2}S_{41}V_{1}V_{1}$, $F_{2}S_{7}S_{2}V_{1}V_{1}$, $F_{28}S_{21}S_{41}V_{18}V_{1}$, $F_{28}S_{1}S_{41}V_{18}V_{1}$, $F_{28}S_{21}S_{41}V_{1}V_{1}$, $F_{28}S_{1}S_{41}V_{1}V_{1}$, $F_{2}S_{7}S_{1}V_{1}V_{1}$, $F_{46}S_{2}V_{18}V_{19}V_{37}$, $F_{46}S_{2}V_{19}V_{1}V_{37}$, $F_{46}S_{2}V_{18}V_{2}V_{37}$, $F_{46}S_{2}V_{1}V_{2}V_{37}$, $F_{10}S_{2}V_{11}V_{1}V_{2}$, $F_{46}S_{21}S_{2}V_{19}V_{37}$, $F_{46}S_{1}S_{2}V_{19}V_{37}$, $F_{46}S_{21}S_{2}V_{2}V_{37}$, $F_{46}S_{1}S_{2}V_{2}V_{37}$, $F_{10}S_{1}S_{2}V_{11}V_{2}$, $F_{28}S_{21}S_{22}S_{2}S_{41}$, $F_{28}S_{22}S_{1}S_{2}S_{41}$, $F_{28}S_{21}S_{2}S_{2}S_{41}$, $F_{28}S_{1}S_{2}S_{2}S_{41}$, $F_{2}S_{7}S_{1}S_{2}S_{2}$, $F_{45}S_{21}S_{42}V_{19}V_{1}$, $F_{45}S_{1}S_{42}V_{19}V_{1}$, $F_{45}S_{21}S_{42}V_{1}V_{2}$, $F_{45}S_{1}S_{42}V_{1}V_{2}$, $F_{16}S_{14}S_{1}V_{1}V_{2}$, $F_{45}S_{21}S_{22}S_{1}S_{42}$, $F_{45}S_{22}S_{1}S_{1}S_{42}$, $F_{45}S_{21}S_{1}S_{2}S_{42}$, $F_{45}S_{1}S_{1}S_{2}S_{42}$, $F_{16}S_{14}S_{1}S_{1}S_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{10}$} {{$F_{35}S_{15}S_{21}S_{22}S_{68}$, $F_{35}S_{15}S_{22}S_{1}S_{29}$, $F_{35}S_{15}S_{21}S_{2}S_{29}$, $F_{35}S_{15}S_{68}S_{1}S_{2}$, $F_{35}S_{15}S_{1}S_{2}S_{29}$, $F_{35}S_{21}S_{22}S_{68}S_{1}$, $F_{35}S_{22}S_{1}S_{1}S_{29}$, $F_{35}S_{21}S_{1}S_{2}S_{29}$, $F_{35}S_{68}S_{1}S_{1}S_{2}$, $F_{35}S_{1}S_{1}S_{2}S_{29}$, $F_{41}S_{21}S_{1}S_{2}S_{42}$, $F_{18}S_{21}S_{1}S_{2}S_{42}$, $F_{41}S_{1}S_{1}S_{2}S_{42}$, $F_{18}S_{1}S_{1}S_{2}S_{42}$, $F_{18}S_{14}S_{1}S_{1}S_{2}$, $F_{41}S_{21}S_{23}S_{2}S_{42}$, $F_{18}S_{21}S_{2}S_{3}S_{42}$, $F_{41}S_{23}S_{1}S_{2}S_{42}$, $F_{18}S_{1}S_{2}S_{3}S_{42}$, $F_{18}S_{14}S_{1}S_{2}S_{3}$, $F_{17}S_{15}S_{21}S_{23}S_{23}$, $F_{17}S_{15}S_{23}S_{1}S_{3}$, $F_{17}S_{15}S_{21}S_{3}S_{3}$, $F_{17}S_{15}S_{1}S_{3}S_{3}$, $F_{17}S_{21}S_{23}S_{23}S_{2}$, $F_{17}S_{23}S_{1}S_{2}S_{3}$, $F_{17}S_{21}S_{2}S_{3}S_{3}$, $F_{17}S_{1}S_{2}S_{3}S_{3}$, $F_{23}S_{21}S_{1}S_{1}S_{41}$, $F_{6}S_{21}S_{1}S_{1}S_{41}$, $F_{23}S_{1}S_{1}S_{1}S_{41}$, $F_{6}S_{1}S_{1}S_{1}S_{41}$, $F_{6}S_{7}S_{1}S_{1}S_{1}$, $F_{23}S_{21}S_{1}S_{2}S_{41}$, $F_{6}S_{21}S_{1}S_{2}S_{41}$, $F_{23}S_{1}S_{1}S_{2}S_{41}$, $F_{6}S_{1}S_{1}S_{2}S_{41}$, $F_{6}S_{7}S_{1}S_{1}S_{2}$, $F_{23}S_{21}S_{22}S_{1}S_{41}$, $F_{23}S_{22}S_{1}S_{1}S_{41}$, $F_{27}S_{15}S_{21}S_{23}S_{23}$, $F_{27}S_{15}S_{21}S_{23}S_{3}$, $F_{27}S_{15}S_{23}S_{1}S_{3}$, $F_{27}S_{15}S_{1}S_{3}S_{3}$, $F_{1}S_{15}S_{1}S_{3}S_{3}$, $F_{27}S_{15}S_{21}S_{22}S_{23}$, $F_{27}S_{15}S_{21}S_{23}S_{2}$, $F_{27}S_{15}S_{22}S_{1}S_{3}$, $F_{27}S_{15}S_{1}S_{2}S_{3}$, $F_{1}S_{15}S_{1}S_{2}S_{3}$, $F_{17}S_{15}S_{22}S_{22}S_{23}$, $F_{17}S_{15}S_{22}S_{2}S_{3}$, $F_{17}S_{15}S_{23}S_{2}S_{2}$, $F_{17}S_{15}S_{2}S_{2}S_{3}$, $F_{17}S_{22}S_{22}S_{23}S_{2}$, $F_{17}S_{22}S_{2}S_{2}S_{3}$, $F_{17}S_{23}S_{2}S_{2}S_{2}$, $F_{17}S_{2}S_{2}S_{2}S_{3}$, $F_{23}S_{22}S_{1}S_{2}S_{41}$, $F_{6}S_{22}S_{1}S_{2}S_{41}$, $F_{23}S_{1}S_{2}S_{2}S_{41}$, $F_{6}S_{1}S_{2}S_{2}S_{41}$, $F_{6}S_{7}S_{1}S_{2}S_{2}$, $F_{23}S_{22}S_{2}S_{2}S_{41}$, $F_{6}S_{22}S_{2}S_{2}S_{41}$, $F_{23}S_{2}S_{2}S_{2}S_{41}$, $F_{6}S_{2}S_{2}S_{2}S_{41}$, $F_{6}S_{7}S_{2}S_{2}S_{2}$, $F_{23}S_{22}S_{22}S_{2}S_{41}$, $F_{22}S_{22}S_{1}S_{2}S_{42}$, $F_{5}S_{22}S_{1}S_{2}S_{42}$, $F_{22}S_{1}S_{2}S_{2}S_{42}$, $F_{5}S_{1}S_{2}S_{2}S_{42}$, $F_{5}S_{14}S_{1}S_{2}S_{2}$, $F_{22}S_{21}S_{22}S_{1}S_{42}$, $F_{5}S_{22}S_{1}S_{1}S_{42}$, $F_{22}S_{21}S_{1}S_{2}S_{42}$, $F_{5}S_{1}S_{1}S_{2}S_{42}$, $F_{5}S_{14}S_{1}S_{1}S_{2}$, $F_{28}S_{15}S_{22}S_{22}S_{68}$, $F_{28}S_{15}S_{22}S_{68}S_{2}$, $F_{28}S_{15}S_{22}S_{2}S_{29}$, $F_{28}S_{15}S_{2}S_{2}S_{29}$, $F_{2}S_{15}S_{2}S_{2}S_{29}$, $F_{28}S_{15}S_{21}S_{22}S_{68}$, $F_{28}S_{15}S_{22}S_{68}S_{1}$, $F_{28}S_{15}S_{21}S_{2}S_{29}$, $F_{28}S_{15}S_{1}S_{2}S_{29}$, $F_{2}S_{15}S_{1}S_{2}S_{29}$, $F_{27}S_{23}S_{23}S_{2}S_{2}$, $F_{27}S_{23}S_{2}S_{2}S_{3}$, $F_{27}S_{2}S_{2}S_{3}S_{3}$, $F_{1}S_{2}S_{2}S_{3}S_{3}$, $F_{27}S_{22}S_{23}S_{2}S_{2}$, $F_{27}S_{23}S_{2}S_{2}S_{2}$, $F_{27}S_{22}S_{2}S_{2}S_{3}$, $F_{27}S_{2}S_{2}S_{2}S_{3}$, $F_{1}S_{2}S_{2}S_{2}S_{3}$, $F_{22}S_{23}S_{2}S_{2}S_{42}$, $F_{5}S_{23}S_{2}S_{2}S_{42}$, $F_{22}S_{2}S_{2}S_{3}S_{42}$, $F_{5}S_{2}S_{2}S_{3}S_{42}$, $F_{5}S_{14}S_{2}S_{2}S_{3}$, $F_{22}S_{21}S_{23}S_{2}S_{42}$, $F_{5}S_{23}S_{1}S_{2}S_{42}$, $F_{22}S_{21}S_{2}S_{3}S_{42}$, $F_{5}S_{1}S_{2}S_{3}S_{42}$, $F_{5}S_{14}S_{1}S_{2}S_{3}$, $F_{28}S_{22}S_{68}S_{1}S_{2}$, $F_{28}S_{68}S_{1}S_{2}S_{2}$, $F_{28}S_{22}S_{1}S_{2}S_{29}$, $F_{28}S_{1}S_{2}S_{2}S_{29}$, $F_{2}S_{1}S_{2}S_{2}S_{29}$, $F_{28}S_{21}S_{68}S_{1}S_{2}$, $F_{28}S_{68}S_{1}S_{1}S_{2}$, $F_{28}S_{21}S_{1}S_{2}S_{29}$, $F_{28}S_{1}S_{1}S_{2}S_{29}$, $F_{2}S_{1}S_{1}S_{2}S_{29}$, $F_{45}S_{15}S_{21}S_{23}S_{69}$, $F_{45}S_{15}S_{23}S_{69}S_{1}$, $F_{45}S_{15}S_{21}S_{3}S_{60}$, $F_{45}S_{15}S_{1}S_{3}S_{60}$, $F_{16}S_{15}S_{1}S_{3}S_{60}$, $F_{45}S_{21}S_{69}S_{1}S_{1}$, $F_{45}S_{69}S_{1}S_{1}S_{1}$, $F_{45}S_{21}S_{1}S_{1}S_{60}$, $F_{45}S_{1}S_{1}S_{1}S_{60}$, $F_{16}S_{1}S_{1}S_{1}S_{60}$, $F_{35}S_{15}S_{21}S_{21}S_{69}$, $F_{35}S_{15}S_{21}S_{1}S_{60}$, $F_{35}S_{15}S_{69}S_{1}S_{1}$, $F_{35}S_{15}S_{1}S_{1}S_{60}$, $F_{35}S_{21}S_{21}S_{69}S_{1}$, $F_{35}S_{21}S_{1}S_{1}S_{60}$, $F_{35}S_{69}S_{1}S_{1}S_{1}$, $F_{35}S_{1}S_{1}S_{1}S_{60}$, $F_{17}S_{15}S_{21}S_{22}S_{68}$, $F_{17}S_{15}S_{22}S_{1}S_{29}$, $F_{17}S_{15}S_{21}S_{2}S_{29}$, $F_{17}S_{15}S_{68}S_{1}S_{2}$, $F_{17}S_{15}S_{1}S_{2}S_{29}$, $F_{17}S_{21}S_{22}S_{68}S_{2}$, $F_{17}S_{22}S_{1}S_{2}S_{29}$, $F_{17}S_{21}S_{2}S_{2}S_{29}$, $F_{17}S_{68}S_{1}S_{2}S_{2}$, $F_{17}S_{1}S_{2}S_{2}S_{29}$, $F_{23}S_{21}S_{1}S_{2}S_{42}$, $F_{6}S_{21}S_{1}S_{2}S_{42}$, $F_{23}S_{1}S_{1}S_{2}S_{42}$, $F_{6}S_{1}S_{1}S_{2}S_{42}$, $F_{6}S_{14}S_{1}S_{1}S_{2}$, $F_{23}S_{21}S_{2}S_{2}S_{42}$, $F_{6}S_{21}S_{2}S_{2}S_{42}$, $F_{23}S_{1}S_{2}S_{2}S_{42}$, $F_{6}S_{1}S_{2}S_{2}S_{42}$, $F_{6}S_{14}S_{1}S_{2}S_{2}$, $F_{23}S_{21}S_{22}S_{2}S_{42}$, $F_{23}S_{22}S_{1}S_{2}S_{42}$, $F_{22}S_{21}S_{1}S_{2}S_{41}$, $F_{5}S_{21}S_{1}S_{2}S_{41}$, $F_{22}S_{1}S_{1}S_{2}S_{41}$, $F_{5}S_{1}S_{1}S_{2}S_{41}$, $F_{5}S_{7}S_{1}S_{1}S_{2}$, $F_{22}S_{21}S_{21}S_{1}S_{41}$, $F_{5}S_{21}S_{1}S_{1}S_{41}$, $F_{22}S_{21}S_{1}S_{1}S_{41}$, $F_{5}S_{1}S_{1}S_{1}S_{41}$, $F_{5}S_{7}S_{1}S_{1}S_{1}$, $F_{28}S_{15}S_{21}S_{22}S_{23}$, $F_{28}S_{15}S_{21}S_{23}S_{2}$, $F_{28}S_{15}S_{22}S_{1}S_{3}$, $F_{28}S_{15}S_{1}S_{2}S_{3}$, $F_{2}S_{15}S_{1}S_{2}S_{3}$, $F_{28}S_{15}S_{21}S_{21}S_{23}$, $F_{28}S_{15}S_{21}S_{23}S_{1}$, $F_{28}S_{15}S_{21}S_{1}S_{3}$, $F_{28}S_{15}S_{1}S_{1}S_{3}$, $F_{2}S_{15}S_{1}S_{1}S_{3}$, $F_{22}S_{22}S_{2}S_{2}S_{41}$, $F_{5}S_{22}S_{2}S_{2}S_{41}$, $F_{22}S_{2}S_{2}S_{2}S_{41}$, $F_{5}S_{2}S_{2}S_{2}S_{41}$, $F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{22}S_{21}S_{22}S_{2}S_{41}$, $F_{5}S_{22}S_{1}S_{2}S_{41}$, $F_{22}S_{21}S_{2}S_{2}S_{41}$, $F_{5}S_{1}S_{2}S_{2}S_{41}$, $F_{5}S_{7}S_{1}S_{2}S_{2}$, $F_{45}S_{15}S_{21}S_{22}S_{68}$, $F_{45}S_{15}S_{22}S_{68}S_{1}$, $F_{45}S_{15}S_{21}S_{2}S_{29}$, $F_{45}S_{15}S_{1}S_{2}S_{29}$, $F_{16}S_{15}S_{1}S_{2}S_{29}$, $F_{28}S_{22}S_{23}S_{2}S_{2}$, $F_{28}S_{23}S_{2}S_{2}S_{2}$, $F_{28}S_{22}S_{2}S_{2}S_{3}$, $F_{28}S_{2}S_{2}S_{2}S_{3}$, $F_{2}S_{2}S_{2}S_{2}S_{3}$, $F_{28}S_{21}S_{23}S_{2}S_{2}$, $F_{28}S_{23}S_{1}S_{2}S_{2}$, $F_{28}S_{21}S_{2}S_{2}S_{3}$, $F_{28}S_{1}S_{2}S_{2}S_{3}$, $F_{2}S_{1}S_{2}S_{2}S_{3}$, $F_{45}S_{21}S_{68}S_{1}S_{2}$, $F_{45}S_{68}S_{1}S_{1}S_{2}$, $F_{45}S_{21}S_{1}S_{2}S_{29}$, $F_{45}S_{1}S_{1}S_{2}S_{29}$, $F_{16}S_{1}S_{1}S_{2}S_{29}$, $F_{41}S_{21}S_{21}S_{69}S_{1}$, $F_{18}S_{21}S_{1}S_{1}S_{60}$, $F_{41}S_{69}S_{1}S_{1}S_{1}$, $F_{18}S_{1}S_{1}S_{1}S_{60}$, $F_{41}S_{21}S_{21}S_{23}S_{69}$, $F_{18}S_{21}S_{1}S_{3}S_{60}$, $F_{41}S_{23}S_{69}S_{1}S_{1}$, $F_{18}S_{1}S_{1}S_{3}S_{60}$, $F_{23}S_{21}S_{22}S_{68}S_{1}$, $F_{6}S_{22}S_{1}S_{1}S_{29}$, $F_{6}S_{21}S_{1}S_{2}S_{29}$, $F_{23}S_{68}S_{1}S_{1}S_{2}$, $F_{6}S_{1}S_{1}S_{2}S_{29}$, $F_{23}S_{21}S_{22}S_{68}S_{2}$, $F_{6}S_{22}S_{1}S_{2}S_{29}$, $F_{6}S_{21}S_{2}S_{2}S_{29}$, $F_{23}S_{68}S_{1}S_{2}S_{2}$, $F_{6}S_{1}S_{2}S_{2}S_{29}$, $F_{23}S_{21}S_{22}S_{22}S_{68}$, $F_{23}S_{22}S_{68}S_{1}S_{2}$, $F_{27}S_{21}S_{23}S_{2}S_{42}$, $F_{27}S_{21}S_{2}S_{3}S_{42}$, $F_{27}S_{23}S_{1}S_{2}S_{42}$, $F_{27}S_{1}S_{2}S_{3}S_{42}$, $F_{1}S_{14}S_{1}S_{2}S_{3}$, $F_{27}S_{21}S_{22}S_{2}S_{42}$, $F_{27}S_{21}S_{2}S_{2}S_{42}$, $F_{27}S_{22}S_{1}S_{2}S_{42}$, $F_{27}S_{1}S_{2}S_{2}S_{42}$, $F_{1}S_{14}S_{1}S_{2}S_{2}$, $F_{22}S_{21}S_{23}S_{23}S_{2}$, $F_{5}S_{23}S_{1}S_{2}S_{3}$, $F_{5}S_{21}S_{2}S_{3}S_{3}$, $F_{22}S_{23}S_{1}S_{2}S_{3}$, $F_{5}S_{1}S_{2}S_{3}S_{3}$, $F_{22}S_{21}S_{21}S_{23}S_{23}$, $F_{5}S_{23}S_{1}S_{1}S_{3}$, $F_{5}S_{21}S_{1}S_{3}S_{3}$, $F_{22}S_{21}S_{23}S_{1}S_{3}$, $F_{5}S_{1}S_{1}S_{3}S_{3}$, $F_{28}S_{21}S_{22}S_{1}S_{41}$, $F_{28}S_{21}S_{1}S_{2}S_{41}$, $F_{28}S_{22}S_{1}S_{1}S_{41}$, $F_{28}S_{1}S_{1}S_{2}S_{41}$, $F_{2}S_{7}S_{1}S_{1}S_{2}$, $F_{28}S_{21}S_{21}S_{1}S_{41}$, $F_{28}S_{21}S_{1}S_{1}S_{41}$, $F_{28}S_{1}S_{1}S_{1}S_{41}$, $F_{2}S_{7}S_{1}S_{1}S_{1}$, $F_{22}S_{22}S_{22}S_{23}S_{2}$, $F_{5}S_{22}S_{2}S_{2}S_{3}$, $F_{22}S_{23}S_{2}S_{2}S_{2}$, $F_{5}S_{2}S_{2}S_{2}S_{3}$, $F_{22}S_{21}S_{22}S_{22}S_{23}$, $F_{5}S_{22}S_{1}S_{2}S_{3}$, $F_{22}S_{21}S_{23}S_{2}S_{2}$, $F_{5}S_{1}S_{2}S_{2}S_{3}$, $F_{28}S_{22}S_{22}S_{2}S_{41}$, $F_{28}S_{22}S_{2}S_{2}S_{41}$, $F_{28}S_{2}S_{2}S_{2}S_{41}$, $F_{2}S_{7}S_{2}S_{2}S_{2}$, $F_{28}S_{21}S_{22}S_{2}S_{41}$, $F_{28}S_{22}S_{1}S_{2}S_{41}$, $F_{28}S_{21}S_{2}S_{2}S_{41}$, $F_{28}S_{1}S_{2}S_{2}S_{41}$, $F_{2}S_{7}S_{1}S_{2}S_{2}$, $F_{45}S_{21}S_{22}S_{1}S_{42}$, $F_{45}S_{22}S_{1}S_{1}S_{42}$, $F_{45}S_{21}S_{1}S_{2}S_{42}$, $F_{45}S_{1}S_{1}S_{2}S_{42}$, $F_{16}S_{14}S_{1}S_{1}S_{2}$, $F_{45}S_{21}S_{23}S_{2}S_{42}$, $F_{45}S_{23}S_{1}S_{2}S_{42}$, $F_{45}S_{21}S_{2}S_{3}S_{42}$, $F_{45}S_{1}S_{2}S_{3}S_{42}$, $F_{16}S_{14}S_{1}S_{2}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{11}$} {{$F_{5}S_{23}S_{24}S_{24}V_{11}$, $F_{9}S_{24}S_{24}S_{49}V_{11}$, $F_{9}S_{22}S_{24}S_{49}V_{11}$, $F_{5}S_{24}S_{3}S_{4}V_{11}$, $F_{9}S_{24}S_{4}S_{19}V_{11}$, $F_{9}S_{24}S_{2}S_{19}V_{11}$, $F_{5}S_{22}S_{22}S_{23}V_{11}$, $F_{9}S_{22}S_{4}S_{19}V_{11}$, $F_{5}S_{22}S_{2}S_{3}V_{11}$, $F_{5}S_{23}S_{4}S_{4}V_{11}$, $F_{9}S_{49}S_{4}S_{4}V_{11}$, $F_{5}S_{3}S_{4}S_{4}V_{11}$, $F_{9}S_{4}S_{4}S_{19}V_{11}$, $F_{9}S_{49}S_{2}S_{4}V_{11}$, $F_{9}S_{2}S_{4}S_{19}V_{11}$, $F_{5}S_{23}S_{2}S_{2}V_{11}$, $F_{5}S_{2}S_{2}S_{3}V_{11}$, $F_{5}S_{23}S_{24}S_{24}V_{2}$, $F_{9}S_{24}S_{24}S_{49}V_{2}$, $F_{9}S_{22}S_{24}S_{49}V_{2}$, $F_{5}S_{24}S_{3}S_{4}V_{2}$, $F_{9}S_{24}S_{4}S_{19}V_{2}$, $F_{9}S_{24}S_{2}S_{19}V_{2}$, $F_{5}S_{22}S_{22}S_{23}V_{2}$, $F_{9}S_{22}S_{4}S_{19}V_{2}$, $F_{5}S_{22}S_{2}S_{3}V_{2}$, $F_{5}S_{23}S_{4}S_{4}V_{2}$, $F_{9}S_{49}S_{4}S_{4}V_{2}$, $F_{5}S_{3}S_{4}S_{4}V_{2}$, $F_{9}S_{4}S_{4}S_{19}V_{2}$, $F_{9}S_{49}S_{2}S_{4}V_{2}$, $F_{9}S_{2}S_{4}S_{19}V_{2}$, $F_{5}S_{23}S_{2}S_{2}V_{2}$, $F_{5}S_{2}S_{2}S_{3}V_{2}$, $F_{5}S_{23}S_{24}S_{24}S_{2}$, $F_{9}S_{24}S_{24}S_{49}S_{4}$, $F_{9}S_{22}S_{24}S_{49}S_{4}$, $F_{5}S_{24}S_{2}S_{3}S_{4}$, $F_{9}S_{24}S_{4}S_{4}S_{19}$, $F_{9}S_{24}S_{2}S_{4}S_{19}$, $F_{5}S_{22}S_{22}S_{23}S_{2}$, $F_{9}S_{22}S_{4}S_{4}S_{19}$, $F_{5}S_{22}S_{2}S_{2}S_{3}$, $F_{5}S_{23}S_{2}S_{4}S_{4}$, $F_{9}S_{49}S_{4}S_{4}S_{4}$, $F_{5}S_{2}S_{3}S_{4}S_{4}$, $F_{9}S_{4}S_{4}S_{4}S_{19}$, $F_{9}S_{49}S_{2}S_{4}S_{4}$, $F_{9}S_{2}S_{4}S_{4}S_{19}$, $F_{5}S_{23}S_{2}S_{2}S_{2}$, $F_{5}S_{2}S_{2}S_{2}S_{3}$, $F_{22}S_{24}S_{4}S_{41}V_{2}$, $F_{5}S_{24}S_{4}S_{41}V_{2}$, $F_{26}S_{24}S_{4}S_{43}V_{2}$, $F_{9}S_{24}S_{4}S_{43}V_{2}$, $F_{26}S_{22}S_{4}S_{43}V_{2}$, $F_{9}S_{22}S_{4}S_{43}V_{2}$, $F_{22}S_{4}S_{4}S_{41}V_{2}$, $F_{5}S_{4}S_{4}S_{41}V_{2}$, $F_{26}S_{4}S_{4}S_{43}V_{2}$, $F_{9}S_{4}S_{4}S_{43}V_{2}$, $F_{5}S_{7}S_{4}S_{4}V_{2}$, $F_{9}S_{8}S_{4}S_{4}V_{2}$, $F_{26}S_{2}S_{4}S_{43}V_{2}$, $F_{9}S_{2}S_{4}S_{43}V_{2}$, $F_{9}S_{8}S_{2}S_{4}V_{2}$, $F_{26}S_{24}S_{2}S_{43}V_{2}$, $F_{9}S_{24}S_{2}S_{43}V_{2}$, $F_{22}S_{22}S_{2}S_{41}V_{2}$, $F_{5}S_{22}S_{2}S_{41}V_{2}$, $F_{22}S_{2}S_{2}S_{41}V_{2}$, $F_{5}S_{2}S_{2}S_{41}V_{2}$, $F_{5}S_{7}S_{2}S_{2}V_{2}$, $F_{22}S_{22}S_{24}S_{4}S_{41}$, $F_{5}S_{24}S_{2}S_{4}S_{41}$, $F_{26}S_{24}S_{24}S_{4}S_{43}$, $F_{9}S_{24}S_{4}S_{4}S_{43}$, $F_{26}S_{22}S_{24}S_{4}S_{43}$, $F_{9}S_{22}S_{4}S_{4}S_{43}$, $F_{22}S_{22}S_{4}S_{4}S_{41}$, $F_{5}S_{2}S_{4}S_{4}S_{41}$, $F_{26}S_{24}S_{4}S_{4}S_{43}$, $F_{9}S_{4}S_{4}S_{4}S_{43}$, $F_{5}S_{7}S_{2}S_{4}S_{4}$, $F_{9}S_{8}S_{4}S_{4}S_{4}$, $F_{26}S_{24}S_{2}S_{4}S_{43}$, $F_{9}S_{2}S_{4}S_{4}S_{43}$, $F_{9}S_{8}S_{2}S_{4}S_{4}$, $F_{26}S_{24}S_{24}S_{2}S_{43}$, $F_{9}S_{24}S_{2}S_{4}S_{43}$, $F_{22}S_{22}S_{22}S_{2}S_{41}$, $F_{5}S_{22}S_{2}S_{2}S_{41}$, $F_{22}S_{22}S_{2}S_{2}S_{41}$, $F_{5}S_{2}S_{2}S_{2}S_{41}$, $F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{44}S_{24}S_{4}V_{2}V_{39}$, $F_{15}S_{24}S_{4}V_{2}V_{39}$, $F_{25}S_{24}S_{4}V_{2}V_{37}$, $F_{25}S_{24}S_{2}V_{2}V_{37}$, $F_{8}S_{24}S_{4}V_{2}V_{37}$, $F_{8}S_{24}S_{2}V_{2}V_{37}$, $F_{25}S_{22}S_{4}V_{2}V_{37}$, $F_{25}S_{22}S_{2}V_{2}V_{37}$, $F_{8}S_{22}S_{4}V_{2}V_{37}$, $F_{8}S_{22}S_{2}V_{2}V_{37}$, $F_{44}S_{4}S_{4}V_{2}V_{39}$, $F_{15}S_{4}S_{4}V_{2}V_{39}$, $F_{25}S_{4}S_{4}V_{2}V_{37}$, $F_{25}S_{2}S_{4}V_{2}V_{37}$, $F_{8}S_{4}S_{4}V_{2}V_{37}$, $F_{8}S_{2}S_{4}V_{2}V_{37}$, $F_{15}S_{4}S_{4}V_{26}V_{2}$, $F_{8}S_{4}S_{4}V_{11}V_{2}$, $F_{8}S_{2}S_{4}V_{11}V_{2}$, $F_{25}S_{2}S_{2}V_{2}V_{37}$, $F_{8}S_{2}S_{2}V_{2}V_{37}$, $F_{8}S_{2}S_{2}V_{11}V_{2}$, $F_{44}S_{24}S_{24}V_{2}V_{39}$, $F_{25}S_{24}S_{24}V_{2}V_{37}$, $F_{25}S_{22}S_{24}V_{2}V_{37}$, $F_{25}S_{22}S_{22}V_{2}V_{37}$, $F_{48}S_{24}S_{24}V_{11}V_{46}$, $F_{48}S_{24}S_{4}V_{11}V_{46}$, $F_{29}S_{24}S_{24}V_{11}V_{19}$, $F_{29}S_{22}S_{24}V_{11}V_{19}$, $F_{29}S_{24}S_{4}V_{11}V_{19}$, $F_{29}S_{24}S_{2}V_{11}V_{19}$, $F_{29}S_{22}S_{22}V_{11}V_{19}$, $F_{29}S_{22}S_{4}V_{11}V_{19}$, $F_{29}S_{22}S_{2}V_{11}V_{19}$, $F_{48}S_{24}S_{4}V_{11}V_{16}$, $F_{48}S_{4}S_{4}V_{11}V_{16}$, $F_{12}S_{4}S_{4}V_{11}V_{16}$, $F_{29}S_{24}S_{4}V_{11}V_{2}$, $F_{29}S_{22}S_{4}V_{11}V_{2}$, $F_{29}S_{4}S_{4}V_{11}V_{2}$, $F_{29}S_{2}S_{4}V_{11}V_{2}$, $F_{3}S_{4}S_{4}V_{11}V_{2}$, $F_{3}S_{2}S_{4}V_{11}V_{2}$, $F_{29}S_{24}S_{2}V_{11}V_{2}$, $F_{29}S_{22}S_{2}V_{11}V_{2}$, $F_{29}S_{2}S_{2}V_{11}V_{2}$, $F_{3}S_{2}S_{2}V_{11}V_{2}$, $F_{48}S_{24}S_{4}V_{46}V_{2}$, $F_{48}S_{4}S_{4}V_{46}V_{2}$, $F_{29}S_{24}S_{4}V_{19}V_{2}$, $F_{29}S_{22}S_{4}V_{19}V_{2}$, $F_{29}S_{4}S_{4}V_{19}V_{2}$, $F_{29}S_{2}S_{4}V_{19}V_{2}$, $F_{48}S_{24}S_{4}V_{2}V_{16}$, $F_{48}S_{4}S_{4}V_{2}V_{16}$, $F_{12}S_{4}S_{4}V_{2}V_{16}$, $F_{29}S_{24}S_{4}V_{2}V_{2}$, $F_{29}S_{22}S_{4}V_{2}V_{2}$, $F_{29}S_{4}S_{4}V_{2}V_{2}$, $F_{29}S_{2}S_{4}V_{2}V_{2}$, $F_{3}S_{4}S_{4}V_{2}V_{2}$, $F_{3}S_{2}S_{4}V_{2}V_{2}$, $F_{29}S_{24}S_{2}V_{19}V_{2}$, $F_{29}S_{22}S_{2}V_{19}V_{2}$, $F_{29}S_{2}S_{2}V_{19}V_{2}$, $F_{29}S_{24}S_{2}V_{2}V_{2}$, $F_{29}S_{22}S_{2}V_{2}V_{2}$, $F_{29}S_{2}S_{2}V_{2}V_{2}$, $F_{3}S_{2}S_{2}V_{2}V_{2}$, $F_{9}S_{24}V_{11}V_{19}V_{46}$, $F_{9}S_{24}V_{11}V_{19}V_{19}$, $F_{5}S_{24}V_{11}V_{19}V_{19}$, $F_{9}S_{24}V_{11}V_{2}V_{16}$, $F_{9}S_{24}V_{11}V_{2}V_{2}$, $F_{5}S_{24}V_{11}V_{2}V_{2}$, $F_{9}S_{22}V_{11}V_{19}V_{19}$, $F_{5}S_{22}V_{11}V_{19}V_{19}$, $F_{9}S_{22}V_{11}V_{2}V_{2}$, $F_{5}S_{22}V_{11}V_{2}V_{2}$, $F_{9}S_{4}V_{11}V_{19}V_{16}$, $F_{9}S_{4}V_{11}V_{19}V_{2}$, $F_{5}S_{4}V_{11}V_{19}V_{2}$, $F_{9}S_{4}V_{11}V_{46}V_{2}$, $F_{9}S_{4}V_{11}V_{2}V_{16}$, $F_{9}S_{4}V_{11}V_{2}V_{2}$, $F_{5}S_{4}V_{11}V_{2}V_{2}$, $F_{9}S_{2}V_{11}V_{19}V_{2}$, $F_{5}S_{2}V_{11}V_{19}V_{2}$, $F_{9}S_{2}V_{11}V_{2}V_{2}$, $F_{5}S_{2}V_{11}V_{2}V_{2}$, $F_{9}S_{24}V_{19}V_{46}V_{2}$, $F_{9}S_{24}V_{19}V_{19}V_{2}$, $F_{5}S_{24}V_{19}V_{19}V_{2}$, $F_{9}S_{24}V_{2}V_{2}V_{16}$, $F_{9}S_{24}V_{2}V_{2}V_{2}$, $F_{5}S_{24}V_{2}V_{2}V_{2}$, $F_{9}S_{22}V_{19}V_{19}V_{2}$, $F_{5}S_{22}V_{19}V_{19}V_{2}$, $F_{9}S_{22}V_{2}V_{2}V_{2}$, $F_{5}S_{22}V_{2}V_{2}V_{2}$, $F_{9}S_{4}V_{19}V_{2}V_{16}$, $F_{9}S_{4}V_{19}V_{2}V_{2}$, $F_{5}S_{4}V_{19}V_{2}V_{2}$, $F_{9}S_{4}V_{46}V_{2}V_{2}$, $F_{9}S_{4}V_{2}V_{2}V_{16}$, $F_{9}S_{4}V_{2}V_{2}V_{2}$, $F_{5}S_{4}V_{2}V_{2}V_{2}$, $F_{9}S_{2}V_{19}V_{2}V_{2}$, $F_{5}S_{2}V_{19}V_{2}V_{2}$, $F_{9}S_{2}V_{2}V_{2}V_{2}$, $F_{5}S_{2}V_{2}V_{2}V_{2}$, $F_{9}S_{24}S_{4}V_{19}V_{46}$, $F_{9}S_{24}S_{4}V_{19}V_{19}$, $F_{5}S_{24}S_{2}V_{19}V_{19}$, $F_{9}S_{24}S_{4}V_{2}V_{16}$, $F_{9}S_{24}S_{4}V_{2}V_{2}$, $F_{5}S_{24}S_{2}V_{2}V_{2}$, $F_{9}S_{22}S_{4}V_{19}V_{19}$, $F_{5}S_{22}S_{2}V_{19}V_{19}$, $F_{9}S_{22}S_{4}V_{2}V_{2}$, $F_{5}S_{22}S_{2}V_{2}V_{2}$, $F_{9}S_{4}S_{4}V_{19}V_{16}$, $F_{9}S_{4}S_{4}V_{19}V_{2}$, $F_{5}S_{2}S_{4}V_{19}V_{2}$, $F_{9}S_{4}S_{4}V_{46}V_{2}$, $F_{9}S_{4}S_{4}V_{2}V_{16}$, $F_{9}S_{4}S_{4}V_{2}V_{2}$, $F_{5}S_{2}S_{4}V_{2}V_{2}$, $F_{9}S_{2}S_{4}V_{19}V_{2}$, $F_{5}S_{2}S_{2}V_{19}V_{2}$, $F_{9}S_{2}S_{4}V_{2}V_{2}$, $F_{5}S_{2}S_{2}V_{2}V_{2}$, $F_{26}S_{4}V_{19}V_{2}V_{39}$, $F_{9}S_{4}V_{19}V_{2}V_{39}$, $F_{26}S_{4}V_{19}V_{2}V_{37}$, $F_{22}S_{4}V_{19}V_{2}V_{37}$, $F_{9}S_{4}V_{19}V_{2}V_{37}$, $F_{5}S_{4}V_{19}V_{2}V_{37}$, $F_{26}S_{4}V_{2}V_{2}V_{39}$, $F_{9}S_{4}V_{2}V_{2}V_{39}$, $F_{26}S_{4}V_{2}V_{2}V_{37}$, $F_{22}S_{4}V_{2}V_{2}V_{37}$, $F_{9}S_{4}V_{2}V_{2}V_{37}$, $F_{5}S_{4}V_{2}V_{2}V_{37}$, $F_{9}S_{4}V_{26}V_{2}V_{2}$, $F_{26}S_{2}V_{19}V_{2}V_{37}$, $F_{22}S_{2}V_{19}V_{2}V_{37}$, $F_{9}S_{2}V_{19}V_{2}V_{37}$, $F_{5}S_{2}V_{19}V_{2}V_{37}$, $F_{26}S_{2}V_{2}V_{2}V_{37}$, $F_{22}S_{2}V_{2}V_{2}V_{37}$, $F_{9}S_{2}V_{2}V_{2}V_{37}$, $F_{5}S_{2}V_{2}V_{2}V_{37}$, $F_{26}S_{24}S_{4}V_{19}V_{39}$, $F_{9}S_{4}S_{4}V_{19}V_{39}$, $F_{26}S_{24}S_{4}V_{19}V_{37}$, $F_{22}S_{22}S_{4}V_{19}V_{37}$, $F_{9}S_{4}S_{4}V_{19}V_{37}$, $F_{5}S_{2}S_{4}V_{19}V_{37}$, $F_{26}S_{24}S_{4}V_{2}V_{39}$, $F_{9}S_{4}S_{4}V_{2}V_{39}$, $F_{26}S_{24}S_{4}V_{2}V_{37}$, $F_{22}S_{22}S_{4}V_{2}V_{37}$, $F_{9}S_{4}S_{4}V_{2}V_{37}$, $F_{5}S_{2}S_{4}V_{2}V_{37}$, $F_{9}S_{4}S_{4}V_{26}V_{2}$, $F_{9}S_{4}S_{4}V_{11}V_{2}$, $F_{5}S_{2}S_{4}V_{11}V_{2}$, $F_{26}S_{24}S_{2}V_{19}V_{37}$, $F_{22}S_{22}S_{2}V_{19}V_{37}$, $F_{9}S_{2}S_{4}V_{19}V_{37}$, $F_{5}S_{2}S_{2}V_{19}V_{37}$, $F_{26}S_{24}S_{2}V_{2}V_{37}$, $F_{22}S_{22}S_{2}V_{2}V_{37}$, $F_{9}S_{2}S_{4}V_{2}V_{37}$, $F_{5}S_{2}S_{2}V_{2}V_{37}$, $F_{9}S_{2}S_{4}V_{11}V_{2}$, $F_{5}S_{2}S_{2}V_{11}V_{2}$, $F_{44}S_{4}S_{43}V_{19}V_{2}$, $F_{25}S_{4}S_{43}V_{19}V_{2}$, $F_{25}S_{2}S_{43}V_{19}V_{2}$, $F_{15}S_{4}S_{43}V_{19}V_{2}$, $F_{8}S_{4}S_{43}V_{19}V_{2}$, $F_{8}S_{2}S_{43}V_{19}V_{2}$, $F_{25}S_{4}S_{41}V_{19}V_{2}$, $F_{25}S_{2}S_{41}V_{19}V_{2}$, $F_{8}S_{4}S_{41}V_{19}V_{2}$, $F_{8}S_{2}S_{41}V_{19}V_{2}$, $F_{44}S_{4}S_{43}V_{2}V_{2}$, $F_{25}S_{4}S_{43}V_{2}V_{2}$, $F_{25}S_{2}S_{43}V_{2}V_{2}$, $F_{15}S_{4}S_{43}V_{2}V_{2}$, $F_{8}S_{4}S_{43}V_{2}V_{2}$, $F_{8}S_{2}S_{43}V_{2}V_{2}$, $F_{25}S_{4}S_{41}V_{2}V_{2}$, $F_{25}S_{2}S_{41}V_{2}V_{2}$, $F_{8}S_{4}S_{41}V_{2}V_{2}$, $F_{8}S_{2}S_{41}V_{2}V_{2}$, $F_{15}S_{8}S_{4}V_{2}V_{2}$, $F_{8}S_{8}S_{4}V_{2}V_{2}$, $F_{8}S_{8}S_{2}V_{2}V_{2}$, $F_{8}S_{7}S_{4}V_{2}V_{2}$, $F_{8}S_{7}S_{2}V_{2}V_{2}$, $F_{44}S_{24}S_{43}V_{19}V_{2}$, $F_{25}S_{24}S_{43}V_{19}V_{2}$, $F_{25}S_{22}S_{43}V_{19}V_{2}$, $F_{25}S_{24}S_{41}V_{19}V_{2}$, $F_{25}S_{22}S_{41}V_{19}V_{2}$, $F_{44}S_{24}S_{43}V_{2}V_{2}$, $F_{25}S_{24}S_{43}V_{2}V_{2}$, $F_{25}S_{22}S_{43}V_{2}V_{2}$, $F_{25}S_{24}S_{41}V_{2}V_{2}$, $F_{25}S_{22}S_{41}V_{2}V_{2}$, $F_{48}S_{24}S_{49}V_{11}V_{19}$, $F_{48}S_{49}S_{4}V_{11}V_{19}$, $F_{29}S_{24}S_{49}V_{11}V_{19}$, $F_{29}S_{22}S_{49}V_{11}V_{19}$, $F_{29}S_{49}S_{4}V_{11}V_{19}$, $F_{29}S_{49}S_{2}V_{11}V_{19}$, $F_{29}S_{23}S_{24}V_{11}V_{19}$, $F_{29}S_{22}S_{23}V_{11}V_{19}$, $F_{29}S_{23}S_{4}V_{11}V_{19}$, $F_{29}S_{23}S_{2}V_{11}V_{19}$, $F_{48}S_{24}S_{19}V_{11}V_{2}$, $F_{48}S_{4}S_{19}V_{11}V_{2}$, $F_{29}S_{24}S_{19}V_{11}V_{2}$, $F_{29}S_{22}S_{19}V_{11}V_{2}$, $F_{29}S_{4}S_{19}V_{11}V_{2}$, $F_{29}S_{2}S_{19}V_{11}V_{2}$, $F_{12}S_{4}S_{19}V_{11}V_{2}$, $F_{3}S_{4}S_{19}V_{11}V_{2}$, $F_{3}S_{2}S_{19}V_{11}V_{2}$, $F_{29}S_{24}S_{3}V_{11}V_{2}$, $F_{29}S_{22}S_{3}V_{11}V_{2}$, $F_{29}S_{3}S_{4}V_{11}V_{2}$, $F_{29}S_{2}S_{3}V_{11}V_{2}$, $F_{3}S_{3}S_{4}V_{11}V_{2}$, $F_{3}S_{2}S_{3}V_{11}V_{2}$, $F_{26}S_{24}V_{1}V_{2}V_{39}$, $F_{9}S_{24}V_{1}V_{2}V_{39}$, $F_{26}S_{24}V_{1}V_{2}V_{37}$, $F_{22}S_{24}V_{1}V_{2}V_{37}$, $F_{9}S_{24}V_{1}V_{2}V_{37}$, $F_{5}S_{24}V_{1}V_{2}V_{37}$, $F_{26}S_{22}V_{1}V_{2}V_{37}$, $F_{22}S_{22}V_{1}V_{2}V_{37}$, $F_{9}S_{22}V_{1}V_{2}V_{37}$, $F_{5}S_{22}V_{1}V_{2}V_{37}$, $F_{26}S_{4}V_{1}V_{2}V_{39}$, $F_{9}S_{4}V_{1}V_{2}V_{39}$, $F_{26}S_{4}V_{1}V_{2}V_{37}$, $F_{22}S_{4}V_{1}V_{2}V_{37}$, $F_{9}S_{4}V_{1}V_{2}V_{37}$, $F_{5}S_{4}V_{1}V_{2}V_{37}$, $F_{9}S_{4}V_{26}V_{1}V_{2}$, $F_{9}S_{4}V_{11}V_{1}V_{2}$, $F_{5}S_{4}V_{11}V_{1}V_{2}$, $F_{26}S_{2}V_{1}V_{2}V_{37}$, $F_{22}S_{2}V_{1}V_{2}V_{37}$, $F_{9}S_{2}V_{1}V_{2}V_{37}$, $F_{5}S_{2}V_{1}V_{2}V_{37}$, $F_{9}S_{2}V_{11}V_{1}V_{2}$, $F_{5}S_{2}V_{11}V_{1}V_{2}$, $F_{26}S_{24}S_{24}V_{1}V_{39}$, $F_{9}S_{24}S_{4}V_{1}V_{39}$, $F_{26}S_{24}S_{24}V_{1}V_{37}$, $F_{22}S_{22}S_{24}V_{1}V_{37}$, $F_{9}S_{24}S_{4}V_{1}V_{37}$, $F_{5}S_{24}S_{2}V_{1}V_{37}$, $F_{26}S_{22}S_{24}V_{1}V_{37}$, $F_{22}S_{22}S_{22}V_{1}V_{37}$, $F_{9}S_{22}S_{4}V_{1}V_{37}$, $F_{5}S_{22}S_{2}V_{1}V_{37}$, $F_{26}S_{24}S_{4}V_{1}V_{39}$, $F_{9}S_{4}S_{4}V_{1}V_{39}$, $F_{26}S_{24}S_{4}V_{1}V_{37}$, $F_{22}S_{22}S_{4}V_{1}V_{37}$, $F_{9}S_{4}S_{4}V_{1}V_{37}$, $F_{5}S_{2}S_{4}V_{1}V_{37}$, $F_{9}S_{4}S_{4}V_{26}V_{1}$, $F_{9}S_{4}S_{4}V_{11}V_{1}$, $F_{5}S_{2}S_{4}V_{11}V_{1}$, $F_{26}S_{24}S_{2}V_{1}V_{37}$, $F_{22}S_{22}S_{2}V_{1}V_{37}$, $F_{9}S_{2}S_{4}V_{1}V_{37}$, $F_{5}S_{2}S_{2}V_{1}V_{37}$, $F_{9}S_{2}S_{4}V_{11}V_{1}$, $F_{5}S_{2}S_{2}V_{11}V_{1}$, $F_{48}S_{24}S_{49}V_{1}V_{2}$, $F_{48}S_{49}S_{4}V_{1}V_{2}$, $F_{29}S_{24}S_{49}V_{1}V_{2}$, $F_{29}S_{22}S_{49}V_{1}V_{2}$, $F_{29}S_{49}S_{4}V_{1}V_{2}$, $F_{29}S_{49}S_{2}V_{1}V_{2}$, $F_{29}S_{23}S_{24}V_{1}V_{2}$, $F_{29}S_{22}S_{23}V_{1}V_{2}$, $F_{29}S_{23}S_{4}V_{1}V_{2}$, $F_{29}S_{23}S_{2}V_{1}V_{2}$, $F_{48}S_{24}S_{19}V_{1}V_{2}$, $F_{48}S_{4}S_{19}V_{1}V_{2}$, $F_{29}S_{24}S_{19}V_{1}V_{2}$, $F_{29}S_{22}S_{19}V_{1}V_{2}$, $F_{29}S_{4}S_{19}V_{1}V_{2}$, $F_{29}S_{2}S_{19}V_{1}V_{2}$, $F_{12}S_{4}S_{19}V_{1}V_{2}$, $F_{3}S_{4}S_{19}V_{1}V_{2}$, $F_{3}S_{2}S_{19}V_{1}V_{2}$, $F_{29}S_{24}S_{3}V_{1}V_{2}$, $F_{29}S_{22}S_{3}V_{1}V_{2}$, $F_{29}S_{3}S_{4}V_{1}V_{2}$, $F_{29}S_{2}S_{3}V_{1}V_{2}$, $F_{3}S_{3}S_{4}V_{1}V_{2}$, $F_{3}S_{2}S_{3}V_{1}V_{2}$, $F_{44}S_{24}S_{2}S_{4}S_{43}$, $F_{25}S_{24}S_{2}S_{4}S_{43}$, $F_{25}S_{24}S_{2}S_{2}S_{43}$, $F_{15}S_{24}S_{2}S_{4}S_{43}$, $F_{8}S_{24}S_{2}S_{4}S_{43}$, $F_{8}S_{24}S_{2}S_{2}S_{43}$, $F_{25}S_{22}S_{2}S_{4}S_{41}$, $F_{25}S_{22}S_{2}S_{2}S_{41}$, $F_{8}S_{22}S_{2}S_{4}S_{41}$, $F_{8}S_{22}S_{2}S_{2}S_{41}$, $F_{44}S_{2}S_{4}S_{4}S_{43}$, $F_{25}S_{2}S_{4}S_{4}S_{43}$, $F_{25}S_{2}S_{2}S_{4}S_{43}$, $F_{15}S_{2}S_{4}S_{4}S_{43}$, $F_{8}S_{2}S_{4}S_{4}S_{43}$, $F_{8}S_{2}S_{2}S_{4}S_{43}$, $F_{15}S_{8}S_{2}S_{4}S_{4}$, $F_{8}S_{8}S_{2}S_{4}S_{4}$, $F_{8}S_{8}S_{2}S_{2}S_{4}$, $F_{25}S_{2}S_{2}S_{4}S_{41}$, $F_{25}S_{2}S_{2}S_{2}S_{41}$, $F_{8}S_{2}S_{2}S_{4}S_{41}$, $F_{8}S_{2}S_{2}S_{2}S_{41}$, $F_{8}S_{7}S_{2}S_{2}S_{4}$, $F_{8}S_{7}S_{2}S_{2}S_{2}$, $F_{44}S_{24}S_{24}S_{2}S_{43}$, $F_{25}S_{24}S_{24}S_{2}S_{43}$, $F_{25}S_{22}S_{24}S_{2}S_{43}$, $F_{25}S_{22}S_{24}S_{2}S_{41}$, $F_{25}S_{22}S_{22}S_{2}S_{41}$, $F_{25}S_{22}S_{2}S_{4}S_{43}$, $F_{25}S_{24}S_{2}S_{2}S_{41}$, $F_{48}S_{24}S_{49}S_{2}S_{4}$, $F_{48}S_{49}S_{2}S_{4}S_{4}$, $F_{29}S_{24}S_{49}S_{2}S_{4}$, $F_{29}S_{22}S_{49}S_{2}S_{4}$, $F_{29}S_{49}S_{2}S_{4}S_{4}$, $F_{29}S_{49}S_{2}S_{2}S_{4}$, $F_{48}S_{24}S_{2}S_{4}S_{19}$, $F_{48}S_{2}S_{4}S_{4}S_{19}$, $F_{29}S_{24}S_{2}S_{4}S_{19}$, $F_{29}S_{22}S_{2}S_{4}S_{19}$, $F_{29}S_{2}S_{4}S_{4}S_{19}$, $F_{29}S_{2}S_{2}S_{4}S_{19}$, $F_{12}S_{2}S_{4}S_{4}S_{19}$, $F_{3}S_{2}S_{4}S_{4}S_{19}$, $F_{3}S_{2}S_{2}S_{4}S_{19}$, $F_{29}S_{23}S_{24}S_{2}S_{2}$, $F_{29}S_{22}S_{23}S_{2}S_{2}$, $F_{29}S_{23}S_{2}S_{2}S_{4}$, $F_{29}S_{23}S_{2}S_{2}S_{2}$, $F_{29}S_{24}S_{2}S_{2}S_{3}$, $F_{29}S_{22}S_{2}S_{2}S_{3}$, $F_{29}S_{2}S_{2}S_{3}S_{4}$, $F_{29}S_{2}S_{2}S_{2}S_{3}$, $F_{3}S_{2}S_{2}S_{3}S_{4}$, $F_{3}S_{2}S_{2}S_{2}S_{3}$, $F_{7}S_{23}S_{24}S_{24}V_{11}$, $F_{7}S_{24}S_{24}S_{49}V_{11}$, $F_{7}S_{22}S_{24}S_{49}V_{11}$, $F_{7}S_{24}S_{3}S_{4}V_{11}$, $F_{7}S_{24}S_{4}S_{19}V_{11}$, $F_{7}S_{24}S_{2}S_{19}V_{11}$, $F_{7}S_{22}S_{22}S_{23}V_{11}$, $F_{7}S_{22}S_{4}S_{19}V_{11}$, $F_{7}S_{22}S_{2}S_{3}V_{11}$, $F_{7}S_{23}S_{4}S_{4}V_{11}$, $F_{7}S_{49}S_{4}S_{4}V_{11}$, $F_{7}S_{3}S_{4}S_{4}V_{11}$, $F_{7}S_{4}S_{4}S_{19}V_{11}$, $F_{7}S_{49}S_{2}S_{4}V_{11}$, $F_{7}S_{2}S_{4}S_{19}V_{11}$, $F_{7}S_{23}S_{2}S_{2}V_{11}$, $F_{7}S_{2}S_{2}S_{3}V_{11}$, $F_{7}S_{23}S_{24}S_{24}S_{2}$, $F_{7}S_{24}S_{24}S_{49}S_{2}$, $F_{7}S_{22}S_{24}S_{49}S_{2}$, $F_{7}S_{24}S_{2}S_{3}S_{4}$, $F_{7}S_{24}S_{2}S_{4}S_{19}$, $F_{7}S_{24}S_{2}S_{2}S_{19}$, $F_{7}S_{22}S_{22}S_{23}S_{2}$, $F_{7}S_{22}S_{2}S_{4}S_{19}$, $F_{7}S_{22}S_{2}S_{2}S_{3}$, $F_{7}S_{23}S_{2}S_{4}S_{4}$, $F_{7}S_{49}S_{2}S_{4}S_{4}$, $F_{7}S_{2}S_{3}S_{4}S_{4}$, $F_{7}S_{2}S_{4}S_{4}S_{19}$, $F_{7}S_{49}S_{2}S_{2}S_{4}$, $F_{7}S_{2}S_{2}S_{4}S_{19}$, $F_{7}S_{23}S_{2}S_{2}S_{2}$, $F_{7}S_{2}S_{2}S_{2}S_{3}$, $F_{7}S_{23}S_{24}S_{24}V_{1}$, $F_{7}S_{24}S_{24}S_{49}V_{1}$, $F_{7}S_{22}S_{24}S_{49}V_{1}$, $F_{7}S_{24}S_{3}S_{4}V_{1}$, $F_{7}S_{24}S_{4}S_{19}V_{1}$, $F_{7}S_{24}S_{2}S_{19}V_{1}$, $F_{7}S_{22}S_{22}S_{23}V_{1}$, $F_{7}S_{22}S_{4}S_{19}V_{1}$, $F_{7}S_{22}S_{2}S_{3}V_{1}$, $F_{7}S_{23}S_{4}S_{4}V_{1}$, $F_{7}S_{49}S_{4}S_{4}V_{1}$, $F_{7}S_{3}S_{4}S_{4}V_{1}$, $F_{7}S_{4}S_{4}S_{19}V_{1}$, $F_{7}S_{49}S_{2}S_{4}V_{1}$, $F_{7}S_{2}S_{4}S_{19}V_{1}$, $F_{7}S_{23}S_{2}S_{2}V_{1}$, $F_{7}S_{2}S_{2}S_{3}V_{1}$, $F_{25}S_{24}S_{4}S_{41}V_{2}$, $F_{8}S_{24}S_{4}S_{41}V_{2}$, $F_{25}S_{24}S_{4}S_{43}V_{2}$, $F_{8}S_{24}S_{4}S_{43}V_{2}$, $F_{25}S_{22}S_{4}S_{43}V_{2}$, $F_{8}S_{22}S_{4}S_{43}V_{2}$, $F_{25}S_{4}S_{4}S_{41}V_{2}$, $F_{8}S_{4}S_{4}S_{41}V_{2}$, $F_{25}S_{4}S_{4}S_{43}V_{2}$, $F_{8}S_{4}S_{4}S_{43}V_{2}$, $F_{8}S_{7}S_{4}S_{4}V_{2}$, $F_{8}S_{8}S_{4}S_{4}V_{2}$, $F_{25}S_{2}S_{4}S_{43}V_{2}$, $F_{8}S_{2}S_{4}S_{43}V_{2}$, $F_{8}S_{8}S_{2}S_{4}V_{2}$, $F_{25}S_{24}S_{2}S_{43}V_{2}$, $F_{8}S_{24}S_{2}S_{43}V_{2}$, $F_{25}S_{22}S_{2}S_{41}V_{2}$, $F_{8}S_{22}S_{2}S_{41}V_{2}$, $F_{25}S_{2}S_{2}S_{41}V_{2}$, $F_{8}S_{2}S_{2}S_{41}V_{2}$, $F_{8}S_{7}S_{2}S_{2}V_{2}$, $F_{25}S_{24}S_{2}S_{4}S_{41}$, $F_{8}S_{24}S_{2}S_{4}S_{41}$, $F_{8}S_{22}S_{2}S_{4}S_{43}$, $F_{25}S_{2}S_{4}S_{4}S_{41}$, $F_{8}S_{2}S_{4}S_{4}S_{41}$, $F_{8}S_{7}S_{2}S_{4}S_{4}$, $F_{25}S_{24}S_{4}S_{41}V_{19}$, $F_{25}S_{24}S_{4}S_{43}V_{19}$, $F_{25}S_{22}S_{4}S_{43}V_{19}$, $F_{25}S_{4}S_{4}S_{41}V_{19}$, $F_{25}S_{4}S_{4}S_{43}V_{19}$, $F_{25}S_{2}S_{4}S_{43}V_{19}$, $F_{25}S_{24}S_{2}S_{43}V_{19}$, $F_{25}S_{22}S_{2}S_{41}V_{19}$, $F_{25}S_{2}S_{2}S_{41}V_{19}$, $F_{43}S_{24}S_{4}V_{2}V_{39}$, $F_{14}S_{24}S_{4}V_{2}V_{39}$, $F_{43}S_{24}S_{4}V_{2}V_{37}$, $F_{23}S_{24}S_{2}V_{2}V_{37}$, $F_{14}S_{24}S_{4}V_{2}V_{37}$, $F_{6}S_{24}S_{2}V_{2}V_{37}$, $F_{43}S_{22}S_{4}V_{2}V_{37}$, $F_{23}S_{22}S_{2}V_{2}V_{37}$, $F_{14}S_{22}S_{4}V_{2}V_{37}$, $F_{6}S_{22}S_{2}V_{2}V_{37}$, $F_{43}S_{4}S_{4}V_{2}V_{39}$, $F_{14}S_{4}S_{4}V_{2}V_{39}$, $F_{43}S_{4}S_{4}V_{2}V_{37}$, $F_{23}S_{2}S_{4}V_{2}V_{37}$, $F_{14}S_{4}S_{4}V_{2}V_{37}$, $F_{6}S_{2}S_{4}V_{2}V_{37}$, $F_{14}S_{4}S_{4}V_{26}V_{2}$, $F_{14}S_{4}S_{4}V_{11}V_{2}$, $F_{6}S_{2}S_{4}V_{11}V_{2}$, $F_{43}S_{2}S_{4}V_{2}V_{37}$, $F_{23}S_{2}S_{2}V_{2}V_{37}$, $F_{14}S_{2}S_{4}V_{2}V_{37}$, $F_{6}S_{2}S_{2}V_{2}V_{37}$, $F_{14}S_{2}S_{4}V_{11}V_{2}$, $F_{6}S_{2}S_{2}V_{11}V_{2}$, $F_{43}S_{24}V_{1}V_{2}V_{39}$, $F_{14}S_{24}V_{1}V_{2}V_{39}$, $F_{43}S_{24}V_{1}V_{2}V_{37}$, $F_{23}S_{24}V_{1}V_{2}V_{37}$, $F_{14}S_{24}V_{1}V_{2}V_{37}$, $F_{6}S_{24}V_{1}V_{2}V_{37}$, $F_{43}S_{22}V_{1}V_{2}V_{37}$, $F_{23}S_{22}V_{1}V_{2}V_{37}$, $F_{14}S_{22}V_{1}V_{2}V_{37}$, $F_{6}S_{22}V_{1}V_{2}V_{37}$, $F_{43}S_{4}V_{1}V_{2}V_{39}$, $F_{14}S_{4}V_{1}V_{2}V_{39}$, $F_{43}S_{4}V_{1}V_{2}V_{37}$, $F_{23}S_{4}V_{1}V_{2}V_{37}$, $F_{14}S_{4}V_{1}V_{2}V_{37}$, $F_{6}S_{4}V_{1}V_{2}V_{37}$, $F_{14}S_{4}V_{26}V_{1}V_{2}$, $F_{14}S_{4}V_{11}V_{1}V_{2}$, $F_{6}S_{4}V_{11}V_{1}V_{2}$, $F_{43}S_{2}V_{1}V_{2}V_{37}$, $F_{23}S_{2}V_{1}V_{2}V_{37}$, $F_{14}S_{2}V_{1}V_{2}V_{37}$, $F_{6}S_{2}V_{1}V_{2}V_{37}$, $F_{14}S_{2}V_{11}V_{1}V_{2}$, $F_{6}S_{2}V_{11}V_{1}V_{2}$, $F_{43}S_{24}V_{19}V_{2}V_{39}$, $F_{14}S_{24}V_{2}V_{2}V_{39}$, $F_{43}S_{24}V_{19}V_{2}V_{37}$, $F_{23}S_{24}V_{19}V_{2}V_{37}$, $F_{14}S_{24}V_{2}V_{2}V_{37}$, $F_{6}S_{24}V_{2}V_{2}V_{37}$, $F_{43}S_{22}V_{19}V_{2}V_{37}$, $F_{23}S_{22}V_{19}V_{2}V_{37}$, $F_{14}S_{22}V_{2}V_{2}V_{37}$, $F_{6}S_{22}V_{2}V_{2}V_{37}$, $F_{43}S_{4}V_{19}V_{2}V_{39}$, $F_{14}S_{4}V_{2}V_{2}V_{39}$, $F_{43}S_{4}V_{19}V_{2}V_{37}$, $F_{23}S_{4}V_{19}V_{2}V_{37}$, $F_{14}S_{4}V_{2}V_{2}V_{37}$, $F_{6}S_{4}V_{2}V_{2}V_{37}$, $F_{14}S_{4}V_{26}V_{2}V_{2}$, $F_{14}S_{4}V_{11}V_{2}V_{2}$, $F_{6}S_{4}V_{11}V_{2}V_{2}$, $F_{43}S_{2}V_{19}V_{2}V_{37}$, $F_{23}S_{2}V_{19}V_{2}V_{37}$, $F_{14}S_{2}V_{2}V_{2}V_{37}$, $F_{6}S_{2}V_{2}V_{2}V_{37}$, $F_{14}S_{2}V_{11}V_{2}V_{2}$, $F_{6}S_{2}V_{11}V_{2}V_{2}$, $F_{30}S_{24}S_{24}V_{11}V_{46}$, $F_{30}S_{24}S_{4}V_{11}V_{46}$, $F_{30}S_{24}S_{24}V_{11}V_{19}$, $F_{30}S_{24}S_{4}V_{11}V_{19}$, $F_{27}S_{22}S_{24}V_{11}V_{19}$, $F_{27}S_{24}S_{2}V_{11}V_{19}$, $F_{30}S_{22}S_{24}V_{11}V_{19}$, $F_{30}S_{22}S_{4}V_{11}V_{19}$, $F_{27}S_{22}S_{22}V_{11}V_{19}$, $F_{27}S_{22}S_{2}V_{11}V_{19}$, $F_{30}S_{24}S_{4}V_{11}V_{16}$, $F_{30}S_{4}S_{4}V_{11}V_{16}$, $F_{4}S_{4}S_{4}V_{11}V_{16}$, $F_{30}S_{24}S_{4}V_{11}V_{2}$, $F_{30}S_{4}S_{4}V_{11}V_{2}$, $F_{27}S_{22}S_{4}V_{11}V_{2}$, $F_{27}S_{2}S_{4}V_{11}V_{2}$, $F_{4}S_{4}S_{4}V_{11}V_{2}$, $F_{1}S_{2}S_{4}V_{11}V_{2}$, $F_{30}S_{24}S_{2}V_{11}V_{2}$, $F_{30}S_{2}S_{4}V_{11}V_{2}$, $F_{27}S_{22}S_{2}V_{11}V_{2}$, $F_{27}S_{2}S_{2}V_{11}V_{2}$, $F_{4}S_{2}S_{4}V_{11}V_{2}$, $F_{1}S_{2}S_{2}V_{11}V_{2}$, $F_{30}S_{24}V_{11}V_{19}V_{46}$, $F_{30}S_{24}V_{11}V_{46}V_{2}$, $F_{30}S_{24}V_{11}V_{19}V_{19}$, $F_{30}S_{24}V_{11}V_{19}V_{2}$, $F_{27}S_{24}V_{11}V_{19}V_{19}$, $F_{27}S_{24}V_{11}V_{19}V_{2}$, $F_{30}S_{22}V_{11}V_{19}V_{19}$, $F_{30}S_{22}V_{11}V_{19}V_{2}$, $F_{27}S_{22}V_{11}V_{19}V_{19}$, $F_{27}S_{22}V_{11}V_{19}V_{2}$, $F_{30}S_{4}V_{11}V_{19}V_{16}$, $F_{30}S_{4}V_{11}V_{2}V_{16}$, $F_{4}S_{4}V_{11}V_{2}V_{16}$, $F_{30}S_{4}V_{11}V_{19}V_{2}$, $F_{30}S_{4}V_{11}V_{2}V_{2}$, $F_{27}S_{4}V_{11}V_{19}V_{2}$, $F_{27}S_{4}V_{11}V_{2}V_{2}$, $F_{4}S_{4}V_{11}V_{2}V_{2}$, $F_{1}S_{4}V_{11}V_{2}V_{2}$, $F_{30}S_{2}V_{11}V_{19}V_{2}$, $F_{30}S_{2}V_{11}V_{2}V_{2}$, $F_{27}S_{2}V_{11}V_{19}V_{2}$, $F_{27}S_{2}V_{11}V_{2}V_{2}$, $F_{4}S_{2}V_{11}V_{2}V_{2}$, $F_{1}S_{2}V_{11}V_{2}V_{2}$, $F_{30}S_{24}S_{4}V_{46}V_{2}$, $F_{30}S_{4}S_{4}V_{46}V_{2}$, $F_{30}S_{24}S_{4}V_{19}V_{2}$, $F_{30}S_{4}S_{4}V_{19}V_{2}$, $F_{27}S_{22}S_{4}V_{19}V_{2}$, $F_{27}S_{2}S_{4}V_{19}V_{2}$, $F_{30}S_{24}S_{4}V_{2}V_{16}$, $F_{30}S_{4}S_{4}V_{2}V_{16}$, $F_{4}S_{4}S_{4}V_{2}V_{16}$, $F_{30}S_{24}S_{4}V_{2}V_{2}$, $F_{30}S_{4}S_{4}V_{2}V_{2}$, $F_{27}S_{22}S_{4}V_{2}V_{2}$, $F_{27}S_{2}S_{4}V_{2}V_{2}$, $F_{4}S_{4}S_{4}V_{2}V_{2}$, $F_{1}S_{2}S_{4}V_{2}V_{2}$, $F_{30}S_{24}S_{2}V_{19}V_{2}$, $F_{30}S_{2}S_{4}V_{19}V_{2}$, $F_{27}S_{22}S_{2}V_{19}V_{2}$, $F_{27}S_{2}S_{2}V_{19}V_{2}$, $F_{30}S_{24}S_{2}V_{2}V_{2}$, $F_{30}S_{2}S_{4}V_{2}V_{2}$, $F_{27}S_{22}S_{2}V_{2}V_{2}$, $F_{27}S_{2}S_{2}V_{2}V_{2}$, $F_{4}S_{2}S_{4}V_{2}V_{2}$, $F_{1}S_{2}S_{2}V_{2}V_{2}$, $F_{30}S_{4}V_{19}V_{46}V_{2}$, $F_{30}S_{4}V_{46}V_{2}V_{2}$, $F_{30}S_{4}V_{19}V_{19}V_{2}$, $F_{30}S_{4}V_{19}V_{2}V_{2}$, $F_{27}S_{4}V_{19}V_{19}V_{2}$, $F_{27}S_{4}V_{19}V_{2}V_{2}$, $F_{30}S_{4}V_{19}V_{2}V_{16}$, $F_{30}S_{4}V_{2}V_{2}V_{16}$, $F_{4}S_{4}V_{2}V_{2}V_{16}$, $F_{30}S_{4}V_{2}V_{2}V_{2}$, $F_{27}S_{4}V_{2}V_{2}V_{2}$, $F_{4}S_{4}V_{2}V_{2}V_{2}$, $F_{1}S_{4}V_{2}V_{2}V_{2}$, $F_{30}S_{2}V_{19}V_{19}V_{2}$, $F_{30}S_{2}V_{19}V_{2}V_{2}$, $F_{27}S_{2}V_{19}V_{19}V_{2}$, $F_{27}S_{2}V_{19}V_{2}V_{2}$, $F_{30}S_{2}V_{2}V_{2}V_{2}$, $F_{27}S_{2}V_{2}V_{2}V_{2}$, $F_{4}S_{2}V_{2}V_{2}V_{2}$, $F_{1}S_{2}V_{2}V_{2}V_{2}$, $F_{26}S_{24}V_{19}V_{46}V_{2}$, $F_{26}S_{24}V_{19}V_{19}V_{2}$, $F_{22}S_{24}V_{19}V_{19}V_{2}$, $F_{26}S_{22}V_{19}V_{19}V_{2}$, $F_{22}S_{22}V_{19}V_{19}V_{2}$, $F_{26}S_{4}V_{46}V_{2}V_{2}$, $F_{26}S_{4}V_{19}V_{2}V_{2}$, $F_{22}S_{4}V_{19}V_{2}V_{2}$, $F_{26}S_{2}V_{19}V_{2}V_{2}$, $F_{22}S_{2}V_{19}V_{2}V_{2}$, $F_{26}S_{24}S_{24}V_{19}V_{46}$, $F_{26}S_{24}S_{24}V_{19}V_{19}$, $F_{22}S_{22}S_{24}V_{19}V_{19}$, $F_{26}S_{22}S_{24}V_{19}V_{19}$, $F_{22}S_{22}S_{22}V_{19}V_{19}$, $F_{26}S_{24}S_{4}V_{46}V_{2}$, $F_{26}S_{24}S_{4}V_{19}V_{2}$, $F_{22}S_{22}S_{4}V_{19}V_{2}$, $F_{26}S_{24}S_{2}V_{19}V_{2}$, $F_{22}S_{22}S_{2}V_{19}V_{2}$, $F_{48}S_{24}S_{43}V_{19}V_{2}$, $F_{48}S_{4}S_{43}V_{19}V_{2}$, $F_{29}S_{24}S_{43}V_{19}V_{2}$, $F_{29}S_{22}S_{43}V_{19}V_{2}$, $F_{29}S_{4}S_{43}V_{19}V_{2}$, $F_{29}S_{2}S_{43}V_{19}V_{2}$, $F_{29}S_{24}S_{41}V_{19}V_{2}$, $F_{29}S_{22}S_{41}V_{19}V_{2}$, $F_{29}S_{4}S_{41}V_{19}V_{2}$, $F_{29}S_{2}S_{41}V_{19}V_{2}$, $F_{48}S_{24}S_{43}V_{2}V_{2}$, $F_{48}S_{4}S_{43}V_{2}V_{2}$, $F_{29}S_{24}S_{43}V_{2}V_{2}$, $F_{29}S_{22}S_{43}V_{2}V_{2}$, $F_{29}S_{4}S_{43}V_{2}V_{2}$, $F_{29}S_{2}S_{43}V_{2}V_{2}$, $F_{29}S_{24}S_{41}V_{2}V_{2}$, $F_{29}S_{22}S_{41}V_{2}V_{2}$, $F_{29}S_{4}S_{41}V_{2}V_{2}$, $F_{29}S_{2}S_{41}V_{2}V_{2}$, $F_{12}S_{8}S_{4}V_{2}V_{2}$, $F_{3}S_{8}S_{4}V_{2}V_{2}$, $F_{3}S_{8}S_{2}V_{2}V_{2}$, $F_{3}S_{7}S_{4}V_{2}V_{2}$, $F_{3}S_{7}S_{2}V_{2}V_{2}$, $F_{48}S_{24}S_{24}S_{2}S_{43}$, $F_{48}S_{24}S_{2}S_{4}S_{43}$, $F_{29}S_{24}S_{24}S_{2}S_{43}$, $F_{29}S_{22}S_{24}S_{2}S_{43}$, $F_{29}S_{24}S_{2}S_{4}S_{43}$, $F_{29}S_{24}S_{2}S_{2}S_{43}$, $F_{29}S_{22}S_{24}S_{2}S_{41}$, $F_{29}S_{22}S_{22}S_{2}S_{41}$, $F_{29}S_{22}S_{2}S_{4}S_{41}$, $F_{29}S_{22}S_{2}S_{2}S_{41}$, $F_{48}S_{2}S_{4}S_{4}S_{43}$, $F_{29}S_{22}S_{2}S_{4}S_{43}$, $F_{29}S_{2}S_{4}S_{4}S_{43}$, $F_{29}S_{2}S_{2}S_{4}S_{43}$, $F_{12}S_{8}S_{2}S_{4}S_{4}$, $F_{3}S_{8}S_{2}S_{4}S_{4}$, $F_{3}S_{8}S_{2}S_{2}S_{4}$, $F_{29}S_{24}S_{2}S_{2}S_{41}$, $F_{29}S_{2}S_{2}S_{4}S_{41}$, $F_{29}S_{2}S_{2}S_{2}S_{41}$, $F_{3}S_{7}S_{2}S_{2}S_{4}$, $F_{3}S_{7}S_{2}S_{2}S_{2}$, $F_{25}S_{23}S_{24}S_{24}V_{2}$, $F_{25}S_{24}S_{24}S_{49}V_{2}$, $F_{25}S_{22}S_{24}S_{49}V_{2}$, $F_{8}S_{24}S_{3}S_{4}V_{2}$, $F_{8}S_{24}S_{4}S_{19}V_{2}$, $F_{8}S_{24}S_{2}S_{19}V_{2}$, $F_{25}S_{22}S_{22}S_{23}V_{2}$, $F_{8}S_{22}S_{4}S_{19}V_{2}$, $F_{8}S_{22}S_{2}S_{3}V_{2}$, $F_{25}S_{23}S_{4}S_{4}V_{2}$, $F_{25}S_{49}S_{4}S_{4}V_{2}$, $F_{8}S_{3}S_{4}S_{4}V_{2}$, $F_{8}S_{4}S_{4}S_{19}V_{2}$, $F_{25}S_{49}S_{2}S_{4}V_{2}$, $F_{8}S_{2}S_{4}S_{19}V_{2}$, $F_{25}S_{23}S_{2}S_{2}V_{2}$, $F_{8}S_{2}S_{2}S_{3}V_{2}$, $F_{25}S_{23}S_{24}S_{24}S_{2}$, $F_{25}S_{24}S_{24}S_{49}S_{2}$, $F_{25}S_{22}S_{24}S_{49}S_{2}$, $F_{8}S_{24}S_{2}S_{3}S_{4}$, $F_{8}S_{24}S_{2}S_{4}S_{19}$, $F_{8}S_{24}S_{2}S_{2}S_{19}$, $F_{25}S_{22}S_{22}S_{23}S_{2}$, $F_{8}S_{22}S_{2}S_{4}S_{19}$, $F_{8}S_{22}S_{2}S_{2}S_{3}$, $F_{25}S_{23}S_{2}S_{4}S_{4}$, $F_{25}S_{49}S_{2}S_{4}S_{4}$, $F_{8}S_{2}S_{3}S_{4}S_{4}$, $F_{8}S_{2}S_{4}S_{4}S_{19}$, $F_{25}S_{49}S_{2}S_{2}S_{4}$, $F_{8}S_{2}S_{2}S_{4}S_{19}$, $F_{25}S_{23}S_{2}S_{2}S_{2}$, $F_{8}S_{2}S_{2}S_{2}S_{3}$, $F_{25}S_{23}S_{24}S_{24}V_{19}$, $F_{25}S_{24}S_{24}S_{49}V_{19}$, $F_{25}S_{22}S_{24}S_{49}V_{19}$, $F_{25}S_{22}S_{22}S_{23}V_{19}$, $F_{25}S_{23}S_{4}S_{4}V_{19}$, $F_{25}S_{49}S_{4}S_{4}V_{19}$, $F_{25}S_{49}S_{2}S_{4}V_{19}$, $F_{25}S_{23}S_{2}S_{2}V_{19}$, $F_{30}S_{24}S_{24}V_{2}V_{39}$, $F_{30}S_{24}S_{4}V_{2}V_{39}$, $F_{30}S_{24}S_{24}V_{2}V_{37}$, $F_{30}S_{24}S_{4}V_{2}V_{37}$, $F_{27}S_{22}S_{24}V_{2}V_{37}$, $F_{27}S_{24}S_{2}V_{2}V_{37}$, $F_{30}S_{22}S_{24}V_{2}V_{37}$, $F_{30}S_{22}S_{4}V_{2}V_{37}$, $F_{27}S_{22}S_{22}V_{2}V_{37}$, $F_{27}S_{22}S_{2}V_{2}V_{37}$, $F_{30}S_{4}S_{4}V_{2}V_{39}$, $F_{30}S_{4}S_{4}V_{2}V_{37}$, $F_{27}S_{22}S_{4}V_{2}V_{37}$, $F_{27}S_{2}S_{4}V_{2}V_{37}$, $F_{4}S_{4}S_{4}V_{26}V_{2}$, $F_{30}S_{24}S_{2}V_{2}V_{37}$, $F_{30}S_{2}S_{4}V_{2}V_{37}$, $F_{27}S_{2}S_{2}V_{2}V_{37}$, $F_{30}S_{24}V_{19}V_{2}V_{39}$, $F_{30}S_{24}V_{2}V_{2}V_{39}$, $F_{30}S_{24}V_{19}V_{2}V_{37}$, $F_{30}S_{24}V_{2}V_{2}V_{37}$, $F_{27}S_{24}V_{19}V_{2}V_{37}$, $F_{27}S_{24}V_{2}V_{2}V_{37}$, $F_{30}S_{22}V_{19}V_{2}V_{37}$, $F_{30}S_{22}V_{2}V_{2}V_{37}$, $F_{27}S_{22}V_{19}V_{2}V_{37}$, $F_{27}S_{22}V_{2}V_{2}V_{37}$, $F_{30}S_{4}V_{19}V_{2}V_{39}$, $F_{30}S_{4}V_{2}V_{2}V_{39}$, $F_{30}S_{4}V_{19}V_{2}V_{37}$, $F_{30}S_{4}V_{2}V_{2}V_{37}$, $F_{27}S_{4}V_{19}V_{2}V_{37}$, $F_{27}S_{4}V_{2}V_{2}V_{37}$, $F_{4}S_{4}V_{26}V_{2}V_{2}$, $F_{30}S_{2}V_{19}V_{2}V_{37}$, $F_{30}S_{2}V_{2}V_{2}V_{37}$, $F_{27}S_{2}V_{19}V_{2}V_{37}$, $F_{27}S_{2}V_{2}V_{2}V_{37}$, $F_{44}S_{24}S_{4}V_{19}V_{46}$, $F_{25}S_{24}S_{4}V_{19}V_{19}$, $F_{25}S_{24}S_{2}V_{19}V_{19}$, $F_{15}S_{24}S_{4}V_{2}V_{16}$, $F_{8}S_{24}S_{4}V_{2}V_{2}$, $F_{8}S_{24}S_{2}V_{2}V_{2}$, $F_{25}S_{22}S_{4}V_{19}V_{19}$, $F_{25}S_{22}S_{2}V_{19}V_{19}$, $F_{8}S_{22}S_{4}V_{2}V_{2}$, $F_{8}S_{22}S_{2}V_{2}V_{2}$, $F_{15}S_{4}S_{4}V_{19}V_{16}$, $F_{8}S_{4}S_{4}V_{19}V_{2}$, $F_{8}S_{2}S_{4}V_{19}V_{2}$, $F_{44}S_{4}S_{4}V_{46}V_{2}$, $F_{25}S_{4}S_{4}V_{19}V_{2}$, $F_{25}S_{2}S_{4}V_{19}V_{2}$, $F_{15}S_{4}S_{4}V_{2}V_{16}$, $F_{8}S_{4}S_{4}V_{2}V_{2}$, $F_{8}S_{2}S_{4}V_{2}V_{2}$, $F_{8}S_{2}S_{2}V_{19}V_{2}$, $F_{25}S_{2}S_{2}V_{19}V_{2}$, $F_{8}S_{2}S_{2}V_{2}V_{2}$, $F_{44}S_{24}S_{24}V_{19}V_{46}$, $F_{25}S_{24}S_{24}V_{19}V_{19}$, $F_{25}S_{22}S_{24}V_{19}V_{19}$, $F_{25}S_{22}S_{22}V_{19}V_{19}$, $F_{44}S_{24}S_{4}V_{46}V_{2}$, $F_{25}S_{24}S_{4}V_{19}V_{2}$, $F_{25}S_{22}S_{4}V_{19}V_{2}$, $F_{25}S_{24}S_{2}V_{19}V_{2}$, $F_{25}S_{22}S_{2}V_{19}V_{2}$, $F_{48}S_{24}S_{4}V_{19}V_{39}$, $F_{48}S_{4}S_{4}V_{19}V_{39}$, $F_{29}S_{24}S_{4}V_{19}V_{37}$, $F_{29}S_{22}S_{4}V_{19}V_{37}$, $F_{29}S_{4}S_{4}V_{19}V_{37}$, $F_{29}S_{2}S_{4}V_{19}V_{37}$, $F_{48}S_{24}S_{4}V_{2}V_{39}$, $F_{48}S_{4}S_{4}V_{2}V_{39}$, $F_{29}S_{24}S_{4}V_{2}V_{37}$, $F_{29}S_{22}S_{4}V_{2}V_{37}$, $F_{29}S_{4}S_{4}V_{2}V_{37}$, $F_{29}S_{2}S_{4}V_{2}V_{37}$, $F_{12}S_{4}S_{4}V_{26}V_{2}$, $F_{29}S_{24}S_{2}V_{19}V_{37}$, $F_{29}S_{22}S_{2}V_{19}V_{37}$, $F_{29}S_{2}S_{2}V_{19}V_{37}$, $F_{29}S_{24}S_{2}V_{2}V_{37}$, $F_{29}S_{22}S_{2}V_{2}V_{37}$, $F_{29}S_{2}S_{2}V_{2}V_{37}$, $F_{48}S_{24}S_{24}V_{1}V_{39}$, $F_{48}S_{24}S_{4}V_{1}V_{39}$, $F_{29}S_{24}S_{24}V_{1}V_{37}$, $F_{29}S_{22}S_{24}V_{1}V_{37}$, $F_{29}S_{24}S_{4}V_{1}V_{37}$, $F_{29}S_{24}S_{2}V_{1}V_{37}$, $F_{29}S_{22}S_{22}V_{1}V_{37}$, $F_{29}S_{22}S_{4}V_{1}V_{37}$, $F_{29}S_{22}S_{2}V_{1}V_{37}$, $F_{48}S_{4}S_{4}V_{1}V_{39}$, $F_{29}S_{4}S_{4}V_{1}V_{37}$, $F_{29}S_{2}S_{4}V_{1}V_{37}$, $F_{12}S_{4}S_{4}V_{26}V_{1}$, $F_{3}S_{4}S_{4}V_{11}V_{1}$, $F_{3}S_{2}S_{4}V_{11}V_{1}$, $F_{29}S_{2}S_{2}V_{1}V_{37}$, $F_{3}S_{2}S_{2}V_{11}V_{1}$, $F_{23}S_{23}S_{24}S_{24}S_{2}$, $F_{43}S_{24}S_{24}S_{49}S_{4}$, $F_{43}S_{22}S_{24}S_{49}S_{4}$, $F_{6}S_{24}S_{2}S_{3}S_{4}$, $F_{14}S_{24}S_{4}S_{4}S_{19}$, $F_{14}S_{24}S_{2}S_{4}S_{19}$, $F_{23}S_{22}S_{22}S_{23}S_{2}$, $F_{14}S_{22}S_{4}S_{4}S_{19}$, $F_{6}S_{22}S_{2}S_{2}S_{3}$, $F_{23}S_{23}S_{2}S_{4}S_{4}$, $F_{43}S_{49}S_{4}S_{4}S_{4}$, $F_{6}S_{2}S_{3}S_{4}S_{4}$, $F_{14}S_{4}S_{4}S_{4}S_{19}$, $F_{43}S_{49}S_{2}S_{4}S_{4}$, $F_{14}S_{2}S_{4}S_{4}S_{19}$, $F_{23}S_{23}S_{2}S_{2}S_{2}$, $F_{6}S_{2}S_{2}S_{2}S_{3}$, $F_{23}S_{23}S_{24}S_{24}V_{1}$, $F_{43}S_{24}S_{24}S_{49}V_{1}$, $F_{43}S_{22}S_{24}S_{49}V_{1}$, $F_{6}S_{24}S_{3}S_{4}V_{1}$, $F_{14}S_{24}S_{4}S_{19}V_{1}$, $F_{14}S_{24}S_{2}S_{19}V_{1}$, $F_{23}S_{22}S_{22}S_{23}V_{1}$, $F_{14}S_{22}S_{4}S_{19}V_{1}$, $F_{6}S_{22}S_{2}S_{3}V_{1}$, $F_{23}S_{23}S_{4}S_{4}V_{1}$, $F_{43}S_{49}S_{4}S_{4}V_{1}$, $F_{6}S_{3}S_{4}S_{4}V_{1}$, $F_{14}S_{4}S_{4}S_{19}V_{1}$, $F_{43}S_{49}S_{2}S_{4}V_{1}$, $F_{14}S_{2}S_{4}S_{19}V_{1}$, $F_{23}S_{23}S_{2}S_{2}V_{1}$, $F_{6}S_{2}S_{2}S_{3}V_{1}$, $F_{23}S_{23}S_{24}S_{24}V_{19}$, $F_{43}S_{24}S_{24}S_{49}V_{19}$, $F_{43}S_{22}S_{24}S_{49}V_{19}$, $F_{6}S_{24}S_{3}S_{4}V_{2}$, $F_{14}S_{24}S_{4}S_{19}V_{2}$, $F_{14}S_{24}S_{2}S_{19}V_{2}$, $F_{23}S_{22}S_{22}S_{23}V_{19}$, $F_{14}S_{22}S_{4}S_{19}V_{2}$, $F_{6}S_{22}S_{2}S_{3}V_{2}$, $F_{23}S_{23}S_{4}S_{4}V_{19}$, $F_{43}S_{49}S_{4}S_{4}V_{19}$, $F_{6}S_{3}S_{4}S_{4}V_{2}$, $F_{14}S_{4}S_{4}S_{19}V_{2}$, $F_{43}S_{49}S_{2}S_{4}V_{19}$, $F_{14}S_{2}S_{4}S_{19}V_{2}$, $F_{23}S_{23}S_{2}S_{2}V_{19}$, $F_{6}S_{2}S_{2}S_{3}V_{2}$, $F_{27}S_{22}S_{24}S_{4}S_{41}$, $F_{27}S_{24}S_{2}S_{4}S_{41}$, $F_{30}S_{24}S_{24}S_{4}S_{43}$, $F_{30}S_{24}S_{4}S_{4}S_{43}$, $F_{30}S_{22}S_{24}S_{4}S_{43}$, $F_{30}S_{22}S_{4}S_{4}S_{43}$, $F_{27}S_{22}S_{4}S_{4}S_{41}$, $F_{27}S_{2}S_{4}S_{4}S_{41}$, $F_{30}S_{4}S_{4}S_{4}S_{43}$, $F_{1}S_{7}S_{2}S_{4}S_{4}$, $F_{4}S_{8}S_{4}S_{4}S_{4}$, $F_{30}S_{24}S_{2}S_{4}S_{43}$, $F_{30}S_{2}S_{4}S_{4}S_{43}$, $F_{4}S_{8}S_{2}S_{4}S_{4}$, $F_{30}S_{24}S_{24}S_{2}S_{43}$, $F_{27}S_{22}S_{22}S_{2}S_{41}$, $F_{27}S_{22}S_{2}S_{2}S_{41}$, $F_{27}S_{2}S_{2}S_{2}S_{41}$, $F_{1}S_{7}S_{2}S_{2}S_{2}$, $F_{27}S_{24}S_{4}S_{41}V_{19}$, $F_{27}S_{24}S_{4}S_{41}V_{2}$, $F_{30}S_{24}S_{4}S_{43}V_{19}$, $F_{30}S_{24}S_{4}S_{43}V_{2}$, $F_{30}S_{22}S_{4}S_{43}V_{19}$, $F_{30}S_{22}S_{4}S_{43}V_{2}$, $F_{27}S_{4}S_{4}S_{41}V_{19}$, $F_{27}S_{4}S_{4}S_{41}V_{2}$, $F_{30}S_{4}S_{4}S_{43}V_{19}$, $F_{30}S_{4}S_{4}S_{43}V_{2}$, $F_{1}S_{7}S_{4}S_{4}V_{2}$, $F_{4}S_{8}S_{4}S_{4}V_{2}$, $F_{30}S_{2}S_{4}S_{43}V_{19}$, $F_{30}S_{2}S_{4}S_{43}V_{2}$, $F_{4}S_{8}S_{2}S_{4}V_{2}$, $F_{30}S_{24}S_{2}S_{43}V_{19}$, $F_{30}S_{24}S_{2}S_{43}V_{2}$, $F_{27}S_{22}S_{2}S_{41}V_{19}$, $F_{27}S_{22}S_{2}S_{41}V_{2}$, $F_{27}S_{2}S_{2}S_{41}V_{19}$, $F_{27}S_{2}S_{2}S_{41}V_{2}$, $F_{1}S_{7}S_{2}S_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{12}$} {{$F_{7}S_{14}S_{23}S_{24}S_{24}$, $F_{7}S_{14}S_{24}S_{24}S_{49}$, $F_{7}S_{14}S_{22}S_{24}S_{49}$, $F_{7}S_{14}S_{24}S_{3}S_{4}$, $F_{7}S_{14}S_{24}S_{4}S_{19}$, $F_{7}S_{14}S_{24}S_{2}S_{19}$, $F_{7}S_{14}S_{22}S_{22}S_{23}$, $F_{7}S_{14}S_{22}S_{4}S_{19}$, $F_{7}S_{14}S_{22}S_{2}S_{3}$, $F_{7}S_{14}S_{23}S_{4}S_{4}$, $F_{7}S_{14}S_{49}S_{4}S_{4}$, $F_{7}S_{14}S_{3}S_{4}S_{4}$, $F_{7}S_{14}S_{4}S_{4}S_{19}$, $F_{7}S_{14}S_{49}S_{2}S_{4}$, $F_{7}S_{14}S_{2}S_{4}S_{19}$, $F_{7}S_{14}S_{23}S_{2}S_{2}$, $F_{7}S_{14}S_{2}S_{2}S_{3}$, $F_{7}S_{23}S_{24}S_{24}V_{2}$, $F_{7}S_{24}S_{24}S_{49}V_{2}$, $F_{7}S_{22}S_{24}S_{49}V_{2}$, $F_{7}S_{24}S_{3}S_{4}V_{2}$, $F_{7}S_{24}S_{4}S_{19}V_{2}$, $F_{7}S_{24}S_{2}S_{19}V_{2}$, $F_{7}S_{22}S_{22}S_{23}V_{2}$, $F_{7}S_{22}S_{4}S_{19}V_{2}$, $F_{7}S_{22}S_{2}S_{3}V_{2}$, $F_{7}S_{23}S_{4}S_{4}V_{2}$, $F_{7}S_{49}S_{4}S_{4}V_{2}$, $F_{7}S_{3}S_{4}S_{4}V_{2}$, $F_{7}S_{4}S_{4}S_{19}V_{2}$, $F_{7}S_{49}S_{2}S_{4}V_{2}$, $F_{7}S_{2}S_{4}S_{19}V_{2}$, $F_{7}S_{23}S_{2}S_{2}V_{2}$, $F_{7}S_{2}S_{2}S_{3}V_{2}$, $F_{7}S_{23}S_{24}S_{24}V_{1}$, $F_{7}S_{24}S_{24}S_{49}V_{1}$, $F_{7}S_{22}S_{24}S_{49}V_{1}$, $F_{7}S_{24}S_{3}S_{4}V_{1}$, $F_{7}S_{24}S_{4}S_{19}V_{1}$, $F_{7}S_{24}S_{2}S_{19}V_{1}$, $F_{7}S_{22}S_{22}S_{23}V_{1}$, $F_{7}S_{22}S_{4}S_{19}V_{1}$, $F_{7}S_{22}S_{2}S_{3}V_{1}$, $F_{7}S_{23}S_{4}S_{4}V_{1}$, $F_{7}S_{49}S_{4}S_{4}V_{1}$, $F_{7}S_{3}S_{4}S_{4}V_{1}$, $F_{7}S_{4}S_{4}S_{19}V_{1}$, $F_{7}S_{49}S_{2}S_{4}V_{1}$, $F_{7}S_{2}S_{4}S_{19}V_{1}$, $F_{7}S_{23}S_{2}S_{2}V_{1}$, $F_{7}S_{2}S_{2}S_{3}V_{1}$, $F_{26}S_{24}V_{1}V_{2}V_{39}$, $F_{9}S_{24}V_{1}V_{2}V_{39}$, $F_{26}S_{24}V_{1}V_{2}V_{37}$, $F_{22}S_{24}V_{1}V_{2}V_{37}$, $F_{9}S_{24}V_{1}V_{2}V_{37}$, $F_{5}S_{24}V_{1}V_{2}V_{37}$, $F_{26}S_{22}V_{1}V_{2}V_{37}$, $F_{22}S_{22}V_{1}V_{2}V_{37}$, $F_{9}S_{22}V_{1}V_{2}V_{37}$, $F_{5}S_{22}V_{1}V_{2}V_{37}$, $F_{26}S_{4}V_{1}V_{2}V_{39}$, $F_{9}S_{4}V_{1}V_{2}V_{39}$, $F_{26}S_{4}V_{1}V_{2}V_{37}$, $F_{22}S_{4}V_{1}V_{2}V_{37}$, $F_{9}S_{4}V_{1}V_{2}V_{37}$, $F_{5}S_{4}V_{1}V_{2}V_{37}$, $F_{9}S_{4}V_{26}V_{1}V_{2}$, $F_{9}S_{4}V_{11}V_{1}V_{2}$, $F_{5}S_{4}V_{11}V_{1}V_{2}$, $F_{26}S_{2}V_{1}V_{2}V_{37}$, $F_{22}S_{2}V_{1}V_{2}V_{37}$, $F_{9}S_{2}V_{1}V_{2}V_{37}$, $F_{5}S_{2}V_{1}V_{2}V_{37}$, $F_{9}S_{2}V_{11}V_{1}V_{2}$, $F_{5}S_{2}V_{11}V_{1}V_{2}$, $F_{26}S_{24}S_{24}V_{1}V_{39}$, $F_{9}S_{24}S_{4}V_{1}V_{39}$, $F_{26}S_{24}S_{24}V_{1}V_{37}$, $F_{22}S_{22}S_{24}V_{1}V_{37}$, $F_{9}S_{24}S_{4}V_{1}V_{37}$, $F_{5}S_{24}S_{2}V_{1}V_{37}$, $F_{26}S_{22}S_{24}V_{1}V_{37}$, $F_{22}S_{22}S_{22}V_{1}V_{37}$, $F_{9}S_{22}S_{4}V_{1}V_{37}$, $F_{5}S_{22}S_{2}V_{1}V_{37}$, $F_{26}S_{24}S_{4}V_{1}V_{39}$, $F_{9}S_{4}S_{4}V_{1}V_{39}$, $F_{26}S_{24}S_{4}V_{1}V_{37}$, $F_{22}S_{22}S_{4}V_{1}V_{37}$, $F_{9}S_{4}S_{4}V_{1}V_{37}$, $F_{5}S_{2}S_{4}V_{1}V_{37}$, $F_{9}S_{4}S_{4}V_{26}V_{1}$, $F_{9}S_{4}S_{4}V_{11}V_{1}$, $F_{5}S_{2}S_{4}V_{11}V_{1}$, $F_{26}S_{24}S_{2}V_{1}V_{37}$, $F_{22}S_{22}S_{2}V_{1}V_{37}$, $F_{9}S_{2}S_{4}V_{1}V_{37}$, $F_{5}S_{2}S_{2}V_{1}V_{37}$, $F_{9}S_{2}S_{4}V_{11}V_{1}$, $F_{5}S_{2}S_{2}V_{11}V_{1}$, $F_{43}S_{24}V_{1}V_{2}V_{39}$, $F_{14}S_{24}V_{1}V_{2}V_{39}$, $F_{43}S_{24}V_{1}V_{2}V_{37}$, $F_{23}S_{24}V_{1}V_{2}V_{37}$, $F_{14}S_{24}V_{1}V_{2}V_{37}$, $F_{6}S_{24}V_{1}V_{2}V_{37}$, $F_{43}S_{22}V_{1}V_{2}V_{37}$, $F_{23}S_{22}V_{1}V_{2}V_{37}$, $F_{14}S_{22}V_{1}V_{2}V_{37}$, $F_{6}S_{22}V_{1}V_{2}V_{37}$, $F_{43}S_{4}V_{1}V_{2}V_{39}$, $F_{14}S_{4}V_{1}V_{2}V_{39}$, $F_{43}S_{4}V_{1}V_{2}V_{37}$, $F_{23}S_{4}V_{1}V_{2}V_{37}$, $F_{14}S_{4}V_{1}V_{2}V_{37}$, $F_{6}S_{4}V_{1}V_{2}V_{37}$, $F_{14}S_{4}V_{26}V_{1}V_{2}$, $F_{14}S_{4}V_{11}V_{1}V_{2}$, $F_{6}S_{4}V_{11}V_{1}V_{2}$, $F_{43}S_{2}V_{1}V_{2}V_{37}$, $F_{23}S_{2}V_{1}V_{2}V_{37}$, $F_{14}S_{2}V_{1}V_{2}V_{37}$, $F_{6}S_{2}V_{1}V_{2}V_{37}$, $F_{14}S_{2}V_{11}V_{1}V_{2}$, $F_{6}S_{2}V_{11}V_{1}V_{2}$, $F_{43}S_{24}S_{24}V_{2}V_{39}$, $F_{14}S_{24}S_{4}V_{2}V_{39}$, $F_{43}S_{24}S_{24}V_{2}V_{37}$, $F_{23}S_{22}S_{24}V_{2}V_{37}$, $F_{14}S_{24}S_{4}V_{2}V_{37}$, $F_{6}S_{24}S_{2}V_{2}V_{37}$, $F_{43}S_{22}S_{24}V_{2}V_{37}$, $F_{23}S_{22}S_{22}V_{2}V_{37}$, $F_{14}S_{22}S_{4}V_{2}V_{37}$, $F_{6}S_{22}S_{2}V_{2}V_{37}$, $F_{43}S_{24}S_{4}V_{2}V_{39}$, $F_{14}S_{4}S_{4}V_{2}V_{39}$, $F_{43}S_{24}S_{4}V_{2}V_{37}$, $F_{23}S_{22}S_{4}V_{2}V_{37}$, $F_{14}S_{4}S_{4}V_{2}V_{37}$, $F_{6}S_{2}S_{4}V_{2}V_{37}$, $F_{14}S_{4}S_{4}V_{26}V_{2}$, $F_{14}S_{4}S_{4}V_{11}V_{2}$, $F_{6}S_{2}S_{4}V_{11}V_{2}$, $F_{43}S_{24}S_{2}V_{2}V_{37}$, $F_{23}S_{22}S_{2}V_{2}V_{37}$, $F_{14}S_{2}S_{4}V_{2}V_{37}$, $F_{6}S_{2}S_{2}V_{2}V_{37}$, $F_{14}S_{2}S_{4}V_{11}V_{2}$, $F_{6}S_{2}S_{2}V_{11}V_{2}$, $F_{48}S_{14}S_{24}S_{24}S_{49}$, $F_{48}S_{14}S_{24}S_{49}S_{4}$, $F_{29}S_{14}S_{24}S_{24}S_{49}$, $F_{29}S_{14}S_{22}S_{24}S_{49}$, $F_{29}S_{14}S_{24}S_{49}S_{4}$, $F_{29}S_{14}S_{24}S_{49}S_{2}$, $F_{29}S_{14}S_{22}S_{23}S_{24}$, $F_{29}S_{14}S_{22}S_{22}S_{23}$, $F_{29}S_{14}S_{22}S_{23}S_{4}$, $F_{29}S_{14}S_{22}S_{23}S_{2}$, $F_{48}S_{14}S_{24}S_{4}S_{19}$, $F_{48}S_{14}S_{4}S_{4}S_{19}$, $F_{29}S_{14}S_{24}S_{4}S_{19}$, $F_{29}S_{14}S_{22}S_{4}S_{19}$, $F_{29}S_{14}S_{4}S_{4}S_{19}$, $F_{29}S_{14}S_{2}S_{4}S_{19}$, $F_{12}S_{14}S_{4}S_{4}S_{19}$, $F_{3}S_{14}S_{4}S_{4}S_{19}$, $F_{3}S_{14}S_{2}S_{4}S_{19}$, $F_{29}S_{14}S_{24}S_{2}S_{3}$, $F_{29}S_{14}S_{22}S_{2}S_{3}$, $F_{29}S_{14}S_{2}S_{3}S_{4}$, $F_{29}S_{14}S_{2}S_{2}S_{3}$, $F_{3}S_{14}S_{2}S_{3}S_{4}$, $F_{3}S_{14}S_{2}S_{2}S_{3}$, $F_{48}S_{24}S_{49}V_{1}V_{2}$, $F_{48}S_{49}S_{4}V_{1}V_{2}$, $F_{29}S_{24}S_{49}V_{1}V_{2}$, $F_{29}S_{22}S_{49}V_{1}V_{2}$, $F_{29}S_{49}S_{4}V_{1}V_{2}$, $F_{29}S_{49}S_{2}V_{1}V_{2}$, $F_{29}S_{23}S_{24}V_{1}V_{2}$, $F_{29}S_{22}S_{23}V_{1}V_{2}$, $F_{29}S_{23}S_{4}V_{1}V_{2}$, $F_{29}S_{23}S_{2}V_{1}V_{2}$, $F_{48}S_{24}S_{19}V_{1}V_{2}$, $F_{48}S_{4}S_{19}V_{1}V_{2}$, $F_{29}S_{24}S_{19}V_{1}V_{2}$, $F_{29}S_{22}S_{19}V_{1}V_{2}$, $F_{29}S_{4}S_{19}V_{1}V_{2}$, $F_{29}S_{2}S_{19}V_{1}V_{2}$, $F_{12}S_{4}S_{19}V_{1}V_{2}$, $F_{3}S_{4}S_{19}V_{1}V_{2}$, $F_{3}S_{2}S_{19}V_{1}V_{2}$, $F_{29}S_{24}S_{3}V_{1}V_{2}$, $F_{29}S_{22}S_{3}V_{1}V_{2}$, $F_{29}S_{3}S_{4}V_{1}V_{2}$, $F_{29}S_{2}S_{3}V_{1}V_{2}$, $F_{3}S_{3}S_{4}V_{1}V_{2}$, $F_{3}S_{2}S_{3}V_{1}V_{2}$, $F_{22}S_{23}S_{24}S_{24}V_{2}$, $F_{26}S_{24}S_{24}S_{49}V_{2}$, $F_{26}S_{22}S_{24}S_{49}V_{2}$, $F_{5}S_{24}S_{3}S_{4}V_{2}$, $F_{9}S_{24}S_{4}S_{19}V_{2}$, $F_{9}S_{24}S_{2}S_{19}V_{2}$, $F_{22}S_{22}S_{22}S_{23}V_{2}$, $F_{9}S_{22}S_{4}S_{19}V_{2}$, $F_{5}S_{22}S_{2}S_{3}V_{2}$, $F_{22}S_{23}S_{4}S_{4}V_{2}$, $F_{26}S_{49}S_{4}S_{4}V_{2}$, $F_{5}S_{3}S_{4}S_{4}V_{2}$, $F_{9}S_{4}S_{4}S_{19}V_{2}$, $F_{26}S_{49}S_{2}S_{4}V_{2}$, $F_{9}S_{2}S_{4}S_{19}V_{2}$, $F_{22}S_{23}S_{2}S_{2}V_{2}$, $F_{5}S_{2}S_{2}S_{3}V_{2}$, $F_{22}S_{22}S_{23}S_{24}S_{24}$, $F_{26}S_{24}S_{24}S_{24}S_{49}$, $F_{26}S_{22}S_{24}S_{24}S_{49}$, $F_{5}S_{24}S_{2}S_{3}S_{4}$, $F_{9}S_{24}S_{4}S_{4}S_{19}$, $F_{9}S_{24}S_{2}S_{4}S_{19}$, $F_{22}S_{22}S_{22}S_{22}S_{23}$, $F_{9}S_{22}S_{4}S_{4}S_{19}$, $F_{5}S_{22}S_{2}S_{2}S_{3}$, $F_{22}S_{22}S_{23}S_{4}S_{4}$, $F_{26}S_{24}S_{49}S_{4}S_{4}$, $F_{5}S_{2}S_{3}S_{4}S_{4}$, $F_{9}S_{4}S_{4}S_{4}S_{19}$, $F_{26}S_{24}S_{49}S_{2}S_{4}$, $F_{9}S_{2}S_{4}S_{4}S_{19}$, $F_{22}S_{22}S_{23}S_{2}S_{2}$, $F_{5}S_{2}S_{2}S_{2}S_{3}$, $F_{48}S_{24}S_{24}V_{2}V_{39}$, $F_{48}S_{24}S_{4}V_{2}V_{39}$, $F_{29}S_{24}S_{24}V_{2}V_{37}$, $F_{29}S_{22}S_{24}V_{2}V_{37}$, $F_{29}S_{24}S_{4}V_{2}V_{37}$, $F_{29}S_{24}S_{2}V_{2}V_{37}$, $F_{29}S_{22}S_{22}V_{2}V_{37}$, $F_{29}S_{22}S_{4}V_{2}V_{37}$, $F_{29}S_{22}S_{2}V_{2}V_{37}$, $F_{48}S_{4}S_{4}V_{2}V_{39}$, $F_{29}S_{4}S_{4}V_{2}V_{37}$, $F_{29}S_{2}S_{4}V_{2}V_{37}$, $F_{12}S_{4}S_{4}V_{26}V_{2}$, $F_{3}S_{4}S_{4}V_{11}V_{2}$, $F_{3}S_{2}S_{4}V_{11}V_{2}$, $F_{29}S_{2}S_{2}V_{2}V_{37}$, $F_{3}S_{2}S_{2}V_{11}V_{2}$, $F_{23}S_{23}S_{24}S_{24}V_{1}$, $F_{43}S_{24}S_{24}S_{49}V_{1}$, $F_{43}S_{22}S_{24}S_{49}V_{1}$, $F_{6}S_{24}S_{3}S_{4}V_{1}$, $F_{14}S_{24}S_{4}S_{19}V_{1}$, $F_{14}S_{24}S_{2}S_{19}V_{1}$, $F_{23}S_{22}S_{22}S_{23}V_{1}$, $F_{14}S_{22}S_{4}S_{19}V_{1}$, $F_{6}S_{22}S_{2}S_{3}V_{1}$, $F_{23}S_{23}S_{4}S_{4}V_{1}$, $F_{43}S_{49}S_{4}S_{4}V_{1}$, $F_{6}S_{3}S_{4}S_{4}V_{1}$, $F_{14}S_{4}S_{4}S_{19}V_{1}$, $F_{43}S_{49}S_{2}S_{4}V_{1}$, $F_{14}S_{2}S_{4}S_{19}V_{1}$, $F_{23}S_{23}S_{2}S_{2}V_{1}$, $F_{6}S_{2}S_{2}S_{3}V_{1}$, $F_{23}S_{22}S_{23}S_{24}S_{24}$, $F_{43}S_{24}S_{24}S_{24}S_{49}$, $F_{43}S_{22}S_{24}S_{24}S_{49}$, $F_{6}S_{24}S_{2}S_{3}S_{4}$, $F_{14}S_{24}S_{4}S_{4}S_{19}$, $F_{14}S_{24}S_{2}S_{4}S_{19}$, $F_{23}S_{22}S_{22}S_{22}S_{23}$, $F_{14}S_{22}S_{4}S_{4}S_{19}$, $F_{6}S_{22}S_{2}S_{2}S_{3}$, $F_{23}S_{22}S_{23}S_{4}S_{4}$, $F_{43}S_{24}S_{49}S_{4}S_{4}$, $F_{6}S_{2}S_{3}S_{4}S_{4}$, $F_{14}S_{4}S_{4}S_{4}S_{19}$, $F_{43}S_{24}S_{49}S_{2}S_{4}$, $F_{14}S_{2}S_{4}S_{4}S_{19}$, $F_{23}S_{22}S_{23}S_{2}S_{2}$, $F_{6}S_{2}S_{2}S_{2}S_{3}$, $F_{48}S_{24}S_{24}V_{1}V_{39}$, $F_{48}S_{24}S_{4}V_{1}V_{39}$, $F_{29}S_{24}S_{24}V_{1}V_{37}$, $F_{29}S_{22}S_{24}V_{1}V_{37}$, $F_{29}S_{24}S_{4}V_{1}V_{37}$, $F_{29}S_{24}S_{2}V_{1}V_{37}$, $F_{29}S_{22}S_{22}V_{1}V_{37}$, $F_{29}S_{22}S_{4}V_{1}V_{37}$, $F_{29}S_{22}S_{2}V_{1}V_{37}$, $F_{48}S_{4}S_{4}V_{1}V_{39}$, $F_{29}S_{4}S_{4}V_{1}V_{37}$, $F_{29}S_{2}S_{4}V_{1}V_{37}$, $F_{12}S_{4}S_{4}V_{26}V_{1}$, $F_{3}S_{4}S_{4}V_{11}V_{1}$, $F_{3}S_{2}S_{4}V_{11}V_{1}$, $F_{29}S_{2}S_{2}V_{1}V_{37}$, $F_{3}S_{2}S_{2}V_{11}V_{1}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{13}$} {{$F_{9}S_{23}S_{24}S_{24}V_{11}$, $F_{9}S_{24}S_{3}S_{4}V_{11}$, $F_{5}S_{22}S_{22}S_{23}V_{11}$, $F_{5}S_{22}S_{2}S_{3}V_{11}$, $F_{9}S_{23}S_{4}S_{4}V_{11}$, $F_{9}S_{3}S_{4}S_{4}V_{11}$, $F_{5}S_{23}S_{2}S_{2}V_{11}$, $F_{5}S_{2}S_{2}S_{3}V_{11}$, $F_{9}S_{23}S_{24}S_{24}V_{2}$, $F_{9}S_{24}S_{3}S_{4}V_{2}$, $F_{5}S_{22}S_{22}S_{23}V_{2}$, $F_{5}S_{22}S_{2}S_{3}V_{2}$, $F_{9}S_{23}S_{4}S_{4}V_{2}$, $F_{9}S_{3}S_{4}S_{4}V_{2}$, $F_{5}S_{23}S_{2}S_{2}V_{2}$, $F_{5}S_{2}S_{2}S_{3}V_{2}$, $F_{9}S_{23}S_{24}S_{24}S_{4}$, $F_{9}S_{24}S_{3}S_{4}S_{4}$, $F_{5}S_{22}S_{22}S_{23}S_{2}$, $F_{5}S_{22}S_{2}S_{2}S_{3}$, $F_{9}S_{23}S_{4}S_{4}S_{4}$, $F_{9}S_{3}S_{4}S_{4}S_{4}$, $F_{5}S_{23}S_{2}S_{2}S_{2}$, $F_{5}S_{2}S_{2}S_{2}S_{3}$, $F_{26}S_{23}S_{4}S_{44}V_{2}$, $F_{9}S_{23}S_{4}S_{44}V_{2}$, $F_{26}S_{3}S_{4}S_{44}V_{2}$, $F_{9}S_{3}S_{4}S_{44}V_{2}$, $F_{9}S_{9}S_{3}S_{4}V_{2}$, $F_{22}S_{23}S_{2}S_{42}V_{2}$, $F_{5}S_{23}S_{2}S_{42}V_{2}$, $F_{22}S_{2}S_{3}S_{42}V_{2}$, $F_{5}S_{2}S_{3}S_{42}V_{2}$, $F_{5}S_{14}S_{2}S_{3}V_{2}$, $F_{26}S_{23}S_{24}S_{4}S_{44}$, $F_{9}S_{23}S_{4}S_{4}S_{44}$, $F_{26}S_{24}S_{3}S_{4}S_{44}$, $F_{9}S_{3}S_{4}S_{4}S_{44}$, $F_{9}S_{9}S_{3}S_{4}S_{4}$, $F_{22}S_{22}S_{23}S_{2}S_{42}$, $F_{5}S_{23}S_{2}S_{2}S_{42}$, $F_{22}S_{22}S_{2}S_{3}S_{42}$, $F_{5}S_{2}S_{2}S_{3}S_{42}$, $F_{5}S_{14}S_{2}S_{2}S_{3}$, $F_{25}S_{23}S_{4}V_{2}V_{37}$, $F_{25}S_{23}S_{2}V_{2}V_{37}$, $F_{8}S_{23}S_{4}V_{2}V_{37}$, $F_{8}S_{23}S_{2}V_{2}V_{37}$, $F_{25}S_{3}S_{4}V_{2}V_{37}$, $F_{25}S_{2}S_{3}V_{2}V_{37}$, $F_{8}S_{3}S_{4}V_{2}V_{37}$, $F_{8}S_{2}S_{3}V_{2}V_{37}$, $F_{8}S_{3}S_{4}V_{11}V_{2}$, $F_{8}S_{2}S_{3}V_{11}V_{2}$, $F_{25}S_{23}S_{24}V_{2}V_{37}$, $F_{25}S_{22}S_{23}V_{2}V_{37}$, $F_{25}S_{24}S_{3}V_{2}V_{37}$, $F_{25}S_{22}S_{3}V_{2}V_{37}$, $F_{29}S_{23}S_{24}V_{11}V_{45}$, $F_{29}S_{22}S_{23}V_{11}V_{45}$, $F_{29}S_{23}S_{4}V_{11}V_{45}$, $F_{29}S_{23}S_{2}V_{11}V_{45}$, $F_{29}S_{24}S_{3}V_{11}V_{15}$, $F_{29}S_{22}S_{3}V_{11}V_{15}$, $F_{29}S_{3}S_{4}V_{11}V_{15}$, $F_{29}S_{2}S_{3}V_{11}V_{15}$, $F_{3}S_{3}S_{4}V_{11}V_{15}$, $F_{3}S_{2}S_{3}V_{11}V_{15}$, $F_{9}S_{24}V_{11}V_{19}V_{19}$, $F_{5}S_{22}V_{11}V_{19}V_{19}$, $F_{9}S_{4}V_{11}V_{19}V_{2}$, $F_{5}S_{2}V_{11}V_{19}V_{2}$, $F_{9}S_{24}V_{11}V_{2}V_{2}$, $F_{5}S_{22}V_{11}V_{2}V_{2}$, $F_{9}S_{4}V_{11}V_{2}V_{2}$, $F_{5}S_{2}V_{11}V_{2}V_{2}$, $F_{9}S_{24}V_{19}V_{19}V_{2}$, $F_{5}S_{22}V_{19}V_{19}V_{2}$, $F_{9}S_{4}V_{19}V_{2}V_{2}$, $F_{5}S_{2}V_{19}V_{2}V_{2}$, $F_{9}S_{24}V_{2}V_{2}V_{2}$, $F_{5}S_{22}V_{2}V_{2}V_{2}$, $F_{9}S_{4}V_{2}V_{2}V_{2}$, $F_{5}S_{2}V_{2}V_{2}V_{2}$, $F_{9}S_{24}S_{4}V_{19}V_{19}$, $F_{5}S_{22}S_{2}V_{19}V_{19}$, $F_{9}S_{4}S_{4}V_{19}V_{2}$, $F_{5}S_{2}S_{2}V_{19}V_{2}$, $F_{9}S_{24}S_{4}V_{2}V_{2}$, $F_{5}S_{22}S_{2}V_{2}V_{2}$, $F_{9}S_{4}S_{4}V_{2}V_{2}$, $F_{5}S_{2}S_{2}V_{2}V_{2}$, $F_{26}S_{44}V_{19}V_{1}V_{2}$, $F_{9}S_{44}V_{19}V_{1}V_{2}$, $F_{22}S_{42}V_{19}V_{1}V_{2}$, $F_{5}S_{42}V_{19}V_{1}V_{2}$, $F_{26}S_{44}V_{1}V_{2}V_{2}$, $F_{9}S_{44}V_{1}V_{2}V_{2}$, $F_{22}S_{42}V_{1}V_{2}V_{2}$, $F_{5}S_{42}V_{1}V_{2}V_{2}$, $F_{9}S_{9}V_{1}V_{2}V_{2}$, $F_{5}S_{14}V_{1}V_{2}V_{2}$, $F_{26}S_{24}S_{44}V_{19}V_{1}$, $F_{9}S_{4}S_{44}V_{19}V_{1}$, $F_{22}S_{22}S_{42}V_{19}V_{1}$, $F_{5}S_{2}S_{42}V_{19}V_{1}$, $F_{26}S_{24}S_{44}V_{1}V_{2}$, $F_{9}S_{4}S_{44}V_{1}V_{2}$, $F_{22}S_{22}S_{42}V_{1}V_{2}$, $F_{5}S_{2}S_{42}V_{1}V_{2}$, $F_{9}S_{9}S_{4}V_{1}V_{2}$, $F_{5}S_{14}S_{2}V_{1}V_{2}$, $F_{25}S_{2}S_{4}V_{19}V_{37}$, $F_{25}S_{2}S_{2}V_{19}V_{37}$, $F_{8}S_{2}S_{4}V_{19}V_{37}$, $F_{8}S_{2}S_{2}V_{19}V_{37}$, $F_{25}S_{2}S_{4}V_{2}V_{37}$, $F_{25}S_{2}S_{2}V_{2}V_{37}$, $F_{8}S_{2}S_{4}V_{2}V_{37}$, $F_{8}S_{2}S_{2}V_{2}V_{37}$, $F_{8}S_{2}S_{4}V_{11}V_{2}$, $F_{8}S_{2}S_{2}V_{11}V_{2}$, $F_{25}S_{24}S_{2}V_{19}V_{37}$, $F_{25}S_{22}S_{2}V_{19}V_{37}$, $F_{25}S_{24}S_{2}V_{2}V_{37}$, $F_{25}S_{22}S_{2}V_{2}V_{37}$, $F_{7}S_{24}V_{11}V_{19}V_{19}$, $F_{7}S_{24}V_{11}V_{2}V_{2}$, $F_{7}S_{22}V_{11}V_{19}V_{19}$, $F_{7}S_{22}V_{11}V_{2}V_{2}$, $F_{7}S_{4}V_{11}V_{19}V_{2}$, $F_{7}S_{4}V_{11}V_{2}V_{2}$, $F_{7}S_{2}V_{11}V_{19}V_{2}$, $F_{7}S_{2}V_{11}V_{2}V_{2}$, $F_{7}S_{24}S_{2}V_{19}V_{19}$, $F_{7}S_{24}S_{2}V_{2}V_{2}$, $F_{7}S_{22}S_{2}V_{19}V_{19}$, $F_{7}S_{22}S_{2}V_{2}V_{2}$, $F_{7}S_{2}S_{4}V_{19}V_{2}$, $F_{7}S_{2}S_{4}V_{2}V_{2}$, $F_{7}S_{2}S_{2}V_{19}V_{2}$, $F_{7}S_{2}S_{2}V_{2}V_{2}$, $F_{7}S_{24}V_{19}V_{19}V_{1}$, $F_{7}S_{24}V_{1}V_{2}V_{2}$, $F_{7}S_{22}V_{19}V_{19}V_{1}$, $F_{7}S_{22}V_{1}V_{2}V_{2}$, $F_{7}S_{4}V_{19}V_{1}V_{2}$, $F_{7}S_{4}V_{1}V_{2}V_{2}$, $F_{7}S_{2}V_{19}V_{1}V_{2}$, $F_{7}S_{2}V_{1}V_{2}V_{2}$, $F_{25}S_{4}V_{19}V_{2}V_{37}$, $F_{8}S_{4}V_{19}V_{2}V_{37}$, $F_{25}S_{4}V_{2}V_{2}V_{37}$, $F_{8}S_{4}V_{2}V_{2}V_{37}$, $F_{8}S_{4}V_{11}V_{2}V_{2}$, $F_{25}S_{2}V_{19}V_{2}V_{37}$, $F_{8}S_{2}V_{19}V_{2}V_{37}$, $F_{25}S_{2}V_{2}V_{2}V_{37}$, $F_{8}S_{2}V_{2}V_{2}V_{37}$, $F_{8}S_{2}V_{11}V_{2}V_{2}$, $F_{25}S_{4}V_{19}V_{19}V_{37}$, $F_{25}S_{2}V_{19}V_{19}V_{37}$, $F_{43}S_{4}S_{43}V_{19}V_{2}$, $F_{14}S_{4}S_{43}V_{19}V_{2}$, $F_{23}S_{2}S_{41}V_{19}V_{2}$, $F_{6}S_{2}S_{41}V_{19}V_{2}$, $F_{43}S_{4}S_{43}V_{2}V_{2}$, $F_{14}S_{4}S_{43}V_{2}V_{2}$, $F_{23}S_{2}S_{41}V_{2}V_{2}$, $F_{6}S_{2}S_{41}V_{2}V_{2}$, $F_{14}S_{8}S_{4}V_{2}V_{2}$, $F_{6}S_{7}S_{2}V_{2}V_{2}$, $F_{43}S_{43}V_{19}V_{1}V_{2}$, $F_{14}S_{43}V_{19}V_{1}V_{2}$, $F_{23}S_{41}V_{19}V_{1}V_{2}$, $F_{6}S_{41}V_{19}V_{1}V_{2}$, $F_{43}S_{43}V_{1}V_{2}V_{2}$, $F_{14}S_{43}V_{1}V_{2}V_{2}$, $F_{23}S_{41}V_{1}V_{2}V_{2}$, $F_{6}S_{41}V_{1}V_{2}V_{2}$, $F_{14}S_{8}V_{1}V_{2}V_{2}$, $F_{6}S_{7}V_{1}V_{2}V_{2}$, $F_{43}S_{43}V_{19}V_{19}V_{2}$, $F_{14}S_{43}V_{19}V_{2}V_{2}$, $F_{23}S_{41}V_{19}V_{19}V_{2}$, $F_{6}S_{41}V_{19}V_{2}V_{2}$, $F_{43}S_{43}V_{19}V_{2}V_{2}$, $F_{14}S_{43}V_{2}V_{2}V_{2}$, $F_{23}S_{41}V_{19}V_{2}V_{2}$, $F_{6}S_{41}V_{2}V_{2}V_{2}$, $F_{14}S_{8}V_{2}V_{2}V_{2}$, $F_{6}S_{7}V_{2}V_{2}V_{2}$, $F_{30}S_{24}S_{49}V_{11}V_{19}$, $F_{30}S_{49}S_{4}V_{11}V_{19}$, $F_{27}S_{22}S_{23}V_{11}V_{19}$, $F_{27}S_{23}S_{2}V_{11}V_{19}$, $F_{30}S_{24}S_{19}V_{11}V_{2}$, $F_{30}S_{4}S_{19}V_{11}V_{2}$, $F_{4}S_{4}S_{19}V_{11}V_{2}$, $F_{27}S_{22}S_{3}V_{11}V_{2}$, $F_{27}S_{2}S_{3}V_{11}V_{2}$, $F_{1}S_{2}S_{3}V_{11}V_{2}$, $F_{30}S_{49}V_{11}V_{19}V_{19}$, $F_{30}S_{49}V_{11}V_{19}V_{2}$, $F_{27}S_{23}V_{11}V_{19}V_{19}$, $F_{27}S_{23}V_{11}V_{19}V_{2}$, $F_{30}S_{19}V_{11}V_{19}V_{2}$, $F_{30}S_{19}V_{11}V_{2}V_{2}$, $F_{4}S_{19}V_{11}V_{2}V_{2}$, $F_{27}S_{3}V_{11}V_{19}V_{2}$, $F_{27}S_{3}V_{11}V_{2}V_{2}$, $F_{1}S_{3}V_{11}V_{2}V_{2}$, $F_{29}S_{24}S_{2}V_{45}V_{1}$, $F_{29}S_{22}S_{2}V_{45}V_{1}$, $F_{29}S_{2}S_{4}V_{45}V_{1}$, $F_{29}S_{2}S_{2}V_{45}V_{1}$, $F_{29}S_{24}S_{2}V_{1}V_{15}$, $F_{29}S_{22}S_{2}V_{1}V_{15}$, $F_{29}S_{2}S_{4}V_{1}V_{15}$, $F_{29}S_{2}S_{2}V_{1}V_{15}$, $F_{3}S_{2}S_{4}V_{1}V_{15}$, $F_{3}S_{2}S_{2}V_{1}V_{15}$, $F_{25}S_{24}V_{1}V_{2}V_{37}$, $F_{8}S_{24}V_{1}V_{2}V_{37}$, $F_{25}S_{22}V_{1}V_{2}V_{37}$, $F_{8}S_{22}V_{1}V_{2}V_{37}$, $F_{25}S_{4}V_{1}V_{2}V_{37}$, $F_{8}S_{4}V_{1}V_{2}V_{37}$, $F_{8}S_{4}V_{11}V_{1}V_{2}$, $F_{25}S_{2}V_{1}V_{2}V_{37}$, $F_{8}S_{2}V_{1}V_{2}V_{37}$, $F_{8}S_{2}V_{11}V_{1}V_{2}$, $F_{25}S_{24}S_{2}V_{1}V_{37}$, $F_{8}S_{24}S_{2}V_{1}V_{37}$, $F_{25}S_{22}S_{2}V_{1}V_{37}$, $F_{8}S_{22}S_{2}V_{1}V_{37}$, $F_{25}S_{2}S_{4}V_{1}V_{37}$, $F_{8}S_{2}S_{4}V_{1}V_{37}$, $F_{8}S_{2}S_{4}V_{11}V_{1}$, $F_{25}S_{2}S_{2}V_{1}V_{37}$, $F_{8}S_{2}S_{2}V_{1}V_{37}$, $F_{8}S_{2}S_{2}V_{11}V_{1}$, $F_{25}S_{24}V_{19}V_{1}V_{37}$, $F_{25}S_{22}V_{19}V_{1}V_{37}$, $F_{25}S_{4}V_{19}V_{1}V_{37}$, $F_{25}S_{2}V_{19}V_{1}V_{37}$, $F_{30}S_{24}S_{49}V_{1}V_{2}$, $F_{30}S_{49}S_{4}V_{1}V_{2}$, $F_{27}S_{22}S_{23}V_{1}V_{2}$, $F_{27}S_{23}S_{2}V_{1}V_{2}$, $F_{30}S_{24}S_{19}V_{1}V_{2}$, $F_{30}S_{4}S_{19}V_{1}V_{2}$, $F_{4}S_{4}S_{19}V_{1}V_{2}$, $F_{27}S_{22}S_{3}V_{1}V_{2}$, $F_{27}S_{2}S_{3}V_{1}V_{2}$, $F_{1}S_{2}S_{3}V_{1}V_{2}$, $F_{30}S_{49}V_{19}V_{1}V_{2}$, $F_{30}S_{49}V_{1}V_{2}V_{2}$, $F_{27}S_{23}V_{19}V_{1}V_{2}$, $F_{27}S_{23}V_{1}V_{2}V_{2}$, $F_{30}S_{19}V_{19}V_{1}V_{2}$, $F_{30}S_{19}V_{1}V_{2}V_{2}$, $F_{4}S_{19}V_{1}V_{2}V_{2}$, $F_{27}S_{3}V_{19}V_{1}V_{2}$, $F_{27}S_{3}V_{1}V_{2}V_{2}$, $F_{1}S_{3}V_{1}V_{2}V_{2}$, $F_{43}S_{24}S_{2}S_{4}S_{43}$, $F_{14}S_{24}S_{2}S_{4}S_{43}$, $F_{23}S_{22}S_{2}S_{2}S_{41}$, $F_{6}S_{22}S_{2}S_{2}S_{41}$, $F_{43}S_{2}S_{4}S_{4}S_{43}$, $F_{14}S_{2}S_{4}S_{4}S_{43}$, $F_{14}S_{8}S_{2}S_{4}S_{4}$, $F_{23}S_{2}S_{2}S_{2}S_{41}$, $F_{6}S_{2}S_{2}S_{2}S_{41}$, $F_{6}S_{7}S_{2}S_{2}S_{2}$, $F_{43}S_{24}S_{2}S_{43}V_{1}$, $F_{14}S_{24}S_{2}S_{43}V_{1}$, $F_{23}S_{22}S_{2}S_{41}V_{1}$, $F_{6}S_{22}S_{2}S_{41}V_{1}$, $F_{43}S_{2}S_{4}S_{43}V_{1}$, $F_{14}S_{2}S_{4}S_{43}V_{1}$, $F_{14}S_{8}S_{2}S_{4}V_{1}$, $F_{23}S_{2}S_{2}S_{41}V_{1}$, $F_{6}S_{2}S_{2}S_{41}V_{1}$, $F_{6}S_{7}S_{2}S_{2}V_{1}$, $F_{43}S_{24}S_{2}S_{43}V_{19}$, $F_{14}S_{24}S_{2}S_{43}V_{2}$, $F_{23}S_{22}S_{2}S_{41}V_{19}$, $F_{6}S_{22}S_{2}S_{41}V_{2}$, $F_{43}S_{2}S_{4}S_{43}V_{19}$, $F_{14}S_{2}S_{4}S_{43}V_{2}$, $F_{14}S_{8}S_{2}S_{4}V_{2}$, $F_{23}S_{2}S_{2}S_{41}V_{19}$, $F_{6}S_{2}S_{2}S_{41}V_{2}$, $F_{6}S_{7}S_{2}S_{2}V_{2}$, $F_{30}S_{24}S_{49}S_{2}S_{4}$, $F_{30}S_{49}S_{2}S_{4}S_{4}$, $F_{30}S_{24}S_{2}S_{4}S_{19}$, $F_{30}S_{2}S_{4}S_{4}S_{19}$, $F_{4}S_{2}S_{4}S_{4}S_{19}$, $F_{27}S_{22}S_{23}S_{2}S_{2}$, $F_{27}S_{23}S_{2}S_{2}S_{2}$, $F_{27}S_{22}S_{2}S_{2}S_{3}$, $F_{27}S_{2}S_{2}S_{2}S_{3}$, $F_{1}S_{2}S_{2}S_{2}S_{3}$, $F_{30}S_{49}S_{2}S_{4}V_{19}$, $F_{30}S_{49}S_{2}S_{4}V_{2}$, $F_{30}S_{2}S_{4}S_{19}V_{19}$, $F_{30}S_{2}S_{4}S_{19}V_{2}$, $F_{4}S_{2}S_{4}S_{19}V_{2}$, $F_{27}S_{23}S_{2}S_{2}V_{19}$, $F_{27}S_{23}S_{2}S_{2}V_{2}$, $F_{27}S_{2}S_{2}S_{3}V_{19}$, $F_{27}S_{2}S_{2}S_{3}V_{2}$, $F_{1}S_{2}S_{2}S_{3}V_{2}$, $F_{23}S_{24}S_{2}S_{4}S_{41}$, $F_{6}S_{24}S_{2}S_{4}S_{41}$, $F_{23}S_{2}S_{4}S_{4}S_{41}$, $F_{6}S_{2}S_{4}S_{4}S_{41}$, $F_{6}S_{7}S_{2}S_{4}S_{4}$, $F_{23}S_{23}S_{24}S_{4}S_{41}$, $F_{6}S_{24}S_{3}S_{4}S_{41}$, $F_{23}S_{23}S_{4}S_{4}S_{41}$, $F_{6}S_{3}S_{4}S_{4}S_{41}$, $F_{6}S_{7}S_{3}S_{4}S_{4}$, $F_{23}S_{22}S_{23}S_{2}S_{41}$, $F_{6}S_{22}S_{2}S_{3}S_{41}$, $F_{23}S_{23}S_{2}S_{2}S_{41}$, $F_{6}S_{2}S_{2}S_{3}S_{41}$, $F_{6}S_{7}S_{2}S_{2}S_{3}$, $F_{42}S_{24}V_{1}V_{2}V_{37}$, $F_{13}S_{24}V_{1}V_{2}V_{37}$, $F_{42}S_{22}V_{1}V_{2}V_{37}$, $F_{13}S_{22}V_{1}V_{2}V_{37}$, $F_{42}S_{4}V_{1}V_{2}V_{37}$, $F_{13}S_{4}V_{1}V_{2}V_{37}$, $F_{13}S_{4}V_{11}V_{1}V_{2}$, $F_{42}S_{2}V_{1}V_{2}V_{37}$, $F_{13}S_{2}V_{1}V_{2}V_{37}$, $F_{13}S_{2}V_{11}V_{1}V_{2}$, $F_{42}S_{23}S_{24}V_{2}V_{37}$, $F_{13}S_{24}S_{3}V_{2}V_{37}$, $F_{42}S_{22}S_{23}V_{2}V_{37}$, $F_{13}S_{22}S_{3}V_{2}V_{37}$, $F_{42}S_{23}S_{4}V_{2}V_{37}$, $F_{13}S_{3}S_{4}V_{2}V_{37}$, $F_{13}S_{3}S_{4}V_{11}V_{2}$, $F_{42}S_{23}S_{2}V_{2}V_{37}$, $F_{13}S_{2}S_{3}V_{2}V_{37}$, $F_{13}S_{2}S_{3}V_{11}V_{2}$, $F_{29}S_{24}V_{11}V_{19}V_{19}$, $F_{29}S_{24}V_{11}V_{19}V_{2}$, $F_{29}S_{22}V_{11}V_{19}V_{19}$, $F_{29}S_{22}V_{11}V_{19}V_{2}$, $F_{29}S_{4}V_{11}V_{19}V_{2}$, $F_{29}S_{4}V_{11}V_{2}V_{2}$, $F_{3}S_{4}V_{11}V_{2}V_{2}$, $F_{29}S_{2}V_{11}V_{19}V_{2}$, $F_{29}S_{2}V_{11}V_{2}V_{2}$, $F_{3}S_{2}V_{11}V_{2}V_{2}$, $F_{29}S_{23}S_{24}V_{11}V_{19}$, $F_{29}S_{24}S_{3}V_{11}V_{19}$, $F_{29}S_{22}S_{23}V_{11}V_{19}$, $F_{29}S_{22}S_{3}V_{11}V_{19}$, $F_{29}S_{23}S_{4}V_{11}V_{2}$, $F_{29}S_{3}S_{4}V_{11}V_{2}$, $F_{3}S_{3}S_{4}V_{11}V_{2}$, $F_{29}S_{23}S_{2}V_{11}V_{2}$, $F_{29}S_{2}S_{3}V_{11}V_{2}$, $F_{3}S_{2}S_{3}V_{11}V_{2}$, $F_{29}S_{4}V_{19}V_{19}V_{2}$, $F_{29}S_{4}V_{19}V_{2}V_{2}$, $F_{29}S_{4}V_{2}V_{2}V_{2}$, $F_{3}S_{4}V_{2}V_{2}V_{2}$, $F_{29}S_{2}V_{19}V_{19}V_{2}$, $F_{29}S_{2}V_{19}V_{2}V_{2}$, $F_{29}S_{2}V_{2}V_{2}V_{2}$, $F_{3}S_{2}V_{2}V_{2}V_{2}$, $F_{29}S_{23}S_{4}V_{19}V_{2}$, $F_{29}S_{3}S_{4}V_{19}V_{2}$, $F_{29}S_{23}S_{4}V_{2}V_{2}$, $F_{29}S_{3}S_{4}V_{2}V_{2}$, $F_{3}S_{3}S_{4}V_{2}V_{2}$, $F_{29}S_{23}S_{2}V_{19}V_{2}$, $F_{29}S_{2}S_{3}V_{19}V_{2}$, $F_{29}S_{23}S_{2}V_{2}V_{2}$, $F_{29}S_{2}S_{3}V_{2}V_{2}$, $F_{3}S_{2}S_{3}V_{2}V_{2}$, $F_{9}S_{22}S_{24}S_{49}V_{11}$, $F_{9}S_{24}S_{2}S_{19}V_{11}$, $F_{9}S_{22}S_{4}S_{19}V_{11}$, $F_{9}S_{49}S_{2}S_{4}V_{11}$, $F_{9}S_{2}S_{4}S_{19}V_{11}$, $F_{9}S_{22}S_{24}S_{49}V_{2}$, $F_{9}S_{24}S_{2}S_{19}V_{2}$, $F_{9}S_{22}S_{4}S_{19}V_{2}$, $F_{9}S_{49}S_{2}S_{4}V_{2}$, $F_{9}S_{2}S_{4}S_{19}V_{2}$, $F_{9}S_{22}S_{24}S_{49}S_{4}$, $F_{9}S_{24}S_{2}S_{4}S_{19}$, $F_{9}S_{22}S_{4}S_{4}S_{19}$, $F_{9}S_{49}S_{2}S_{4}S_{4}$, $F_{9}S_{2}S_{4}S_{4}S_{19}$, $F_{26}S_{22}S_{4}S_{43}V_{2}$, $F_{9}S_{22}S_{4}S_{43}V_{2}$, $F_{26}S_{2}S_{4}S_{43}V_{2}$, $F_{9}S_{2}S_{4}S_{43}V_{2}$, $F_{9}S_{8}S_{2}S_{4}V_{2}$, $F_{22}S_{22}S_{2}S_{41}V_{2}$, $F_{5}S_{22}S_{2}S_{41}V_{2}$, $F_{22}S_{2}S_{2}S_{41}V_{2}$, $F_{5}S_{2}S_{2}S_{41}V_{2}$, $F_{5}S_{7}S_{2}S_{2}V_{2}$, $F_{26}S_{22}S_{24}S_{4}S_{43}$, $F_{9}S_{22}S_{4}S_{4}S_{43}$, $F_{26}S_{24}S_{2}S_{4}S_{43}$, $F_{9}S_{2}S_{4}S_{4}S_{43}$, $F_{9}S_{8}S_{2}S_{4}S_{4}$, $F_{22}S_{22}S_{22}S_{2}S_{41}$, $F_{5}S_{22}S_{2}S_{2}S_{41}$, $F_{22}S_{22}S_{2}S_{2}S_{41}$, $F_{5}S_{2}S_{2}S_{2}S_{41}$, $F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{25}S_{22}S_{4}V_{2}V_{37}$, $F_{8}S_{22}S_{4}V_{2}V_{37}$, $F_{8}S_{22}S_{2}V_{2}V_{37}$, $F_{25}S_{22}S_{24}V_{2}V_{37}$, $F_{25}S_{22}S_{22}V_{2}V_{37}$, $F_{29}S_{22}S_{24}V_{11}V_{19}$, $F_{29}S_{22}S_{22}V_{11}V_{19}$, $F_{29}S_{22}S_{4}V_{11}V_{19}$, $F_{29}S_{22}S_{2}V_{11}V_{19}$, $F_{29}S_{24}S_{2}V_{11}V_{2}$, $F_{29}S_{22}S_{2}V_{11}V_{2}$, $F_{29}S_{2}S_{4}V_{11}V_{2}$, $F_{29}S_{2}S_{2}V_{11}V_{2}$, $F_{3}S_{2}S_{4}V_{11}V_{2}$, $F_{3}S_{2}S_{2}V_{11}V_{2}$, $F_{9}S_{49}V_{11}V_{18}V_{19}$, $F_{5}S_{23}V_{11}V_{18}V_{19}$, $F_{9}S_{19}V_{11}V_{19}V_{1}$, $F_{5}S_{3}V_{11}V_{19}V_{1}$, $F_{9}S_{19}V_{11}V_{18}V_{2}$, $F_{5}S_{3}V_{11}V_{18}V_{2}$, $F_{9}S_{49}V_{11}V_{1}V_{2}$, $F_{5}S_{23}V_{11}V_{1}V_{2}$, $F_{9}S_{19}V_{11}V_{1}V_{2}$, $F_{5}S_{3}V_{11}V_{1}V_{2}$, $F_{9}S_{49}V_{18}V_{19}V_{2}$, $F_{5}S_{23}V_{18}V_{19}V_{2}$, $F_{9}S_{19}V_{19}V_{1}V_{2}$, $F_{5}S_{3}V_{19}V_{1}V_{2}$, $F_{9}S_{19}V_{18}V_{2}V_{2}$, $F_{5}S_{3}V_{18}V_{2}V_{2}$, $F_{9}S_{49}V_{1}V_{2}V_{2}$, $F_{5}S_{23}V_{1}V_{2}V_{2}$, $F_{9}S_{19}V_{1}V_{2}V_{2}$, $F_{5}S_{3}V_{1}V_{2}V_{2}$, $F_{9}S_{49}S_{4}V_{18}V_{19}$, $F_{5}S_{23}S_{2}V_{18}V_{19}$, $F_{9}S_{4}S_{19}V_{19}V_{1}$, $F_{5}S_{2}S_{3}V_{19}V_{1}$, $F_{9}S_{4}S_{19}V_{18}V_{2}$, $F_{5}S_{2}S_{3}V_{18}V_{2}$, $F_{9}S_{49}S_{4}V_{1}V_{2}$, $F_{5}S_{23}S_{2}V_{1}V_{2}$, $F_{9}S_{4}S_{19}V_{1}V_{2}$, $F_{5}S_{2}S_{3}V_{1}V_{2}$, $F_{26}S_{43}V_{18}V_{1}V_{2}$, $F_{9}S_{43}V_{18}V_{1}V_{2}$, $F_{22}S_{41}V_{18}V_{1}V_{2}$, $F_{5}S_{41}V_{18}V_{1}V_{2}$, $F_{26}S_{43}V_{1}V_{1}V_{2}$, $F_{9}S_{43}V_{1}V_{1}V_{2}$, $F_{22}S_{41}V_{1}V_{1}V_{2}$, $F_{5}S_{41}V_{1}V_{1}V_{2}$, $F_{9}S_{8}V_{1}V_{1}V_{2}$, $F_{5}S_{7}V_{1}V_{1}V_{2}$, $F_{26}S_{24}S_{43}V_{18}V_{1}$, $F_{9}S_{4}S_{43}V_{18}V_{1}$, $F_{22}S_{22}S_{41}V_{18}V_{1}$, $F_{5}S_{2}S_{41}V_{18}V_{1}$, $F_{26}S_{24}S_{43}V_{1}V_{1}$, $F_{9}S_{4}S_{43}V_{1}V_{1}$, $F_{22}S_{22}S_{41}V_{1}V_{1}$, $F_{5}S_{2}S_{41}V_{1}V_{1}$, $F_{9}S_{8}S_{4}V_{1}V_{1}$, $F_{5}S_{7}S_{2}V_{1}V_{1}$, $F_{25}S_{2}S_{4}V_{18}V_{37}$, $F_{25}S_{2}S_{2}V_{18}V_{37}$, $F_{8}S_{2}S_{4}V_{18}V_{37}$, $F_{8}S_{2}S_{2}V_{18}V_{37}$, $F_{25}S_{24}S_{2}V_{18}V_{37}$, $F_{25}S_{22}S_{2}V_{18}V_{37}$, $F_{7}S_{24}V_{11}V_{18}V_{45}$, $F_{7}S_{24}V_{11}V_{1}V_{15}$, $F_{7}S_{22}V_{11}V_{18}V_{45}$, $F_{7}S_{22}V_{11}V_{1}V_{15}$, $F_{7}S_{4}V_{11}V_{18}V_{15}$, $F_{7}S_{4}V_{11}V_{45}V_{1}$, $F_{7}S_{4}V_{11}V_{1}V_{15}$, $F_{7}S_{2}V_{11}V_{18}V_{15}$, $F_{7}S_{2}V_{11}V_{45}V_{1}$, $F_{7}S_{2}V_{11}V_{1}V_{15}$, $F_{7}S_{24}S_{2}V_{18}V_{45}$, $F_{7}S_{24}S_{2}V_{1}V_{15}$, $F_{7}S_{22}S_{2}V_{18}V_{45}$, $F_{7}S_{22}S_{2}V_{1}V_{15}$, $F_{7}S_{2}S_{4}V_{18}V_{15}$, $F_{7}S_{2}S_{4}V_{45}V_{1}$, $F_{7}S_{2}S_{4}V_{1}V_{15}$, $F_{7}S_{2}S_{2}V_{18}V_{15}$, $F_{7}S_{2}S_{2}V_{45}V_{1}$, $F_{7}S_{2}S_{2}V_{1}V_{15}$, $F_{7}S_{24}V_{18}V_{45}V_{1}$, $F_{7}S_{24}V_{1}V_{1}V_{15}$, $F_{7}S_{22}V_{18}V_{45}V_{1}$, $F_{7}S_{22}V_{1}V_{1}V_{15}$, $F_{7}S_{4}V_{18}V_{1}V_{15}$, $F_{7}S_{4}V_{45}V_{1}V_{1}$, $F_{7}S_{4}V_{1}V_{1}V_{15}$, $F_{7}S_{2}V_{18}V_{1}V_{15}$, $F_{7}S_{2}V_{45}V_{1}V_{1}$, $F_{7}S_{2}V_{1}V_{1}V_{15}$, $F_{25}S_{4}V_{18}V_{2}V_{37}$, $F_{8}S_{4}V_{18}V_{2}V_{37}$, $F_{25}S_{2}V_{18}V_{2}V_{37}$, $F_{8}S_{2}V_{18}V_{2}V_{37}$, $F_{25}S_{4}V_{18}V_{19}V_{37}$, $F_{25}S_{2}V_{18}V_{19}V_{37}$, $F_{43}S_{4}S_{44}V_{18}V_{2}$, $F_{14}S_{4}S_{44}V_{18}V_{2}$, $F_{23}S_{2}S_{42}V_{18}V_{2}$, $F_{6}S_{2}S_{42}V_{18}V_{2}$, $F_{43}S_{4}S_{44}V_{1}V_{2}$, $F_{14}S_{4}S_{44}V_{1}V_{2}$, $F_{23}S_{2}S_{42}V_{1}V_{2}$, $F_{6}S_{2}S_{42}V_{1}V_{2}$, $F_{14}S_{9}S_{4}V_{1}V_{2}$, $F_{6}S_{14}S_{2}V_{1}V_{2}$, $F_{43}S_{44}V_{18}V_{1}V_{2}$, $F_{14}S_{44}V_{18}V_{1}V_{2}$, $F_{23}S_{42}V_{18}V_{1}V_{2}$, $F_{6}S_{42}V_{18}V_{1}V_{2}$, $F_{43}S_{44}V_{1}V_{1}V_{2}$, $F_{14}S_{44}V_{1}V_{1}V_{2}$, $F_{23}S_{42}V_{1}V_{1}V_{2}$, $F_{6}S_{42}V_{1}V_{1}V_{2}$, $F_{14}S_{9}V_{1}V_{1}V_{2}$, $F_{6}S_{14}V_{1}V_{1}V_{2}$, $F_{43}S_{44}V_{18}V_{19}V_{2}$, $F_{14}S_{44}V_{18}V_{2}V_{2}$, $F_{23}S_{42}V_{18}V_{19}V_{2}$, $F_{6}S_{42}V_{18}V_{2}V_{2}$, $F_{43}S_{44}V_{19}V_{1}V_{2}$, $F_{14}S_{44}V_{1}V_{2}V_{2}$, $F_{23}S_{42}V_{19}V_{1}V_{2}$, $F_{6}S_{42}V_{1}V_{2}V_{2}$, $F_{14}S_{9}V_{1}V_{2}V_{2}$, $F_{6}S_{14}V_{1}V_{2}V_{2}$, $F_{30}S_{24}S_{24}V_{11}V_{18}$, $F_{30}S_{24}S_{4}V_{11}V_{18}$, $F_{27}S_{22}S_{22}V_{11}V_{18}$, $F_{27}S_{22}S_{2}V_{11}V_{18}$, $F_{30}S_{24}S_{4}V_{11}V_{1}$, $F_{30}S_{4}S_{4}V_{11}V_{1}$, $F_{4}S_{4}S_{4}V_{11}V_{1}$, $F_{27}S_{22}S_{2}V_{11}V_{1}$, $F_{27}S_{2}S_{2}V_{11}V_{1}$, $F_{1}S_{2}S_{2}V_{11}V_{1}$, $F_{30}S_{24}V_{11}V_{18}V_{19}$, $F_{30}S_{24}V_{11}V_{18}V_{2}$, $F_{27}S_{22}V_{11}V_{18}V_{19}$, $F_{27}S_{22}V_{11}V_{18}V_{2}$, $F_{30}S_{4}V_{11}V_{19}V_{1}$, $F_{30}S_{4}V_{11}V_{1}V_{2}$, $F_{4}S_{4}V_{11}V_{1}V_{2}$, $F_{27}S_{2}V_{11}V_{19}V_{1}$, $F_{27}S_{2}V_{11}V_{1}V_{2}$, $F_{1}S_{2}V_{11}V_{1}V_{2}$, $F_{26}S_{43}V_{19}V_{2}V_{2}$, $F_{9}S_{43}V_{19}V_{2}V_{2}$, $F_{22}S_{41}V_{19}V_{2}V_{2}$, $F_{5}S_{41}V_{19}V_{2}V_{2}$, $F_{26}S_{43}V_{2}V_{2}V_{2}$, $F_{9}S_{43}V_{2}V_{2}V_{2}$, $F_{22}S_{41}V_{2}V_{2}V_{2}$, $F_{5}S_{41}V_{2}V_{2}V_{2}$, $F_{9}S_{8}V_{2}V_{2}V_{2}$, $F_{5}S_{7}V_{2}V_{2}V_{2}$, $F_{26}S_{24}S_{43}V_{19}V_{2}$, $F_{9}S_{4}S_{43}V_{19}V_{2}$, $F_{22}S_{22}S_{41}V_{19}V_{2}$, $F_{5}S_{2}S_{41}V_{19}V_{2}$, $F_{26}S_{24}S_{43}V_{2}V_{2}$, $F_{9}S_{4}S_{43}V_{2}V_{2}$, $F_{22}S_{22}S_{41}V_{2}V_{2}$, $F_{5}S_{2}S_{41}V_{2}V_{2}$, $F_{9}S_{8}S_{4}V_{2}V_{2}$, $F_{5}S_{7}S_{2}V_{2}V_{2}$, $F_{29}S_{24}S_{2}V_{19}V_{2}$, $F_{29}S_{22}S_{2}V_{19}V_{2}$, $F_{29}S_{2}S_{4}V_{19}V_{2}$, $F_{29}S_{2}S_{2}V_{19}V_{2}$, $F_{29}S_{24}S_{2}V_{2}V_{2}$, $F_{29}S_{22}S_{2}V_{2}V_{2}$, $F_{29}S_{2}S_{4}V_{2}V_{2}$, $F_{29}S_{2}S_{2}V_{2}V_{2}$, $F_{3}S_{2}S_{4}V_{2}V_{2}$, $F_{3}S_{2}S_{2}V_{2}V_{2}$, $F_{25}S_{24}V_{2}V_{2}V_{37}$, $F_{8}S_{24}V_{2}V_{2}V_{37}$, $F_{25}S_{22}V_{2}V_{2}V_{37}$, $F_{8}S_{22}V_{2}V_{2}V_{37}$, $F_{8}S_{24}S_{2}V_{2}V_{37}$, $F_{25}S_{24}V_{19}V_{2}V_{37}$, $F_{25}S_{22}V_{19}V_{2}V_{37}$, $F_{30}S_{24}S_{24}V_{2}V_{2}$, $F_{30}S_{24}S_{4}V_{2}V_{2}$, $F_{27}S_{22}S_{22}V_{2}V_{2}$, $F_{27}S_{22}S_{2}V_{2}V_{2}$, $F_{30}S_{4}S_{4}V_{2}V_{2}$, $F_{4}S_{4}S_{4}V_{2}V_{2}$, $F_{27}S_{2}S_{2}V_{2}V_{2}$, $F_{1}S_{2}S_{2}V_{2}V_{2}$, $F_{30}S_{24}V_{19}V_{2}V_{2}$, $F_{30}S_{24}V_{2}V_{2}V_{2}$, $F_{27}S_{22}V_{19}V_{2}V_{2}$, $F_{27}S_{22}V_{2}V_{2}V_{2}$, $F_{30}S_{4}V_{19}V_{2}V_{2}$, $F_{30}S_{4}V_{2}V_{2}V_{2}$, $F_{4}S_{4}V_{2}V_{2}V_{2}$, $F_{27}S_{2}V_{19}V_{2}V_{2}$, $F_{27}S_{2}V_{2}V_{2}V_{2}$, $F_{1}S_{2}V_{2}V_{2}V_{2}$, $F_{25}S_{3}S_{4}V_{19}V_{37}$, $F_{25}S_{2}S_{3}V_{19}V_{37}$, $F_{8}S_{3}S_{4}V_{19}V_{37}$, $F_{8}S_{2}S_{3}V_{19}V_{37}$, $F_{25}S_{24}S_{3}V_{19}V_{37}$, $F_{25}S_{22}S_{3}V_{19}V_{37}$, $F_{29}S_{24}S_{3}V_{19}V_{1}$, $F_{29}S_{22}S_{3}V_{19}V_{1}$, $F_{29}S_{3}S_{4}V_{19}V_{1}$, $F_{29}S_{2}S_{3}V_{19}V_{1}$, $F_{29}S_{24}S_{3}V_{1}V_{2}$, $F_{29}S_{22}S_{3}V_{1}V_{2}$, $F_{29}S_{3}S_{4}V_{1}V_{2}$, $F_{29}S_{2}S_{3}V_{1}V_{2}$, $F_{3}S_{3}S_{4}V_{1}V_{2}$, $F_{3}S_{2}S_{3}V_{1}V_{2}$, $F_{43}S_{24}S_{3}S_{4}S_{44}$, $F_{14}S_{24}S_{3}S_{4}S_{44}$, $F_{23}S_{22}S_{2}S_{3}S_{42}$, $F_{6}S_{22}S_{2}S_{3}S_{42}$, $F_{43}S_{3}S_{4}S_{4}S_{44}$, $F_{14}S_{3}S_{4}S_{4}S_{44}$, $F_{14}S_{9}S_{3}S_{4}S_{4}$, $F_{23}S_{2}S_{2}S_{3}S_{42}$, $F_{6}S_{2}S_{2}S_{3}S_{42}$, $F_{6}S_{14}S_{2}S_{2}S_{3}$, $F_{43}S_{24}S_{3}S_{44}V_{1}$, $F_{14}S_{24}S_{3}S_{44}V_{1}$, $F_{23}S_{22}S_{3}S_{42}V_{1}$, $F_{6}S_{22}S_{3}S_{42}V_{1}$, $F_{43}S_{3}S_{4}S_{44}V_{1}$, $F_{14}S_{3}S_{4}S_{44}V_{1}$, $F_{14}S_{9}S_{3}S_{4}V_{1}$, $F_{23}S_{2}S_{3}S_{42}V_{1}$, $F_{6}S_{2}S_{3}S_{42}V_{1}$, $F_{6}S_{14}S_{2}S_{3}V_{1}$, $F_{43}S_{24}S_{3}S_{44}V_{19}$, $F_{14}S_{24}S_{3}S_{44}V_{2}$, $F_{23}S_{22}S_{3}S_{42}V_{19}$, $F_{6}S_{22}S_{3}S_{42}V_{2}$, $F_{43}S_{3}S_{4}S_{44}V_{19}$, $F_{14}S_{3}S_{4}S_{44}V_{2}$, $F_{14}S_{9}S_{3}S_{4}V_{2}$, $F_{23}S_{2}S_{3}S_{42}V_{19}$, $F_{6}S_{2}S_{3}S_{42}V_{2}$, $F_{6}S_{14}S_{2}S_{3}V_{2}$, $F_{30}S_{24}S_{24}S_{3}S_{4}$, $F_{30}S_{24}S_{3}S_{4}S_{4}$, $F_{30}S_{3}S_{4}S_{4}S_{4}$, $F_{4}S_{3}S_{4}S_{4}S_{4}$, $F_{27}S_{22}S_{22}S_{2}S_{3}$, $F_{30}S_{24}S_{3}S_{4}V_{19}$, $F_{30}S_{24}S_{3}S_{4}V_{2}$, $F_{30}S_{3}S_{4}S_{4}V_{19}$, $F_{30}S_{3}S_{4}S_{4}V_{2}$, $F_{4}S_{3}S_{4}S_{4}V_{2}$, $F_{27}S_{22}S_{2}S_{3}V_{19}$, $F_{27}S_{22}S_{2}S_{3}V_{2}$, $F_{8}S_{24}V_{11}V_{19}V_{19}$, $F_{8}S_{24}V_{11}V_{2}V_{2}$, $F_{8}S_{22}V_{11}V_{19}V_{19}$, $F_{8}S_{22}V_{11}V_{2}V_{2}$, $F_{8}S_{4}V_{11}V_{19}V_{2}$, $F_{8}S_{2}V_{11}V_{19}V_{2}$, $F_{8}S_{24}S_{3}V_{19}V_{19}$, $F_{8}S_{24}S_{3}V_{2}V_{2}$, $F_{8}S_{22}S_{3}V_{19}V_{19}$, $F_{8}S_{22}S_{3}V_{2}V_{2}$, $F_{8}S_{3}S_{4}V_{19}V_{2}$, $F_{8}S_{3}S_{4}V_{2}V_{2}$, $F_{8}S_{2}S_{3}V_{19}V_{2}$, $F_{8}S_{2}S_{3}V_{2}V_{2}$, $F_{8}S_{24}V_{19}V_{19}V_{2}$, $F_{8}S_{24}V_{2}V_{2}V_{2}$, $F_{8}S_{22}V_{19}V_{19}V_{2}$, $F_{8}S_{22}V_{2}V_{2}V_{2}$, $F_{8}S_{4}V_{19}V_{2}V_{2}$, $F_{8}S_{4}V_{2}V_{2}V_{2}$, $F_{8}S_{2}V_{19}V_{2}V_{2}$, $F_{8}S_{2}V_{2}V_{2}V_{2}$, $F_{24}S_{4}V_{19}V_{2}V_{37}$, $F_{7}S_{4}V_{19}V_{2}V_{37}$, $F_{24}S_{4}V_{2}V_{2}V_{37}$, $F_{7}S_{4}V_{2}V_{2}V_{37}$, $F_{24}S_{2}V_{19}V_{2}V_{37}$, $F_{7}S_{2}V_{19}V_{2}V_{37}$, $F_{24}S_{2}V_{2}V_{2}V_{37}$, $F_{7}S_{2}V_{2}V_{2}V_{37}$, $F_{24}S_{3}S_{4}V_{19}V_{37}$, $F_{7}S_{3}S_{4}V_{19}V_{37}$, $F_{24}S_{3}S_{4}V_{2}V_{37}$, $F_{7}S_{3}S_{4}V_{2}V_{37}$, $F_{7}S_{3}S_{4}V_{11}V_{2}$, $F_{24}S_{2}S_{3}V_{19}V_{37}$, $F_{7}S_{2}S_{3}V_{19}V_{37}$, $F_{24}S_{2}S_{3}V_{2}V_{37}$, $F_{7}S_{2}S_{3}V_{2}V_{37}$, $F_{7}S_{2}S_{3}V_{11}V_{2}$, $F_{24}S_{4}V_{18}V_{19}V_{37}$, $F_{7}S_{4}V_{19}V_{1}V_{37}$, $F_{24}S_{4}V_{18}V_{2}V_{37}$, $F_{7}S_{4}V_{1}V_{2}V_{37}$, $F_{7}S_{4}V_{11}V_{1}V_{2}$, $F_{24}S_{2}V_{18}V_{19}V_{37}$, $F_{7}S_{2}V_{19}V_{1}V_{37}$, $F_{24}S_{2}V_{18}V_{2}V_{37}$, $F_{7}S_{2}V_{1}V_{2}V_{37}$, $F_{7}S_{2}V_{11}V_{1}V_{2}$, $F_{26}S_{4}S_{43}V_{19}V_{2}$, $F_{22}S_{2}S_{41}V_{19}V_{2}$, $F_{26}S_{4}S_{43}V_{2}V_{2}$, $F_{22}S_{2}S_{41}V_{2}V_{2}$, $F_{26}S_{43}V_{18}V_{19}V_{2}$, $F_{9}S_{43}V_{19}V_{1}V_{2}$, $F_{22}S_{41}V_{18}V_{19}V_{2}$, $F_{5}S_{41}V_{19}V_{1}V_{2}$, $F_{26}S_{43}V_{18}V_{2}V_{2}$, $F_{9}S_{43}V_{1}V_{2}V_{2}$, $F_{22}S_{41}V_{18}V_{2}V_{2}$, $F_{5}S_{41}V_{1}V_{2}V_{2}$, $F_{9}S_{8}V_{1}V_{2}V_{2}$, $F_{5}S_{7}V_{1}V_{2}V_{2}$, $F_{47}S_{24}S_{49}V_{11}V_{19}$, $F_{47}S_{49}S_{4}V_{11}V_{19}$, $F_{28}S_{22}S_{23}V_{11}V_{19}$, $F_{28}S_{23}S_{2}V_{11}V_{19}$, $F_{47}S_{24}S_{19}V_{11}V_{2}$, $F_{47}S_{4}S_{19}V_{11}V_{2}$, $F_{11}S_{4}S_{19}V_{11}V_{2}$, $F_{28}S_{22}S_{3}V_{11}V_{2}$, $F_{28}S_{2}S_{3}V_{11}V_{2}$, $F_{2}S_{2}S_{3}V_{11}V_{2}$, $F_{47}S_{49}V_{11}V_{18}V_{19}$, $F_{47}S_{49}V_{11}V_{19}V_{1}$, $F_{28}S_{23}V_{11}V_{18}V_{19}$, $F_{28}S_{23}V_{11}V_{19}V_{1}$, $F_{47}S_{19}V_{11}V_{18}V_{2}$, $F_{47}S_{19}V_{11}V_{1}V_{2}$, $F_{11}S_{19}V_{11}V_{1}V_{2}$, $F_{28}S_{3}V_{11}V_{18}V_{2}$, $F_{28}S_{3}V_{11}V_{1}V_{2}$, $F_{2}S_{3}V_{11}V_{1}V_{2}$, $F_{24}S_{24}V_{1}V_{2}V_{37}$, $F_{7}S_{24}V_{1}V_{2}V_{37}$, $F_{24}S_{22}V_{1}V_{2}V_{37}$, $F_{7}S_{22}V_{1}V_{2}V_{37}$, $F_{24}S_{4}V_{1}V_{2}V_{37}$, $F_{24}S_{2}V_{1}V_{2}V_{37}$, $F_{24}S_{24}S_{3}V_{1}V_{37}$, $F_{7}S_{24}S_{3}V_{1}V_{37}$, $F_{24}S_{22}S_{3}V_{1}V_{37}$, $F_{7}S_{22}S_{3}V_{1}V_{37}$, $F_{24}S_{3}S_{4}V_{1}V_{37}$, $F_{7}S_{3}S_{4}V_{1}V_{37}$, $F_{7}S_{3}S_{4}V_{11}V_{1}$, $F_{24}S_{2}S_{3}V_{1}V_{37}$, $F_{7}S_{2}S_{3}V_{1}V_{37}$, $F_{7}S_{2}S_{3}V_{11}V_{1}$, $F_{24}S_{24}V_{18}V_{1}V_{37}$, $F_{7}S_{24}V_{1}V_{1}V_{37}$, $F_{24}S_{22}V_{18}V_{1}V_{37}$, $F_{7}S_{22}V_{1}V_{1}V_{37}$, $F_{24}S_{4}V_{18}V_{1}V_{37}$, $F_{7}S_{4}V_{1}V_{1}V_{37}$, $F_{7}S_{4}V_{11}V_{1}V_{1}$, $F_{24}S_{2}V_{18}V_{1}V_{37}$, $F_{7}S_{2}V_{1}V_{1}V_{37}$, $F_{7}S_{2}V_{11}V_{1}V_{1}$, $F_{47}S_{24}S_{49}V_{1}V_{2}$, $F_{47}S_{49}S_{4}V_{1}V_{2}$, $F_{28}S_{22}S_{23}V_{1}V_{2}$, $F_{28}S_{23}S_{2}V_{1}V_{2}$, $F_{47}S_{24}S_{19}V_{1}V_{2}$, $F_{47}S_{4}S_{19}V_{1}V_{2}$, $F_{11}S_{4}S_{19}V_{1}V_{2}$, $F_{28}S_{22}S_{3}V_{1}V_{2}$, $F_{28}S_{2}S_{3}V_{1}V_{2}$, $F_{2}S_{2}S_{3}V_{1}V_{2}$, $F_{47}S_{49}V_{18}V_{1}V_{2}$, $F_{47}S_{49}V_{1}V_{1}V_{2}$, $F_{28}S_{23}V_{18}V_{1}V_{2}$, $F_{28}S_{23}V_{1}V_{1}V_{2}$, $F_{47}S_{19}V_{18}V_{1}V_{2}$, $F_{47}S_{19}V_{1}V_{1}V_{2}$, $F_{11}S_{19}V_{1}V_{1}V_{2}$, $F_{28}S_{3}V_{18}V_{1}V_{2}$, $F_{28}S_{3}V_{1}V_{1}V_{2}$, $F_{2}S_{3}V_{1}V_{1}V_{2}$, $F_{9}S_{24}S_{2}S_{4}S_{43}$, $F_{26}S_{2}S_{4}S_{4}S_{43}$, $F_{22}S_{2}S_{2}S_{2}S_{41}$, $F_{26}S_{24}S_{2}S_{43}V_{2}$, $F_{9}S_{24}S_{2}S_{43}V_{2}$, $F_{26}S_{24}S_{2}S_{43}V_{18}$, $F_{9}S_{24}S_{2}S_{43}V_{1}$, $F_{22}S_{22}S_{2}S_{41}V_{18}$, $F_{5}S_{22}S_{2}S_{41}V_{1}$, $F_{26}S_{2}S_{4}S_{43}V_{18}$, $F_{9}S_{2}S_{4}S_{43}V_{1}$, $F_{9}S_{8}S_{2}S_{4}V_{1}$, $F_{22}S_{2}S_{2}S_{41}V_{18}$, $F_{5}S_{2}S_{2}S_{41}V_{1}$, $F_{5}S_{7}S_{2}S_{2}V_{1}$, $F_{47}S_{24}S_{49}S_{2}S_{4}$, $F_{47}S_{49}S_{2}S_{4}S_{4}$, $F_{47}S_{24}S_{2}S_{4}S_{19}$, $F_{47}S_{2}S_{4}S_{4}S_{19}$, $F_{11}S_{2}S_{4}S_{4}S_{19}$, $F_{28}S_{22}S_{23}S_{2}S_{2}$, $F_{28}S_{23}S_{2}S_{2}S_{2}$, $F_{28}S_{22}S_{2}S_{2}S_{3}$, $F_{28}S_{2}S_{2}S_{2}S_{3}$, $F_{2}S_{2}S_{2}S_{2}S_{3}$, $F_{47}S_{49}S_{2}S_{4}V_{18}$, $F_{47}S_{49}S_{2}S_{4}V_{1}$, $F_{47}S_{2}S_{4}S_{19}V_{18}$, $F_{47}S_{2}S_{4}S_{19}V_{1}$, $F_{11}S_{2}S_{4}S_{19}V_{1}$, $F_{28}S_{23}S_{2}S_{2}V_{18}$, $F_{28}S_{23}S_{2}S_{2}V_{1}$, $F_{28}S_{2}S_{2}S_{3}V_{18}$, $F_{28}S_{2}S_{2}S_{3}V_{1}$, $F_{2}S_{2}S_{2}S_{3}V_{1}$, $F_{22}S_{24}S_{2}S_{4}S_{41}$, $F_{5}S_{24}S_{2}S_{4}S_{41}$, $F_{22}S_{2}S_{4}S_{4}S_{41}$, $F_{5}S_{2}S_{4}S_{4}S_{41}$, $F_{5}S_{7}S_{2}S_{4}S_{4}$, $F_{22}S_{24}S_{3}S_{4}S_{41}$, $F_{5}S_{24}S_{3}S_{4}S_{41}$, $F_{22}S_{3}S_{4}S_{4}S_{41}$, $F_{5}S_{3}S_{4}S_{4}S_{41}$, $F_{5}S_{7}S_{3}S_{4}S_{4}$, $F_{22}S_{22}S_{2}S_{3}S_{41}$, $F_{5}S_{22}S_{2}S_{3}S_{41}$, $F_{22}S_{2}S_{2}S_{3}S_{41}$, $F_{5}S_{2}S_{2}S_{3}S_{41}$, $F_{5}S_{7}S_{2}S_{2}S_{3}$, $F_{22}S_{22}S_{24}S_{4}S_{41}$, $F_{22}S_{22}S_{4}S_{4}S_{41}$, $F_{29}S_{24}V_{11}V_{18}V_{19}$, $F_{29}S_{24}V_{11}V_{19}V_{1}$, $F_{29}S_{22}V_{11}V_{18}V_{19}$, $F_{29}S_{22}V_{11}V_{19}V_{1}$, $F_{29}S_{4}V_{11}V_{18}V_{2}$, $F_{29}S_{4}V_{11}V_{1}V_{2}$, $F_{3}S_{4}V_{11}V_{1}V_{2}$, $F_{29}S_{2}V_{11}V_{18}V_{2}$, $F_{29}S_{2}V_{11}V_{1}V_{2}$, $F_{3}S_{2}V_{11}V_{1}V_{2}$, $F_{29}S_{24}S_{2}V_{11}V_{19}$, $F_{29}S_{22}S_{4}V_{11}V_{2}$, $F_{29}S_{4}V_{18}V_{19}V_{2}$, $F_{29}S_{4}V_{19}V_{1}V_{2}$, $F_{29}S_{4}V_{18}V_{2}V_{2}$, $F_{29}S_{4}V_{1}V_{2}V_{2}$, $F_{3}S_{4}V_{1}V_{2}V_{2}$, $F_{29}S_{2}V_{18}V_{19}V_{2}$, $F_{29}S_{2}V_{19}V_{1}V_{2}$, $F_{29}S_{2}V_{18}V_{2}V_{2}$, $F_{29}S_{2}V_{1}V_{2}V_{2}$, $F_{3}S_{2}V_{1}V_{2}V_{2}$, $F_{29}S_{22}S_{4}V_{19}V_{2}$, $F_{29}S_{22}S_{4}V_{2}V_{2}$, $F_{9}S_{22}V_{11}V_{19}V_{19}$, $F_{9}S_{2}V_{11}V_{19}V_{2}$, $F_{9}S_{22}V_{11}V_{2}V_{2}$, $F_{9}S_{2}V_{11}V_{2}V_{2}$, $F_{9}S_{22}V_{19}V_{19}V_{2}$, $F_{9}S_{2}V_{19}V_{2}V_{2}$, $F_{9}S_{22}V_{2}V_{2}V_{2}$, $F_{9}S_{2}V_{2}V_{2}V_{2}$, $F_{9}S_{22}S_{4}V_{19}V_{19}$, $F_{9}S_{2}S_{4}V_{19}V_{2}$, $F_{9}S_{22}S_{4}V_{2}V_{2}$, $F_{9}S_{2}S_{4}V_{2}V_{2}$, $F_{26}S_{22}V_{1}V_{2}V_{37}$, $F_{22}S_{22}V_{1}V_{2}V_{37}$, $F_{9}S_{22}V_{1}V_{2}V_{37}$, $F_{5}S_{22}V_{1}V_{2}V_{37}$, $F_{26}S_{2}V_{1}V_{2}V_{37}$, $F_{22}S_{2}V_{1}V_{2}V_{37}$, $F_{9}S_{2}V_{1}V_{2}V_{37}$, $F_{5}S_{2}V_{1}V_{2}V_{37}$, $F_{9}S_{2}V_{11}V_{1}V_{2}$, $F_{5}S_{2}V_{11}V_{1}V_{2}$, $F_{26}S_{22}S_{24}V_{1}V_{37}$, $F_{22}S_{22}S_{22}V_{1}V_{37}$, $F_{9}S_{22}S_{4}V_{1}V_{37}$, $F_{5}S_{22}S_{2}V_{1}V_{37}$, $F_{26}S_{24}S_{2}V_{1}V_{37}$, $F_{22}S_{22}S_{2}V_{1}V_{37}$, $F_{9}S_{2}S_{4}V_{1}V_{37}$, $F_{5}S_{2}S_{2}V_{1}V_{37}$, $F_{9}S_{2}S_{4}V_{11}V_{1}$, $F_{5}S_{2}S_{2}V_{11}V_{1}$, $F_{25}S_{22}S_{2}S_{4}S_{41}$, $F_{25}S_{22}S_{2}S_{2}S_{41}$, $F_{8}S_{22}S_{2}S_{4}S_{41}$, $F_{8}S_{22}S_{2}S_{2}S_{41}$, $F_{25}S_{2}S_{2}S_{4}S_{41}$, $F_{25}S_{2}S_{2}S_{2}S_{41}$, $F_{8}S_{2}S_{2}S_{4}S_{41}$, $F_{8}S_{2}S_{2}S_{2}S_{41}$, $F_{8}S_{7}S_{2}S_{2}S_{4}$, $F_{8}S_{7}S_{2}S_{2}S_{2}$, $F_{25}S_{22}S_{24}S_{2}S_{41}$, $F_{25}S_{22}S_{22}S_{2}S_{41}$, $F_{25}S_{24}S_{2}S_{2}S_{41}$, $F_{7}S_{22}S_{24}S_{49}V_{11}$, $F_{7}S_{24}S_{2}S_{19}V_{11}$, $F_{7}S_{22}S_{22}S_{23}V_{11}$, $F_{7}S_{22}S_{2}S_{3}V_{11}$, $F_{7}S_{22}S_{4}S_{19}V_{11}$, $F_{7}S_{49}S_{2}S_{4}V_{11}$, $F_{7}S_{2}S_{4}S_{19}V_{11}$, $F_{7}S_{23}S_{2}S_{2}V_{11}$, $F_{7}S_{2}S_{2}S_{3}V_{11}$, $F_{7}S_{22}S_{24}S_{49}S_{2}$, $F_{7}S_{24}S_{2}S_{2}S_{19}$, $F_{7}S_{22}S_{22}S_{23}S_{2}$, $F_{7}S_{22}S_{2}S_{2}S_{3}$, $F_{7}S_{22}S_{2}S_{4}S_{19}$, $F_{7}S_{49}S_{2}S_{2}S_{4}$, $F_{7}S_{2}S_{2}S_{4}S_{19}$, $F_{7}S_{23}S_{2}S_{2}S_{2}$, $F_{7}S_{2}S_{2}S_{2}S_{3}$, $F_{7}S_{22}S_{24}S_{49}V_{1}$, $F_{7}S_{24}S_{2}S_{19}V_{1}$, $F_{7}S_{22}S_{22}S_{23}V_{1}$, $F_{7}S_{22}S_{2}S_{3}V_{1}$, $F_{7}S_{22}S_{4}S_{19}V_{1}$, $F_{7}S_{49}S_{2}S_{4}V_{1}$, $F_{7}S_{2}S_{4}S_{19}V_{1}$, $F_{7}S_{23}S_{2}S_{2}V_{1}$, $F_{7}S_{2}S_{2}S_{3}V_{1}$, $F_{25}S_{22}S_{4}S_{43}V_{2}$, $F_{8}S_{22}S_{4}S_{43}V_{2}$, $F_{25}S_{2}S_{4}S_{43}V_{2}$, $F_{8}S_{2}S_{4}S_{43}V_{2}$, $F_{8}S_{8}S_{2}S_{4}V_{2}$, $F_{25}S_{22}S_{2}S_{41}V_{2}$, $F_{8}S_{22}S_{2}S_{41}V_{2}$, $F_{25}S_{2}S_{2}S_{41}V_{2}$, $F_{8}S_{2}S_{2}S_{41}V_{2}$, $F_{8}S_{7}S_{2}S_{2}V_{2}$, $F_{25}S_{22}S_{2}S_{4}S_{43}$, $F_{8}S_{22}S_{2}S_{4}S_{43}$, $F_{25}S_{2}S_{2}S_{4}S_{43}$, $F_{8}S_{2}S_{2}S_{4}S_{43}$, $F_{8}S_{8}S_{2}S_{2}S_{4}$, $F_{25}S_{22}S_{4}S_{43}V_{19}$, $F_{25}S_{2}S_{4}S_{43}V_{19}$, $F_{25}S_{22}S_{2}S_{41}V_{19}$, $F_{25}S_{2}S_{2}S_{41}V_{19}$, $F_{43}S_{22}S_{4}V_{2}V_{37}$, $F_{23}S_{22}S_{2}V_{2}V_{37}$, $F_{14}S_{22}S_{4}V_{2}V_{37}$, $F_{6}S_{22}S_{2}V_{2}V_{37}$, $F_{43}S_{2}S_{4}V_{2}V_{37}$, $F_{23}S_{2}S_{2}V_{2}V_{37}$, $F_{14}S_{2}S_{4}V_{2}V_{37}$, $F_{6}S_{2}S_{2}V_{2}V_{37}$, $F_{14}S_{2}S_{4}V_{11}V_{2}$, $F_{6}S_{2}S_{2}V_{11}V_{2}$, $F_{43}S_{22}V_{1}V_{2}V_{37}$, $F_{23}S_{22}V_{1}V_{2}V_{37}$, $F_{14}S_{22}V_{1}V_{2}V_{37}$, $F_{6}S_{22}V_{1}V_{2}V_{37}$, $F_{43}S_{2}V_{1}V_{2}V_{37}$, $F_{23}S_{2}V_{1}V_{2}V_{37}$, $F_{14}S_{2}V_{1}V_{2}V_{37}$, $F_{6}S_{2}V_{1}V_{2}V_{37}$, $F_{14}S_{2}V_{11}V_{1}V_{2}$, $F_{6}S_{2}V_{11}V_{1}V_{2}$, $F_{43}S_{22}V_{19}V_{2}V_{37}$, $F_{23}S_{22}V_{19}V_{2}V_{37}$, $F_{14}S_{22}V_{2}V_{2}V_{37}$, $F_{6}S_{22}V_{2}V_{2}V_{37}$, $F_{43}S_{2}V_{19}V_{2}V_{37}$, $F_{23}S_{2}V_{19}V_{2}V_{37}$, $F_{14}S_{2}V_{2}V_{2}V_{37}$, $F_{6}S_{2}V_{2}V_{2}V_{37}$, $F_{14}S_{2}V_{11}V_{2}V_{2}$, $F_{6}S_{2}V_{11}V_{2}V_{2}$, $F_{30}S_{22}S_{24}V_{11}V_{19}$, $F_{30}S_{22}S_{4}V_{11}V_{19}$, $F_{27}S_{22}S_{22}V_{11}V_{19}$, $F_{27}S_{22}S_{2}V_{11}V_{19}$, $F_{30}S_{24}S_{2}V_{11}V_{2}$, $F_{30}S_{2}S_{4}V_{11}V_{2}$, $F_{27}S_{22}S_{2}V_{11}V_{2}$, $F_{27}S_{2}S_{2}V_{11}V_{2}$, $F_{4}S_{2}S_{4}V_{11}V_{2}$, $F_{1}S_{2}S_{2}V_{11}V_{2}$, $F_{30}S_{22}V_{11}V_{19}V_{19}$, $F_{30}S_{22}V_{11}V_{19}V_{2}$, $F_{27}S_{22}V_{11}V_{19}V_{19}$, $F_{27}S_{22}V_{11}V_{19}V_{2}$, $F_{30}S_{2}V_{11}V_{19}V_{2}$, $F_{30}S_{2}V_{11}V_{2}V_{2}$, $F_{27}S_{2}V_{11}V_{19}V_{2}$, $F_{27}S_{2}V_{11}V_{2}V_{2}$, $F_{4}S_{2}V_{11}V_{2}V_{2}$, $F_{1}S_{2}V_{11}V_{2}V_{2}$, $F_{9}S_{23}V_{11}V_{18}V_{19}$, $F_{9}S_{23}V_{11}V_{1}V_{2}$, $F_{9}S_{3}V_{11}V_{18}V_{2}$, $F_{9}S_{3}V_{11}V_{19}V_{1}$, $F_{9}S_{3}V_{11}V_{1}V_{2}$, $F_{9}S_{23}V_{18}V_{19}V_{2}$, $F_{9}S_{23}V_{1}V_{2}V_{2}$, $F_{9}S_{3}V_{18}V_{2}V_{2}$, $F_{9}S_{3}V_{19}V_{1}V_{2}$, $F_{9}S_{3}V_{1}V_{2}V_{2}$, $F_{9}S_{23}S_{4}V_{18}V_{19}$, $F_{9}S_{23}S_{4}V_{1}V_{2}$, $F_{9}S_{3}S_{4}V_{18}V_{2}$, $F_{9}S_{3}S_{4}V_{19}V_{1}$, $F_{9}S_{3}S_{4}V_{1}V_{2}$, $F_{7}S_{49}V_{11}V_{18}V_{19}$, $F_{7}S_{23}V_{11}V_{18}V_{19}$, $F_{7}S_{19}V_{11}V_{19}V_{1}$, $F_{7}S_{3}V_{11}V_{19}V_{1}$, $F_{7}S_{19}V_{11}V_{18}V_{2}$, $F_{7}S_{3}V_{11}V_{18}V_{2}$, $F_{7}S_{49}V_{11}V_{1}V_{2}$, $F_{7}S_{23}V_{11}V_{1}V_{2}$, $F_{7}S_{19}V_{11}V_{1}V_{2}$, $F_{7}S_{3}V_{11}V_{1}V_{2}$, $F_{7}S_{49}S_{2}V_{18}V_{19}$, $F_{7}S_{23}S_{2}V_{18}V_{19}$, $F_{7}S_{2}S_{19}V_{19}V_{1}$, $F_{7}S_{2}S_{3}V_{19}V_{1}$, $F_{7}S_{2}S_{19}V_{18}V_{2}$, $F_{7}S_{2}S_{3}V_{18}V_{2}$, $F_{7}S_{49}S_{2}V_{1}V_{2}$, $F_{7}S_{23}S_{2}V_{1}V_{2}$, $F_{7}S_{2}S_{19}V_{1}V_{2}$, $F_{7}S_{2}S_{3}V_{1}V_{2}$, $F_{7}S_{49}V_{18}V_{19}V_{1}$, $F_{7}S_{23}V_{18}V_{19}V_{1}$, $F_{7}S_{19}V_{19}V_{1}V_{1}$, $F_{7}S_{3}V_{19}V_{1}V_{1}$, $F_{7}S_{19}V_{18}V_{1}V_{2}$, $F_{7}S_{3}V_{18}V_{1}V_{2}$, $F_{7}S_{49}V_{1}V_{1}V_{2}$, $F_{7}S_{23}V_{1}V_{1}V_{2}$, $F_{7}S_{19}V_{1}V_{1}V_{2}$, $F_{7}S_{3}V_{1}V_{1}V_{2}$, $F_{25}S_{43}V_{18}V_{1}V_{2}$, $F_{8}S_{43}V_{18}V_{1}V_{2}$, $F_{25}S_{41}V_{18}V_{1}V_{2}$, $F_{8}S_{41}V_{18}V_{1}V_{2}$, $F_{25}S_{43}V_{1}V_{1}V_{2}$, $F_{8}S_{43}V_{1}V_{1}V_{2}$, $F_{25}S_{41}V_{1}V_{1}V_{2}$, $F_{8}S_{41}V_{1}V_{1}V_{2}$, $F_{8}S_{8}V_{1}V_{1}V_{2}$, $F_{8}S_{7}V_{1}V_{1}V_{2}$, $F_{25}S_{2}S_{43}V_{18}V_{1}$, $F_{8}S_{2}S_{43}V_{18}V_{1}$, $F_{25}S_{2}S_{41}V_{18}V_{1}$, $F_{8}S_{2}S_{41}V_{18}V_{1}$, $F_{25}S_{2}S_{43}V_{1}V_{1}$, $F_{8}S_{2}S_{43}V_{1}V_{1}$, $F_{25}S_{2}S_{41}V_{1}V_{1}$, $F_{8}S_{2}S_{41}V_{1}V_{1}$, $F_{8}S_{8}S_{2}V_{1}V_{1}$, $F_{8}S_{7}S_{2}V_{1}V_{1}$, $F_{25}S_{43}V_{18}V_{19}V_{1}$, $F_{25}S_{41}V_{18}V_{19}V_{1}$, $F_{25}S_{43}V_{19}V_{1}V_{1}$, $F_{25}S_{41}V_{19}V_{1}V_{1}$, $F_{43}S_{2}S_{4}V_{18}V_{37}$, $F_{23}S_{2}S_{2}V_{18}V_{37}$, $F_{14}S_{2}S_{4}V_{18}V_{37}$, $F_{6}S_{2}S_{2}V_{18}V_{37}$, $F_{43}S_{2}S_{4}V_{1}V_{37}$, $F_{23}S_{2}S_{2}V_{1}V_{37}$, $F_{14}S_{2}S_{4}V_{1}V_{37}$, $F_{6}S_{2}S_{2}V_{1}V_{37}$, $F_{14}S_{2}S_{4}V_{11}V_{1}$, $F_{6}S_{2}S_{2}V_{11}V_{1}$, $F_{43}S_{2}V_{18}V_{1}V_{37}$, $F_{23}S_{2}V_{18}V_{1}V_{37}$, $F_{14}S_{2}V_{18}V_{1}V_{37}$, $F_{6}S_{2}V_{18}V_{1}V_{37}$, $F_{43}S_{2}V_{1}V_{1}V_{37}$, $F_{23}S_{2}V_{1}V_{1}V_{37}$, $F_{14}S_{2}V_{1}V_{1}V_{37}$, $F_{6}S_{2}V_{1}V_{1}V_{37}$, $F_{14}S_{2}V_{11}V_{1}V_{1}$, $F_{6}S_{2}V_{11}V_{1}V_{1}$, $F_{43}S_{2}V_{18}V_{19}V_{37}$, $F_{23}S_{2}V_{18}V_{19}V_{37}$, $F_{14}S_{2}V_{18}V_{2}V_{37}$, $F_{6}S_{2}V_{18}V_{2}V_{37}$, $F_{43}S_{2}V_{19}V_{1}V_{37}$, $F_{23}S_{2}V_{19}V_{1}V_{37}$, $F_{23}S_{2}S_{4}V_{18}V_{37}$, $F_{6}S_{2}S_{4}V_{18}V_{37}$, $F_{23}S_{2}S_{4}V_{1}V_{37}$, $F_{6}S_{2}S_{4}V_{1}V_{37}$, $F_{6}S_{2}S_{4}V_{11}V_{1}$, $F_{23}S_{23}S_{4}V_{18}V_{37}$, $F_{6}S_{3}S_{4}V_{18}V_{37}$, $F_{23}S_{23}S_{4}V_{1}V_{37}$, $F_{6}S_{3}S_{4}V_{1}V_{37}$, $F_{6}S_{3}S_{4}V_{11}V_{1}$, $F_{23}S_{23}S_{2}V_{18}V_{37}$, $F_{6}S_{2}S_{3}V_{18}V_{37}$, $F_{23}S_{23}S_{2}V_{1}V_{37}$, $F_{6}S_{2}S_{3}V_{1}V_{37}$, $F_{6}S_{2}S_{3}V_{11}V_{1}$, $F_{42}S_{44}V_{18}V_{1}V_{2}$, $F_{13}S_{44}V_{18}V_{1}V_{2}$, $F_{42}S_{42}V_{18}V_{1}V_{2}$, $F_{13}S_{42}V_{18}V_{1}V_{2}$, $F_{42}S_{44}V_{1}V_{1}V_{2}$, $F_{13}S_{44}V_{1}V_{1}V_{2}$, $F_{42}S_{42}V_{1}V_{1}V_{2}$, $F_{13}S_{42}V_{1}V_{1}V_{2}$, $F_{13}S_{9}V_{1}V_{1}V_{2}$, $F_{13}S_{14}V_{1}V_{1}V_{2}$, $F_{42}S_{23}S_{44}V_{18}V_{2}$, $F_{13}S_{3}S_{44}V_{18}V_{2}$, $F_{42}S_{23}S_{42}V_{18}V_{2}$, $F_{13}S_{3}S_{42}V_{18}V_{2}$, $F_{42}S_{23}S_{44}V_{1}V_{2}$, $F_{13}S_{3}S_{44}V_{1}V_{2}$, $F_{42}S_{23}S_{42}V_{1}V_{2}$, $F_{13}S_{3}S_{42}V_{1}V_{2}$, $F_{13}S_{9}S_{3}V_{1}V_{2}$, $F_{13}S_{14}S_{3}V_{1}V_{2}$, $F_{29}S_{24}V_{11}V_{18}V_{2}$, $F_{29}S_{22}V_{11}V_{18}V_{2}$, $F_{29}S_{4}V_{11}V_{19}V_{1}$, $F_{29}S_{2}V_{11}V_{19}V_{1}$, $F_{29}S_{23}S_{24}V_{11}V_{18}$, $F_{29}S_{24}S_{3}V_{11}V_{18}$, $F_{29}S_{22}S_{23}V_{11}V_{18}$, $F_{29}S_{22}S_{3}V_{11}V_{18}$, $F_{29}S_{23}S_{4}V_{11}V_{1}$, $F_{29}S_{3}S_{4}V_{11}V_{1}$, $F_{3}S_{3}S_{4}V_{11}V_{1}$, $F_{29}S_{23}S_{2}V_{11}V_{1}$, $F_{29}S_{2}S_{3}V_{11}V_{1}$, $F_{3}S_{2}S_{3}V_{11}V_{1}$, $F_{26}S_{23}V_{2}V_{2}V_{37}$, $F_{22}S_{23}V_{2}V_{2}V_{37}$, $F_{9}S_{23}V_{2}V_{2}V_{37}$, $F_{5}S_{23}V_{2}V_{2}V_{37}$, $F_{26}S_{3}V_{2}V_{2}V_{37}$, $F_{22}S_{3}V_{2}V_{2}V_{37}$, $F_{9}S_{3}V_{2}V_{2}V_{37}$, $F_{5}S_{3}V_{2}V_{2}V_{37}$, $F_{9}S_{3}V_{11}V_{2}V_{2}$, $F_{5}S_{3}V_{11}V_{2}V_{2}$, $F_{26}S_{23}S_{24}V_{2}V_{37}$, $F_{22}S_{22}S_{23}V_{2}V_{37}$, $F_{9}S_{23}S_{4}V_{2}V_{37}$, $F_{5}S_{23}S_{2}V_{2}V_{37}$, $F_{26}S_{24}S_{3}V_{2}V_{37}$, $F_{22}S_{22}S_{3}V_{2}V_{37}$, $F_{9}S_{3}S_{4}V_{2}V_{37}$, $F_{5}S_{2}S_{3}V_{2}V_{37}$, $F_{9}S_{3}S_{4}V_{11}V_{2}$, $F_{5}S_{2}S_{3}V_{11}V_{2}$, $F_{25}S_{43}V_{19}V_{2}V_{2}$, $F_{8}S_{43}V_{19}V_{2}V_{2}$, $F_{25}S_{41}V_{19}V_{2}V_{2}$, $F_{8}S_{41}V_{19}V_{2}V_{2}$, $F_{25}S_{43}V_{2}V_{2}V_{2}$, $F_{8}S_{43}V_{2}V_{2}V_{2}$, $F_{25}S_{41}V_{2}V_{2}V_{2}$, $F_{8}S_{41}V_{2}V_{2}V_{2}$, $F_{8}S_{8}V_{2}V_{2}V_{2}$, $F_{8}S_{7}V_{2}V_{2}V_{2}$, $F_{25}S_{2}S_{43}V_{19}V_{2}$, $F_{8}S_{2}S_{43}V_{19}V_{2}$, $F_{25}S_{2}S_{41}V_{19}V_{2}$, $F_{8}S_{2}S_{41}V_{19}V_{2}$, $F_{25}S_{2}S_{43}V_{2}V_{2}$, $F_{8}S_{2}S_{43}V_{2}V_{2}$, $F_{25}S_{2}S_{41}V_{2}V_{2}$, $F_{8}S_{2}S_{41}V_{2}V_{2}$, $F_{8}S_{8}S_{2}V_{2}V_{2}$, $F_{8}S_{7}S_{2}V_{2}V_{2}$, $F_{25}S_{43}V_{19}V_{19}V_{2}$, $F_{25}S_{41}V_{19}V_{19}V_{2}$, $F_{30}S_{24}S_{2}V_{19}V_{2}$, $F_{30}S_{2}S_{4}V_{19}V_{2}$, $F_{27}S_{22}S_{2}V_{19}V_{2}$, $F_{27}S_{2}S_{2}V_{19}V_{2}$, $F_{30}S_{24}S_{2}V_{2}V_{2}$, $F_{30}S_{2}S_{4}V_{2}V_{2}$, $F_{4}S_{2}S_{4}V_{2}V_{2}$, $F_{30}S_{2}V_{19}V_{19}V_{2}$, $F_{30}S_{2}V_{19}V_{2}V_{2}$, $F_{27}S_{2}V_{19}V_{19}V_{2}$, $F_{30}S_{2}V_{2}V_{2}V_{2}$, $F_{4}S_{2}V_{2}V_{2}V_{2}$, $F_{23}S_{24}S_{2}V_{2}V_{37}$, $F_{6}S_{24}S_{2}V_{2}V_{37}$, $F_{23}S_{2}S_{4}V_{2}V_{37}$, $F_{6}S_{2}S_{4}V_{2}V_{37}$, $F_{6}S_{2}S_{4}V_{11}V_{2}$, $F_{23}S_{23}S_{24}V_{2}V_{37}$, $F_{6}S_{24}S_{3}V_{2}V_{37}$, $F_{23}S_{22}S_{23}V_{2}V_{37}$, $F_{6}S_{22}S_{3}V_{2}V_{37}$, $F_{23}S_{23}S_{4}V_{2}V_{37}$, $F_{6}S_{3}S_{4}V_{2}V_{37}$, $F_{6}S_{3}S_{4}V_{11}V_{2}$, $F_{23}S_{23}S_{2}V_{2}V_{37}$, $F_{6}S_{2}S_{3}V_{2}V_{37}$, $F_{6}S_{2}S_{3}V_{11}V_{2}$, $F_{29}S_{24}V_{19}V_{2}V_{2}$, $F_{29}S_{24}V_{2}V_{2}V_{2}$, $F_{29}S_{22}V_{19}V_{2}V_{2}$, $F_{29}S_{22}V_{2}V_{2}V_{2}$, $F_{29}S_{23}S_{24}V_{2}V_{2}$, $F_{29}S_{24}S_{3}V_{2}V_{2}$, $F_{29}S_{22}S_{23}V_{2}V_{2}$, $F_{29}S_{22}S_{3}V_{2}V_{2}$, $F_{25}S_{23}S_{3}S_{4}S_{41}$, $F_{25}S_{23}S_{2}S_{3}S_{41}$, $F_{8}S_{23}S_{3}S_{4}S_{41}$, $F_{8}S_{23}S_{2}S_{3}S_{41}$, $F_{25}S_{3}S_{3}S_{4}S_{41}$, $F_{25}S_{2}S_{3}S_{3}S_{41}$, $F_{8}S_{3}S_{3}S_{4}S_{41}$, $F_{8}S_{2}S_{3}S_{3}S_{41}$, $F_{8}S_{7}S_{3}S_{3}S_{4}$, $F_{8}S_{7}S_{2}S_{3}S_{3}$, $F_{25}S_{23}S_{24}S_{3}S_{41}$, $F_{25}S_{22}S_{23}S_{3}S_{41}$, $F_{25}S_{24}S_{3}S_{3}S_{41}$, $F_{25}S_{22}S_{3}S_{3}S_{41}$, $F_{43}S_{3}S_{4}V_{19}V_{37}$, $F_{23}S_{2}S_{3}V_{19}V_{37}$, $F_{14}S_{3}S_{4}V_{19}V_{37}$, $F_{6}S_{2}S_{3}V_{19}V_{37}$, $F_{43}S_{3}S_{4}V_{2}V_{37}$, $F_{23}S_{2}S_{3}V_{2}V_{37}$, $F_{14}S_{3}S_{4}V_{2}V_{37}$, $F_{14}S_{3}S_{4}V_{11}V_{2}$, $F_{43}S_{3}V_{19}V_{1}V_{37}$, $F_{23}S_{3}V_{19}V_{1}V_{37}$, $F_{14}S_{3}V_{19}V_{1}V_{37}$, $F_{6}S_{3}V_{19}V_{1}V_{37}$, $F_{43}S_{3}V_{1}V_{2}V_{37}$, $F_{23}S_{3}V_{1}V_{2}V_{37}$, $F_{14}S_{3}V_{1}V_{2}V_{37}$, $F_{6}S_{3}V_{1}V_{2}V_{37}$, $F_{14}S_{3}V_{11}V_{1}V_{2}$, $F_{6}S_{3}V_{11}V_{1}V_{2}$, $F_{43}S_{3}V_{19}V_{19}V_{37}$, $F_{23}S_{3}V_{19}V_{19}V_{37}$, $F_{14}S_{3}V_{19}V_{2}V_{37}$, $F_{6}S_{3}V_{19}V_{2}V_{37}$, $F_{43}S_{3}V_{19}V_{2}V_{37}$, $F_{23}S_{3}V_{19}V_{2}V_{37}$, $F_{14}S_{3}V_{2}V_{2}V_{37}$, $F_{6}S_{3}V_{2}V_{2}V_{37}$, $F_{14}S_{3}V_{11}V_{2}V_{2}$, $F_{6}S_{3}V_{11}V_{2}V_{2}$, $F_{30}S_{24}S_{3}V_{19}V_{1}$, $F_{30}S_{3}S_{4}V_{19}V_{1}$, $F_{27}S_{22}S_{3}V_{19}V_{1}$, $F_{27}S_{2}S_{3}V_{19}V_{1}$, $F_{30}S_{24}S_{3}V_{1}V_{2}$, $F_{30}S_{3}S_{4}V_{1}V_{2}$, $F_{4}S_{3}S_{4}V_{1}V_{2}$, $F_{30}S_{3}V_{19}V_{19}V_{1}$, $F_{30}S_{3}V_{19}V_{1}V_{2}$, $F_{27}S_{3}V_{19}V_{19}V_{1}$, $F_{30}S_{3}V_{1}V_{2}V_{2}$, $F_{4}S_{3}V_{1}V_{2}V_{2}$, $F_{42}S_{24}S_{3}S_{44}V_{1}$, $F_{13}S_{24}S_{3}S_{44}V_{1}$, $F_{42}S_{22}S_{3}S_{42}V_{1}$, $F_{13}S_{22}S_{3}S_{42}V_{1}$, $F_{42}S_{3}S_{4}S_{44}V_{1}$, $F_{13}S_{3}S_{4}S_{44}V_{1}$, $F_{13}S_{9}S_{3}S_{4}V_{1}$, $F_{42}S_{2}S_{3}S_{42}V_{1}$, $F_{13}S_{2}S_{3}S_{42}V_{1}$, $F_{13}S_{14}S_{2}S_{3}V_{1}$, $F_{42}S_{23}S_{24}S_{3}S_{44}$, $F_{13}S_{24}S_{3}S_{3}S_{44}$, $F_{42}S_{22}S_{23}S_{3}S_{42}$, $F_{13}S_{22}S_{3}S_{3}S_{42}$, $F_{42}S_{23}S_{3}S_{4}S_{44}$, $F_{13}S_{3}S_{3}S_{4}S_{44}$, $F_{13}S_{9}S_{3}S_{3}S_{4}$, $F_{42}S_{23}S_{2}S_{3}S_{42}$, $F_{13}S_{2}S_{3}S_{3}S_{42}$, $F_{13}S_{14}S_{2}S_{3}S_{3}$, $F_{29}S_{24}S_{3}S_{4}V_{19}$, $F_{29}S_{24}S_{3}S_{4}V_{2}$, $F_{29}S_{3}S_{4}S_{4}V_{19}$, $F_{29}S_{3}S_{4}S_{4}V_{2}$, $F_{3}S_{3}S_{4}S_{4}V_{2}$, $F_{29}S_{22}S_{2}S_{3}V_{19}$, $F_{29}S_{22}S_{2}S_{3}V_{2}$, $F_{29}S_{2}S_{2}S_{3}V_{19}$, $F_{29}S_{2}S_{2}S_{3}V_{2}$, $F_{3}S_{2}S_{2}S_{3}V_{2}$, $F_{29}S_{23}S_{24}S_{3}S_{4}$, $F_{29}S_{24}S_{3}S_{3}S_{4}$, $F_{29}S_{23}S_{3}S_{4}S_{4}$, $F_{29}S_{3}S_{3}S_{4}S_{4}$, $F_{3}S_{3}S_{3}S_{4}S_{4}$, $F_{29}S_{22}S_{23}S_{2}S_{3}$, $F_{29}S_{22}S_{2}S_{3}S_{3}$, $F_{29}S_{23}S_{2}S_{2}S_{3}$, $F_{29}S_{2}S_{2}S_{3}S_{3}$, $F_{3}S_{2}S_{2}S_{3}S_{3}$, $F_{8}S_{23}S_{24}S_{24}V_{11}$, $F_{8}S_{24}S_{3}S_{4}V_{11}$, $F_{8}S_{22}S_{22}S_{23}V_{11}$, $F_{8}S_{22}S_{2}S_{3}V_{11}$, $F_{8}S_{23}S_{4}S_{4}V_{11}$, $F_{8}S_{3}S_{4}S_{4}V_{11}$, $F_{8}S_{23}S_{2}S_{2}V_{11}$, $F_{8}S_{2}S_{2}S_{3}V_{11}$, $F_{8}S_{23}S_{24}S_{24}S_{3}$, $F_{8}S_{24}S_{3}S_{3}S_{4}$, $F_{8}S_{22}S_{22}S_{23}S_{3}$, $F_{8}S_{22}S_{2}S_{3}S_{3}$, $F_{8}S_{23}S_{3}S_{4}S_{4}$, $F_{8}S_{3}S_{3}S_{4}S_{4}$, $F_{8}S_{23}S_{2}S_{2}S_{3}$, $F_{8}S_{2}S_{2}S_{3}S_{3}$, $F_{8}S_{23}S_{24}S_{24}V_{2}$, $F_{8}S_{24}S_{3}S_{4}V_{2}$, $F_{8}S_{22}S_{22}S_{23}V_{2}$, $F_{8}S_{22}S_{2}S_{3}V_{2}$, $F_{8}S_{23}S_{4}S_{4}V_{2}$, $F_{8}S_{3}S_{4}S_{4}V_{2}$, $F_{8}S_{23}S_{2}S_{2}V_{2}$, $F_{8}S_{2}S_{2}S_{3}V_{2}$, $F_{24}S_{23}S_{4}S_{44}V_{2}$, $F_{7}S_{23}S_{4}S_{44}V_{2}$, $F_{24}S_{3}S_{4}S_{44}V_{2}$, $F_{7}S_{3}S_{4}S_{44}V_{2}$, $F_{7}S_{9}S_{3}S_{4}V_{2}$, $F_{24}S_{23}S_{2}S_{42}V_{2}$, $F_{7}S_{23}S_{2}S_{42}V_{2}$, $F_{24}S_{2}S_{3}S_{42}V_{2}$, $F_{7}S_{2}S_{3}S_{42}V_{2}$, $F_{7}S_{14}S_{2}S_{3}V_{2}$, $F_{24}S_{23}S_{3}S_{4}S_{44}$, $F_{7}S_{23}S_{3}S_{4}S_{44}$, $F_{24}S_{3}S_{3}S_{4}S_{44}$, $F_{7}S_{3}S_{3}S_{4}S_{44}$, $F_{7}S_{9}S_{3}S_{3}S_{4}$, $F_{24}S_{23}S_{2}S_{3}S_{42}$, $F_{7}S_{23}S_{2}S_{3}S_{42}$, $F_{24}S_{2}S_{3}S_{3}S_{42}$, $F_{7}S_{2}S_{3}S_{3}S_{42}$, $F_{7}S_{14}S_{2}S_{3}S_{3}$, $F_{24}S_{23}S_{4}S_{44}V_{18}$, $F_{7}S_{23}S_{4}S_{44}V_{1}$, $F_{24}S_{3}S_{4}S_{44}V_{18}$, $F_{7}S_{3}S_{4}S_{44}V_{1}$, $F_{7}S_{9}S_{3}S_{4}V_{1}$, $F_{24}S_{23}S_{2}S_{42}V_{18}$, $F_{7}S_{23}S_{2}S_{42}V_{1}$, $F_{24}S_{2}S_{3}S_{42}V_{18}$, $F_{7}S_{2}S_{3}S_{42}V_{1}$, $F_{7}S_{14}S_{2}S_{3}V_{1}$, $F_{26}S_{23}S_{4}V_{2}V_{37}$, $F_{22}S_{23}S_{2}V_{2}V_{37}$, $F_{26}S_{3}S_{4}V_{2}V_{37}$, $F_{22}S_{2}S_{3}V_{2}V_{37}$, $F_{26}S_{23}V_{18}V_{2}V_{37}$, $F_{22}S_{23}V_{18}V_{2}V_{37}$, $F_{9}S_{23}V_{1}V_{2}V_{37}$, $F_{5}S_{23}V_{1}V_{2}V_{37}$, $F_{26}S_{3}V_{18}V_{2}V_{37}$, $F_{22}S_{3}V_{18}V_{2}V_{37}$, $F_{9}S_{3}V_{1}V_{2}V_{37}$, $F_{5}S_{3}V_{1}V_{2}V_{37}$, $F_{47}S_{23}S_{24}V_{11}V_{45}$, $F_{47}S_{23}S_{4}V_{11}V_{45}$, $F_{28}S_{22}S_{23}V_{11}V_{45}$, $F_{28}S_{23}S_{2}V_{11}V_{45}$, $F_{47}S_{24}S_{3}V_{11}V_{15}$, $F_{47}S_{3}S_{4}V_{11}V_{15}$, $F_{28}S_{22}S_{3}V_{11}V_{15}$, $F_{28}S_{2}S_{3}V_{11}V_{15}$, $F_{11}S_{3}S_{4}V_{11}V_{15}$, $F_{2}S_{2}S_{3}V_{11}V_{15}$, $F_{47}S_{23}V_{11}V_{18}V_{45}$, $F_{47}S_{23}V_{11}V_{45}V_{1}$, $F_{28}S_{23}V_{11}V_{18}V_{45}$, $F_{28}S_{23}V_{11}V_{45}V_{1}$, $F_{47}S_{3}V_{11}V_{18}V_{15}$, $F_{47}S_{3}V_{11}V_{1}V_{15}$, $F_{28}S_{3}V_{11}V_{18}V_{15}$, $F_{28}S_{3}V_{11}V_{1}V_{15}$, $F_{11}S_{3}V_{11}V_{1}V_{15}$, $F_{2}S_{3}V_{11}V_{1}V_{15}$, $F_{24}S_{44}V_{19}V_{1}V_{2}$, $F_{7}S_{44}V_{19}V_{1}V_{2}$, $F_{24}S_{42}V_{19}V_{1}V_{2}$, $F_{7}S_{42}V_{19}V_{1}V_{2}$, $F_{24}S_{44}V_{1}V_{2}V_{2}$, $F_{7}S_{44}V_{1}V_{2}V_{2}$, $F_{24}S_{42}V_{1}V_{2}V_{2}$, $F_{7}S_{42}V_{1}V_{2}V_{2}$, $F_{7}S_{9}V_{1}V_{2}V_{2}$, $F_{7}S_{14}V_{1}V_{2}V_{2}$, $F_{24}S_{3}S_{44}V_{19}V_{1}$, $F_{7}S_{3}S_{44}V_{19}V_{1}$, $F_{24}S_{3}S_{42}V_{19}V_{1}$, $F_{7}S_{3}S_{42}V_{19}V_{1}$, $F_{24}S_{3}S_{44}V_{1}V_{2}$, $F_{7}S_{3}S_{44}V_{1}V_{2}$, $F_{24}S_{3}S_{42}V_{1}V_{2}$, $F_{7}S_{3}S_{42}V_{1}V_{2}$, $F_{7}S_{9}S_{3}V_{1}V_{2}$, $F_{7}S_{14}S_{3}V_{1}V_{2}$, $F_{24}S_{44}V_{18}V_{19}V_{1}$, $F_{7}S_{44}V_{19}V_{1}V_{1}$, $F_{24}S_{42}V_{18}V_{19}V_{1}$, $F_{7}S_{42}V_{19}V_{1}V_{1}$, $F_{24}S_{44}V_{18}V_{1}V_{2}$, $F_{7}S_{44}V_{1}V_{1}V_{2}$, $F_{24}S_{42}V_{18}V_{1}V_{2}$, $F_{7}S_{42}V_{1}V_{1}V_{2}$, $F_{7}S_{9}V_{1}V_{1}V_{2}$, $F_{7}S_{14}V_{1}V_{1}V_{2}$, $F_{26}S_{2}S_{4}V_{19}V_{37}$, $F_{22}S_{2}S_{2}V_{19}V_{37}$, $F_{9}S_{2}S_{4}V_{19}V_{37}$, $F_{5}S_{2}S_{2}V_{19}V_{37}$, $F_{26}S_{2}S_{4}V_{2}V_{37}$, $F_{22}S_{2}S_{2}V_{2}V_{37}$, $F_{9}S_{2}S_{4}V_{2}V_{37}$, $F_{5}S_{2}S_{2}V_{2}V_{37}$, $F_{9}S_{2}S_{4}V_{11}V_{2}$, $F_{5}S_{2}S_{2}V_{11}V_{2}$, $F_{26}S_{2}V_{19}V_{2}V_{37}$, $F_{22}S_{2}V_{19}V_{2}V_{37}$, $F_{9}S_{2}V_{19}V_{2}V_{37}$, $F_{5}S_{2}V_{19}V_{2}V_{37}$, $F_{26}S_{2}V_{2}V_{2}V_{37}$, $F_{22}S_{2}V_{2}V_{2}V_{37}$, $F_{9}S_{2}V_{2}V_{2}V_{37}$, $F_{5}S_{2}V_{2}V_{2}V_{37}$, $F_{26}S_{2}V_{18}V_{19}V_{37}$, $F_{22}S_{2}V_{18}V_{19}V_{37}$, $F_{9}S_{2}V_{19}V_{1}V_{37}$, $F_{5}S_{2}V_{19}V_{1}V_{37}$, $F_{26}S_{2}V_{18}V_{2}V_{37}$, $F_{22}S_{2}V_{18}V_{2}V_{37}$, $F_{22}S_{2}S_{4}V_{19}V_{37}$, $F_{5}S_{2}S_{4}V_{19}V_{37}$, $F_{22}S_{2}S_{4}V_{2}V_{37}$, $F_{5}S_{2}S_{4}V_{2}V_{37}$, $F_{5}S_{2}S_{4}V_{11}V_{2}$, $F_{22}S_{3}S_{4}V_{19}V_{37}$, $F_{5}S_{3}S_{4}V_{19}V_{37}$, $F_{22}S_{3}S_{4}V_{2}V_{37}$, $F_{5}S_{3}S_{4}V_{2}V_{37}$, $F_{5}S_{3}S_{4}V_{11}V_{2}$, $F_{22}S_{2}S_{3}V_{19}V_{37}$, $F_{5}S_{2}S_{3}V_{19}V_{37}$, $F_{22}S_{22}S_{4}V_{19}V_{37}$, $F_{22}S_{22}S_{4}V_{2}V_{37}$, $F_{22}S_{22}S_{2}V_{19}V_{37}$, $F_{22}S_{22}S_{2}V_{2}V_{37}$, $F_{25}S_{43}V_{19}V_{1}V_{2}$, $F_{8}S_{43}V_{19}V_{1}V_{2}$, $F_{25}S_{41}V_{19}V_{1}V_{2}$, $F_{8}S_{41}V_{19}V_{1}V_{2}$, $F_{25}S_{43}V_{1}V_{2}V_{2}$, $F_{8}S_{43}V_{1}V_{2}V_{2}$, $F_{25}S_{41}V_{1}V_{2}V_{2}$, $F_{8}S_{41}V_{1}V_{2}V_{2}$, $F_{8}S_{8}V_{1}V_{2}V_{2}$, $F_{8}S_{7}V_{1}V_{2}V_{2}$, $F_{25}S_{22}S_{43}V_{19}V_{2}$, $F_{25}S_{22}S_{41}V_{19}V_{2}$, $F_{25}S_{22}S_{43}V_{2}V_{2}$, $F_{25}S_{22}S_{41}V_{2}V_{2}$, $F_{29}S_{49}V_{11}V_{19}V_{19}$, $F_{29}S_{49}V_{11}V_{19}V_{2}$, $F_{29}S_{23}V_{11}V_{19}V_{19}$, $F_{29}S_{23}V_{11}V_{19}V_{2}$, $F_{29}S_{19}V_{11}V_{19}V_{2}$, $F_{29}S_{19}V_{11}V_{2}V_{2}$, $F_{3}S_{19}V_{11}V_{2}V_{2}$, $F_{29}S_{3}V_{11}V_{19}V_{2}$, $F_{29}S_{3}V_{11}V_{2}V_{2}$, $F_{3}S_{3}V_{11}V_{2}V_{2}$, $F_{29}S_{49}V_{11}V_{18}V_{19}$, $F_{29}S_{49}V_{11}V_{19}V_{1}$, $F_{29}S_{23}V_{11}V_{18}V_{19}$, $F_{29}S_{23}V_{11}V_{19}V_{1}$, $F_{29}S_{19}V_{11}V_{18}V_{2}$, $F_{29}S_{19}V_{11}V_{1}V_{2}$, $F_{3}S_{19}V_{11}V_{1}V_{2}$, $F_{29}S_{3}V_{11}V_{18}V_{2}$, $F_{29}S_{3}V_{11}V_{1}V_{2}$, $F_{3}S_{3}V_{11}V_{1}V_{2}$, $F_{29}S_{22}S_{49}V_{11}V_{19}$, $F_{29}S_{49}S_{2}V_{11}V_{19}$, $F_{29}S_{23}S_{2}V_{11}V_{19}$, $F_{29}S_{22}S_{19}V_{11}V_{2}$, $F_{29}S_{2}S_{19}V_{11}V_{2}$, $F_{3}S_{2}S_{19}V_{11}V_{2}$, $F_{29}S_{22}S_{3}V_{11}V_{2}$, $F_{47}S_{24}S_{2}V_{45}V_{1}$, $F_{47}S_{2}S_{4}V_{45}V_{1}$, $F_{28}S_{22}S_{2}V_{45}V_{1}$, $F_{28}S_{2}S_{2}V_{45}V_{1}$, $F_{47}S_{24}S_{2}V_{1}V_{15}$, $F_{47}S_{2}S_{4}V_{1}V_{15}$, $F_{28}S_{22}S_{2}V_{1}V_{15}$, $F_{28}S_{2}S_{2}V_{1}V_{15}$, $F_{11}S_{2}S_{4}V_{1}V_{15}$, $F_{2}S_{2}S_{2}V_{1}V_{15}$, $F_{47}S_{2}V_{18}V_{45}V_{1}$, $F_{47}S_{2}V_{45}V_{1}V_{1}$, $F_{28}S_{2}V_{18}V_{45}V_{1}$, $F_{28}S_{2}V_{45}V_{1}V_{1}$, $F_{47}S_{2}V_{18}V_{1}V_{15}$, $F_{47}S_{2}V_{1}V_{1}V_{15}$, $F_{28}S_{2}V_{18}V_{1}V_{15}$, $F_{28}S_{2}V_{1}V_{1}V_{15}$, $F_{11}S_{2}V_{1}V_{1}V_{15}$, $F_{2}S_{2}V_{1}V_{1}V_{15}$, $F_{22}S_{24}S_{2}V_{1}V_{37}$, $F_{5}S_{24}S_{2}V_{1}V_{37}$, $F_{22}S_{2}S_{4}V_{1}V_{37}$, $F_{5}S_{2}S_{4}V_{1}V_{37}$, $F_{5}S_{2}S_{4}V_{11}V_{1}$, $F_{22}S_{2}S_{2}V_{1}V_{37}$, $F_{22}S_{24}S_{3}V_{1}V_{37}$, $F_{5}S_{24}S_{3}V_{1}V_{37}$, $F_{22}S_{22}S_{3}V_{1}V_{37}$, $F_{5}S_{22}S_{3}V_{1}V_{37}$, $F_{22}S_{3}S_{4}V_{1}V_{37}$, $F_{5}S_{3}S_{4}V_{1}V_{37}$, $F_{5}S_{3}S_{4}V_{11}V_{1}$, $F_{22}S_{2}S_{3}V_{1}V_{37}$, $F_{5}S_{2}S_{3}V_{1}V_{37}$, $F_{5}S_{2}S_{3}V_{11}V_{1}$, $F_{22}S_{22}S_{24}V_{1}V_{37}$, $F_{22}S_{22}S_{4}V_{1}V_{37}$, $F_{29}S_{49}V_{19}V_{1}V_{2}$, $F_{29}S_{49}V_{1}V_{2}V_{2}$, $F_{29}S_{23}V_{19}V_{1}V_{2}$, $F_{29}S_{23}V_{1}V_{2}V_{2}$, $F_{29}S_{19}V_{19}V_{1}V_{2}$, $F_{29}S_{19}V_{1}V_{2}V_{2}$, $F_{3}S_{19}V_{1}V_{2}V_{2}$, $F_{29}S_{3}V_{19}V_{1}V_{2}$, $F_{29}S_{3}V_{1}V_{2}V_{2}$, $F_{3}S_{3}V_{1}V_{2}V_{2}$, $F_{29}S_{49}V_{18}V_{1}V_{2}$, $F_{29}S_{49}V_{1}V_{1}V_{2}$, $F_{29}S_{23}V_{18}V_{1}V_{2}$, $F_{29}S_{23}V_{1}V_{1}V_{2}$, $F_{29}S_{19}V_{18}V_{1}V_{2}$, $F_{29}S_{19}V_{1}V_{1}V_{2}$, $F_{3}S_{19}V_{1}V_{1}V_{2}$, $F_{29}S_{3}V_{18}V_{1}V_{2}$, $F_{29}S_{3}V_{1}V_{1}V_{2}$, $F_{3}S_{3}V_{1}V_{1}V_{2}$, $F_{29}S_{22}S_{49}V_{1}V_{2}$, $F_{29}S_{49}S_{2}V_{1}V_{2}$, $F_{29}S_{22}S_{23}V_{1}V_{2}$, $F_{29}S_{23}S_{2}V_{1}V_{2}$, $F_{29}S_{22}S_{19}V_{1}V_{2}$, $F_{29}S_{2}S_{19}V_{1}V_{2}$, $F_{3}S_{2}S_{19}V_{1}V_{2}$, $F_{25}S_{24}S_{2}S_{43}V_{1}$, $F_{8}S_{24}S_{2}S_{43}V_{1}$, $F_{25}S_{22}S_{2}S_{41}V_{1}$, $F_{8}S_{22}S_{2}S_{41}V_{1}$, $F_{25}S_{2}S_{4}S_{43}V_{1}$, $F_{8}S_{2}S_{4}S_{43}V_{1}$, $F_{8}S_{8}S_{2}S_{4}V_{1}$, $F_{25}S_{2}S_{2}S_{41}V_{1}$, $F_{8}S_{2}S_{2}S_{41}V_{1}$, $F_{8}S_{7}S_{2}S_{2}V_{1}$, $F_{25}S_{24}S_{2}S_{43}V_{2}$, $F_{8}S_{24}S_{2}S_{43}V_{2}$, $F_{25}S_{22}S_{24}S_{2}S_{43}$, $F_{8}S_{24}S_{2}S_{2}S_{43}$, $F_{29}S_{49}S_{2}S_{4}V_{19}$, $F_{29}S_{49}S_{2}S_{4}V_{2}$, $F_{29}S_{2}S_{4}S_{19}V_{19}$, $F_{29}S_{2}S_{4}S_{19}V_{2}$, $F_{3}S_{2}S_{4}S_{19}V_{2}$, $F_{29}S_{23}S_{2}S_{2}V_{19}$, $F_{29}S_{23}S_{2}S_{2}V_{2}$, $F_{29}S_{49}S_{2}S_{4}V_{18}$, $F_{29}S_{49}S_{2}S_{4}V_{1}$, $F_{29}S_{2}S_{4}S_{19}V_{18}$, $F_{29}S_{2}S_{4}S_{19}V_{1}$, $F_{3}S_{2}S_{4}S_{19}V_{1}$, $F_{29}S_{23}S_{2}S_{2}V_{18}$, $F_{29}S_{23}S_{2}S_{2}V_{1}$, $F_{29}S_{2}S_{2}S_{3}V_{18}$, $F_{29}S_{2}S_{2}S_{3}V_{1}$, $F_{3}S_{2}S_{2}S_{3}V_{1}$, $F_{29}S_{22}S_{49}S_{2}S_{4}$, $F_{29}S_{49}S_{2}S_{2}S_{4}$, $F_{29}S_{22}S_{2}S_{4}S_{19}$, $F_{29}S_{2}S_{2}S_{4}S_{19}$, $F_{3}S_{2}S_{2}S_{4}S_{19}$, $F_{29}S_{22}S_{23}S_{2}S_{2}$, $F_{29}S_{23}S_{2}S_{2}S_{2}$, $F_{29}S_{22}S_{2}S_{2}S_{3}$, $F_{29}S_{2}S_{2}S_{2}S_{3}$, $F_{3}S_{2}S_{2}S_{2}S_{3}$, $F_{27}S_{23}S_{24}V_{11}V_{19}$, $F_{27}S_{24}S_{3}V_{11}V_{19}$, $F_{27}S_{22}S_{3}V_{11}V_{19}$, $F_{27}S_{23}S_{4}V_{11}V_{2}$, $F_{27}S_{3}S_{4}V_{11}V_{2}$, $F_{1}S_{3}S_{4}V_{11}V_{2}$, $F_{27}S_{23}S_{2}V_{11}V_{2}$, $F_{27}S_{22}S_{24}V_{11}V_{19}$, $F_{27}S_{24}S_{2}V_{11}V_{19}$, $F_{27}S_{22}S_{4}V_{11}V_{2}$, $F_{27}S_{2}S_{4}V_{11}V_{2}$, $F_{1}S_{2}S_{4}V_{11}V_{2}$, $F_{27}S_{23}S_{4}V_{19}V_{2}$, $F_{27}S_{3}S_{4}V_{19}V_{2}$, $F_{27}S_{23}S_{4}V_{2}V_{2}$, $F_{27}S_{3}S_{4}V_{2}V_{2}$, $F_{1}S_{3}S_{4}V_{2}V_{2}$, $F_{27}S_{23}S_{2}V_{19}V_{2}$, $F_{27}S_{2}S_{3}V_{19}V_{2}$, $F_{27}S_{23}S_{2}V_{2}V_{2}$, $F_{27}S_{2}S_{3}V_{2}V_{2}$, $F_{1}S_{2}S_{3}V_{2}V_{2}$, $F_{27}S_{22}S_{4}V_{19}V_{2}$, $F_{27}S_{2}S_{4}V_{19}V_{2}$, $F_{27}S_{22}S_{4}V_{2}V_{2}$, $F_{27}S_{2}S_{4}V_{2}V_{2}$, $F_{1}S_{2}S_{4}V_{2}V_{2}$, $F_{26}S_{22}V_{19}V_{19}V_{2}$, $F_{22}S_{22}V_{19}V_{19}V_{2}$, $F_{26}S_{2}V_{19}V_{2}V_{2}$, $F_{22}S_{2}V_{19}V_{2}V_{2}$, $F_{26}S_{22}S_{24}V_{19}V_{19}$, $F_{22}S_{22}S_{22}V_{19}V_{19}$, $F_{26}S_{24}S_{2}V_{19}V_{2}$, $F_{22}S_{22}S_{2}V_{19}V_{2}$, $F_{29}S_{22}S_{24}S_{2}S_{41}$, $F_{29}S_{22}S_{22}S_{2}S_{41}$, $F_{29}S_{22}S_{2}S_{4}S_{41}$, $F_{29}S_{22}S_{2}S_{2}S_{41}$, $F_{29}S_{24}S_{2}S_{2}S_{41}$, $F_{29}S_{2}S_{2}S_{4}S_{41}$, $F_{29}S_{2}S_{2}S_{2}S_{41}$, $F_{3}S_{7}S_{2}S_{2}S_{4}$, $F_{3}S_{7}S_{2}S_{2}S_{2}$, $F_{25}S_{22}S_{24}S_{49}V_{2}$, $F_{8}S_{24}S_{2}S_{19}V_{2}$, $F_{25}S_{22}S_{22}S_{23}V_{2}$, $F_{8}S_{22}S_{4}S_{19}V_{2}$, $F_{25}S_{49}S_{2}S_{4}V_{2}$, $F_{8}S_{2}S_{4}S_{19}V_{2}$, $F_{25}S_{23}S_{2}S_{2}V_{2}$, $F_{25}S_{22}S_{24}S_{49}S_{2}$, $F_{8}S_{24}S_{2}S_{2}S_{19}$, $F_{25}S_{22}S_{22}S_{23}S_{2}$, $F_{8}S_{22}S_{2}S_{2}S_{3}$, $F_{8}S_{22}S_{2}S_{4}S_{19}$, $F_{25}S_{49}S_{2}S_{2}S_{4}$, $F_{8}S_{2}S_{2}S_{4}S_{19}$, $F_{25}S_{23}S_{2}S_{2}S_{2}$, $F_{8}S_{2}S_{2}S_{2}S_{3}$, $F_{25}S_{22}S_{24}S_{49}V_{19}$, $F_{25}S_{22}S_{22}S_{23}V_{19}$, $F_{25}S_{49}S_{2}S_{4}V_{19}$, $F_{25}S_{23}S_{2}S_{2}V_{19}$, $F_{30}S_{22}S_{24}V_{2}V_{37}$, $F_{30}S_{22}S_{4}V_{2}V_{37}$, $F_{27}S_{22}S_{22}V_{2}V_{37}$, $F_{27}S_{22}S_{2}V_{2}V_{37}$, $F_{30}S_{24}S_{2}V_{2}V_{37}$, $F_{30}S_{2}S_{4}V_{2}V_{37}$, $F_{27}S_{2}S_{2}V_{2}V_{37}$, $F_{30}S_{22}V_{19}V_{2}V_{37}$, $F_{30}S_{22}V_{2}V_{2}V_{37}$, $F_{27}S_{22}V_{19}V_{2}V_{37}$, $F_{27}S_{22}V_{2}V_{2}V_{37}$, $F_{30}S_{2}V_{19}V_{2}V_{37}$, $F_{30}S_{2}V_{2}V_{2}V_{37}$, $F_{27}S_{2}V_{19}V_{2}V_{37}$, $F_{27}S_{2}V_{2}V_{2}V_{37}$, $F_{26}S_{23}V_{18}V_{19}V_{2}$, $F_{22}S_{23}V_{18}V_{19}V_{2}$, $F_{26}S_{3}V_{19}V_{1}V_{2}$, $F_{22}S_{3}V_{19}V_{1}V_{2}$, $F_{26}S_{23}S_{24}V_{18}V_{19}$, $F_{22}S_{22}S_{23}V_{18}V_{19}$, $F_{26}S_{24}S_{3}V_{19}V_{1}$, $F_{22}S_{22}S_{3}V_{19}V_{1}$, $F_{25}S_{49}V_{18}V_{19}V_{2}$, $F_{25}S_{23}V_{18}V_{19}V_{2}$, $F_{8}S_{19}V_{19}V_{1}V_{2}$, $F_{8}S_{3}V_{19}V_{1}V_{2}$, $F_{8}S_{19}V_{18}V_{2}V_{2}$, $F_{8}S_{3}V_{18}V_{2}V_{2}$, $F_{25}S_{49}V_{1}V_{2}V_{2}$, $F_{25}S_{23}V_{1}V_{2}V_{2}$, $F_{8}S_{19}V_{1}V_{2}V_{2}$, $F_{8}S_{3}V_{1}V_{2}V_{2}$, $F_{25}S_{49}S_{2}V_{18}V_{19}$, $F_{25}S_{23}S_{2}V_{18}V_{19}$, $F_{8}S_{2}S_{19}V_{19}V_{1}$, $F_{8}S_{2}S_{3}V_{19}V_{1}$, $F_{8}S_{2}S_{19}V_{18}V_{2}$, $F_{8}S_{2}S_{3}V_{18}V_{2}$, $F_{25}S_{49}S_{2}V_{1}V_{2}$, $F_{25}S_{23}S_{2}V_{1}V_{2}$, $F_{8}S_{2}S_{19}V_{1}V_{2}$, $F_{8}S_{2}S_{3}V_{1}V_{2}$, $F_{25}S_{49}V_{18}V_{19}V_{19}$, $F_{25}S_{23}V_{18}V_{19}V_{19}$, $F_{25}S_{49}V_{19}V_{1}V_{2}$, $F_{25}S_{23}V_{19}V_{1}V_{2}$, $F_{30}S_{24}S_{2}V_{18}V_{37}$, $F_{30}S_{2}S_{4}V_{18}V_{37}$, $F_{27}S_{22}S_{2}V_{18}V_{37}$, $F_{27}S_{2}S_{2}V_{18}V_{37}$, $F_{30}S_{24}S_{2}V_{1}V_{37}$, $F_{30}S_{2}S_{4}V_{1}V_{37}$, $F_{27}S_{22}S_{2}V_{1}V_{37}$, $F_{27}S_{2}S_{2}V_{1}V_{37}$, $F_{4}S_{2}S_{4}V_{11}V_{1}$, $F_{30}S_{2}V_{18}V_{19}V_{37}$, $F_{30}S_{2}V_{18}V_{2}V_{37}$, $F_{27}S_{2}V_{18}V_{19}V_{37}$, $F_{27}S_{2}V_{18}V_{2}V_{37}$, $F_{30}S_{2}V_{19}V_{1}V_{37}$, $F_{30}S_{2}V_{1}V_{2}V_{37}$, $F_{27}S_{2}V_{19}V_{1}V_{37}$, $F_{27}S_{2}V_{1}V_{2}V_{37}$, $F_{4}S_{2}V_{11}V_{1}V_{2}$, $F_{23}S_{24}S_{2}V_{18}V_{45}$, $F_{6}S_{24}S_{2}V_{1}V_{15}$, $F_{23}S_{22}S_{2}V_{18}V_{45}$, $F_{6}S_{22}S_{2}V_{1}V_{15}$, $F_{6}S_{2}S_{4}V_{18}V_{15}$, $F_{23}S_{2}S_{4}V_{45}V_{1}$, $F_{6}S_{2}S_{4}V_{1}V_{15}$, $F_{6}S_{2}S_{2}V_{18}V_{15}$, $F_{23}S_{2}S_{2}V_{45}V_{1}$, $F_{6}S_{2}S_{2}V_{1}V_{15}$, $F_{23}S_{23}S_{24}V_{18}V_{45}$, $F_{6}S_{24}S_{3}V_{1}V_{15}$, $F_{23}S_{22}S_{23}V_{18}V_{45}$, $F_{6}S_{22}S_{3}V_{1}V_{15}$, $F_{6}S_{3}S_{4}V_{18}V_{15}$, $F_{23}S_{23}S_{4}V_{45}V_{1}$, $F_{6}S_{3}S_{4}V_{1}V_{15}$, $F_{6}S_{2}S_{3}V_{18}V_{15}$, $F_{23}S_{23}S_{2}V_{45}V_{1}$, $F_{6}S_{2}S_{3}V_{1}V_{15}$, $F_{29}S_{44}V_{18}V_{19}V_{2}$, $F_{29}S_{44}V_{18}V_{2}V_{2}$, $F_{29}S_{42}V_{18}V_{19}V_{2}$, $F_{29}S_{42}V_{18}V_{2}V_{2}$, $F_{29}S_{44}V_{19}V_{1}V_{2}$, $F_{29}S_{44}V_{1}V_{2}V_{2}$, $F_{29}S_{42}V_{19}V_{1}V_{2}$, $F_{29}S_{42}V_{1}V_{2}V_{2}$, $F_{3}S_{9}V_{1}V_{2}V_{2}$, $F_{3}S_{14}V_{1}V_{2}V_{2}$, $F_{29}S_{23}S_{44}V_{18}V_{2}$, $F_{29}S_{3}S_{44}V_{18}V_{2}$, $F_{29}S_{23}S_{42}V_{18}V_{2}$, $F_{29}S_{3}S_{42}V_{18}V_{2}$, $F_{29}S_{23}S_{44}V_{1}V_{2}$, $F_{29}S_{3}S_{44}V_{1}V_{2}$, $F_{29}S_{23}S_{42}V_{1}V_{2}$, $F_{29}S_{3}S_{42}V_{1}V_{2}$, $F_{3}S_{9}S_{3}V_{1}V_{2}$, $F_{3}S_{14}S_{3}V_{1}V_{2}$, $F_{29}S_{23}S_{24}S_{3}S_{41}$, $F_{29}S_{22}S_{23}S_{3}S_{41}$, $F_{29}S_{23}S_{3}S_{4}S_{41}$, $F_{29}S_{23}S_{2}S_{3}S_{41}$, $F_{29}S_{24}S_{3}S_{3}S_{41}$, $F_{29}S_{22}S_{3}S_{3}S_{41}$, $F_{29}S_{3}S_{3}S_{4}S_{41}$, $F_{29}S_{2}S_{3}S_{3}S_{41}$, $F_{3}S_{7}S_{3}S_{3}S_{4}$, $F_{3}S_{7}S_{2}S_{3}S_{3}$, $F_{30}S_{24}S_{3}V_{19}V_{37}$, $F_{30}S_{3}S_{4}V_{19}V_{37}$, $F_{27}S_{22}S_{3}V_{19}V_{37}$, $F_{27}S_{2}S_{3}V_{19}V_{37}$, $F_{30}S_{24}S_{3}V_{2}V_{37}$, $F_{30}S_{3}S_{4}V_{2}V_{37}$, $F_{27}S_{22}S_{3}V_{2}V_{37}$, $F_{27}S_{2}S_{3}V_{2}V_{37}$, $F_{4}S_{3}S_{4}V_{11}V_{2}$, $F_{30}S_{3}V_{19}V_{19}V_{37}$, $F_{30}S_{3}V_{19}V_{2}V_{37}$, $F_{27}S_{3}V_{19}V_{19}V_{37}$, $F_{27}S_{3}V_{19}V_{2}V_{37}$, $F_{30}S_{3}V_{2}V_{2}V_{37}$, $F_{27}S_{3}V_{2}V_{2}V_{37}$, $F_{4}S_{3}V_{11}V_{2}V_{2}$, $F_{29}S_{24}S_{3}S_{44}V_{19}$, $F_{29}S_{24}S_{3}S_{44}V_{2}$, $F_{29}S_{22}S_{3}S_{42}V_{19}$, $F_{29}S_{22}S_{3}S_{42}V_{2}$, $F_{29}S_{3}S_{4}S_{44}V_{19}$, $F_{29}S_{3}S_{4}S_{44}V_{2}$, $F_{3}S_{9}S_{3}S_{4}V_{2}$, $F_{29}S_{2}S_{3}S_{42}V_{19}$, $F_{29}S_{2}S_{3}S_{42}V_{2}$, $F_{3}S_{14}S_{2}S_{3}V_{2}$, $F_{29}S_{23}S_{24}S_{3}S_{44}$, $F_{29}S_{24}S_{3}S_{3}S_{44}$, $F_{29}S_{22}S_{23}S_{3}S_{42}$, $F_{29}S_{22}S_{3}S_{3}S_{42}$, $F_{29}S_{23}S_{3}S_{4}S_{44}$, $F_{29}S_{3}S_{3}S_{4}S_{44}$, $F_{3}S_{9}S_{3}S_{3}S_{4}$, $F_{29}S_{23}S_{2}S_{3}S_{42}$, $F_{29}S_{2}S_{3}S_{3}S_{42}$, $F_{3}S_{14}S_{2}S_{3}S_{3}$, $F_{24}S_{23}S_{24}S_{24}V_{2}$, $F_{7}S_{24}S_{3}S_{4}V_{2}$, $F_{24}S_{22}S_{22}S_{23}V_{2}$, $F_{7}S_{22}S_{2}S_{3}V_{2}$, $F_{7}S_{23}S_{4}S_{4}V_{2}$, $F_{24}S_{24}S_{3}S_{4}V_{2}$, $F_{7}S_{3}S_{4}S_{4}V_{2}$, $F_{7}S_{23}S_{2}S_{2}V_{2}$, $F_{24}S_{22}S_{2}S_{3}V_{2}$, $F_{7}S_{2}S_{2}S_{3}V_{2}$, $F_{24}S_{23}S_{24}S_{24}S_{3}$, $F_{7}S_{24}S_{3}S_{3}S_{4}$, $F_{24}S_{22}S_{22}S_{23}S_{3}$, $F_{7}S_{22}S_{2}S_{3}S_{3}$, $F_{7}S_{23}S_{3}S_{4}S_{4}$, $F_{24}S_{24}S_{3}S_{3}S_{4}$, $F_{7}S_{3}S_{3}S_{4}S_{4}$, $F_{7}S_{23}S_{2}S_{2}S_{3}$, $F_{24}S_{22}S_{2}S_{3}S_{3}$, $F_{7}S_{2}S_{2}S_{3}S_{3}$, $F_{24}S_{23}S_{24}S_{24}V_{18}$, $F_{7}S_{24}S_{3}S_{4}V_{1}$, $F_{24}S_{22}S_{22}S_{23}V_{18}$, $F_{7}S_{23}S_{4}S_{4}V_{1}$, $F_{24}S_{24}S_{3}S_{4}V_{18}$, $F_{7}S_{3}S_{4}S_{4}V_{1}$, $F_{24}S_{22}S_{2}S_{3}V_{18}$, $F_{47}S_{23}S_{24}V_{2}V_{37}$, $F_{47}S_{23}S_{4}V_{2}V_{37}$, $F_{28}S_{22}S_{23}V_{2}V_{37}$, $F_{28}S_{23}S_{2}V_{2}V_{37}$, $F_{47}S_{24}S_{3}V_{2}V_{37}$, $F_{47}S_{3}S_{4}V_{2}V_{37}$, $F_{28}S_{22}S_{3}V_{2}V_{37}$, $F_{28}S_{2}S_{3}V_{2}V_{37}$, $F_{11}S_{3}S_{4}V_{11}V_{2}$, $F_{47}S_{23}V_{18}V_{2}V_{37}$, $F_{47}S_{23}V_{1}V_{2}V_{37}$, $F_{28}S_{23}V_{18}V_{2}V_{37}$, $F_{28}S_{23}V_{1}V_{2}V_{37}$, $F_{47}S_{3}V_{18}V_{2}V_{37}$, $F_{47}S_{3}V_{1}V_{2}V_{37}$, $F_{28}S_{3}V_{18}V_{2}V_{37}$, $F_{28}S_{3}V_{1}V_{2}V_{37}$, $F_{11}S_{3}V_{11}V_{1}V_{2}$, $F_{24}S_{24}V_{19}V_{19}V_{2}$, $F_{24}S_{22}V_{19}V_{19}V_{2}$, $F_{7}S_{4}V_{19}V_{2}V_{2}$, $F_{7}S_{2}V_{19}V_{2}V_{2}$, $F_{24}S_{24}V_{2}V_{2}V_{2}$, $F_{24}S_{22}V_{2}V_{2}V_{2}$, $F_{7}S_{4}V_{2}V_{2}V_{2}$, $F_{7}S_{2}V_{2}V_{2}V_{2}$, $F_{24}S_{24}S_{3}V_{19}V_{19}$, $F_{24}S_{22}S_{3}V_{19}V_{19}$, $F_{7}S_{3}S_{4}V_{19}V_{2}$, $F_{7}S_{2}S_{3}V_{19}V_{2}$, $F_{24}S_{24}S_{3}V_{2}V_{2}$, $F_{24}S_{22}S_{3}V_{2}V_{2}$, $F_{7}S_{3}S_{4}V_{2}V_{2}$, $F_{7}S_{2}S_{3}V_{2}V_{2}$, $F_{24}S_{24}V_{18}V_{19}V_{19}$, $F_{24}S_{22}V_{18}V_{19}V_{19}$, $F_{24}S_{24}V_{18}V_{2}V_{2}$, $F_{24}S_{22}V_{18}V_{2}V_{2}$, $F_{47}S_{24}S_{2}V_{19}V_{37}$, $F_{47}S_{2}S_{4}V_{19}V_{37}$, $F_{28}S_{22}S_{2}V_{19}V_{37}$, $F_{28}S_{2}S_{2}V_{19}V_{37}$, $F_{47}S_{24}S_{2}V_{2}V_{37}$, $F_{47}S_{2}S_{4}V_{2}V_{37}$, $F_{28}S_{22}S_{2}V_{2}V_{37}$, $F_{28}S_{2}S_{2}V_{2}V_{37}$, $F_{11}S_{2}S_{4}V_{11}V_{2}$, $F_{2}S_{2}S_{2}V_{11}V_{2}$, $F_{47}S_{2}V_{18}V_{19}V_{37}$, $F_{47}S_{2}V_{19}V_{1}V_{37}$, $F_{28}S_{2}V_{18}V_{19}V_{37}$, $F_{28}S_{2}V_{19}V_{1}V_{37}$, $F_{47}S_{2}V_{18}V_{2}V_{37}$, $F_{47}S_{2}V_{1}V_{2}V_{37}$, $F_{28}S_{2}V_{18}V_{2}V_{37}$, $F_{28}S_{2}V_{1}V_{2}V_{37}$, $F_{11}S_{2}V_{11}V_{1}V_{2}$, $F_{2}S_{2}V_{11}V_{1}V_{2}$, $F_{22}S_{24}S_{2}V_{19}V_{19}$, $F_{5}S_{24}S_{2}V_{2}V_{2}$, $F_{22}S_{22}S_{2}V_{19}V_{19}$, $F_{5}S_{2}S_{4}V_{19}V_{2}$, $F_{22}S_{2}S_{4}V_{19}V_{2}$, $F_{5}S_{2}S_{4}V_{2}V_{2}$, $F_{22}S_{2}S_{2}V_{19}V_{2}$, $F_{22}S_{24}S_{3}V_{19}V_{19}$, $F_{5}S_{24}S_{3}V_{2}V_{2}$, $F_{22}S_{22}S_{3}V_{19}V_{19}$, $F_{5}S_{22}S_{3}V_{2}V_{2}$, $F_{5}S_{3}S_{4}V_{19}V_{2}$, $F_{22}S_{3}S_{4}V_{19}V_{2}$, $F_{5}S_{3}S_{4}V_{2}V_{2}$, $F_{5}S_{2}S_{3}V_{19}V_{2}$, $F_{22}S_{2}S_{3}V_{19}V_{2}$, $F_{5}S_{2}S_{3}V_{2}V_{2}$, $F_{22}S_{22}S_{24}V_{19}V_{19}$, $F_{22}S_{22}S_{4}V_{19}V_{2}$, $F_{29}S_{43}V_{19}V_{19}V_{2}$, $F_{29}S_{43}V_{19}V_{2}V_{2}$, $F_{29}S_{41}V_{19}V_{19}V_{2}$, $F_{29}S_{41}V_{19}V_{2}V_{2}$, $F_{29}S_{43}V_{2}V_{2}V_{2}$, $F_{29}S_{41}V_{2}V_{2}V_{2}$, $F_{3}S_{8}V_{2}V_{2}V_{2}$, $F_{3}S_{7}V_{2}V_{2}V_{2}$, $F_{29}S_{43}V_{18}V_{19}V_{2}$, $F_{29}S_{43}V_{19}V_{1}V_{2}$, $F_{29}S_{41}V_{18}V_{19}V_{2}$, $F_{29}S_{41}V_{19}V_{1}V_{2}$, $F_{29}S_{43}V_{18}V_{2}V_{2}$, $F_{29}S_{43}V_{1}V_{2}V_{2}$, $F_{29}S_{41}V_{18}V_{2}V_{2}$, $F_{29}S_{41}V_{1}V_{2}V_{2}$, $F_{3}S_{8}V_{1}V_{2}V_{2}$, $F_{3}S_{7}V_{1}V_{2}V_{2}$, $F_{29}S_{22}S_{43}V_{19}V_{2}$, $F_{29}S_{2}S_{43}V_{19}V_{2}$, $F_{29}S_{22}S_{41}V_{19}V_{2}$, $F_{29}S_{2}S_{41}V_{19}V_{2}$, $F_{29}S_{22}S_{43}V_{2}V_{2}$, $F_{29}S_{2}S_{43}V_{2}V_{2}$, $F_{29}S_{22}S_{41}V_{2}V_{2}$, $F_{29}S_{2}S_{41}V_{2}V_{2}$, $F_{3}S_{8}S_{2}V_{2}V_{2}$, $F_{3}S_{7}S_{2}V_{2}V_{2}$, $F_{29}S_{24}S_{2}S_{43}V_{19}$, $F_{29}S_{24}S_{2}S_{43}V_{2}$, $F_{29}S_{22}S_{2}S_{41}V_{19}$, $F_{29}S_{22}S_{2}S_{41}V_{2}$, $F_{29}S_{2}S_{4}S_{43}V_{19}$, $F_{29}S_{2}S_{4}S_{43}V_{2}$, $F_{3}S_{8}S_{2}S_{4}V_{2}$, $F_{29}S_{2}S_{2}S_{41}V_{19}$, $F_{29}S_{2}S_{2}S_{41}V_{2}$, $F_{3}S_{7}S_{2}S_{2}V_{2}$, $F_{29}S_{24}S_{2}S_{43}V_{18}$, $F_{29}S_{24}S_{2}S_{43}V_{1}$, $F_{29}S_{22}S_{2}S_{41}V_{18}$, $F_{29}S_{22}S_{2}S_{41}V_{1}$, $F_{29}S_{2}S_{4}S_{43}V_{18}$, $F_{29}S_{2}S_{4}S_{43}V_{1}$, $F_{3}S_{8}S_{2}S_{4}V_{1}$, $F_{29}S_{2}S_{2}S_{41}V_{18}$, $F_{29}S_{2}S_{2}S_{41}V_{1}$, $F_{3}S_{7}S_{2}S_{2}V_{1}$, $F_{29}S_{22}S_{24}S_{2}S_{43}$, $F_{29}S_{24}S_{2}S_{2}S_{43}$, $F_{29}S_{22}S_{2}S_{4}S_{43}$, $F_{29}S_{2}S_{2}S_{4}S_{43}$, $F_{3}S_{8}S_{2}S_{2}S_{4}$, $F_{27}S_{23}S_{24}V_{2}V_{37}$, $F_{27}S_{24}S_{3}V_{2}V_{37}$, $F_{27}S_{22}S_{23}V_{2}V_{37}$, $F_{27}S_{23}S_{4}V_{2}V_{37}$, $F_{27}S_{3}S_{4}V_{2}V_{37}$, $F_{27}S_{23}S_{2}V_{2}V_{37}$, $F_{27}S_{22}S_{24}V_{2}V_{37}$, $F_{27}S_{24}S_{2}V_{2}V_{37}$, $F_{27}S_{22}S_{4}V_{2}V_{37}$, $F_{27}S_{2}S_{4}V_{2}V_{37}$, $F_{25}S_{22}S_{4}V_{19}V_{19}$, $F_{25}S_{22}S_{2}V_{19}V_{19}$, $F_{8}S_{2}S_{4}V_{19}V_{2}$, $F_{8}S_{2}S_{2}V_{19}V_{2}$, $F_{8}S_{22}S_{4}V_{2}V_{2}$, $F_{8}S_{22}S_{2}V_{2}V_{2}$, $F_{25}S_{2}S_{4}V_{19}V_{2}$, $F_{25}S_{2}S_{2}V_{19}V_{2}$, $F_{8}S_{2}S_{4}V_{2}V_{2}$, $F_{8}S_{2}S_{2}V_{2}V_{2}$, $F_{25}S_{22}S_{24}V_{19}V_{19}$, $F_{25}S_{22}S_{22}V_{19}V_{19}$, $F_{25}S_{24}S_{2}V_{19}V_{2}$, $F_{25}S_{22}S_{2}V_{19}V_{2}$, $F_{29}S_{22}S_{24}V_{1}V_{37}$, $F_{29}S_{22}S_{22}V_{1}V_{37}$, $F_{29}S_{22}S_{4}V_{1}V_{37}$, $F_{29}S_{22}S_{2}V_{1}V_{37}$, $F_{29}S_{24}S_{2}V_{1}V_{37}$, $F_{29}S_{2}S_{4}V_{1}V_{37}$, $F_{29}S_{2}S_{2}V_{1}V_{37}$, $F_{3}S_{2}S_{4}V_{11}V_{1}$, $F_{3}S_{2}S_{2}V_{11}V_{1}$, $F_{43}S_{22}S_{24}S_{49}S_{4}$, $F_{14}S_{24}S_{2}S_{4}S_{19}$, $F_{23}S_{22}S_{22}S_{23}S_{2}$, $F_{6}S_{22}S_{2}S_{2}S_{3}$, $F_{14}S_{22}S_{4}S_{4}S_{19}$, $F_{43}S_{49}S_{2}S_{4}S_{4}$, $F_{14}S_{2}S_{4}S_{4}S_{19}$, $F_{23}S_{23}S_{2}S_{2}S_{2}$, $F_{6}S_{2}S_{2}S_{2}S_{3}$, $F_{43}S_{22}S_{24}S_{49}V_{1}$, $F_{14}S_{24}S_{2}S_{19}V_{1}$, $F_{23}S_{22}S_{22}S_{23}V_{1}$, $F_{6}S_{22}S_{2}S_{3}V_{1}$, $F_{14}S_{22}S_{4}S_{19}V_{1}$, $F_{43}S_{49}S_{2}S_{4}V_{1}$, $F_{14}S_{2}S_{4}S_{19}V_{1}$, $F_{23}S_{23}S_{2}S_{2}V_{1}$, $F_{6}S_{2}S_{2}S_{3}V_{1}$, $F_{43}S_{22}S_{24}S_{49}V_{19}$, $F_{14}S_{24}S_{2}S_{19}V_{2}$, $F_{23}S_{22}S_{22}S_{23}V_{19}$, $F_{6}S_{22}S_{2}S_{3}V_{2}$, $F_{14}S_{22}S_{4}S_{19}V_{2}$, $F_{43}S_{49}S_{2}S_{4}V_{19}$, $F_{14}S_{2}S_{4}S_{19}V_{2}$, $F_{23}S_{23}S_{2}S_{2}V_{19}$, $F_{6}S_{2}S_{2}S_{3}V_{2}$, $F_{30}S_{22}S_{24}S_{4}S_{43}$, $F_{30}S_{22}S_{4}S_{4}S_{43}$, $F_{30}S_{24}S_{2}S_{4}S_{43}$, $F_{30}S_{2}S_{4}S_{4}S_{43}$, $F_{4}S_{8}S_{2}S_{4}S_{4}$, $F_{27}S_{22}S_{22}S_{2}S_{41}$, $F_{27}S_{22}S_{2}S_{2}S_{41}$, $F_{27}S_{2}S_{2}S_{2}S_{41}$, $F_{1}S_{7}S_{2}S_{2}S_{2}$, $F_{30}S_{22}S_{4}S_{43}V_{19}$, $F_{30}S_{22}S_{4}S_{43}V_{2}$, $F_{30}S_{2}S_{4}S_{43}V_{19}$, $F_{30}S_{2}S_{4}S_{43}V_{2}$, $F_{4}S_{8}S_{2}S_{4}V_{2}$, $F_{27}S_{22}S_{2}S_{41}V_{19}$, $F_{27}S_{22}S_{2}S_{41}V_{2}$, $F_{27}S_{2}S_{2}S_{41}V_{19}$, $F_{27}S_{2}S_{2}S_{41}V_{2}$, $F_{1}S_{7}S_{2}S_{2}V_{2}$, $F_{25}S_{23}S_{4}V_{18}V_{19}$, $F_{8}S_{23}S_{4}V_{1}V_{2}$, $F_{8}S_{23}S_{2}V_{1}V_{2}$, $F_{8}S_{3}S_{4}V_{18}V_{2}$, $F_{25}S_{3}S_{4}V_{19}V_{1}$, $F_{25}S_{2}S_{3}V_{19}V_{1}$, $F_{8}S_{3}S_{4}V_{1}V_{2}$, $F_{25}S_{23}S_{24}V_{18}V_{19}$, $F_{25}S_{22}S_{23}V_{18}V_{19}$, $F_{25}S_{24}S_{3}V_{19}V_{1}$, $F_{25}S_{22}S_{3}V_{19}V_{1}$, $F_{43}S_{49}S_{4}V_{18}V_{19}$, $F_{23}S_{23}S_{2}V_{18}V_{19}$, $F_{14}S_{4}S_{19}V_{19}V_{1}$, $F_{6}S_{2}S_{3}V_{19}V_{1}$, $F_{14}S_{4}S_{19}V_{18}V_{2}$, $F_{6}S_{2}S_{3}V_{18}V_{2}$, $F_{43}S_{49}S_{4}V_{1}V_{2}$, $F_{23}S_{23}S_{2}V_{1}V_{2}$, $F_{14}S_{4}S_{19}V_{1}V_{2}$, $F_{6}S_{2}S_{3}V_{1}V_{2}$, $F_{43}S_{49}V_{18}V_{19}V_{1}$, $F_{23}S_{23}V_{18}V_{19}V_{1}$, $F_{14}S_{19}V_{19}V_{1}V_{1}$, $F_{6}S_{3}V_{19}V_{1}V_{1}$, $F_{14}S_{19}V_{18}V_{1}V_{2}$, $F_{6}S_{3}V_{18}V_{1}V_{2}$, $F_{43}S_{49}V_{1}V_{1}V_{2}$, $F_{23}S_{23}V_{1}V_{1}V_{2}$, $F_{14}S_{19}V_{1}V_{1}V_{2}$, $F_{6}S_{3}V_{1}V_{1}V_{2}$, $F_{43}S_{49}V_{18}V_{19}V_{19}$, $F_{23}S_{23}V_{18}V_{19}V_{19}$, $F_{14}S_{19}V_{19}V_{1}V_{2}$, $F_{6}S_{3}V_{19}V_{1}V_{2}$, $F_{14}S_{19}V_{18}V_{2}V_{2}$, $F_{6}S_{3}V_{18}V_{2}V_{2}$, $F_{43}S_{49}V_{19}V_{1}V_{2}$, $F_{23}S_{23}V_{19}V_{1}V_{2}$, $F_{14}S_{19}V_{1}V_{2}V_{2}$, $F_{6}S_{3}V_{1}V_{2}V_{2}$, $F_{30}S_{24}S_{43}V_{18}V_{1}$, $F_{30}S_{4}S_{43}V_{18}V_{1}$, $F_{27}S_{22}S_{41}V_{18}V_{1}$, $F_{27}S_{2}S_{41}V_{18}V_{1}$, $F_{30}S_{24}S_{43}V_{1}V_{1}$, $F_{30}S_{4}S_{43}V_{1}V_{1}$, $F_{27}S_{22}S_{41}V_{1}V_{1}$, $F_{27}S_{2}S_{41}V_{1}V_{1}$, $F_{4}S_{8}S_{4}V_{1}V_{1}$, $F_{1}S_{7}S_{2}V_{1}V_{1}$, $F_{30}S_{43}V_{18}V_{19}V_{1}$, $F_{30}S_{43}V_{18}V_{1}V_{2}$, $F_{27}S_{41}V_{18}V_{19}V_{1}$, $F_{27}S_{41}V_{18}V_{1}V_{2}$, $F_{30}S_{43}V_{19}V_{1}V_{1}$, $F_{30}S_{43}V_{1}V_{1}V_{2}$, $F_{27}S_{41}V_{19}V_{1}V_{1}$, $F_{27}S_{41}V_{1}V_{1}V_{2}$, $F_{4}S_{8}V_{1}V_{1}V_{2}$, $F_{1}S_{7}V_{1}V_{1}V_{2}$, $F_{42}S_{24}V_{18}V_{45}V_{1}$, $F_{13}S_{24}V_{1}V_{1}V_{15}$, $F_{42}S_{22}V_{18}V_{45}V_{1}$, $F_{13}S_{22}V_{1}V_{1}V_{15}$, $F_{13}S_{4}V_{18}V_{1}V_{15}$, $F_{42}S_{4}V_{45}V_{1}V_{1}$, $F_{13}S_{4}V_{1}V_{1}V_{15}$, $F_{13}S_{2}V_{18}V_{1}V_{15}$, $F_{42}S_{2}V_{45}V_{1}V_{1}$, $F_{13}S_{2}V_{1}V_{1}V_{15}$, $F_{42}S_{23}S_{24}V_{18}V_{45}$, $F_{13}S_{24}S_{3}V_{1}V_{15}$, $F_{42}S_{22}S_{23}V_{18}V_{45}$, $F_{13}S_{22}S_{3}V_{1}V_{15}$, $F_{13}S_{3}S_{4}V_{18}V_{15}$, $F_{42}S_{23}S_{4}V_{45}V_{1}$, $F_{13}S_{3}S_{4}V_{1}V_{15}$, $F_{13}S_{2}S_{3}V_{18}V_{15}$, $F_{42}S_{23}S_{2}V_{45}V_{1}$, $F_{13}S_{2}S_{3}V_{1}V_{15}$, $F_{29}S_{4}V_{18}V_{19}V_{37}$, $F_{29}S_{4}V_{18}V_{2}V_{37}$, $F_{29}S_{4}V_{19}V_{1}V_{37}$, $F_{29}S_{4}V_{1}V_{2}V_{37}$, $F_{29}S_{2}V_{18}V_{19}V_{37}$, $F_{29}S_{2}V_{18}V_{2}V_{37}$, $F_{29}S_{2}V_{19}V_{1}V_{37}$, $F_{29}S_{2}V_{1}V_{2}V_{37}$, $F_{29}S_{23}S_{4}V_{18}V_{37}$, $F_{29}S_{3}S_{4}V_{18}V_{37}$, $F_{29}S_{23}S_{4}V_{1}V_{37}$, $F_{29}S_{3}S_{4}V_{1}V_{37}$, $F_{29}S_{23}S_{2}V_{18}V_{37}$, $F_{29}S_{2}S_{3}V_{18}V_{37}$, $F_{29}S_{23}S_{2}V_{1}V_{37}$, $F_{29}S_{2}S_{3}V_{1}V_{37}$, $F_{29}S_{23}S_{24}V_{2}V_{37}$, $F_{29}S_{22}S_{23}V_{2}V_{37}$, $F_{29}S_{23}S_{4}V_{2}V_{37}$, $F_{29}S_{23}S_{2}V_{2}V_{37}$, $F_{29}S_{24}S_{3}V_{2}V_{37}$, $F_{29}S_{22}S_{3}V_{2}V_{37}$, $F_{29}S_{3}S_{4}V_{2}V_{37}$, $F_{29}S_{2}S_{3}V_{2}V_{37}$, $F_{30}S_{24}S_{43}V_{19}V_{2}$, $F_{30}S_{4}S_{43}V_{19}V_{2}$, $F_{27}S_{22}S_{41}V_{19}V_{2}$, $F_{27}S_{2}S_{41}V_{19}V_{2}$, $F_{30}S_{24}S_{43}V_{2}V_{2}$, $F_{30}S_{4}S_{43}V_{2}V_{2}$, $F_{27}S_{22}S_{41}V_{2}V_{2}$, $F_{27}S_{2}S_{41}V_{2}V_{2}$, $F_{4}S_{8}S_{4}V_{2}V_{2}$, $F_{1}S_{7}S_{2}V_{2}V_{2}$, $F_{30}S_{43}V_{19}V_{19}V_{2}$, $F_{30}S_{43}V_{19}V_{2}V_{2}$, $F_{27}S_{41}V_{19}V_{19}V_{2}$, $F_{27}S_{41}V_{19}V_{2}V_{2}$, $F_{30}S_{43}V_{2}V_{2}V_{2}$, $F_{27}S_{41}V_{2}V_{2}V_{2}$, $F_{4}S_{8}V_{2}V_{2}V_{2}$, $F_{1}S_{7}V_{2}V_{2}V_{2}$, $F_{29}S_{24}V_{19}V_{2}V_{37}$, $F_{29}S_{24}V_{2}V_{2}V_{37}$, $F_{29}S_{22}V_{19}V_{2}V_{37}$, $F_{29}S_{22}V_{2}V_{2}V_{37}$, $F_{29}S_{4}V_{19}V_{2}V_{37}$, $F_{29}S_{4}V_{2}V_{2}V_{37}$, $F_{29}S_{2}V_{19}V_{2}V_{37}$, $F_{29}S_{2}V_{2}V_{2}V_{37}$, $F_{26}S_{23}S_{24}S_{24}S_{4}$, $F_{22}S_{22}S_{22}S_{23}S_{2}$, $F_{26}S_{24}S_{3}S_{4}S_{4}$, $F_{22}S_{22}S_{2}S_{2}S_{3}$, $F_{26}S_{23}S_{24}S_{24}V_{2}$, $F_{22}S_{22}S_{22}S_{23}V_{2}$, $F_{26}S_{24}S_{3}S_{4}V_{2}$, $F_{22}S_{22}S_{2}S_{3}V_{2}$, $F_{26}S_{23}S_{24}S_{24}V_{18}$, $F_{9}S_{24}S_{3}S_{4}V_{1}$, $F_{22}S_{22}S_{22}S_{23}V_{18}$, $F_{5}S_{22}S_{2}S_{3}V_{1}$, $F_{9}S_{23}S_{4}S_{4}V_{1}$, $F_{26}S_{24}S_{3}S_{4}V_{18}$, $F_{9}S_{3}S_{4}S_{4}V_{1}$, $F_{5}S_{23}S_{2}S_{2}V_{1}$, $F_{22}S_{22}S_{2}S_{3}V_{18}$, $F_{5}S_{2}S_{2}S_{3}V_{1}$, $F_{47}S_{23}S_{24}S_{4}S_{44}$, $F_{47}S_{23}S_{4}S_{4}S_{44}$, $F_{47}S_{24}S_{3}S_{4}S_{44}$, $F_{47}S_{3}S_{4}S_{4}S_{44}$, $F_{11}S_{9}S_{3}S_{4}S_{4}$, $F_{28}S_{22}S_{23}S_{2}S_{42}$, $F_{28}S_{23}S_{2}S_{2}S_{42}$, $F_{28}S_{22}S_{2}S_{3}S_{42}$, $F_{28}S_{2}S_{2}S_{3}S_{42}$, $F_{2}S_{14}S_{2}S_{2}S_{3}$, $F_{47}S_{23}S_{4}S_{44}V_{18}$, $F_{47}S_{23}S_{4}S_{44}V_{1}$, $F_{47}S_{3}S_{4}S_{44}V_{18}$, $F_{47}S_{3}S_{4}S_{44}V_{1}$, $F_{11}S_{9}S_{3}S_{4}V_{1}$, $F_{28}S_{23}S_{2}S_{42}V_{18}$, $F_{28}S_{23}S_{2}S_{42}V_{1}$, $F_{28}S_{2}S_{3}S_{42}V_{18}$, $F_{28}S_{2}S_{3}S_{42}V_{1}$, $F_{2}S_{14}S_{2}S_{3}V_{1}$, $F_{26}S_{24}S_{4}V_{19}V_{19}$, $F_{26}S_{24}S_{4}V_{2}V_{2}$, $F_{22}S_{22}S_{2}V_{2}V_{2}$, $F_{26}S_{24}V_{19}V_{19}V_{2}$, $F_{26}S_{24}V_{2}V_{2}V_{2}$, $F_{22}S_{22}V_{2}V_{2}V_{2}$, $F_{26}S_{24}V_{18}V_{19}V_{19}$, $F_{22}S_{22}V_{18}V_{19}V_{19}$, $F_{9}S_{4}V_{19}V_{1}V_{2}$, $F_{5}S_{2}V_{19}V_{1}V_{2}$, $F_{26}S_{24}V_{18}V_{2}V_{2}$, $F_{22}S_{22}V_{18}V_{2}V_{2}$, $F_{9}S_{4}V_{1}V_{2}V_{2}$, $F_{5}S_{2}V_{1}V_{2}V_{2}$, $F_{47}S_{24}S_{44}V_{19}V_{1}$, $F_{47}S_{4}S_{44}V_{19}V_{1}$, $F_{28}S_{22}S_{42}V_{19}V_{1}$, $F_{28}S_{2}S_{42}V_{19}V_{1}$, $F_{47}S_{24}S_{44}V_{1}V_{2}$, $F_{47}S_{4}S_{44}V_{1}V_{2}$, $F_{28}S_{22}S_{42}V_{1}V_{2}$, $F_{28}S_{2}S_{42}V_{1}V_{2}$, $F_{11}S_{9}S_{4}V_{1}V_{2}$, $F_{2}S_{14}S_{2}V_{1}V_{2}$, $F_{47}S_{44}V_{18}V_{19}V_{1}$, $F_{47}S_{44}V_{19}V_{1}V_{1}$, $F_{28}S_{42}V_{18}V_{19}V_{1}$, $F_{28}S_{42}V_{19}V_{1}V_{1}$, $F_{47}S_{44}V_{18}V_{1}V_{2}$, $F_{47}S_{44}V_{1}V_{1}V_{2}$, $F_{28}S_{42}V_{18}V_{1}V_{2}$, $F_{28}S_{42}V_{1}V_{1}V_{2}$, $F_{11}S_{9}V_{1}V_{1}V_{2}$, $F_{2}S_{14}V_{1}V_{1}V_{2}$, $F_{25}S_{24}V_{19}V_{19}V_{1}$, $F_{8}S_{24}V_{1}V_{2}V_{2}$, $F_{25}S_{22}V_{19}V_{19}V_{1}$, $F_{8}S_{22}V_{1}V_{2}V_{2}$, $F_{8}S_{4}V_{19}V_{1}V_{2}$, $F_{25}S_{4}V_{19}V_{1}V_{2}$, $F_{8}S_{4}V_{1}V_{2}V_{2}$, $F_{8}S_{2}V_{19}V_{1}V_{2}$, $F_{25}S_{2}V_{19}V_{1}V_{2}$, $F_{8}S_{2}V_{1}V_{2}V_{2}$, $F_{25}S_{24}V_{19}V_{19}V_{2}$, $F_{25}S_{22}V_{19}V_{19}V_{2}$, $F_{25}S_{4}V_{19}V_{2}V_{2}$, $F_{25}S_{2}V_{19}V_{2}V_{2}$, $F_{8}S_{24}S_{2}V_{2}V_{2}$, $F_{25}S_{22}S_{4}V_{19}V_{2}$, $F_{29}S_{4}V_{19}V_{19}V_{37}$, $F_{29}S_{2}V_{19}V_{19}V_{37}$, $F_{29}S_{22}S_{4}V_{19}V_{37}$, $F_{29}S_{2}S_{4}V_{19}V_{37}$, $F_{29}S_{22}S_{4}V_{2}V_{37}$, $F_{29}S_{2}S_{4}V_{2}V_{37}$, $F_{29}S_{22}S_{2}V_{19}V_{37}$, $F_{29}S_{2}S_{2}V_{19}V_{37}$, $F_{29}S_{22}S_{2}V_{2}V_{37}$, $F_{29}S_{2}S_{2}V_{2}V_{37}$, $F_{29}S_{24}V_{19}V_{1}V_{37}$, $F_{29}S_{24}V_{1}V_{2}V_{37}$, $F_{29}S_{22}V_{19}V_{1}V_{37}$, $F_{29}S_{22}V_{1}V_{2}V_{37}$, $F_{29}S_{24}V_{18}V_{1}V_{37}$, $F_{29}S_{24}V_{1}V_{1}V_{37}$, $F_{29}S_{22}V_{18}V_{1}V_{37}$, $F_{29}S_{22}V_{1}V_{1}V_{37}$, $F_{29}S_{4}V_{18}V_{1}V_{37}$, $F_{29}S_{4}V_{1}V_{1}V_{37}$, $F_{3}S_{4}V_{11}V_{1}V_{1}$, $F_{29}S_{2}V_{18}V_{1}V_{37}$, $F_{29}S_{2}V_{1}V_{1}V_{37}$, $F_{3}S_{2}V_{11}V_{1}V_{1}$, $F_{27}S_{23}S_{24}S_{4}S_{41}$, $F_{27}S_{24}S_{3}S_{4}S_{41}$, $F_{27}S_{23}S_{4}S_{4}S_{41}$, $F_{27}S_{3}S_{4}S_{4}S_{41}$, $F_{1}S_{7}S_{3}S_{4}S_{4}$, $F_{27}S_{22}S_{23}S_{2}S_{41}$, $F_{27}S_{22}S_{2}S_{3}S_{41}$, $F_{27}S_{23}S_{2}S_{2}S_{41}$, $F_{27}S_{2}S_{2}S_{3}S_{41}$, $F_{1}S_{7}S_{2}S_{2}S_{3}$, $F_{27}S_{22}S_{24}S_{4}S_{41}$, $F_{27}S_{24}S_{2}S_{4}S_{41}$, $F_{27}S_{22}S_{4}S_{4}S_{41}$, $F_{27}S_{2}S_{4}S_{4}S_{41}$, $F_{1}S_{7}S_{2}S_{4}S_{4}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{14}$} {{$F_{7}S_{14}S_{24}V_{19}V_{19}$, $F_{7}S_{14}S_{24}V_{2}V_{2}$, $F_{7}S_{14}S_{22}V_{19}V_{19}$, $F_{7}S_{14}S_{22}V_{2}V_{2}$, $F_{7}S_{14}S_{4}V_{19}V_{2}$, $F_{7}S_{14}S_{4}V_{2}V_{2}$, $F_{7}S_{14}S_{2}V_{19}V_{2}$, $F_{7}S_{14}S_{2}V_{2}V_{2}$, $F_{7}S_{24}V_{19}V_{19}V_{2}$, $F_{7}S_{24}V_{2}V_{2}V_{2}$, $F_{7}S_{22}V_{19}V_{19}V_{2}$, $F_{7}S_{22}V_{2}V_{2}V_{2}$, $F_{7}S_{4}V_{19}V_{2}V_{2}$, $F_{7}S_{4}V_{2}V_{2}V_{2}$, $F_{7}S_{2}V_{19}V_{2}V_{2}$, $F_{7}S_{2}V_{2}V_{2}V_{2}$, $F_{7}S_{24}V_{19}V_{19}V_{1}$, $F_{7}S_{24}V_{1}V_{2}V_{2}$, $F_{7}S_{22}V_{19}V_{19}V_{1}$, $F_{7}S_{22}V_{1}V_{2}V_{2}$, $F_{7}S_{4}V_{19}V_{1}V_{2}$, $F_{7}S_{4}V_{1}V_{2}V_{2}$, $F_{7}S_{2}V_{19}V_{1}V_{2}$, $F_{7}S_{2}V_{1}V_{2}V_{2}$, $F_{26}S_{44}V_{19}V_{1}V_{2}$, $F_{9}S_{44}V_{19}V_{1}V_{2}$, $F_{22}S_{42}V_{19}V_{1}V_{2}$, $F_{5}S_{42}V_{19}V_{1}V_{2}$, $F_{26}S_{44}V_{1}V_{2}V_{2}$, $F_{9}S_{44}V_{1}V_{2}V_{2}$, $F_{22}S_{42}V_{1}V_{2}V_{2}$, $F_{5}S_{42}V_{1}V_{2}V_{2}$, $F_{9}S_{9}V_{1}V_{2}V_{2}$, $F_{5}S_{14}V_{1}V_{2}V_{2}$, $F_{26}S_{24}S_{44}V_{19}V_{1}$, $F_{9}S_{4}S_{44}V_{19}V_{1}$, $F_{22}S_{22}S_{42}V_{19}V_{1}$, $F_{5}S_{2}S_{42}V_{19}V_{1}$, $F_{26}S_{24}S_{44}V_{1}V_{2}$, $F_{9}S_{4}S_{44}V_{1}V_{2}$, $F_{22}S_{22}S_{42}V_{1}V_{2}$, $F_{5}S_{2}S_{42}V_{1}V_{2}$, $F_{9}S_{9}S_{4}V_{1}V_{2}$, $F_{5}S_{14}S_{2}V_{1}V_{2}$, $F_{43}S_{43}V_{19}V_{1}V_{2}$, $F_{14}S_{43}V_{19}V_{1}V_{2}$, $F_{23}S_{41}V_{19}V_{1}V_{2}$, $F_{6}S_{41}V_{19}V_{1}V_{2}$, $F_{43}S_{43}V_{1}V_{2}V_{2}$, $F_{14}S_{43}V_{1}V_{2}V_{2}$, $F_{23}S_{41}V_{1}V_{2}V_{2}$, $F_{6}S_{41}V_{1}V_{2}V_{2}$, $F_{14}S_{8}V_{1}V_{2}V_{2}$, $F_{6}S_{7}V_{1}V_{2}V_{2}$, $F_{43}S_{24}S_{43}V_{19}V_{2}$, $F_{14}S_{4}S_{43}V_{19}V_{2}$, $F_{23}S_{22}S_{41}V_{19}V_{2}$, $F_{6}S_{2}S_{41}V_{19}V_{2}$, $F_{43}S_{24}S_{43}V_{2}V_{2}$, $F_{14}S_{4}S_{43}V_{2}V_{2}$, $F_{23}S_{22}S_{41}V_{2}V_{2}$, $F_{6}S_{2}S_{41}V_{2}V_{2}$, $F_{14}S_{8}S_{4}V_{2}V_{2}$, $F_{6}S_{7}S_{2}V_{2}V_{2}$, $F_{29}S_{14}S_{24}V_{19}V_{45}$, $F_{29}S_{14}S_{22}V_{19}V_{45}$, $F_{29}S_{14}S_{4}V_{19}V_{45}$, $F_{29}S_{14}S_{2}V_{19}V_{45}$, $F_{29}S_{14}S_{24}V_{2}V_{15}$, $F_{29}S_{14}S_{22}V_{2}V_{15}$, $F_{29}S_{14}S_{4}V_{2}V_{15}$, $F_{29}S_{14}S_{2}V_{2}V_{15}$, $F_{3}S_{14}S_{4}V_{2}V_{15}$, $F_{3}S_{14}S_{2}V_{2}V_{15}$, $F_{26}S_{24}S_{1}S_{44}V_{2}$, $F_{9}S_{24}S_{1}S_{44}V_{2}$, $F_{22}S_{22}S_{1}S_{42}V_{2}$, $F_{5}S_{22}S_{1}S_{42}V_{2}$, $F_{26}S_{1}S_{4}S_{44}V_{2}$, $F_{9}S_{1}S_{4}S_{44}V_{2}$, $F_{9}S_{9}S_{1}S_{4}V_{2}$, $F_{22}S_{1}S_{2}S_{42}V_{2}$, $F_{5}S_{1}S_{2}S_{42}V_{2}$, $F_{5}S_{14}S_{1}S_{2}V_{2}$, $F_{26}S_{24}S_{24}S_{1}S_{44}$, $F_{9}S_{24}S_{1}S_{4}S_{44}$, $F_{22}S_{22}S_{22}S_{1}S_{42}$, $F_{5}S_{22}S_{1}S_{2}S_{42}$, $F_{26}S_{24}S_{1}S_{4}S_{44}$, $F_{9}S_{1}S_{4}S_{4}S_{44}$, $F_{9}S_{9}S_{1}S_{4}S_{4}$, $F_{22}S_{22}S_{1}S_{2}S_{42}$, $F_{5}S_{1}S_{2}S_{2}S_{42}$, $F_{5}S_{14}S_{1}S_{2}S_{2}$, $F_{29}S_{24}S_{1}V_{45}V_{2}$, $F_{29}S_{22}S_{1}V_{45}V_{2}$, $F_{29}S_{1}S_{4}V_{45}V_{2}$, $F_{29}S_{1}S_{2}V_{45}V_{2}$, $F_{29}S_{24}S_{1}V_{2}V_{15}$, $F_{29}S_{22}S_{1}V_{2}V_{15}$, $F_{29}S_{1}S_{4}V_{2}V_{15}$, $F_{29}S_{1}S_{2}V_{2}V_{15}$, $F_{3}S_{1}S_{4}V_{2}V_{15}$, $F_{3}S_{1}S_{2}V_{2}V_{15}$, $F_{43}S_{24}S_{2}S_{43}V_{1}$, $F_{14}S_{24}S_{2}S_{43}V_{1}$, $F_{23}S_{22}S_{2}S_{41}V_{1}$, $F_{6}S_{22}S_{2}S_{41}V_{1}$, $F_{43}S_{2}S_{4}S_{43}V_{1}$, $F_{14}S_{2}S_{4}S_{43}V_{1}$, $F_{14}S_{8}S_{2}S_{4}V_{1}$, $F_{23}S_{2}S_{2}S_{41}V_{1}$, $F_{6}S_{2}S_{2}S_{41}V_{1}$, $F_{6}S_{7}S_{2}S_{2}V_{1}$, $F_{43}S_{24}S_{24}S_{2}S_{43}$, $F_{14}S_{24}S_{2}S_{4}S_{43}$, $F_{23}S_{22}S_{22}S_{2}S_{41}$, $F_{6}S_{22}S_{2}S_{2}S_{41}$, $F_{43}S_{24}S_{2}S_{4}S_{43}$, $F_{14}S_{2}S_{4}S_{4}S_{43}$, $F_{14}S_{8}S_{2}S_{4}S_{4}$, $F_{23}S_{22}S_{2}S_{2}S_{41}$, $F_{6}S_{2}S_{2}S_{2}S_{41}$, $F_{6}S_{7}S_{2}S_{2}S_{2}$, $F_{29}S_{24}S_{2}V_{45}V_{1}$, $F_{29}S_{22}S_{2}V_{45}V_{1}$, $F_{29}S_{2}S_{4}V_{45}V_{1}$, $F_{29}S_{2}S_{2}V_{45}V_{1}$, $F_{29}S_{24}S_{2}V_{1}V_{15}$, $F_{29}S_{22}S_{2}V_{1}V_{15}$, $F_{29}S_{2}S_{4}V_{1}V_{15}$, $F_{29}S_{2}S_{2}V_{1}V_{15}$, $F_{3}S_{2}S_{4}V_{1}V_{15}$, $F_{3}S_{2}S_{2}V_{1}V_{15}$, $F_{17}S_{14}S_{23}S_{24}S_{24}$, $F_{17}S_{14}S_{24}S_{3}S_{4}$, $F_{17}S_{14}S_{22}S_{22}S_{23}$, $F_{17}S_{14}S_{22}S_{2}S_{3}$, $F_{17}S_{14}S_{23}S_{4}S_{4}$, $F_{17}S_{14}S_{3}S_{4}S_{4}$, $F_{17}S_{14}S_{23}S_{2}S_{2}$, $F_{17}S_{14}S_{2}S_{2}S_{3}$, $F_{17}S_{23}S_{24}S_{24}S_{2}$, $F_{17}S_{24}S_{2}S_{3}S_{4}$, $F_{17}S_{22}S_{22}S_{23}S_{2}$, $F_{17}S_{22}S_{2}S_{2}S_{3}$, $F_{17}S_{23}S_{2}S_{4}S_{4}$, $F_{17}S_{2}S_{3}S_{4}S_{4}$, $F_{17}S_{23}S_{2}S_{2}S_{2}$, $F_{17}S_{2}S_{2}S_{2}S_{3}$, $F_{17}S_{23}S_{24}S_{24}S_{1}$, $F_{17}S_{24}S_{1}S_{3}S_{4}$, $F_{17}S_{22}S_{22}S_{23}S_{1}$, $F_{17}S_{22}S_{1}S_{2}S_{3}$, $F_{17}S_{23}S_{1}S_{4}S_{4}$, $F_{17}S_{1}S_{3}S_{4}S_{4}$, $F_{17}S_{23}S_{1}S_{2}S_{2}$, $F_{17}S_{1}S_{2}S_{2}S_{3}$, $F_{25}S_{24}V_{1}V_{2}V_{37}$, $F_{8}S_{24}V_{1}V_{2}V_{37}$, $F_{25}S_{22}V_{1}V_{2}V_{37}$, $F_{8}S_{22}V_{1}V_{2}V_{37}$, $F_{25}S_{4}V_{1}V_{2}V_{37}$, $F_{8}S_{4}V_{1}V_{2}V_{37}$, $F_{8}S_{4}V_{11}V_{1}V_{2}$, $F_{25}S_{2}V_{1}V_{2}V_{37}$, $F_{8}S_{2}V_{1}V_{2}V_{37}$, $F_{8}S_{2}V_{11}V_{1}V_{2}$, $F_{25}S_{24}S_{2}V_{1}V_{37}$, $F_{8}S_{24}S_{2}V_{1}V_{37}$, $F_{25}S_{22}S_{2}V_{1}V_{37}$, $F_{8}S_{22}S_{2}V_{1}V_{37}$, $F_{25}S_{2}S_{4}V_{1}V_{37}$, $F_{8}S_{2}S_{4}V_{1}V_{37}$, $F_{8}S_{2}S_{4}V_{11}V_{1}$, $F_{25}S_{2}S_{2}V_{1}V_{37}$, $F_{8}S_{2}S_{2}V_{1}V_{37}$, $F_{8}S_{2}S_{2}V_{11}V_{1}$, $F_{25}S_{24}V_{19}V_{1}V_{37}$, $F_{25}S_{22}V_{19}V_{1}V_{37}$, $F_{25}S_{4}V_{19}V_{1}V_{37}$, $F_{25}S_{2}V_{19}V_{1}V_{37}$, $F_{42}S_{24}V_{1}V_{2}V_{37}$, $F_{13}S_{24}V_{1}V_{2}V_{37}$, $F_{42}S_{22}V_{1}V_{2}V_{37}$, $F_{13}S_{22}V_{1}V_{2}V_{37}$, $F_{42}S_{4}V_{1}V_{2}V_{37}$, $F_{13}S_{4}V_{1}V_{2}V_{37}$, $F_{13}S_{4}V_{11}V_{1}V_{2}$, $F_{42}S_{2}V_{1}V_{2}V_{37}$, $F_{13}S_{2}V_{1}V_{2}V_{37}$, $F_{13}S_{2}V_{11}V_{1}V_{2}$, $F_{42}S_{24}S_{1}V_{2}V_{37}$, $F_{13}S_{24}S_{1}V_{2}V_{37}$, $F_{42}S_{22}S_{1}V_{2}V_{37}$, $F_{13}S_{22}S_{1}V_{2}V_{37}$, $F_{42}S_{1}S_{4}V_{2}V_{37}$, $F_{13}S_{1}S_{4}V_{2}V_{37}$, $F_{13}S_{1}S_{4}V_{11}V_{2}$, $F_{42}S_{1}S_{2}V_{2}V_{37}$, $F_{13}S_{1}S_{2}V_{2}V_{37}$, $F_{13}S_{1}S_{2}V_{11}V_{2}$, $F_{42}S_{24}V_{19}V_{2}V_{37}$, $F_{13}S_{24}V_{2}V_{2}V_{37}$, $F_{42}S_{22}V_{19}V_{2}V_{37}$, $F_{13}S_{22}V_{2}V_{2}V_{37}$, $F_{42}S_{4}V_{19}V_{2}V_{37}$, $F_{13}S_{4}V_{2}V_{2}V_{37}$, $F_{13}S_{4}V_{11}V_{2}V_{2}$, $F_{42}S_{2}V_{19}V_{2}V_{37}$, $F_{13}S_{2}V_{2}V_{2}V_{37}$, $F_{13}S_{2}V_{11}V_{2}V_{2}$, $F_{30}S_{14}S_{24}S_{24}S_{49}$, $F_{30}S_{14}S_{24}S_{49}S_{4}$, $F_{27}S_{14}S_{22}S_{22}S_{23}$, $F_{27}S_{14}S_{22}S_{23}S_{2}$, $F_{30}S_{14}S_{24}S_{4}S_{19}$, $F_{30}S_{14}S_{4}S_{4}S_{19}$, $F_{4}S_{14}S_{4}S_{4}S_{19}$, $F_{27}S_{14}S_{22}S_{2}S_{3}$, $F_{27}S_{14}S_{2}S_{2}S_{3}$, $F_{1}S_{14}S_{2}S_{2}S_{3}$, $F_{30}S_{14}S_{24}S_{49}V_{19}$, $F_{30}S_{14}S_{24}S_{49}V_{2}$, $F_{27}S_{14}S_{22}S_{23}V_{19}$, $F_{27}S_{14}S_{22}S_{23}V_{2}$, $F_{30}S_{14}S_{4}S_{19}V_{19}$, $F_{30}S_{14}S_{4}S_{19}V_{2}$, $F_{4}S_{14}S_{4}S_{19}V_{2}$, $F_{27}S_{14}S_{2}S_{3}V_{19}$, $F_{27}S_{14}S_{2}S_{3}V_{2}$, $F_{1}S_{14}S_{2}S_{3}V_{2}$, $F_{30}S_{24}S_{49}V_{1}V_{2}$, $F_{30}S_{49}S_{4}V_{1}V_{2}$, $F_{27}S_{22}S_{23}V_{1}V_{2}$, $F_{27}S_{23}S_{2}V_{1}V_{2}$, $F_{30}S_{24}S_{19}V_{1}V_{2}$, $F_{30}S_{4}S_{19}V_{1}V_{2}$, $F_{4}S_{4}S_{19}V_{1}V_{2}$, $F_{27}S_{22}S_{3}V_{1}V_{2}$, $F_{27}S_{2}S_{3}V_{1}V_{2}$, $F_{1}S_{2}S_{3}V_{1}V_{2}$, $F_{30}S_{49}V_{19}V_{1}V_{2}$, $F_{30}S_{49}V_{1}V_{2}V_{2}$, $F_{27}S_{23}V_{19}V_{1}V_{2}$, $F_{27}S_{23}V_{1}V_{2}V_{2}$, $F_{30}S_{19}V_{19}V_{1}V_{2}$, $F_{30}S_{19}V_{1}V_{2}V_{2}$, $F_{4}S_{19}V_{1}V_{2}V_{2}$, $F_{27}S_{3}V_{19}V_{1}V_{2}$, $F_{27}S_{3}V_{1}V_{2}V_{2}$, $F_{1}S_{3}V_{1}V_{2}V_{2}$, $F_{7}S_{14}S_{24}V_{18}V_{45}$, $F_{7}S_{14}S_{24}V_{1}V_{15}$, $F_{7}S_{14}S_{22}V_{18}V_{45}$, $F_{7}S_{14}S_{22}V_{1}V_{15}$, $F_{7}S_{14}S_{4}V_{18}V_{15}$, $F_{7}S_{14}S_{4}V_{45}V_{1}$, $F_{7}S_{14}S_{4}V_{1}V_{15}$, $F_{7}S_{14}S_{2}V_{18}V_{15}$, $F_{7}S_{14}S_{2}V_{45}V_{1}$, $F_{7}S_{14}S_{2}V_{1}V_{15}$, $F_{7}S_{24}V_{18}V_{45}V_{2}$, $F_{7}S_{24}V_{1}V_{2}V_{15}$, $F_{7}S_{22}V_{18}V_{45}V_{2}$, $F_{7}S_{22}V_{1}V_{2}V_{15}$, $F_{7}S_{4}V_{18}V_{2}V_{15}$, $F_{7}S_{4}V_{45}V_{1}V_{2}$, $F_{7}S_{4}V_{1}V_{2}V_{15}$, $F_{7}S_{2}V_{18}V_{2}V_{15}$, $F_{7}S_{2}V_{45}V_{1}V_{2}$, $F_{7}S_{2}V_{1}V_{2}V_{15}$, $F_{7}S_{24}V_{18}V_{45}V_{1}$, $F_{7}S_{24}V_{1}V_{1}V_{15}$, $F_{7}S_{22}V_{18}V_{45}V_{1}$, $F_{7}S_{22}V_{1}V_{1}V_{15}$, $F_{7}S_{4}V_{18}V_{1}V_{15}$, $F_{7}S_{4}V_{45}V_{1}V_{1}$, $F_{7}S_{4}V_{1}V_{1}V_{15}$, $F_{7}S_{2}V_{18}V_{1}V_{15}$, $F_{7}S_{2}V_{45}V_{1}V_{1}$, $F_{7}S_{2}V_{1}V_{1}V_{15}$, $F_{26}S_{43}V_{18}V_{1}V_{2}$, $F_{9}S_{43}V_{18}V_{1}V_{2}$, $F_{22}S_{41}V_{18}V_{1}V_{2}$, $F_{5}S_{41}V_{18}V_{1}V_{2}$, $F_{26}S_{43}V_{1}V_{1}V_{2}$, $F_{9}S_{43}V_{1}V_{1}V_{2}$, $F_{22}S_{41}V_{1}V_{1}V_{2}$, $F_{5}S_{41}V_{1}V_{1}V_{2}$, $F_{9}S_{8}V_{1}V_{1}V_{2}$, $F_{5}S_{7}V_{1}V_{1}V_{2}$, $F_{26}S_{24}S_{43}V_{18}V_{1}$, $F_{9}S_{4}S_{43}V_{18}V_{1}$, $F_{22}S_{22}S_{41}V_{18}V_{1}$, $F_{5}S_{2}S_{41}V_{18}V_{1}$, $F_{26}S_{24}S_{43}V_{1}V_{1}$, $F_{9}S_{4}S_{43}V_{1}V_{1}$, $F_{22}S_{22}S_{41}V_{1}V_{1}$, $F_{5}S_{2}S_{41}V_{1}V_{1}$, $F_{9}S_{8}S_{4}V_{1}V_{1}$, $F_{5}S_{7}S_{2}V_{1}V_{1}$, $F_{43}S_{44}V_{18}V_{1}V_{2}$, $F_{14}S_{44}V_{18}V_{1}V_{2}$, $F_{23}S_{42}V_{18}V_{1}V_{2}$, $F_{6}S_{42}V_{18}V_{1}V_{2}$, $F_{43}S_{44}V_{1}V_{1}V_{2}$, $F_{14}S_{44}V_{1}V_{1}V_{2}$, $F_{23}S_{42}V_{1}V_{1}V_{2}$, $F_{6}S_{42}V_{1}V_{1}V_{2}$, $F_{14}S_{9}V_{1}V_{1}V_{2}$, $F_{6}S_{14}V_{1}V_{1}V_{2}$, $F_{43}S_{24}S_{44}V_{18}V_{2}$, $F_{14}S_{4}S_{44}V_{18}V_{2}$, $F_{23}S_{22}S_{42}V_{18}V_{2}$, $F_{6}S_{2}S_{42}V_{18}V_{2}$, $F_{43}S_{24}S_{44}V_{1}V_{2}$, $F_{14}S_{4}S_{44}V_{1}V_{2}$, $F_{23}S_{22}S_{42}V_{1}V_{2}$, $F_{6}S_{2}S_{42}V_{1}V_{2}$, $F_{14}S_{9}S_{4}V_{1}V_{2}$, $F_{6}S_{14}S_{2}V_{1}V_{2}$, $F_{29}S_{14}S_{24}V_{18}V_{19}$, $F_{29}S_{14}S_{22}V_{18}V_{19}$, $F_{29}S_{14}S_{4}V_{18}V_{19}$, $F_{29}S_{14}S_{2}V_{18}V_{19}$, $F_{29}S_{14}S_{24}V_{1}V_{2}$, $F_{29}S_{14}S_{22}V_{1}V_{2}$, $F_{29}S_{14}S_{4}V_{1}V_{2}$, $F_{29}S_{14}S_{2}V_{1}V_{2}$, $F_{3}S_{14}S_{4}V_{1}V_{2}$, $F_{3}S_{14}S_{2}V_{1}V_{2}$, $F_{26}S_{24}S_{2}S_{43}V_{2}$, $F_{9}S_{24}S_{2}S_{43}V_{2}$, $F_{22}S_{22}S_{2}S_{41}V_{2}$, $F_{5}S_{22}S_{2}S_{41}V_{2}$, $F_{26}S_{2}S_{4}S_{43}V_{2}$, $F_{9}S_{2}S_{4}S_{43}V_{2}$, $F_{9}S_{8}S_{2}S_{4}V_{2}$, $F_{22}S_{2}S_{2}S_{41}V_{2}$, $F_{5}S_{2}S_{2}S_{41}V_{2}$, $F_{5}S_{7}S_{2}S_{2}V_{2}$, $F_{26}S_{24}S_{24}S_{2}S_{43}$, $F_{9}S_{24}S_{2}S_{4}S_{43}$, $F_{22}S_{22}S_{22}S_{2}S_{41}$, $F_{5}S_{22}S_{2}S_{2}S_{41}$, $F_{26}S_{24}S_{2}S_{4}S_{43}$, $F_{9}S_{2}S_{4}S_{4}S_{43}$, $F_{9}S_{8}S_{2}S_{4}S_{4}$, $F_{22}S_{22}S_{2}S_{2}S_{41}$, $F_{5}S_{2}S_{2}S_{2}S_{41}$, $F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{29}S_{24}S_{2}V_{19}V_{2}$, $F_{29}S_{22}S_{2}V_{19}V_{2}$, $F_{29}S_{2}S_{4}V_{19}V_{2}$, $F_{29}S_{2}S_{2}V_{19}V_{2}$, $F_{29}S_{24}S_{2}V_{2}V_{2}$, $F_{29}S_{22}S_{2}V_{2}V_{2}$, $F_{29}S_{2}S_{4}V_{2}V_{2}$, $F_{29}S_{2}S_{2}V_{2}V_{2}$, $F_{3}S_{2}S_{4}V_{2}V_{2}$, $F_{3}S_{2}S_{2}V_{2}V_{2}$, $F_{43}S_{24}S_{3}S_{44}V_{1}$, $F_{14}S_{24}S_{3}S_{44}V_{1}$, $F_{23}S_{22}S_{3}S_{42}V_{1}$, $F_{6}S_{22}S_{3}S_{42}V_{1}$, $F_{43}S_{3}S_{4}S_{44}V_{1}$, $F_{14}S_{3}S_{4}S_{44}V_{1}$, $F_{14}S_{9}S_{3}S_{4}V_{1}$, $F_{23}S_{2}S_{3}S_{42}V_{1}$, $F_{6}S_{2}S_{3}S_{42}V_{1}$, $F_{6}S_{14}S_{2}S_{3}V_{1}$, $F_{43}S_{24}S_{24}S_{3}S_{44}$, $F_{14}S_{24}S_{3}S_{4}S_{44}$, $F_{23}S_{22}S_{22}S_{3}S_{42}$, $F_{6}S_{22}S_{2}S_{3}S_{42}$, $F_{43}S_{24}S_{3}S_{4}S_{44}$, $F_{14}S_{3}S_{4}S_{4}S_{44}$, $F_{14}S_{9}S_{3}S_{4}S_{4}$, $F_{23}S_{22}S_{2}S_{3}S_{42}$, $F_{6}S_{2}S_{2}S_{3}S_{42}$, $F_{6}S_{14}S_{2}S_{2}S_{3}$, $F_{29}S_{24}S_{3}V_{19}V_{1}$, $F_{29}S_{22}S_{3}V_{19}V_{1}$, $F_{29}S_{3}S_{4}V_{19}V_{1}$, $F_{29}S_{2}S_{3}V_{19}V_{1}$, $F_{29}S_{24}S_{3}V_{1}V_{2}$, $F_{29}S_{22}S_{3}V_{1}V_{2}$, $F_{29}S_{3}S_{4}V_{1}V_{2}$, $F_{29}S_{2}S_{3}V_{1}V_{2}$, $F_{3}S_{3}S_{4}V_{1}V_{2}$, $F_{3}S_{2}S_{3}V_{1}V_{2}$, $F_{5}S_{14}S_{23}S_{24}S_{24}$, $F_{5}S_{14}S_{24}S_{3}S_{4}$, $F_{5}S_{14}S_{22}S_{22}S_{23}$, $F_{5}S_{14}S_{22}S_{2}S_{3}$, $F_{5}S_{14}S_{23}S_{4}S_{4}$, $F_{5}S_{14}S_{3}S_{4}S_{4}$, $F_{5}S_{14}S_{23}S_{2}S_{2}$, $F_{5}S_{14}S_{2}S_{2}S_{3}$, $F_{5}S_{23}S_{24}S_{24}S_{3}$, $F_{5}S_{24}S_{3}S_{3}S_{4}$, $F_{5}S_{22}S_{22}S_{23}S_{3}$, $F_{5}S_{22}S_{2}S_{3}S_{3}$, $F_{5}S_{23}S_{3}S_{4}S_{4}$, $F_{5}S_{3}S_{3}S_{4}S_{4}$, $F_{5}S_{23}S_{2}S_{2}S_{3}$, $F_{5}S_{2}S_{2}S_{3}S_{3}$, $F_{5}S_{23}S_{24}S_{24}S_{2}$, $F_{5}S_{24}S_{2}S_{3}S_{4}$, $F_{5}S_{22}S_{22}S_{23}S_{2}$, $F_{5}S_{22}S_{2}S_{2}S_{3}$, $F_{5}S_{23}S_{2}S_{4}S_{4}$, $F_{5}S_{2}S_{3}S_{4}S_{4}$, $F_{5}S_{23}S_{2}S_{2}S_{2}$, $F_{5}S_{2}S_{2}S_{2}S_{3}$, $F_{24}S_{24}V_{1}V_{2}V_{37}$, $F_{7}S_{24}V_{1}V_{2}V_{37}$, $F_{24}S_{22}V_{1}V_{2}V_{37}$, $F_{7}S_{22}V_{1}V_{2}V_{37}$, $F_{24}S_{4}V_{1}V_{2}V_{37}$, $F_{7}S_{4}V_{1}V_{2}V_{37}$, $F_{7}S_{4}V_{11}V_{1}V_{2}$, $F_{24}S_{2}V_{1}V_{2}V_{37}$, $F_{7}S_{2}V_{1}V_{2}V_{37}$, $F_{7}S_{2}V_{11}V_{1}V_{2}$, $F_{24}S_{24}S_{3}V_{1}V_{37}$, $F_{7}S_{24}S_{3}V_{1}V_{37}$, $F_{24}S_{22}S_{3}V_{1}V_{37}$, $F_{7}S_{22}S_{3}V_{1}V_{37}$, $F_{24}S_{3}S_{4}V_{1}V_{37}$, $F_{7}S_{3}S_{4}V_{1}V_{37}$, $F_{7}S_{3}S_{4}V_{11}V_{1}$, $F_{24}S_{2}S_{3}V_{1}V_{37}$, $F_{7}S_{2}S_{3}V_{1}V_{37}$, $F_{7}S_{2}S_{3}V_{11}V_{1}$, $F_{24}S_{24}V_{18}V_{1}V_{37}$, $F_{7}S_{24}V_{1}V_{1}V_{37}$, $F_{24}S_{22}V_{18}V_{1}V_{37}$, $F_{7}S_{22}V_{1}V_{1}V_{37}$, $F_{24}S_{4}V_{18}V_{1}V_{37}$, $F_{7}S_{4}V_{1}V_{1}V_{37}$, $F_{7}S_{4}V_{11}V_{1}V_{1}$, $F_{24}S_{2}V_{18}V_{1}V_{37}$, $F_{7}S_{2}V_{1}V_{1}V_{37}$, $F_{7}S_{2}V_{11}V_{1}V_{1}$, $F_{25}S_{24}S_{2}V_{2}V_{37}$, $F_{8}S_{24}S_{2}V_{2}V_{37}$, $F_{25}S_{22}S_{2}V_{2}V_{37}$, $F_{8}S_{22}S_{2}V_{2}V_{37}$, $F_{25}S_{2}S_{4}V_{2}V_{37}$, $F_{8}S_{2}S_{4}V_{2}V_{37}$, $F_{8}S_{2}S_{4}V_{11}V_{2}$, $F_{25}S_{2}S_{2}V_{2}V_{37}$, $F_{8}S_{2}S_{2}V_{2}V_{37}$, $F_{8}S_{2}S_{2}V_{11}V_{2}$, $F_{25}S_{24}V_{18}V_{2}V_{37}$, $F_{25}S_{22}V_{18}V_{2}V_{37}$, $F_{25}S_{4}V_{18}V_{2}V_{37}$, $F_{25}S_{2}V_{18}V_{2}V_{37}$, $F_{47}S_{14}S_{24}S_{24}S_{49}$, $F_{47}S_{14}S_{24}S_{49}S_{4}$, $F_{28}S_{14}S_{22}S_{22}S_{23}$, $F_{28}S_{14}S_{22}S_{23}S_{2}$, $F_{47}S_{14}S_{24}S_{4}S_{19}$, $F_{47}S_{14}S_{4}S_{4}S_{19}$, $F_{11}S_{14}S_{4}S_{4}S_{19}$, $F_{28}S_{14}S_{22}S_{2}S_{3}$, $F_{28}S_{14}S_{2}S_{2}S_{3}$, $F_{2}S_{14}S_{2}S_{2}S_{3}$, $F_{47}S_{14}S_{24}S_{49}V_{18}$, $F_{47}S_{14}S_{24}S_{49}V_{1}$, $F_{28}S_{14}S_{22}S_{23}V_{18}$, $F_{28}S_{14}S_{22}S_{23}V_{1}$, $F_{47}S_{14}S_{4}S_{19}V_{18}$, $F_{47}S_{14}S_{4}S_{19}V_{1}$, $F_{11}S_{14}S_{4}S_{19}V_{1}$, $F_{28}S_{14}S_{2}S_{3}V_{18}$, $F_{28}S_{14}S_{2}S_{3}V_{1}$, $F_{2}S_{14}S_{2}S_{3}V_{1}$, $F_{47}S_{24}S_{49}V_{1}V_{2}$, $F_{47}S_{49}S_{4}V_{1}V_{2}$, $F_{28}S_{22}S_{23}V_{1}V_{2}$, $F_{28}S_{23}S_{2}V_{1}V_{2}$, $F_{47}S_{24}S_{19}V_{1}V_{2}$, $F_{47}S_{4}S_{19}V_{1}V_{2}$, $F_{11}S_{4}S_{19}V_{1}V_{2}$, $F_{28}S_{22}S_{3}V_{1}V_{2}$, $F_{28}S_{2}S_{3}V_{1}V_{2}$, $F_{2}S_{2}S_{3}V_{1}V_{2}$, $F_{47}S_{49}V_{18}V_{1}V_{2}$, $F_{47}S_{49}V_{1}V_{1}V_{2}$, $F_{28}S_{23}V_{18}V_{1}V_{2}$, $F_{28}S_{23}V_{1}V_{1}V_{2}$, $F_{47}S_{19}V_{18}V_{1}V_{2}$, $F_{47}S_{19}V_{1}V_{1}V_{2}$, $F_{11}S_{19}V_{1}V_{1}V_{2}$, $F_{28}S_{3}V_{18}V_{1}V_{2}$, $F_{28}S_{3}V_{1}V_{1}V_{2}$, $F_{2}S_{3}V_{1}V_{1}V_{2}$, $F_{7}S_{14}S_{22}S_{24}S_{49}$, $F_{7}S_{14}S_{24}S_{2}S_{19}$, $F_{7}S_{14}S_{22}S_{22}S_{23}$, $F_{7}S_{14}S_{22}S_{2}S_{3}$, $F_{7}S_{14}S_{22}S_{4}S_{19}$, $F_{7}S_{14}S_{49}S_{2}S_{4}$, $F_{7}S_{14}S_{2}S_{4}S_{19}$, $F_{7}S_{14}S_{23}S_{2}S_{2}$, $F_{7}S_{14}S_{2}S_{2}S_{3}$, $F_{7}S_{22}S_{24}S_{49}V_{2}$, $F_{7}S_{24}S_{2}S_{19}V_{2}$, $F_{7}S_{22}S_{22}S_{23}V_{2}$, $F_{7}S_{22}S_{2}S_{3}V_{2}$, $F_{7}S_{22}S_{4}S_{19}V_{2}$, $F_{7}S_{49}S_{2}S_{4}V_{2}$, $F_{7}S_{2}S_{4}S_{19}V_{2}$, $F_{7}S_{23}S_{2}S_{2}V_{2}$, $F_{7}S_{2}S_{2}S_{3}V_{2}$, $F_{7}S_{22}S_{24}S_{49}V_{1}$, $F_{7}S_{24}S_{2}S_{19}V_{1}$, $F_{7}S_{22}S_{22}S_{23}V_{1}$, $F_{7}S_{22}S_{2}S_{3}V_{1}$, $F_{7}S_{22}S_{4}S_{19}V_{1}$, $F_{7}S_{49}S_{2}S_{4}V_{1}$, $F_{7}S_{2}S_{4}S_{19}V_{1}$, $F_{7}S_{23}S_{2}S_{2}V_{1}$, $F_{7}S_{2}S_{2}S_{3}V_{1}$, $F_{26}S_{22}V_{1}V_{2}V_{37}$, $F_{22}S_{22}V_{1}V_{2}V_{37}$, $F_{9}S_{22}V_{1}V_{2}V_{37}$, $F_{5}S_{22}V_{1}V_{2}V_{37}$, $F_{26}S_{2}V_{1}V_{2}V_{37}$, $F_{22}S_{2}V_{1}V_{2}V_{37}$, $F_{9}S_{2}V_{1}V_{2}V_{37}$, $F_{5}S_{2}V_{1}V_{2}V_{37}$, $F_{9}S_{2}V_{11}V_{1}V_{2}$, $F_{5}S_{2}V_{11}V_{1}V_{2}$, $F_{26}S_{22}S_{24}V_{1}V_{37}$, $F_{22}S_{22}S_{22}V_{1}V_{37}$, $F_{9}S_{22}S_{4}V_{1}V_{37}$, $F_{5}S_{22}S_{2}V_{1}V_{37}$, $F_{26}S_{24}S_{2}V_{1}V_{37}$, $F_{22}S_{22}S_{2}V_{1}V_{37}$, $F_{9}S_{2}S_{4}V_{1}V_{37}$, $F_{5}S_{2}S_{2}V_{1}V_{37}$, $F_{9}S_{2}S_{4}V_{11}V_{1}$, $F_{5}S_{2}S_{2}V_{11}V_{1}$, $F_{43}S_{22}V_{1}V_{2}V_{37}$, $F_{23}S_{22}V_{1}V_{2}V_{37}$, $F_{14}S_{22}V_{1}V_{2}V_{37}$, $F_{6}S_{22}V_{1}V_{2}V_{37}$, $F_{43}S_{2}V_{1}V_{2}V_{37}$, $F_{23}S_{2}V_{1}V_{2}V_{37}$, $F_{14}S_{2}V_{1}V_{2}V_{37}$, $F_{6}S_{2}V_{1}V_{2}V_{37}$, $F_{14}S_{2}V_{11}V_{1}V_{2}$, $F_{6}S_{2}V_{11}V_{1}V_{2}$, $F_{43}S_{22}S_{24}V_{2}V_{37}$, $F_{23}S_{22}S_{22}V_{2}V_{37}$, $F_{14}S_{22}S_{4}V_{2}V_{37}$, $F_{6}S_{22}S_{2}V_{2}V_{37}$, $F_{43}S_{24}S_{2}V_{2}V_{37}$, $F_{23}S_{22}S_{2}V_{2}V_{37}$, $F_{14}S_{2}S_{4}V_{2}V_{37}$, $F_{6}S_{2}S_{2}V_{2}V_{37}$, $F_{14}S_{2}S_{4}V_{11}V_{2}$, $F_{6}S_{2}S_{2}V_{11}V_{2}$, $F_{29}S_{14}S_{22}S_{23}S_{24}$, $F_{29}S_{14}S_{22}S_{22}S_{23}$, $F_{29}S_{14}S_{22}S_{23}S_{4}$, $F_{29}S_{14}S_{22}S_{23}S_{2}$, $F_{29}S_{14}S_{24}S_{2}S_{3}$, $F_{29}S_{14}S_{22}S_{2}S_{3}$, $F_{29}S_{14}S_{2}S_{3}S_{4}$, $F_{29}S_{14}S_{2}S_{2}S_{3}$, $F_{3}S_{14}S_{2}S_{3}S_{4}$, $F_{3}S_{14}S_{2}S_{2}S_{3}$, $F_{7}S_{14}S_{49}V_{18}V_{19}$, $F_{7}S_{14}S_{23}V_{18}V_{19}$, $F_{7}S_{14}S_{19}V_{19}V_{1}$, $F_{7}S_{14}S_{3}V_{19}V_{1}$, $F_{7}S_{14}S_{19}V_{18}V_{2}$, $F_{7}S_{14}S_{3}V_{18}V_{2}$, $F_{7}S_{14}S_{49}V_{1}V_{2}$, $F_{7}S_{14}S_{23}V_{1}V_{2}$, $F_{7}S_{14}S_{19}V_{1}V_{2}$, $F_{7}S_{14}S_{3}V_{1}V_{2}$, $F_{7}S_{49}V_{18}V_{19}V_{2}$, $F_{7}S_{23}V_{18}V_{19}V_{2}$, $F_{7}S_{19}V_{19}V_{1}V_{2}$, $F_{7}S_{3}V_{19}V_{1}V_{2}$, $F_{7}S_{19}V_{18}V_{2}V_{2}$, $F_{7}S_{3}V_{18}V_{2}V_{2}$, $F_{7}S_{49}V_{1}V_{2}V_{2}$, $F_{7}S_{23}V_{1}V_{2}V_{2}$, $F_{7}S_{19}V_{1}V_{2}V_{2}$, $F_{7}S_{3}V_{1}V_{2}V_{2}$, $F_{7}S_{49}V_{18}V_{19}V_{1}$, $F_{7}S_{23}V_{18}V_{19}V_{1}$, $F_{7}S_{19}V_{19}V_{1}V_{1}$, $F_{7}S_{3}V_{19}V_{1}V_{1}$, $F_{7}S_{19}V_{18}V_{1}V_{2}$, $F_{7}S_{3}V_{18}V_{1}V_{2}$, $F_{7}S_{49}V_{1}V_{1}V_{2}$, $F_{7}S_{23}V_{1}V_{1}V_{2}$, $F_{7}S_{19}V_{1}V_{1}V_{2}$, $F_{7}S_{3}V_{1}V_{1}V_{2}$, $F_{26}S_{1}V_{18}V_{2}V_{37}$, $F_{22}S_{1}V_{18}V_{2}V_{37}$, $F_{9}S_{1}V_{18}V_{2}V_{37}$, $F_{5}S_{1}V_{18}V_{2}V_{37}$, $F_{26}S_{1}V_{1}V_{2}V_{37}$, $F_{22}S_{1}V_{1}V_{2}V_{37}$, $F_{9}S_{1}V_{1}V_{2}V_{37}$, $F_{5}S_{1}V_{1}V_{2}V_{37}$, $F_{9}S_{1}V_{11}V_{1}V_{2}$, $F_{5}S_{1}V_{11}V_{1}V_{2}$, $F_{26}S_{24}S_{1}V_{18}V_{37}$, $F_{22}S_{22}S_{1}V_{18}V_{37}$, $F_{9}S_{1}S_{4}V_{18}V_{37}$, $F_{5}S_{1}S_{2}V_{18}V_{37}$, $F_{26}S_{24}S_{1}V_{1}V_{37}$, $F_{22}S_{22}S_{1}V_{1}V_{37}$, $F_{9}S_{1}S_{4}V_{1}V_{37}$, $F_{5}S_{1}S_{2}V_{1}V_{37}$, $F_{9}S_{1}S_{4}V_{11}V_{1}$, $F_{5}S_{1}S_{2}V_{11}V_{1}$, $F_{43}S_{2}V_{18}V_{1}V_{37}$, $F_{23}S_{2}V_{18}V_{1}V_{37}$, $F_{14}S_{2}V_{18}V_{1}V_{37}$, $F_{6}S_{2}V_{18}V_{1}V_{37}$, $F_{43}S_{2}V_{1}V_{1}V_{37}$, $F_{23}S_{2}V_{1}V_{1}V_{37}$, $F_{14}S_{2}V_{1}V_{1}V_{37}$, $F_{6}S_{2}V_{1}V_{1}V_{37}$, $F_{14}S_{2}V_{11}V_{1}V_{1}$, $F_{6}S_{2}V_{11}V_{1}V_{1}$, $F_{43}S_{24}S_{2}V_{18}V_{37}$, $F_{23}S_{22}S_{2}V_{18}V_{37}$, $F_{14}S_{2}S_{4}V_{18}V_{37}$, $F_{6}S_{2}S_{2}V_{18}V_{37}$, $F_{43}S_{24}S_{2}V_{1}V_{37}$, $F_{23}S_{22}S_{2}V_{1}V_{37}$, $F_{14}S_{2}S_{4}V_{1}V_{37}$, $F_{6}S_{2}S_{2}V_{1}V_{37}$, $F_{14}S_{2}S_{4}V_{11}V_{1}$, $F_{6}S_{2}S_{2}V_{11}V_{1}$, $F_{17}S_{14}S_{24}V_{18}V_{45}$, $F_{17}S_{14}S_{24}V_{1}V_{15}$, $F_{17}S_{14}S_{22}V_{18}V_{45}$, $F_{17}S_{14}S_{22}V_{1}V_{15}$, $F_{17}S_{14}S_{4}V_{18}V_{15}$, $F_{17}S_{14}S_{4}V_{45}V_{1}$, $F_{17}S_{14}S_{4}V_{1}V_{15}$, $F_{17}S_{14}S_{2}V_{18}V_{15}$, $F_{17}S_{14}S_{2}V_{45}V_{1}$, $F_{17}S_{14}S_{2}V_{1}V_{15}$, $F_{17}S_{24}S_{2}V_{18}V_{45}$, $F_{17}S_{24}S_{2}V_{1}V_{15}$, $F_{17}S_{22}S_{2}V_{18}V_{45}$, $F_{17}S_{22}S_{2}V_{1}V_{15}$, $F_{17}S_{2}S_{4}V_{18}V_{15}$, $F_{17}S_{2}S_{4}V_{45}V_{1}$, $F_{17}S_{2}S_{4}V_{1}V_{15}$, $F_{17}S_{2}S_{2}V_{18}V_{15}$, $F_{17}S_{2}S_{2}V_{45}V_{1}$, $F_{17}S_{2}S_{2}V_{1}V_{15}$, $F_{17}S_{24}S_{1}V_{18}V_{45}$, $F_{17}S_{24}S_{1}V_{1}V_{15}$, $F_{17}S_{22}S_{1}V_{18}V_{45}$, $F_{17}S_{22}S_{1}V_{1}V_{15}$, $F_{17}S_{1}S_{4}V_{18}V_{15}$, $F_{17}S_{1}S_{4}V_{45}V_{1}$, $F_{17}S_{1}S_{4}V_{1}V_{15}$, $F_{17}S_{1}S_{2}V_{18}V_{15}$, $F_{17}S_{1}S_{2}V_{45}V_{1}$, $F_{17}S_{1}S_{2}V_{1}V_{15}$, $F_{25}S_{43}V_{18}V_{1}V_{2}$, $F_{8}S_{43}V_{18}V_{1}V_{2}$, $F_{25}S_{41}V_{18}V_{1}V_{2}$, $F_{8}S_{41}V_{18}V_{1}V_{2}$, $F_{25}S_{43}V_{1}V_{1}V_{2}$, $F_{8}S_{43}V_{1}V_{1}V_{2}$, $F_{25}S_{41}V_{1}V_{1}V_{2}$, $F_{8}S_{41}V_{1}V_{1}V_{2}$, $F_{8}S_{8}V_{1}V_{1}V_{2}$, $F_{8}S_{7}V_{1}V_{1}V_{2}$, $F_{25}S_{2}S_{43}V_{18}V_{1}$, $F_{8}S_{2}S_{43}V_{18}V_{1}$, $F_{25}S_{2}S_{41}V_{18}V_{1}$, $F_{8}S_{2}S_{41}V_{18}V_{1}$, $F_{25}S_{2}S_{43}V_{1}V_{1}$, $F_{8}S_{2}S_{43}V_{1}V_{1}$, $F_{25}S_{2}S_{41}V_{1}V_{1}$, $F_{8}S_{2}S_{41}V_{1}V_{1}$, $F_{8}S_{8}S_{2}V_{1}V_{1}$, $F_{8}S_{7}S_{2}V_{1}V_{1}$, $F_{25}S_{43}V_{18}V_{19}V_{1}$, $F_{25}S_{41}V_{18}V_{19}V_{1}$, $F_{25}S_{43}V_{19}V_{1}V_{1}$, $F_{25}S_{41}V_{19}V_{1}V_{1}$, $F_{42}S_{44}V_{18}V_{1}V_{2}$, $F_{13}S_{44}V_{18}V_{1}V_{2}$, $F_{42}S_{42}V_{18}V_{1}V_{2}$, $F_{13}S_{42}V_{18}V_{1}V_{2}$, $F_{42}S_{44}V_{1}V_{1}V_{2}$, $F_{13}S_{44}V_{1}V_{1}V_{2}$, $F_{42}S_{42}V_{1}V_{1}V_{2}$, $F_{13}S_{42}V_{1}V_{1}V_{2}$, $F_{13}S_{9}V_{1}V_{1}V_{2}$, $F_{13}S_{14}V_{1}V_{1}V_{2}$, $F_{42}S_{1}S_{44}V_{18}V_{2}$, $F_{13}S_{1}S_{44}V_{18}V_{2}$, $F_{42}S_{1}S_{42}V_{18}V_{2}$, $F_{13}S_{1}S_{42}V_{18}V_{2}$, $F_{42}S_{1}S_{44}V_{1}V_{2}$, $F_{13}S_{1}S_{44}V_{1}V_{2}$, $F_{42}S_{1}S_{42}V_{1}V_{2}$, $F_{13}S_{1}S_{42}V_{1}V_{2}$, $F_{13}S_{9}S_{1}V_{1}V_{2}$, $F_{13}S_{14}S_{1}V_{1}V_{2}$, $F_{42}S_{44}V_{18}V_{19}V_{2}$, $F_{13}S_{44}V_{18}V_{2}V_{2}$, $F_{42}S_{42}V_{18}V_{19}V_{2}$, $F_{13}S_{42}V_{18}V_{2}V_{2}$, $F_{42}S_{44}V_{19}V_{1}V_{2}$, $F_{13}S_{44}V_{1}V_{2}V_{2}$, $F_{42}S_{42}V_{19}V_{1}V_{2}$, $F_{13}S_{42}V_{1}V_{2}V_{2}$, $F_{13}S_{9}V_{1}V_{2}V_{2}$, $F_{13}S_{14}V_{1}V_{2}V_{2}$, $F_{30}S_{14}S_{24}V_{18}V_{19}$, $F_{30}S_{14}S_{4}V_{18}V_{19}$, $F_{27}S_{14}S_{22}V_{18}V_{19}$, $F_{27}S_{14}S_{2}V_{18}V_{19}$, $F_{30}S_{14}S_{24}V_{1}V_{2}$, $F_{30}S_{14}S_{4}V_{1}V_{2}$, $F_{27}S_{14}S_{22}V_{1}V_{2}$, $F_{27}S_{14}S_{2}V_{1}V_{2}$, $F_{4}S_{14}S_{4}V_{1}V_{2}$, $F_{1}S_{14}S_{2}V_{1}V_{2}$, $F_{30}S_{14}V_{18}V_{19}V_{19}$, $F_{30}S_{14}V_{18}V_{19}V_{2}$, $F_{27}S_{14}V_{18}V_{19}V_{19}$, $F_{27}S_{14}V_{18}V_{19}V_{2}$, $F_{30}S_{14}V_{19}V_{1}V_{2}$, $F_{30}S_{14}V_{1}V_{2}V_{2}$, $F_{27}S_{14}V_{19}V_{1}V_{2}$, $F_{27}S_{14}V_{1}V_{2}V_{2}$, $F_{4}S_{14}V_{1}V_{2}V_{2}$, $F_{1}S_{14}V_{1}V_{2}V_{2}$, $F_{26}S_{2}V_{19}V_{2}V_{37}$, $F_{22}S_{2}V_{19}V_{2}V_{37}$, $F_{9}S_{2}V_{19}V_{2}V_{37}$, $F_{5}S_{2}V_{19}V_{2}V_{37}$, $F_{26}S_{2}V_{2}V_{2}V_{37}$, $F_{22}S_{2}V_{2}V_{2}V_{37}$, $F_{9}S_{2}V_{2}V_{2}V_{37}$, $F_{5}S_{2}V_{2}V_{2}V_{37}$, $F_{9}S_{2}V_{11}V_{2}V_{2}$, $F_{5}S_{2}V_{11}V_{2}V_{2}$, $F_{26}S_{24}S_{2}V_{19}V_{37}$, $F_{22}S_{22}S_{2}V_{19}V_{37}$, $F_{9}S_{2}S_{4}V_{19}V_{37}$, $F_{5}S_{2}S_{2}V_{19}V_{37}$, $F_{26}S_{24}S_{2}V_{2}V_{37}$, $F_{22}S_{22}S_{2}V_{2}V_{37}$, $F_{9}S_{2}S_{4}V_{2}V_{37}$, $F_{5}S_{2}S_{2}V_{2}V_{37}$, $F_{9}S_{2}S_{4}V_{11}V_{2}$, $F_{5}S_{2}S_{2}V_{11}V_{2}$, $F_{29}S_{23}S_{24}S_{2}S_{2}$, $F_{29}S_{22}S_{23}S_{2}S_{2}$, $F_{29}S_{23}S_{2}S_{2}S_{4}$, $F_{29}S_{23}S_{2}S_{2}S_{2}$, $F_{29}S_{24}S_{2}S_{2}S_{3}$, $F_{29}S_{22}S_{2}S_{2}S_{3}$, $F_{29}S_{2}S_{2}S_{3}S_{4}$, $F_{29}S_{2}S_{2}S_{2}S_{3}$, $F_{3}S_{2}S_{2}S_{3}S_{4}$, $F_{3}S_{2}S_{2}S_{2}S_{3}$, $F_{25}S_{24}S_{2}S_{43}V_{2}$, $F_{8}S_{24}S_{2}S_{43}V_{2}$, $F_{25}S_{22}S_{2}S_{41}V_{2}$, $F_{8}S_{22}S_{2}S_{41}V_{2}$, $F_{25}S_{2}S_{4}S_{43}V_{2}$, $F_{8}S_{2}S_{4}S_{43}V_{2}$, $F_{8}S_{8}S_{2}S_{4}V_{2}$, $F_{25}S_{2}S_{2}S_{41}V_{2}$, $F_{8}S_{2}S_{2}S_{41}V_{2}$, $F_{8}S_{7}S_{2}S_{2}V_{2}$, $F_{25}S_{24}S_{2}S_{2}S_{43}$, $F_{8}S_{24}S_{2}S_{2}S_{43}$, $F_{25}S_{22}S_{2}S_{2}S_{41}$, $F_{8}S_{22}S_{2}S_{2}S_{41}$, $F_{25}S_{2}S_{2}S_{4}S_{43}$, $F_{8}S_{2}S_{2}S_{4}S_{43}$, $F_{8}S_{8}S_{2}S_{2}S_{4}$, $F_{25}S_{2}S_{2}S_{2}S_{41}$, $F_{8}S_{2}S_{2}S_{2}S_{41}$, $F_{8}S_{7}S_{2}S_{2}S_{2}$, $F_{25}S_{24}S_{2}S_{43}V_{19}$, $F_{25}S_{22}S_{2}S_{41}V_{19}$, $F_{25}S_{2}S_{4}S_{43}V_{19}$, $F_{25}S_{2}S_{2}S_{41}V_{19}$, $F_{30}S_{24}S_{2}V_{19}V_{2}$, $F_{30}S_{2}S_{4}V_{19}V_{2}$, $F_{27}S_{22}S_{2}V_{19}V_{2}$, $F_{27}S_{2}S_{2}V_{19}V_{2}$, $F_{30}S_{24}S_{2}V_{2}V_{2}$, $F_{30}S_{2}S_{4}V_{2}V_{2}$, $F_{27}S_{22}S_{2}V_{2}V_{2}$, $F_{27}S_{2}S_{2}V_{2}V_{2}$, $F_{4}S_{2}S_{4}V_{2}V_{2}$, $F_{1}S_{2}S_{2}V_{2}V_{2}$, $F_{30}S_{2}V_{19}V_{19}V_{2}$, $F_{30}S_{2}V_{19}V_{2}V_{2}$, $F_{27}S_{2}V_{19}V_{19}V_{2}$, $F_{27}S_{2}V_{19}V_{2}V_{2}$, $F_{30}S_{2}V_{2}V_{2}V_{2}$, $F_{27}S_{2}V_{2}V_{2}V_{2}$, $F_{4}S_{2}V_{2}V_{2}V_{2}$, $F_{1}S_{2}V_{2}V_{2}V_{2}$, $F_{43}S_{3}V_{19}V_{1}V_{37}$, $F_{23}S_{3}V_{19}V_{1}V_{37}$, $F_{14}S_{3}V_{19}V_{1}V_{37}$, $F_{6}S_{3}V_{19}V_{1}V_{37}$, $F_{43}S_{3}V_{1}V_{2}V_{37}$, $F_{23}S_{3}V_{1}V_{2}V_{37}$, $F_{14}S_{3}V_{1}V_{2}V_{37}$, $F_{6}S_{3}V_{1}V_{2}V_{37}$, $F_{14}S_{3}V_{11}V_{1}V_{2}$, $F_{6}S_{3}V_{11}V_{1}V_{2}$, $F_{43}S_{24}S_{3}V_{19}V_{37}$, $F_{23}S_{22}S_{3}V_{19}V_{37}$, $F_{14}S_{3}S_{4}V_{19}V_{37}$, $F_{6}S_{2}S_{3}V_{19}V_{37}$, $F_{43}S_{24}S_{3}V_{2}V_{37}$, $F_{23}S_{22}S_{3}V_{2}V_{37}$, $F_{14}S_{3}S_{4}V_{2}V_{37}$, $F_{6}S_{2}S_{3}V_{2}V_{37}$, $F_{14}S_{3}S_{4}V_{11}V_{2}$, $F_{6}S_{2}S_{3}V_{11}V_{2}$, $F_{29}S_{23}S_{24}S_{1}S_{3}$, $F_{29}S_{22}S_{23}S_{1}S_{3}$, $F_{29}S_{23}S_{1}S_{3}S_{4}$, $F_{29}S_{23}S_{1}S_{2}S_{3}$, $F_{29}S_{24}S_{1}S_{3}S_{3}$, $F_{29}S_{22}S_{1}S_{3}S_{3}$, $F_{29}S_{1}S_{3}S_{3}S_{4}$, $F_{29}S_{1}S_{2}S_{3}S_{3}$, $F_{3}S_{1}S_{3}S_{3}S_{4}$, $F_{3}S_{1}S_{2}S_{3}S_{3}$, $F_{42}S_{24}S_{3}S_{44}V_{1}$, $F_{13}S_{24}S_{3}S_{44}V_{1}$, $F_{42}S_{22}S_{3}S_{42}V_{1}$, $F_{13}S_{22}S_{3}S_{42}V_{1}$, $F_{42}S_{3}S_{4}S_{44}V_{1}$, $F_{13}S_{3}S_{4}S_{44}V_{1}$, $F_{13}S_{9}S_{3}S_{4}V_{1}$, $F_{42}S_{2}S_{3}S_{42}V_{1}$, $F_{13}S_{2}S_{3}S_{42}V_{1}$, $F_{13}S_{14}S_{2}S_{3}V_{1}$, $F_{42}S_{24}S_{1}S_{3}S_{44}$, $F_{13}S_{24}S_{1}S_{3}S_{44}$, $F_{42}S_{22}S_{1}S_{3}S_{42}$, $F_{13}S_{22}S_{1}S_{3}S_{42}$, $F_{42}S_{1}S_{3}S_{4}S_{44}$, $F_{13}S_{1}S_{3}S_{4}S_{44}$, $F_{13}S_{9}S_{1}S_{3}S_{4}$, $F_{42}S_{1}S_{2}S_{3}S_{42}$, $F_{13}S_{1}S_{2}S_{3}S_{42}$, $F_{13}S_{14}S_{1}S_{2}S_{3}$, $F_{42}S_{24}S_{3}S_{44}V_{19}$, $F_{13}S_{24}S_{3}S_{44}V_{2}$, $F_{42}S_{22}S_{3}S_{42}V_{19}$, $F_{13}S_{22}S_{3}S_{42}V_{2}$, $F_{42}S_{3}S_{4}S_{44}V_{19}$, $F_{13}S_{3}S_{4}S_{44}V_{2}$, $F_{13}S_{9}S_{3}S_{4}V_{2}$, $F_{42}S_{2}S_{3}S_{42}V_{19}$, $F_{13}S_{2}S_{3}S_{42}V_{2}$, $F_{13}S_{14}S_{2}S_{3}V_{2}$, $F_{30}S_{24}S_{3}V_{19}V_{1}$, $F_{30}S_{3}S_{4}V_{19}V_{1}$, $F_{27}S_{22}S_{3}V_{19}V_{1}$, $F_{27}S_{2}S_{3}V_{19}V_{1}$, $F_{30}S_{24}S_{3}V_{1}V_{2}$, $F_{30}S_{3}S_{4}V_{1}V_{2}$, $F_{4}S_{3}S_{4}V_{1}V_{2}$, $F_{30}S_{3}V_{19}V_{19}V_{1}$, $F_{30}S_{3}V_{19}V_{1}V_{2}$, $F_{27}S_{3}V_{19}V_{19}V_{1}$, $F_{30}S_{3}V_{1}V_{2}V_{2}$, $F_{4}S_{3}V_{1}V_{2}V_{2}$, $F_{5}S_{14}S_{24}V_{19}V_{19}$, $F_{5}S_{14}S_{24}V_{2}V_{2}$, $F_{5}S_{14}S_{22}V_{19}V_{19}$, $F_{5}S_{14}S_{22}V_{2}V_{2}$, $F_{5}S_{14}S_{4}V_{19}V_{2}$, $F_{5}S_{14}S_{4}V_{2}V_{2}$, $F_{5}S_{14}S_{2}V_{19}V_{2}$, $F_{5}S_{14}S_{2}V_{2}V_{2}$, $F_{5}S_{24}S_{3}V_{19}V_{19}$, $F_{5}S_{24}S_{3}V_{2}V_{2}$, $F_{5}S_{22}S_{3}V_{19}V_{19}$, $F_{5}S_{22}S_{3}V_{2}V_{2}$, $F_{5}S_{3}S_{4}V_{19}V_{2}$, $F_{5}S_{3}S_{4}V_{2}V_{2}$, $F_{5}S_{2}S_{3}V_{19}V_{2}$, $F_{5}S_{2}S_{3}V_{2}V_{2}$, $F_{5}S_{24}S_{2}V_{19}V_{19}$, $F_{5}S_{24}S_{2}V_{2}V_{2}$, $F_{5}S_{22}S_{2}V_{19}V_{19}$, $F_{5}S_{22}S_{2}V_{2}V_{2}$, $F_{5}S_{2}S_{4}V_{19}V_{2}$, $F_{5}S_{2}S_{4}V_{2}V_{2}$, $F_{5}S_{2}S_{2}V_{19}V_{2}$, $F_{5}S_{2}S_{2}V_{2}V_{2}$, $F_{24}S_{44}V_{19}V_{1}V_{2}$, $F_{7}S_{44}V_{19}V_{1}V_{2}$, $F_{24}S_{42}V_{19}V_{1}V_{2}$, $F_{7}S_{42}V_{19}V_{1}V_{2}$, $F_{24}S_{44}V_{1}V_{2}V_{2}$, $F_{7}S_{44}V_{1}V_{2}V_{2}$, $F_{24}S_{42}V_{1}V_{2}V_{2}$, $F_{7}S_{42}V_{1}V_{2}V_{2}$, $F_{7}S_{9}V_{1}V_{2}V_{2}$, $F_{7}S_{14}V_{1}V_{2}V_{2}$, $F_{24}S_{3}S_{44}V_{19}V_{1}$, $F_{7}S_{3}S_{44}V_{19}V_{1}$, $F_{24}S_{3}S_{42}V_{19}V_{1}$, $F_{7}S_{3}S_{42}V_{19}V_{1}$, $F_{24}S_{3}S_{44}V_{1}V_{2}$, $F_{7}S_{3}S_{44}V_{1}V_{2}$, $F_{24}S_{3}S_{42}V_{1}V_{2}$, $F_{7}S_{3}S_{42}V_{1}V_{2}$, $F_{7}S_{9}S_{3}V_{1}V_{2}$, $F_{24}S_{44}V_{18}V_{19}V_{1}$, $F_{7}S_{44}V_{19}V_{1}V_{1}$, $F_{24}S_{42}V_{18}V_{19}V_{1}$, $F_{7}S_{42}V_{19}V_{1}V_{1}$, $F_{24}S_{44}V_{18}V_{1}V_{2}$, $F_{7}S_{44}V_{1}V_{1}V_{2}$, $F_{24}S_{42}V_{18}V_{1}V_{2}$, $F_{7}S_{42}V_{1}V_{1}V_{2}$, $F_{7}S_{9}V_{1}V_{1}V_{2}$, $F_{7}S_{14}V_{1}V_{1}V_{2}$, $F_{25}S_{43}V_{19}V_{1}V_{2}$, $F_{8}S_{43}V_{19}V_{1}V_{2}$, $F_{25}S_{41}V_{19}V_{1}V_{2}$, $F_{8}S_{41}V_{19}V_{1}V_{2}$, $F_{25}S_{43}V_{1}V_{2}V_{2}$, $F_{8}S_{43}V_{1}V_{2}V_{2}$, $F_{25}S_{41}V_{1}V_{2}V_{2}$, $F_{8}S_{41}V_{1}V_{2}V_{2}$, $F_{8}S_{8}V_{1}V_{2}V_{2}$, $F_{8}S_{7}V_{1}V_{2}V_{2}$, $F_{25}S_{2}S_{43}V_{19}V_{2}$, $F_{8}S_{2}S_{43}V_{19}V_{2}$, $F_{25}S_{2}S_{41}V_{19}V_{2}$, $F_{8}S_{2}S_{41}V_{19}V_{2}$, $F_{25}S_{2}S_{43}V_{2}V_{2}$, $F_{8}S_{2}S_{43}V_{2}V_{2}$, $F_{25}S_{2}S_{41}V_{2}V_{2}$, $F_{8}S_{2}S_{41}V_{2}V_{2}$, $F_{8}S_{8}S_{2}V_{2}V_{2}$, $F_{8}S_{7}S_{2}V_{2}V_{2}$, $F_{25}S_{43}V_{18}V_{19}V_{2}$, $F_{25}S_{41}V_{18}V_{19}V_{2}$, $F_{25}S_{43}V_{18}V_{2}V_{2}$, $F_{25}S_{41}V_{18}V_{2}V_{2}$, $F_{47}S_{14}S_{24}V_{19}V_{45}$, $F_{47}S_{14}S_{4}V_{19}V_{45}$, $F_{28}S_{14}S_{22}V_{19}V_{45}$, $F_{28}S_{14}S_{2}V_{19}V_{45}$, $F_{47}S_{14}S_{24}V_{2}V_{15}$, $F_{47}S_{14}S_{4}V_{2}V_{15}$, $F_{28}S_{14}S_{22}V_{2}V_{15}$, $F_{28}S_{14}S_{2}V_{2}V_{15}$, $F_{11}S_{14}S_{4}V_{2}V_{15}$, $F_{2}S_{14}S_{2}V_{2}V_{15}$, $F_{47}S_{14}V_{18}V_{19}V_{45}$, $F_{47}S_{14}V_{19}V_{45}V_{1}$, $F_{28}S_{14}V_{18}V_{19}V_{45}$, $F_{28}S_{14}V_{19}V_{45}V_{1}$, $F_{47}S_{14}V_{18}V_{2}V_{15}$, $F_{47}S_{14}V_{1}V_{2}V_{15}$, $F_{28}S_{14}V_{18}V_{2}V_{15}$, $F_{28}S_{14}V_{1}V_{2}V_{15}$, $F_{11}S_{14}V_{1}V_{2}V_{15}$, $F_{2}S_{14}V_{1}V_{2}V_{15}$, $F_{24}S_{24}S_{1}S_{44}V_{2}$, $F_{7}S_{24}S_{1}S_{44}V_{2}$, $F_{24}S_{22}S_{1}S_{42}V_{2}$, $F_{7}S_{22}S_{1}S_{42}V_{2}$, $F_{24}S_{1}S_{4}S_{44}V_{2}$, $F_{7}S_{1}S_{4}S_{44}V_{2}$, $F_{7}S_{9}S_{1}S_{4}V_{2}$, $F_{24}S_{1}S_{2}S_{42}V_{2}$, $F_{7}S_{1}S_{2}S_{42}V_{2}$, $F_{7}S_{14}S_{1}S_{2}V_{2}$, $F_{24}S_{24}S_{1}S_{3}S_{44}$, $F_{7}S_{24}S_{1}S_{3}S_{44}$, $F_{24}S_{22}S_{1}S_{3}S_{42}$, $F_{7}S_{22}S_{1}S_{3}S_{42}$, $F_{24}S_{1}S_{3}S_{4}S_{44}$, $F_{7}S_{1}S_{3}S_{4}S_{44}$, $F_{7}S_{9}S_{1}S_{3}S_{4}$, $F_{24}S_{1}S_{2}S_{3}S_{42}$, $F_{7}S_{1}S_{2}S_{3}S_{42}$, $F_{7}S_{14}S_{1}S_{2}S_{3}$, $F_{24}S_{24}S_{1}S_{44}V_{18}$, $F_{7}S_{24}S_{1}S_{44}V_{1}$, $F_{24}S_{22}S_{1}S_{42}V_{18}$, $F_{7}S_{22}S_{1}S_{42}V_{1}$, $F_{24}S_{1}S_{4}S_{44}V_{18}$, $F_{7}S_{1}S_{4}S_{44}V_{1}$, $F_{7}S_{9}S_{1}S_{4}V_{1}$, $F_{24}S_{1}S_{2}S_{42}V_{18}$, $F_{7}S_{1}S_{2}S_{42}V_{1}$, $F_{7}S_{14}S_{1}S_{2}V_{1}$, $F_{47}S_{24}S_{1}V_{45}V_{2}$, $F_{47}S_{1}S_{4}V_{45}V_{2}$, $F_{28}S_{22}S_{1}V_{45}V_{2}$, $F_{28}S_{1}S_{2}V_{45}V_{2}$, $F_{47}S_{24}S_{1}V_{2}V_{15}$, $F_{47}S_{1}S_{4}V_{2}V_{15}$, $F_{28}S_{22}S_{1}V_{2}V_{15}$, $F_{28}S_{1}S_{2}V_{2}V_{15}$, $F_{11}S_{1}S_{4}V_{2}V_{15}$, $F_{2}S_{1}S_{2}V_{2}V_{15}$, $F_{47}S_{1}V_{18}V_{45}V_{2}$, $F_{47}S_{1}V_{45}V_{1}V_{2}$, $F_{28}S_{1}V_{18}V_{45}V_{2}$, $F_{28}S_{1}V_{45}V_{1}V_{2}$, $F_{47}S_{1}V_{18}V_{2}V_{15}$, $F_{47}S_{1}V_{1}V_{2}V_{15}$, $F_{28}S_{1}V_{18}V_{2}V_{15}$, $F_{28}S_{1}V_{1}V_{2}V_{15}$, $F_{11}S_{1}V_{1}V_{2}V_{15}$, $F_{2}S_{1}V_{1}V_{2}V_{15}$, $F_{25}S_{24}S_{2}S_{43}V_{1}$, $F_{8}S_{24}S_{2}S_{43}V_{1}$, $F_{25}S_{22}S_{2}S_{41}V_{1}$, $F_{8}S_{22}S_{2}S_{41}V_{1}$, $F_{25}S_{2}S_{4}S_{43}V_{1}$, $F_{8}S_{2}S_{4}S_{43}V_{1}$, $F_{8}S_{8}S_{2}S_{4}V_{1}$, $F_{25}S_{2}S_{2}S_{41}V_{1}$, $F_{8}S_{2}S_{2}S_{41}V_{1}$, $F_{8}S_{7}S_{2}S_{2}V_{1}$, $F_{25}S_{24}S_{2}S_{43}V_{18}$, $F_{25}S_{22}S_{2}S_{41}V_{18}$, $F_{25}S_{2}S_{4}S_{43}V_{18}$, $F_{25}S_{2}S_{2}S_{41}V_{18}$, $F_{47}S_{24}S_{2}V_{45}V_{1}$, $F_{47}S_{2}S_{4}V_{45}V_{1}$, $F_{28}S_{22}S_{2}V_{45}V_{1}$, $F_{28}S_{2}S_{2}V_{45}V_{1}$, $F_{47}S_{24}S_{2}V_{1}V_{15}$, $F_{47}S_{2}S_{4}V_{1}V_{15}$, $F_{28}S_{22}S_{2}V_{1}V_{15}$, $F_{28}S_{2}S_{2}V_{1}V_{15}$, $F_{11}S_{2}S_{4}V_{1}V_{15}$, $F_{2}S_{2}S_{2}V_{1}V_{15}$, $F_{47}S_{2}V_{18}V_{45}V_{1}$, $F_{47}S_{2}V_{45}V_{1}V_{1}$, $F_{28}S_{2}V_{18}V_{45}V_{1}$, $F_{28}S_{2}V_{45}V_{1}V_{1}$, $F_{47}S_{2}V_{18}V_{1}V_{15}$, $F_{47}S_{2}V_{1}V_{1}V_{15}$, $F_{28}S_{2}V_{18}V_{1}V_{15}$, $F_{28}S_{2}V_{1}V_{1}V_{15}$, $F_{11}S_{2}V_{1}V_{1}V_{15}$, $F_{2}S_{2}V_{1}V_{1}V_{15}$, $F_{22}S_{24}S_{2}V_{1}V_{37}$, $F_{5}S_{24}S_{2}V_{1}V_{37}$, $F_{22}S_{2}S_{4}V_{1}V_{37}$, $F_{5}S_{2}S_{4}V_{1}V_{37}$, $F_{5}S_{2}S_{4}V_{11}V_{1}$, $F_{22}S_{2}S_{2}V_{1}V_{37}$, $F_{22}S_{24}S_{3}V_{1}V_{37}$, $F_{5}S_{24}S_{3}V_{1}V_{37}$, $F_{22}S_{22}S_{3}V_{1}V_{37}$, $F_{5}S_{22}S_{3}V_{1}V_{37}$, $F_{22}S_{3}S_{4}V_{1}V_{37}$, $F_{5}S_{3}S_{4}V_{1}V_{37}$, $F_{5}S_{3}S_{4}V_{11}V_{1}$, $F_{22}S_{2}S_{3}V_{1}V_{37}$, $F_{5}S_{2}S_{3}V_{1}V_{37}$, $F_{5}S_{2}S_{3}V_{11}V_{1}$, $F_{22}S_{22}S_{24}V_{1}V_{37}$, $F_{22}S_{22}S_{4}V_{1}V_{37}$, $F_{23}S_{24}S_{1}V_{2}V_{37}$, $F_{6}S_{24}S_{1}V_{2}V_{37}$, $F_{23}S_{22}S_{1}V_{2}V_{37}$, $F_{6}S_{22}S_{1}V_{2}V_{37}$, $F_{23}S_{1}S_{4}V_{2}V_{37}$, $F_{6}S_{1}S_{4}V_{2}V_{37}$, $F_{6}S_{1}S_{4}V_{11}V_{2}$, $F_{23}S_{1}S_{2}V_{2}V_{37}$, $F_{6}S_{1}S_{2}V_{2}V_{37}$, $F_{6}S_{1}S_{2}V_{11}V_{2}$, $F_{23}S_{24}S_{2}V_{2}V_{37}$, $F_{6}S_{24}S_{2}V_{2}V_{37}$, $F_{23}S_{2}S_{4}V_{2}V_{37}$, $F_{6}S_{2}S_{4}V_{2}V_{37}$, $F_{6}S_{2}S_{4}V_{11}V_{2}$, $F_{23}S_{2}S_{2}V_{2}V_{37}$, $F_{23}S_{22}S_{24}V_{2}V_{37}$, $F_{23}S_{22}S_{4}V_{2}V_{37}$, $F_{29}S_{14}S_{24}S_{49}V_{19}$, $F_{29}S_{14}S_{24}S_{49}V_{2}$, $F_{29}S_{14}S_{22}S_{23}V_{19}$, $F_{29}S_{14}S_{22}S_{23}V_{2}$, $F_{29}S_{14}S_{4}S_{19}V_{19}$, $F_{29}S_{14}S_{4}S_{19}V_{2}$, $F_{3}S_{14}S_{4}S_{19}V_{2}$, $F_{29}S_{14}S_{2}S_{3}V_{19}$, $F_{29}S_{14}S_{2}S_{3}V_{2}$, $F_{3}S_{14}S_{2}S_{3}V_{2}$, $F_{29}S_{14}S_{24}S_{49}V_{18}$, $F_{29}S_{14}S_{24}S_{49}V_{1}$, $F_{29}S_{14}S_{22}S_{23}V_{18}$, $F_{29}S_{14}S_{22}S_{23}V_{1}$, $F_{29}S_{14}S_{4}S_{19}V_{18}$, $F_{29}S_{14}S_{4}S_{19}V_{1}$, $F_{3}S_{14}S_{4}S_{19}V_{1}$, $F_{29}S_{14}S_{2}S_{3}V_{18}$, $F_{29}S_{14}S_{2}S_{3}V_{1}$, $F_{3}S_{14}S_{2}S_{3}V_{1}$, $F_{29}S_{14}S_{22}S_{24}S_{49}$, $F_{29}S_{14}S_{24}S_{49}S_{2}$, $F_{29}S_{14}S_{22}S_{4}S_{19}$, $F_{29}S_{14}S_{2}S_{4}S_{19}$, $F_{3}S_{14}S_{2}S_{4}S_{19}$, $F_{29}S_{49}V_{19}V_{1}V_{2}$, $F_{29}S_{49}V_{1}V_{2}V_{2}$, $F_{29}S_{23}V_{19}V_{1}V_{2}$, $F_{29}S_{23}V_{1}V_{2}V_{2}$, $F_{29}S_{19}V_{19}V_{1}V_{2}$, $F_{29}S_{19}V_{1}V_{2}V_{2}$, $F_{3}S_{19}V_{1}V_{2}V_{2}$, $F_{29}S_{3}V_{19}V_{1}V_{2}$, $F_{29}S_{3}V_{1}V_{2}V_{2}$, $F_{3}S_{3}V_{1}V_{2}V_{2}$, $F_{29}S_{49}V_{18}V_{1}V_{2}$, $F_{29}S_{49}V_{1}V_{1}V_{2}$, $F_{29}S_{23}V_{18}V_{1}V_{2}$, $F_{29}S_{23}V_{1}V_{1}V_{2}$, $F_{29}S_{19}V_{18}V_{1}V_{2}$, $F_{29}S_{19}V_{1}V_{1}V_{2}$, $F_{3}S_{19}V_{1}V_{1}V_{2}$, $F_{29}S_{3}V_{18}V_{1}V_{2}$, $F_{29}S_{3}V_{1}V_{1}V_{2}$, $F_{3}S_{3}V_{1}V_{1}V_{2}$, $F_{29}S_{22}S_{49}V_{1}V_{2}$, $F_{29}S_{49}S_{2}V_{1}V_{2}$, $F_{29}S_{22}S_{23}V_{1}V_{2}$, $F_{29}S_{23}S_{2}V_{1}V_{2}$, $F_{29}S_{22}S_{19}V_{1}V_{2}$, $F_{29}S_{2}S_{19}V_{1}V_{2}$, $F_{3}S_{2}S_{19}V_{1}V_{2}$, $F_{26}S_{22}S_{24}S_{49}V_{2}$, $F_{9}S_{24}S_{2}S_{19}V_{2}$, $F_{22}S_{22}S_{22}S_{23}V_{2}$, $F_{5}S_{22}S_{2}S_{3}V_{2}$, $F_{9}S_{22}S_{4}S_{19}V_{2}$, $F_{26}S_{49}S_{2}S_{4}V_{2}$, $F_{9}S_{2}S_{4}S_{19}V_{2}$, $F_{22}S_{23}S_{2}S_{2}V_{2}$, $F_{5}S_{2}S_{2}S_{3}V_{2}$, $F_{26}S_{22}S_{24}S_{24}S_{49}$, $F_{9}S_{24}S_{2}S_{4}S_{19}$, $F_{22}S_{22}S_{22}S_{22}S_{23}$, $F_{9}S_{22}S_{4}S_{4}S_{19}$, $F_{26}S_{24}S_{49}S_{2}S_{4}$, $F_{9}S_{2}S_{4}S_{4}S_{19}$, $F_{22}S_{22}S_{23}S_{2}S_{2}$, $F_{29}S_{22}S_{24}V_{2}V_{37}$, $F_{29}S_{22}S_{22}V_{2}V_{37}$, $F_{29}S_{22}S_{4}V_{2}V_{37}$, $F_{29}S_{22}S_{2}V_{2}V_{37}$, $F_{29}S_{24}S_{2}V_{2}V_{37}$, $F_{29}S_{2}S_{4}V_{2}V_{37}$, $F_{29}S_{2}S_{2}V_{2}V_{37}$, $F_{3}S_{2}S_{4}V_{11}V_{2}$, $F_{3}S_{2}S_{2}V_{11}V_{2}$, $F_{26}S_{49}V_{18}V_{19}V_{2}$, $F_{22}S_{23}V_{18}V_{19}V_{2}$, $F_{9}S_{19}V_{19}V_{1}V_{2}$, $F_{5}S_{3}V_{19}V_{1}V_{2}$, $F_{9}S_{19}V_{18}V_{2}V_{2}$, $F_{5}S_{3}V_{18}V_{2}V_{2}$, $F_{26}S_{49}V_{1}V_{2}V_{2}$, $F_{22}S_{23}V_{1}V_{2}V_{2}$, $F_{9}S_{19}V_{1}V_{2}V_{2}$, $F_{5}S_{3}V_{1}V_{2}V_{2}$, $F_{26}S_{24}S_{49}V_{18}V_{19}$, $F_{22}S_{22}S_{23}V_{18}V_{19}$, $F_{9}S_{4}S_{19}V_{19}V_{1}$, $F_{5}S_{2}S_{3}V_{19}V_{1}$, $F_{9}S_{4}S_{19}V_{18}V_{2}$, $F_{5}S_{2}S_{3}V_{18}V_{2}$, $F_{26}S_{24}S_{49}V_{1}V_{2}$, $F_{22}S_{22}S_{23}V_{1}V_{2}$, $F_{9}S_{4}S_{19}V_{1}V_{2}$, $F_{5}S_{2}S_{3}V_{1}V_{2}$, $F_{29}S_{24}S_{2}V_{18}V_{37}$, $F_{29}S_{22}S_{2}V_{18}V_{37}$, $F_{29}S_{2}S_{4}V_{18}V_{37}$, $F_{29}S_{2}S_{2}V_{18}V_{37}$, $F_{29}S_{24}S_{2}V_{1}V_{37}$, $F_{29}S_{22}S_{2}V_{1}V_{37}$, $F_{29}S_{2}S_{4}V_{1}V_{37}$, $F_{29}S_{2}S_{2}V_{1}V_{37}$, $F_{3}S_{2}S_{4}V_{11}V_{1}$, $F_{3}S_{2}S_{2}V_{11}V_{1}$, $F_{25}S_{24}V_{18}V_{45}V_{2}$, $F_{8}S_{24}V_{1}V_{2}V_{15}$, $F_{25}S_{22}V_{18}V_{45}V_{2}$, $F_{8}S_{22}V_{1}V_{2}V_{15}$, $F_{8}S_{4}V_{18}V_{2}V_{15}$, $F_{25}S_{4}V_{45}V_{1}V_{2}$, $F_{8}S_{4}V_{1}V_{2}V_{15}$, $F_{8}S_{2}V_{18}V_{2}V_{15}$, $F_{25}S_{2}V_{45}V_{1}V_{2}$, $F_{8}S_{2}V_{1}V_{2}V_{15}$, $F_{25}S_{24}S_{2}V_{18}V_{45}$, $F_{8}S_{24}S_{2}V_{1}V_{15}$, $F_{25}S_{22}S_{2}V_{18}V_{45}$, $F_{8}S_{22}S_{2}V_{1}V_{15}$, $F_{8}S_{2}S_{4}V_{18}V_{15}$, $F_{25}S_{2}S_{4}V_{45}V_{1}$, $F_{8}S_{2}S_{4}V_{1}V_{15}$, $F_{8}S_{2}S_{2}V_{18}V_{15}$, $F_{25}S_{2}S_{2}V_{45}V_{1}$, $F_{8}S_{2}S_{2}V_{1}V_{15}$, $F_{25}S_{24}V_{18}V_{19}V_{45}$, $F_{25}S_{22}V_{18}V_{19}V_{45}$, $F_{25}S_{4}V_{19}V_{45}V_{1}$, $F_{25}S_{2}V_{19}V_{45}V_{1}$, $F_{30}S_{24}S_{44}V_{18}V_{2}$, $F_{30}S_{4}S_{44}V_{18}V_{2}$, $F_{27}S_{22}S_{42}V_{18}V_{2}$, $F_{27}S_{2}S_{42}V_{18}V_{2}$, $F_{30}S_{24}S_{44}V_{1}V_{2}$, $F_{30}S_{4}S_{44}V_{1}V_{2}$, $F_{27}S_{22}S_{42}V_{1}V_{2}$, $F_{27}S_{2}S_{42}V_{1}V_{2}$, $F_{4}S_{9}S_{4}V_{1}V_{2}$, $F_{30}S_{44}V_{18}V_{19}V_{2}$, $F_{30}S_{44}V_{18}V_{2}V_{2}$, $F_{27}S_{42}V_{18}V_{19}V_{2}$, $F_{27}S_{42}V_{18}V_{2}V_{2}$, $F_{30}S_{44}V_{19}V_{1}V_{2}$, $F_{30}S_{44}V_{1}V_{2}V_{2}$, $F_{27}S_{42}V_{19}V_{1}V_{2}$, $F_{27}S_{42}V_{1}V_{2}V_{2}$, $F_{4}S_{9}V_{1}V_{2}V_{2}$, $F_{29}S_{24}S_{3}V_{19}V_{37}$, $F_{29}S_{22}S_{3}V_{19}V_{37}$, $F_{29}S_{3}S_{4}V_{19}V_{37}$, $F_{29}S_{2}S_{3}V_{19}V_{37}$, $F_{29}S_{24}S_{3}V_{2}V_{37}$, $F_{29}S_{22}S_{3}V_{2}V_{37}$, $F_{29}S_{3}S_{4}V_{2}V_{37}$, $F_{29}S_{2}S_{3}V_{2}V_{37}$, $F_{3}S_{3}S_{4}V_{11}V_{2}$, $F_{3}S_{2}S_{3}V_{11}V_{2}$, $F_{30}S_{24}S_{24}S_{3}S_{44}$, $F_{30}S_{24}S_{3}S_{4}S_{44}$, $F_{27}S_{22}S_{22}S_{3}S_{42}$, $F_{27}S_{22}S_{2}S_{3}S_{42}$, $F_{30}S_{3}S_{4}S_{4}S_{44}$, $F_{4}S_{9}S_{3}S_{4}S_{4}$, $F_{27}S_{2}S_{2}S_{3}S_{42}$, $F_{30}S_{24}S_{3}S_{44}V_{19}$, $F_{30}S_{24}S_{3}S_{44}V_{2}$, $F_{27}S_{22}S_{3}S_{42}V_{19}$, $F_{27}S_{22}S_{3}S_{42}V_{2}$, $F_{30}S_{3}S_{4}S_{44}V_{19}$, $F_{30}S_{3}S_{4}S_{44}V_{2}$, $F_{4}S_{9}S_{3}S_{4}V_{2}$, $F_{27}S_{2}S_{3}S_{42}V_{19}$, $F_{27}S_{2}S_{3}S_{42}V_{2}$, $F_{24}S_{24}V_{19}V_{19}V_{2}$, $F_{24}S_{22}V_{19}V_{19}V_{2}$, $F_{24}S_{4}V_{19}V_{2}V_{2}$, $F_{24}S_{2}V_{19}V_{2}V_{2}$, $F_{24}S_{24}S_{3}V_{19}V_{19}$, $F_{7}S_{24}S_{3}V_{2}V_{2}$, $F_{24}S_{22}S_{3}V_{19}V_{19}$, $F_{7}S_{22}S_{3}V_{2}V_{2}$, $F_{7}S_{3}S_{4}V_{19}V_{2}$, $F_{24}S_{3}S_{4}V_{19}V_{2}$, $F_{7}S_{3}S_{4}V_{2}V_{2}$, $F_{7}S_{2}S_{3}V_{19}V_{2}$, $F_{24}S_{2}S_{3}V_{19}V_{2}$, $F_{7}S_{2}S_{3}V_{2}V_{2}$, $F_{24}S_{24}V_{18}V_{19}V_{19}$, $F_{24}S_{22}V_{18}V_{19}V_{19}$, $F_{24}S_{4}V_{18}V_{19}V_{2}$, $F_{24}S_{2}V_{18}V_{19}V_{2}$, $F_{47}S_{24}S_{43}V_{19}V_{2}$, $F_{47}S_{4}S_{43}V_{19}V_{2}$, $F_{28}S_{22}S_{41}V_{19}V_{2}$, $F_{28}S_{2}S_{41}V_{19}V_{2}$, $F_{47}S_{24}S_{43}V_{2}V_{2}$, $F_{47}S_{4}S_{43}V_{2}V_{2}$, $F_{28}S_{22}S_{41}V_{2}V_{2}$, $F_{28}S_{2}S_{41}V_{2}V_{2}$, $F_{11}S_{8}S_{4}V_{2}V_{2}$, $F_{2}S_{7}S_{2}V_{2}V_{2}$, $F_{47}S_{43}V_{18}V_{19}V_{2}$, $F_{47}S_{43}V_{19}V_{1}V_{2}$, $F_{28}S_{41}V_{18}V_{19}V_{2}$, $F_{28}S_{41}V_{19}V_{1}V_{2}$, $F_{47}S_{43}V_{18}V_{2}V_{2}$, $F_{47}S_{43}V_{1}V_{2}V_{2}$, $F_{28}S_{41}V_{18}V_{2}V_{2}$, $F_{28}S_{41}V_{1}V_{2}V_{2}$, $F_{11}S_{8}V_{1}V_{2}V_{2}$, $F_{2}S_{7}V_{1}V_{2}V_{2}$, $F_{47}S_{24}S_{24}S_{2}S_{43}$, $F_{47}S_{24}S_{2}S_{4}S_{43}$, $F_{28}S_{22}S_{22}S_{2}S_{41}$, $F_{28}S_{22}S_{2}S_{2}S_{41}$, $F_{47}S_{2}S_{4}S_{4}S_{43}$, $F_{11}S_{8}S_{2}S_{4}S_{4}$, $F_{28}S_{2}S_{2}S_{2}S_{41}$, $F_{2}S_{7}S_{2}S_{2}S_{2}$, $F_{47}S_{24}S_{2}S_{43}V_{18}$, $F_{47}S_{24}S_{2}S_{43}V_{1}$, $F_{28}S_{22}S_{2}S_{41}V_{18}$, $F_{28}S_{22}S_{2}S_{41}V_{1}$, $F_{47}S_{2}S_{4}S_{43}V_{18}$, $F_{47}S_{2}S_{4}S_{43}V_{1}$, $F_{11}S_{8}S_{2}S_{4}V_{1}$, $F_{28}S_{2}S_{2}S_{41}V_{18}$, $F_{28}S_{2}S_{2}S_{41}V_{1}$, $F_{2}S_{7}S_{2}S_{2}V_{1}$, $F_{22}S_{23}S_{24}S_{24}S_{2}$, $F_{22}S_{22}S_{22}S_{23}S_{2}$, $F_{22}S_{23}S_{2}S_{4}S_{4}$, $F_{22}S_{23}S_{2}S_{2}S_{2}$, $F_{22}S_{23}S_{24}S_{24}S_{3}$, $F_{22}S_{22}S_{22}S_{23}S_{3}$, $F_{22}S_{23}S_{3}S_{4}S_{4}$, $F_{22}S_{23}S_{2}S_{2}S_{3}$, $F_{22}S_{22}S_{23}S_{24}S_{24}$, $F_{22}S_{22}S_{23}S_{4}S_{4}$, $F_{29}S_{24}V_{19}V_{2}V_{37}$, $F_{29}S_{24}V_{2}V_{2}V_{37}$, $F_{29}S_{22}V_{19}V_{2}V_{37}$, $F_{29}S_{22}V_{2}V_{2}V_{37}$, $F_{29}S_{4}V_{19}V_{2}V_{37}$, $F_{29}S_{4}V_{2}V_{2}V_{37}$, $F_{3}S_{4}V_{11}V_{2}V_{2}$, $F_{29}S_{2}V_{19}V_{2}V_{37}$, $F_{29}S_{2}V_{2}V_{2}V_{37}$, $F_{3}S_{2}V_{11}V_{2}V_{2}$, $F_{29}S_{24}V_{18}V_{2}V_{37}$, $F_{29}S_{24}V_{1}V_{2}V_{37}$, $F_{29}S_{22}V_{18}V_{2}V_{37}$, $F_{29}S_{22}V_{1}V_{2}V_{37}$, $F_{29}S_{4}V_{18}V_{2}V_{37}$, $F_{29}S_{4}V_{1}V_{2}V_{37}$, $F_{3}S_{4}V_{11}V_{1}V_{2}$, $F_{29}S_{2}V_{18}V_{2}V_{37}$, $F_{29}S_{2}V_{1}V_{2}V_{37}$, $F_{3}S_{2}V_{11}V_{1}V_{2}$, $F_{43}S_{22}S_{24}S_{49}V_{1}$, $F_{14}S_{24}S_{2}S_{19}V_{1}$, $F_{23}S_{22}S_{22}S_{23}V_{1}$, $F_{6}S_{22}S_{2}S_{3}V_{1}$, $F_{14}S_{22}S_{4}S_{19}V_{1}$, $F_{43}S_{49}S_{2}S_{4}V_{1}$, $F_{14}S_{2}S_{4}S_{19}V_{1}$, $F_{23}S_{23}S_{2}S_{2}V_{1}$, $F_{6}S_{2}S_{2}S_{3}V_{1}$, $F_{43}S_{22}S_{24}S_{24}S_{49}$, $F_{14}S_{24}S_{2}S_{4}S_{19}$, $F_{23}S_{22}S_{22}S_{22}S_{23}$, $F_{6}S_{22}S_{2}S_{2}S_{3}$, $F_{14}S_{22}S_{4}S_{4}S_{19}$, $F_{43}S_{24}S_{49}S_{2}S_{4}$, $F_{14}S_{2}S_{4}S_{4}S_{19}$, $F_{23}S_{22}S_{23}S_{2}S_{2}$, $F_{6}S_{2}S_{2}S_{2}S_{3}$, $F_{29}S_{22}S_{24}V_{1}V_{37}$, $F_{29}S_{22}S_{22}V_{1}V_{37}$, $F_{29}S_{22}S_{4}V_{1}V_{37}$, $F_{43}S_{49}V_{18}V_{19}V_{1}$, $F_{23}S_{23}V_{18}V_{19}V_{1}$, $F_{14}S_{19}V_{19}V_{1}V_{1}$, $F_{6}S_{3}V_{19}V_{1}V_{1}$, $F_{14}S_{19}V_{18}V_{1}V_{2}$, $F_{6}S_{3}V_{18}V_{1}V_{2}$, $F_{43}S_{49}V_{1}V_{1}V_{2}$, $F_{23}S_{23}V_{1}V_{1}V_{2}$, $F_{14}S_{19}V_{1}V_{1}V_{2}$, $F_{6}S_{3}V_{1}V_{1}V_{2}$, $F_{43}S_{24}S_{49}V_{18}V_{19}$, $F_{23}S_{22}S_{23}V_{18}V_{19}$, $F_{14}S_{4}S_{19}V_{19}V_{1}$, $F_{6}S_{2}S_{3}V_{19}V_{1}$, $F_{14}S_{4}S_{19}V_{18}V_{2}$, $F_{6}S_{2}S_{3}V_{18}V_{2}$, $F_{43}S_{24}S_{49}V_{1}V_{2}$, $F_{23}S_{22}S_{23}V_{1}V_{2}$, $F_{14}S_{4}S_{19}V_{1}V_{2}$, $F_{6}S_{2}S_{3}V_{1}V_{2}$, $F_{29}S_{24}S_{1}V_{18}V_{37}$, $F_{29}S_{22}S_{1}V_{18}V_{37}$, $F_{29}S_{1}S_{4}V_{18}V_{37}$, $F_{29}S_{1}S_{2}V_{18}V_{37}$, $F_{29}S_{24}S_{1}V_{1}V_{37}$, $F_{29}S_{22}S_{1}V_{1}V_{37}$, $F_{29}S_{1}S_{4}V_{1}V_{37}$, $F_{29}S_{1}S_{2}V_{1}V_{37}$, $F_{3}S_{1}S_{4}V_{11}V_{1}$, $F_{3}S_{1}S_{2}V_{11}V_{1}$, $F_{42}S_{24}V_{18}V_{45}V_{1}$, $F_{13}S_{24}V_{1}V_{1}V_{15}$, $F_{42}S_{22}V_{18}V_{45}V_{1}$, $F_{13}S_{22}V_{1}V_{1}V_{15}$, $F_{13}S_{4}V_{18}V_{1}V_{15}$, $F_{42}S_{4}V_{45}V_{1}V_{1}$, $F_{13}S_{4}V_{1}V_{1}V_{15}$, $F_{13}S_{2}V_{18}V_{1}V_{15}$, $F_{42}S_{2}V_{45}V_{1}V_{1}$, $F_{13}S_{2}V_{1}V_{1}V_{15}$, $F_{42}S_{24}S_{1}V_{18}V_{45}$, $F_{13}S_{24}S_{1}V_{1}V_{15}$, $F_{42}S_{22}S_{1}V_{18}V_{45}$, $F_{13}S_{22}S_{1}V_{1}V_{15}$, $F_{13}S_{1}S_{4}V_{18}V_{15}$, $F_{42}S_{1}S_{4}V_{45}V_{1}$, $F_{13}S_{1}S_{4}V_{1}V_{15}$, $F_{13}S_{1}S_{2}V_{18}V_{15}$, $F_{42}S_{1}S_{2}V_{45}V_{1}$, $F_{13}S_{1}S_{2}V_{1}V_{15}$, $F_{42}S_{24}V_{18}V_{19}V_{45}$, $F_{13}S_{24}V_{1}V_{2}V_{15}$, $F_{42}S_{22}V_{18}V_{19}V_{45}$, $F_{13}S_{22}V_{1}V_{2}V_{15}$, $F_{13}S_{4}V_{18}V_{2}V_{15}$, $F_{42}S_{4}V_{19}V_{45}V_{1}$, $F_{13}S_{4}V_{1}V_{2}V_{15}$, $F_{13}S_{2}V_{18}V_{2}V_{15}$, $F_{42}S_{2}V_{19}V_{45}V_{1}$, $F_{13}S_{2}V_{1}V_{2}V_{15}$, $F_{30}S_{24}S_{43}V_{18}V_{1}$, $F_{30}S_{4}S_{43}V_{18}V_{1}$, $F_{27}S_{22}S_{41}V_{18}V_{1}$, $F_{27}S_{2}S_{41}V_{18}V_{1}$, $F_{30}S_{24}S_{43}V_{1}V_{1}$, $F_{30}S_{4}S_{43}V_{1}V_{1}$, $F_{27}S_{22}S_{41}V_{1}V_{1}$, $F_{27}S_{2}S_{41}V_{1}V_{1}$, $F_{4}S_{8}S_{4}V_{1}V_{1}$, $F_{1}S_{7}S_{2}V_{1}V_{1}$, $F_{30}S_{43}V_{18}V_{19}V_{1}$, $F_{30}S_{43}V_{18}V_{1}V_{2}$, $F_{27}S_{41}V_{18}V_{19}V_{1}$, $F_{27}S_{41}V_{18}V_{1}V_{2}$, $F_{30}S_{43}V_{19}V_{1}V_{1}$, $F_{30}S_{43}V_{1}V_{1}V_{2}$, $F_{27}S_{41}V_{19}V_{1}V_{1}$, $F_{27}S_{41}V_{1}V_{1}V_{2}$, $F_{4}S_{8}V_{1}V_{1}V_{2}$, $F_{1}S_{7}V_{1}V_{1}V_{2}$, $F_{29}S_{24}S_{2}V_{19}V_{37}$, $F_{29}S_{22}S_{2}V_{19}V_{37}$, $F_{29}S_{2}S_{4}V_{19}V_{37}$, $F_{29}S_{2}S_{2}V_{19}V_{37}$, $F_{30}S_{24}S_{24}S_{2}S_{43}$, $F_{30}S_{24}S_{2}S_{4}S_{43}$, $F_{27}S_{22}S_{22}S_{2}S_{41}$, $F_{27}S_{22}S_{2}S_{2}S_{41}$, $F_{30}S_{2}S_{4}S_{4}S_{43}$, $F_{4}S_{8}S_{2}S_{4}S_{4}$, $F_{27}S_{2}S_{2}S_{2}S_{41}$, $F_{1}S_{7}S_{2}S_{2}S_{2}$, $F_{30}S_{24}S_{2}S_{43}V_{19}$, $F_{30}S_{24}S_{2}S_{43}V_{2}$, $F_{27}S_{22}S_{2}S_{41}V_{19}$, $F_{27}S_{22}S_{2}S_{41}V_{2}$, $F_{30}S_{2}S_{4}S_{43}V_{19}$, $F_{30}S_{2}S_{4}S_{43}V_{2}$, $F_{4}S_{8}S_{2}S_{4}V_{2}$, $F_{27}S_{2}S_{2}S_{41}V_{19}$, $F_{27}S_{2}S_{2}S_{41}V_{2}$, $F_{1}S_{7}S_{2}S_{2}V_{2}$, $F_{25}S_{24}V_{19}V_{19}V_{1}$, $F_{8}S_{24}V_{1}V_{2}V_{2}$, $F_{25}S_{22}V_{19}V_{19}V_{1}$, $F_{8}S_{22}V_{1}V_{2}V_{2}$, $F_{8}S_{4}V_{19}V_{1}V_{2}$, $F_{25}S_{4}V_{19}V_{1}V_{2}$, $F_{8}S_{4}V_{1}V_{2}V_{2}$, $F_{8}S_{2}V_{19}V_{1}V_{2}$, $F_{25}S_{2}V_{19}V_{1}V_{2}$, $F_{8}S_{2}V_{1}V_{2}V_{2}$, $F_{25}S_{24}S_{2}V_{19}V_{19}$, $F_{8}S_{24}S_{2}V_{2}V_{2}$, $F_{25}S_{22}S_{2}V_{19}V_{19}$, $F_{8}S_{22}S_{2}V_{2}V_{2}$, $F_{8}S_{2}S_{4}V_{19}V_{2}$, $F_{25}S_{2}S_{4}V_{19}V_{2}$, $F_{8}S_{2}S_{4}V_{2}V_{2}$, $F_{8}S_{2}S_{2}V_{19}V_{2}$, $F_{25}S_{2}S_{2}V_{19}V_{2}$, $F_{8}S_{2}S_{2}V_{2}V_{2}$, $F_{25}S_{24}V_{18}V_{19}V_{19}$, $F_{25}S_{22}V_{18}V_{19}V_{19}$, $F_{25}S_{4}V_{18}V_{19}V_{2}$, $F_{25}S_{2}V_{18}V_{19}V_{2}$, $F_{47}S_{24}S_{44}V_{19}V_{1}$, $F_{47}S_{4}S_{44}V_{19}V_{1}$, $F_{28}S_{22}S_{42}V_{19}V_{1}$, $F_{28}S_{2}S_{42}V_{19}V_{1}$, $F_{47}S_{24}S_{44}V_{1}V_{2}$, $F_{47}S_{4}S_{44}V_{1}V_{2}$, $F_{28}S_{22}S_{42}V_{1}V_{2}$, $F_{28}S_{2}S_{42}V_{1}V_{2}$, $F_{11}S_{9}S_{4}V_{1}V_{2}$, $F_{2}S_{14}S_{2}V_{1}V_{2}$, $F_{47}S_{44}V_{18}V_{19}V_{1}$, $F_{47}S_{44}V_{19}V_{1}V_{1}$, $F_{28}S_{42}V_{18}V_{19}V_{1}$, $F_{28}S_{42}V_{19}V_{1}V_{1}$, $F_{47}S_{44}V_{18}V_{1}V_{2}$, $F_{47}S_{44}V_{1}V_{1}V_{2}$, $F_{28}S_{42}V_{18}V_{1}V_{2}$, $F_{28}S_{42}V_{1}V_{1}V_{2}$, $F_{11}S_{9}V_{1}V_{1}V_{2}$, $F_{2}S_{14}V_{1}V_{1}V_{2}$, $F_{47}S_{24}S_{24}S_{1}S_{44}$, $F_{47}S_{24}S_{1}S_{4}S_{44}$, $F_{28}S_{22}S_{22}S_{1}S_{42}$, $F_{28}S_{22}S_{1}S_{2}S_{42}$, $F_{47}S_{1}S_{4}S_{4}S_{44}$, $F_{11}S_{9}S_{1}S_{4}S_{4}$, $F_{28}S_{1}S_{2}S_{2}S_{42}$, $F_{2}S_{14}S_{1}S_{2}S_{2}$, $F_{47}S_{24}S_{1}S_{44}V_{18}$, $F_{47}S_{24}S_{1}S_{44}V_{1}$, $F_{28}S_{22}S_{1}S_{42}V_{18}$, $F_{28}S_{22}S_{1}S_{42}V_{1}$, $F_{47}S_{1}S_{4}S_{44}V_{18}$, $F_{47}S_{1}S_{4}S_{44}V_{1}$, $F_{11}S_{9}S_{1}S_{4}V_{1}$, $F_{28}S_{1}S_{2}S_{42}V_{18}$, $F_{28}S_{1}S_{2}S_{42}V_{1}$, $F_{2}S_{14}S_{1}S_{2}V_{1}$, $F_{23}S_{23}S_{24}S_{24}S_{1}$, $F_{6}S_{24}S_{1}S_{3}S_{4}$, $F_{23}S_{22}S_{22}S_{23}S_{1}$, $F_{6}S_{22}S_{1}S_{2}S_{3}$, $F_{23}S_{23}S_{1}S_{4}S_{4}$, $F_{6}S_{1}S_{3}S_{4}S_{4}$, $F_{23}S_{23}S_{1}S_{2}S_{2}$, $F_{6}S_{1}S_{2}S_{2}S_{3}$, $F_{23}S_{23}S_{24}S_{24}S_{2}$, $F_{6}S_{24}S_{2}S_{3}S_{4}$, $F_{23}S_{22}S_{22}S_{23}S_{2}$, $F_{23}S_{23}S_{2}S_{4}S_{4}$, $F_{6}S_{2}S_{3}S_{4}S_{4}$, $F_{23}S_{23}S_{2}S_{2}S_{2}$, $F_{23}S_{22}S_{23}S_{24}S_{24}$, $F_{23}S_{22}S_{23}S_{4}S_{4}$, $F_{29}S_{24}V_{19}V_{1}V_{37}$, $F_{29}S_{22}V_{19}V_{1}V_{37}$, $F_{29}S_{4}V_{19}V_{1}V_{37}$, $F_{29}S_{2}V_{19}V_{1}V_{37}$, $F_{29}S_{24}V_{18}V_{1}V_{37}$, $F_{29}S_{24}V_{1}V_{1}V_{37}$, $F_{29}S_{22}V_{18}V_{1}V_{37}$, $F_{29}S_{22}V_{1}V_{1}V_{37}$, $F_{29}S_{4}V_{18}V_{1}V_{37}$, $F_{29}S_{4}V_{1}V_{1}V_{37}$, $F_{3}S_{4}V_{11}V_{1}V_{1}$, $F_{29}S_{2}V_{18}V_{1}V_{37}$, $F_{29}S_{2}V_{1}V_{1}V_{37}$, $F_{3}S_{2}V_{11}V_{1}V_{1}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{15}$} {{$F_{5}S_{22}S_{22}S_{23}V_{11}$, $F_{5}S_{23}S_{2}S_{2}V_{11}$, $F_{5}S_{22}S_{2}S_{3}V_{11}$, $F_{5}S_{2}S_{2}S_{3}V_{11}$, $F_{5}S_{22}S_{22}S_{23}V_{2}$, $F_{5}S_{23}S_{2}S_{2}V_{2}$, $F_{5}S_{22}S_{2}S_{3}V_{2}$, $F_{5}S_{2}S_{2}S_{3}V_{2}$, $F_{5}S_{22}S_{22}S_{23}S_{2}$, $F_{5}S_{23}S_{2}S_{2}S_{2}$, $F_{5}S_{22}S_{2}S_{2}S_{3}$, $F_{5}S_{2}S_{2}S_{2}S_{3}$, $F_{7}S_{22}V_{11}V_{19}V_{19}$, $F_{7}S_{2}V_{11}V_{19}V_{2}$, $F_{7}S_{22}V_{11}V_{2}V_{2}$, $F_{7}S_{2}V_{11}V_{2}V_{2}$, $F_{7}S_{22}S_{2}V_{19}V_{19}$, $F_{7}S_{2}S_{2}V_{19}V_{2}$, $F_{7}S_{22}S_{2}V_{2}V_{2}$, $F_{7}S_{2}S_{2}V_{2}V_{2}$, $F_{7}S_{22}V_{19}V_{19}V_{1}$, $F_{7}S_{2}V_{19}V_{1}V_{2}$, $F_{7}S_{22}V_{1}V_{2}V_{2}$, $F_{7}S_{2}V_{1}V_{2}V_{2}$, $F_{25}S_{22}V_{1}V_{2}V_{37}$, $F_{8}S_{22}V_{1}V_{2}V_{37}$, $F_{25}S_{2}V_{1}V_{2}V_{37}$, $F_{8}S_{2}V_{1}V_{2}V_{37}$, $F_{8}S_{2}V_{11}V_{1}V_{2}$, $F_{25}S_{22}S_{2}V_{1}V_{37}$, $F_{8}S_{22}S_{2}V_{1}V_{37}$, $F_{25}S_{2}S_{2}V_{1}V_{37}$, $F_{8}S_{2}S_{2}V_{1}V_{37}$, $F_{8}S_{2}S_{2}V_{11}V_{1}$, $F_{25}S_{22}V_{19}V_{1}V_{37}$, $F_{25}S_{2}V_{19}V_{1}V_{37}$, $F_{23}S_{22}S_{2}S_{2}S_{41}$, $F_{6}S_{22}S_{2}S_{2}S_{41}$, $F_{23}S_{2}S_{2}S_{2}S_{41}$, $F_{6}S_{2}S_{2}S_{2}S_{41}$, $F_{6}S_{7}S_{2}S_{2}S_{2}$, $F_{23}S_{22}S_{2}S_{41}V_{1}$, $F_{6}S_{22}S_{2}S_{41}V_{1}$, $F_{23}S_{2}S_{2}S_{41}V_{1}$, $F_{6}S_{2}S_{2}S_{41}V_{1}$, $F_{6}S_{7}S_{2}S_{2}V_{1}$, $F_{23}S_{22}S_{2}S_{41}V_{19}$, $F_{6}S_{22}S_{2}S_{41}V_{2}$, $F_{23}S_{2}S_{2}S_{41}V_{19}$, $F_{6}S_{2}S_{2}S_{41}V_{2}$, $F_{6}S_{7}S_{2}S_{2}V_{2}$, $F_{23}S_{22}S_{23}S_{2}S_{41}$, $F_{6}S_{22}S_{2}S_{3}S_{41}$, $F_{23}S_{23}S_{2}S_{2}S_{41}$, $F_{6}S_{2}S_{2}S_{3}S_{41}$, $F_{6}S_{7}S_{2}S_{2}S_{3}$, $F_{42}S_{22}V_{1}V_{2}V_{37}$, $F_{13}S_{22}V_{1}V_{2}V_{37}$, $F_{42}S_{2}V_{1}V_{2}V_{37}$, $F_{13}S_{2}V_{1}V_{2}V_{37}$, $F_{13}S_{2}V_{11}V_{1}V_{2}$, $F_{42}S_{22}S_{23}V_{2}V_{37}$, $F_{13}S_{22}S_{3}V_{2}V_{37}$, $F_{42}S_{23}S_{2}V_{2}V_{37}$, $F_{13}S_{2}S_{3}V_{2}V_{37}$, $F_{13}S_{2}S_{3}V_{11}V_{2}$, $F_{29}S_{22}V_{11}V_{19}V_{19}$, $F_{29}S_{22}V_{11}V_{19}V_{2}$, $F_{29}S_{2}V_{11}V_{19}V_{2}$, $F_{29}S_{2}V_{11}V_{2}V_{2}$, $F_{3}S_{2}V_{11}V_{2}V_{2}$, $F_{29}S_{22}S_{23}V_{11}V_{19}$, $F_{29}S_{22}S_{3}V_{11}V_{19}$, $F_{29}S_{23}S_{2}V_{11}V_{2}$, $F_{29}S_{2}S_{3}V_{11}V_{2}$, $F_{3}S_{2}S_{3}V_{11}V_{2}$, $F_{7}S_{23}V_{11}V_{18}V_{19}$, $F_{7}S_{23}V_{11}V_{1}V_{2}$, $F_{7}S_{3}V_{11}V_{18}V_{2}$, $F_{7}S_{3}V_{11}V_{19}V_{1}$, $F_{7}S_{3}V_{11}V_{1}V_{2}$, $F_{7}S_{23}S_{2}V_{18}V_{19}$, $F_{7}S_{23}S_{2}V_{1}V_{2}$, $F_{7}S_{2}S_{3}V_{18}V_{2}$, $F_{7}S_{2}S_{3}V_{19}V_{1}$, $F_{7}S_{2}S_{3}V_{1}V_{2}$, $F_{7}S_{23}V_{18}V_{19}V_{1}$, $F_{7}S_{23}V_{1}V_{1}V_{2}$, $F_{7}S_{3}V_{18}V_{1}V_{2}$, $F_{7}S_{3}V_{19}V_{1}V_{1}$, $F_{7}S_{3}V_{1}V_{1}V_{2}$, $F_{23}S_{2}S_{41}V_{18}V_{1}$, $F_{6}S_{2}S_{41}V_{18}V_{1}$, $F_{23}S_{2}S_{41}V_{1}V_{1}$, $F_{6}S_{2}S_{41}V_{1}V_{1}$, $F_{6}S_{7}S_{2}V_{1}V_{1}$, $F_{23}S_{23}S_{41}V_{18}V_{1}$, $F_{6}S_{3}S_{41}V_{18}V_{1}$, $F_{23}S_{23}S_{41}V_{1}V_{1}$, $F_{6}S_{3}S_{41}V_{1}V_{1}$, $F_{6}S_{7}S_{3}V_{1}V_{1}$, $F_{42}S_{2}V_{18}V_{1}V_{37}$, $F_{13}S_{2}V_{18}V_{1}V_{37}$, $F_{42}S_{2}V_{1}V_{1}V_{37}$, $F_{13}S_{2}V_{1}V_{1}V_{37}$, $F_{13}S_{2}V_{11}V_{1}V_{1}$, $F_{42}S_{23}S_{2}V_{18}V_{37}$, $F_{13}S_{2}S_{3}V_{18}V_{37}$, $F_{42}S_{23}S_{2}V_{1}V_{37}$, $F_{13}S_{2}S_{3}V_{1}V_{37}$, $F_{13}S_{2}S_{3}V_{11}V_{1}$, $F_{28}S_{22}S_{23}V_{11}V_{18}$, $F_{28}S_{22}S_{3}V_{11}V_{18}$, $F_{28}S_{23}S_{2}V_{11}V_{1}$, $F_{28}S_{2}S_{3}V_{11}V_{1}$, $F_{2}S_{2}S_{3}V_{11}V_{1}$, $F_{25}S_{23}V_{2}V_{2}V_{37}$, $F_{8}S_{23}V_{2}V_{2}V_{37}$, $F_{25}S_{3}V_{2}V_{2}V_{37}$, $F_{8}S_{3}V_{2}V_{2}V_{37}$, $F_{8}S_{3}V_{11}V_{2}V_{2}$, $F_{25}S_{23}S_{2}V_{2}V_{37}$, $F_{8}S_{23}S_{2}V_{2}V_{37}$, $F_{25}S_{2}S_{3}V_{2}V_{37}$, $F_{8}S_{2}S_{3}V_{2}V_{37}$, $F_{8}S_{2}S_{3}V_{11}V_{2}$, $F_{25}S_{23}V_{19}V_{2}V_{37}$, $F_{25}S_{3}V_{19}V_{2}V_{37}$, $F_{23}S_{2}S_{41}V_{19}V_{2}$, $F_{6}S_{2}S_{41}V_{19}V_{2}$, $F_{23}S_{2}S_{41}V_{2}V_{2}$, $F_{6}S_{2}S_{41}V_{2}V_{2}$, $F_{6}S_{7}S_{2}V_{2}V_{2}$, $F_{23}S_{23}S_{41}V_{19}V_{2}$, $F_{6}S_{3}S_{41}V_{19}V_{2}$, $F_{23}S_{23}S_{41}V_{2}V_{2}$, $F_{6}S_{3}S_{41}V_{2}V_{2}$, $F_{6}S_{7}S_{3}V_{2}V_{2}$, $F_{29}S_{2}V_{19}V_{19}V_{2}$, $F_{29}S_{2}V_{19}V_{2}V_{2}$, $F_{29}S_{2}V_{2}V_{2}V_{2}$, $F_{3}S_{2}V_{2}V_{2}V_{2}$, $F_{29}S_{23}S_{2}V_{19}V_{2}$, $F_{29}S_{2}S_{3}V_{19}V_{2}$, $F_{29}S_{23}S_{2}V_{2}V_{2}$, $F_{29}S_{2}S_{3}V_{2}V_{2}$, $F_{3}S_{2}S_{3}V_{2}V_{2}$, $F_{28}S_{22}S_{23}V_{2}V_{2}$, $F_{28}S_{22}S_{3}V_{2}V_{2}$, $F_{28}S_{23}S_{2}V_{2}V_{2}$, $F_{28}S_{2}S_{3}V_{2}V_{2}$, $F_{2}S_{2}S_{3}V_{2}V_{2}$, $F_{23}S_{23}S_{2}S_{3}S_{41}$, $F_{6}S_{23}S_{2}S_{3}S_{41}$, $F_{23}S_{2}S_{3}S_{3}S_{41}$, $F_{6}S_{2}S_{3}S_{3}S_{41}$, $F_{6}S_{7}S_{2}S_{3}S_{3}$, $F_{23}S_{23}S_{3}S_{41}V_{1}$, $F_{6}S_{23}S_{3}S_{41}V_{1}$, $F_{23}S_{3}S_{3}S_{41}V_{1}$, $F_{6}S_{3}S_{3}S_{41}V_{1}$, $F_{6}S_{7}S_{3}S_{3}V_{1}$, $F_{23}S_{23}S_{3}S_{41}V_{19}$, $F_{6}S_{23}S_{3}S_{41}V_{2}$, $F_{23}S_{3}S_{3}S_{41}V_{19}$, $F_{6}S_{3}S_{3}S_{41}V_{2}$, $F_{6}S_{7}S_{3}S_{3}V_{2}$, $F_{42}S_{3}V_{19}V_{1}V_{37}$, $F_{13}S_{3}V_{19}V_{1}V_{37}$, $F_{42}S_{3}V_{1}V_{2}V_{37}$, $F_{13}S_{3}V_{1}V_{2}V_{37}$, $F_{13}S_{3}V_{11}V_{1}V_{2}$, $F_{42}S_{23}S_{3}V_{19}V_{37}$, $F_{13}S_{3}S_{3}V_{19}V_{37}$, $F_{42}S_{23}S_{3}V_{2}V_{37}$, $F_{13}S_{3}S_{3}V_{2}V_{37}$, $F_{13}S_{3}S_{3}V_{11}V_{2}$, $F_{29}S_{3}V_{19}V_{19}V_{1}$, $F_{29}S_{3}V_{19}V_{1}V_{2}$, $F_{29}S_{3}V_{1}V_{2}V_{2}$, $F_{3}S_{3}V_{1}V_{2}V_{2}$, $F_{29}S_{23}S_{3}V_{19}V_{1}$, $F_{29}S_{3}S_{3}V_{19}V_{1}$, $F_{29}S_{23}S_{3}V_{1}V_{2}$, $F_{29}S_{3}S_{3}V_{1}V_{2}$, $F_{3}S_{3}S_{3}V_{1}V_{2}$, $F_{28}S_{22}S_{23}S_{2}S_{3}$, $F_{28}S_{22}S_{2}S_{3}S_{3}$, $F_{28}S_{23}S_{2}S_{2}S_{3}$, $F_{28}S_{2}S_{2}S_{3}S_{3}$, $F_{2}S_{2}S_{2}S_{3}S_{3}$, $F_{8}S_{23}V_{11}V_{18}V_{19}$, $F_{8}S_{3}V_{11}V_{19}V_{1}$, $F_{8}S_{23}V_{11}V_{1}V_{2}$, $F_{8}S_{3}V_{11}V_{18}V_{2}$, $F_{8}S_{3}V_{11}V_{1}V_{2}$, $F_{8}S_{23}S_{3}V_{18}V_{19}$, $F_{8}S_{3}S_{3}V_{19}V_{1}$, $F_{8}S_{23}S_{3}V_{1}V_{2}$, $F_{8}S_{3}S_{3}V_{18}V_{2}$, $F_{8}S_{3}S_{3}V_{1}V_{2}$, $F_{8}S_{23}V_{18}V_{19}V_{2}$, $F_{8}S_{3}V_{19}V_{1}V_{2}$, $F_{8}S_{23}V_{1}V_{2}V_{2}$, $F_{8}S_{3}V_{18}V_{2}V_{2}$, $F_{8}S_{3}V_{1}V_{2}V_{2}$, $F_{24}S_{23}V_{1}V_{2}V_{38}$, $F_{7}S_{23}V_{1}V_{2}V_{38}$, $F_{24}S_{3}V_{1}V_{2}V_{38}$, $F_{7}S_{3}V_{1}V_{2}V_{38}$, $F_{7}S_{3}V_{12}V_{1}V_{2}$, $F_{24}S_{23}S_{3}V_{1}V_{38}$, $F_{7}S_{23}S_{3}V_{1}V_{38}$, $F_{24}S_{3}S_{3}V_{1}V_{38}$, $F_{7}S_{3}S_{3}V_{1}V_{38}$, $F_{7}S_{3}S_{3}V_{12}V_{1}$, $F_{24}S_{23}V_{18}V_{1}V_{38}$, $F_{7}S_{23}V_{1}V_{1}V_{38}$, $F_{24}S_{3}V_{18}V_{1}V_{38}$, $F_{7}S_{3}V_{1}V_{1}V_{38}$, $F_{7}S_{3}V_{12}V_{1}V_{1}$, $F_{22}S_{23}S_{2}S_{2}S_{42}$, $F_{5}S_{23}S_{2}S_{2}S_{42}$, $F_{22}S_{2}S_{2}S_{3}S_{42}$, $F_{5}S_{2}S_{2}S_{3}S_{42}$, $F_{5}S_{14}S_{2}S_{2}S_{3}$, $F_{22}S_{23}S_{2}S_{42}V_{2}$, $F_{5}S_{23}S_{2}S_{42}V_{2}$, $F_{22}S_{2}S_{3}S_{42}V_{2}$, $F_{5}S_{2}S_{3}S_{42}V_{2}$, $F_{5}S_{14}S_{2}S_{3}V_{2}$, $F_{22}S_{23}S_{2}S_{42}V_{18}$, $F_{5}S_{23}S_{2}S_{42}V_{1}$, $F_{22}S_{2}S_{3}S_{42}V_{18}$, $F_{5}S_{2}S_{3}S_{42}V_{1}$, $F_{5}S_{14}S_{2}S_{3}V_{1}$, $F_{22}S_{23}S_{2}S_{3}S_{42}$, $F_{5}S_{23}S_{2}S_{3}S_{42}$, $F_{22}S_{2}S_{3}S_{3}S_{42}$, $F_{5}S_{2}S_{3}S_{3}S_{42}$, $F_{5}S_{14}S_{2}S_{3}S_{3}$, $F_{22}S_{22}S_{23}S_{2}S_{42}$, $F_{22}S_{22}S_{2}S_{3}S_{42}$, $F_{25}S_{23}V_{1}V_{2}V_{37}$, $F_{8}S_{23}V_{1}V_{2}V_{37}$, $F_{25}S_{3}V_{1}V_{2}V_{37}$, $F_{8}S_{3}V_{1}V_{2}V_{37}$, $F_{25}S_{22}S_{23}V_{2}V_{37}$, $F_{25}S_{22}S_{3}V_{2}V_{37}$, $F_{29}S_{23}V_{11}V_{19}V_{45}$, $F_{29}S_{23}V_{11}V_{45}V_{2}$, $F_{29}S_{3}V_{11}V_{19}V_{15}$, $F_{29}S_{3}V_{11}V_{2}V_{15}$, $F_{3}S_{3}V_{11}V_{2}V_{15}$, $F_{29}S_{23}V_{11}V_{18}V_{45}$, $F_{29}S_{23}V_{11}V_{45}V_{1}$, $F_{29}S_{3}V_{11}V_{18}V_{15}$, $F_{29}S_{3}V_{11}V_{1}V_{15}$, $F_{3}S_{3}V_{11}V_{1}V_{15}$, $F_{29}S_{22}S_{23}V_{11}V_{45}$, $F_{29}S_{23}S_{2}V_{11}V_{45}$, $F_{29}S_{22}S_{3}V_{11}V_{15}$, $F_{29}S_{2}S_{3}V_{11}V_{15}$, $F_{3}S_{2}S_{3}V_{11}V_{15}$, $F_{22}S_{2}S_{42}V_{19}V_{1}$, $F_{5}S_{2}S_{42}V_{19}V_{1}$, $F_{22}S_{2}S_{42}V_{1}V_{2}$, $F_{5}S_{2}S_{42}V_{1}V_{2}$, $F_{5}S_{14}S_{2}V_{1}V_{2}$, $F_{22}S_{3}S_{42}V_{19}V_{1}$, $F_{5}S_{3}S_{42}V_{19}V_{1}$, $F_{22}S_{3}S_{42}V_{1}V_{2}$, $F_{5}S_{3}S_{42}V_{1}V_{2}$, $F_{5}S_{14}S_{3}V_{1}V_{2}$, $F_{22}S_{22}S_{42}V_{19}V_{1}$, $F_{22}S_{22}S_{42}V_{1}V_{2}$, $F_{8}S_{2}V_{19}V_{1}V_{37}$, $F_{25}S_{2}V_{19}V_{2}V_{37}$, $F_{8}S_{2}V_{19}V_{2}V_{37}$, $F_{25}S_{2}V_{2}V_{2}V_{37}$, $F_{8}S_{2}V_{2}V_{2}V_{37}$, $F_{8}S_{2}V_{11}V_{2}V_{2}$, $F_{25}S_{22}S_{2}V_{19}V_{37}$, $F_{8}S_{2}S_{2}V_{19}V_{37}$, $F_{25}S_{22}S_{2}V_{2}V_{37}$, $F_{8}S_{2}S_{2}V_{2}V_{37}$, $F_{8}S_{2}S_{2}V_{11}V_{2}$, $F_{27}S_{23}S_{23}V_{11}V_{19}$, $F_{27}S_{23}S_{3}V_{11}V_{19}$, $F_{27}S_{23}S_{3}V_{11}V_{2}$, $F_{27}S_{3}S_{3}V_{11}V_{2}$, $F_{1}S_{3}S_{3}V_{11}V_{2}$, $F_{27}S_{22}S_{23}V_{11}V_{19}$, $F_{27}S_{23}S_{2}V_{11}V_{19}$, $F_{27}S_{22}S_{3}V_{11}V_{2}$, $F_{27}S_{2}S_{3}V_{11}V_{2}$, $F_{1}S_{2}S_{3}V_{11}V_{2}$, $F_{29}S_{2}V_{19}V_{45}V_{1}$, $F_{29}S_{2}V_{45}V_{1}V_{2}$, $F_{29}S_{2}V_{19}V_{1}V_{15}$, $F_{29}S_{2}V_{1}V_{2}V_{15}$, $F_{3}S_{2}V_{1}V_{2}V_{15}$, $F_{29}S_{2}V_{18}V_{45}V_{1}$, $F_{29}S_{2}V_{45}V_{1}V_{1}$, $F_{29}S_{2}V_{18}V_{1}V_{15}$, $F_{29}S_{2}V_{1}V_{1}V_{15}$, $F_{3}S_{2}V_{1}V_{1}V_{15}$, $F_{29}S_{22}S_{2}V_{45}V_{1}$, $F_{29}S_{2}S_{2}V_{45}V_{1}$, $F_{29}S_{22}S_{2}V_{1}V_{15}$, $F_{29}S_{2}S_{2}V_{1}V_{15}$, $F_{3}S_{2}S_{2}V_{1}V_{15}$, $F_{27}S_{23}S_{23}V_{1}V_{2}$, $F_{27}S_{23}S_{3}V_{1}V_{2}$, $F_{27}S_{3}S_{3}V_{1}V_{2}$, $F_{1}S_{3}S_{3}V_{1}V_{2}$, $F_{27}S_{22}S_{23}V_{1}V_{2}$, $F_{27}S_{23}S_{2}V_{1}V_{2}$, $F_{27}S_{22}S_{3}V_{1}V_{2}$, $F_{27}S_{2}S_{3}V_{1}V_{2}$, $F_{1}S_{2}S_{3}V_{1}V_{2}$, $F_{27}S_{23}S_{23}S_{2}S_{2}$, $F_{27}S_{23}S_{2}S_{2}S_{3}$, $F_{27}S_{2}S_{2}S_{3}S_{3}$, $F_{1}S_{2}S_{2}S_{3}S_{3}$, $F_{27}S_{22}S_{23}S_{2}S_{2}$, $F_{27}S_{23}S_{2}S_{2}S_{2}$, $F_{27}S_{22}S_{2}S_{2}S_{3}$, $F_{27}S_{2}S_{2}S_{2}S_{3}$, $F_{1}S_{2}S_{2}S_{2}S_{3}$, $F_{5}S_{21}S_{23}S_{23}V_{11}$, $F_{5}S_{23}S_{1}S_{3}V_{11}$, $F_{5}S_{21}S_{3}S_{3}V_{11}$, $F_{5}S_{1}S_{3}S_{3}V_{11}$, $F_{5}S_{21}S_{23}S_{23}V_{2}$, $F_{5}S_{23}S_{1}S_{3}V_{2}$, $F_{5}S_{21}S_{3}S_{3}V_{2}$, $F_{5}S_{1}S_{3}S_{3}V_{2}$, $F_{5}S_{21}S_{23}S_{23}S_{2}$, $F_{5}S_{23}S_{1}S_{2}S_{3}$, $F_{5}S_{21}S_{2}S_{3}S_{3}$, $F_{5}S_{1}S_{2}S_{3}S_{3}$, $F_{7}S_{21}V_{11}V_{19}V_{45}$, $F_{7}S_{1}V_{11}V_{19}V_{15}$, $F_{7}S_{21}V_{11}V_{2}V_{15}$, $F_{7}S_{1}V_{11}V_{45}V_{2}$, $F_{7}S_{1}V_{11}V_{2}V_{15}$, $F_{7}S_{21}S_{2}V_{19}V_{45}$, $F_{7}S_{1}S_{2}V_{19}V_{15}$, $F_{7}S_{21}S_{2}V_{2}V_{15}$, $F_{7}S_{1}S_{2}V_{45}V_{2}$, $F_{7}S_{1}S_{2}V_{2}V_{15}$, $F_{7}S_{21}V_{19}V_{45}V_{1}$, $F_{7}S_{1}V_{19}V_{1}V_{15}$, $F_{7}S_{21}V_{1}V_{2}V_{15}$, $F_{7}S_{1}V_{45}V_{1}V_{2}$, $F_{7}S_{1}V_{1}V_{2}V_{15}$, $F_{25}S_{21}V_{1}V_{2}V_{37}$, $F_{8}S_{21}V_{1}V_{2}V_{37}$, $F_{25}S_{1}V_{1}V_{2}V_{37}$, $F_{8}S_{1}V_{1}V_{2}V_{37}$, $F_{8}S_{1}V_{11}V_{1}V_{2}$, $F_{25}S_{21}S_{2}V_{1}V_{37}$, $F_{8}S_{21}S_{2}V_{1}V_{37}$, $F_{25}S_{1}S_{2}V_{1}V_{37}$, $F_{8}S_{1}S_{2}V_{1}V_{37}$, $F_{8}S_{1}S_{2}V_{11}V_{1}$, $F_{25}S_{21}V_{19}V_{1}V_{37}$, $F_{25}S_{1}V_{19}V_{1}V_{37}$, $F_{23}S_{21}S_{2}S_{2}S_{42}$, $F_{6}S_{21}S_{2}S_{2}S_{42}$, $F_{23}S_{1}S_{2}S_{2}S_{42}$, $F_{6}S_{1}S_{2}S_{2}S_{42}$, $F_{6}S_{14}S_{1}S_{2}S_{2}$, $F_{23}S_{21}S_{2}S_{42}V_{1}$, $F_{6}S_{21}S_{2}S_{42}V_{1}$, $F_{23}S_{1}S_{2}S_{42}V_{1}$, $F_{6}S_{1}S_{2}S_{42}V_{1}$, $F_{6}S_{14}S_{1}S_{2}V_{1}$, $F_{23}S_{21}S_{2}S_{42}V_{19}$, $F_{6}S_{21}S_{2}S_{42}V_{2}$, $F_{23}S_{1}S_{2}S_{42}V_{19}$, $F_{6}S_{1}S_{2}S_{42}V_{2}$, $F_{6}S_{14}S_{1}S_{2}V_{2}$, $F_{23}S_{21}S_{23}S_{2}S_{42}$, $F_{6}S_{21}S_{2}S_{3}S_{42}$, $F_{23}S_{23}S_{1}S_{2}S_{42}$, $F_{6}S_{1}S_{2}S_{3}S_{42}$, $F_{6}S_{14}S_{1}S_{2}S_{3}$, $F_{42}S_{21}V_{1}V_{2}V_{38}$, $F_{13}S_{21}V_{1}V_{2}V_{38}$, $F_{42}S_{1}V_{1}V_{2}V_{38}$, $F_{13}S_{1}V_{1}V_{2}V_{38}$, $F_{13}S_{1}V_{12}V_{1}V_{2}$, $F_{42}S_{21}S_{23}V_{2}V_{38}$, $F_{13}S_{21}S_{3}V_{2}V_{38}$, $F_{42}S_{23}S_{1}V_{2}V_{38}$, $F_{13}S_{1}S_{3}V_{2}V_{38}$, $F_{13}S_{1}S_{3}V_{12}V_{2}$, $F_{29}S_{21}V_{11}V_{18}V_{19}$, $F_{29}S_{21}V_{11}V_{18}V_{2}$, $F_{29}S_{1}V_{11}V_{19}V_{1}$, $F_{29}S_{1}V_{11}V_{1}V_{2}$, $F_{3}S_{1}V_{11}V_{1}V_{2}$, $F_{29}S_{21}S_{23}V_{11}V_{18}$, $F_{29}S_{21}S_{3}V_{11}V_{18}$, $F_{29}S_{23}S_{1}V_{11}V_{1}$, $F_{29}S_{1}S_{3}V_{11}V_{1}$, $F_{3}S_{1}S_{3}V_{11}V_{1}$, $F_{7}S_{22}V_{11}V_{18}V_{45}$, $F_{7}S_{2}V_{11}V_{18}V_{15}$, $F_{7}S_{22}V_{11}V_{1}V_{15}$, $F_{7}S_{2}V_{11}V_{45}V_{1}$, $F_{7}S_{2}V_{11}V_{1}V_{15}$, $F_{7}S_{22}S_{2}V_{18}V_{45}$, $F_{7}S_{2}S_{2}V_{18}V_{15}$, $F_{7}S_{22}S_{2}V_{1}V_{15}$, $F_{7}S_{2}S_{2}V_{45}V_{1}$, $F_{7}S_{2}S_{2}V_{1}V_{15}$, $F_{7}S_{22}V_{18}V_{45}V_{1}$, $F_{7}S_{2}V_{18}V_{1}V_{15}$, $F_{7}S_{22}V_{1}V_{1}V_{15}$, $F_{7}S_{2}V_{45}V_{1}V_{1}$, $F_{7}S_{2}V_{1}V_{1}V_{15}$, $F_{25}S_{22}V_{2}V_{2}V_{37}$, $F_{8}S_{22}V_{2}V_{2}V_{37}$, $F_{8}S_{22}S_{2}V_{2}V_{37}$, $F_{25}S_{2}S_{2}V_{2}V_{37}$, $F_{25}S_{22}V_{19}V_{2}V_{37}$, $F_{23}S_{22}S_{2}S_{3}S_{42}$, $F_{6}S_{22}S_{2}S_{3}S_{42}$, $F_{23}S_{2}S_{2}S_{3}S_{42}$, $F_{6}S_{2}S_{2}S_{3}S_{42}$, $F_{6}S_{14}S_{2}S_{2}S_{3}$, $F_{23}S_{22}S_{3}S_{42}V_{1}$, $F_{6}S_{22}S_{3}S_{42}V_{1}$, $F_{23}S_{2}S_{3}S_{42}V_{1}$, $F_{6}S_{2}S_{3}S_{42}V_{1}$, $F_{6}S_{14}S_{2}S_{3}V_{1}$, $F_{23}S_{22}S_{3}S_{42}V_{19}$, $F_{6}S_{22}S_{3}S_{42}V_{2}$, $F_{23}S_{2}S_{3}S_{42}V_{19}$, $F_{6}S_{2}S_{3}S_{42}V_{2}$, $F_{6}S_{14}S_{2}S_{3}V_{2}$, $F_{8}S_{22}V_{11}V_{19}V_{19}$, $F_{8}S_{2}V_{11}V_{19}V_{2}$, $F_{8}S_{22}V_{11}V_{2}V_{2}$, $F_{8}S_{22}S_{3}V_{19}V_{19}$, $F_{8}S_{2}S_{3}V_{19}V_{2}$, $F_{8}S_{22}S_{3}V_{2}V_{2}$, $F_{8}S_{2}S_{3}V_{2}V_{2}$, $F_{8}S_{22}V_{19}V_{19}V_{2}$, $F_{8}S_{2}V_{19}V_{2}V_{2}$, $F_{8}S_{22}V_{2}V_{2}V_{2}$, $F_{8}S_{2}V_{2}V_{2}V_{2}$, $F_{24}S_{22}V_{1}V_{2}V_{37}$, $F_{7}S_{22}V_{1}V_{2}V_{37}$, $F_{24}S_{2}V_{1}V_{2}V_{37}$, $F_{7}S_{2}V_{1}V_{2}V_{37}$, $F_{7}S_{2}V_{11}V_{1}V_{2}$, $F_{24}S_{22}S_{3}V_{1}V_{37}$, $F_{7}S_{22}S_{3}V_{1}V_{37}$, $F_{24}S_{2}S_{3}V_{1}V_{37}$, $F_{7}S_{2}S_{3}V_{1}V_{37}$, $F_{7}S_{2}S_{3}V_{11}V_{1}$, $F_{24}S_{22}V_{18}V_{1}V_{37}$, $F_{7}S_{22}V_{1}V_{1}V_{37}$, $F_{24}S_{2}V_{18}V_{1}V_{37}$, $F_{7}S_{2}V_{1}V_{1}V_{37}$, $F_{7}S_{2}V_{11}V_{1}V_{1}$, $F_{22}S_{22}S_{2}S_{2}S_{41}$, $F_{5}S_{22}S_{2}S_{2}S_{41}$, $F_{22}S_{2}S_{2}S_{2}S_{41}$, $F_{5}S_{2}S_{2}S_{2}S_{41}$, $F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{22}S_{22}S_{2}S_{41}V_{2}$, $F_{5}S_{22}S_{2}S_{41}V_{2}$, $F_{22}S_{2}S_{2}S_{41}V_{2}$, $F_{5}S_{2}S_{2}S_{41}V_{2}$, $F_{5}S_{7}S_{2}S_{2}V_{2}$, $F_{22}S_{22}S_{2}S_{41}V_{18}$, $F_{5}S_{22}S_{2}S_{41}V_{1}$, $F_{22}S_{2}S_{2}S_{41}V_{18}$, $F_{5}S_{2}S_{2}S_{41}V_{1}$, $F_{5}S_{7}S_{2}S_{2}V_{1}$, $F_{22}S_{22}S_{2}S_{3}S_{41}$, $F_{5}S_{22}S_{2}S_{3}S_{41}$, $F_{22}S_{2}S_{2}S_{3}S_{41}$, $F_{5}S_{2}S_{2}S_{3}S_{41}$, $F_{5}S_{7}S_{2}S_{2}S_{3}$, $F_{22}S_{22}S_{22}S_{2}S_{41}$, $F_{25}S_{22}S_{22}V_{2}V_{37}$, $F_{29}S_{22}V_{11}V_{18}V_{19}$, $F_{29}S_{22}V_{11}V_{19}V_{1}$, $F_{29}S_{2}V_{11}V_{18}V_{2}$, $F_{29}S_{2}V_{11}V_{1}V_{2}$, $F_{3}S_{2}V_{11}V_{1}V_{2}$, $F_{29}S_{22}S_{22}V_{11}V_{19}$, $F_{29}S_{22}S_{2}V_{11}V_{19}$, $F_{29}S_{22}S_{2}V_{11}V_{2}$, $F_{29}S_{2}S_{2}V_{11}V_{2}$, $F_{3}S_{2}S_{2}V_{11}V_{2}$, $F_{23}S_{2}S_{42}V_{18}V_{2}$, $F_{6}S_{2}S_{42}V_{18}V_{2}$, $F_{23}S_{2}S_{42}V_{1}V_{2}$, $F_{6}S_{2}S_{42}V_{1}V_{2}$, $F_{6}S_{14}S_{2}V_{1}V_{2}$, $F_{23}S_{23}S_{42}V_{18}V_{2}$, $F_{6}S_{3}S_{42}V_{18}V_{2}$, $F_{23}S_{23}S_{42}V_{1}V_{2}$, $F_{6}S_{3}S_{42}V_{1}V_{2}$, $F_{6}S_{14}S_{3}V_{1}V_{2}$, $F_{42}S_{3}V_{18}V_{1}V_{38}$, $F_{13}S_{3}V_{18}V_{1}V_{38}$, $F_{42}S_{3}V_{1}V_{1}V_{38}$, $F_{13}S_{3}V_{1}V_{1}V_{38}$, $F_{13}S_{3}V_{12}V_{1}V_{1}$, $F_{42}S_{23}S_{3}V_{18}V_{38}$, $F_{13}S_{3}S_{3}V_{18}V_{38}$, $F_{42}S_{23}S_{3}V_{1}V_{38}$, $F_{13}S_{3}S_{3}V_{1}V_{38}$, $F_{13}S_{3}S_{3}V_{12}V_{1}$, $F_{22}S_{2}S_{41}V_{18}V_{1}$, $F_{5}S_{2}S_{41}V_{18}V_{1}$, $F_{22}S_{2}S_{41}V_{1}V_{1}$, $F_{5}S_{2}S_{41}V_{1}V_{1}$, $F_{5}S_{7}S_{2}V_{1}V_{1}$, $F_{22}S_{3}S_{41}V_{18}V_{1}$, $F_{5}S_{3}S_{41}V_{18}V_{1}$, $F_{22}S_{3}S_{41}V_{1}V_{1}$, $F_{5}S_{3}S_{41}V_{1}V_{1}$, $F_{5}S_{7}S_{3}V_{1}V_{1}$, $F_{22}S_{22}S_{41}V_{18}V_{1}$, $F_{22}S_{22}S_{41}V_{1}V_{1}$, $F_{25}S_{2}V_{18}V_{1}V_{37}$, $F_{8}S_{2}V_{18}V_{1}V_{37}$, $F_{25}S_{2}V_{1}V_{1}V_{37}$, $F_{8}S_{2}V_{1}V_{1}V_{37}$, $F_{8}S_{2}V_{11}V_{1}V_{1}$, $F_{25}S_{2}V_{18}V_{2}V_{37}$, $F_{8}S_{2}V_{18}V_{2}V_{37}$, $F_{25}S_{22}S_{2}V_{18}V_{37}$, $F_{8}S_{2}S_{2}V_{18}V_{37}$, $F_{27}S_{22}S_{23}V_{11}V_{18}$, $F_{27}S_{22}S_{3}V_{11}V_{18}$, $F_{27}S_{23}S_{2}V_{11}V_{1}$, $F_{27}S_{2}S_{3}V_{11}V_{1}$, $F_{1}S_{2}S_{3}V_{11}V_{1}$, $F_{27}S_{22}S_{22}V_{11}V_{18}$, $F_{27}S_{22}S_{2}V_{11}V_{18}$, $F_{27}S_{22}S_{2}V_{11}V_{1}$, $F_{27}S_{2}S_{2}V_{11}V_{1}$, $F_{1}S_{2}S_{2}V_{11}V_{1}$, $F_{29}S_{3}V_{18}V_{19}V_{2}$, $F_{29}S_{3}V_{18}V_{2}V_{2}$, $F_{29}S_{23}S_{3}V_{18}V_{2}$, $F_{29}S_{3}S_{3}V_{18}V_{2}$, $F_{24}S_{23}V_{2}V_{2}V_{37}$, $F_{7}S_{23}V_{2}V_{2}V_{37}$, $F_{24}S_{3}V_{2}V_{2}V_{37}$, $F_{7}S_{3}V_{2}V_{2}V_{37}$, $F_{7}S_{3}V_{11}V_{2}V_{2}$, $F_{24}S_{23}S_{3}V_{2}V_{37}$, $F_{7}S_{23}S_{3}V_{2}V_{37}$, $F_{24}S_{3}S_{3}V_{2}V_{37}$, $F_{7}S_{3}S_{3}V_{2}V_{37}$, $F_{7}S_{3}S_{3}V_{11}V_{2}$, $F_{24}S_{23}V_{18}V_{2}V_{37}$, $F_{7}S_{23}V_{1}V_{2}V_{37}$, $F_{24}S_{3}V_{18}V_{2}V_{37}$, $F_{7}S_{3}V_{1}V_{2}V_{37}$, $F_{22}S_{2}S_{41}V_{19}V_{2}$, $F_{5}S_{2}S_{41}V_{19}V_{2}$, $F_{22}S_{2}S_{41}V_{2}V_{2}$, $F_{5}S_{2}S_{41}V_{2}V_{2}$, $F_{5}S_{7}S_{2}V_{2}V_{2}$, $F_{22}S_{3}S_{41}V_{19}V_{2}$, $F_{5}S_{3}S_{41}V_{19}V_{2}$, $F_{22}S_{3}S_{41}V_{2}V_{2}$, $F_{5}S_{3}S_{41}V_{2}V_{2}$, $F_{5}S_{7}S_{3}V_{2}V_{2}$, $F_{22}S_{22}S_{41}V_{19}V_{2}$, $F_{22}S_{22}S_{41}V_{2}V_{2}$, $F_{29}S_{2}V_{18}V_{19}V_{2}$, $F_{29}S_{2}V_{19}V_{1}V_{2}$, $F_{29}S_{2}V_{18}V_{2}V_{2}$, $F_{29}S_{2}V_{1}V_{2}V_{2}$, $F_{3}S_{2}V_{1}V_{2}V_{2}$, $F_{29}S_{22}S_{2}V_{19}V_{2}$, $F_{29}S_{2}S_{2}V_{19}V_{2}$, $F_{29}S_{22}S_{2}V_{2}V_{2}$, $F_{29}S_{2}S_{2}V_{2}V_{2}$, $F_{3}S_{2}S_{2}V_{2}V_{2}$, $F_{27}S_{22}S_{23}V_{2}V_{2}$, $F_{27}S_{22}S_{3}V_{2}V_{2}$, $F_{27}S_{23}S_{2}V_{2}V_{2}$, $F_{27}S_{2}S_{3}V_{2}V_{2}$, $F_{1}S_{2}S_{3}V_{2}V_{2}$, $F_{27}S_{22}S_{22}V_{2}V_{2}$, $F_{27}S_{22}S_{2}V_{2}V_{2}$, $F_{27}S_{2}S_{2}V_{2}V_{2}$, $F_{1}S_{2}S_{2}V_{2}V_{2}$, $F_{22}S_{23}S_{2}S_{3}S_{41}$, $F_{5}S_{23}S_{2}S_{3}S_{41}$, $F_{22}S_{2}S_{3}S_{3}S_{41}$, $F_{5}S_{2}S_{3}S_{3}S_{41}$, $F_{5}S_{7}S_{2}S_{3}S_{3}$, $F_{22}S_{23}S_{3}S_{41}V_{2}$, $F_{5}S_{23}S_{3}S_{41}V_{2}$, $F_{22}S_{3}S_{3}S_{41}V_{2}$, $F_{5}S_{3}S_{3}S_{41}V_{2}$, $F_{5}S_{7}S_{3}S_{3}V_{2}$, $F_{22}S_{23}S_{3}S_{41}V_{18}$, $F_{5}S_{23}S_{3}S_{41}V_{1}$, $F_{22}S_{3}S_{3}S_{41}V_{18}$, $F_{5}S_{3}S_{3}S_{41}V_{1}$, $F_{5}S_{7}S_{3}S_{3}V_{1}$, $F_{25}S_{3}V_{19}V_{1}V_{37}$, $F_{8}S_{3}V_{19}V_{1}V_{37}$, $F_{8}S_{3}V_{19}V_{2}V_{37}$, $F_{25}S_{22}S_{3}V_{19}V_{37}$, $F_{8}S_{2}S_{3}V_{19}V_{37}$, $F_{29}S_{3}V_{18}V_{19}V_{1}$, $F_{29}S_{3}V_{19}V_{1}V_{1}$, $F_{29}S_{3}V_{18}V_{1}V_{2}$, $F_{29}S_{3}V_{1}V_{1}V_{2}$, $F_{3}S_{3}V_{1}V_{1}V_{2}$, $F_{29}S_{22}S_{3}V_{19}V_{1}$, $F_{29}S_{2}S_{3}V_{19}V_{1}$, $F_{29}S_{22}S_{3}V_{1}V_{2}$, $F_{29}S_{2}S_{3}V_{1}V_{2}$, $F_{3}S_{2}S_{3}V_{1}V_{2}$, $F_{27}S_{22}S_{23}S_{2}S_{3}$, $F_{27}S_{22}S_{2}S_{3}S_{3}$, $F_{27}S_{22}S_{22}S_{2}S_{3}$, $F_{21}S_{23}S_{2}S_{3}S_{42}$, $F_{17}S_{23}S_{2}S_{3}S_{42}$, $F_{21}S_{2}S_{3}S_{3}S_{42}$, $F_{17}S_{2}S_{3}S_{3}S_{42}$, $F_{17}S_{14}S_{2}S_{3}S_{3}$, $F_{21}S_{21}S_{23}S_{2}S_{42}$, $F_{17}S_{23}S_{1}S_{2}S_{42}$, $F_{21}S_{21}S_{2}S_{3}S_{42}$, $F_{17}S_{1}S_{2}S_{3}S_{42}$, $F_{17}S_{14}S_{1}S_{2}S_{3}$, $F_{24}S_{21}S_{23}V_{2}V_{37}$, $F_{7}S_{23}S_{1}V_{2}V_{37}$, $F_{24}S_{21}S_{3}V_{2}V_{37}$, $F_{7}S_{1}S_{3}V_{2}V_{37}$, $F_{7}S_{1}S_{3}V_{11}V_{2}$, $F_{46}S_{23}V_{11}V_{18}V_{45}$, $F_{46}S_{23}V_{11}V_{45}V_{1}$, $F_{46}S_{3}V_{11}V_{18}V_{15}$, $F_{46}S_{3}V_{11}V_{1}V_{15}$, $F_{10}S_{3}V_{11}V_{1}V_{15}$, $F_{46}S_{21}S_{23}V_{11}V_{45}$, $F_{46}S_{23}S_{1}V_{11}V_{45}$, $F_{46}S_{21}S_{3}V_{11}V_{15}$, $F_{46}S_{1}S_{3}V_{11}V_{15}$, $F_{10}S_{1}S_{3}V_{11}V_{15}$, $F_{21}S_{3}S_{42}V_{19}V_{1}$, $F_{17}S_{3}S_{42}V_{19}V_{1}$, $F_{21}S_{3}S_{42}V_{1}V_{2}$, $F_{17}S_{3}S_{42}V_{1}V_{2}$, $F_{17}S_{14}S_{3}V_{1}V_{2}$, $F_{21}S_{21}S_{42}V_{19}V_{1}$, $F_{17}S_{1}S_{42}V_{19}V_{1}$, $F_{21}S_{21}S_{42}V_{1}V_{2}$, $F_{17}S_{1}S_{42}V_{1}V_{2}$, $F_{17}S_{14}S_{1}V_{1}V_{2}$, $F_{24}S_{2}V_{19}V_{2}V_{37}$, $F_{7}S_{2}V_{19}V_{2}V_{37}$, $F_{24}S_{2}V_{2}V_{2}V_{37}$, $F_{7}S_{2}V_{2}V_{2}V_{37}$, $F_{24}S_{21}S_{2}V_{19}V_{37}$, $F_{7}S_{1}S_{2}V_{19}V_{37}$, $F_{24}S_{21}S_{2}V_{2}V_{37}$, $F_{7}S_{1}S_{2}V_{2}V_{37}$, $F_{7}S_{1}S_{2}V_{11}V_{2}$, $F_{28}S_{22}S_{23}V_{11}V_{19}$, $F_{28}S_{23}S_{2}V_{11}V_{19}$, $F_{28}S_{22}S_{3}V_{11}V_{2}$, $F_{28}S_{2}S_{3}V_{11}V_{2}$, $F_{2}S_{2}S_{3}V_{11}V_{2}$, $F_{28}S_{21}S_{23}V_{11}V_{19}$, $F_{28}S_{23}S_{1}V_{11}V_{19}$, $F_{28}S_{21}S_{3}V_{11}V_{2}$, $F_{28}S_{1}S_{3}V_{11}V_{2}$, $F_{2}S_{1}S_{3}V_{11}V_{2}$, $F_{46}S_{2}V_{18}V_{45}V_{1}$, $F_{46}S_{2}V_{45}V_{1}V_{1}$, $F_{46}S_{2}V_{18}V_{1}V_{15}$, $F_{46}S_{2}V_{1}V_{1}V_{15}$, $F_{10}S_{2}V_{1}V_{1}V_{15}$, $F_{46}S_{21}S_{2}V_{45}V_{1}$, $F_{46}S_{1}S_{2}V_{45}V_{1}$, $F_{46}S_{21}S_{2}V_{1}V_{15}$, $F_{46}S_{1}S_{2}V_{1}V_{15}$, $F_{10}S_{1}S_{2}V_{1}V_{15}$, $F_{28}S_{22}S_{23}V_{1}V_{2}$, $F_{28}S_{23}S_{2}V_{1}V_{2}$, $F_{28}S_{22}S_{3}V_{1}V_{2}$, $F_{28}S_{2}S_{3}V_{1}V_{2}$, $F_{2}S_{2}S_{3}V_{1}V_{2}$, $F_{28}S_{21}S_{23}V_{1}V_{2}$, $F_{28}S_{23}S_{1}V_{1}V_{2}$, $F_{28}S_{21}S_{3}V_{1}V_{2}$, $F_{28}S_{1}S_{3}V_{1}V_{2}$, $F_{2}S_{1}S_{3}V_{1}V_{2}$, $F_{28}S_{22}S_{23}S_{2}S_{2}$, $F_{28}S_{23}S_{2}S_{2}S_{2}$, $F_{28}S_{22}S_{2}S_{2}S_{3}$, $F_{28}S_{2}S_{2}S_{2}S_{3}$, $F_{2}S_{2}S_{2}S_{2}S_{3}$, $F_{28}S_{21}S_{23}S_{2}S_{2}$, $F_{28}S_{23}S_{1}S_{2}S_{2}$, $F_{28}S_{21}S_{2}S_{2}S_{3}$, $F_{28}S_{1}S_{2}S_{2}S_{3}$, $F_{2}S_{1}S_{2}S_{2}S_{3}$, $F_{7}S_{21}S_{23}S_{23}V_{11}$, $F_{7}S_{23}S_{1}S_{3}V_{11}$, $F_{7}S_{21}S_{3}S_{3}V_{11}$, $F_{7}S_{1}S_{3}S_{3}V_{11}$, $F_{7}S_{21}S_{23}S_{23}S_{2}$, $F_{7}S_{23}S_{1}S_{2}S_{3}$, $F_{7}S_{21}S_{2}S_{3}S_{3}$, $F_{7}S_{1}S_{2}S_{3}S_{3}$, $F_{7}S_{21}S_{23}S_{23}V_{1}$, $F_{7}S_{23}S_{1}S_{3}V_{1}$, $F_{7}S_{21}S_{3}S_{3}V_{1}$, $F_{7}S_{1}S_{3}S_{3}V_{1}$, $F_{23}S_{21}S_{2}V_{1}V_{37}$, $F_{6}S_{21}S_{2}V_{1}V_{37}$, $F_{23}S_{1}S_{2}V_{1}V_{37}$, $F_{6}S_{1}S_{2}V_{1}V_{37}$, $F_{6}S_{1}S_{2}V_{11}V_{1}$, $F_{23}S_{21}S_{23}V_{1}V_{37}$, $F_{6}S_{21}S_{3}V_{1}V_{37}$, $F_{23}S_{23}S_{1}V_{1}V_{37}$, $F_{6}S_{1}S_{3}V_{1}V_{37}$, $F_{6}S_{1}S_{3}V_{11}V_{1}$, $F_{42}S_{21}S_{2}S_{42}V_{1}$, $F_{13}S_{21}S_{2}S_{42}V_{1}$, $F_{42}S_{1}S_{2}S_{42}V_{1}$, $F_{13}S_{1}S_{2}S_{42}V_{1}$, $F_{13}S_{14}S_{1}S_{2}V_{1}$, $F_{42}S_{21}S_{23}S_{2}S_{42}$, $F_{13}S_{21}S_{2}S_{3}S_{42}$, $F_{42}S_{23}S_{1}S_{2}S_{42}$, $F_{13}S_{1}S_{2}S_{3}S_{42}$, $F_{13}S_{14}S_{1}S_{2}S_{3}$, $F_{28}S_{21}S_{23}V_{11}V_{18}$, $F_{28}S_{21}S_{3}V_{11}V_{18}$, $F_{28}S_{23}S_{1}V_{11}V_{1}$, $F_{28}S_{1}S_{3}V_{11}V_{1}$, $F_{2}S_{1}S_{3}V_{11}V_{1}$, $F_{7}S_{22}S_{22}S_{23}V_{11}$, $F_{7}S_{22}S_{2}S_{3}V_{11}$, $F_{7}S_{23}S_{2}S_{2}V_{11}$, $F_{7}S_{2}S_{2}S_{3}V_{11}$, $F_{7}S_{22}S_{22}S_{23}S_{2}$, $F_{7}S_{22}S_{2}S_{2}S_{3}$, $F_{7}S_{23}S_{2}S_{2}S_{2}$, $F_{7}S_{2}S_{2}S_{2}S_{3}$, $F_{7}S_{22}S_{22}S_{23}V_{1}$, $F_{7}S_{22}S_{2}S_{3}V_{1}$, $F_{7}S_{23}S_{2}S_{2}V_{1}$, $F_{7}S_{2}S_{2}S_{3}V_{1}$, $F_{23}S_{22}S_{2}V_{2}V_{37}$, $F_{6}S_{22}S_{2}V_{2}V_{37}$, $F_{23}S_{2}S_{2}V_{2}V_{37}$, $F_{6}S_{2}S_{2}V_{2}V_{37}$, $F_{6}S_{2}S_{2}V_{11}V_{2}$, $F_{23}S_{22}S_{23}V_{2}V_{37}$, $F_{6}S_{22}S_{3}V_{2}V_{37}$, $F_{23}S_{23}S_{2}V_{2}V_{37}$, $F_{6}S_{2}S_{3}V_{2}V_{37}$, $F_{6}S_{2}S_{3}V_{11}V_{2}$, $F_{42}S_{22}S_{3}S_{42}V_{1}$, $F_{13}S_{22}S_{3}S_{42}V_{1}$, $F_{42}S_{2}S_{3}S_{42}V_{1}$, $F_{13}S_{2}S_{3}S_{42}V_{1}$, $F_{13}S_{14}S_{2}S_{3}V_{1}$, $F_{42}S_{22}S_{23}S_{3}S_{42}$, $F_{13}S_{22}S_{3}S_{3}S_{42}$, $F_{42}S_{23}S_{2}S_{3}S_{42}$, $F_{13}S_{2}S_{3}S_{3}S_{42}$, $F_{13}S_{14}S_{2}S_{3}S_{3}$, $F_{8}S_{22}S_{22}S_{23}V_{11}$, $F_{8}S_{23}S_{2}S_{2}V_{11}$, $F_{8}S_{22}S_{2}S_{3}V_{11}$, $F_{8}S_{2}S_{2}S_{3}V_{11}$, $F_{8}S_{22}S_{22}S_{23}S_{3}$, $F_{8}S_{23}S_{2}S_{2}S_{3}$, $F_{8}S_{22}S_{2}S_{3}S_{3}$, $F_{8}S_{2}S_{2}S_{3}S_{3}$, $F_{8}S_{22}S_{22}S_{23}V_{2}$, $F_{8}S_{23}S_{2}S_{2}V_{2}$, $F_{8}S_{22}S_{2}S_{3}V_{2}$, $F_{8}S_{2}S_{2}S_{3}V_{2}$, $F_{22}S_{22}S_{2}V_{1}V_{37}$, $F_{5}S_{22}S_{2}V_{1}V_{37}$, $F_{22}S_{2}S_{2}V_{1}V_{37}$, $F_{5}S_{2}S_{2}V_{1}V_{37}$, $F_{5}S_{2}S_{2}V_{11}V_{1}$, $F_{22}S_{22}S_{3}V_{1}V_{37}$, $F_{5}S_{22}S_{3}V_{1}V_{37}$, $F_{22}S_{2}S_{3}V_{1}V_{37}$, $F_{5}S_{2}S_{3}V_{1}V_{37}$, $F_{5}S_{2}S_{3}V_{11}V_{1}$, $F_{22}S_{22}S_{22}V_{1}V_{37}$, $F_{25}S_{22}S_{2}S_{41}V_{1}$, $F_{8}S_{22}S_{2}S_{41}V_{1}$, $F_{25}S_{2}S_{2}S_{41}V_{1}$, $F_{8}S_{2}S_{2}S_{41}V_{1}$, $F_{8}S_{7}S_{2}S_{2}V_{1}$, $F_{25}S_{22}S_{2}S_{41}V_{2}$, $F_{8}S_{22}S_{2}S_{41}V_{2}$, $F_{25}S_{2}S_{2}S_{41}V_{2}$, $F_{8}S_{2}S_{2}S_{41}V_{2}$, $F_{8}S_{7}S_{2}S_{2}V_{2}$, $F_{25}S_{22}S_{22}S_{2}S_{41}$, $F_{8}S_{22}S_{2}S_{2}S_{41}$, $F_{25}S_{22}S_{2}S_{2}S_{41}$, $F_{8}S_{2}S_{2}S_{2}S_{41}$, $F_{8}S_{7}S_{2}S_{2}S_{2}$, $F_{27}S_{22}S_{3}V_{11}V_{19}$, $F_{27}S_{23}S_{2}V_{11}V_{2}$, $F_{27}S_{22}S_{22}V_{11}V_{19}$, $F_{27}S_{22}S_{2}V_{11}V_{19}$, $F_{27}S_{22}S_{2}V_{11}V_{2}$, $F_{27}S_{2}S_{2}V_{11}V_{2}$, $F_{1}S_{2}S_{2}V_{11}V_{2}$, $F_{28}S_{23}S_{3}V_{18}V_{2}$, $F_{28}S_{3}S_{3}V_{18}V_{2}$, $F_{28}S_{23}S_{3}V_{1}V_{2}$, $F_{28}S_{3}S_{3}V_{1}V_{2}$, $F_{2}S_{3}S_{3}V_{1}V_{2}$, $F_{22}S_{23}S_{2}V_{2}V_{37}$, $F_{5}S_{23}S_{2}V_{2}V_{37}$, $F_{22}S_{2}S_{3}V_{2}V_{37}$, $F_{5}S_{2}S_{3}V_{2}V_{37}$, $F_{5}S_{2}S_{3}V_{11}V_{2}$, $F_{22}S_{23}S_{3}V_{2}V_{37}$, $F_{5}S_{23}S_{3}V_{2}V_{37}$, $F_{22}S_{3}S_{3}V_{2}V_{37}$, $F_{5}S_{3}S_{3}V_{2}V_{37}$, $F_{5}S_{3}S_{3}V_{11}V_{2}$, $F_{22}S_{22}S_{23}V_{2}V_{37}$, $F_{22}S_{22}S_{3}V_{2}V_{37}$, $F_{27}S_{23}S_{2}V_{19}V_{2}$, $F_{27}S_{2}S_{3}V_{19}V_{2}$, $F_{27}S_{22}S_{2}V_{19}V_{2}$, $F_{27}S_{2}S_{2}V_{19}V_{2}$, $F_{25}S_{23}S_{3}S_{41}V_{1}$, $F_{8}S_{23}S_{3}S_{41}V_{1}$, $F_{25}S_{3}S_{3}S_{41}V_{1}$, $F_{8}S_{3}S_{3}S_{41}V_{1}$, $F_{8}S_{7}S_{3}S_{3}V_{1}$, $F_{25}S_{23}S_{3}S_{41}V_{2}$, $F_{8}S_{23}S_{3}S_{41}V_{2}$, $F_{25}S_{3}S_{3}S_{41}V_{2}$, $F_{8}S_{3}S_{3}S_{41}V_{2}$, $F_{8}S_{7}S_{3}S_{3}V_{2}$, $F_{25}S_{22}S_{23}S_{3}S_{41}$, $F_{8}S_{23}S_{2}S_{3}S_{41}$, $F_{25}S_{22}S_{3}S_{3}S_{41}$, $F_{8}S_{2}S_{3}S_{3}S_{41}$, $F_{8}S_{7}S_{2}S_{3}S_{3}$, $F_{27}S_{23}S_{3}V_{19}V_{1}$, $F_{27}S_{3}S_{3}V_{19}V_{1}$, $F_{27}S_{22}S_{3}V_{19}V_{1}$, $F_{27}S_{2}S_{3}V_{19}V_{1}$, $F_{21}S_{23}S_{3}V_{1}V_{38}$, $F_{17}S_{23}S_{3}V_{1}V_{38}$, $F_{21}S_{3}S_{3}V_{1}V_{38}$, $F_{17}S_{3}S_{3}V_{1}V_{38}$, $F_{17}S_{3}S_{3}V_{12}V_{1}$, $F_{21}S_{21}S_{23}V_{1}V_{38}$, $F_{17}S_{23}S_{1}V_{1}V_{38}$, $F_{21}S_{21}S_{3}V_{1}V_{38}$, $F_{17}S_{1}S_{3}V_{1}V_{38}$, $F_{17}S_{1}S_{3}V_{12}V_{1}$, $F_{24}S_{23}S_{2}S_{42}V_{2}$, $F_{7}S_{23}S_{2}S_{42}V_{2}$, $F_{24}S_{2}S_{3}S_{42}V_{2}$, $F_{7}S_{2}S_{3}S_{42}V_{2}$, $F_{7}S_{14}S_{2}S_{3}V_{2}$, $F_{24}S_{21}S_{23}S_{2}S_{42}$, $F_{7}S_{23}S_{1}S_{2}S_{42}$, $F_{24}S_{21}S_{2}S_{3}S_{42}$, $F_{7}S_{1}S_{2}S_{3}S_{42}$, $F_{7}S_{14}S_{1}S_{2}S_{3}$, $F_{28}S_{22}S_{23}V_{11}V_{45}$, $F_{28}S_{23}S_{2}V_{11}V_{45}$, $F_{28}S_{22}S_{3}V_{11}V_{15}$, $F_{28}S_{2}S_{3}V_{11}V_{15}$, $F_{2}S_{2}S_{3}V_{11}V_{15}$, $F_{28}S_{21}S_{23}V_{11}V_{45}$, $F_{28}S_{23}S_{1}V_{11}V_{45}$, $F_{28}S_{21}S_{3}V_{11}V_{15}$, $F_{28}S_{1}S_{3}V_{11}V_{15}$, $F_{2}S_{1}S_{3}V_{11}V_{15}$, $F_{28}S_{22}S_{2}V_{45}V_{1}$, $F_{28}S_{2}S_{2}V_{45}V_{1}$, $F_{28}S_{22}S_{2}V_{1}V_{15}$, $F_{28}S_{2}S_{2}V_{1}V_{15}$, $F_{2}S_{2}S_{2}V_{1}V_{15}$, $F_{28}S_{21}S_{2}V_{45}V_{1}$, $F_{28}S_{1}S_{2}V_{45}V_{1}$, $F_{28}S_{21}S_{2}V_{1}V_{15}$, $F_{28}S_{1}S_{2}V_{1}V_{15}$, $F_{2}S_{1}S_{2}V_{1}V_{15}$, $F_{25}S_{21}S_{23}S_{23}V_{2}$, $F_{8}S_{23}S_{1}S_{3}V_{2}$, $F_{8}S_{21}S_{3}S_{3}V_{2}$, $F_{25}S_{23}S_{1}S_{3}V_{2}$, $F_{8}S_{1}S_{3}S_{3}V_{2}$, $F_{25}S_{21}S_{23}S_{23}S_{2}$, $F_{8}S_{23}S_{1}S_{2}S_{3}$, $F_{8}S_{21}S_{2}S_{3}S_{3}$, $F_{25}S_{23}S_{1}S_{2}S_{3}$, $F_{8}S_{1}S_{2}S_{3}S_{3}$, $F_{25}S_{21}S_{23}S_{23}V_{19}$, $F_{25}S_{23}S_{1}S_{3}V_{19}$, $F_{23}S_{21}S_{2}V_{19}V_{45}$, $F_{6}S_{1}S_{2}V_{19}V_{15}$, $F_{6}S_{21}S_{2}V_{2}V_{15}$, $F_{23}S_{1}S_{2}V_{45}V_{2}$, $F_{6}S_{1}S_{2}V_{2}V_{15}$, $F_{23}S_{21}S_{23}V_{19}V_{45}$, $F_{6}S_{1}S_{3}V_{19}V_{15}$, $F_{6}S_{21}S_{3}V_{2}V_{15}$, $F_{23}S_{23}S_{1}V_{45}V_{2}$, $F_{6}S_{1}S_{3}V_{2}V_{15}$, $F_{29}S_{21}S_{2}S_{42}V_{19}$, $F_{29}S_{21}S_{2}S_{42}V_{2}$, $F_{29}S_{1}S_{2}S_{42}V_{19}$, $F_{29}S_{1}S_{2}S_{42}V_{2}$, $F_{3}S_{14}S_{1}S_{2}V_{2}$, $F_{29}S_{21}S_{23}S_{2}S_{42}$, $F_{29}S_{21}S_{2}S_{3}S_{42}$, $F_{29}S_{23}S_{1}S_{2}S_{42}$, $F_{29}S_{1}S_{2}S_{3}S_{42}$, $F_{3}S_{14}S_{1}S_{2}S_{3}$, $F_{28}S_{21}S_{23}V_{2}V_{38}$, $F_{28}S_{21}S_{3}V_{2}V_{38}$, $F_{28}S_{23}S_{1}V_{2}V_{38}$, $F_{28}S_{1}S_{3}V_{2}V_{38}$, $F_{2}S_{1}S_{3}V_{12}V_{2}$, $F_{25}S_{22}S_{22}S_{23}V_{2}$, $F_{25}S_{23}S_{2}S_{2}V_{2}$, $F_{25}S_{22}S_{22}S_{23}S_{2}$, $F_{8}S_{22}S_{2}S_{2}S_{3}$, $F_{25}S_{23}S_{2}S_{2}S_{2}$, $F_{8}S_{2}S_{2}S_{2}S_{3}$, $F_{25}S_{22}S_{22}S_{23}V_{19}$, $F_{25}S_{23}S_{2}S_{2}V_{19}$, $F_{23}S_{22}S_{2}V_{18}V_{45}$, $F_{6}S_{2}S_{2}V_{18}V_{15}$, $F_{6}S_{22}S_{2}V_{1}V_{15}$, $F_{23}S_{2}S_{2}V_{45}V_{1}$, $F_{6}S_{2}S_{2}V_{1}V_{15}$, $F_{23}S_{22}S_{23}V_{18}V_{45}$, $F_{6}S_{2}S_{3}V_{18}V_{15}$, $F_{6}S_{22}S_{3}V_{1}V_{15}$, $F_{23}S_{23}S_{2}V_{45}V_{1}$, $F_{6}S_{2}S_{3}V_{1}V_{15}$, $F_{29}S_{22}S_{3}S_{42}V_{19}$, $F_{29}S_{22}S_{3}S_{42}V_{2}$, $F_{29}S_{2}S_{3}S_{42}V_{19}$, $F_{29}S_{2}S_{3}S_{42}V_{2}$, $F_{3}S_{14}S_{2}S_{3}V_{2}$, $F_{29}S_{22}S_{23}S_{3}S_{42}$, $F_{29}S_{22}S_{3}S_{3}S_{42}$, $F_{29}S_{23}S_{2}S_{3}S_{42}$, $F_{29}S_{2}S_{3}S_{3}S_{42}$, $F_{3}S_{14}S_{2}S_{3}S_{3}$, $F_{24}S_{22}S_{22}S_{23}V_{2}$, $F_{7}S_{23}S_{2}S_{2}V_{2}$, $F_{7}S_{22}S_{2}S_{3}V_{2}$, $F_{24}S_{22}S_{2}S_{3}V_{2}$, $F_{7}S_{2}S_{2}S_{3}V_{2}$, $F_{24}S_{22}S_{22}S_{23}S_{3}$, $F_{7}S_{23}S_{2}S_{2}S_{3}$, $F_{7}S_{22}S_{2}S_{3}S_{3}$, $F_{24}S_{22}S_{2}S_{3}S_{3}$, $F_{7}S_{2}S_{2}S_{3}S_{3}$, $F_{24}S_{22}S_{22}S_{23}V_{18}$, $F_{24}S_{22}S_{2}S_{3}V_{18}$, $F_{22}S_{22}S_{2}V_{19}V_{19}$, $F_{5}S_{2}S_{2}V_{19}V_{2}$, $F_{5}S_{22}S_{2}V_{2}V_{2}$, $F_{22}S_{2}S_{2}V_{19}V_{2}$, $F_{5}S_{2}S_{2}V_{2}V_{2}$, $F_{22}S_{22}S_{3}V_{19}V_{19}$, $F_{5}S_{2}S_{3}V_{19}V_{2}$, $F_{5}S_{22}S_{3}V_{2}V_{2}$, $F_{22}S_{2}S_{3}V_{19}V_{2}$, $F_{5}S_{2}S_{3}V_{2}V_{2}$, $F_{22}S_{22}S_{22}V_{19}V_{19}$, $F_{22}S_{22}S_{2}V_{19}V_{2}$, $F_{29}S_{22}S_{2}S_{41}V_{19}$, $F_{29}S_{22}S_{2}S_{41}V_{2}$, $F_{29}S_{2}S_{2}S_{41}V_{19}$, $F_{29}S_{2}S_{2}S_{41}V_{2}$, $F_{3}S_{7}S_{2}S_{2}V_{2}$, $F_{29}S_{22}S_{2}S_{41}V_{18}$, $F_{29}S_{22}S_{2}S_{41}V_{1}$, $F_{29}S_{2}S_{2}S_{41}V_{18}$, $F_{29}S_{2}S_{2}S_{41}V_{1}$, $F_{3}S_{7}S_{2}S_{2}V_{1}$, $F_{29}S_{22}S_{22}S_{2}S_{41}$, $F_{29}S_{22}S_{2}S_{2}S_{41}$, $F_{29}S_{2}S_{2}S_{2}S_{41}$, $F_{3}S_{7}S_{2}S_{2}S_{2}$, $F_{27}S_{22}S_{23}V_{2}V_{37}$, $F_{27}S_{22}S_{3}V_{2}V_{37}$, $F_{27}S_{23}S_{2}V_{2}V_{37}$, $F_{27}S_{2}S_{3}V_{2}V_{37}$, $F_{27}S_{22}S_{22}V_{2}V_{37}$, $F_{27}S_{22}S_{2}V_{2}V_{37}$, $F_{27}S_{2}S_{2}V_{2}V_{37}$, $F_{28}S_{23}S_{3}V_{18}V_{38}$, $F_{28}S_{3}S_{3}V_{18}V_{38}$, $F_{28}S_{23}S_{3}V_{1}V_{38}$, $F_{28}S_{3}S_{3}V_{1}V_{38}$, $F_{2}S_{3}S_{3}V_{12}V_{1}$, $F_{22}S_{23}S_{2}V_{18}V_{19}$, $F_{5}S_{23}S_{2}V_{1}V_{2}$, $F_{5}S_{2}S_{3}V_{18}V_{2}$, $F_{22}S_{2}S_{3}V_{19}V_{1}$, $F_{5}S_{2}S_{3}V_{1}V_{2}$, $F_{22}S_{23}S_{3}V_{18}V_{19}$, $F_{5}S_{23}S_{3}V_{1}V_{2}$, $F_{5}S_{3}S_{3}V_{18}V_{2}$, $F_{22}S_{3}S_{3}V_{19}V_{1}$, $F_{5}S_{3}S_{3}V_{1}V_{2}$, $F_{22}S_{22}S_{23}V_{18}V_{19}$, $F_{22}S_{22}S_{3}V_{19}V_{1}$, $F_{27}S_{23}S_{2}V_{18}V_{37}$, $F_{27}S_{2}S_{3}V_{18}V_{37}$, $F_{27}S_{23}S_{2}V_{1}V_{37}$, $F_{27}S_{2}S_{3}V_{1}V_{37}$, $F_{27}S_{22}S_{2}V_{18}V_{37}$, $F_{27}S_{2}S_{2}V_{18}V_{37}$, $F_{27}S_{22}S_{2}V_{1}V_{37}$, $F_{27}S_{2}S_{2}V_{1}V_{37}$, $F_{29}S_{23}S_{3}S_{41}V_{19}$, $F_{29}S_{23}S_{3}S_{41}V_{2}$, $F_{29}S_{3}S_{3}S_{41}V_{19}$, $F_{29}S_{3}S_{3}S_{41}V_{2}$, $F_{3}S_{7}S_{3}S_{3}V_{2}$, $F_{29}S_{23}S_{3}S_{41}V_{18}$, $F_{29}S_{23}S_{3}S_{41}V_{1}$, $F_{29}S_{3}S_{3}S_{41}V_{18}$, $F_{29}S_{3}S_{3}S_{41}V_{1}$, $F_{3}S_{7}S_{3}S_{3}V_{1}$, $F_{29}S_{22}S_{23}S_{3}S_{41}$, $F_{29}S_{23}S_{2}S_{3}S_{41}$, $F_{29}S_{22}S_{3}S_{3}S_{41}$, $F_{29}S_{2}S_{3}S_{3}S_{41}$, $F_{3}S_{7}S_{2}S_{3}S_{3}$, $F_{27}S_{23}S_{3}V_{19}V_{37}$, $F_{27}S_{3}S_{3}V_{19}V_{37}$, $F_{27}S_{23}S_{3}V_{2}V_{37}$, $F_{27}S_{3}S_{3}V_{2}V_{37}$, $F_{27}S_{22}S_{3}V_{19}V_{37}$, $F_{27}S_{2}S_{3}V_{19}V_{37}$, $F_{21}S_{23}S_{3}V_{18}V_{19}$, $F_{17}S_{3}S_{3}V_{19}V_{1}$, $F_{17}S_{23}S_{3}V_{1}V_{2}$, $F_{21}S_{3}S_{3}V_{18}V_{2}$, $F_{17}S_{3}S_{3}V_{1}V_{2}$, $F_{21}S_{21}S_{23}V_{18}V_{19}$, $F_{17}S_{1}S_{3}V_{19}V_{1}$, $F_{17}S_{23}S_{1}V_{1}V_{2}$, $F_{21}S_{21}S_{3}V_{18}V_{2}$, $F_{17}S_{1}S_{3}V_{1}V_{2}$, $F_{46}S_{23}S_{2}S_{42}V_{18}$, $F_{46}S_{23}S_{2}S_{42}V_{1}$, $F_{46}S_{2}S_{3}S_{42}V_{18}$, $F_{46}S_{2}S_{3}S_{42}V_{1}$, $F_{10}S_{14}S_{2}S_{3}V_{1}$, $F_{46}S_{21}S_{23}S_{2}S_{42}$, $F_{46}S_{23}S_{1}S_{2}S_{42}$, $F_{46}S_{21}S_{2}S_{3}S_{42}$, $F_{46}S_{1}S_{2}S_{3}S_{42}$, $F_{10}S_{14}S_{1}S_{2}S_{3}$, $F_{28}S_{22}S_{23}V_{2}V_{37}$, $F_{28}S_{23}S_{2}V_{2}V_{37}$, $F_{28}S_{22}S_{3}V_{2}V_{37}$, $F_{28}S_{2}S_{3}V_{2}V_{37}$, $F_{28}S_{21}S_{23}V_{2}V_{37}$, $F_{28}S_{23}S_{1}V_{2}V_{37}$, $F_{28}S_{21}S_{3}V_{2}V_{37}$, $F_{28}S_{1}S_{3}V_{2}V_{37}$, $F_{28}S_{22}S_{2}V_{19}V_{37}$, $F_{28}S_{2}S_{2}V_{19}V_{37}$, $F_{28}S_{22}S_{2}V_{2}V_{37}$, $F_{28}S_{2}S_{2}V_{2}V_{37}$, $F_{2}S_{2}S_{2}V_{11}V_{2}$, $F_{28}S_{21}S_{2}V_{19}V_{37}$, $F_{28}S_{1}S_{2}V_{19}V_{37}$, $F_{28}S_{21}S_{2}V_{2}V_{37}$, $F_{28}S_{1}S_{2}V_{2}V_{37}$, $F_{2}S_{1}S_{2}V_{11}V_{2}$, $F_{23}S_{21}S_{23}S_{23}S_{2}$, $F_{6}S_{23}S_{1}S_{2}S_{3}$, $F_{6}S_{21}S_{2}S_{3}S_{3}$, $F_{23}S_{23}S_{1}S_{2}S_{3}$, $F_{6}S_{1}S_{2}S_{3}S_{3}$, $F_{23}S_{21}S_{23}S_{23}V_{1}$, $F_{6}S_{23}S_{1}S_{3}V_{1}$, $F_{6}S_{21}S_{3}S_{3}V_{1}$, $F_{23}S_{23}S_{1}S_{3}V_{1}$, $F_{6}S_{1}S_{3}S_{3}V_{1}$, $F_{23}S_{21}S_{23}S_{23}V_{19}$, $F_{6}S_{23}S_{1}S_{3}V_{2}$, $F_{6}S_{21}S_{3}S_{3}V_{2}$, $F_{23}S_{23}S_{1}S_{3}V_{19}$, $F_{6}S_{1}S_{3}S_{3}V_{2}$, $F_{42}S_{21}V_{19}V_{45}V_{1}$, $F_{13}S_{1}V_{19}V_{1}V_{15}$, $F_{13}S_{21}V_{1}V_{2}V_{15}$, $F_{42}S_{1}V_{45}V_{1}V_{2}$, $F_{13}S_{1}V_{1}V_{2}V_{15}$, $F_{42}S_{21}S_{23}V_{19}V_{45}$, $F_{13}S_{1}S_{3}V_{19}V_{15}$, $F_{13}S_{21}S_{3}V_{2}V_{15}$, $F_{42}S_{23}S_{1}V_{45}V_{2}$, $F_{13}S_{1}S_{3}V_{2}V_{15}$, $F_{29}S_{21}V_{19}V_{1}V_{37}$, $F_{29}S_{21}V_{1}V_{2}V_{37}$, $F_{29}S_{1}V_{19}V_{1}V_{37}$, $F_{29}S_{1}V_{1}V_{2}V_{37}$, $F_{29}S_{21}S_{23}V_{1}V_{37}$, $F_{29}S_{21}S_{3}V_{1}V_{37}$, $F_{29}S_{23}S_{1}V_{1}V_{37}$, $F_{29}S_{1}S_{3}V_{1}V_{37}$, $F_{28}S_{21}S_{23}S_{2}S_{42}$, $F_{28}S_{21}S_{2}S_{3}S_{42}$, $F_{28}S_{23}S_{1}S_{2}S_{42}$, $F_{28}S_{1}S_{2}S_{3}S_{42}$, $F_{2}S_{14}S_{1}S_{2}S_{3}$, $F_{23}S_{22}S_{22}S_{23}S_{2}$, $F_{6}S_{22}S_{2}S_{2}S_{3}$, $F_{23}S_{23}S_{2}S_{2}S_{2}$, $F_{6}S_{2}S_{2}S_{2}S_{3}$, $F_{23}S_{22}S_{22}S_{23}V_{1}$, $F_{6}S_{22}S_{2}S_{3}V_{1}$, $F_{23}S_{23}S_{2}S_{2}V_{1}$, $F_{6}S_{2}S_{2}S_{3}V_{1}$, $F_{23}S_{22}S_{22}S_{23}V_{19}$, $F_{6}S_{22}S_{2}S_{3}V_{2}$, $F_{23}S_{23}S_{2}S_{2}V_{19}$, $F_{6}S_{2}S_{2}S_{3}V_{2}$, $F_{42}S_{22}V_{18}V_{45}V_{1}$, $F_{13}S_{2}V_{18}V_{1}V_{15}$, $F_{13}S_{22}V_{1}V_{1}V_{15}$, $F_{42}S_{2}V_{45}V_{1}V_{1}$, $F_{13}S_{2}V_{1}V_{1}V_{15}$, $F_{42}S_{22}S_{23}V_{18}V_{45}$, $F_{13}S_{2}S_{3}V_{18}V_{15}$, $F_{13}S_{22}S_{3}V_{1}V_{15}$, $F_{42}S_{23}S_{2}V_{45}V_{1}$, $F_{13}S_{2}S_{3}V_{1}V_{15}$, $F_{29}S_{22}V_{19}V_{2}V_{37}$, $F_{29}S_{22}V_{2}V_{2}V_{37}$, $F_{29}S_{2}V_{19}V_{2}V_{37}$, $F_{29}S_{2}V_{2}V_{2}V_{37}$, $F_{29}S_{22}S_{23}V_{2}V_{37}$, $F_{29}S_{22}S_{3}V_{2}V_{37}$, $F_{29}S_{23}S_{2}V_{2}V_{37}$, $F_{29}S_{2}S_{3}V_{2}V_{37}$, $F_{22}S_{22}S_{22}S_{23}S_{2}$, $F_{22}S_{22}S_{2}S_{2}S_{3}$, $F_{22}S_{22}S_{22}S_{23}V_{2}$, $F_{22}S_{22}S_{2}S_{3}V_{2}$, $F_{22}S_{22}S_{22}S_{23}V_{18}$, $F_{5}S_{23}S_{2}S_{2}V_{1}$, $F_{5}S_{22}S_{2}S_{3}V_{1}$, $F_{22}S_{22}S_{2}S_{3}V_{18}$, $F_{5}S_{2}S_{2}S_{3}V_{1}$, $F_{25}S_{22}V_{19}V_{19}V_{1}$, $F_{8}S_{2}V_{19}V_{1}V_{2}$, $F_{8}S_{22}V_{1}V_{2}V_{2}$, $F_{25}S_{2}V_{19}V_{1}V_{2}$, $F_{8}S_{2}V_{1}V_{2}V_{2}$, $F_{25}S_{22}V_{19}V_{19}V_{2}$, $F_{25}S_{2}V_{19}V_{2}V_{2}$, $F_{25}S_{22}S_{22}V_{19}V_{19}$, $F_{8}S_{2}S_{2}V_{19}V_{2}$, $F_{8}S_{22}S_{2}V_{2}V_{2}$, $F_{25}S_{22}S_{2}V_{19}V_{2}$, $F_{8}S_{2}S_{2}V_{2}V_{2}$, $F_{29}S_{22}V_{19}V_{1}V_{37}$, $F_{29}S_{22}V_{1}V_{2}V_{37}$, $F_{29}S_{2}V_{19}V_{1}V_{37}$, $F_{29}S_{2}V_{1}V_{2}V_{37}$, $F_{29}S_{22}V_{18}V_{1}V_{37}$, $F_{29}S_{22}V_{1}V_{1}V_{37}$, $F_{29}S_{2}V_{18}V_{1}V_{37}$, $F_{29}S_{2}V_{1}V_{1}V_{37}$, $F_{3}S_{2}V_{11}V_{1}V_{1}$, $F_{29}S_{22}S_{22}V_{1}V_{37}$, $F_{29}S_{22}S_{2}V_{1}V_{37}$, $F_{29}S_{2}S_{2}V_{1}V_{37}$, $F_{3}S_{2}S_{2}V_{11}V_{1}$, $F_{27}S_{22}S_{23}S_{2}S_{41}$, $F_{27}S_{22}S_{2}S_{3}S_{41}$, $F_{27}S_{23}S_{2}S_{2}S_{41}$, $F_{27}S_{2}S_{2}S_{3}S_{41}$, $F_{1}S_{7}S_{2}S_{2}S_{3}$, $F_{27}S_{22}S_{22}S_{2}S_{41}$, $F_{27}S_{22}S_{2}S_{2}S_{41}$, $F_{27}S_{2}S_{2}S_{2}S_{41}$, $F_{1}S_{7}S_{2}S_{2}S_{2}$, $F_{28}S_{23}S_{42}V_{18}V_{2}$, $F_{28}S_{3}S_{42}V_{18}V_{2}$, $F_{28}S_{23}S_{42}V_{1}V_{2}$, $F_{28}S_{3}S_{42}V_{1}V_{2}$, $F_{2}S_{14}S_{3}V_{1}V_{2}$, $F_{25}S_{23}V_{18}V_{19}V_{1}$, $F_{8}S_{23}V_{1}V_{1}V_{2}$, $F_{8}S_{3}V_{18}V_{1}V_{2}$, $F_{25}S_{3}V_{19}V_{1}V_{1}$, $F_{8}S_{3}V_{1}V_{1}V_{2}$, $F_{25}S_{23}V_{18}V_{19}V_{2}$, $F_{25}S_{3}V_{19}V_{1}V_{2}$, $F_{25}S_{22}S_{23}V_{18}V_{19}$, $F_{8}S_{23}S_{2}V_{1}V_{2}$, $F_{8}S_{2}S_{3}V_{18}V_{2}$, $F_{25}S_{22}S_{3}V_{19}V_{1}$, $F_{8}S_{2}S_{3}V_{1}V_{2}$, $F_{27}S_{23}S_{41}V_{18}V_{1}$, $F_{27}S_{3}S_{41}V_{18}V_{1}$, $F_{27}S_{23}S_{41}V_{1}V_{1}$, $F_{27}S_{3}S_{41}V_{1}V_{1}$, $F_{1}S_{7}S_{3}V_{1}V_{1}$, $F_{27}S_{22}S_{41}V_{18}V_{1}$, $F_{27}S_{2}S_{41}V_{18}V_{1}$, $F_{27}S_{22}S_{41}V_{1}V_{1}$, $F_{27}S_{2}S_{41}V_{1}V_{1}$, $F_{1}S_{7}S_{2}V_{1}V_{1}$, $F_{29}S_{23}V_{19}V_{2}V_{37}$, $F_{29}S_{23}V_{2}V_{2}V_{37}$, $F_{29}S_{3}V_{19}V_{2}V_{37}$, $F_{29}S_{3}V_{2}V_{2}V_{37}$, $F_{3}S_{3}V_{11}V_{2}V_{2}$, $F_{29}S_{23}V_{18}V_{2}V_{37}$, $F_{29}S_{23}V_{1}V_{2}V_{37}$, $F_{29}S_{3}V_{18}V_{2}V_{37}$, $F_{29}S_{3}V_{1}V_{2}V_{37}$, $F_{3}S_{3}V_{11}V_{1}V_{2}$, $F_{27}S_{23}S_{41}V_{19}V_{2}$, $F_{27}S_{3}S_{41}V_{19}V_{2}$, $F_{27}S_{23}S_{41}V_{2}V_{2}$, $F_{27}S_{3}S_{41}V_{2}V_{2}$, $F_{1}S_{7}S_{3}V_{2}V_{2}$, $F_{27}S_{22}S_{41}V_{19}V_{2}$, $F_{27}S_{2}S_{41}V_{19}V_{2}$, $F_{27}S_{22}S_{41}V_{2}V_{2}$, $F_{27}S_{2}S_{41}V_{2}V_{2}$, $F_{1}S_{7}S_{2}V_{2}V_{2}$, $F_{24}S_{23}V_{18}V_{19}V_{2}$, $F_{7}S_{3}V_{19}V_{1}V_{2}$, $F_{7}S_{23}V_{1}V_{2}V_{2}$, $F_{24}S_{3}V_{18}V_{2}V_{2}$, $F_{7}S_{3}V_{1}V_{2}V_{2}$, $F_{24}S_{21}S_{23}V_{18}V_{19}$, $F_{7}S_{1}S_{3}V_{19}V_{1}$, $F_{7}S_{23}S_{1}V_{1}V_{2}$, $F_{24}S_{21}S_{3}V_{18}V_{2}$, $F_{7}S_{1}S_{3}V_{1}V_{2}$, $F_{46}S_{23}V_{18}V_{1}V_{38}$, $F_{46}S_{23}V_{1}V_{1}V_{38}$, $F_{46}S_{3}V_{18}V_{1}V_{38}$, $F_{46}S_{3}V_{1}V_{1}V_{38}$, $F_{10}S_{3}V_{12}V_{1}V_{1}$, $F_{46}S_{21}S_{23}V_{1}V_{38}$, $F_{46}S_{23}S_{1}V_{1}V_{38}$, $F_{46}S_{21}S_{3}V_{1}V_{38}$, $F_{46}S_{1}S_{3}V_{1}V_{38}$, $F_{10}S_{1}S_{3}V_{12}V_{1}$, $F_{28}S_{22}S_{23}S_{2}S_{42}$, $F_{28}S_{23}S_{2}S_{2}S_{42}$, $F_{28}S_{22}S_{2}S_{3}S_{42}$, $F_{28}S_{2}S_{2}S_{3}S_{42}$, $F_{2}S_{14}S_{2}S_{2}S_{3}$, $F_{28}S_{22}S_{42}V_{19}V_{1}$, $F_{28}S_{2}S_{42}V_{19}V_{1}$, $F_{28}S_{22}S_{42}V_{1}V_{2}$, $F_{28}S_{2}S_{42}V_{1}V_{2}$, $F_{2}S_{14}S_{2}V_{1}V_{2}$, $F_{28}S_{21}S_{42}V_{19}V_{1}$, $F_{28}S_{1}S_{42}V_{19}V_{1}$, $F_{28}S_{21}S_{42}V_{1}V_{2}$, $F_{28}S_{1}S_{42}V_{1}V_{2}$, $F_{2}S_{14}S_{1}V_{1}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{16}$} {{$F_{7}S_{14}S_{22}V_{19}V_{19}$, $F_{7}S_{14}S_{2}V_{19}V_{2}$, $F_{7}S_{14}S_{22}V_{2}V_{2}$, $F_{7}S_{14}S_{2}V_{2}V_{2}$, $F_{7}S_{22}V_{19}V_{19}V_{2}$, $F_{7}S_{2}V_{19}V_{2}V_{2}$, $F_{7}S_{22}V_{2}V_{2}V_{2}$, $F_{7}S_{2}V_{2}V_{2}V_{2}$, $F_{7}S_{22}V_{19}V_{19}V_{1}$, $F_{7}S_{2}V_{19}V_{1}V_{2}$, $F_{7}S_{22}V_{1}V_{2}V_{2}$, $F_{7}S_{2}V_{1}V_{2}V_{2}$, $F_{22}S_{22}S_{1}S_{42}V_{2}$, $F_{5}S_{22}S_{1}S_{42}V_{2}$, $F_{22}S_{1}S_{2}S_{42}V_{2}$, $F_{5}S_{1}S_{2}S_{42}V_{2}$, $F_{5}S_{14}S_{1}S_{2}V_{2}$, $F_{22}S_{22}S_{22}S_{1}S_{42}$, $F_{5}S_{22}S_{1}S_{2}S_{42}$, $F_{22}S_{22}S_{1}S_{2}S_{42}$, $F_{5}S_{1}S_{2}S_{2}S_{42}$, $F_{5}S_{14}S_{1}S_{2}S_{2}$, $F_{23}S_{22}S_{2}S_{41}V_{1}$, $F_{6}S_{22}S_{2}S_{41}V_{1}$, $F_{23}S_{2}S_{2}S_{41}V_{1}$, $F_{6}S_{2}S_{2}S_{41}V_{1}$, $F_{6}S_{7}S_{2}S_{2}V_{1}$, $F_{23}S_{22}S_{22}S_{2}S_{41}$, $F_{6}S_{22}S_{2}S_{2}S_{41}$, $F_{23}S_{22}S_{2}S_{2}S_{41}$, $F_{6}S_{2}S_{2}S_{2}S_{41}$, $F_{6}S_{7}S_{2}S_{2}S_{2}$, $F_{17}S_{14}S_{22}S_{22}S_{23}$, $F_{17}S_{14}S_{22}S_{2}S_{3}$, $F_{17}S_{14}S_{23}S_{2}S_{2}$, $F_{17}S_{14}S_{2}S_{2}S_{3}$, $F_{17}S_{22}S_{22}S_{23}S_{2}$, $F_{17}S_{22}S_{2}S_{2}S_{3}$, $F_{17}S_{23}S_{2}S_{2}S_{2}$, $F_{17}S_{2}S_{2}S_{2}S_{3}$, $F_{17}S_{22}S_{22}S_{23}S_{1}$, $F_{17}S_{22}S_{1}S_{2}S_{3}$, $F_{17}S_{23}S_{1}S_{2}S_{2}$, $F_{17}S_{1}S_{2}S_{2}S_{3}$, $F_{25}S_{22}V_{1}V_{2}V_{37}$, $F_{8}S_{22}V_{1}V_{2}V_{37}$, $F_{25}S_{2}V_{1}V_{2}V_{37}$, $F_{8}S_{2}V_{1}V_{2}V_{37}$, $F_{8}S_{2}V_{11}V_{1}V_{2}$, $F_{25}S_{22}S_{2}V_{1}V_{37}$, $F_{8}S_{22}S_{2}V_{1}V_{37}$, $F_{25}S_{2}S_{2}V_{1}V_{37}$, $F_{8}S_{2}S_{2}V_{1}V_{37}$, $F_{8}S_{2}S_{2}V_{11}V_{1}$, $F_{25}S_{22}V_{19}V_{1}V_{37}$, $F_{25}S_{2}V_{19}V_{1}V_{37}$, $F_{42}S_{22}V_{1}V_{2}V_{37}$, $F_{13}S_{22}V_{1}V_{2}V_{37}$, $F_{42}S_{2}V_{1}V_{2}V_{37}$, $F_{13}S_{2}V_{1}V_{2}V_{37}$, $F_{13}S_{2}V_{11}V_{1}V_{2}$, $F_{42}S_{22}S_{1}V_{2}V_{37}$, $F_{13}S_{22}S_{1}V_{2}V_{37}$, $F_{42}S_{1}S_{2}V_{2}V_{37}$, $F_{13}S_{1}S_{2}V_{2}V_{37}$, $F_{13}S_{1}S_{2}V_{11}V_{2}$, $F_{42}S_{22}V_{19}V_{2}V_{37}$, $F_{13}S_{22}V_{2}V_{2}V_{37}$, $F_{42}S_{2}V_{19}V_{2}V_{37}$, $F_{13}S_{2}V_{2}V_{2}V_{37}$, $F_{13}S_{2}V_{11}V_{2}V_{2}$, $F_{27}S_{14}S_{22}S_{22}S_{23}$, $F_{27}S_{14}S_{22}S_{23}S_{2}$, $F_{27}S_{14}S_{22}S_{2}S_{3}$, $F_{27}S_{14}S_{2}S_{2}S_{3}$, $F_{1}S_{14}S_{2}S_{2}S_{3}$, $F_{27}S_{14}S_{22}S_{23}V_{19}$, $F_{27}S_{14}S_{22}S_{23}V_{2}$, $F_{27}S_{14}S_{2}S_{3}V_{19}$, $F_{27}S_{14}S_{2}S_{3}V_{2}$, $F_{1}S_{14}S_{2}S_{3}V_{2}$, $F_{7}S_{14}S_{23}V_{18}V_{19}$, $F_{7}S_{14}S_{23}V_{1}V_{2}$, $F_{7}S_{14}S_{3}V_{18}V_{2}$, $F_{7}S_{14}S_{3}V_{19}V_{1}$, $F_{7}S_{14}S_{3}V_{1}V_{2}$, $F_{7}S_{23}V_{18}V_{19}V_{2}$, $F_{7}S_{23}V_{1}V_{2}V_{2}$, $F_{7}S_{3}V_{18}V_{2}V_{2}$, $F_{7}S_{3}V_{19}V_{1}V_{2}$, $F_{7}S_{3}V_{1}V_{2}V_{2}$, $F_{7}S_{23}V_{18}V_{19}V_{1}$, $F_{7}S_{23}V_{1}V_{1}V_{2}$, $F_{7}S_{3}V_{18}V_{1}V_{2}$, $F_{7}S_{3}V_{19}V_{1}V_{1}$, $F_{7}S_{3}V_{1}V_{1}V_{2}$, $F_{17}S_{14}S_{23}V_{18}V_{19}$, $F_{17}S_{14}S_{3}V_{19}V_{1}$, $F_{17}S_{14}S_{3}V_{18}V_{2}$, $F_{17}S_{14}S_{23}V_{1}V_{2}$, $F_{17}S_{14}S_{3}V_{1}V_{2}$, $F_{17}S_{23}S_{2}V_{18}V_{19}$, $F_{17}S_{2}S_{3}V_{19}V_{1}$, $F_{17}S_{2}S_{3}V_{18}V_{2}$, $F_{17}S_{23}S_{2}V_{1}V_{2}$, $F_{17}S_{2}S_{3}V_{1}V_{2}$, $F_{17}S_{23}S_{1}V_{18}V_{19}$, $F_{17}S_{1}S_{3}V_{19}V_{1}$, $F_{17}S_{1}S_{3}V_{18}V_{2}$, $F_{17}S_{23}S_{1}V_{1}V_{2}$, $F_{17}S_{1}S_{3}V_{1}V_{2}$, $F_{25}S_{1}V_{18}V_{2}V_{37}$, $F_{8}S_{1}V_{18}V_{2}V_{37}$, $F_{25}S_{1}V_{1}V_{2}V_{37}$, $F_{8}S_{1}V_{1}V_{2}V_{37}$, $F_{8}S_{1}V_{11}V_{1}V_{2}$, $F_{25}S_{1}S_{2}V_{18}V_{37}$, $F_{8}S_{1}S_{2}V_{18}V_{37}$, $F_{25}S_{1}S_{2}V_{1}V_{37}$, $F_{8}S_{1}S_{2}V_{1}V_{37}$, $F_{8}S_{1}S_{2}V_{11}V_{1}$, $F_{25}S_{1}V_{18}V_{19}V_{37}$, $F_{25}S_{1}V_{19}V_{1}V_{37}$, $F_{42}S_{2}V_{18}V_{1}V_{37}$, $F_{13}S_{2}V_{18}V_{1}V_{37}$, $F_{42}S_{2}V_{1}V_{1}V_{37}$, $F_{13}S_{2}V_{1}V_{1}V_{37}$, $F_{13}S_{2}V_{11}V_{1}V_{1}$, $F_{42}S_{1}S_{2}V_{18}V_{37}$, $F_{13}S_{1}S_{2}V_{18}V_{37}$, $F_{42}S_{1}S_{2}V_{1}V_{37}$, $F_{13}S_{1}S_{2}V_{1}V_{37}$, $F_{13}S_{1}S_{2}V_{11}V_{1}$, $F_{42}S_{2}V_{18}V_{19}V_{37}$, $F_{13}S_{2}V_{18}V_{2}V_{37}$, $F_{42}S_{2}V_{19}V_{1}V_{37}$, $F_{23}S_{2}S_{41}V_{18}V_{1}$, $F_{6}S_{2}S_{41}V_{18}V_{1}$, $F_{23}S_{2}S_{41}V_{1}V_{1}$, $F_{6}S_{2}S_{41}V_{1}V_{1}$, $F_{6}S_{7}S_{2}V_{1}V_{1}$, $F_{23}S_{23}S_{41}V_{18}V_{1}$, $F_{6}S_{3}S_{41}V_{18}V_{1}$, $F_{23}S_{23}S_{41}V_{1}V_{1}$, $F_{6}S_{3}S_{41}V_{1}V_{1}$, $F_{6}S_{7}S_{3}V_{1}V_{1}$, $F_{41}S_{1}S_{42}V_{18}V_{2}$, $F_{18}S_{1}S_{42}V_{18}V_{2}$, $F_{41}S_{1}S_{42}V_{1}V_{2}$, $F_{18}S_{1}S_{42}V_{1}V_{2}$, $F_{18}S_{14}S_{1}V_{1}V_{2}$, $F_{41}S_{23}S_{42}V_{18}V_{2}$, $F_{18}S_{3}S_{42}V_{18}V_{2}$, $F_{41}S_{23}S_{42}V_{1}V_{2}$, $F_{18}S_{3}S_{42}V_{1}V_{2}$, $F_{18}S_{14}S_{3}V_{1}V_{2}$, $F_{29}S_{14}V_{18}V_{19}V_{19}$, $F_{29}S_{14}V_{18}V_{19}V_{2}$, $F_{29}S_{14}V_{19}V_{1}V_{2}$, $F_{29}S_{14}V_{1}V_{2}V_{2}$, $F_{3}S_{14}V_{1}V_{2}V_{2}$, $F_{29}S_{14}S_{23}V_{18}V_{19}$, $F_{29}S_{14}S_{3}V_{18}V_{19}$, $F_{29}S_{14}S_{23}V_{1}V_{2}$, $F_{29}S_{14}S_{3}V_{1}V_{2}$, $F_{3}S_{14}S_{3}V_{1}V_{2}$, $F_{22}S_{23}S_{2}S_{42}V_{2}$, $F_{5}S_{23}S_{2}S_{42}V_{2}$, $F_{22}S_{2}S_{3}S_{42}V_{2}$, $F_{5}S_{2}S_{3}S_{42}V_{2}$, $F_{5}S_{14}S_{2}S_{3}V_{2}$, $F_{22}S_{22}S_{23}S_{2}S_{42}$, $F_{5}S_{23}S_{2}S_{2}S_{42}$, $F_{22}S_{22}S_{2}S_{3}S_{42}$, $F_{5}S_{2}S_{2}S_{3}S_{42}$, $F_{5}S_{14}S_{2}S_{2}S_{3}$, $F_{25}S_{2}V_{19}V_{2}V_{37}$, $F_{8}S_{2}V_{19}V_{2}V_{37}$, $F_{25}S_{2}V_{2}V_{2}V_{37}$, $F_{8}S_{2}V_{2}V_{2}V_{37}$, $F_{8}S_{2}V_{11}V_{2}V_{2}$, $F_{25}S_{2}S_{2}V_{19}V_{37}$, $F_{8}S_{2}S_{2}V_{19}V_{37}$, $F_{25}S_{2}S_{2}V_{2}V_{37}$, $F_{8}S_{2}S_{2}V_{2}V_{37}$, $F_{8}S_{2}S_{2}V_{11}V_{2}$, $F_{25}S_{2}V_{19}V_{19}V_{37}$, $F_{27}S_{22}S_{23}S_{2}S_{2}$, $F_{27}S_{23}S_{2}S_{2}S_{2}$, $F_{27}S_{22}S_{2}S_{2}S_{3}$, $F_{27}S_{2}S_{2}S_{2}S_{3}$, $F_{1}S_{2}S_{2}S_{2}S_{3}$, $F_{27}S_{23}S_{2}S_{2}V_{19}$, $F_{27}S_{23}S_{2}S_{2}V_{2}$, $F_{27}S_{2}S_{2}S_{3}V_{19}$, $F_{27}S_{2}S_{2}S_{3}V_{2}$, $F_{1}S_{2}S_{2}S_{3}V_{2}$, $F_{23}S_{2}S_{2}S_{2}S_{41}$, $F_{23}S_{22}S_{23}S_{2}S_{41}$, $F_{6}S_{22}S_{2}S_{3}S_{41}$, $F_{23}S_{23}S_{2}S_{2}S_{41}$, $F_{6}S_{2}S_{2}S_{3}S_{41}$, $F_{6}S_{7}S_{2}S_{2}S_{3}$, $F_{29}S_{2}V_{19}V_{19}V_{2}$, $F_{29}S_{2}V_{19}V_{2}V_{2}$, $F_{29}S_{2}V_{2}V_{2}V_{2}$, $F_{3}S_{2}V_{2}V_{2}V_{2}$, $F_{29}S_{23}S_{2}V_{19}V_{2}$, $F_{29}S_{2}S_{3}V_{19}V_{2}$, $F_{29}S_{23}S_{2}V_{2}V_{2}$, $F_{29}S_{2}S_{3}V_{2}V_{2}$, $F_{3}S_{2}S_{3}V_{2}V_{2}$, $F_{23}S_{23}S_{3}S_{41}V_{1}$, $F_{6}S_{23}S_{3}S_{41}V_{1}$, $F_{23}S_{3}S_{3}S_{41}V_{1}$, $F_{6}S_{3}S_{3}S_{41}V_{1}$, $F_{6}S_{7}S_{3}S_{3}V_{1}$, $F_{23}S_{22}S_{23}S_{3}S_{41}$, $F_{6}S_{23}S_{2}S_{3}S_{41}$, $F_{23}S_{22}S_{3}S_{3}S_{41}$, $F_{6}S_{2}S_{3}S_{3}S_{41}$, $F_{6}S_{7}S_{2}S_{3}S_{3}$, $F_{42}S_{3}V_{19}V_{1}V_{37}$, $F_{13}S_{3}V_{19}V_{1}V_{37}$, $F_{42}S_{3}V_{1}V_{2}V_{37}$, $F_{13}S_{3}V_{1}V_{2}V_{37}$, $F_{13}S_{3}V_{11}V_{1}V_{2}$, $F_{42}S_{1}S_{3}V_{19}V_{37}$, $F_{13}S_{1}S_{3}V_{19}V_{37}$, $F_{42}S_{1}S_{3}V_{2}V_{37}$, $F_{13}S_{1}S_{3}V_{2}V_{37}$, $F_{13}S_{1}S_{3}V_{11}V_{2}$, $F_{42}S_{3}V_{19}V_{19}V_{37}$, $F_{13}S_{3}V_{19}V_{2}V_{37}$, $F_{42}S_{3}V_{19}V_{2}V_{37}$, $F_{13}S_{3}V_{2}V_{2}V_{37}$, $F_{13}S_{3}V_{11}V_{2}V_{2}$, $F_{27}S_{22}S_{23}S_{1}S_{3}$, $F_{27}S_{23}S_{1}S_{2}S_{3}$, $F_{27}S_{22}S_{1}S_{3}S_{3}$, $F_{27}S_{1}S_{2}S_{3}S_{3}$, $F_{1}S_{1}S_{2}S_{3}S_{3}$, $F_{27}S_{23}S_{1}S_{3}V_{19}$, $F_{27}S_{23}S_{1}S_{3}V_{2}$, $F_{27}S_{1}S_{3}S_{3}V_{19}$, $F_{27}S_{1}S_{3}S_{3}V_{2}$, $F_{1}S_{1}S_{3}S_{3}V_{2}$, $F_{41}S_{22}S_{1}S_{3}S_{42}$, $F_{18}S_{22}S_{1}S_{3}S_{42}$, $F_{41}S_{1}S_{2}S_{3}S_{42}$, $F_{18}S_{1}S_{2}S_{3}S_{42}$, $F_{18}S_{14}S_{1}S_{2}S_{3}$, $F_{41}S_{22}S_{23}S_{3}S_{42}$, $F_{18}S_{22}S_{3}S_{3}S_{42}$, $F_{41}S_{23}S_{2}S_{3}S_{42}$, $F_{18}S_{2}S_{3}S_{3}S_{42}$, $F_{18}S_{14}S_{2}S_{3}S_{3}$, $F_{29}S_{3}V_{19}V_{19}V_{1}$, $F_{29}S_{3}V_{19}V_{1}V_{2}$, $F_{29}S_{3}V_{1}V_{2}V_{2}$, $F_{3}S_{3}V_{1}V_{2}V_{2}$, $F_{29}S_{23}S_{3}V_{19}V_{1}$, $F_{29}S_{3}S_{3}V_{19}V_{1}$, $F_{29}S_{23}S_{3}V_{1}V_{2}$, $F_{29}S_{3}S_{3}V_{1}V_{2}$, $F_{3}S_{3}S_{3}V_{1}V_{2}$, $F_{5}S_{14}S_{22}S_{22}S_{23}$, $F_{5}S_{14}S_{22}S_{2}S_{3}$, $F_{5}S_{14}S_{23}S_{2}S_{2}$, $F_{5}S_{22}S_{22}S_{23}S_{3}$, $F_{5}S_{22}S_{2}S_{3}S_{3}$, $F_{5}S_{23}S_{2}S_{2}S_{3}$, $F_{5}S_{2}S_{2}S_{3}S_{3}$, $F_{5}S_{22}S_{22}S_{23}S_{2}$, $F_{5}S_{22}S_{2}S_{2}S_{3}$, $F_{5}S_{23}S_{2}S_{2}S_{2}$, $F_{5}S_{2}S_{2}S_{2}S_{3}$, $F_{24}S_{23}V_{1}V_{2}V_{38}$, $F_{7}S_{23}V_{1}V_{2}V_{38}$, $F_{24}S_{3}V_{1}V_{2}V_{38}$, $F_{7}S_{3}V_{1}V_{2}V_{38}$, $F_{7}S_{3}V_{12}V_{1}V_{2}$, $F_{24}S_{23}S_{3}V_{1}V_{38}$, $F_{7}S_{23}S_{3}V_{1}V_{38}$, $F_{24}S_{3}S_{3}V_{1}V_{38}$, $F_{7}S_{3}S_{3}V_{1}V_{38}$, $F_{7}S_{3}S_{3}V_{12}V_{1}$, $F_{24}S_{23}V_{18}V_{1}V_{38}$, $F_{7}S_{23}V_{1}V_{1}V_{38}$, $F_{24}S_{3}V_{18}V_{1}V_{38}$, $F_{7}S_{3}V_{1}V_{1}V_{38}$, $F_{7}S_{3}V_{12}V_{1}V_{1}$, $F_{25}S_{23}V_{1}V_{2}V_{37}$, $F_{8}S_{23}V_{1}V_{2}V_{37}$, $F_{25}S_{3}V_{1}V_{2}V_{37}$, $F_{8}S_{3}V_{1}V_{2}V_{37}$, $F_{8}S_{3}V_{11}V_{1}V_{2}$, $F_{25}S_{23}S_{2}V_{2}V_{37}$, $F_{8}S_{23}S_{2}V_{2}V_{37}$, $F_{25}S_{2}S_{3}V_{2}V_{37}$, $F_{8}S_{2}S_{3}V_{2}V_{37}$, $F_{8}S_{2}S_{3}V_{11}V_{2}$, $F_{25}S_{23}V_{18}V_{2}V_{37}$, $F_{25}S_{3}V_{18}V_{2}V_{37}$, $F_{28}S_{14}S_{22}S_{23}S_{68}$, $F_{28}S_{14}S_{23}S_{68}S_{2}$, $F_{28}S_{14}S_{22}S_{3}S_{29}$, $F_{28}S_{14}S_{2}S_{3}S_{29}$, $F_{2}S_{14}S_{2}S_{3}S_{29}$, $F_{28}S_{14}S_{23}S_{68}V_{18}$, $F_{28}S_{14}S_{23}S_{68}V_{1}$, $F_{28}S_{14}S_{3}S_{29}V_{18}$, $F_{28}S_{14}S_{3}S_{29}V_{1}$, $F_{2}S_{14}S_{3}S_{29}V_{1}$, $F_{5}S_{14}S_{22}V_{19}V_{19}$, $F_{5}S_{14}S_{2}V_{19}V_{2}$, $F_{5}S_{14}S_{22}V_{2}V_{2}$, $F_{5}S_{14}S_{2}V_{2}V_{2}$, $F_{5}S_{22}S_{3}V_{19}V_{19}$, $F_{5}S_{2}S_{3}V_{19}V_{2}$, $F_{5}S_{22}S_{3}V_{2}V_{2}$, $F_{5}S_{2}S_{3}V_{2}V_{2}$, $F_{5}S_{22}S_{2}V_{19}V_{19}$, $F_{5}S_{2}S_{2}V_{19}V_{2}$, $F_{5}S_{22}S_{2}V_{2}V_{2}$, $F_{5}S_{2}S_{2}V_{2}V_{2}$, $F_{24}S_{1}V_{19}V_{2}V_{38}$, $F_{7}S_{1}V_{19}V_{2}V_{38}$, $F_{24}S_{1}V_{2}V_{2}V_{38}$, $F_{7}S_{1}V_{2}V_{2}V_{38}$, $F_{7}S_{1}V_{12}V_{2}V_{2}$, $F_{24}S_{1}S_{3}V_{19}V_{38}$, $F_{7}S_{1}S_{3}V_{19}V_{38}$, $F_{24}S_{1}S_{3}V_{2}V_{38}$, $F_{7}S_{1}S_{3}V_{2}V_{38}$, $F_{7}S_{1}S_{3}V_{12}V_{2}$, $F_{24}S_{1}V_{18}V_{19}V_{38}$, $F_{7}S_{1}V_{19}V_{1}V_{38}$, $F_{24}S_{1}V_{18}V_{2}V_{38}$, $F_{7}S_{1}V_{1}V_{2}V_{38}$, $F_{7}S_{1}V_{12}V_{1}V_{2}$, $F_{8}S_{2}V_{19}V_{1}V_{37}$, $F_{25}S_{2}V_{18}V_{19}V_{37}$, $F_{25}S_{2}V_{18}V_{2}V_{37}$, $F_{22}S_{2}S_{42}V_{19}V_{1}$, $F_{5}S_{2}S_{42}V_{19}V_{1}$, $F_{22}S_{2}S_{42}V_{1}V_{2}$, $F_{5}S_{2}S_{42}V_{1}V_{2}$, $F_{5}S_{14}S_{2}V_{1}V_{2}$, $F_{22}S_{3}S_{42}V_{19}V_{1}$, $F_{5}S_{3}S_{42}V_{19}V_{1}$, $F_{22}S_{3}S_{42}V_{1}V_{2}$, $F_{5}S_{3}S_{42}V_{1}V_{2}$, $F_{5}S_{14}S_{3}V_{1}V_{2}$, $F_{22}S_{22}S_{42}V_{19}V_{1}$, $F_{22}S_{22}S_{42}V_{1}V_{2}$, $F_{23}S_{1}S_{41}V_{19}V_{2}$, $F_{6}S_{1}S_{41}V_{19}V_{2}$, $F_{23}S_{1}S_{41}V_{2}V_{2}$, $F_{6}S_{1}S_{41}V_{2}V_{2}$, $F_{6}S_{7}S_{1}V_{2}V_{2}$, $F_{23}S_{2}S_{41}V_{19}V_{2}$, $F_{6}S_{2}S_{41}V_{19}V_{2}$, $F_{23}S_{2}S_{41}V_{2}V_{2}$, $F_{6}S_{2}S_{41}V_{2}V_{2}$, $F_{6}S_{7}S_{2}V_{2}V_{2}$, $F_{23}S_{22}S_{41}V_{19}V_{2}$, $F_{23}S_{22}S_{41}V_{2}V_{2}$, $F_{29}S_{14}V_{19}V_{19}V_{45}$, $F_{29}S_{14}V_{19}V_{45}V_{2}$, $F_{29}S_{14}V_{19}V_{2}V_{15}$, $F_{29}S_{14}V_{2}V_{2}V_{15}$, $F_{3}S_{14}V_{2}V_{2}V_{15}$, $F_{29}S_{14}V_{18}V_{19}V_{45}$, $F_{29}S_{14}V_{19}V_{45}V_{1}$, $F_{29}S_{14}V_{18}V_{2}V_{15}$, $F_{29}S_{14}V_{1}V_{2}V_{15}$, $F_{3}S_{14}V_{1}V_{2}V_{15}$, $F_{29}S_{14}S_{22}V_{19}V_{45}$, $F_{29}S_{14}S_{2}V_{19}V_{45}$, $F_{29}S_{14}S_{22}V_{2}V_{15}$, $F_{29}S_{14}S_{2}V_{2}V_{15}$, $F_{3}S_{14}S_{2}V_{2}V_{15}$, $F_{28}S_{22}S_{68}S_{1}S_{2}$, $F_{28}S_{68}S_{1}S_{2}S_{2}$, $F_{28}S_{22}S_{1}S_{2}S_{29}$, $F_{28}S_{1}S_{2}S_{2}S_{29}$, $F_{2}S_{1}S_{2}S_{2}S_{29}$, $F_{28}S_{68}S_{1}S_{2}V_{18}$, $F_{28}S_{68}S_{1}S_{2}V_{1}$, $F_{28}S_{1}S_{2}S_{29}V_{18}$, $F_{28}S_{1}S_{2}S_{29}V_{1}$, $F_{2}S_{1}S_{2}S_{29}V_{1}$, $F_{22}S_{1}S_{2}S_{2}S_{42}$, $F_{22}S_{22}S_{1}S_{3}S_{42}$, $F_{5}S_{22}S_{1}S_{3}S_{42}$, $F_{22}S_{1}S_{2}S_{3}S_{42}$, $F_{5}S_{1}S_{2}S_{3}S_{42}$, $F_{5}S_{14}S_{1}S_{2}S_{3}$, $F_{29}S_{1}V_{19}V_{45}V_{2}$, $F_{29}S_{1}V_{45}V_{2}V_{2}$, $F_{29}S_{1}V_{19}V_{2}V_{15}$, $F_{29}S_{1}V_{2}V_{2}V_{15}$, $F_{3}S_{1}V_{2}V_{2}V_{15}$, $F_{29}S_{1}V_{18}V_{45}V_{2}$, $F_{29}S_{1}V_{45}V_{1}V_{2}$, $F_{29}S_{1}V_{18}V_{2}V_{15}$, $F_{29}S_{1}V_{1}V_{2}V_{15}$, $F_{3}S_{1}V_{1}V_{2}V_{15}$, $F_{29}S_{22}S_{1}V_{45}V_{2}$, $F_{29}S_{1}S_{2}V_{45}V_{2}$, $F_{29}S_{22}S_{1}V_{2}V_{15}$, $F_{29}S_{1}S_{2}V_{2}V_{15}$, $F_{3}S_{1}S_{2}V_{2}V_{15}$, $F_{23}S_{22}S_{1}S_{2}S_{41}$, $F_{6}S_{22}S_{1}S_{2}S_{41}$, $F_{23}S_{1}S_{2}S_{2}S_{41}$, $F_{6}S_{1}S_{2}S_{2}S_{41}$, $F_{6}S_{7}S_{1}S_{2}S_{2}$, $F_{29}S_{2}V_{19}V_{45}V_{1}$, $F_{29}S_{2}V_{45}V_{1}V_{2}$, $F_{29}S_{2}V_{19}V_{1}V_{15}$, $F_{29}S_{2}V_{1}V_{2}V_{15}$, $F_{3}S_{2}V_{1}V_{2}V_{15}$, $F_{29}S_{2}V_{18}V_{45}V_{1}$, $F_{29}S_{2}V_{45}V_{1}V_{1}$, $F_{29}S_{2}V_{18}V_{1}V_{15}$, $F_{29}S_{2}V_{1}V_{1}V_{15}$, $F_{3}S_{2}V_{1}V_{1}V_{15}$, $F_{29}S_{22}S_{2}V_{45}V_{1}$, $F_{29}S_{2}S_{2}V_{45}V_{1}$, $F_{29}S_{22}S_{2}V_{1}V_{15}$, $F_{29}S_{2}S_{2}V_{1}V_{15}$, $F_{3}S_{2}S_{2}V_{1}V_{15}$, $F_{27}S_{14}S_{22}S_{23}S_{23}$, $F_{27}S_{14}S_{22}S_{23}S_{3}$, $F_{27}S_{14}S_{23}S_{2}S_{3}$, $F_{27}S_{14}S_{2}S_{3}S_{3}$, $F_{1}S_{14}S_{2}S_{3}S_{3}$, $F_{27}S_{23}S_{23}V_{1}V_{2}$, $F_{27}S_{23}S_{3}V_{1}V_{2}$, $F_{27}S_{3}S_{3}V_{1}V_{2}$, $F_{1}S_{3}S_{3}V_{1}V_{2}$, $F_{27}S_{22}S_{23}V_{1}V_{2}$, $F_{27}S_{23}S_{2}V_{1}V_{2}$, $F_{27}S_{22}S_{3}V_{1}V_{2}$, $F_{27}S_{2}S_{3}V_{1}V_{2}$, $F_{1}S_{2}S_{3}V_{1}V_{2}$, $F_{7}S_{14}S_{21}V_{19}V_{45}$, $F_{7}S_{14}S_{1}V_{19}V_{15}$, $F_{7}S_{14}S_{21}V_{2}V_{15}$, $F_{7}S_{14}S_{1}V_{45}V_{2}$, $F_{7}S_{14}S_{1}V_{2}V_{15}$, $F_{7}S_{21}V_{19}V_{45}V_{2}$, $F_{7}S_{1}V_{19}V_{2}V_{15}$, $F_{7}S_{21}V_{2}V_{2}V_{15}$, $F_{7}S_{1}V_{45}V_{2}V_{2}$, $F_{7}S_{1}V_{2}V_{2}V_{15}$, $F_{7}S_{21}V_{19}V_{45}V_{1}$, $F_{7}S_{1}V_{19}V_{1}V_{15}$, $F_{7}S_{21}V_{1}V_{2}V_{15}$, $F_{7}S_{1}V_{45}V_{1}V_{2}$, $F_{7}S_{1}V_{1}V_{2}V_{15}$, $F_{22}S_{21}S_{1}S_{41}V_{2}$, $F_{5}S_{21}S_{1}S_{41}V_{2}$, $F_{22}S_{1}S_{1}S_{41}V_{2}$, $F_{5}S_{1}S_{1}S_{41}V_{2}$, $F_{5}S_{7}S_{1}S_{1}V_{2}$, $F_{22}S_{21}S_{22}S_{1}S_{41}$, $F_{5}S_{21}S_{1}S_{2}S_{41}$, $F_{22}S_{22}S_{1}S_{1}S_{41}$, $F_{5}S_{1}S_{1}S_{2}S_{41}$, $F_{5}S_{7}S_{1}S_{1}S_{2}$, $F_{23}S_{21}S_{2}S_{42}V_{1}$, $F_{6}S_{21}S_{2}S_{42}V_{1}$, $F_{23}S_{1}S_{2}S_{42}V_{1}$, $F_{6}S_{1}S_{2}S_{42}V_{1}$, $F_{6}S_{14}S_{1}S_{2}V_{1}$, $F_{23}S_{21}S_{22}S_{2}S_{42}$, $F_{6}S_{21}S_{2}S_{2}S_{42}$, $F_{23}S_{22}S_{1}S_{2}S_{42}$, $F_{6}S_{1}S_{2}S_{2}S_{42}$, $F_{6}S_{14}S_{1}S_{2}S_{2}$, $F_{17}S_{14}S_{21}S_{22}S_{68}$, $F_{17}S_{14}S_{22}S_{1}S_{29}$, $F_{17}S_{14}S_{21}S_{2}S_{29}$, $F_{17}S_{14}S_{68}S_{1}S_{2}$, $F_{17}S_{14}S_{1}S_{2}S_{29}$, $F_{17}S_{21}S_{22}S_{68}S_{2}$, $F_{17}S_{22}S_{1}S_{2}S_{29}$, $F_{17}S_{21}S_{2}S_{2}S_{29}$, $F_{17}S_{68}S_{1}S_{2}S_{2}$, $F_{17}S_{1}S_{2}S_{2}S_{29}$, $F_{17}S_{21}S_{22}S_{68}S_{1}$, $F_{17}S_{22}S_{1}S_{1}S_{29}$, $F_{17}S_{21}S_{1}S_{2}S_{29}$, $F_{17}S_{68}S_{1}S_{1}S_{2}$, $F_{17}S_{1}S_{1}S_{2}S_{29}$, $F_{25}S_{21}V_{1}V_{2}V_{37}$, $F_{8}S_{21}V_{1}V_{2}V_{37}$, $F_{25}S_{21}S_{2}V_{1}V_{37}$, $F_{8}S_{21}S_{2}V_{1}V_{37}$, $F_{25}S_{21}V_{19}V_{1}V_{37}$, $F_{42}S_{21}V_{1}V_{2}V_{38}$, $F_{13}S_{21}V_{1}V_{2}V_{38}$, $F_{42}S_{1}V_{1}V_{2}V_{38}$, $F_{13}S_{1}V_{1}V_{2}V_{38}$, $F_{13}S_{1}V_{12}V_{1}V_{2}$, $F_{42}S_{21}S_{1}V_{2}V_{38}$, $F_{13}S_{21}S_{1}V_{2}V_{38}$, $F_{42}S_{1}S_{1}V_{2}V_{38}$, $F_{13}S_{1}S_{1}V_{2}V_{38}$, $F_{13}S_{1}S_{1}V_{12}V_{2}$, $F_{42}S_{21}V_{19}V_{2}V_{38}$, $F_{13}S_{21}V_{2}V_{2}V_{38}$, $F_{42}S_{1}V_{19}V_{2}V_{38}$, $F_{13}S_{1}V_{2}V_{2}V_{38}$, $F_{13}S_{1}V_{12}V_{2}V_{2}$, $F_{27}S_{14}S_{21}S_{22}S_{22}$, $F_{27}S_{14}S_{21}S_{22}S_{2}$, $F_{27}S_{14}S_{22}S_{1}S_{2}$, $F_{27}S_{14}S_{1}S_{2}S_{2}$, $F_{1}S_{14}S_{1}S_{2}S_{2}$, $F_{27}S_{14}S_{21}S_{22}V_{19}$, $F_{27}S_{14}S_{21}S_{22}V_{2}$, $F_{27}S_{14}S_{1}S_{2}V_{19}$, $F_{27}S_{14}S_{1}S_{2}V_{2}$, $F_{1}S_{14}S_{1}S_{2}V_{2}$, $F_{7}S_{14}S_{22}V_{18}V_{45}$, $F_{7}S_{14}S_{2}V_{18}V_{15}$, $F_{7}S_{14}S_{22}V_{1}V_{15}$, $F_{7}S_{14}S_{2}V_{45}V_{1}$, $F_{7}S_{14}S_{2}V_{1}V_{15}$, $F_{7}S_{22}V_{18}V_{45}V_{2}$, $F_{7}S_{2}V_{18}V_{2}V_{15}$, $F_{7}S_{22}V_{1}V_{2}V_{15}$, $F_{7}S_{2}V_{45}V_{1}V_{2}$, $F_{7}S_{2}V_{1}V_{2}V_{15}$, $F_{7}S_{22}V_{18}V_{45}V_{1}$, $F_{7}S_{2}V_{18}V_{1}V_{15}$, $F_{7}S_{22}V_{1}V_{1}V_{15}$, $F_{7}S_{2}V_{45}V_{1}V_{1}$, $F_{7}S_{2}V_{1}V_{1}V_{15}$, $F_{22}S_{22}S_{2}S_{41}V_{2}$, $F_{5}S_{22}S_{2}S_{41}V_{2}$, $F_{22}S_{2}S_{2}S_{41}V_{2}$, $F_{5}S_{2}S_{2}S_{41}V_{2}$, $F_{5}S_{7}S_{2}S_{2}V_{2}$, $F_{22}S_{22}S_{22}S_{2}S_{41}$, $F_{5}S_{22}S_{2}S_{2}S_{41}$, $F_{22}S_{22}S_{2}S_{2}S_{41}$, $F_{5}S_{2}S_{2}S_{2}S_{41}$, $F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{23}S_{22}S_{3}S_{42}V_{1}$, $F_{6}S_{22}S_{3}S_{42}V_{1}$, $F_{23}S_{2}S_{3}S_{42}V_{1}$, $F_{6}S_{2}S_{3}S_{42}V_{1}$, $F_{6}S_{14}S_{2}S_{3}V_{1}$, $F_{23}S_{22}S_{22}S_{3}S_{42}$, $F_{6}S_{22}S_{2}S_{3}S_{42}$, $F_{23}S_{22}S_{2}S_{3}S_{42}$, $F_{6}S_{2}S_{2}S_{3}S_{42}$, $F_{6}S_{14}S_{2}S_{2}S_{3}$, $F_{24}S_{22}V_{1}V_{2}V_{37}$, $F_{7}S_{22}V_{1}V_{2}V_{37}$, $F_{24}S_{2}V_{1}V_{2}V_{37}$, $F_{7}S_{2}V_{1}V_{2}V_{37}$, $F_{7}S_{2}V_{11}V_{1}V_{2}$, $F_{24}S_{22}S_{3}V_{1}V_{37}$, $F_{7}S_{22}S_{3}V_{1}V_{37}$, $F_{24}S_{2}S_{3}V_{1}V_{37}$, $F_{7}S_{2}S_{3}V_{1}V_{37}$, $F_{7}S_{2}S_{3}V_{11}V_{1}$, $F_{24}S_{22}V_{18}V_{1}V_{37}$, $F_{7}S_{22}V_{1}V_{1}V_{37}$, $F_{24}S_{2}V_{18}V_{1}V_{37}$, $F_{7}S_{2}V_{1}V_{1}V_{37}$, $F_{7}S_{2}V_{11}V_{1}V_{1}$, $F_{25}S_{22}S_{2}V_{2}V_{37}$, $F_{8}S_{22}S_{2}V_{2}V_{37}$, $F_{25}S_{22}V_{18}V_{2}V_{37}$, $F_{28}S_{14}S_{22}S_{22}S_{23}$, $F_{28}S_{14}S_{22}S_{23}S_{2}$, $F_{28}S_{14}S_{22}S_{2}S_{3}$, $F_{28}S_{14}S_{2}S_{2}S_{3}$, $F_{2}S_{14}S_{2}S_{2}S_{3}$, $F_{28}S_{14}S_{22}S_{23}V_{18}$, $F_{28}S_{14}S_{22}S_{23}V_{1}$, $F_{28}S_{14}S_{2}S_{3}V_{18}$, $F_{28}S_{14}S_{2}S_{3}V_{1}$, $F_{2}S_{14}S_{2}S_{3}V_{1}$, $F_{17}S_{14}S_{68}V_{18}V_{18}$, $F_{17}S_{14}S_{29}V_{18}V_{1}$, $F_{17}S_{14}S_{68}V_{1}V_{1}$, $F_{17}S_{14}S_{29}V_{1}V_{1}$, $F_{17}S_{68}S_{2}V_{18}V_{18}$, $F_{17}S_{2}S_{29}V_{18}V_{1}$, $F_{17}S_{68}S_{2}V_{1}V_{1}$, $F_{17}S_{2}S_{29}V_{1}V_{1}$, $F_{17}S_{68}S_{1}V_{18}V_{18}$, $F_{17}S_{1}S_{29}V_{18}V_{1}$, $F_{17}S_{68}S_{1}V_{1}V_{1}$, $F_{17}S_{1}S_{29}V_{1}V_{1}$, $F_{8}S_{2}V_{18}V_{2}V_{37}$, $F_{25}S_{2}S_{2}V_{18}V_{37}$, $F_{8}S_{2}S_{2}V_{18}V_{37}$, $F_{42}S_{3}V_{18}V_{1}V_{38}$, $F_{13}S_{3}V_{18}V_{1}V_{38}$, $F_{42}S_{3}V_{1}V_{1}V_{38}$, $F_{13}S_{3}V_{1}V_{1}V_{38}$, $F_{13}S_{3}V_{12}V_{1}V_{1}$, $F_{42}S_{1}S_{3}V_{18}V_{38}$, $F_{13}S_{1}S_{3}V_{18}V_{38}$, $F_{42}S_{1}S_{3}V_{1}V_{38}$, $F_{13}S_{1}S_{3}V_{1}V_{38}$, $F_{13}S_{1}S_{3}V_{12}V_{1}$, $F_{42}S_{3}V_{18}V_{19}V_{38}$, $F_{13}S_{3}V_{18}V_{2}V_{38}$, $F_{42}S_{3}V_{19}V_{1}V_{38}$, $F_{13}S_{3}V_{1}V_{2}V_{38}$, $F_{13}S_{3}V_{12}V_{1}V_{2}$, $F_{5}S_{14}S_{23}V_{18}V_{19}$, $F_{5}S_{14}S_{3}V_{19}V_{1}$, $F_{5}S_{14}S_{3}V_{18}V_{2}$, $F_{5}S_{14}S_{23}V_{1}V_{2}$, $F_{5}S_{23}S_{3}V_{18}V_{19}$, $F_{5}S_{3}S_{3}V_{19}V_{1}$, $F_{5}S_{3}S_{3}V_{18}V_{2}$, $F_{5}S_{23}S_{3}V_{1}V_{2}$, $F_{5}S_{3}S_{3}V_{1}V_{2}$, $F_{5}S_{23}S_{2}V_{18}V_{19}$, $F_{5}S_{2}S_{3}V_{19}V_{1}$, $F_{5}S_{2}S_{3}V_{18}V_{2}$, $F_{5}S_{23}S_{2}V_{1}V_{2}$, $F_{5}S_{2}S_{3}V_{1}V_{2}$, $F_{24}S_{1}V_{18}V_{2}V_{37}$, $F_{7}S_{1}V_{18}V_{2}V_{37}$, $F_{24}S_{1}V_{1}V_{2}V_{37}$, $F_{7}S_{1}V_{1}V_{2}V_{37}$, $F_{7}S_{1}V_{11}V_{1}V_{2}$, $F_{24}S_{1}S_{3}V_{18}V_{37}$, $F_{7}S_{1}S_{3}V_{18}V_{37}$, $F_{24}S_{1}S_{3}V_{1}V_{37}$, $F_{7}S_{1}S_{3}V_{1}V_{37}$, $F_{7}S_{1}S_{3}V_{11}V_{1}$, $F_{24}S_{1}V_{18}V_{18}V_{37}$, $F_{7}S_{1}V_{18}V_{1}V_{37}$, $F_{24}S_{1}V_{18}V_{1}V_{37}$, $F_{7}S_{1}V_{1}V_{1}V_{37}$, $F_{7}S_{1}V_{11}V_{1}V_{1}$, $F_{25}S_{2}V_{18}V_{1}V_{37}$, $F_{8}S_{2}V_{18}V_{1}V_{37}$, $F_{25}S_{2}V_{1}V_{1}V_{37}$, $F_{8}S_{2}V_{1}V_{1}V_{37}$, $F_{8}S_{2}V_{11}V_{1}V_{1}$, $F_{25}S_{2}V_{18}V_{18}V_{37}$, $F_{22}S_{2}S_{41}V_{18}V_{1}$, $F_{5}S_{2}S_{41}V_{18}V_{1}$, $F_{22}S_{2}S_{41}V_{1}V_{1}$, $F_{5}S_{2}S_{41}V_{1}V_{1}$, $F_{5}S_{7}S_{2}V_{1}V_{1}$, $F_{22}S_{3}S_{41}V_{18}V_{1}$, $F_{5}S_{3}S_{41}V_{18}V_{1}$, $F_{22}S_{3}S_{41}V_{1}V_{1}$, $F_{5}S_{3}S_{41}V_{1}V_{1}$, $F_{5}S_{7}S_{3}V_{1}V_{1}$, $F_{22}S_{22}S_{41}V_{18}V_{1}$, $F_{22}S_{22}S_{41}V_{1}V_{1}$, $F_{23}S_{1}S_{42}V_{18}V_{2}$, $F_{6}S_{1}S_{42}V_{18}V_{2}$, $F_{23}S_{1}S_{42}V_{1}V_{2}$, $F_{6}S_{1}S_{42}V_{1}V_{2}$, $F_{6}S_{14}S_{1}V_{1}V_{2}$, $F_{23}S_{2}S_{42}V_{18}V_{2}$, $F_{6}S_{2}S_{42}V_{18}V_{2}$, $F_{23}S_{2}S_{42}V_{1}V_{2}$, $F_{6}S_{2}S_{42}V_{1}V_{2}$, $F_{6}S_{14}S_{2}V_{1}V_{2}$, $F_{23}S_{22}S_{42}V_{18}V_{2}$, $F_{23}S_{22}S_{42}V_{1}V_{2}$, $F_{29}S_{14}V_{18}V_{18}V_{19}$, $F_{29}S_{14}V_{18}V_{19}V_{1}$, $F_{29}S_{14}V_{18}V_{1}V_{2}$, $F_{29}S_{14}V_{1}V_{1}V_{2}$, $F_{3}S_{14}V_{1}V_{1}V_{2}$, $F_{29}S_{14}S_{22}V_{18}V_{19}$, $F_{29}S_{14}S_{2}V_{18}V_{19}$, $F_{29}S_{14}S_{22}V_{1}V_{2}$, $F_{29}S_{14}S_{2}V_{1}V_{2}$, $F_{3}S_{14}S_{2}V_{1}V_{2}$, $F_{27}S_{22}S_{22}S_{2}S_{3}$, $F_{27}S_{22}S_{2}S_{3}V_{19}$, $F_{27}S_{22}S_{2}S_{3}V_{2}$, $F_{24}S_{2}V_{19}V_{2}V_{37}$, $F_{7}S_{2}V_{19}V_{2}V_{37}$, $F_{24}S_{2}V_{2}V_{2}V_{37}$, $F_{7}S_{2}V_{2}V_{2}V_{37}$, $F_{7}S_{2}V_{11}V_{2}V_{2}$, $F_{24}S_{2}S_{3}V_{19}V_{37}$, $F_{7}S_{2}S_{3}V_{19}V_{37}$, $F_{24}S_{2}S_{3}V_{2}V_{37}$, $F_{7}S_{2}S_{3}V_{2}V_{37}$, $F_{7}S_{2}S_{3}V_{11}V_{2}$, $F_{24}S_{2}V_{18}V_{19}V_{37}$, $F_{7}S_{2}V_{19}V_{1}V_{37}$, $F_{24}S_{2}V_{18}V_{2}V_{37}$, $F_{28}S_{22}S_{23}S_{2}S_{2}$, $F_{28}S_{23}S_{2}S_{2}S_{2}$, $F_{28}S_{22}S_{2}S_{2}S_{3}$, $F_{28}S_{2}S_{2}S_{2}S_{3}$, $F_{2}S_{2}S_{2}S_{2}S_{3}$, $F_{28}S_{23}S_{2}S_{2}V_{18}$, $F_{28}S_{23}S_{2}S_{2}V_{1}$, $F_{28}S_{2}S_{2}S_{3}V_{18}$, $F_{28}S_{2}S_{2}S_{3}V_{1}$, $F_{2}S_{2}S_{2}S_{3}V_{1}$, $F_{22}S_{2}S_{2}S_{2}S_{41}$, $F_{22}S_{22}S_{2}S_{3}S_{41}$, $F_{5}S_{22}S_{2}S_{3}S_{41}$, $F_{22}S_{2}S_{2}S_{3}S_{41}$, $F_{5}S_{2}S_{2}S_{3}S_{41}$, $F_{5}S_{7}S_{2}S_{2}S_{3}$, $F_{29}S_{2}V_{18}V_{19}V_{2}$, $F_{29}S_{2}V_{19}V_{1}V_{2}$, $F_{29}S_{2}V_{18}V_{2}V_{2}$, $F_{29}S_{2}V_{1}V_{2}V_{2}$, $F_{3}S_{2}V_{1}V_{2}V_{2}$, $F_{29}S_{22}S_{2}V_{19}V_{2}$, $F_{29}S_{2}S_{2}V_{19}V_{2}$, $F_{29}S_{22}S_{2}V_{2}V_{2}$, $F_{29}S_{2}S_{2}V_{2}V_{2}$, $F_{3}S_{2}S_{2}V_{2}V_{2}$, $F_{25}S_{3}V_{19}V_{1}V_{37}$, $F_{8}S_{3}V_{19}V_{1}V_{37}$, $F_{25}S_{2}S_{3}V_{19}V_{37}$, $F_{8}S_{2}S_{3}V_{19}V_{37}$, $F_{25}S_{3}V_{18}V_{19}V_{37}$, $F_{28}S_{22}S_{23}S_{1}S_{3}$, $F_{28}S_{23}S_{1}S_{2}S_{3}$, $F_{28}S_{22}S_{1}S_{3}S_{3}$, $F_{28}S_{1}S_{2}S_{3}S_{3}$, $F_{2}S_{1}S_{2}S_{3}S_{3}$, $F_{28}S_{23}S_{1}S_{3}V_{18}$, $F_{28}S_{23}S_{1}S_{3}V_{1}$, $F_{28}S_{1}S_{3}S_{3}V_{18}$, $F_{28}S_{1}S_{3}S_{3}V_{1}$, $F_{2}S_{1}S_{3}S_{3}V_{1}$, $F_{23}S_{22}S_{1}S_{3}S_{42}$, $F_{6}S_{22}S_{1}S_{3}S_{42}$, $F_{23}S_{1}S_{2}S_{3}S_{42}$, $F_{6}S_{1}S_{2}S_{3}S_{42}$, $F_{6}S_{14}S_{1}S_{2}S_{3}$, $F_{23}S_{2}S_{2}S_{3}S_{42}$, $F_{29}S_{3}V_{18}V_{19}V_{1}$, $F_{29}S_{3}V_{19}V_{1}V_{1}$, $F_{29}S_{3}V_{18}V_{1}V_{2}$, $F_{29}S_{3}V_{1}V_{1}V_{2}$, $F_{3}S_{3}V_{1}V_{1}V_{2}$, $F_{29}S_{22}S_{3}V_{19}V_{1}$, $F_{29}S_{2}S_{3}V_{19}V_{1}$, $F_{29}S_{22}S_{3}V_{1}V_{2}$, $F_{29}S_{2}S_{3}V_{1}V_{2}$, $F_{3}S_{2}S_{3}V_{1}V_{2}$, $F_{21}S_{3}S_{42}V_{19}V_{1}$, $F_{17}S_{3}S_{42}V_{19}V_{1}$, $F_{21}S_{3}S_{42}V_{1}V_{2}$, $F_{17}S_{3}S_{42}V_{1}V_{2}$, $F_{21}S_{21}S_{42}V_{19}V_{1}$, $F_{17}S_{1}S_{42}V_{19}V_{1}$, $F_{21}S_{21}S_{42}V_{1}V_{2}$, $F_{17}S_{1}S_{42}V_{1}V_{2}$, $F_{17}S_{14}S_{1}V_{1}V_{2}$, $F_{22}S_{2}S_{41}V_{19}V_{2}$, $F_{5}S_{2}S_{41}V_{19}V_{2}$, $F_{22}S_{2}S_{41}V_{2}V_{2}$, $F_{5}S_{2}S_{41}V_{2}V_{2}$, $F_{5}S_{7}S_{2}V_{2}V_{2}$, $F_{22}S_{21}S_{41}V_{19}V_{2}$, $F_{5}S_{1}S_{41}V_{19}V_{2}$, $F_{22}S_{21}S_{41}V_{2}V_{2}$, $F_{5}S_{1}S_{41}V_{2}V_{2}$, $F_{5}S_{7}S_{1}V_{2}V_{2}$, $F_{46}S_{14}V_{18}V_{19}V_{45}$, $F_{46}S_{14}V_{19}V_{45}V_{1}$, $F_{46}S_{14}V_{18}V_{2}V_{15}$, $F_{46}S_{14}V_{1}V_{2}V_{15}$, $F_{10}S_{14}V_{1}V_{2}V_{15}$, $F_{46}S_{14}S_{21}V_{19}V_{45}$, $F_{46}S_{14}S_{1}V_{19}V_{45}$, $F_{46}S_{14}S_{21}V_{2}V_{15}$, $F_{46}S_{14}S_{1}V_{2}V_{15}$, $F_{10}S_{14}S_{1}V_{2}V_{15}$, $F_{21}S_{22}S_{1}S_{3}S_{42}$, $F_{17}S_{22}S_{1}S_{3}S_{42}$, $F_{21}S_{1}S_{2}S_{3}S_{42}$, $F_{17}S_{1}S_{2}S_{3}S_{42}$, $F_{17}S_{14}S_{1}S_{2}S_{3}$, $F_{21}S_{21}S_{22}S_{1}S_{42}$, $F_{17}S_{22}S_{1}S_{1}S_{42}$, $F_{21}S_{21}S_{1}S_{2}S_{42}$, $F_{17}S_{1}S_{1}S_{2}S_{42}$, $F_{17}S_{14}S_{1}S_{1}S_{2}$, $F_{46}S_{1}V_{18}V_{45}V_{2}$, $F_{46}S_{1}V_{45}V_{1}V_{2}$, $F_{46}S_{1}V_{18}V_{2}V_{15}$, $F_{46}S_{1}V_{1}V_{2}V_{15}$, $F_{10}S_{1}V_{1}V_{2}V_{15}$, $F_{46}S_{21}S_{1}V_{45}V_{2}$, $F_{46}S_{1}S_{1}V_{45}V_{2}$, $F_{46}S_{21}S_{1}V_{2}V_{15}$, $F_{46}S_{1}S_{1}V_{2}V_{15}$, $F_{10}S_{1}S_{1}V_{2}V_{15}$, $F_{22}S_{21}S_{22}S_{2}S_{41}$, $F_{5}S_{22}S_{1}S_{2}S_{41}$, $F_{22}S_{21}S_{2}S_{2}S_{41}$, $F_{5}S_{1}S_{2}S_{2}S_{41}$, $F_{5}S_{7}S_{1}S_{2}S_{2}$, $F_{46}S_{2}V_{18}V_{45}V_{1}$, $F_{46}S_{2}V_{45}V_{1}V_{1}$, $F_{46}S_{2}V_{18}V_{1}V_{15}$, $F_{46}S_{2}V_{1}V_{1}V_{15}$, $F_{10}S_{2}V_{1}V_{1}V_{15}$, $F_{46}S_{21}S_{2}V_{45}V_{1}$, $F_{46}S_{1}S_{2}V_{45}V_{1}$, $F_{46}S_{21}S_{2}V_{1}V_{15}$, $F_{46}S_{1}S_{2}V_{1}V_{15}$, $F_{10}S_{1}S_{2}V_{1}V_{15}$, $F_{28}S_{14}S_{21}S_{22}S_{23}$, $F_{28}S_{14}S_{22}S_{23}S_{1}$, $F_{28}S_{14}S_{21}S_{2}S_{3}$, $F_{28}S_{14}S_{1}S_{2}S_{3}$, $F_{2}S_{14}S_{1}S_{2}S_{3}$, $F_{28}S_{22}S_{23}V_{1}V_{2}$, $F_{28}S_{23}S_{2}V_{1}V_{2}$, $F_{28}S_{22}S_{3}V_{1}V_{2}$, $F_{28}S_{2}S_{3}V_{1}V_{2}$, $F_{2}S_{2}S_{3}V_{1}V_{2}$, $F_{28}S_{21}S_{23}V_{1}V_{2}$, $F_{28}S_{23}S_{1}V_{1}V_{2}$, $F_{28}S_{21}S_{3}V_{1}V_{2}$, $F_{28}S_{1}S_{3}V_{1}V_{2}$, $F_{2}S_{1}S_{3}V_{1}V_{2}$, $F_{7}S_{14}S_{21}S_{23}S_{23}$, $F_{7}S_{14}S_{23}S_{1}S_{3}$, $F_{7}S_{14}S_{21}S_{3}S_{3}$, $F_{7}S_{14}S_{1}S_{3}S_{3}$, $F_{7}S_{21}S_{23}S_{23}V_{2}$, $F_{7}S_{23}S_{1}S_{3}V_{2}$, $F_{7}S_{21}S_{3}S_{3}V_{2}$, $F_{7}S_{1}S_{3}S_{3}V_{2}$, $F_{7}S_{21}S_{23}S_{23}V_{1}$, $F_{7}S_{23}S_{1}S_{3}V_{1}$, $F_{7}S_{21}S_{3}S_{3}V_{1}$, $F_{7}S_{1}S_{3}S_{3}V_{1}$, $F_{17}S_{14}S_{21}V_{19}V_{45}$, $F_{17}S_{14}S_{1}V_{19}V_{15}$, $F_{17}S_{14}S_{21}V_{2}V_{15}$, $F_{17}S_{14}S_{1}V_{45}V_{2}$, $F_{17}S_{14}S_{1}V_{2}V_{15}$, $F_{17}S_{21}S_{2}V_{19}V_{45}$, $F_{17}S_{1}S_{2}V_{19}V_{15}$, $F_{17}S_{21}S_{2}V_{2}V_{15}$, $F_{17}S_{1}S_{2}V_{45}V_{2}$, $F_{17}S_{1}S_{2}V_{2}V_{15}$, $F_{17}S_{21}S_{1}V_{19}V_{45}$, $F_{17}S_{1}S_{1}V_{19}V_{15}$, $F_{17}S_{21}S_{1}V_{2}V_{15}$, $F_{17}S_{1}S_{1}V_{45}V_{2}$, $F_{17}S_{1}S_{1}V_{2}V_{15}$, $F_{25}S_{21}S_{1}S_{41}V_{2}$, $F_{8}S_{21}S_{1}S_{41}V_{2}$, $F_{25}S_{1}S_{1}S_{41}V_{2}$, $F_{8}S_{1}S_{1}S_{41}V_{2}$, $F_{8}S_{7}S_{1}S_{1}V_{2}$, $F_{25}S_{21}S_{1}S_{2}S_{41}$, $F_{8}S_{21}S_{1}S_{2}S_{41}$, $F_{25}S_{1}S_{1}S_{2}S_{41}$, $F_{8}S_{1}S_{1}S_{2}S_{41}$, $F_{8}S_{7}S_{1}S_{1}S_{2}$, $F_{25}S_{21}S_{1}S_{41}V_{19}$, $F_{25}S_{1}S_{1}S_{41}V_{19}$, $F_{42}S_{21}S_{2}S_{42}V_{1}$, $F_{13}S_{21}S_{2}S_{42}V_{1}$, $F_{42}S_{1}S_{2}S_{42}V_{1}$, $F_{13}S_{1}S_{2}S_{42}V_{1}$, $F_{13}S_{14}S_{1}S_{2}V_{1}$, $F_{42}S_{21}S_{1}S_{2}S_{42}$, $F_{13}S_{21}S_{1}S_{2}S_{42}$, $F_{42}S_{1}S_{1}S_{2}S_{42}$, $F_{13}S_{1}S_{1}S_{2}S_{42}$, $F_{13}S_{14}S_{1}S_{1}S_{2}$, $F_{42}S_{21}S_{2}S_{42}V_{19}$, $F_{13}S_{21}S_{2}S_{42}V_{2}$, $F_{42}S_{1}S_{2}S_{42}V_{19}$, $F_{13}S_{1}S_{2}S_{42}V_{2}$, $F_{13}S_{14}S_{1}S_{2}V_{2}$, $F_{23}S_{21}S_{2}V_{1}V_{37}$, $F_{6}S_{21}S_{2}V_{1}V_{37}$, $F_{23}S_{1}S_{2}V_{1}V_{37}$, $F_{6}S_{1}S_{2}V_{1}V_{37}$, $F_{6}S_{1}S_{2}V_{11}V_{1}$, $F_{23}S_{21}S_{23}V_{1}V_{37}$, $F_{6}S_{21}S_{3}V_{1}V_{37}$, $F_{23}S_{23}S_{1}V_{1}V_{37}$, $F_{6}S_{1}S_{3}V_{1}V_{37}$, $F_{6}S_{1}S_{3}V_{11}V_{1}$, $F_{41}S_{21}S_{1}V_{2}V_{38}$, $F_{18}S_{21}S_{1}V_{2}V_{38}$, $F_{41}S_{1}S_{1}V_{2}V_{38}$, $F_{18}S_{1}S_{1}V_{2}V_{38}$, $F_{18}S_{1}S_{1}V_{12}V_{2}$, $F_{41}S_{21}S_{23}V_{2}V_{38}$, $F_{18}S_{21}S_{3}V_{2}V_{38}$, $F_{41}S_{23}S_{1}V_{2}V_{38}$, $F_{18}S_{1}S_{3}V_{2}V_{38}$, $F_{18}S_{1}S_{3}V_{12}V_{2}$, $F_{29}S_{14}S_{21}S_{22}V_{19}$, $F_{29}S_{14}S_{21}S_{22}V_{2}$, $F_{29}S_{14}S_{1}S_{2}V_{19}$, $F_{29}S_{14}S_{1}S_{2}V_{2}$, $F_{3}S_{14}S_{1}S_{2}V_{2}$, $F_{29}S_{14}S_{21}S_{22}S_{23}$, $F_{29}S_{14}S_{21}S_{22}S_{3}$, $F_{29}S_{14}S_{23}S_{1}S_{2}$, $F_{29}S_{14}S_{1}S_{2}S_{3}$, $F_{3}S_{14}S_{1}S_{2}S_{3}$, $F_{7}S_{14}S_{22}S_{22}S_{23}$, $F_{7}S_{14}S_{22}S_{2}S_{3}$, $F_{7}S_{14}S_{23}S_{2}S_{2}$, $F_{7}S_{14}S_{2}S_{2}S_{3}$, $F_{7}S_{22}S_{22}S_{23}V_{2}$, $F_{7}S_{22}S_{2}S_{3}V_{2}$, $F_{7}S_{23}S_{2}S_{2}V_{2}$, $F_{7}S_{2}S_{2}S_{3}V_{2}$, $F_{7}S_{22}S_{22}S_{23}V_{1}$, $F_{7}S_{22}S_{2}S_{3}V_{1}$, $F_{7}S_{23}S_{2}S_{2}V_{1}$, $F_{7}S_{2}S_{2}S_{3}V_{1}$, $F_{17}S_{14}S_{22}V_{18}V_{45}$, $F_{17}S_{14}S_{2}V_{18}V_{15}$, $F_{17}S_{14}S_{22}V_{1}V_{15}$, $F_{17}S_{14}S_{2}V_{45}V_{1}$, $F_{17}S_{14}S_{2}V_{1}V_{15}$, $F_{17}S_{22}S_{2}V_{18}V_{45}$, $F_{17}S_{2}S_{2}V_{18}V_{15}$, $F_{17}S_{22}S_{2}V_{1}V_{15}$, $F_{17}S_{2}S_{2}V_{45}V_{1}$, $F_{17}S_{2}S_{2}V_{1}V_{15}$, $F_{17}S_{22}S_{1}V_{18}V_{45}$, $F_{17}S_{1}S_{2}V_{18}V_{15}$, $F_{17}S_{22}S_{1}V_{1}V_{15}$, $F_{17}S_{1}S_{2}V_{45}V_{1}$, $F_{17}S_{1}S_{2}V_{1}V_{15}$, $F_{25}S_{22}S_{2}S_{41}V_{2}$, $F_{8}S_{22}S_{2}S_{41}V_{2}$, $F_{25}S_{2}S_{2}S_{41}V_{2}$, $F_{8}S_{2}S_{2}S_{41}V_{2}$, $F_{8}S_{7}S_{2}S_{2}V_{2}$, $F_{25}S_{22}S_{2}S_{2}S_{41}$, $F_{8}S_{22}S_{2}S_{2}S_{41}$, $F_{25}S_{2}S_{2}S_{2}S_{41}$, $F_{8}S_{2}S_{2}S_{2}S_{41}$, $F_{8}S_{7}S_{2}S_{2}S_{2}$, $F_{25}S_{22}S_{2}S_{41}V_{19}$, $F_{25}S_{2}S_{2}S_{41}V_{19}$, $F_{42}S_{22}S_{3}S_{42}V_{1}$, $F_{13}S_{22}S_{3}S_{42}V_{1}$, $F_{42}S_{2}S_{3}S_{42}V_{1}$, $F_{13}S_{2}S_{3}S_{42}V_{1}$, $F_{13}S_{14}S_{2}S_{3}V_{1}$, $F_{42}S_{22}S_{1}S_{3}S_{42}$, $F_{13}S_{22}S_{1}S_{3}S_{42}$, $F_{42}S_{1}S_{2}S_{3}S_{42}$, $F_{13}S_{1}S_{2}S_{3}S_{42}$, $F_{13}S_{14}S_{1}S_{2}S_{3}$, $F_{42}S_{22}S_{3}S_{42}V_{19}$, $F_{13}S_{22}S_{3}S_{42}V_{2}$, $F_{42}S_{2}S_{3}S_{42}V_{19}$, $F_{13}S_{2}S_{3}S_{42}V_{2}$, $F_{13}S_{14}S_{2}S_{3}V_{2}$, $F_{24}S_{22}S_{1}S_{42}V_{2}$, $F_{7}S_{22}S_{1}S_{42}V_{2}$, $F_{24}S_{1}S_{2}S_{42}V_{2}$, $F_{7}S_{1}S_{2}S_{42}V_{2}$, $F_{7}S_{14}S_{1}S_{2}V_{2}$, $F_{24}S_{22}S_{1}S_{3}S_{42}$, $F_{7}S_{22}S_{1}S_{3}S_{42}$, $F_{24}S_{1}S_{2}S_{3}S_{42}$, $F_{7}S_{1}S_{2}S_{3}S_{42}$, $F_{7}S_{14}S_{1}S_{2}S_{3}$, $F_{24}S_{22}S_{1}S_{42}V_{18}$, $F_{7}S_{22}S_{1}S_{42}V_{1}$, $F_{24}S_{1}S_{2}S_{42}V_{18}$, $F_{7}S_{1}S_{2}S_{42}V_{1}$, $F_{7}S_{14}S_{1}S_{2}V_{1}$, $F_{25}S_{22}S_{2}S_{41}V_{1}$, $F_{8}S_{22}S_{2}S_{41}V_{1}$, $F_{25}S_{2}S_{2}S_{41}V_{1}$, $F_{8}S_{2}S_{2}S_{41}V_{1}$, $F_{8}S_{7}S_{2}S_{2}V_{1}$, $F_{25}S_{22}S_{2}S_{41}V_{18}$, $F_{25}S_{2}S_{2}S_{41}V_{18}$, $F_{22}S_{22}S_{2}V_{1}V_{37}$, $F_{5}S_{22}S_{2}V_{1}V_{37}$, $F_{22}S_{2}S_{2}V_{1}V_{37}$, $F_{5}S_{2}S_{2}V_{1}V_{37}$, $F_{5}S_{2}S_{2}V_{11}V_{1}$, $F_{22}S_{22}S_{3}V_{1}V_{37}$, $F_{5}S_{22}S_{3}V_{1}V_{37}$, $F_{22}S_{2}S_{3}V_{1}V_{37}$, $F_{5}S_{2}S_{3}V_{1}V_{37}$, $F_{5}S_{2}S_{3}V_{11}V_{1}$, $F_{22}S_{22}S_{22}V_{1}V_{37}$, $F_{23}S_{22}S_{1}V_{2}V_{37}$, $F_{6}S_{22}S_{1}V_{2}V_{37}$, $F_{23}S_{1}S_{2}V_{2}V_{37}$, $F_{6}S_{1}S_{2}V_{2}V_{37}$, $F_{6}S_{1}S_{2}V_{11}V_{2}$, $F_{23}S_{22}S_{2}V_{2}V_{37}$, $F_{6}S_{22}S_{2}V_{2}V_{37}$, $F_{23}S_{2}S_{2}V_{2}V_{37}$, $F_{6}S_{2}S_{2}V_{2}V_{37}$, $F_{6}S_{2}S_{2}V_{11}V_{2}$, $F_{23}S_{22}S_{22}V_{2}V_{37}$, $F_{29}S_{14}S_{22}S_{23}V_{19}$, $F_{29}S_{14}S_{22}S_{23}V_{2}$, $F_{29}S_{14}S_{2}S_{3}V_{19}$, $F_{29}S_{14}S_{2}S_{3}V_{2}$, $F_{3}S_{14}S_{2}S_{3}V_{2}$, $F_{29}S_{14}S_{22}S_{23}V_{18}$, $F_{29}S_{14}S_{22}S_{23}V_{1}$, $F_{29}S_{14}S_{2}S_{3}V_{18}$, $F_{29}S_{14}S_{2}S_{3}V_{1}$, $F_{3}S_{14}S_{2}S_{3}V_{1}$, $F_{29}S_{14}S_{22}S_{22}S_{23}$, $F_{29}S_{14}S_{22}S_{23}S_{2}$, $F_{29}S_{14}S_{22}S_{2}S_{3}$, $F_{29}S_{14}S_{2}S_{2}S_{3}$, $F_{3}S_{14}S_{2}S_{2}S_{3}$, $F_{23}S_{2}S_{2}V_{18}V_{37}$, $F_{6}S_{2}S_{2}V_{18}V_{37}$, $F_{23}S_{2}S_{2}V_{1}V_{37}$, $F_{6}S_{2}S_{2}V_{1}V_{37}$, $F_{6}S_{2}S_{2}V_{11}V_{1}$, $F_{23}S_{23}S_{2}V_{18}V_{37}$, $F_{6}S_{2}S_{3}V_{18}V_{37}$, $F_{23}S_{23}S_{2}V_{1}V_{37}$, $F_{6}S_{2}S_{3}V_{1}V_{37}$, $F_{6}S_{2}S_{3}V_{11}V_{1}$, $F_{41}S_{1}S_{3}V_{18}V_{38}$, $F_{18}S_{1}S_{3}V_{18}V_{38}$, $F_{41}S_{1}S_{3}V_{1}V_{38}$, $F_{18}S_{1}S_{3}V_{1}V_{38}$, $F_{18}S_{1}S_{3}V_{12}V_{1}$, $F_{41}S_{23}S_{3}V_{18}V_{38}$, $F_{18}S_{3}S_{3}V_{18}V_{38}$, $F_{41}S_{23}S_{3}V_{1}V_{38}$, $F_{18}S_{3}S_{3}V_{1}V_{38}$, $F_{18}S_{3}S_{3}V_{12}V_{1}$, $F_{22}S_{1}S_{2}V_{18}V_{37}$, $F_{5}S_{1}S_{2}V_{18}V_{37}$, $F_{22}S_{1}S_{2}V_{1}V_{37}$, $F_{5}S_{1}S_{2}V_{1}V_{37}$, $F_{5}S_{1}S_{2}V_{11}V_{1}$, $F_{22}S_{1}S_{3}V_{18}V_{37}$, $F_{5}S_{1}S_{3}V_{18}V_{37}$, $F_{22}S_{1}S_{3}V_{1}V_{37}$, $F_{5}S_{1}S_{3}V_{1}V_{37}$, $F_{5}S_{1}S_{3}V_{11}V_{1}$, $F_{22}S_{22}S_{1}V_{18}V_{37}$, $F_{22}S_{22}S_{1}V_{1}V_{37}$, $F_{23}S_{1}S_{2}V_{18}V_{37}$, $F_{6}S_{1}S_{2}V_{18}V_{37}$, $F_{23}S_{22}S_{2}V_{18}V_{37}$, $F_{23}S_{22}S_{2}V_{1}V_{37}$, $F_{27}S_{14}S_{23}V_{18}V_{19}$, $F_{27}S_{14}S_{3}V_{18}V_{19}$, $F_{27}S_{14}S_{23}V_{1}V_{2}$, $F_{27}S_{14}S_{3}V_{1}V_{2}$, $F_{1}S_{14}S_{3}V_{1}V_{2}$, $F_{27}S_{14}S_{22}V_{18}V_{19}$, $F_{27}S_{14}S_{2}V_{18}V_{19}$, $F_{27}S_{14}S_{22}V_{1}V_{2}$, $F_{27}S_{14}S_{2}V_{1}V_{2}$, $F_{1}S_{14}S_{2}V_{1}V_{2}$, $F_{29}S_{22}S_{2}S_{3}V_{19}$, $F_{29}S_{22}S_{2}S_{3}V_{2}$, $F_{29}S_{2}S_{2}S_{3}V_{19}$, $F_{29}S_{2}S_{2}S_{3}V_{2}$, $F_{3}S_{2}S_{2}S_{3}V_{2}$, $F_{29}S_{22}S_{23}S_{2}S_{3}$, $F_{29}S_{22}S_{2}S_{3}S_{3}$, $F_{29}S_{23}S_{2}S_{2}S_{3}$, $F_{29}S_{2}S_{2}S_{3}S_{3}$, $F_{3}S_{2}S_{2}S_{3}S_{3}$, $F_{24}S_{23}S_{2}S_{42}V_{2}$, $F_{7}S_{23}S_{2}S_{42}V_{2}$, $F_{24}S_{2}S_{3}S_{42}V_{2}$, $F_{7}S_{2}S_{3}S_{42}V_{2}$, $F_{7}S_{14}S_{2}S_{3}V_{2}$, $F_{24}S_{23}S_{2}S_{3}S_{42}$, $F_{7}S_{23}S_{2}S_{3}S_{42}$, $F_{24}S_{2}S_{3}S_{3}S_{42}$, $F_{7}S_{2}S_{3}S_{3}S_{42}$, $F_{7}S_{14}S_{2}S_{3}S_{3}$, $F_{24}S_{23}S_{2}S_{42}V_{18}$, $F_{7}S_{23}S_{2}S_{42}V_{1}$, $F_{24}S_{2}S_{3}S_{42}V_{18}$, $F_{7}S_{2}S_{3}S_{42}V_{1}$, $F_{7}S_{14}S_{2}S_{3}V_{1}$, $F_{22}S_{2}S_{2}V_{19}V_{37}$, $F_{5}S_{2}S_{2}V_{19}V_{37}$, $F_{22}S_{2}S_{2}V_{2}V_{37}$, $F_{5}S_{2}S_{2}V_{2}V_{37}$, $F_{5}S_{2}S_{2}V_{11}V_{2}$, $F_{22}S_{2}S_{3}V_{19}V_{37}$, $F_{5}S_{2}S_{3}V_{19}V_{37}$, $F_{22}S_{2}S_{3}V_{2}V_{37}$, $F_{5}S_{2}S_{3}V_{2}V_{37}$, $F_{5}S_{2}S_{3}V_{11}V_{2}$, $F_{22}S_{22}S_{2}V_{19}V_{37}$, $F_{22}S_{22}S_{2}V_{2}V_{37}$, $F_{29}S_{23}S_{2}S_{2}V_{19}$, $F_{29}S_{23}S_{2}S_{2}V_{2}$, $F_{29}S_{23}S_{2}S_{2}V_{18}$, $F_{29}S_{23}S_{2}S_{2}V_{1}$, $F_{29}S_{2}S_{2}S_{3}V_{18}$, $F_{29}S_{2}S_{2}S_{3}V_{1}$, $F_{3}S_{2}S_{2}S_{3}V_{1}$, $F_{29}S_{22}S_{23}S_{2}S_{2}$, $F_{29}S_{23}S_{2}S_{2}S_{2}$, $F_{29}S_{22}S_{2}S_{2}S_{3}$, $F_{29}S_{2}S_{2}S_{2}S_{3}$, $F_{3}S_{2}S_{2}S_{2}S_{3}$, $F_{27}S_{23}S_{2}V_{19}V_{2}$, $F_{27}S_{2}S_{3}V_{19}V_{2}$, $F_{27}S_{23}S_{2}V_{2}V_{2}$, $F_{27}S_{2}S_{3}V_{2}V_{2}$, $F_{1}S_{2}S_{3}V_{2}V_{2}$, $F_{27}S_{22}S_{2}V_{19}V_{2}$, $F_{27}S_{2}S_{2}V_{19}V_{2}$, $F_{27}S_{22}S_{2}V_{2}V_{2}$, $F_{27}S_{2}S_{2}V_{2}V_{2}$, $F_{1}S_{2}S_{2}V_{2}V_{2}$, $F_{25}S_{23}S_{3}S_{41}V_{1}$, $F_{8}S_{23}S_{3}S_{41}V_{1}$, $F_{25}S_{3}S_{3}S_{41}V_{1}$, $F_{8}S_{3}S_{3}S_{41}V_{1}$, $F_{8}S_{7}S_{3}S_{3}V_{1}$, $F_{25}S_{23}S_{2}S_{3}S_{41}$, $F_{8}S_{23}S_{2}S_{3}S_{41}$, $F_{25}S_{2}S_{3}S_{3}S_{41}$, $F_{8}S_{2}S_{3}S_{3}S_{41}$, $F_{8}S_{7}S_{2}S_{3}S_{3}$, $F_{25}S_{23}S_{3}S_{41}V_{18}$, $F_{25}S_{3}S_{3}S_{41}V_{18}$, $F_{23}S_{1}S_{3}V_{19}V_{37}$, $F_{6}S_{1}S_{3}V_{19}V_{37}$, $F_{23}S_{1}S_{3}V_{2}V_{37}$, $F_{6}S_{1}S_{3}V_{2}V_{37}$, $F_{6}S_{1}S_{3}V_{11}V_{2}$, $F_{23}S_{2}S_{3}V_{19}V_{37}$, $F_{6}S_{2}S_{3}V_{19}V_{37}$, $F_{23}S_{2}S_{3}V_{2}V_{37}$, $F_{6}S_{2}S_{3}V_{2}V_{37}$, $F_{6}S_{2}S_{3}V_{11}V_{2}$, $F_{23}S_{22}S_{3}V_{19}V_{37}$, $F_{23}S_{22}S_{3}V_{2}V_{37}$, $F_{29}S_{23}S_{1}S_{3}V_{19}$, $F_{29}S_{23}S_{1}S_{3}V_{2}$, $F_{29}S_{1}S_{3}S_{3}V_{19}$, $F_{29}S_{1}S_{3}S_{3}V_{2}$, $F_{3}S_{1}S_{3}S_{3}V_{2}$, $F_{29}S_{23}S_{1}S_{3}V_{18}$, $F_{29}S_{23}S_{1}S_{3}V_{1}$, $F_{29}S_{1}S_{3}S_{3}V_{18}$, $F_{29}S_{1}S_{3}S_{3}V_{1}$, $F_{3}S_{1}S_{3}S_{3}V_{1}$, $F_{29}S_{22}S_{23}S_{1}S_{3}$, $F_{29}S_{23}S_{1}S_{2}S_{3}$, $F_{29}S_{22}S_{1}S_{3}S_{3}$, $F_{29}S_{1}S_{2}S_{3}S_{3}$, $F_{3}S_{1}S_{2}S_{3}S_{3}$, $F_{27}S_{23}S_{3}V_{19}V_{1}$, $F_{27}S_{3}S_{3}V_{19}V_{1}$, $F_{27}S_{22}S_{3}V_{19}V_{1}$, $F_{27}S_{2}S_{3}V_{19}V_{1}$, $F_{21}S_{23}S_{3}V_{1}V_{38}$, $F_{17}S_{23}S_{3}V_{1}V_{38}$, $F_{21}S_{3}S_{3}V_{1}V_{38}$, $F_{17}S_{3}S_{3}V_{1}V_{38}$, $F_{17}S_{3}S_{3}V_{12}V_{1}$, $F_{21}S_{21}S_{23}V_{1}V_{38}$, $F_{17}S_{23}S_{1}V_{1}V_{38}$, $F_{21}S_{21}S_{3}V_{1}V_{38}$, $F_{17}S_{1}S_{3}V_{1}V_{38}$, $F_{17}S_{1}S_{3}V_{12}V_{1}$, $F_{22}S_{23}S_{2}V_{2}V_{37}$, $F_{5}S_{23}S_{2}V_{2}V_{37}$, $F_{22}S_{21}S_{23}V_{2}V_{37}$, $F_{5}S_{23}S_{1}V_{2}V_{37}$, $F_{22}S_{21}S_{3}V_{2}V_{37}$, $F_{5}S_{1}S_{3}V_{2}V_{37}$, $F_{5}S_{1}S_{3}V_{11}V_{2}$, $F_{46}S_{14}S_{23}S_{68}V_{18}$, $F_{46}S_{14}S_{23}S_{68}V_{1}$, $F_{46}S_{14}S_{3}S_{29}V_{18}$, $F_{46}S_{14}S_{3}S_{29}V_{1}$, $F_{10}S_{14}S_{3}S_{29}V_{1}$, $F_{46}S_{14}S_{21}S_{23}S_{68}$, $F_{46}S_{14}S_{23}S_{68}S_{1}$, $F_{46}S_{14}S_{21}S_{3}S_{29}$, $F_{46}S_{14}S_{1}S_{3}S_{29}$, $F_{10}S_{14}S_{1}S_{3}S_{29}$, $F_{21}S_{1}S_{3}V_{19}V_{38}$, $F_{17}S_{1}S_{3}V_{19}V_{38}$, $F_{21}S_{1}S_{3}V_{2}V_{38}$, $F_{17}S_{1}S_{3}V_{2}V_{38}$, $F_{17}S_{1}S_{3}V_{12}V_{2}$, $F_{21}S_{21}S_{1}V_{19}V_{38}$, $F_{17}S_{1}S_{1}V_{19}V_{38}$, $F_{21}S_{21}S_{1}V_{2}V_{38}$, $F_{17}S_{1}S_{1}V_{2}V_{38}$, $F_{17}S_{1}S_{1}V_{12}V_{2}$, $F_{22}S_{21}S_{2}V_{19}V_{37}$, $F_{5}S_{1}S_{2}V_{19}V_{37}$, $F_{22}S_{21}S_{2}V_{2}V_{37}$, $F_{5}S_{1}S_{2}V_{2}V_{37}$, $F_{5}S_{1}S_{2}V_{11}V_{2}$, $F_{28}S_{14}S_{22}V_{19}V_{45}$, $F_{28}S_{14}S_{2}V_{19}V_{45}$, $F_{28}S_{14}S_{22}V_{2}V_{15}$, $F_{28}S_{14}S_{2}V_{2}V_{15}$, $F_{2}S_{14}S_{2}V_{2}V_{15}$, $F_{28}S_{14}S_{21}V_{19}V_{45}$, $F_{28}S_{14}S_{1}V_{19}V_{45}$, $F_{28}S_{14}S_{21}V_{2}V_{15}$, $F_{28}S_{14}S_{1}V_{2}V_{15}$, $F_{2}S_{14}S_{1}V_{2}V_{15}$, $F_{46}S_{68}S_{1}S_{2}V_{18}$, $F_{46}S_{68}S_{1}S_{2}V_{1}$, $F_{46}S_{1}S_{2}S_{29}V_{18}$, $F_{46}S_{1}S_{2}S_{29}V_{1}$, $F_{10}S_{1}S_{2}S_{29}V_{1}$, $F_{46}S_{21}S_{68}S_{1}S_{2}$, $F_{46}S_{68}S_{1}S_{1}S_{2}$, $F_{46}S_{21}S_{1}S_{2}S_{29}$, $F_{46}S_{1}S_{1}S_{2}S_{29}$, $F_{10}S_{1}S_{1}S_{2}S_{29}$, $F_{28}S_{22}S_{1}V_{45}V_{2}$, $F_{28}S_{1}S_{2}V_{45}V_{2}$, $F_{28}S_{22}S_{1}V_{2}V_{15}$, $F_{28}S_{1}S_{2}V_{2}V_{15}$, $F_{2}S_{1}S_{2}V_{2}V_{15}$, $F_{28}S_{21}S_{1}V_{45}V_{2}$, $F_{28}S_{1}S_{1}V_{45}V_{2}$, $F_{28}S_{21}S_{1}V_{2}V_{15}$, $F_{28}S_{1}S_{1}V_{2}V_{15}$, $F_{2}S_{1}S_{1}V_{2}V_{15}$, $F_{28}S_{22}S_{2}V_{45}V_{1}$, $F_{28}S_{2}S_{2}V_{45}V_{1}$, $F_{28}S_{22}S_{2}V_{1}V_{15}$, $F_{28}S_{2}S_{2}V_{1}V_{15}$, $F_{2}S_{2}S_{2}V_{1}V_{15}$, $F_{28}S_{21}S_{2}V_{45}V_{1}$, $F_{28}S_{1}S_{2}V_{45}V_{1}$, $F_{28}S_{21}S_{2}V_{1}V_{15}$, $F_{28}S_{1}S_{2}V_{1}V_{15}$, $F_{2}S_{1}S_{2}V_{1}V_{15}$, $F_{22}S_{21}S_{23}S_{23}V_{2}$, $F_{5}S_{23}S_{1}S_{3}V_{2}$, $F_{5}S_{21}S_{3}S_{3}V_{2}$, $F_{22}S_{23}S_{1}S_{3}V_{2}$, $F_{5}S_{1}S_{3}S_{3}V_{2}$, $F_{22}S_{21}S_{22}S_{23}S_{23}$, $F_{5}S_{23}S_{1}S_{2}S_{3}$, $F_{5}S_{21}S_{2}S_{3}S_{3}$, $F_{22}S_{22}S_{23}S_{1}S_{3}$, $F_{5}S_{1}S_{2}S_{3}S_{3}$, $F_{25}S_{21}V_{19}V_{45}V_{2}$, $F_{8}S_{1}V_{19}V_{2}V_{15}$, $F_{8}S_{21}V_{2}V_{2}V_{15}$, $F_{25}S_{1}V_{45}V_{2}V_{2}$, $F_{8}S_{1}V_{2}V_{2}V_{15}$, $F_{25}S_{21}S_{2}V_{19}V_{45}$, $F_{8}S_{1}S_{2}V_{19}V_{15}$, $F_{8}S_{21}S_{2}V_{2}V_{15}$, $F_{25}S_{1}S_{2}V_{45}V_{2}$, $F_{8}S_{1}S_{2}V_{2}V_{15}$, $F_{25}S_{21}V_{19}V_{19}V_{45}$, $F_{25}S_{1}V_{19}V_{45}V_{2}$, $F_{27}S_{21}S_{22}S_{2}S_{42}$, $F_{27}S_{21}S_{2}S_{2}S_{42}$, $F_{27}S_{22}S_{1}S_{2}S_{42}$, $F_{27}S_{1}S_{2}S_{2}S_{42}$, $F_{27}S_{21}S_{2}S_{42}V_{19}$, $F_{27}S_{21}S_{2}S_{42}V_{2}$, $F_{27}S_{1}S_{2}S_{42}V_{19}$, $F_{27}S_{1}S_{2}S_{42}V_{2}$, $F_{23}S_{21}S_{22}S_{68}S_{2}$, $F_{6}S_{22}S_{1}S_{2}S_{29}$, $F_{6}S_{21}S_{2}S_{2}S_{29}$, $F_{23}S_{68}S_{1}S_{2}S_{2}$, $F_{6}S_{1}S_{2}S_{2}S_{29}$, $F_{23}S_{21}S_{22}S_{23}S_{68}$, $F_{6}S_{22}S_{1}S_{3}S_{29}$, $F_{6}S_{21}S_{2}S_{3}S_{29}$, $F_{23}S_{23}S_{68}S_{1}S_{2}$, $F_{6}S_{1}S_{2}S_{3}S_{29}$, $F_{29}S_{21}V_{19}V_{2}V_{38}$, $F_{29}S_{21}V_{2}V_{2}V_{38}$, $F_{29}S_{1}V_{19}V_{2}V_{38}$, $F_{29}S_{1}V_{2}V_{2}V_{38}$, $F_{3}S_{1}V_{12}V_{2}V_{2}$, $F_{29}S_{21}S_{23}V_{2}V_{38}$, $F_{29}S_{21}S_{3}V_{2}V_{38}$, $F_{29}S_{23}S_{1}V_{2}V_{38}$, $F_{29}S_{1}S_{3}V_{2}V_{38}$, $F_{3}S_{1}S_{3}V_{12}V_{2}$, $F_{22}S_{22}S_{22}S_{23}V_{2}$, $F_{5}S_{22}S_{2}S_{3}V_{2}$, $F_{22}S_{23}S_{2}S_{2}V_{2}$, $F_{5}S_{2}S_{2}S_{3}V_{2}$, $F_{22}S_{22}S_{22}S_{22}S_{23}$, $F_{22}S_{22}S_{23}S_{2}S_{2}$, $F_{25}S_{22}V_{18}V_{45}V_{2}$, $F_{8}S_{2}V_{18}V_{2}V_{15}$, $F_{8}S_{22}V_{1}V_{2}V_{15}$, $F_{25}S_{2}V_{45}V_{1}V_{2}$, $F_{8}S_{2}V_{1}V_{2}V_{15}$, $F_{25}S_{22}S_{2}V_{18}V_{45}$, $F_{8}S_{2}S_{2}V_{18}V_{15}$, $F_{8}S_{22}S_{2}V_{1}V_{15}$, $F_{25}S_{2}S_{2}V_{45}V_{1}$, $F_{8}S_{2}S_{2}V_{1}V_{15}$, $F_{25}S_{22}V_{18}V_{19}V_{45}$, $F_{25}S_{2}V_{19}V_{45}V_{1}$, $F_{27}S_{22}S_{22}S_{3}S_{42}$, $F_{27}S_{22}S_{2}S_{3}S_{42}$, $F_{27}S_{2}S_{2}S_{3}S_{42}$, $F_{27}S_{22}S_{3}S_{42}V_{19}$, $F_{27}S_{22}S_{3}S_{42}V_{2}$, $F_{27}S_{2}S_{3}S_{42}V_{19}$, $F_{27}S_{2}S_{3}S_{42}V_{2}$, $F_{24}S_{22}V_{19}V_{19}V_{2}$, $F_{24}S_{2}V_{19}V_{2}V_{2}$, $F_{24}S_{22}S_{3}V_{19}V_{19}$, $F_{7}S_{2}S_{3}V_{19}V_{2}$, $F_{7}S_{22}S_{3}V_{2}V_{2}$, $F_{24}S_{2}S_{3}V_{19}V_{2}$, $F_{7}S_{2}S_{3}V_{2}V_{2}$, $F_{24}S_{22}V_{18}V_{19}V_{19}$, $F_{24}S_{2}V_{18}V_{19}V_{2}$, $F_{28}S_{22}S_{22}S_{2}S_{41}$, $F_{28}S_{22}S_{2}S_{2}S_{41}$, $F_{28}S_{2}S_{2}S_{2}S_{41}$, $F_{2}S_{7}S_{2}S_{2}S_{2}$, $F_{28}S_{22}S_{2}S_{41}V_{18}$, $F_{28}S_{22}S_{2}S_{41}V_{1}$, $F_{28}S_{2}S_{2}S_{41}V_{18}$, $F_{28}S_{2}S_{2}S_{41}V_{1}$, $F_{2}S_{7}S_{2}S_{2}V_{1}$, $F_{22}S_{22}S_{22}S_{23}S_{2}$, $F_{22}S_{23}S_{2}S_{2}S_{2}$, $F_{22}S_{22}S_{22}S_{23}S_{3}$, $F_{22}S_{23}S_{2}S_{2}S_{3}$, $F_{29}S_{22}V_{19}V_{2}V_{37}$, $F_{29}S_{22}V_{2}V_{2}V_{37}$, $F_{29}S_{2}V_{19}V_{2}V_{37}$, $F_{29}S_{2}V_{2}V_{2}V_{37}$, $F_{3}S_{2}V_{11}V_{2}V_{2}$, $F_{29}S_{22}V_{18}V_{2}V_{37}$, $F_{29}S_{22}V_{1}V_{2}V_{37}$, $F_{29}S_{2}V_{18}V_{2}V_{37}$, $F_{29}S_{2}V_{1}V_{2}V_{37}$, $F_{3}S_{2}V_{11}V_{1}V_{2}$, $F_{29}S_{22}S_{22}V_{2}V_{37}$, $F_{29}S_{22}S_{2}V_{2}V_{37}$, $F_{29}S_{2}S_{2}V_{2}V_{37}$, $F_{3}S_{2}S_{2}V_{11}V_{2}$, $F_{23}S_{68}S_{2}V_{18}V_{18}$, $F_{6}S_{2}S_{29}V_{18}V_{1}$, $F_{23}S_{68}S_{2}V_{1}V_{1}$, $F_{6}S_{2}S_{29}V_{1}V_{1}$, $F_{23}S_{23}S_{68}V_{18}V_{18}$, $F_{6}S_{3}S_{29}V_{18}V_{1}$, $F_{23}S_{23}S_{68}V_{1}V_{1}$, $F_{6}S_{3}S_{29}V_{1}V_{1}$, $F_{29}S_{3}V_{18}V_{19}V_{38}$, $F_{29}S_{3}V_{18}V_{2}V_{38}$, $F_{29}S_{3}V_{19}V_{1}V_{38}$, $F_{29}S_{3}V_{1}V_{2}V_{38}$, $F_{3}S_{3}V_{12}V_{1}V_{2}$, $F_{29}S_{23}S_{3}V_{18}V_{38}$, $F_{29}S_{3}S_{3}V_{18}V_{38}$, $F_{29}S_{23}S_{3}V_{1}V_{38}$, $F_{29}S_{3}S_{3}V_{1}V_{38}$, $F_{3}S_{3}S_{3}V_{12}V_{1}$, $F_{24}S_{23}V_{18}V_{19}V_{2}$, $F_{24}S_{3}V_{19}V_{1}V_{2}$, $F_{24}S_{23}S_{3}V_{18}V_{19}$, $F_{7}S_{23}S_{3}V_{1}V_{2}$, $F_{7}S_{3}S_{3}V_{18}V_{2}$, $F_{24}S_{3}S_{3}V_{19}V_{1}$, $F_{7}S_{3}S_{3}V_{1}V_{2}$, $F_{24}S_{23}V_{18}V_{18}V_{19}$, $F_{24}S_{3}V_{18}V_{19}V_{1}$, $F_{22}S_{23}S_{2}V_{18}V_{19}$, $F_{22}S_{23}S_{2}V_{1}V_{2}$, $F_{22}S_{23}S_{3}V_{18}V_{19}$, $F_{22}S_{23}S_{3}V_{1}V_{2}$, $F_{22}S_{22}S_{23}V_{18}V_{19}$, $F_{22}S_{22}S_{23}V_{1}V_{2}$, $F_{29}S_{2}V_{18}V_{19}V_{37}$, $F_{29}S_{2}V_{19}V_{1}V_{37}$, $F_{29}S_{2}V_{18}V_{18}V_{37}$, $F_{29}S_{2}V_{18}V_{1}V_{37}$, $F_{29}S_{2}V_{1}V_{1}V_{37}$, $F_{3}S_{2}V_{11}V_{1}V_{1}$, $F_{29}S_{22}S_{2}V_{18}V_{37}$, $F_{29}S_{2}S_{2}V_{18}V_{37}$, $F_{29}S_{22}S_{2}V_{1}V_{37}$, $F_{29}S_{2}S_{2}V_{1}V_{37}$, $F_{3}S_{2}S_{2}V_{11}V_{1}$, $F_{27}S_{23}S_{42}V_{18}V_{2}$, $F_{27}S_{3}S_{42}V_{18}V_{2}$, $F_{27}S_{23}S_{42}V_{1}V_{2}$, $F_{27}S_{3}S_{42}V_{1}V_{2}$, $F_{27}S_{22}S_{42}V_{18}V_{2}$, $F_{27}S_{2}S_{42}V_{18}V_{2}$, $F_{27}S_{22}S_{42}V_{1}V_{2}$, $F_{27}S_{2}S_{42}V_{1}V_{2}$, $F_{28}S_{22}S_{23}S_{3}S_{41}$, $F_{28}S_{23}S_{2}S_{3}S_{41}$, $F_{28}S_{22}S_{3}S_{3}S_{41}$, $F_{28}S_{2}S_{3}S_{3}S_{41}$, $F_{2}S_{7}S_{2}S_{3}S_{3}$, $F_{28}S_{23}S_{3}S_{41}V_{18}$, $F_{28}S_{23}S_{3}S_{41}V_{1}$, $F_{28}S_{3}S_{3}S_{41}V_{18}$, $F_{28}S_{3}S_{3}S_{41}V_{1}$, $F_{2}S_{7}S_{3}S_{3}V_{1}$, $F_{29}S_{3}V_{19}V_{19}V_{37}$, $F_{29}S_{3}V_{19}V_{2}V_{37}$, $F_{29}S_{3}V_{2}V_{2}V_{37}$, $F_{3}S_{3}V_{11}V_{2}V_{2}$, $F_{29}S_{3}V_{18}V_{19}V_{37}$, $F_{29}S_{3}V_{19}V_{1}V_{37}$, $F_{29}S_{3}V_{18}V_{2}V_{37}$, $F_{29}S_{3}V_{1}V_{2}V_{37}$, $F_{3}S_{3}V_{11}V_{1}V_{2}$, $F_{29}S_{22}S_{3}V_{19}V_{37}$, $F_{29}S_{2}S_{3}V_{19}V_{37}$, $F_{29}S_{22}S_{3}V_{2}V_{37}$, $F_{29}S_{2}S_{3}V_{2}V_{37}$, $F_{3}S_{2}S_{3}V_{11}V_{2}$, $F_{27}S_{22}S_{23}S_{3}S_{42}$, $F_{27}S_{22}S_{3}S_{3}S_{42}$, $F_{27}S_{23}S_{2}S_{3}S_{42}$, $F_{27}S_{2}S_{3}S_{3}S_{42}$, $F_{21}S_{22}S_{22}S_{23}S_{3}$, $F_{17}S_{22}S_{2}S_{3}S_{3}$, $F_{17}S_{23}S_{2}S_{2}S_{3}$, $F_{21}S_{22}S_{2}S_{3}S_{3}$, $F_{17}S_{2}S_{2}S_{3}S_{3}$, $F_{21}S_{21}S_{22}S_{22}S_{23}$, $F_{21}S_{21}S_{22}S_{2}S_{3}$, $F_{46}S_{23}V_{18}V_{2}V_{37}$, $F_{46}S_{23}V_{1}V_{2}V_{37}$, $F_{46}S_{3}V_{18}V_{2}V_{37}$, $F_{46}S_{3}V_{1}V_{2}V_{37}$, $F_{10}S_{3}V_{11}V_{1}V_{2}$, $F_{46}S_{21}S_{23}V_{2}V_{37}$, $F_{46}S_{23}S_{1}V_{2}V_{37}$, $F_{46}S_{21}S_{3}V_{2}V_{37}$, $F_{46}S_{1}S_{3}V_{2}V_{37}$, $F_{10}S_{1}S_{3}V_{11}V_{2}$, $F_{21}S_{22}S_{3}V_{19}V_{19}$, $F_{17}S_{2}S_{3}V_{19}V_{2}$, $F_{21}S_{22}S_{3}V_{2}V_{2}$, $F_{17}S_{2}S_{3}V_{2}V_{2}$, $F_{21}S_{21}S_{22}V_{19}V_{19}$, $F_{17}S_{1}S_{2}V_{19}V_{2}$, $F_{21}S_{21}S_{22}V_{2}V_{2}$, $F_{17}S_{1}S_{2}V_{2}V_{2}$, $F_{46}S_{2}V_{18}V_{19}V_{37}$, $F_{46}S_{2}V_{19}V_{1}V_{37}$, $F_{46}S_{2}V_{18}V_{2}V_{37}$, $F_{46}S_{2}V_{1}V_{2}V_{37}$, $F_{10}S_{2}V_{11}V_{1}V_{2}$, $F_{46}S_{21}S_{2}V_{19}V_{37}$, $F_{46}S_{1}S_{2}V_{19}V_{37}$, $F_{46}S_{21}S_{2}V_{2}V_{37}$, $F_{46}S_{1}S_{2}V_{2}V_{37}$, $F_{10}S_{1}S_{2}V_{11}V_{2}$, $F_{28}S_{22}S_{41}V_{19}V_{2}$, $F_{28}S_{2}S_{41}V_{19}V_{2}$, $F_{28}S_{22}S_{41}V_{2}V_{2}$, $F_{28}S_{2}S_{41}V_{2}V_{2}$, $F_{2}S_{7}S_{2}V_{2}V_{2}$, $F_{28}S_{21}S_{41}V_{19}V_{2}$, $F_{28}S_{1}S_{41}V_{19}V_{2}$, $F_{28}S_{21}S_{41}V_{2}V_{2}$, $F_{28}S_{1}S_{41}V_{2}V_{2}$, $F_{2}S_{7}S_{1}V_{2}V_{2}$, $F_{28}S_{21}S_{22}S_{2}S_{41}$, $F_{28}S_{22}S_{1}S_{2}S_{41}$, $F_{28}S_{21}S_{2}S_{2}S_{41}$, $F_{28}S_{1}S_{2}S_{2}S_{41}$, $F_{2}S_{7}S_{1}S_{2}S_{2}$, $F_{23}S_{21}S_{23}S_{23}V_{1}$, $F_{6}S_{23}S_{1}S_{3}V_{1}$, $F_{6}S_{21}S_{3}S_{3}V_{1}$, $F_{23}S_{23}S_{1}S_{3}V_{1}$, $F_{6}S_{1}S_{3}S_{3}V_{1}$, $F_{23}S_{21}S_{22}S_{23}S_{23}$, $F_{6}S_{23}S_{1}S_{2}S_{3}$, $F_{6}S_{21}S_{2}S_{3}S_{3}$, $F_{23}S_{22}S_{23}S_{1}S_{3}$, $F_{6}S_{1}S_{2}S_{3}S_{3}$, $F_{42}S_{21}V_{19}V_{45}V_{1}$, $F_{13}S_{1}V_{19}V_{1}V_{15}$, $F_{13}S_{21}V_{1}V_{2}V_{15}$, $F_{42}S_{1}V_{45}V_{1}V_{2}$, $F_{13}S_{1}V_{1}V_{2}V_{15}$, $F_{42}S_{21}S_{1}V_{19}V_{45}$, $F_{13}S_{1}S_{1}V_{19}V_{15}$, $F_{13}S_{21}S_{1}V_{2}V_{15}$, $F_{42}S_{1}S_{1}V_{45}V_{2}$, $F_{13}S_{1}S_{1}V_{2}V_{15}$, $F_{42}S_{21}V_{19}V_{19}V_{45}$, $F_{13}S_{1}V_{19}V_{2}V_{15}$, $F_{13}S_{21}V_{2}V_{2}V_{15}$, $F_{42}S_{1}V_{19}V_{45}V_{2}$, $F_{13}S_{1}V_{2}V_{2}V_{15}$, $F_{27}S_{21}S_{22}S_{1}S_{41}$, $F_{27}S_{21}S_{1}S_{2}S_{41}$, $F_{27}S_{22}S_{1}S_{1}S_{41}$, $F_{27}S_{1}S_{1}S_{2}S_{41}$, $F_{1}S_{7}S_{1}S_{1}S_{2}$, $F_{27}S_{21}S_{1}S_{41}V_{19}$, $F_{27}S_{21}S_{1}S_{41}V_{2}$, $F_{27}S_{1}S_{1}S_{41}V_{19}$, $F_{27}S_{1}S_{1}S_{41}V_{2}$, $F_{1}S_{7}S_{1}S_{1}V_{2}$, $F_{41}S_{21}S_{22}S_{68}S_{1}$, $F_{18}S_{22}S_{1}S_{1}S_{29}$, $F_{18}S_{21}S_{1}S_{2}S_{29}$, $F_{41}S_{68}S_{1}S_{1}S_{2}$, $F_{18}S_{1}S_{1}S_{2}S_{29}$, $F_{41}S_{21}S_{22}S_{23}S_{68}$, $F_{18}S_{22}S_{1}S_{3}S_{29}$, $F_{18}S_{21}S_{2}S_{3}S_{29}$, $F_{41}S_{23}S_{68}S_{1}S_{2}$, $F_{18}S_{1}S_{2}S_{3}S_{29}$, $F_{29}S_{21}V_{19}V_{1}V_{37}$, $F_{29}S_{21}V_{1}V_{2}V_{37}$, $F_{29}S_{1}V_{19}V_{1}V_{37}$, $F_{29}S_{1}V_{1}V_{2}V_{37}$, $F_{3}S_{1}V_{11}V_{1}V_{2}$, $F_{29}S_{21}S_{23}V_{1}V_{37}$, $F_{29}S_{21}S_{3}V_{1}V_{37}$, $F_{29}S_{23}S_{1}V_{1}V_{37}$, $F_{29}S_{1}S_{3}V_{1}V_{37}$, $F_{3}S_{1}S_{3}V_{11}V_{1}$, $F_{23}S_{22}S_{22}S_{23}V_{1}$, $F_{6}S_{22}S_{2}S_{3}V_{1}$, $F_{23}S_{23}S_{2}S_{2}V_{1}$, $F_{6}S_{2}S_{2}S_{3}V_{1}$, $F_{23}S_{22}S_{22}S_{22}S_{23}$, $F_{6}S_{22}S_{2}S_{2}S_{3}$, $F_{23}S_{22}S_{23}S_{2}S_{2}$, $F_{6}S_{2}S_{2}S_{2}S_{3}$, $F_{42}S_{22}V_{18}V_{45}V_{1}$, $F_{13}S_{2}V_{18}V_{1}V_{15}$, $F_{13}S_{22}V_{1}V_{1}V_{15}$, $F_{42}S_{2}V_{45}V_{1}V_{1}$, $F_{13}S_{2}V_{1}V_{1}V_{15}$, $F_{42}S_{22}S_{1}V_{18}V_{45}$, $F_{13}S_{1}S_{2}V_{18}V_{15}$, $F_{13}S_{22}S_{1}V_{1}V_{15}$, $F_{42}S_{1}S_{2}V_{45}V_{1}$, $F_{13}S_{1}S_{2}V_{1}V_{15}$, $F_{42}S_{22}V_{18}V_{19}V_{45}$, $F_{13}S_{2}V_{18}V_{2}V_{15}$, $F_{13}S_{22}V_{1}V_{2}V_{15}$, $F_{42}S_{2}V_{19}V_{45}V_{1}$, $F_{13}S_{2}V_{1}V_{2}V_{15}$, $F_{27}S_{22}S_{22}S_{2}S_{41}$, $F_{27}S_{22}S_{2}S_{2}S_{41}$, $F_{27}S_{2}S_{2}S_{2}S_{41}$, $F_{1}S_{7}S_{2}S_{2}S_{2}$, $F_{27}S_{22}S_{2}S_{41}V_{19}$, $F_{27}S_{22}S_{2}S_{41}V_{2}$, $F_{27}S_{2}S_{2}S_{41}V_{19}$, $F_{27}S_{2}S_{2}S_{41}V_{2}$, $F_{1}S_{7}S_{2}S_{2}V_{2}$, $F_{25}S_{22}V_{19}V_{19}V_{1}$, $F_{8}S_{2}V_{19}V_{1}V_{2}$, $F_{8}S_{22}V_{1}V_{2}V_{2}$, $F_{25}S_{2}V_{19}V_{1}V_{2}$, $F_{8}S_{2}V_{1}V_{2}V_{2}$, $F_{25}S_{22}S_{2}V_{19}V_{19}$, $F_{8}S_{2}S_{2}V_{19}V_{2}$, $F_{8}S_{22}S_{2}V_{2}V_{2}$, $F_{25}S_{2}S_{2}V_{19}V_{2}$, $F_{8}S_{2}S_{2}V_{2}V_{2}$, $F_{25}S_{22}V_{18}V_{19}V_{19}$, $F_{25}S_{2}V_{18}V_{19}V_{2}$, $F_{28}S_{22}S_{22}S_{1}S_{42}$, $F_{28}S_{22}S_{1}S_{2}S_{42}$, $F_{28}S_{1}S_{2}S_{2}S_{42}$, $F_{2}S_{14}S_{1}S_{2}S_{2}$, $F_{28}S_{22}S_{1}S_{42}V_{18}$, $F_{28}S_{22}S_{1}S_{42}V_{1}$, $F_{28}S_{1}S_{2}S_{42}V_{18}$, $F_{28}S_{1}S_{2}S_{42}V_{1}$, $F_{2}S_{14}S_{1}S_{2}V_{1}$, $F_{23}S_{22}S_{22}S_{23}S_{1}$, $F_{6}S_{22}S_{1}S_{2}S_{3}$, $F_{23}S_{23}S_{1}S_{2}S_{2}$, $F_{6}S_{1}S_{2}S_{2}S_{3}$, $F_{23}S_{22}S_{22}S_{23}S_{2}$, $F_{23}S_{23}S_{2}S_{2}S_{2}$, $F_{29}S_{22}V_{19}V_{1}V_{37}$, $F_{29}S_{22}V_{18}V_{1}V_{37}$, $F_{29}S_{22}V_{1}V_{1}V_{37}$, $F_{29}S_{22}S_{22}V_{1}V_{37}$, $F_{41}S_{68}S_{1}V_{18}V_{18}$, $F_{18}S_{1}S_{29}V_{18}V_{1}$, $F_{41}S_{68}S_{1}V_{1}V_{1}$, $F_{18}S_{1}S_{29}V_{1}V_{1}$, $F_{41}S_{23}S_{68}V_{18}V_{18}$, $F_{18}S_{3}S_{29}V_{18}V_{1}$, $F_{41}S_{23}S_{68}V_{1}V_{1}$, $F_{18}S_{3}S_{29}V_{1}V_{1}$, $F_{29}S_{23}S_{2}V_{18}V_{37}$, $F_{29}S_{2}S_{3}V_{18}V_{37}$, $F_{29}S_{23}S_{2}V_{1}V_{37}$, $F_{29}S_{2}S_{3}V_{1}V_{37}$, $F_{3}S_{2}S_{3}V_{11}V_{1}$, $F_{25}S_{23}V_{18}V_{19}V_{1}$, $F_{8}S_{23}V_{1}V_{1}V_{2}$, $F_{8}S_{3}V_{18}V_{1}V_{2}$, $F_{25}S_{3}V_{19}V_{1}V_{1}$, $F_{8}S_{3}V_{1}V_{1}V_{2}$, $F_{25}S_{23}S_{2}V_{18}V_{19}$, $F_{8}S_{23}S_{2}V_{1}V_{2}$, $F_{8}S_{2}S_{3}V_{18}V_{2}$, $F_{25}S_{2}S_{3}V_{19}V_{1}$, $F_{8}S_{2}S_{3}V_{1}V_{2}$, $F_{25}S_{23}V_{18}V_{18}V_{19}$, $F_{25}S_{3}V_{18}V_{19}V_{1}$, $F_{23}S_{23}S_{1}V_{18}V_{19}$, $F_{6}S_{1}S_{3}V_{19}V_{1}$, $F_{6}S_{1}S_{3}V_{18}V_{2}$, $F_{23}S_{23}S_{1}V_{1}V_{2}$, $F_{6}S_{1}S_{3}V_{1}V_{2}$, $F_{23}S_{23}S_{2}V_{18}V_{19}$, $F_{6}S_{2}S_{3}V_{19}V_{1}$, $F_{6}S_{2}S_{3}V_{18}V_{2}$, $F_{23}S_{23}S_{2}V_{1}V_{2}$, $F_{6}S_{2}S_{3}V_{1}V_{2}$, $F_{23}S_{22}S_{23}V_{18}V_{19}$, $F_{23}S_{22}S_{23}V_{1}V_{2}$, $F_{29}S_{1}V_{18}V_{19}V_{37}$, $F_{29}S_{1}V_{18}V_{2}V_{37}$, $F_{29}S_{1}V_{18}V_{18}V_{37}$, $F_{29}S_{1}V_{18}V_{1}V_{37}$, $F_{29}S_{1}V_{1}V_{1}V_{37}$, $F_{3}S_{1}V_{11}V_{1}V_{1}$, $F_{29}S_{22}S_{1}V_{18}V_{37}$, $F_{29}S_{1}S_{2}V_{18}V_{37}$, $F_{29}S_{22}S_{1}V_{1}V_{37}$, $F_{29}S_{1}S_{2}V_{1}V_{37}$, $F_{3}S_{1}S_{2}V_{11}V_{1}$, $F_{27}S_{23}S_{41}V_{18}V_{1}$, $F_{27}S_{3}S_{41}V_{18}V_{1}$, $F_{27}S_{23}S_{41}V_{1}V_{1}$, $F_{27}S_{3}S_{41}V_{1}V_{1}$, $F_{1}S_{7}S_{3}V_{1}V_{1}$, $F_{27}S_{22}S_{41}V_{18}V_{1}$, $F_{27}S_{2}S_{41}V_{18}V_{1}$, $F_{27}S_{22}S_{41}V_{1}V_{1}$, $F_{27}S_{2}S_{41}V_{1}V_{1}$, $F_{1}S_{7}S_{2}V_{1}V_{1}$, $F_{28}S_{22}S_{23}S_{2}S_{42}$, $F_{28}S_{23}S_{2}S_{2}S_{42}$, $F_{28}S_{22}S_{2}S_{3}S_{42}$, $F_{28}S_{2}S_{2}S_{3}S_{42}$, $F_{28}S_{23}S_{2}S_{42}V_{18}$, $F_{28}S_{23}S_{2}S_{42}V_{1}$, $F_{28}S_{2}S_{3}S_{42}V_{18}$, $F_{28}S_{2}S_{3}S_{42}V_{1}$, $F_{29}S_{2}V_{19}V_{19}V_{37}$, $F_{29}S_{22}S_{2}V_{19}V_{37}$, $F_{29}S_{2}S_{2}V_{19}V_{37}$, $F_{27}S_{22}S_{23}S_{2}S_{41}$, $F_{27}S_{22}S_{2}S_{3}S_{41}$, $F_{27}S_{23}S_{2}S_{2}S_{41}$, $F_{27}S_{2}S_{2}S_{3}S_{41}$, $F_{1}S_{7}S_{2}S_{2}S_{3}$, $F_{22}S_{22}S_{2}S_{2}S_{3}$, $F_{22}S_{21}S_{22}S_{22}S_{23}$, $F_{5}S_{22}S_{1}S_{2}S_{3}$, $F_{5}S_{23}S_{1}S_{2}S_{2}$, $F_{22}S_{21}S_{22}S_{2}S_{3}$, $F_{5}S_{1}S_{2}S_{2}S_{3}$, $F_{46}S_{23}V_{18}V_{1}V_{38}$, $F_{46}S_{23}V_{1}V_{1}V_{38}$, $F_{46}S_{3}V_{18}V_{1}V_{38}$, $F_{46}S_{3}V_{1}V_{1}V_{38}$, $F_{10}S_{3}V_{12}V_{1}V_{1}$, $F_{46}S_{21}S_{23}V_{1}V_{38}$, $F_{46}S_{23}S_{1}V_{1}V_{38}$, $F_{46}S_{21}S_{3}V_{1}V_{38}$, $F_{46}S_{1}S_{3}V_{1}V_{38}$, $F_{10}S_{1}S_{3}V_{12}V_{1}$, $F_{22}S_{22}S_{2}V_{19}V_{19}$, $F_{22}S_{22}S_{2}V_{2}V_{2}$, $F_{22}S_{21}S_{22}V_{19}V_{19}$, $F_{5}S_{1}S_{2}V_{19}V_{2}$, $F_{22}S_{21}S_{22}V_{2}V_{2}$, $F_{5}S_{1}S_{2}V_{2}V_{2}$, $F_{46}S_{1}V_{18}V_{19}V_{38}$, $F_{46}S_{1}V_{19}V_{1}V_{38}$, $F_{46}S_{1}V_{18}V_{2}V_{38}$, $F_{46}S_{1}V_{1}V_{2}V_{38}$, $F_{10}S_{1}V_{12}V_{1}V_{2}$, $F_{46}S_{21}S_{1}V_{19}V_{38}$, $F_{46}S_{1}S_{1}V_{19}V_{38}$, $F_{46}S_{21}S_{1}V_{2}V_{38}$, $F_{46}S_{1}S_{1}V_{2}V_{38}$, $F_{10}S_{1}S_{1}V_{12}V_{2}$, $F_{28}S_{22}S_{42}V_{19}V_{1}$, $F_{28}S_{2}S_{42}V_{19}V_{1}$, $F_{28}S_{22}S_{42}V_{1}V_{2}$, $F_{28}S_{2}S_{42}V_{1}V_{2}$, $F_{2}S_{14}S_{2}V_{1}V_{2}$, $F_{28}S_{21}S_{42}V_{19}V_{1}$, $F_{28}S_{1}S_{42}V_{19}V_{1}$, $F_{28}S_{21}S_{42}V_{1}V_{2}$, $F_{28}S_{1}S_{42}V_{1}V_{2}$, $F_{2}S_{14}S_{1}V_{1}V_{2}$, $F_{28}S_{21}S_{22}S_{1}S_{42}$, $F_{28}S_{22}S_{1}S_{1}S_{42}$, $F_{28}S_{21}S_{1}S_{2}S_{42}$, $F_{28}S_{1}S_{1}S_{2}S_{42}$, $F_{2}S_{14}S_{1}S_{1}S_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{17}$} {{$F_{17}S_{14}S_{21}S_{23}S_{23}$, $F_{17}S_{14}S_{23}S_{1}S_{3}$, $F_{17}S_{14}S_{21}S_{3}S_{3}$, $F_{17}S_{14}S_{1}S_{3}S_{3}$, $F_{17}S_{21}S_{23}S_{23}S_{2}$, $F_{17}S_{23}S_{1}S_{2}S_{3}$, $F_{17}S_{21}S_{2}S_{3}S_{3}$, $F_{17}S_{1}S_{2}S_{3}S_{3}$, $F_{17}S_{21}S_{23}S_{23}S_{1}$, $F_{17}S_{23}S_{1}S_{1}S_{3}$, $F_{17}S_{21}S_{1}S_{3}S_{3}$, $F_{17}S_{1}S_{1}S_{3}S_{3}$, $F_{23}S_{21}S_{1}S_{2}S_{41}$, $F_{6}S_{21}S_{1}S_{2}S_{41}$, $F_{23}S_{1}S_{1}S_{2}S_{41}$, $F_{6}S_{1}S_{1}S_{2}S_{41}$, $F_{6}S_{7}S_{1}S_{1}S_{2}$, $F_{23}S_{21}S_{23}S_{1}S_{41}$, $F_{6}S_{21}S_{1}S_{3}S_{41}$, $F_{23}S_{23}S_{1}S_{1}S_{41}$, $F_{6}S_{1}S_{1}S_{3}S_{41}$, $F_{6}S_{7}S_{1}S_{1}S_{3}$, $F_{41}S_{21}S_{1}S_{2}S_{42}$, $F_{18}S_{21}S_{1}S_{2}S_{42}$, $F_{41}S_{1}S_{1}S_{2}S_{42}$, $F_{18}S_{1}S_{1}S_{2}S_{42}$, $F_{18}S_{14}S_{1}S_{1}S_{2}$, $F_{41}S_{21}S_{23}S_{2}S_{42}$, $F_{18}S_{21}S_{2}S_{3}S_{42}$, $F_{41}S_{23}S_{1}S_{2}S_{42}$, $F_{18}S_{1}S_{2}S_{3}S_{42}$, $F_{18}S_{14}S_{1}S_{2}S_{3}$, $F_{28}S_{14}S_{21}S_{22}S_{23}$, $F_{28}S_{14}S_{21}S_{22}S_{3}$, $F_{28}S_{14}S_{23}S_{1}S_{2}$, $F_{28}S_{14}S_{1}S_{2}S_{3}$, $F_{2}S_{14}S_{1}S_{2}S_{3}$, $F_{17}S_{14}S_{22}S_{22}S_{23}$, $F_{17}S_{14}S_{22}S_{2}S_{3}$, $F_{17}S_{14}S_{23}S_{2}S_{2}$, $F_{17}S_{14}S_{2}S_{2}S_{3}$, $F_{17}S_{22}S_{22}S_{23}S_{2}$, $F_{17}S_{22}S_{2}S_{2}S_{3}$, $F_{17}S_{23}S_{2}S_{2}S_{2}$, $F_{17}S_{2}S_{2}S_{2}S_{3}$, $F_{17}S_{22}S_{22}S_{23}S_{1}$, $F_{17}S_{22}S_{1}S_{2}S_{3}$, $F_{17}S_{23}S_{1}S_{2}S_{2}$, $F_{17}S_{1}S_{2}S_{2}S_{3}$, $F_{23}S_{22}S_{2}S_{2}S_{41}$, $F_{6}S_{22}S_{2}S_{2}S_{41}$, $F_{23}S_{2}S_{2}S_{2}S_{41}$, $F_{6}S_{2}S_{2}S_{2}S_{41}$, $F_{6}S_{7}S_{2}S_{2}S_{2}$, $F_{23}S_{22}S_{23}S_{2}S_{41}$, $F_{6}S_{22}S_{2}S_{3}S_{41}$, $F_{23}S_{23}S_{2}S_{2}S_{41}$, $F_{6}S_{2}S_{2}S_{3}S_{41}$, $F_{6}S_{7}S_{2}S_{2}S_{3}$, $F_{41}S_{22}S_{1}S_{3}S_{42}$, $F_{18}S_{22}S_{1}S_{3}S_{42}$, $F_{41}S_{1}S_{2}S_{3}S_{42}$, $F_{41}S_{22}S_{23}S_{3}S_{42}$, $F_{18}S_{22}S_{3}S_{3}S_{42}$, $F_{41}S_{23}S_{2}S_{3}S_{42}$, $F_{18}S_{2}S_{3}S_{3}S_{42}$, $F_{18}S_{14}S_{2}S_{3}S_{3}$, $F_{5}S_{14}S_{22}S_{22}S_{23}$, $F_{5}S_{14}S_{23}S_{2}S_{2}$, $F_{5}S_{14}S_{22}S_{2}S_{3}$, $F_{5}S_{14}S_{2}S_{2}S_{3}$, $F_{5}S_{22}S_{22}S_{23}S_{3}$, $F_{5}S_{23}S_{2}S_{2}S_{3}$, $F_{5}S_{22}S_{2}S_{3}S_{3}$, $F_{5}S_{2}S_{2}S_{3}S_{3}$, $F_{5}S_{22}S_{22}S_{23}S_{2}$, $F_{5}S_{23}S_{2}S_{2}S_{2}$, $F_{5}S_{22}S_{2}S_{2}S_{3}$, $F_{5}S_{2}S_{2}S_{2}S_{3}$, $F_{22}S_{22}S_{1}S_{2}S_{42}$, $F_{5}S_{22}S_{1}S_{2}S_{42}$, $F_{22}S_{1}S_{2}S_{2}S_{42}$, $F_{5}S_{1}S_{2}S_{2}S_{42}$, $F_{5}S_{14}S_{1}S_{2}S_{2}$, $F_{22}S_{22}S_{1}S_{3}S_{42}$, $F_{5}S_{22}S_{1}S_{3}S_{42}$, $F_{22}S_{1}S_{2}S_{3}S_{42}$, $F_{5}S_{1}S_{2}S_{3}S_{42}$, $F_{5}S_{14}S_{1}S_{2}S_{3}$, $F_{22}S_{22}S_{22}S_{1}S_{42}$, $F_{23}S_{22}S_{1}S_{2}S_{41}$, $F_{6}S_{22}S_{1}S_{2}S_{41}$, $F_{23}S_{1}S_{2}S_{2}S_{41}$, $F_{6}S_{1}S_{2}S_{2}S_{41}$, $F_{6}S_{7}S_{1}S_{2}S_{2}$, $F_{23}S_{22}S_{22}S_{2}S_{41}$, $F_{27}S_{14}S_{22}S_{23}S_{23}$, $F_{27}S_{14}S_{22}S_{23}S_{3}$, $F_{27}S_{14}S_{23}S_{2}S_{3}$, $F_{27}S_{14}S_{2}S_{3}S_{3}$, $F_{1}S_{14}S_{2}S_{3}S_{3}$, $F_{27}S_{14}S_{22}S_{22}S_{23}$, $F_{27}S_{14}S_{22}S_{23}S_{2}$, $F_{27}S_{14}S_{22}S_{2}S_{3}$, $F_{27}S_{14}S_{2}S_{2}S_{3}$, $F_{1}S_{14}S_{2}S_{2}S_{3}$, $F_{28}S_{22}S_{23}S_{2}S_{3}$, $F_{28}S_{22}S_{2}S_{3}S_{3}$, $F_{28}S_{23}S_{2}S_{2}S_{3}$, $F_{28}S_{2}S_{2}S_{3}S_{3}$, $F_{2}S_{2}S_{2}S_{3}S_{3}$, $F_{22}S_{23}S_{2}S_{2}S_{42}$, $F_{5}S_{23}S_{2}S_{2}S_{42}$, $F_{22}S_{2}S_{2}S_{3}S_{42}$, $F_{5}S_{2}S_{2}S_{3}S_{42}$, $F_{22}S_{23}S_{2}S_{3}S_{42}$, $F_{5}S_{23}S_{2}S_{3}S_{42}$, $F_{22}S_{2}S_{3}S_{3}S_{42}$, $F_{5}S_{2}S_{3}S_{3}S_{42}$, $F_{5}S_{14}S_{2}S_{3}S_{3}$, $F_{22}S_{22}S_{23}S_{2}S_{42}$, $F_{22}S_{22}S_{2}S_{3}S_{42}$, $F_{27}S_{23}S_{23}S_{2}S_{2}$, $F_{27}S_{23}S_{2}S_{2}S_{3}$, $F_{27}S_{2}S_{2}S_{3}S_{3}$, $F_{1}S_{2}S_{2}S_{3}S_{3}$, $F_{27}S_{22}S_{23}S_{2}S_{2}$, $F_{27}S_{23}S_{2}S_{2}S_{2}$, $F_{27}S_{22}S_{2}S_{2}S_{3}$, $F_{27}S_{2}S_{2}S_{2}S_{3}$, $F_{1}S_{2}S_{2}S_{2}S_{3}$, $F_{23}S_{23}S_{1}S_{3}S_{41}$, $F_{6}S_{23}S_{1}S_{3}S_{41}$, $F_{23}S_{1}S_{3}S_{3}S_{41}$, $F_{6}S_{1}S_{3}S_{3}S_{41}$, $F_{6}S_{7}S_{1}S_{3}S_{3}$, $F_{23}S_{23}S_{2}S_{3}S_{41}$, $F_{6}S_{23}S_{2}S_{3}S_{41}$, $F_{23}S_{2}S_{3}S_{3}S_{41}$, $F_{6}S_{2}S_{3}S_{3}S_{41}$, $F_{6}S_{7}S_{2}S_{3}S_{3}$, $F_{23}S_{22}S_{23}S_{3}S_{41}$, $F_{23}S_{22}S_{3}S_{3}S_{41}$, $F_{27}S_{23}S_{23}S_{1}S_{3}$, $F_{27}S_{23}S_{1}S_{3}S_{3}$, $F_{27}S_{1}S_{3}S_{3}S_{3}$, $F_{1}S_{1}S_{3}S_{3}S_{3}$, $F_{27}S_{22}S_{23}S_{1}S_{3}$, $F_{27}S_{23}S_{1}S_{2}S_{3}$, $F_{27}S_{22}S_{1}S_{3}S_{3}$, $F_{27}S_{1}S_{2}S_{3}S_{3}$, $F_{1}S_{1}S_{2}S_{3}S_{3}$, $F_{21}S_{23}S_{1}S_{3}S_{74}$, $F_{17}S_{23}S_{1}S_{3}S_{74}$, $F_{21}S_{1}S_{3}S_{3}S_{74}$, $F_{17}S_{1}S_{3}S_{3}S_{74}$, $F_{17}S_{15}S_{1}S_{3}S_{3}$, $F_{21}S_{21}S_{23}S_{1}S_{74}$, $F_{17}S_{23}S_{1}S_{1}S_{74}$, $F_{21}S_{21}S_{1}S_{3}S_{74}$, $F_{17}S_{1}S_{1}S_{3}S_{74}$, $F_{17}S_{15}S_{1}S_{1}S_{3}$, $F_{22}S_{21}S_{23}S_{2}S_{42}$, $F_{5}S_{23}S_{1}S_{2}S_{42}$, $F_{22}S_{21}S_{2}S_{3}S_{42}$, $F_{28}S_{14}S_{22}S_{23}S_{68}$, $F_{28}S_{14}S_{23}S_{68}S_{2}$, $F_{28}S_{14}S_{22}S_{3}S_{29}$, $F_{28}S_{14}S_{2}S_{3}S_{29}$, $F_{2}S_{14}S_{2}S_{3}S_{29}$, $F_{28}S_{14}S_{21}S_{23}S_{68}$, $F_{28}S_{14}S_{23}S_{68}S_{1}$, $F_{28}S_{14}S_{21}S_{3}S_{29}$, $F_{28}S_{14}S_{1}S_{3}S_{29}$, $F_{2}S_{14}S_{1}S_{3}S_{29}$, $F_{28}S_{22}S_{68}S_{1}S_{2}$, $F_{28}S_{68}S_{1}S_{2}S_{2}$, $F_{28}S_{22}S_{1}S_{2}S_{29}$, $F_{28}S_{1}S_{2}S_{2}S_{29}$, $F_{2}S_{1}S_{2}S_{2}S_{29}$, $F_{28}S_{21}S_{68}S_{1}S_{2}$, $F_{28}S_{68}S_{1}S_{1}S_{2}$, $F_{28}S_{21}S_{1}S_{2}S_{29}$, $F_{28}S_{1}S_{1}S_{2}S_{29}$, $F_{2}S_{1}S_{1}S_{2}S_{29}$, $F_{17}S_{14}S_{21}S_{22}S_{68}$, $F_{17}S_{14}S_{22}S_{1}S_{29}$, $F_{17}S_{14}S_{21}S_{2}S_{29}$, $F_{17}S_{14}S_{68}S_{1}S_{2}$, $F_{17}S_{14}S_{1}S_{2}S_{29}$, $F_{17}S_{21}S_{22}S_{68}S_{2}$, $F_{17}S_{22}S_{1}S_{2}S_{29}$, $F_{17}S_{21}S_{2}S_{2}S_{29}$, $F_{17}S_{68}S_{1}S_{2}S_{2}$, $F_{17}S_{1}S_{2}S_{2}S_{29}$, $F_{17}S_{21}S_{22}S_{68}S_{1}$, $F_{17}S_{22}S_{1}S_{1}S_{29}$, $F_{17}S_{21}S_{1}S_{2}S_{29}$, $F_{17}S_{68}S_{1}S_{1}S_{2}$, $F_{17}S_{1}S_{1}S_{2}S_{29}$, $F_{23}S_{21}S_{2}S_{2}S_{42}$, $F_{6}S_{21}S_{2}S_{2}S_{42}$, $F_{23}S_{1}S_{2}S_{2}S_{42}$, $F_{6}S_{1}S_{2}S_{2}S_{42}$, $F_{6}S_{14}S_{1}S_{2}S_{2}$, $F_{23}S_{21}S_{23}S_{2}S_{42}$, $F_{6}S_{21}S_{2}S_{3}S_{42}$, $F_{23}S_{23}S_{1}S_{2}S_{42}$, $F_{6}S_{1}S_{2}S_{3}S_{42}$, $F_{6}S_{14}S_{1}S_{2}S_{3}$, $F_{41}S_{21}S_{1}S_{3}S_{74}$, $F_{18}S_{21}S_{1}S_{3}S_{74}$, $F_{41}S_{1}S_{1}S_{3}S_{74}$, $F_{18}S_{1}S_{1}S_{3}S_{74}$, $F_{18}S_{15}S_{1}S_{1}S_{3}$, $F_{41}S_{21}S_{23}S_{3}S_{74}$, $F_{18}S_{21}S_{3}S_{3}S_{74}$, $F_{41}S_{23}S_{1}S_{3}S_{74}$, $F_{18}S_{1}S_{3}S_{3}S_{74}$, $F_{18}S_{15}S_{1}S_{3}S_{3}$, $F_{5}S_{14}S_{21}S_{23}S_{23}$, $F_{5}S_{14}S_{23}S_{1}S_{3}$, $F_{5}S_{14}S_{21}S_{3}S_{3}$, $F_{5}S_{14}S_{1}S_{3}S_{3}$, $F_{5}S_{21}S_{23}S_{23}S_{3}$, $F_{5}S_{23}S_{1}S_{3}S_{3}$, $F_{5}S_{21}S_{3}S_{3}S_{3}$, $F_{5}S_{1}S_{3}S_{3}S_{3}$, $F_{5}S_{21}S_{23}S_{23}S_{2}$, $F_{5}S_{23}S_{1}S_{2}S_{3}$, $F_{5}S_{21}S_{2}S_{3}S_{3}$, $F_{5}S_{1}S_{2}S_{3}S_{3}$, $F_{22}S_{21}S_{1}S_{2}S_{41}$, $F_{5}S_{21}S_{1}S_{2}S_{41}$, $F_{22}S_{1}S_{1}S_{2}S_{41}$, $F_{5}S_{1}S_{1}S_{2}S_{41}$, $F_{5}S_{7}S_{1}S_{1}S_{2}$, $F_{22}S_{21}S_{1}S_{3}S_{41}$, $F_{5}S_{21}S_{1}S_{3}S_{41}$, $F_{22}S_{1}S_{1}S_{3}S_{41}$, $F_{5}S_{1}S_{1}S_{3}S_{41}$, $F_{5}S_{7}S_{1}S_{1}S_{3}$, $F_{22}S_{21}S_{22}S_{1}S_{41}$, $F_{22}S_{22}S_{1}S_{1}S_{41}$, $F_{23}S_{21}S_{1}S_{2}S_{42}$, $F_{6}S_{21}S_{1}S_{2}S_{42}$, $F_{23}S_{1}S_{1}S_{2}S_{42}$, $F_{6}S_{1}S_{1}S_{2}S_{42}$, $F_{6}S_{14}S_{1}S_{1}S_{2}$, $F_{23}S_{21}S_{22}S_{2}S_{42}$, $F_{23}S_{22}S_{1}S_{2}S_{42}$, $F_{27}S_{14}S_{21}S_{22}S_{23}$, $F_{27}S_{14}S_{21}S_{22}S_{3}$, $F_{27}S_{14}S_{23}S_{1}S_{2}$, $F_{27}S_{14}S_{1}S_{2}S_{3}$, $F_{1}S_{14}S_{1}S_{2}S_{3}$, $F_{27}S_{14}S_{21}S_{22}S_{22}$, $F_{27}S_{14}S_{21}S_{22}S_{2}$, $F_{27}S_{14}S_{22}S_{1}S_{2}$, $F_{27}S_{14}S_{1}S_{2}S_{2}$, $F_{1}S_{14}S_{1}S_{2}S_{2}$, $F_{22}S_{22}S_{2}S_{2}S_{41}$, $F_{5}S_{22}S_{2}S_{2}S_{41}$, $F_{22}S_{2}S_{2}S_{2}S_{41}$, $F_{5}S_{2}S_{2}S_{2}S_{41}$, $F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{22}S_{22}S_{2}S_{3}S_{41}$, $F_{5}S_{22}S_{2}S_{3}S_{41}$, $F_{22}S_{2}S_{2}S_{3}S_{41}$, $F_{5}S_{2}S_{2}S_{3}S_{41}$, $F_{5}S_{7}S_{2}S_{2}S_{3}$, $F_{22}S_{22}S_{22}S_{2}S_{41}$, $F_{23}S_{22}S_{1}S_{3}S_{42}$, $F_{6}S_{22}S_{1}S_{3}S_{42}$, $F_{23}S_{1}S_{2}S_{3}S_{42}$, $F_{23}S_{22}S_{2}S_{3}S_{42}$, $F_{6}S_{22}S_{2}S_{3}S_{42}$, $F_{23}S_{2}S_{2}S_{3}S_{42}$, $F_{6}S_{2}S_{2}S_{3}S_{42}$, $F_{6}S_{14}S_{2}S_{2}S_{3}$, $F_{23}S_{22}S_{22}S_{3}S_{42}$, $F_{21}S_{22}S_{1}S_{3}S_{42}$, $F_{17}S_{22}S_{1}S_{3}S_{42}$, $F_{21}S_{1}S_{2}S_{3}S_{42}$, $F_{17}S_{1}S_{2}S_{3}S_{42}$, $F_{17}S_{14}S_{1}S_{2}S_{3}$, $F_{21}S_{21}S_{22}S_{1}S_{42}$, $F_{17}S_{22}S_{1}S_{1}S_{42}$, $F_{21}S_{21}S_{1}S_{2}S_{42}$, $F_{17}S_{1}S_{1}S_{2}S_{42}$, $F_{17}S_{14}S_{1}S_{1}S_{2}$, $F_{22}S_{21}S_{22}S_{2}S_{41}$, $F_{5}S_{22}S_{1}S_{2}S_{41}$, $F_{22}S_{21}S_{2}S_{2}S_{41}$, $F_{5}S_{1}S_{2}S_{2}S_{41}$, $F_{5}S_{7}S_{1}S_{2}S_{2}$, $F_{28}S_{14}S_{22}S_{22}S_{23}$, $F_{28}S_{14}S_{22}S_{23}S_{2}$, $F_{28}S_{14}S_{22}S_{2}S_{3}$, $F_{28}S_{14}S_{2}S_{2}S_{3}$, $F_{2}S_{14}S_{2}S_{2}S_{3}$, $F_{28}S_{14}S_{22}S_{23}S_{1}$, $F_{28}S_{14}S_{21}S_{2}S_{3}$, $F_{27}S_{22}S_{23}S_{2}S_{3}$, $F_{27}S_{22}S_{2}S_{3}S_{3}$, $F_{27}S_{22}S_{22}S_{2}S_{3}$, $F_{21}S_{23}S_{2}S_{3}S_{42}$, $F_{17}S_{23}S_{2}S_{3}S_{42}$, $F_{21}S_{2}S_{3}S_{3}S_{42}$, $F_{17}S_{2}S_{3}S_{3}S_{42}$, $F_{17}S_{14}S_{2}S_{3}S_{3}$, $F_{21}S_{21}S_{23}S_{2}S_{42}$, $F_{17}S_{23}S_{1}S_{2}S_{42}$, $F_{21}S_{21}S_{2}S_{3}S_{42}$, $F_{28}S_{22}S_{23}S_{2}S_{2}$, $F_{28}S_{23}S_{2}S_{2}S_{2}$, $F_{28}S_{22}S_{2}S_{2}S_{3}$, $F_{28}S_{2}S_{2}S_{2}S_{3}$, $F_{2}S_{2}S_{2}S_{2}S_{3}$, $F_{28}S_{21}S_{23}S_{2}S_{2}$, $F_{28}S_{23}S_{1}S_{2}S_{2}$, $F_{28}S_{21}S_{2}S_{2}S_{3}$, $F_{28}S_{1}S_{2}S_{2}S_{3}$, $F_{2}S_{1}S_{2}S_{2}S_{3}$, $F_{22}S_{23}S_{2}S_{3}S_{41}$, $F_{5}S_{23}S_{2}S_{3}S_{41}$, $F_{22}S_{2}S_{3}S_{3}S_{41}$, $F_{5}S_{2}S_{3}S_{3}S_{41}$, $F_{5}S_{7}S_{2}S_{3}S_{3}$, $F_{22}S_{21}S_{23}S_{3}S_{41}$, $F_{5}S_{23}S_{1}S_{3}S_{41}$, $F_{22}S_{21}S_{3}S_{3}S_{41}$, $F_{5}S_{1}S_{3}S_{3}S_{41}$, $F_{5}S_{7}S_{1}S_{3}S_{3}$, $F_{28}S_{22}S_{23}S_{1}S_{3}$, $F_{28}S_{23}S_{1}S_{2}S_{3}$, $F_{28}S_{22}S_{1}S_{3}S_{3}$, $F_{28}S_{1}S_{2}S_{3}S_{3}$, $F_{2}S_{1}S_{2}S_{3}S_{3}$, $F_{28}S_{21}S_{23}S_{1}S_{3}$, $F_{28}S_{23}S_{1}S_{1}S_{3}$, $F_{28}S_{21}S_{1}S_{3}S_{3}$, $F_{28}S_{1}S_{1}S_{3}S_{3}$, $F_{2}S_{1}S_{1}S_{3}S_{3}$, $F_{45}S_{14}S_{21}S_{23}S_{68}$, $F_{45}S_{14}S_{23}S_{68}S_{1}$, $F_{45}S_{14}S_{21}S_{3}S_{29}$, $F_{45}S_{14}S_{1}S_{3}S_{29}$, $F_{16}S_{14}S_{1}S_{3}S_{29}$, $F_{45}S_{21}S_{68}S_{1}S_{2}$, $F_{45}S_{68}S_{1}S_{1}S_{2}$, $F_{45}S_{21}S_{1}S_{2}S_{29}$, $F_{45}S_{1}S_{1}S_{2}S_{29}$, $F_{16}S_{1}S_{1}S_{2}S_{29}$, $F_{23}S_{21}S_{22}S_{68}S_{2}$, $F_{6}S_{22}S_{1}S_{2}S_{29}$, $F_{6}S_{21}S_{2}S_{2}S_{29}$, $F_{23}S_{68}S_{1}S_{2}S_{2}$, $F_{6}S_{1}S_{2}S_{2}S_{29}$, $F_{23}S_{21}S_{22}S_{23}S_{68}$, $F_{6}S_{22}S_{1}S_{3}S_{29}$, $F_{6}S_{21}S_{2}S_{3}S_{29}$, $F_{23}S_{23}S_{68}S_{1}S_{2}$, $F_{6}S_{1}S_{2}S_{3}S_{29}$, $F_{28}S_{21}S_{23}S_{3}S_{74}$, $F_{28}S_{21}S_{3}S_{3}S_{74}$, $F_{28}S_{23}S_{1}S_{3}S_{74}$, $F_{28}S_{1}S_{3}S_{3}S_{74}$, $F_{2}S_{15}S_{1}S_{3}S_{3}$, $F_{22}S_{21}S_{23}S_{23}S_{2}$, $F_{22}S_{23}S_{1}S_{2}S_{3}$, $F_{22}S_{21}S_{23}S_{23}S_{3}$, $F_{22}S_{23}S_{1}S_{3}S_{3}$, $F_{22}S_{21}S_{22}S_{23}S_{23}$, $F_{22}S_{22}S_{23}S_{1}S_{3}$, $F_{27}S_{21}S_{23}S_{2}S_{42}$, $F_{27}S_{21}S_{2}S_{3}S_{42}$, $F_{27}S_{23}S_{1}S_{2}S_{42}$, $F_{27}S_{1}S_{2}S_{3}S_{42}$, $F_{27}S_{21}S_{22}S_{2}S_{42}$, $F_{27}S_{21}S_{2}S_{2}S_{42}$, $F_{27}S_{22}S_{1}S_{2}S_{42}$, $F_{27}S_{1}S_{2}S_{2}S_{42}$, $F_{22}S_{22}S_{22}S_{23}S_{2}$, $F_{22}S_{23}S_{2}S_{2}S_{2}$, $F_{22}S_{22}S_{22}S_{23}S_{3}$, $F_{22}S_{23}S_{2}S_{2}S_{3}$, $F_{22}S_{22}S_{22}S_{22}S_{23}$, $F_{22}S_{22}S_{23}S_{2}S_{2}$, $F_{27}S_{22}S_{23}S_{3}S_{42}$, $F_{27}S_{22}S_{3}S_{3}S_{42}$, $F_{27}S_{23}S_{2}S_{3}S_{42}$, $F_{27}S_{2}S_{3}S_{3}S_{42}$, $F_{27}S_{22}S_{22}S_{3}S_{42}$, $F_{27}S_{22}S_{2}S_{3}S_{42}$, $F_{27}S_{2}S_{2}S_{3}S_{42}$, $F_{21}S_{22}S_{22}S_{23}S_{3}$, $F_{17}S_{23}S_{2}S_{2}S_{3}$, $F_{17}S_{22}S_{2}S_{3}S_{3}$, $F_{21}S_{22}S_{2}S_{3}S_{3}$, $F_{17}S_{2}S_{2}S_{3}S_{3}$, $F_{21}S_{21}S_{22}S_{22}S_{23}$, $F_{21}S_{21}S_{22}S_{2}S_{3}$, $F_{28}S_{22}S_{22}S_{2}S_{41}$, $F_{28}S_{22}S_{2}S_{2}S_{41}$, $F_{28}S_{2}S_{2}S_{2}S_{41}$, $F_{2}S_{7}S_{2}S_{2}S_{2}$, $F_{28}S_{21}S_{22}S_{2}S_{41}$, $F_{28}S_{22}S_{1}S_{2}S_{41}$, $F_{28}S_{21}S_{2}S_{2}S_{41}$, $F_{28}S_{1}S_{2}S_{2}S_{41}$, $F_{2}S_{7}S_{1}S_{2}S_{2}$, $F_{28}S_{22}S_{23}S_{3}S_{41}$, $F_{28}S_{23}S_{2}S_{3}S_{41}$, $F_{28}S_{22}S_{3}S_{3}S_{41}$, $F_{28}S_{2}S_{3}S_{3}S_{41}$, $F_{2}S_{7}S_{2}S_{3}S_{3}$, $F_{28}S_{21}S_{23}S_{3}S_{41}$, $F_{28}S_{23}S_{1}S_{3}S_{41}$, $F_{28}S_{21}S_{3}S_{3}S_{41}$, $F_{28}S_{1}S_{3}S_{3}S_{41}$, $F_{2}S_{7}S_{1}S_{3}S_{3}$, $F_{45}S_{21}S_{23}S_{2}S_{42}$, $F_{45}S_{23}S_{1}S_{2}S_{42}$, $F_{45}S_{21}S_{2}S_{3}S_{42}$, $F_{45}S_{1}S_{2}S_{3}S_{42}$, $F_{16}S_{14}S_{1}S_{2}S_{3}$, $F_{41}S_{21}S_{22}S_{68}S_{1}$, $F_{18}S_{22}S_{1}S_{1}S_{29}$, $F_{18}S_{21}S_{1}S_{2}S_{29}$, $F_{41}S_{68}S_{1}S_{1}S_{2}$, $F_{18}S_{1}S_{1}S_{2}S_{29}$, $F_{41}S_{21}S_{22}S_{23}S_{68}$, $F_{18}S_{22}S_{1}S_{3}S_{29}$, $F_{18}S_{21}S_{2}S_{3}S_{29}$, $F_{41}S_{23}S_{68}S_{1}S_{2}$, $F_{18}S_{1}S_{2}S_{3}S_{29}$, $F_{28}S_{21}S_{23}S_{2}S_{42}$, $F_{28}S_{21}S_{2}S_{3}S_{42}$, $F_{28}S_{23}S_{1}S_{2}S_{42}$, $F_{28}S_{1}S_{2}S_{3}S_{42}$, $F_{23}S_{21}S_{23}S_{23}S_{1}$, $F_{6}S_{23}S_{1}S_{1}S_{3}$, $F_{6}S_{21}S_{1}S_{3}S_{3}$, $F_{23}S_{23}S_{1}S_{1}S_{3}$, $F_{6}S_{1}S_{1}S_{3}S_{3}$, $F_{23}S_{21}S_{23}S_{23}S_{2}$, $F_{6}S_{23}S_{1}S_{2}S_{3}$, $F_{6}S_{21}S_{2}S_{3}S_{3}$, $F_{23}S_{23}S_{1}S_{2}S_{3}$, $F_{6}S_{1}S_{2}S_{3}S_{3}$, $F_{23}S_{21}S_{22}S_{23}S_{23}$, $F_{23}S_{22}S_{23}S_{1}S_{3}$, $F_{27}S_{21}S_{23}S_{1}S_{41}$, $F_{27}S_{21}S_{1}S_{3}S_{41}$, $F_{27}S_{23}S_{1}S_{1}S_{41}$, $F_{27}S_{1}S_{1}S_{3}S_{41}$, $F_{1}S_{7}S_{1}S_{1}S_{3}$, $F_{27}S_{21}S_{22}S_{1}S_{41}$, $F_{27}S_{21}S_{1}S_{2}S_{41}$, $F_{27}S_{22}S_{1}S_{1}S_{41}$, $F_{27}S_{1}S_{1}S_{2}S_{41}$, $F_{1}S_{7}S_{1}S_{1}S_{2}$, $F_{23}S_{22}S_{22}S_{23}S_{1}$, $F_{6}S_{22}S_{1}S_{2}S_{3}$, $F_{23}S_{23}S_{1}S_{2}S_{2}$, $F_{6}S_{1}S_{2}S_{2}S_{3}$, $F_{23}S_{22}S_{22}S_{23}S_{2}$, $F_{6}S_{22}S_{2}S_{2}S_{3}$, $F_{23}S_{23}S_{2}S_{2}S_{2}$, $F_{6}S_{2}S_{2}S_{2}S_{3}$, $F_{23}S_{22}S_{22}S_{22}S_{23}$, $F_{23}S_{22}S_{23}S_{2}S_{2}$, $F_{27}S_{22}S_{23}S_{2}S_{41}$, $F_{27}S_{22}S_{2}S_{3}S_{41}$, $F_{27}S_{23}S_{2}S_{2}S_{41}$, $F_{27}S_{2}S_{2}S_{3}S_{41}$, $F_{1}S_{7}S_{2}S_{2}S_{3}$, $F_{27}S_{22}S_{22}S_{2}S_{41}$, $F_{27}S_{22}S_{2}S_{2}S_{41}$, $F_{27}S_{2}S_{2}S_{2}S_{41}$, $F_{1}S_{7}S_{2}S_{2}S_{2}$, $F_{22}S_{22}S_{2}S_{2}S_{3}$, $F_{22}S_{21}S_{22}S_{22}S_{23}$, $F_{5}S_{23}S_{1}S_{2}S_{2}$, $F_{5}S_{22}S_{1}S_{2}S_{3}$, $F_{22}S_{21}S_{22}S_{2}S_{3}$, $F_{5}S_{1}S_{2}S_{2}S_{3}$, $F_{28}S_{22}S_{22}S_{1}S_{42}$, $F_{28}S_{22}S_{1}S_{2}S_{42}$, $F_{28}S_{1}S_{2}S_{2}S_{42}$, $F_{2}S_{14}S_{1}S_{2}S_{2}$, $F_{28}S_{21}S_{22}S_{1}S_{42}$, $F_{28}S_{22}S_{1}S_{1}S_{42}$, $F_{28}S_{21}S_{1}S_{2}S_{42}$, $F_{28}S_{1}S_{1}S_{2}S_{42}$, $F_{2}S_{14}S_{1}S_{1}S_{2}$, $F_{28}S_{22}S_{23}S_{2}S_{42}$, $F_{28}S_{23}S_{2}S_{2}S_{42}$, $F_{28}S_{22}S_{2}S_{3}S_{42}$, $F_{28}S_{2}S_{2}S_{3}S_{42}$, $F_{45}S_{21}S_{23}S_{1}S_{74}$, $F_{45}S_{23}S_{1}S_{1}S_{74}$, $F_{45}S_{21}S_{1}S_{3}S_{74}$, $F_{45}S_{1}S_{1}S_{3}S_{74}$, $F_{16}S_{15}S_{1}S_{1}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{18}$} {{$F_{8}S_{7}S_{24}V_{19}V_{19}$, $F_{8}S_{7}S_{24}V_{2}V_{2}$, $F_{8}S_{7}S_{22}V_{19}V_{19}$, $F_{8}S_{7}S_{22}V_{2}V_{2}$, $F_{8}S_{7}S_{4}V_{19}V_{2}$, $F_{8}S_{7}S_{4}V_{2}V_{2}$, $F_{8}S_{7}S_{2}V_{19}V_{2}$, $F_{8}S_{7}S_{2}V_{2}V_{2}$, $F_{8}S_{24}V_{19}V_{19}V_{2}$, $F_{8}S_{24}V_{2}V_{2}V_{2}$, $F_{8}S_{22}V_{19}V_{19}V_{2}$, $F_{8}S_{22}V_{2}V_{2}V_{2}$, $F_{8}S_{4}V_{19}V_{2}V_{2}$, $F_{8}S_{4}V_{2}V_{2}V_{2}$, $F_{8}S_{2}V_{19}V_{2}V_{2}$, $F_{8}S_{2}V_{2}V_{2}V_{2}$, $F_{26}S_{43}V_{19}V_{2}V_{2}$, $F_{9}S_{43}V_{19}V_{2}V_{2}$, $F_{22}S_{41}V_{19}V_{2}V_{2}$, $F_{5}S_{41}V_{19}V_{2}V_{2}$, $F_{26}S_{43}V_{2}V_{2}V_{2}$, $F_{9}S_{43}V_{2}V_{2}V_{2}$, $F_{22}S_{41}V_{2}V_{2}V_{2}$, $F_{5}S_{41}V_{2}V_{2}V_{2}$, $F_{9}S_{8}V_{2}V_{2}V_{2}$, $F_{5}S_{7}V_{2}V_{2}V_{2}$, $F_{26}S_{24}S_{43}V_{19}V_{2}$, $F_{9}S_{4}S_{43}V_{19}V_{2}$, $F_{22}S_{22}S_{41}V_{19}V_{2}$, $F_{5}S_{2}S_{41}V_{19}V_{2}$, $F_{26}S_{24}S_{43}V_{2}V_{2}$, $F_{9}S_{4}S_{43}V_{2}V_{2}$, $F_{22}S_{22}S_{41}V_{2}V_{2}$, $F_{5}S_{2}S_{41}V_{2}V_{2}$, $F_{9}S_{8}S_{4}V_{2}V_{2}$, $F_{5}S_{7}S_{2}V_{2}V_{2}$, $F_{29}S_{7}S_{24}V_{19}V_{19}$, $F_{29}S_{7}S_{22}V_{19}V_{19}$, $F_{29}S_{7}S_{4}V_{19}V_{19}$, $F_{29}S_{7}S_{2}V_{19}V_{19}$, $F_{29}S_{7}S_{24}V_{2}V_{2}$, $F_{29}S_{7}S_{22}V_{2}V_{2}$, $F_{29}S_{7}S_{4}V_{2}V_{2}$, $F_{29}S_{7}S_{2}V_{2}V_{2}$, $F_{3}S_{7}S_{4}V_{2}V_{2}$, $F_{3}S_{7}S_{2}V_{2}V_{2}$, $F_{26}S_{24}S_{2}S_{43}V_{2}$, $F_{9}S_{24}S_{2}S_{43}V_{2}$, $F_{22}S_{22}S_{2}S_{41}V_{2}$, $F_{5}S_{22}S_{2}S_{41}V_{2}$, $F_{26}S_{2}S_{4}S_{43}V_{2}$, $F_{9}S_{2}S_{4}S_{43}V_{2}$, $F_{9}S_{8}S_{2}S_{4}V_{2}$, $F_{22}S_{2}S_{2}S_{41}V_{2}$, $F_{5}S_{2}S_{2}S_{41}V_{2}$, $F_{5}S_{7}S_{2}S_{2}V_{2}$, $F_{26}S_{24}S_{24}S_{2}S_{43}$, $F_{9}S_{24}S_{2}S_{4}S_{43}$, $F_{22}S_{22}S_{22}S_{2}S_{41}$, $F_{5}S_{22}S_{2}S_{2}S_{41}$, $F_{26}S_{24}S_{2}S_{4}S_{43}$, $F_{9}S_{2}S_{4}S_{4}S_{43}$, $F_{9}S_{8}S_{2}S_{4}S_{4}$, $F_{22}S_{22}S_{2}S_{2}S_{41}$, $F_{5}S_{2}S_{2}S_{2}S_{41}$, $F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{29}S_{24}S_{2}V_{19}V_{2}$, $F_{29}S_{22}S_{2}V_{19}V_{2}$, $F_{29}S_{2}S_{4}V_{19}V_{2}$, $F_{29}S_{2}S_{2}V_{19}V_{2}$, $F_{29}S_{24}S_{2}V_{2}V_{2}$, $F_{29}S_{22}S_{2}V_{2}V_{2}$, $F_{29}S_{2}S_{4}V_{2}V_{2}$, $F_{29}S_{2}S_{2}V_{2}V_{2}$, $F_{3}S_{2}S_{4}V_{2}V_{2}$, $F_{3}S_{2}S_{2}V_{2}V_{2}$, $F_{5}S_{7}S_{23}S_{24}S_{24}$, $F_{5}S_{7}S_{24}S_{3}S_{4}$, $F_{5}S_{7}S_{22}S_{22}S_{23}$, $F_{5}S_{7}S_{22}S_{2}S_{3}$, $F_{5}S_{7}S_{23}S_{4}S_{4}$, $F_{5}S_{7}S_{3}S_{4}S_{4}$, $F_{5}S_{7}S_{23}S_{2}S_{2}$, $F_{5}S_{7}S_{2}S_{2}S_{3}$, $F_{5}S_{23}S_{24}S_{24}S_{2}$, $F_{5}S_{24}S_{2}S_{3}S_{4}$, $F_{5}S_{22}S_{22}S_{23}S_{2}$, $F_{5}S_{22}S_{2}S_{2}S_{3}$, $F_{5}S_{23}S_{2}S_{4}S_{4}$, $F_{5}S_{2}S_{3}S_{4}S_{4}$, $F_{5}S_{23}S_{2}S_{2}S_{2}$, $F_{5}S_{2}S_{2}S_{2}S_{3}$, $F_{25}S_{24}V_{2}V_{2}V_{37}$, $F_{8}S_{24}V_{2}V_{2}V_{37}$, $F_{25}S_{22}V_{2}V_{2}V_{37}$, $F_{8}S_{22}V_{2}V_{2}V_{37}$, $F_{25}S_{4}V_{2}V_{2}V_{37}$, $F_{8}S_{4}V_{2}V_{2}V_{37}$, $F_{8}S_{4}V_{11}V_{2}V_{2}$, $F_{25}S_{2}V_{2}V_{2}V_{37}$, $F_{8}S_{2}V_{2}V_{2}V_{37}$, $F_{8}S_{2}V_{11}V_{2}V_{2}$, $F_{25}S_{24}S_{2}V_{2}V_{37}$, $F_{8}S_{24}S_{2}V_{2}V_{37}$, $F_{25}S_{22}S_{2}V_{2}V_{37}$, $F_{8}S_{22}S_{2}V_{2}V_{37}$, $F_{25}S_{2}S_{4}V_{2}V_{37}$, $F_{8}S_{2}S_{4}V_{2}V_{37}$, $F_{8}S_{2}S_{4}V_{11}V_{2}$, $F_{25}S_{2}S_{2}V_{2}V_{37}$, $F_{8}S_{2}S_{2}V_{2}V_{37}$, $F_{8}S_{2}S_{2}V_{11}V_{2}$, $F_{25}S_{24}V_{19}V_{2}V_{37}$, $F_{25}S_{22}V_{19}V_{2}V_{37}$, $F_{25}S_{4}V_{19}V_{2}V_{37}$, $F_{25}S_{2}V_{19}V_{2}V_{37}$, $F_{30}S_{7}S_{24}S_{24}S_{24}$, $F_{30}S_{7}S_{24}S_{24}S_{4}$, $F_{27}S_{7}S_{22}S_{22}S_{22}$, $F_{27}S_{7}S_{22}S_{22}S_{2}$, $F_{30}S_{7}S_{24}S_{4}S_{4}$, $F_{30}S_{7}S_{4}S_{4}S_{4}$, $F_{4}S_{7}S_{4}S_{4}S_{4}$, $F_{27}S_{7}S_{22}S_{2}S_{2}$, $F_{27}S_{7}S_{2}S_{2}S_{2}$, $F_{1}S_{7}S_{2}S_{2}S_{2}$, $F_{30}S_{7}S_{24}S_{24}V_{19}$, $F_{30}S_{7}S_{24}S_{24}V_{2}$, $F_{27}S_{7}S_{22}S_{22}V_{19}$, $F_{27}S_{7}S_{22}S_{22}V_{2}$, $F_{30}S_{7}S_{4}S_{4}V_{19}$, $F_{30}S_{7}S_{4}S_{4}V_{2}$, $F_{4}S_{7}S_{4}S_{4}V_{2}$, $F_{27}S_{7}S_{2}S_{2}V_{19}$, $F_{27}S_{7}S_{2}S_{2}V_{2}$, $F_{1}S_{7}S_{2}S_{2}V_{2}$, $F_{30}S_{24}S_{24}V_{2}V_{2}$, $F_{30}S_{24}S_{4}V_{2}V_{2}$, $F_{27}S_{22}S_{22}V_{2}V_{2}$, $F_{27}S_{22}S_{2}V_{2}V_{2}$, $F_{30}S_{4}S_{4}V_{2}V_{2}$, $F_{4}S_{4}S_{4}V_{2}V_{2}$, $F_{27}S_{2}S_{2}V_{2}V_{2}$, $F_{1}S_{2}S_{2}V_{2}V_{2}$, $F_{30}S_{24}V_{19}V_{2}V_{2}$, $F_{30}S_{24}V_{2}V_{2}V_{2}$, $F_{27}S_{22}V_{19}V_{2}V_{2}$, $F_{27}S_{22}V_{2}V_{2}V_{2}$, $F_{30}S_{4}V_{19}V_{2}V_{2}$, $F_{30}S_{4}V_{2}V_{2}V_{2}$, $F_{4}S_{4}V_{2}V_{2}V_{2}$, $F_{27}S_{2}V_{19}V_{2}V_{2}$, $F_{27}S_{2}V_{2}V_{2}V_{2}$, $F_{1}S_{2}V_{2}V_{2}V_{2}$, $F_{8}S_{7}S_{23}S_{24}S_{24}$, $F_{8}S_{7}S_{24}S_{3}S_{4}$, $F_{8}S_{7}S_{22}S_{22}S_{23}$, $F_{8}S_{7}S_{22}S_{2}S_{3}$, $F_{8}S_{7}S_{23}S_{4}S_{4}$, $F_{8}S_{7}S_{3}S_{4}S_{4}$, $F_{8}S_{7}S_{23}S_{2}S_{2}$, $F_{8}S_{7}S_{2}S_{2}S_{3}$, $F_{8}S_{23}S_{24}S_{24}V_{2}$, $F_{8}S_{24}S_{3}S_{4}V_{2}$, $F_{8}S_{22}S_{22}S_{23}V_{2}$, $F_{8}S_{22}S_{2}S_{3}V_{2}$, $F_{8}S_{23}S_{4}S_{4}V_{2}$, $F_{8}S_{3}S_{4}S_{4}V_{2}$, $F_{8}S_{23}S_{2}S_{2}V_{2}$, $F_{8}S_{2}S_{2}S_{3}V_{2}$, $F_{26}S_{23}V_{2}V_{2}V_{37}$, $F_{22}S_{23}V_{2}V_{2}V_{37}$, $F_{9}S_{23}V_{2}V_{2}V_{37}$, $F_{5}S_{23}V_{2}V_{2}V_{37}$, $F_{26}S_{3}V_{2}V_{2}V_{37}$, $F_{22}S_{3}V_{2}V_{2}V_{37}$, $F_{9}S_{3}V_{2}V_{2}V_{37}$, $F_{5}S_{3}V_{2}V_{2}V_{37}$, $F_{9}S_{3}V_{11}V_{2}V_{2}$, $F_{5}S_{3}V_{11}V_{2}V_{2}$, $F_{26}S_{23}S_{24}V_{2}V_{37}$, $F_{22}S_{22}S_{23}V_{2}V_{37}$, $F_{9}S_{23}S_{4}V_{2}V_{37}$, $F_{5}S_{23}S_{2}V_{2}V_{37}$, $F_{26}S_{24}S_{3}V_{2}V_{37}$, $F_{22}S_{22}S_{3}V_{2}V_{37}$, $F_{9}S_{3}S_{4}V_{2}V_{37}$, $F_{5}S_{2}S_{3}V_{2}V_{37}$, $F_{9}S_{3}S_{4}V_{11}V_{2}$, $F_{5}S_{2}S_{3}V_{11}V_{2}$, $F_{29}S_{7}S_{23}S_{23}S_{24}$, $F_{29}S_{7}S_{22}S_{23}S_{23}$, $F_{29}S_{7}S_{23}S_{23}S_{4}$, $F_{29}S_{7}S_{23}S_{23}S_{2}$, $F_{29}S_{7}S_{24}S_{3}S_{3}$, $F_{29}S_{7}S_{22}S_{3}S_{3}$, $F_{29}S_{7}S_{3}S_{3}S_{4}$, $F_{29}S_{7}S_{2}S_{3}S_{3}$, $F_{3}S_{7}S_{3}S_{3}S_{4}$, $F_{3}S_{7}S_{2}S_{3}S_{3}$, $F_{26}S_{2}V_{19}V_{2}V_{37}$, $F_{22}S_{2}V_{19}V_{2}V_{37}$, $F_{9}S_{2}V_{19}V_{2}V_{37}$, $F_{5}S_{2}V_{19}V_{2}V_{37}$, $F_{26}S_{2}V_{2}V_{2}V_{37}$, $F_{22}S_{2}V_{2}V_{2}V_{37}$, $F_{9}S_{2}V_{2}V_{2}V_{37}$, $F_{5}S_{2}V_{2}V_{2}V_{37}$, $F_{9}S_{2}V_{11}V_{2}V_{2}$, $F_{5}S_{2}V_{11}V_{2}V_{2}$, $F_{26}S_{24}S_{2}V_{19}V_{37}$, $F_{22}S_{22}S_{2}V_{19}V_{37}$, $F_{9}S_{2}S_{4}V_{19}V_{37}$, $F_{5}S_{2}S_{2}V_{19}V_{37}$, $F_{26}S_{24}S_{2}V_{2}V_{37}$, $F_{22}S_{22}S_{2}V_{2}V_{37}$, $F_{9}S_{2}S_{4}V_{2}V_{37}$, $F_{5}S_{2}S_{2}V_{2}V_{37}$, $F_{9}S_{2}S_{4}V_{11}V_{2}$, $F_{5}S_{2}S_{2}V_{11}V_{2}$, $F_{5}S_{7}S_{24}V_{19}V_{19}$, $F_{5}S_{7}S_{24}V_{2}V_{2}$, $F_{5}S_{7}S_{22}V_{19}V_{19}$, $F_{5}S_{7}S_{22}V_{2}V_{2}$, $F_{5}S_{7}S_{4}V_{19}V_{2}$, $F_{5}S_{7}S_{4}V_{2}V_{2}$, $F_{5}S_{7}S_{2}V_{19}V_{2}$, $F_{5}S_{24}S_{2}V_{19}V_{19}$, $F_{5}S_{24}S_{2}V_{2}V_{2}$, $F_{5}S_{22}S_{2}V_{19}V_{19}$, $F_{5}S_{22}S_{2}V_{2}V_{2}$, $F_{5}S_{2}S_{4}V_{19}V_{2}$, $F_{5}S_{2}S_{4}V_{2}V_{2}$, $F_{5}S_{2}S_{2}V_{19}V_{2}$, $F_{5}S_{2}S_{2}V_{2}V_{2}$, $F_{25}S_{43}V_{19}V_{2}V_{2}$, $F_{8}S_{43}V_{19}V_{2}V_{2}$, $F_{25}S_{41}V_{19}V_{2}V_{2}$, $F_{8}S_{41}V_{19}V_{2}V_{2}$, $F_{25}S_{43}V_{2}V_{2}V_{2}$, $F_{8}S_{43}V_{2}V_{2}V_{2}$, $F_{25}S_{41}V_{2}V_{2}V_{2}$, $F_{8}S_{41}V_{2}V_{2}V_{2}$, $F_{8}S_{8}V_{2}V_{2}V_{2}$, $F_{8}S_{7}V_{2}V_{2}V_{2}$, $F_{25}S_{2}S_{43}V_{19}V_{2}$, $F_{8}S_{2}S_{43}V_{19}V_{2}$, $F_{25}S_{2}S_{41}V_{19}V_{2}$, $F_{8}S_{2}S_{41}V_{19}V_{2}$, $F_{25}S_{2}S_{43}V_{2}V_{2}$, $F_{8}S_{2}S_{43}V_{2}V_{2}$, $F_{25}S_{2}S_{41}V_{2}V_{2}$, $F_{8}S_{2}S_{41}V_{2}V_{2}$, $F_{8}S_{8}S_{2}V_{2}V_{2}$, $F_{25}S_{43}V_{19}V_{19}V_{2}$, $F_{25}S_{41}V_{19}V_{19}V_{2}$, $F_{30}S_{7}S_{24}V_{19}V_{19}$, $F_{30}S_{7}S_{4}V_{19}V_{19}$, $F_{27}S_{7}S_{22}V_{19}V_{19}$, $F_{27}S_{7}S_{2}V_{19}V_{19}$, $F_{30}S_{7}S_{24}V_{2}V_{2}$, $F_{30}S_{7}S_{4}V_{2}V_{2}$, $F_{27}S_{7}S_{22}V_{2}V_{2}$, $F_{27}S_{7}S_{2}V_{2}V_{2}$, $F_{4}S_{7}S_{4}V_{2}V_{2}$, $F_{1}S_{7}S_{2}V_{2}V_{2}$, $F_{30}S_{7}V_{19}V_{19}V_{19}$, $F_{30}S_{7}V_{19}V_{19}V_{2}$, $F_{27}S_{7}V_{19}V_{19}V_{19}$, $F_{27}S_{7}V_{19}V_{19}V_{2}$, $F_{30}S_{7}V_{19}V_{2}V_{2}$, $F_{30}S_{7}V_{2}V_{2}V_{2}$, $F_{27}S_{7}V_{19}V_{2}V_{2}$, $F_{27}S_{7}V_{2}V_{2}V_{2}$, $F_{4}S_{7}V_{2}V_{2}V_{2}$, $F_{1}S_{7}V_{2}V_{2}V_{2}$, $F_{29}S_{23}S_{24}S_{2}S_{2}$, $F_{29}S_{22}S_{23}S_{2}S_{2}$, $F_{29}S_{23}S_{2}S_{2}S_{4}$, $F_{29}S_{23}S_{2}S_{2}S_{2}$, $F_{29}S_{24}S_{2}S_{2}S_{3}$, $F_{29}S_{22}S_{2}S_{2}S_{3}$, $F_{29}S_{2}S_{2}S_{3}S_{4}$, $F_{29}S_{2}S_{2}S_{2}S_{3}$, $F_{3}S_{2}S_{2}S_{3}S_{4}$, $F_{3}S_{2}S_{2}S_{2}S_{3}$, $F_{25}S_{24}S_{2}S_{43}V_{2}$, $F_{8}S_{24}S_{2}S_{43}V_{2}$, $F_{25}S_{22}S_{2}S_{41}V_{2}$, $F_{8}S_{22}S_{2}S_{41}V_{2}$, $F_{25}S_{2}S_{4}S_{43}V_{2}$, $F_{8}S_{2}S_{4}S_{43}V_{2}$, $F_{8}S_{8}S_{2}S_{4}V_{2}$, $F_{25}S_{2}S_{2}S_{41}V_{2}$, $F_{8}S_{2}S_{2}S_{41}V_{2}$, $F_{8}S_{7}S_{2}S_{2}V_{2}$, $F_{25}S_{24}S_{2}S_{2}S_{43}$, $F_{8}S_{24}S_{2}S_{2}S_{43}$, $F_{25}S_{22}S_{2}S_{2}S_{41}$, $F_{8}S_{22}S_{2}S_{2}S_{41}$, $F_{25}S_{2}S_{2}S_{4}S_{43}$, $F_{8}S_{2}S_{2}S_{4}S_{43}$, $F_{8}S_{8}S_{2}S_{2}S_{4}$, $F_{25}S_{2}S_{2}S_{2}S_{41}$, $F_{8}S_{2}S_{2}S_{2}S_{41}$, $F_{8}S_{7}S_{2}S_{2}S_{2}$, $F_{25}S_{24}S_{2}S_{43}V_{19}$, $F_{25}S_{22}S_{2}S_{41}V_{19}$, $F_{25}S_{2}S_{4}S_{43}V_{19}$, $F_{25}S_{2}S_{2}S_{41}V_{19}$, $F_{30}S_{24}S_{2}V_{19}V_{2}$, $F_{30}S_{2}S_{4}V_{19}V_{2}$, $F_{27}S_{22}S_{2}V_{19}V_{2}$, $F_{27}S_{2}S_{2}V_{19}V_{2}$, $F_{30}S_{24}S_{2}V_{2}V_{2}$, $F_{30}S_{2}S_{4}V_{2}V_{2}$, $F_{4}S_{2}S_{4}V_{2}V_{2}$, $F_{30}S_{2}V_{19}V_{19}V_{2}$, $F_{30}S_{2}V_{19}V_{2}V_{2}$, $F_{27}S_{2}V_{19}V_{19}V_{2}$, $F_{30}S_{2}V_{2}V_{2}V_{2}$, $F_{4}S_{2}V_{2}V_{2}V_{2}$, $F_{23}S_{24}S_{2}V_{2}V_{37}$, $F_{6}S_{24}S_{2}V_{2}V_{37}$, $F_{23}S_{22}S_{2}V_{2}V_{37}$, $F_{6}S_{22}S_{2}V_{2}V_{37}$, $F_{23}S_{2}S_{4}V_{2}V_{37}$, $F_{6}S_{2}S_{4}V_{2}V_{37}$, $F_{6}S_{2}S_{4}V_{11}V_{2}$, $F_{23}S_{2}S_{2}V_{2}V_{37}$, $F_{6}S_{2}S_{2}V_{2}V_{37}$, $F_{6}S_{2}S_{2}V_{11}V_{2}$, $F_{23}S_{23}S_{24}V_{2}V_{37}$, $F_{6}S_{24}S_{3}V_{2}V_{37}$, $F_{23}S_{22}S_{23}V_{2}V_{37}$, $F_{6}S_{22}S_{3}V_{2}V_{37}$, $F_{23}S_{23}S_{4}V_{2}V_{37}$, $F_{6}S_{3}S_{4}V_{2}V_{37}$, $F_{6}S_{3}S_{4}V_{11}V_{2}$, $F_{23}S_{23}S_{2}V_{2}V_{37}$, $F_{6}S_{2}S_{3}V_{2}V_{37}$, $F_{6}S_{2}S_{3}V_{11}V_{2}$, $F_{29}S_{7}S_{24}S_{24}V_{19}$, $F_{29}S_{7}S_{24}S_{24}V_{2}$, $F_{29}S_{7}S_{22}S_{22}V_{19}$, $F_{29}S_{7}S_{22}S_{22}V_{2}$, $F_{29}S_{7}S_{4}S_{4}V_{19}$, $F_{29}S_{7}S_{4}S_{4}V_{2}$, $F_{3}S_{7}S_{4}S_{4}V_{2}$, $F_{29}S_{7}S_{2}S_{2}V_{19}$, $F_{29}S_{7}S_{2}S_{2}V_{2}$, $F_{3}S_{7}S_{2}S_{2}V_{2}$, $F_{29}S_{7}S_{23}S_{24}S_{24}$, $F_{29}S_{7}S_{24}S_{24}S_{3}$, $F_{29}S_{7}S_{22}S_{22}S_{23}$, $F_{29}S_{7}S_{22}S_{22}S_{3}$, $F_{29}S_{7}S_{23}S_{4}S_{4}$, $F_{29}S_{7}S_{3}S_{4}S_{4}$, $F_{3}S_{7}S_{3}S_{4}S_{4}$, $F_{29}S_{7}S_{23}S_{2}S_{2}$, $F_{29}S_{7}S_{2}S_{2}S_{3}$, $F_{3}S_{7}S_{2}S_{2}S_{3}$, $F_{29}S_{24}V_{19}V_{2}V_{2}$, $F_{29}S_{24}V_{2}V_{2}V_{2}$, $F_{29}S_{22}V_{19}V_{2}V_{2}$, $F_{29}S_{22}V_{2}V_{2}V_{2}$, $F_{29}S_{4}V_{19}V_{2}V_{2}$, $F_{29}S_{4}V_{2}V_{2}V_{2}$, $F_{3}S_{4}V_{2}V_{2}V_{2}$, $F_{29}S_{2}V_{19}V_{2}V_{2}$, $F_{29}S_{2}V_{2}V_{2}V_{2}$, $F_{3}S_{2}V_{2}V_{2}V_{2}$, $F_{29}S_{23}S_{24}V_{2}V_{2}$, $F_{29}S_{24}S_{3}V_{2}V_{2}$, $F_{29}S_{22}S_{23}V_{2}V_{2}$, $F_{29}S_{22}S_{3}V_{2}V_{2}$, $F_{29}S_{23}S_{4}V_{2}V_{2}$, $F_{29}S_{3}S_{4}V_{2}V_{2}$, $F_{3}S_{3}S_{4}V_{2}V_{2}$, $F_{29}S_{23}S_{2}V_{2}V_{2}$, $F_{29}S_{2}S_{3}V_{2}V_{2}$, $F_{3}S_{2}S_{3}V_{2}V_{2}$, $F_{26}S_{23}S_{24}S_{24}V_{2}$, $F_{9}S_{24}S_{3}S_{4}V_{2}$, $F_{22}S_{22}S_{22}S_{23}V_{2}$, $F_{5}S_{22}S_{2}S_{3}V_{2}$, $F_{9}S_{23}S_{4}S_{4}V_{2}$, $F_{26}S_{24}S_{3}S_{4}V_{2}$, $F_{9}S_{3}S_{4}S_{4}V_{2}$, $F_{5}S_{23}S_{2}S_{2}V_{2}$, $F_{22}S_{22}S_{2}S_{3}V_{2}$, $F_{5}S_{2}S_{2}S_{3}V_{2}$, $F_{26}S_{23}S_{24}S_{24}S_{24}$, $F_{9}S_{24}S_{3}S_{4}S_{4}$, $F_{22}S_{22}S_{22}S_{22}S_{23}$, $F_{9}S_{23}S_{4}S_{4}S_{4}$, $F_{26}S_{24}S_{24}S_{3}S_{4}$, $F_{9}S_{3}S_{4}S_{4}S_{4}$, $F_{22}S_{22}S_{22}S_{2}S_{3}$, $F_{29}S_{23}S_{24}V_{2}V_{37}$, $F_{29}S_{22}S_{23}V_{2}V_{37}$, $F_{29}S_{23}S_{4}V_{2}V_{37}$, $F_{29}S_{23}S_{2}V_{2}V_{37}$, $F_{29}S_{24}S_{3}V_{2}V_{37}$, $F_{29}S_{22}S_{3}V_{2}V_{37}$, $F_{29}S_{3}S_{4}V_{2}V_{37}$, $F_{29}S_{2}S_{3}V_{2}V_{37}$, $F_{3}S_{3}S_{4}V_{11}V_{2}$, $F_{3}S_{2}S_{3}V_{11}V_{2}$, $F_{26}S_{24}V_{19}V_{19}V_{2}$, $F_{22}S_{22}V_{19}V_{19}V_{2}$, $F_{9}S_{4}V_{19}V_{2}V_{2}$, $F_{5}S_{2}V_{19}V_{2}V_{2}$, $F_{26}S_{24}V_{2}V_{2}V_{2}$, $F_{22}S_{22}V_{2}V_{2}V_{2}$, $F_{9}S_{4}V_{2}V_{2}V_{2}$, $F_{5}S_{2}V_{2}V_{2}V_{2}$, $F_{26}S_{24}S_{24}V_{19}V_{19}$, $F_{22}S_{22}S_{22}V_{19}V_{19}$, $F_{9}S_{4}S_{4}V_{19}V_{2}$, $F_{26}S_{24}S_{24}V_{2}V_{2}$, $F_{22}S_{22}S_{22}V_{2}V_{2}$, $F_{9}S_{4}S_{4}V_{2}V_{2}$, $F_{29}S_{24}S_{2}V_{19}V_{37}$, $F_{29}S_{22}S_{2}V_{19}V_{37}$, $F_{29}S_{2}S_{4}V_{19}V_{37}$, $F_{29}S_{2}S_{2}V_{19}V_{37}$, $F_{29}S_{24}S_{2}V_{2}V_{37}$, $F_{29}S_{22}S_{2}V_{2}V_{37}$, $F_{29}S_{2}S_{4}V_{2}V_{37}$, $F_{29}S_{2}S_{2}V_{2}V_{37}$, $F_{3}S_{2}S_{4}V_{11}V_{2}$, $F_{3}S_{2}S_{2}V_{11}V_{2}$, $F_{25}S_{24}V_{19}V_{19}V_{2}$, $F_{25}S_{22}V_{19}V_{19}V_{2}$, $F_{25}S_{4}V_{19}V_{2}V_{2}$, $F_{25}S_{2}V_{19}V_{2}V_{2}$, $F_{25}S_{24}S_{2}V_{19}V_{19}$, $F_{8}S_{24}S_{2}V_{2}V_{2}$, $F_{25}S_{22}S_{2}V_{19}V_{19}$, $F_{8}S_{22}S_{2}V_{2}V_{2}$, $F_{8}S_{2}S_{4}V_{19}V_{2}$, $F_{25}S_{2}S_{4}V_{19}V_{2}$, $F_{8}S_{2}S_{4}V_{2}V_{2}$, $F_{8}S_{2}S_{2}V_{19}V_{2}$, $F_{25}S_{2}S_{2}V_{19}V_{2}$, $F_{8}S_{2}S_{2}V_{2}V_{2}$, $F_{25}S_{24}V_{19}V_{19}V_{19}$, $F_{25}S_{22}V_{19}V_{19}V_{19}$, $F_{25}S_{4}V_{19}V_{19}V_{2}$, $F_{25}S_{2}V_{19}V_{19}V_{2}$, $F_{30}S_{24}S_{43}V_{19}V_{2}$, $F_{30}S_{4}S_{43}V_{19}V_{2}$, $F_{27}S_{22}S_{41}V_{19}V_{2}$, $F_{27}S_{2}S_{41}V_{19}V_{2}$, $F_{30}S_{24}S_{43}V_{2}V_{2}$, $F_{30}S_{4}S_{43}V_{2}V_{2}$, $F_{27}S_{22}S_{41}V_{2}V_{2}$, $F_{27}S_{2}S_{41}V_{2}V_{2}$, $F_{4}S_{8}S_{4}V_{2}V_{2}$, $F_{30}S_{43}V_{19}V_{19}V_{2}$, $F_{30}S_{43}V_{19}V_{2}V_{2}$, $F_{27}S_{41}V_{19}V_{19}V_{2}$, $F_{27}S_{41}V_{19}V_{2}V_{2}$, $F_{30}S_{43}V_{2}V_{2}V_{2}$, $F_{27}S_{41}V_{2}V_{2}V_{2}$, $F_{4}S_{8}V_{2}V_{2}V_{2}$, $F_{30}S_{24}S_{24}S_{2}S_{43}$, $F_{30}S_{24}S_{2}S_{4}S_{43}$, $F_{27}S_{22}S_{22}S_{2}S_{41}$, $F_{27}S_{22}S_{2}S_{2}S_{41}$, $F_{30}S_{2}S_{4}S_{4}S_{43}$, $F_{4}S_{8}S_{2}S_{4}S_{4}$, $F_{27}S_{2}S_{2}S_{2}S_{41}$, $F_{30}S_{24}S_{2}S_{43}V_{19}$, $F_{30}S_{24}S_{2}S_{43}V_{2}$, $F_{27}S_{22}S_{2}S_{41}V_{19}$, $F_{27}S_{22}S_{2}S_{41}V_{2}$, $F_{30}S_{2}S_{4}S_{43}V_{19}$, $F_{30}S_{2}S_{4}S_{43}V_{2}$, $F_{4}S_{8}S_{2}S_{4}V_{2}$, $F_{27}S_{2}S_{2}S_{41}V_{19}$, $F_{27}S_{2}S_{2}S_{41}V_{2}$, $F_{23}S_{23}S_{24}S_{24}S_{2}$, $F_{6}S_{24}S_{2}S_{3}S_{4}$, $F_{23}S_{22}S_{22}S_{23}S_{2}$, $F_{6}S_{22}S_{2}S_{2}S_{3}$, $F_{23}S_{23}S_{2}S_{4}S_{4}$, $F_{6}S_{2}S_{3}S_{4}S_{4}$, $F_{23}S_{23}S_{2}S_{2}S_{2}$, $F_{6}S_{2}S_{2}S_{2}S_{3}$, $F_{23}S_{23}S_{23}S_{24}S_{24}$, $F_{6}S_{24}S_{3}S_{3}S_{4}$, $F_{23}S_{22}S_{22}S_{23}S_{23}$, $F_{6}S_{22}S_{2}S_{3}S_{3}$, $F_{23}S_{23}S_{23}S_{4}S_{4}$, $F_{6}S_{3}S_{3}S_{4}S_{4}$, $F_{23}S_{23}S_{23}S_{2}S_{2}$, $F_{6}S_{2}S_{2}S_{3}S_{3}$, $F_{29}S_{24}V_{19}V_{2}V_{37}$, $F_{29}S_{24}V_{2}V_{2}V_{37}$, $F_{29}S_{22}V_{19}V_{2}V_{37}$, $F_{29}S_{22}V_{2}V_{2}V_{37}$, $F_{29}S_{4}V_{19}V_{2}V_{37}$, $F_{29}S_{4}V_{2}V_{2}V_{37}$, $F_{3}S_{4}V_{11}V_{2}V_{2}$, $F_{29}S_{2}V_{19}V_{2}V_{37}$, $F_{29}S_{2}V_{2}V_{2}V_{37}$, $F_{3}S_{2}V_{11}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{19}$} {{$F_{8}S_{7}S_{23}V_{18}V_{19}$, $F_{8}S_{7}S_{3}V_{19}V_{1}$, $F_{8}S_{7}S_{23}V_{1}V_{2}$, $F_{8}S_{7}S_{3}V_{18}V_{2}$, $F_{8}S_{7}S_{3}V_{1}V_{2}$, $F_{8}S_{23}V_{18}V_{19}V_{2}$, $F_{8}S_{3}V_{19}V_{1}V_{2}$, $F_{8}S_{23}V_{1}V_{2}V_{2}$, $F_{8}S_{3}V_{18}V_{2}V_{2}$, $F_{8}S_{3}V_{1}V_{2}V_{2}$, $F_{22}S_{23}S_{2}S_{42}V_{2}$, $F_{5}S_{23}S_{2}S_{42}V_{2}$, $F_{22}S_{2}S_{3}S_{42}V_{2}$, $F_{5}S_{2}S_{3}S_{42}V_{2}$, $F_{5}S_{14}S_{2}S_{3}V_{2}$, $F_{22}S_{22}S_{23}S_{2}S_{42}$, $F_{5}S_{23}S_{2}S_{2}S_{42}$, $F_{22}S_{22}S_{2}S_{3}S_{42}$, $F_{5}S_{2}S_{2}S_{3}S_{42}$, $F_{5}S_{14}S_{2}S_{2}S_{3}$, $F_{5}S_{7}S_{22}S_{22}S_{23}$, $F_{5}S_{7}S_{22}S_{2}S_{3}$, $F_{5}S_{7}S_{23}S_{2}S_{2}$, $F_{5}S_{7}S_{2}S_{2}S_{3}$, $F_{5}S_{22}S_{22}S_{23}S_{2}$, $F_{5}S_{22}S_{2}S_{2}S_{3}$, $F_{5}S_{23}S_{2}S_{2}S_{2}$, $F_{5}S_{2}S_{2}S_{2}S_{3}$, $F_{25}S_{23}V_{2}V_{2}V_{37}$, $F_{8}S_{23}V_{2}V_{2}V_{37}$, $F_{25}S_{3}V_{2}V_{2}V_{37}$, $F_{8}S_{3}V_{2}V_{2}V_{37}$, $F_{8}S_{3}V_{11}V_{2}V_{2}$, $F_{25}S_{23}S_{2}V_{2}V_{37}$, $F_{8}S_{23}S_{2}V_{2}V_{37}$, $F_{25}S_{2}S_{3}V_{2}V_{37}$, $F_{8}S_{2}S_{3}V_{2}V_{37}$, $F_{8}S_{2}S_{3}V_{11}V_{2}$, $F_{25}S_{23}V_{19}V_{2}V_{37}$, $F_{25}S_{3}V_{19}V_{2}V_{37}$, $F_{27}S_{7}S_{22}S_{23}S_{23}$, $F_{27}S_{7}S_{23}S_{23}S_{2}$, $F_{27}S_{7}S_{22}S_{3}S_{3}$, $F_{27}S_{7}S_{2}S_{3}S_{3}$, $F_{1}S_{7}S_{2}S_{3}S_{3}$, $F_{27}S_{7}S_{23}S_{23}V_{19}$, $F_{27}S_{7}S_{23}S_{23}V_{2}$, $F_{27}S_{7}S_{3}S_{3}V_{19}$, $F_{27}S_{7}S_{3}S_{3}V_{2}$, $F_{1}S_{7}S_{3}S_{3}V_{2}$, $F_{5}S_{7}S_{22}V_{19}V_{19}$, $F_{5}S_{7}S_{2}V_{19}V_{2}$, $F_{5}S_{7}S_{22}V_{2}V_{2}$, $F_{5}S_{7}S_{2}V_{2}V_{2}$, $F_{5}S_{22}S_{2}V_{19}V_{19}$, $F_{5}S_{2}S_{2}V_{19}V_{2}$, $F_{5}S_{22}S_{2}V_{2}V_{2}$, $F_{5}S_{2}S_{2}V_{2}V_{2}$, $F_{25}S_{2}V_{19}V_{2}V_{37}$, $F_{8}S_{2}V_{19}V_{2}V_{37}$, $F_{25}S_{2}V_{2}V_{2}V_{37}$, $F_{8}S_{2}V_{2}V_{2}V_{37}$, $F_{8}S_{2}V_{11}V_{2}V_{2}$, $F_{25}S_{2}S_{2}V_{19}V_{37}$, $F_{8}S_{2}S_{2}V_{19}V_{37}$, $F_{25}S_{2}S_{2}V_{2}V_{37}$, $F_{8}S_{2}S_{2}V_{2}V_{37}$, $F_{8}S_{2}S_{2}V_{11}V_{2}$, $F_{25}S_{2}V_{19}V_{19}V_{37}$, $F_{23}S_{2}S_{41}V_{19}V_{2}$, $F_{6}S_{2}S_{41}V_{19}V_{2}$, $F_{23}S_{2}S_{41}V_{2}V_{2}$, $F_{6}S_{2}S_{41}V_{2}V_{2}$, $F_{6}S_{7}S_{2}V_{2}V_{2}$, $F_{23}S_{23}S_{41}V_{19}V_{2}$, $F_{6}S_{3}S_{41}V_{19}V_{2}$, $F_{23}S_{23}S_{41}V_{2}V_{2}$, $F_{6}S_{3}S_{41}V_{2}V_{2}$, $F_{6}S_{7}S_{3}V_{2}V_{2}$, $F_{29}S_{7}V_{19}V_{19}V_{19}$, $F_{29}S_{7}V_{19}V_{19}V_{2}$, $F_{29}S_{7}V_{19}V_{2}V_{2}$, $F_{29}S_{7}V_{2}V_{2}V_{2}$, $F_{3}S_{7}V_{2}V_{2}V_{2}$, $F_{29}S_{7}S_{23}V_{19}V_{19}$, $F_{29}S_{7}S_{3}V_{19}V_{19}$, $F_{29}S_{7}S_{23}V_{2}V_{2}$, $F_{29}S_{7}S_{3}V_{2}V_{2}$, $F_{3}S_{7}S_{3}V_{2}V_{2}$, $F_{27}S_{22}S_{23}S_{2}S_{2}$, $F_{27}S_{23}S_{2}S_{2}S_{2}$, $F_{27}S_{22}S_{2}S_{2}S_{3}$, $F_{27}S_{2}S_{2}S_{2}S_{3}$, $F_{1}S_{2}S_{2}S_{2}S_{3}$, $F_{27}S_{23}S_{2}S_{2}V_{19}$, $F_{27}S_{23}S_{2}S_{2}V_{2}$, $F_{27}S_{2}S_{2}S_{3}V_{19}$, $F_{27}S_{2}S_{2}S_{3}V_{2}$, $F_{1}S_{2}S_{2}S_{3}V_{2}$, $F_{23}S_{22}S_{2}S_{2}S_{41}$, $F_{6}S_{22}S_{2}S_{2}S_{41}$, $F_{23}S_{2}S_{2}S_{2}S_{41}$, $F_{6}S_{2}S_{2}S_{2}S_{41}$, $F_{6}S_{7}S_{2}S_{2}S_{2}$, $F_{23}S_{22}S_{23}S_{2}S_{41}$, $F_{6}S_{22}S_{2}S_{3}S_{41}$, $F_{23}S_{23}S_{2}S_{2}S_{41}$, $F_{6}S_{2}S_{2}S_{3}S_{41}$, $F_{6}S_{7}S_{2}S_{2}S_{3}$, $F_{29}S_{2}V_{19}V_{19}V_{2}$, $F_{29}S_{2}V_{19}V_{2}V_{2}$, $F_{29}S_{2}V_{2}V_{2}V_{2}$, $F_{3}S_{2}V_{2}V_{2}V_{2}$, $F_{29}S_{23}S_{2}V_{19}V_{2}$, $F_{29}S_{2}S_{3}V_{19}V_{2}$, $F_{29}S_{23}S_{2}V_{2}V_{2}$, $F_{29}S_{2}S_{3}V_{2}V_{2}$, $F_{3}S_{2}S_{3}V_{2}V_{2}$, $F_{28}S_{7}S_{22}S_{22}S_{23}$, $F_{28}S_{7}S_{22}S_{22}S_{3}$, $F_{28}S_{7}S_{23}S_{2}S_{2}$, $F_{28}S_{7}S_{2}S_{2}S_{3}$, $F_{2}S_{7}S_{2}S_{2}S_{3}$, $F_{28}S_{22}S_{23}V_{2}V_{2}$, $F_{28}S_{22}S_{3}V_{2}V_{2}$, $F_{28}S_{23}S_{2}V_{2}V_{2}$, $F_{28}S_{2}S_{3}V_{2}V_{2}$, $F_{2}S_{2}S_{3}V_{2}V_{2}$, $F_{8}S_{7}S_{22}V_{19}V_{19}$, $F_{8}S_{7}S_{2}V_{19}V_{2}$, $F_{8}S_{7}S_{22}V_{2}V_{2}$, $F_{8}S_{7}S_{2}V_{2}V_{2}$, $F_{8}S_{22}V_{19}V_{19}V_{2}$, $F_{8}S_{2}V_{19}V_{2}V_{2}$, $F_{8}S_{22}V_{2}V_{2}V_{2}$, $F_{8}S_{2}V_{2}V_{2}V_{2}$, $F_{22}S_{22}S_{2}S_{41}V_{2}$, $F_{5}S_{22}S_{2}S_{41}V_{2}$, $F_{22}S_{2}S_{2}S_{41}V_{2}$, $F_{5}S_{2}S_{2}S_{41}V_{2}$, $F_{5}S_{7}S_{2}S_{2}V_{2}$, $F_{22}S_{22}S_{22}S_{2}S_{41}$, $F_{5}S_{22}S_{2}S_{2}S_{41}$, $F_{22}S_{22}S_{2}S_{2}S_{41}$, $F_{5}S_{2}S_{2}S_{2}S_{41}$, $F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{25}S_{22}V_{2}V_{2}V_{37}$, $F_{8}S_{22}V_{2}V_{2}V_{37}$, $F_{25}S_{22}S_{2}V_{2}V_{37}$, $F_{8}S_{22}S_{2}V_{2}V_{37}$, $F_{25}S_{22}V_{19}V_{2}V_{37}$, $F_{27}S_{7}S_{22}S_{22}S_{22}$, $F_{27}S_{7}S_{22}S_{22}S_{2}$, $F_{27}S_{7}S_{22}S_{2}S_{2}$, $F_{27}S_{7}S_{2}S_{2}S_{2}$, $F_{1}S_{7}S_{2}S_{2}S_{2}$, $F_{27}S_{7}S_{22}S_{22}V_{19}$, $F_{27}S_{7}S_{22}S_{22}V_{2}$, $F_{27}S_{7}S_{2}S_{2}V_{19}$, $F_{27}S_{7}S_{2}S_{2}V_{2}$, $F_{1}S_{7}S_{2}S_{2}V_{2}$, $F_{5}S_{7}S_{23}V_{18}V_{19}$, $F_{5}S_{7}S_{3}V_{19}V_{1}$, $F_{5}S_{7}S_{3}V_{18}V_{2}$, $F_{5}S_{7}S_{23}V_{1}V_{2}$, $F_{5}S_{7}S_{3}V_{1}V_{2}$, $F_{5}S_{23}S_{2}V_{18}V_{19}$, $F_{5}S_{2}S_{3}V_{19}V_{1}$, $F_{5}S_{2}S_{3}V_{18}V_{2}$, $F_{5}S_{23}S_{2}V_{1}V_{2}$, $F_{5}S_{2}S_{3}V_{1}V_{2}$, $F_{25}S_{2}V_{18}V_{2}V_{37}$, $F_{8}S_{2}V_{18}V_{2}V_{37}$, $F_{25}S_{2}V_{1}V_{2}V_{37}$, $F_{8}S_{2}V_{1}V_{2}V_{37}$, $F_{8}S_{2}V_{11}V_{1}V_{2}$, $F_{25}S_{2}S_{2}V_{18}V_{37}$, $F_{8}S_{2}S_{2}V_{18}V_{37}$, $F_{25}S_{2}S_{2}V_{1}V_{37}$, $F_{8}S_{2}S_{2}V_{1}V_{37}$, $F_{8}S_{2}S_{2}V_{11}V_{1}$, $F_{25}S_{2}V_{18}V_{19}V_{37}$, $F_{25}S_{2}V_{19}V_{1}V_{37}$, $F_{23}S_{2}S_{42}V_{18}V_{2}$, $F_{6}S_{2}S_{42}V_{18}V_{2}$, $F_{23}S_{2}S_{42}V_{1}V_{2}$, $F_{6}S_{2}S_{42}V_{1}V_{2}$, $F_{6}S_{14}S_{2}V_{1}V_{2}$, $F_{23}S_{23}S_{42}V_{18}V_{2}$, $F_{6}S_{3}S_{42}V_{18}V_{2}$, $F_{23}S_{23}S_{42}V_{1}V_{2}$, $F_{6}S_{3}S_{42}V_{1}V_{2}$, $F_{6}S_{14}S_{3}V_{1}V_{2}$, $F_{29}S_{7}V_{18}V_{18}V_{19}$, $F_{29}S_{7}V_{18}V_{18}V_{2}$, $F_{29}S_{7}V_{19}V_{1}V_{1}$, $F_{29}S_{7}V_{1}V_{1}V_{2}$, $F_{3}S_{7}V_{1}V_{1}V_{2}$, $F_{29}S_{7}S_{23}V_{18}V_{18}$, $F_{29}S_{7}S_{3}V_{18}V_{18}$, $F_{29}S_{7}S_{23}V_{1}V_{1}$, $F_{29}S_{7}S_{3}V_{1}V_{1}$, $F_{3}S_{7}S_{3}V_{1}V_{1}$, $F_{22}S_{23}S_{3}S_{41}V_{2}$, $F_{5}S_{23}S_{3}S_{41}V_{2}$, $F_{22}S_{3}S_{3}S_{41}V_{2}$, $F_{5}S_{3}S_{3}S_{41}V_{2}$, $F_{5}S_{7}S_{3}S_{3}V_{2}$, $F_{22}S_{22}S_{23}S_{3}S_{41}$, $F_{5}S_{23}S_{2}S_{3}S_{41}$, $F_{22}S_{22}S_{3}S_{3}S_{41}$, $F_{5}S_{2}S_{3}S_{3}S_{41}$, $F_{5}S_{7}S_{2}S_{3}S_{3}$, $F_{8}S_{3}V_{19}V_{2}V_{37}$, $F_{25}S_{2}S_{3}V_{19}V_{37}$, $F_{8}S_{2}S_{3}V_{19}V_{37}$, $F_{25}S_{3}V_{19}V_{19}V_{37}$, $F_{27}S_{22}S_{22}S_{2}S_{3}$, $F_{27}S_{22}S_{2}S_{3}V_{19}$, $F_{27}S_{22}S_{2}S_{3}V_{2}$, $F_{23}S_{22}S_{2}S_{3}S_{42}$, $F_{6}S_{22}S_{2}S_{3}S_{42}$, $F_{23}S_{2}S_{2}S_{3}S_{42}$, $F_{6}S_{2}S_{2}S_{3}S_{42}$, $F_{6}S_{14}S_{2}S_{2}S_{3}$, $F_{23}S_{22}S_{23}S_{3}S_{42}$, $F_{6}S_{22}S_{3}S_{3}S_{42}$, $F_{23}S_{23}S_{2}S_{3}S_{42}$, $F_{6}S_{2}S_{3}S_{3}S_{42}$, $F_{6}S_{14}S_{2}S_{3}S_{3}$, $F_{29}S_{3}V_{18}V_{19}V_{2}$, $F_{29}S_{3}V_{18}V_{2}V_{2}$, $F_{29}S_{3}V_{19}V_{1}V_{2}$, $F_{29}S_{3}V_{1}V_{2}V_{2}$, $F_{3}S_{3}V_{1}V_{2}V_{2}$, $F_{29}S_{23}S_{3}V_{18}V_{2}$, $F_{29}S_{3}S_{3}V_{18}V_{2}$, $F_{29}S_{23}S_{3}V_{1}V_{2}$, $F_{29}S_{3}S_{3}V_{1}V_{2}$, $F_{3}S_{3}S_{3}V_{1}V_{2}$, $F_{6}S_{7}S_{22}S_{22}S_{23}$, $F_{6}S_{7}S_{22}S_{2}S_{3}$, $F_{6}S_{7}S_{23}S_{2}S_{2}$, $F_{6}S_{22}S_{22}S_{23}S_{3}$, $F_{6}S_{22}S_{2}S_{3}S_{3}$, $F_{6}S_{23}S_{2}S_{2}S_{3}$, $F_{6}S_{2}S_{2}S_{3}S_{3}$, $F_{24}S_{23}V_{2}V_{2}V_{37}$, $F_{7}S_{23}V_{2}V_{2}V_{37}$, $F_{24}S_{3}V_{2}V_{2}V_{37}$, $F_{7}S_{3}V_{2}V_{2}V_{37}$, $F_{7}S_{3}V_{11}V_{2}V_{2}$, $F_{24}S_{23}S_{3}V_{2}V_{37}$, $F_{7}S_{23}S_{3}V_{2}V_{37}$, $F_{24}S_{3}S_{3}V_{2}V_{37}$, $F_{7}S_{3}S_{3}V_{2}V_{37}$, $F_{7}S_{3}S_{3}V_{11}V_{2}$, $F_{24}S_{23}V_{18}V_{2}V_{37}$, $F_{7}S_{23}V_{1}V_{2}V_{37}$, $F_{24}S_{3}V_{18}V_{2}V_{37}$, $F_{7}S_{3}V_{1}V_{2}V_{37}$, $F_{7}S_{3}V_{11}V_{1}V_{2}$, $F_{28}S_{7}S_{22}S_{23}S_{23}$, $F_{28}S_{7}S_{23}S_{23}S_{2}$, $F_{28}S_{7}S_{22}S_{3}S_{3}$, $F_{28}S_{7}S_{2}S_{3}S_{3}$, $F_{2}S_{7}S_{2}S_{3}S_{3}$, $F_{28}S_{7}S_{23}S_{23}V_{18}$, $F_{28}S_{7}S_{23}S_{23}V_{1}$, $F_{28}S_{7}S_{3}S_{3}V_{18}$, $F_{28}S_{7}S_{3}S_{3}V_{1}$, $F_{2}S_{7}S_{3}S_{3}V_{1}$, $F_{6}S_{7}S_{22}V_{19}V_{19}$, $F_{6}S_{7}S_{2}V_{19}V_{2}$, $F_{6}S_{7}S_{22}V_{2}V_{2}$, $F_{6}S_{22}S_{3}V_{19}V_{19}$, $F_{6}S_{2}S_{3}V_{19}V_{2}$, $F_{6}S_{22}S_{3}V_{2}V_{2}$, $F_{6}S_{2}S_{3}V_{2}V_{2}$, $F_{24}S_{2}V_{19}V_{2}V_{37}$, $F_{7}S_{2}V_{19}V_{2}V_{37}$, $F_{24}S_{2}V_{2}V_{2}V_{37}$, $F_{7}S_{2}V_{2}V_{2}V_{37}$, $F_{7}S_{2}V_{11}V_{2}V_{2}$, $F_{24}S_{2}S_{3}V_{19}V_{37}$, $F_{7}S_{2}S_{3}V_{19}V_{37}$, $F_{24}S_{2}S_{3}V_{2}V_{37}$, $F_{7}S_{2}S_{3}V_{2}V_{37}$, $F_{7}S_{2}S_{3}V_{11}V_{2}$, $F_{24}S_{2}V_{18}V_{19}V_{37}$, $F_{7}S_{2}V_{19}V_{1}V_{37}$, $F_{24}S_{2}V_{18}V_{2}V_{37}$, $F_{7}S_{2}V_{1}V_{2}V_{37}$, $F_{7}S_{2}V_{11}V_{1}V_{2}$, $F_{22}S_{2}S_{41}V_{19}V_{2}$, $F_{5}S_{2}S_{41}V_{19}V_{2}$, $F_{22}S_{2}S_{41}V_{2}V_{2}$, $F_{5}S_{2}S_{41}V_{2}V_{2}$, $F_{22}S_{3}S_{41}V_{19}V_{2}$, $F_{5}S_{3}S_{41}V_{19}V_{2}$, $F_{22}S_{3}S_{41}V_{2}V_{2}$, $F_{5}S_{3}S_{41}V_{2}V_{2}$, $F_{5}S_{7}S_{3}V_{2}V_{2}$, $F_{22}S_{22}S_{41}V_{19}V_{2}$, $F_{22}S_{22}S_{41}V_{2}V_{2}$, $F_{29}S_{7}V_{18}V_{19}V_{19}$, $F_{29}S_{7}V_{19}V_{19}V_{1}$, $F_{29}S_{7}V_{18}V_{2}V_{2}$, $F_{29}S_{7}V_{1}V_{2}V_{2}$, $F_{3}S_{7}V_{1}V_{2}V_{2}$, $F_{29}S_{7}S_{22}V_{19}V_{19}$, $F_{29}S_{7}S_{2}V_{19}V_{19}$, $F_{29}S_{7}S_{22}V_{2}V_{2}$, $F_{29}S_{7}S_{2}V_{2}V_{2}$, $F_{3}S_{7}S_{2}V_{2}V_{2}$, $F_{28}S_{22}S_{23}S_{2}S_{2}$, $F_{28}S_{23}S_{2}S_{2}S_{2}$, $F_{28}S_{22}S_{2}S_{2}S_{3}$, $F_{28}S_{2}S_{2}S_{2}S_{3}$, $F_{2}S_{2}S_{2}S_{2}S_{3}$, $F_{28}S_{23}S_{2}S_{2}V_{18}$, $F_{28}S_{23}S_{2}S_{2}V_{1}$, $F_{28}S_{2}S_{2}S_{3}V_{18}$, $F_{28}S_{2}S_{2}S_{3}V_{1}$, $F_{2}S_{2}S_{2}S_{3}V_{1}$, $F_{22}S_{2}S_{2}S_{2}S_{41}$, $F_{22}S_{22}S_{2}S_{3}S_{41}$, $F_{5}S_{22}S_{2}S_{3}S_{41}$, $F_{22}S_{2}S_{2}S_{3}S_{41}$, $F_{5}S_{2}S_{2}S_{3}S_{41}$, $F_{29}S_{2}V_{18}V_{19}V_{2}$, $F_{29}S_{2}V_{19}V_{1}V_{2}$, $F_{29}S_{2}V_{18}V_{2}V_{2}$, $F_{29}S_{2}V_{1}V_{2}V_{2}$, $F_{3}S_{2}V_{1}V_{2}V_{2}$, $F_{29}S_{22}S_{2}V_{19}V_{2}$, $F_{29}S_{2}S_{2}V_{19}V_{2}$, $F_{29}S_{22}S_{2}V_{2}V_{2}$, $F_{29}S_{2}S_{2}V_{2}V_{2}$, $F_{3}S_{2}S_{2}V_{2}V_{2}$, $F_{27}S_{7}S_{22}S_{22}S_{23}$, $F_{27}S_{7}S_{22}S_{22}S_{3}$, $F_{27}S_{7}S_{23}S_{2}S_{2}$, $F_{27}S_{7}S_{2}S_{2}S_{3}$, $F_{1}S_{7}S_{2}S_{2}S_{3}$, $F_{27}S_{22}S_{23}V_{2}V_{2}$, $F_{27}S_{22}S_{3}V_{2}V_{2}$, $F_{27}S_{23}S_{2}V_{2}V_{2}$, $F_{27}S_{2}S_{3}V_{2}V_{2}$, $F_{1}S_{2}S_{3}V_{2}V_{2}$, $F_{27}S_{22}S_{22}V_{2}V_{2}$, $F_{27}S_{22}S_{2}V_{2}V_{2}$, $F_{27}S_{2}S_{2}V_{2}V_{2}$, $F_{1}S_{2}S_{2}V_{2}V_{2}$, $F_{8}S_{7}S_{22}S_{22}S_{23}$, $F_{8}S_{7}S_{23}S_{2}S_{2}$, $F_{8}S_{7}S_{22}S_{2}S_{3}$, $F_{8}S_{7}S_{2}S_{2}S_{3}$, $F_{8}S_{22}S_{22}S_{23}V_{2}$, $F_{8}S_{23}S_{2}S_{2}V_{2}$, $F_{8}S_{22}S_{2}S_{3}V_{2}$, $F_{8}S_{2}S_{2}S_{3}V_{2}$, $F_{25}S_{22}S_{2}S_{41}V_{2}$, $F_{8}S_{22}S_{2}S_{41}V_{2}$, $F_{25}S_{2}S_{2}S_{41}V_{2}$, $F_{8}S_{2}S_{2}S_{41}V_{2}$, $F_{8}S_{7}S_{2}S_{2}V_{2}$, $F_{25}S_{22}S_{2}S_{2}S_{41}$, $F_{8}S_{22}S_{2}S_{2}S_{41}$, $F_{25}S_{2}S_{2}S_{2}S_{41}$, $F_{8}S_{2}S_{2}S_{2}S_{41}$, $F_{8}S_{7}S_{2}S_{2}S_{2}$, $F_{25}S_{22}S_{2}S_{41}V_{19}$, $F_{25}S_{2}S_{2}S_{41}V_{19}$, $F_{23}S_{22}S_{2}V_{2}V_{37}$, $F_{6}S_{22}S_{2}V_{2}V_{37}$, $F_{23}S_{2}S_{2}V_{2}V_{37}$, $F_{6}S_{2}S_{2}V_{2}V_{37}$, $F_{6}S_{2}S_{2}V_{11}V_{2}$, $F_{23}S_{22}S_{23}V_{2}V_{37}$, $F_{6}S_{22}S_{3}V_{2}V_{37}$, $F_{23}S_{23}S_{2}V_{2}V_{37}$, $F_{6}S_{2}S_{3}V_{2}V_{37}$, $F_{6}S_{2}S_{3}V_{11}V_{2}$, $F_{29}S_{7}S_{22}S_{22}V_{19}$, $F_{29}S_{7}S_{22}S_{22}V_{2}$, $F_{29}S_{7}S_{2}S_{2}V_{19}$, $F_{29}S_{7}S_{2}S_{2}V_{2}$, $F_{3}S_{7}S_{2}S_{2}V_{2}$, $F_{29}S_{7}S_{22}S_{22}S_{23}$, $F_{29}S_{7}S_{22}S_{22}S_{3}$, $F_{29}S_{7}S_{23}S_{2}S_{2}$, $F_{29}S_{7}S_{2}S_{2}S_{3}$, $F_{3}S_{7}S_{2}S_{2}S_{3}$, $F_{23}S_{2}S_{2}V_{18}V_{37}$, $F_{6}S_{2}S_{2}V_{18}V_{37}$, $F_{23}S_{2}S_{2}V_{1}V_{37}$, $F_{6}S_{2}S_{2}V_{1}V_{37}$, $F_{6}S_{2}S_{2}V_{11}V_{1}$, $F_{23}S_{23}S_{2}V_{18}V_{37}$, $F_{6}S_{2}S_{3}V_{18}V_{37}$, $F_{23}S_{23}S_{2}V_{1}V_{37}$, $F_{6}S_{2}S_{3}V_{1}V_{37}$, $F_{6}S_{2}S_{3}V_{11}V_{1}$, $F_{28}S_{7}S_{23}V_{18}V_{18}$, $F_{28}S_{7}S_{3}V_{18}V_{18}$, $F_{28}S_{7}S_{23}V_{1}V_{1}$, $F_{28}S_{7}S_{3}V_{1}V_{1}$, $F_{2}S_{7}S_{3}V_{1}V_{1}$, $F_{25}S_{23}S_{3}S_{41}V_{2}$, $F_{8}S_{23}S_{3}S_{41}V_{2}$, $F_{25}S_{3}S_{3}S_{41}V_{2}$, $F_{8}S_{3}S_{3}S_{41}V_{2}$, $F_{8}S_{7}S_{3}S_{3}V_{2}$, $F_{25}S_{23}S_{2}S_{3}S_{41}$, $F_{8}S_{23}S_{2}S_{3}S_{41}$, $F_{25}S_{2}S_{3}S_{3}S_{41}$, $F_{8}S_{2}S_{3}S_{3}S_{41}$, $F_{8}S_{7}S_{2}S_{3}S_{3}$, $F_{25}S_{23}S_{3}S_{41}V_{19}$, $F_{25}S_{3}S_{3}S_{41}V_{19}$, $F_{23}S_{2}S_{3}V_{19}V_{37}$, $F_{6}S_{2}S_{3}V_{19}V_{37}$, $F_{23}S_{2}S_{3}V_{2}V_{37}$, $F_{23}S_{23}S_{3}V_{19}V_{37}$, $F_{6}S_{3}S_{3}V_{19}V_{37}$, $F_{23}S_{23}S_{3}V_{2}V_{37}$, $F_{6}S_{3}S_{3}V_{2}V_{37}$, $F_{6}S_{3}S_{3}V_{11}V_{2}$, $F_{29}S_{22}S_{2}S_{3}V_{19}$, $F_{29}S_{22}S_{2}S_{3}V_{2}$, $F_{29}S_{2}S_{2}S_{3}V_{19}$, $F_{29}S_{2}S_{2}S_{3}V_{2}$, $F_{3}S_{2}S_{2}S_{3}V_{2}$, $F_{29}S_{22}S_{23}S_{2}S_{3}$, $F_{29}S_{22}S_{2}S_{3}S_{3}$, $F_{29}S_{23}S_{2}S_{2}S_{3}$, $F_{29}S_{2}S_{2}S_{3}S_{3}$, $F_{3}S_{2}S_{2}S_{3}S_{3}$, $F_{28}S_{23}S_{3}V_{18}V_{2}$, $F_{28}S_{3}S_{3}V_{18}V_{2}$, $F_{28}S_{23}S_{3}V_{1}V_{2}$, $F_{28}S_{3}S_{3}V_{1}V_{2}$, $F_{2}S_{3}S_{3}V_{1}V_{2}$, $F_{6}S_{7}S_{23}V_{18}V_{19}$, $F_{6}S_{7}S_{3}V_{19}V_{1}$, $F_{6}S_{7}S_{23}V_{1}V_{2}$, $F_{6}S_{7}S_{3}V_{18}V_{2}$, $F_{6}S_{7}S_{3}V_{1}V_{2}$, $F_{6}S_{23}S_{3}V_{18}V_{19}$, $F_{6}S_{3}S_{3}V_{19}V_{1}$, $F_{6}S_{23}S_{3}V_{1}V_{2}$, $F_{6}S_{3}S_{3}V_{18}V_{2}$, $F_{6}S_{3}S_{3}V_{1}V_{2}$, $F_{24}S_{23}S_{2}S_{42}V_{2}$, $F_{7}S_{23}S_{2}S_{42}V_{2}$, $F_{24}S_{2}S_{3}S_{42}V_{2}$, $F_{7}S_{2}S_{3}S_{42}V_{2}$, $F_{7}S_{14}S_{2}S_{3}V_{2}$, $F_{24}S_{23}S_{2}S_{3}S_{42}$, $F_{7}S_{23}S_{2}S_{3}S_{42}$, $F_{24}S_{2}S_{3}S_{3}S_{42}$, $F_{7}S_{2}S_{3}S_{3}S_{42}$, $F_{7}S_{14}S_{2}S_{3}S_{3}$, $F_{24}S_{23}S_{2}S_{42}V_{18}$, $F_{7}S_{23}S_{2}S_{42}V_{1}$, $F_{24}S_{2}S_{3}S_{42}V_{18}$, $F_{7}S_{2}S_{3}S_{42}V_{1}$, $F_{7}S_{14}S_{2}S_{3}V_{1}$, $F_{22}S_{23}S_{2}V_{2}V_{37}$, $F_{5}S_{23}S_{2}V_{2}V_{37}$, $F_{22}S_{2}S_{3}V_{2}V_{37}$, $F_{5}S_{2}S_{3}V_{2}V_{37}$, $F_{5}S_{2}S_{3}V_{11}V_{2}$, $F_{22}S_{23}S_{3}V_{2}V_{37}$, $F_{5}S_{23}S_{3}V_{2}V_{37}$, $F_{22}S_{3}S_{3}V_{2}V_{37}$, $F_{5}S_{3}S_{3}V_{2}V_{37}$, $F_{5}S_{3}S_{3}V_{11}V_{2}$, $F_{22}S_{22}S_{23}V_{2}V_{37}$, $F_{22}S_{22}S_{3}V_{2}V_{37}$, $F_{29}S_{7}S_{23}S_{23}V_{19}$, $F_{29}S_{7}S_{23}S_{23}V_{2}$, $F_{29}S_{7}S_{3}S_{3}V_{19}$, $F_{29}S_{7}S_{3}S_{3}V_{2}$, $F_{3}S_{7}S_{3}S_{3}V_{2}$, $F_{29}S_{7}S_{23}S_{23}V_{18}$, $F_{29}S_{7}S_{23}S_{23}V_{1}$, $F_{29}S_{7}S_{3}S_{3}V_{18}$, $F_{29}S_{7}S_{3}S_{3}V_{1}$, $F_{3}S_{7}S_{3}S_{3}V_{1}$, $F_{29}S_{7}S_{22}S_{23}S_{23}$, $F_{29}S_{7}S_{23}S_{23}S_{2}$, $F_{29}S_{7}S_{22}S_{3}S_{3}$, $F_{29}S_{7}S_{2}S_{3}S_{3}$, $F_{3}S_{7}S_{2}S_{3}S_{3}$, $F_{22}S_{2}S_{2}V_{19}V_{37}$, $F_{5}S_{2}S_{2}V_{19}V_{37}$, $F_{22}S_{2}S_{2}V_{2}V_{37}$, $F_{5}S_{2}S_{2}V_{2}V_{37}$, $F_{5}S_{2}S_{2}V_{11}V_{2}$, $F_{22}S_{2}S_{3}V_{19}V_{37}$, $F_{5}S_{2}S_{3}V_{19}V_{37}$, $F_{22}S_{22}S_{2}V_{19}V_{37}$, $F_{22}S_{22}S_{2}V_{2}V_{37}$, $F_{27}S_{7}S_{23}V_{19}V_{19}$, $F_{27}S_{7}S_{3}V_{19}V_{19}$, $F_{27}S_{7}S_{23}V_{2}V_{2}$, $F_{27}S_{7}S_{3}V_{2}V_{2}$, $F_{1}S_{7}S_{3}V_{2}V_{2}$, $F_{27}S_{7}S_{22}V_{19}V_{19}$, $F_{27}S_{7}S_{2}V_{19}V_{19}$, $F_{27}S_{7}S_{22}V_{2}V_{2}$, $F_{27}S_{7}S_{2}V_{2}V_{2}$, $F_{1}S_{7}S_{2}V_{2}V_{2}$, $F_{29}S_{23}S_{2}S_{2}V_{19}$, $F_{29}S_{23}S_{2}S_{2}V_{2}$, $F_{29}S_{23}S_{2}S_{2}V_{18}$, $F_{29}S_{23}S_{2}S_{2}V_{1}$, $F_{29}S_{2}S_{2}S_{3}V_{18}$, $F_{29}S_{2}S_{2}S_{3}V_{1}$, $F_{3}S_{2}S_{2}S_{3}V_{1}$, $F_{29}S_{22}S_{23}S_{2}S_{2}$, $F_{29}S_{23}S_{2}S_{2}S_{2}$, $F_{29}S_{22}S_{2}S_{2}S_{3}$, $F_{29}S_{2}S_{2}S_{2}S_{3}$, $F_{3}S_{2}S_{2}S_{2}S_{3}$, $F_{27}S_{23}S_{2}V_{19}V_{2}$, $F_{27}S_{2}S_{3}V_{19}V_{2}$, $F_{27}S_{22}S_{2}V_{19}V_{2}$, $F_{27}S_{2}S_{2}V_{19}V_{2}$, $F_{22}S_{22}S_{22}S_{23}V_{2}$, $F_{5}S_{23}S_{2}S_{2}V_{2}$, $F_{5}S_{22}S_{2}S_{3}V_{2}$, $F_{22}S_{22}S_{2}S_{3}V_{2}$, $F_{5}S_{2}S_{2}S_{3}V_{2}$, $F_{22}S_{22}S_{22}S_{22}S_{23}$, $F_{22}S_{22}S_{22}S_{2}S_{3}$, $F_{25}S_{22}V_{19}V_{19}V_{2}$, $F_{25}S_{2}V_{19}V_{2}V_{2}$, $F_{25}S_{22}S_{2}V_{19}V_{19}$, $F_{8}S_{2}S_{2}V_{19}V_{2}$, $F_{8}S_{22}S_{2}V_{2}V_{2}$, $F_{25}S_{2}S_{2}V_{19}V_{2}$, $F_{8}S_{2}S_{2}V_{2}V_{2}$, $F_{25}S_{22}V_{19}V_{19}V_{19}$, $F_{25}S_{2}V_{19}V_{19}V_{2}$, $F_{27}S_{22}S_{22}S_{2}S_{41}$, $F_{27}S_{22}S_{2}S_{2}S_{41}$, $F_{27}S_{2}S_{2}S_{2}S_{41}$, $F_{27}S_{22}S_{2}S_{41}V_{19}$, $F_{27}S_{22}S_{2}S_{41}V_{2}$, $F_{27}S_{2}S_{2}S_{41}V_{19}$, $F_{27}S_{2}S_{2}S_{41}V_{2}$, $F_{23}S_{22}S_{22}S_{23}S_{2}$, $F_{6}S_{22}S_{2}S_{2}S_{3}$, $F_{23}S_{23}S_{2}S_{2}S_{2}$, $F_{6}S_{2}S_{2}S_{2}S_{3}$, $F_{23}S_{22}S_{22}S_{23}S_{23}$, $F_{23}S_{23}S_{23}S_{2}S_{2}$, $F_{29}S_{22}V_{19}V_{2}V_{37}$, $F_{29}S_{22}V_{2}V_{2}V_{37}$, $F_{29}S_{2}V_{19}V_{2}V_{37}$, $F_{29}S_{2}V_{2}V_{2}V_{37}$, $F_{3}S_{2}V_{11}V_{2}V_{2}$, $F_{29}S_{22}S_{23}V_{2}V_{37}$, $F_{29}S_{22}S_{3}V_{2}V_{37}$, $F_{29}S_{23}S_{2}V_{2}V_{37}$, $F_{29}S_{2}S_{3}V_{2}V_{37}$, $F_{3}S_{2}S_{3}V_{11}V_{2}$, $F_{25}S_{23}V_{18}V_{19}V_{2}$, $F_{25}S_{3}V_{19}V_{1}V_{2}$, $F_{25}S_{23}S_{2}V_{18}V_{19}$, $F_{8}S_{23}S_{2}V_{1}V_{2}$, $F_{8}S_{2}S_{3}V_{18}V_{2}$, $F_{25}S_{2}S_{3}V_{19}V_{1}$, $F_{8}S_{2}S_{3}V_{1}V_{2}$, $F_{25}S_{23}V_{18}V_{19}V_{19}$, $F_{25}S_{3}V_{19}V_{19}V_{1}$, $F_{23}S_{23}S_{2}V_{18}V_{19}$, $F_{6}S_{2}S_{3}V_{19}V_{1}$, $F_{6}S_{2}S_{3}V_{18}V_{2}$, $F_{23}S_{23}S_{2}V_{1}V_{2}$, $F_{6}S_{2}S_{3}V_{1}V_{2}$, $F_{23}S_{23}S_{23}V_{18}V_{19}$, $F_{23}S_{23}S_{23}V_{1}V_{2}$, $F_{29}S_{2}V_{18}V_{19}V_{37}$, $F_{29}S_{2}V_{18}V_{2}V_{37}$, $F_{29}S_{2}V_{19}V_{1}V_{37}$, $F_{29}S_{2}V_{1}V_{2}V_{37}$, $F_{3}S_{2}V_{11}V_{1}V_{2}$, $F_{29}S_{23}S_{2}V_{18}V_{37}$, $F_{29}S_{2}S_{3}V_{18}V_{37}$, $F_{29}S_{23}S_{2}V_{1}V_{37}$, $F_{29}S_{2}S_{3}V_{1}V_{37}$, $F_{3}S_{2}S_{3}V_{11}V_{1}$, $F_{28}S_{23}S_{42}V_{18}V_{2}$, $F_{28}S_{3}S_{42}V_{18}V_{2}$, $F_{28}S_{23}S_{42}V_{1}V_{2}$, $F_{28}S_{3}S_{42}V_{1}V_{2}$, $F_{2}S_{14}S_{3}V_{1}V_{2}$, $F_{27}S_{22}S_{23}S_{3}S_{41}$, $F_{27}S_{23}S_{2}S_{3}S_{41}$, $F_{27}S_{22}S_{3}S_{3}S_{41}$, $F_{27}S_{2}S_{3}S_{3}S_{41}$, $F_{27}S_{23}S_{3}S_{41}V_{19}$, $F_{27}S_{23}S_{3}S_{41}V_{2}$, $F_{27}S_{3}S_{3}S_{41}V_{19}$, $F_{27}S_{3}S_{3}S_{41}V_{2}$, $F_{29}S_{3}V_{19}V_{19}V_{37}$, $F_{29}S_{3}V_{19}V_{2}V_{37}$, $F_{29}S_{3}V_{2}V_{2}V_{37}$, $F_{3}S_{3}V_{11}V_{2}V_{2}$, $F_{29}S_{23}S_{3}V_{19}V_{37}$, $F_{29}S_{3}S_{3}V_{19}V_{37}$, $F_{29}S_{23}S_{3}V_{2}V_{37}$, $F_{29}S_{3}S_{3}V_{2}V_{37}$, $F_{3}S_{3}S_{3}V_{11}V_{2}$, $F_{28}S_{22}S_{23}S_{3}S_{42}$, $F_{28}S_{22}S_{3}S_{3}S_{42}$, $F_{28}S_{23}S_{2}S_{3}S_{42}$, $F_{28}S_{2}S_{3}S_{3}S_{42}$, $F_{2}S_{14}S_{2}S_{3}S_{3}$, $F_{24}S_{23}V_{18}V_{19}V_{2}$, $F_{7}S_{3}V_{19}V_{1}V_{2}$, $F_{7}S_{23}V_{1}V_{2}V_{2}$, $F_{24}S_{3}V_{18}V_{2}V_{2}$, $F_{7}S_{3}V_{1}V_{2}V_{2}$, $F_{24}S_{23}S_{3}V_{18}V_{19}$, $F_{7}S_{3}S_{3}V_{19}V_{1}$, $F_{7}S_{23}S_{3}V_{1}V_{2}$, $F_{24}S_{3}S_{3}V_{18}V_{2}$, $F_{7}S_{3}S_{3}V_{1}V_{2}$, $F_{24}S_{23}V_{18}V_{18}V_{19}$, $F_{7}S_{3}V_{19}V_{1}V_{1}$, $F_{7}S_{23}V_{1}V_{1}V_{2}$, $F_{24}S_{3}V_{18}V_{18}V_{2}$, $F_{7}S_{3}V_{1}V_{1}V_{2}$, $F_{28}S_{22}S_{23}S_{2}S_{42}$, $F_{28}S_{23}S_{2}S_{2}S_{42}$, $F_{28}S_{22}S_{2}S_{3}S_{42}$, $F_{28}S_{2}S_{2}S_{3}S_{42}$, $F_{2}S_{14}S_{2}S_{2}S_{3}$, $F_{28}S_{23}S_{2}S_{42}V_{18}$, $F_{28}S_{23}S_{2}S_{42}V_{1}$, $F_{28}S_{2}S_{3}S_{42}V_{18}$, $F_{28}S_{2}S_{3}S_{42}V_{1}$, $F_{2}S_{14}S_{2}S_{3}V_{1}$, $F_{22}S_{22}S_{22}S_{23}S_{2}$, $F_{22}S_{22}S_{2}S_{2}S_{3}$, $F_{22}S_{22}S_{22}S_{23}S_{3}$, $F_{5}S_{22}S_{2}S_{3}S_{3}$, $F_{5}S_{23}S_{2}S_{2}S_{3}$, $F_{22}S_{22}S_{2}S_{3}S_{3}$, $F_{5}S_{2}S_{2}S_{3}S_{3}$, $F_{29}S_{23}V_{19}V_{2}V_{37}$, $F_{29}S_{23}V_{2}V_{2}V_{37}$, $F_{29}S_{23}V_{18}V_{2}V_{37}$, $F_{29}S_{23}V_{1}V_{2}V_{37}$, $F_{29}S_{3}V_{18}V_{2}V_{37}$, $F_{29}S_{3}V_{1}V_{2}V_{37}$, $F_{3}S_{3}V_{11}V_{1}V_{2}$, $F_{22}S_{22}S_{2}V_{19}V_{19}$, $F_{22}S_{22}S_{2}V_{2}V_{2}$, $F_{22}S_{22}S_{3}V_{19}V_{19}$, $F_{5}S_{2}S_{3}V_{19}V_{2}$, $F_{22}S_{22}S_{3}V_{2}V_{2}$, $F_{5}S_{2}S_{3}V_{2}V_{2}$, $F_{22}S_{22}S_{22}V_{19}V_{19}$, $F_{22}S_{22}S_{22}V_{2}V_{2}$, $F_{29}S_{2}V_{19}V_{19}V_{37}$, $F_{29}S_{22}S_{2}V_{19}V_{37}$, $F_{29}S_{2}S_{2}V_{19}V_{37}$, $F_{29}S_{22}S_{2}V_{2}V_{37}$, $F_{29}S_{2}S_{2}V_{2}V_{37}$, $F_{3}S_{2}S_{2}V_{11}V_{2}$, $F_{27}S_{23}S_{41}V_{19}V_{2}$, $F_{27}S_{3}S_{41}V_{19}V_{2}$, $F_{27}S_{23}S_{41}V_{2}V_{2}$, $F_{27}S_{3}S_{41}V_{2}V_{2}$, $F_{27}S_{22}S_{41}V_{19}V_{2}$, $F_{27}S_{2}S_{41}V_{19}V_{2}$, $F_{27}S_{22}S_{41}V_{2}V_{2}$, $F_{27}S_{2}S_{41}V_{2}V_{2}$, $F_{27}S_{22}S_{23}S_{2}S_{41}$, $F_{27}S_{22}S_{2}S_{3}S_{41}$, $F_{27}S_{23}S_{2}S_{2}S_{41}$, $F_{27}S_{2}S_{2}S_{3}S_{41}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,2)}^{20}$} {{$F_{5}S_{7}S_{22}S_{22}S_{23}$, $F_{5}S_{7}S_{23}S_{2}S_{2}$, $F_{5}S_{7}S_{22}S_{2}S_{3}$, $F_{5}S_{7}S_{2}S_{2}S_{3}$, $F_{5}S_{22}S_{22}S_{23}S_{2}$, $F_{5}S_{23}S_{2}S_{2}S_{2}$, $F_{5}S_{22}S_{2}S_{2}S_{3}$, $F_{5}S_{2}S_{2}S_{2}S_{3}$, $F_{23}S_{22}S_{2}S_{2}S_{41}$, $F_{6}S_{22}S_{2}S_{2}S_{41}$, $F_{23}S_{2}S_{2}S_{2}S_{41}$, $F_{6}S_{2}S_{2}S_{2}S_{41}$, $F_{6}S_{7}S_{2}S_{2}S_{2}$, $F_{23}S_{22}S_{23}S_{2}S_{41}$, $F_{6}S_{22}S_{2}S_{3}S_{41}$, $F_{23}S_{23}S_{2}S_{2}S_{41}$, $F_{6}S_{2}S_{2}S_{3}S_{41}$, $F_{6}S_{7}S_{2}S_{2}S_{3}$, $F_{28}S_{7}S_{22}S_{22}S_{23}$, $F_{28}S_{7}S_{22}S_{22}S_{3}$, $F_{28}S_{7}S_{23}S_{2}S_{2}$, $F_{28}S_{7}S_{2}S_{2}S_{3}$, $F_{2}S_{7}S_{2}S_{2}S_{3}$, $F_{23}S_{23}S_{2}S_{3}S_{41}$, $F_{6}S_{23}S_{2}S_{3}S_{41}$, $F_{23}S_{2}S_{3}S_{3}S_{41}$, $F_{6}S_{2}S_{3}S_{3}S_{41}$, $F_{6}S_{7}S_{2}S_{3}S_{3}$, $F_{23}S_{23}S_{23}S_{3}S_{41}$, $F_{6}S_{23}S_{3}S_{3}S_{41}$, $F_{23}S_{23}S_{3}S_{3}S_{41}$, $F_{6}S_{3}S_{3}S_{3}S_{41}$, $F_{6}S_{7}S_{3}S_{3}S_{3}$, $F_{28}S_{22}S_{23}S_{2}S_{3}$, $F_{28}S_{22}S_{2}S_{3}S_{3}$, $F_{28}S_{23}S_{2}S_{2}S_{3}$, $F_{28}S_{2}S_{2}S_{3}S_{3}$, $F_{2}S_{2}S_{2}S_{3}S_{3}$, $F_{6}S_{7}S_{21}S_{23}S_{23}$, $F_{6}S_{7}S_{23}S_{1}S_{3}$, $F_{6}S_{7}S_{21}S_{3}S_{3}$, $F_{6}S_{7}S_{1}S_{3}S_{3}$, $F_{6}S_{21}S_{23}S_{23}S_{3}$, $F_{6}S_{23}S_{1}S_{3}S_{3}$, $F_{6}S_{21}S_{3}S_{3}S_{3}$, $F_{6}S_{1}S_{3}S_{3}S_{3}$, $F_{22}S_{23}S_{2}S_{2}S_{42}$, $F_{5}S_{23}S_{2}S_{2}S_{42}$, $F_{22}S_{2}S_{2}S_{3}S_{42}$, $F_{5}S_{2}S_{2}S_{3}S_{42}$, $F_{5}S_{14}S_{2}S_{2}S_{3}$, $F_{22}S_{23}S_{2}S_{3}S_{42}$, $F_{5}S_{23}S_{2}S_{3}S_{42}$, $F_{22}S_{2}S_{3}S_{3}S_{42}$, $F_{5}S_{2}S_{3}S_{3}S_{42}$, $F_{5}S_{14}S_{2}S_{3}S_{3}$, $F_{22}S_{22}S_{23}S_{2}S_{42}$, $F_{22}S_{22}S_{2}S_{3}S_{42}$, $F_{27}S_{7}S_{23}S_{23}S_{23}$, $F_{27}S_{7}S_{23}S_{23}S_{3}$, $F_{27}S_{7}S_{23}S_{3}S_{3}$, $F_{27}S_{7}S_{3}S_{3}S_{3}$, $F_{1}S_{7}S_{3}S_{3}S_{3}$, $F_{27}S_{7}S_{22}S_{23}S_{23}$, $F_{27}S_{7}S_{23}S_{23}S_{2}$, $F_{27}S_{7}S_{22}S_{3}S_{3}$, $F_{27}S_{7}S_{2}S_{3}S_{3}$, $F_{1}S_{7}S_{2}S_{3}S_{3}$, $F_{27}S_{23}S_{23}S_{2}S_{2}$, $F_{27}S_{23}S_{2}S_{2}S_{3}$, $F_{27}S_{2}S_{2}S_{3}S_{3}$, $F_{1}S_{2}S_{2}S_{3}S_{3}$, $F_{27}S_{22}S_{23}S_{2}S_{2}$, $F_{27}S_{23}S_{2}S_{2}S_{2}$, $F_{27}S_{22}S_{2}S_{2}S_{3}$, $F_{27}S_{2}S_{2}S_{2}S_{3}$, $F_{1}S_{2}S_{2}S_{2}S_{3}$, $F_{5}S_{7}S_{21}S_{23}S_{23}$, $F_{5}S_{7}S_{23}S_{1}S_{3}$, $F_{5}S_{7}S_{21}S_{3}S_{3}$, $F_{5}S_{7}S_{1}S_{3}S_{3}$, $F_{5}S_{21}S_{23}S_{23}S_{2}$, $F_{5}S_{23}S_{1}S_{2}S_{3}$, $F_{5}S_{21}S_{2}S_{3}S_{3}$, $F_{5}S_{1}S_{2}S_{3}S_{3}$, $F_{23}S_{21}S_{2}S_{2}S_{42}$, $F_{6}S_{21}S_{2}S_{2}S_{42}$, $F_{23}S_{1}S_{2}S_{2}S_{42}$, $F_{6}S_{1}S_{2}S_{2}S_{42}$, $F_{6}S_{14}S_{1}S_{2}S_{2}$, $F_{23}S_{21}S_{23}S_{2}S_{42}$, $F_{6}S_{21}S_{2}S_{3}S_{42}$, $F_{23}S_{23}S_{1}S_{2}S_{42}$, $F_{6}S_{1}S_{2}S_{3}S_{42}$, $F_{6}S_{14}S_{1}S_{2}S_{3}$, $F_{28}S_{7}S_{21}S_{21}S_{23}$, $F_{28}S_{7}S_{21}S_{21}S_{3}$, $F_{28}S_{7}S_{23}S_{1}S_{1}$, $F_{28}S_{7}S_{1}S_{1}S_{3}$, $F_{2}S_{7}S_{1}S_{1}S_{3}$, $F_{23}S_{22}S_{2}S_{3}S_{42}$, $F_{6}S_{22}S_{2}S_{3}S_{42}$, $F_{23}S_{2}S_{2}S_{3}S_{42}$, $F_{6}S_{2}S_{2}S_{3}S_{42}$, $F_{6}S_{14}S_{2}S_{2}S_{3}$, $F_{23}S_{22}S_{23}S_{3}S_{42}$, $F_{6}S_{22}S_{3}S_{3}S_{42}$, $F_{23}S_{23}S_{2}S_{3}S_{42}$, $F_{6}S_{2}S_{3}S_{3}S_{42}$, $F_{6}S_{14}S_{2}S_{3}S_{3}$, $F_{6}S_{7}S_{22}S_{22}S_{23}$, $F_{6}S_{7}S_{23}S_{2}S_{2}$, $F_{6}S_{7}S_{22}S_{2}S_{3}$, $F_{6}S_{22}S_{22}S_{23}S_{3}$, $F_{6}S_{23}S_{2}S_{2}S_{3}$, $F_{6}S_{22}S_{2}S_{3}S_{3}$, $F_{6}S_{2}S_{2}S_{3}S_{3}$, $F_{22}S_{22}S_{2}S_{2}S_{41}$, $F_{5}S_{22}S_{2}S_{2}S_{41}$, $F_{22}S_{2}S_{2}S_{2}S_{41}$, $F_{5}S_{2}S_{2}S_{2}S_{41}$, $F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{22}S_{22}S_{2}S_{3}S_{41}$, $F_{5}S_{22}S_{2}S_{3}S_{41}$, $F_{22}S_{2}S_{2}S_{3}S_{41}$, $F_{5}S_{2}S_{2}S_{3}S_{41}$, $F_{22}S_{22}S_{22}S_{2}S_{41}$, $F_{27}S_{7}S_{22}S_{22}S_{23}$, $F_{27}S_{7}S_{22}S_{22}S_{3}$, $F_{27}S_{7}S_{23}S_{2}S_{2}$, $F_{27}S_{7}S_{2}S_{2}S_{3}$, $F_{1}S_{7}S_{2}S_{2}S_{3}$, $F_{27}S_{7}S_{22}S_{22}S_{22}$, $F_{27}S_{7}S_{22}S_{22}S_{2}$, $F_{27}S_{7}S_{22}S_{2}S_{2}$, $F_{27}S_{7}S_{2}S_{2}S_{2}$, $F_{1}S_{7}S_{2}S_{2}S_{2}$, $F_{28}S_{21}S_{23}S_{3}S_{3}$, $F_{28}S_{21}S_{3}S_{3}S_{3}$, $F_{28}S_{23}S_{1}S_{3}S_{3}$, $F_{28}S_{1}S_{3}S_{3}S_{3}$, $F_{2}S_{1}S_{3}S_{3}S_{3}$, $F_{22}S_{23}S_{2}S_{3}S_{41}$, $F_{5}S_{23}S_{2}S_{3}S_{41}$, $F_{22}S_{2}S_{3}S_{3}S_{41}$, $F_{5}S_{2}S_{3}S_{3}S_{41}$, $F_{5}S_{7}S_{2}S_{3}S_{3}$, $F_{22}S_{23}S_{3}S_{3}S_{41}$, $F_{5}S_{23}S_{3}S_{3}S_{41}$, $F_{22}S_{3}S_{3}S_{3}S_{41}$, $F_{5}S_{3}S_{3}S_{3}S_{41}$, $F_{5}S_{7}S_{3}S_{3}S_{3}$, $F_{22}S_{22}S_{23}S_{3}S_{41}$, $F_{22}S_{22}S_{3}S_{3}S_{41}$, $F_{27}S_{22}S_{23}S_{2}S_{3}$, $F_{27}S_{22}S_{2}S_{3}S_{3}$, $F_{27}S_{22}S_{22}S_{2}S_{3}$, $F_{21}S_{23}S_{2}S_{3}S_{42}$, $F_{17}S_{23}S_{2}S_{3}S_{42}$, $F_{21}S_{2}S_{3}S_{3}S_{42}$, $F_{17}S_{2}S_{3}S_{3}S_{42}$, $F_{17}S_{14}S_{2}S_{3}S_{3}$, $F_{21}S_{21}S_{23}S_{2}S_{42}$, $F_{17}S_{23}S_{1}S_{2}S_{42}$, $F_{21}S_{21}S_{2}S_{3}S_{42}$, $F_{17}S_{1}S_{2}S_{3}S_{42}$, $F_{17}S_{14}S_{1}S_{2}S_{3}$, $F_{28}S_{7}S_{22}S_{23}S_{23}$, $F_{28}S_{7}S_{23}S_{23}S_{2}$, $F_{28}S_{7}S_{22}S_{3}S_{3}$, $F_{28}S_{7}S_{2}S_{3}S_{3}$, $F_{2}S_{7}S_{2}S_{3}S_{3}$, $F_{28}S_{7}S_{21}S_{23}S_{23}$, $F_{28}S_{7}S_{23}S_{23}S_{1}$, $F_{28}S_{7}S_{21}S_{3}S_{3}$, $F_{28}S_{7}S_{1}S_{3}S_{3}$, $F_{2}S_{7}S_{1}S_{3}S_{3}$, $F_{28}S_{22}S_{23}S_{2}S_{2}$, $F_{28}S_{23}S_{2}S_{2}S_{2}$, $F_{28}S_{22}S_{2}S_{2}S_{3}$, $F_{28}S_{2}S_{2}S_{2}S_{3}$, $F_{2}S_{2}S_{2}S_{2}S_{3}$, $F_{28}S_{21}S_{23}S_{2}S_{2}$, $F_{28}S_{23}S_{1}S_{2}S_{2}$, $F_{28}S_{21}S_{2}S_{2}S_{3}$, $F_{28}S_{1}S_{2}S_{2}S_{3}$, $F_{2}S_{1}S_{2}S_{2}S_{3}$, $F_{23}S_{21}S_{23}S_{23}S_{2}$, $F_{6}S_{23}S_{1}S_{2}S_{3}$, $F_{6}S_{21}S_{2}S_{3}S_{3}$, $F_{23}S_{23}S_{1}S_{2}S_{3}$, $F_{6}S_{1}S_{2}S_{3}S_{3}$, $F_{23}S_{21}S_{23}S_{23}S_{23}$, $F_{23}S_{23}S_{23}S_{1}S_{3}$, $F_{28}S_{21}S_{23}S_{2}S_{42}$, $F_{28}S_{21}S_{2}S_{3}S_{42}$, $F_{28}S_{23}S_{1}S_{2}S_{42}$, $F_{28}S_{1}S_{2}S_{3}S_{42}$, $F_{2}S_{14}S_{1}S_{2}S_{3}$, $F_{23}S_{22}S_{22}S_{23}S_{2}$, $F_{6}S_{22}S_{2}S_{2}S_{3}$, $F_{23}S_{23}S_{2}S_{2}S_{2}$, $F_{6}S_{2}S_{2}S_{2}S_{3}$, $F_{23}S_{22}S_{22}S_{23}S_{23}$, $F_{23}S_{23}S_{23}S_{2}S_{2}$, $F_{28}S_{22}S_{23}S_{3}S_{42}$, $F_{28}S_{22}S_{3}S_{3}S_{42}$, $F_{28}S_{23}S_{2}S_{3}S_{42}$, $F_{28}S_{2}S_{3}S_{3}S_{42}$, $F_{2}S_{14}S_{2}S_{3}S_{3}$, $F_{22}S_{22}S_{22}S_{23}S_{2}$, $F_{22}S_{22}S_{2}S_{2}S_{3}$, $F_{22}S_{22}S_{22}S_{23}S_{3}$, $F_{5}S_{23}S_{2}S_{2}S_{3}$, $F_{5}S_{22}S_{2}S_{3}S_{3}$, $F_{22}S_{22}S_{2}S_{3}S_{3}$, $F_{5}S_{2}S_{2}S_{3}S_{3}$, $F_{22}S_{22}S_{22}S_{22}S_{23}$, $F_{22}S_{22}S_{22}S_{2}S_{3}$, $F_{27}S_{22}S_{23}S_{2}S_{41}$, $F_{27}S_{22}S_{2}S_{3}S_{41}$, $F_{27}S_{23}S_{2}S_{2}S_{41}$, $F_{27}S_{2}S_{2}S_{3}S_{41}$, $F_{27}S_{22}S_{22}S_{2}S_{41}$, $F_{27}S_{22}S_{2}S_{2}S_{41}$, $F_{27}S_{2}S_{2}S_{2}S_{41}$, $F_{27}S_{23}S_{23}S_{3}S_{41}$, $F_{27}S_{23}S_{3}S_{3}S_{41}$, $F_{27}S_{3}S_{3}S_{3}S_{41}$, $F_{27}S_{22}S_{23}S_{3}S_{41}$, $F_{27}S_{23}S_{2}S_{3}S_{41}$, $F_{27}S_{22}S_{3}S_{3}S_{41}$, $F_{27}S_{2}S_{3}S_{3}S_{41}$, $F_{21}S_{21}S_{23}S_{23}S_{3}$, $F_{17}S_{23}S_{1}S_{3}S_{3}$, $F_{21}S_{21}S_{3}S_{3}S_{3}$, $F_{17}S_{1}S_{3}S_{3}S_{3}$, $F_{21}S_{21}S_{21}S_{23}S_{23}$, $F_{17}S_{23}S_{1}S_{1}S_{3}$, $F_{21}S_{21}S_{21}S_{3}S_{3}$, $F_{17}S_{1}S_{1}S_{3}S_{3}$, $F_{28}S_{22}S_{23}S_{2}S_{42}$, $F_{28}S_{23}S_{2}S_{2}S_{42}$, $F_{28}S_{22}S_{2}S_{3}S_{42}$, $F_{28}S_{2}S_{2}S_{3}S_{42}$, $F_{2}S_{14}S_{2}S_{2}S_{3}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 12 $(\Delta B, \Delta L)$ = (2, 2) UV completions for topology 4 (see Fig.~\ref{fig:d=12_topologies}).} 
 \label{tab:T12Top4B2L2}
 \end{center}


==> anc/Tables_dim12/Table_dim12_Top5_B1_L5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {12} ^{ 5 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{1}$} {{$F_{11}F_{9}S_{9}S_{4}V_{11}$, $F_{2}F_{5}S_{14}S_{2}V_{11}$, $F_{10}F_{8}S_{9}V_{11}V_{1}$, $F_{10}F_{8}S_{14}V_{11}V_{1}$, $F_{11}F_{9}S_{9}S_{9}S_{4}$, $F_{2}F_{5}S_{14}S_{14}S_{2}$, $F_{11}F_{9}S_{4}V_{11}V_{2}$, $F_{2}F_{5}S_{2}V_{11}V_{2}$, $F_{10}F_{8}S_{9}S_{3}V_{1}$, $F_{10}F_{8}S_{14}S_{3}V_{1}$, $F_{11}F_{9}S_{9}S_{4}V_{2}$, $F_{2}F_{5}S_{14}S_{2}V_{2}$, $F_{10}F_{8}S_{9}V_{1}V_{2}$, $F_{10}F_{8}S_{14}V_{1}V_{2}$, $F_{8}F_{9}S_{9}S_{4}V_{11}$, $F_{5}F_{8}S_{14}S_{2}V_{11}$, $F_{8}F_{9}S_{9}V_{11}V_{1}$, $F_{5}F_{8}S_{14}V_{11}V_{1}$, $F_{11}F_{7}V_{11}V_{12}V_{2}$, $F_{2}F_{7}V_{11}V_{12}V_{2}$, $F_{10}F_{17}S_{15}S_{9}S_{3}$, $F_{10}F_{17}S_{14}S_{15}S_{3}$, $F_{8}F_{9}S_{9}S_{3}S_{4}$, $F_{5}F_{8}S_{14}S_{2}S_{3}$, $F_{8}F_{9}V_{11}V_{1}V_{2}$, $F_{5}F_{8}V_{11}V_{1}V_{2}$, $F_{11}F_{7}S_{9}V_{12}V_{2}$, $F_{2}F_{7}S_{14}V_{12}V_{2}$, $F_{8}F_{9}S_{9}S_{4}V_{2}$, $F_{5}F_{8}S_{14}S_{2}V_{2}$, $F_{8}F_{9}S_{4}V_{11}V_{2}$, $F_{5}F_{8}S_{2}V_{11}V_{2}$, $F_{8}F_{9}S_{9}S_{3}V_{1}$, $F_{5}F_{8}S_{14}S_{3}V_{1}$, $F_{10}F_{17}S_{9}S_{3}V_{1}$, $F_{10}F_{17}S_{14}S_{3}V_{1}$, $F_{11}F_{7}S_{4}V_{11}V_{2}$, $F_{2}F_{7}S_{2}V_{11}V_{2}$, $F_{11}F_{7}S_{1}V_{11}V_{12}$, $F_{2}F_{7}S_{1}V_{11}V_{12}$, $F_{8}F_{9}S_{3}S_{4}V_{2}$, $F_{5}F_{8}S_{2}S_{3}V_{2}$, $F_{8}F_{9}S_{3}V_{1}V_{2}$, $F_{5}F_{8}S_{3}V_{1}V_{2}$, $F_{11}F_{7}S_{1}S_{4}V_{11}$, $F_{2}F_{7}S_{1}S_{2}V_{11}$, $F_{11}F_{7}S_{9}S_{1}V_{12}$, $F_{2}F_{7}S_{14}S_{1}V_{12}$, $F_{8}F_{9}S_{4}V_{2}V_{2}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{10}F_{17}S_{9}S_{1}V_{1}$, $F_{10}F_{17}S_{14}S_{1}V_{1}$, $F_{8}F_{9}S_{9}V_{1}V_{2}$, $F_{5}F_{8}S_{14}V_{1}V_{2}$, $F_{11}F_{7}S_{9}S_{4}V_{2}$, $F_{2}F_{7}S_{14}S_{2}V_{2}$, $F_{10}F_{17}S_{15}S_{9}S_{1}$, $F_{10}F_{17}S_{14}S_{15}S_{1}$, $F_{8}F_{9}V_{1}V_{2}V_{2}$, $F_{5}F_{8}V_{1}V_{2}V_{2}$, $F_{11}F_{7}S_{9}S_{1}S_{4}$, $F_{2}F_{7}S_{14}S_{1}S_{2}$, $F_{9}F_{9}S_{9}S_{9}S_{4}$, $F_{5}F_{5}S_{14}S_{14}S_{2}$, $F_{10}F_{7}S_{9}V_{12}V_{2}$, $F_{10}F_{7}S_{14}V_{12}V_{2}$, $F_{9}F_{9}S_{9}S_{4}V_{2}$, $F_{5}F_{5}S_{14}S_{2}V_{2}$, $F_{10}F_{7}S_{9}V_{1}V_{2}$, $F_{10}F_{7}S_{14}V_{1}V_{2}$, $F_{10}F_{7}S_{9}S_{1}V_{12}$, $F_{10}F_{7}S_{14}S_{1}V_{12}$, $F_{9}F_{9}S_{4}V_{2}V_{2}$, $F_{5}F_{5}S_{2}V_{2}V_{2}$, $F_{10}F_{7}S_{9}S_{1}V_{1}$, $F_{10}F_{7}S_{14}S_{1}V_{1}$, $F_{7}F_{8}S_{4}V_{11}V_{2}$, $F_{7}F_{8}S_{2}V_{11}V_{2}$, $F_{17}F_{9}S_{9}S_{3}V_{1}$, $F_{17}F_{5}S_{14}S_{3}V_{1}$, $F_{16}F_{11}S_{1}V_{11}V_{12}$, $F_{2}F_{16}S_{1}V_{11}V_{12}$, $F_{7}F_{8}S_{3}S_{4}V_{2}$, $F_{7}F_{8}S_{2}S_{3}V_{2}$, $F_{17}F_{9}S_{3}V_{1}V_{2}$, $F_{17}F_{5}S_{3}V_{1}V_{2}$, $F_{7}F_{8}S_{1}S_{4}V_{11}$, $F_{7}F_{8}S_{1}S_{2}V_{11}$, $F_{16}F_{11}S_{9}S_{1}V_{12}$, $F_{2}F_{16}S_{14}S_{1}V_{12}$, $F_{7}F_{8}S_{4}V_{2}V_{2}$, $F_{7}F_{8}S_{2}V_{2}V_{2}$, $F_{17}F_{9}S_{9}S_{1}V_{1}$, $F_{17}F_{5}S_{14}S_{1}V_{1}$, $F_{7}F_{8}S_{1}S_{3}S_{4}$, $F_{7}F_{8}S_{1}S_{2}S_{3}$, $F_{7}F_{8}S_{1}S_{4}V_{2}$, $F_{7}F_{8}S_{1}S_{2}V_{2}$, $F_{17}F_{9}S_{1}V_{1}V_{2}$, $F_{17}F_{5}S_{1}V_{1}V_{2}$, $F_{7}F_{9}S_{9}S_{4}V_{2}$, $F_{5}F_{7}S_{14}S_{2}V_{2}$, $F_{7}F_{9}S_{9}V_{1}V_{2}$, $F_{5}F_{7}S_{14}V_{1}V_{2}$, $F_{16}F_{10}S_{9}S_{1}V_{12}$, $F_{16}F_{10}S_{14}S_{1}V_{12}$, $F_{7}F_{9}S_{4}V_{2}V_{2}$, $F_{5}F_{7}S_{2}V_{2}V_{2}$, $F_{7}F_{9}S_{9}S_{1}V_{1}$, $F_{5}F_{7}S_{14}S_{1}V_{1}$, $F_{7}F_{9}S_{9}S_{1}S_{4}$, $F_{5}F_{7}S_{14}S_{1}S_{2}$, $F_{7}F_{9}V_{1}V_{2}V_{2}$, $F_{5}F_{7}V_{1}V_{2}V_{2}$, $F_{16}F_{10}S_{15}S_{9}S_{1}$, $F_{16}F_{10}S_{14}S_{15}S_{1}$, $F_{7}F_{9}S_{1}S_{4}V_{2}$, $F_{5}F_{7}S_{1}S_{2}V_{2}$, $F_{7}F_{9}S_{1}V_{1}V_{2}$, $F_{5}F_{7}S_{1}V_{1}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{2}$} {{$F_{3}F_{7}S_{7}S_{9}V_{2}$, $F_{3}F_{7}S_{7}S_{14}V_{2}$, $F_{11}F_{9}S_{4}V_{11}V_{11}$, $F_{2}F_{5}S_{2}V_{11}V_{11}$, $F_{10}F_{8}S_{7}S_{9}V_{1}$, $F_{10}F_{8}S_{7}S_{14}V_{1}$, $F_{3}F_{7}S_{9}V_{11}V_{2}$, $F_{3}F_{7}S_{14}V_{11}V_{2}$, $F_{11}F_{9}S_{9}S_{4}V_{11}$, $F_{2}F_{5}S_{14}S_{2}V_{11}$, $F_{3}F_{7}S_{7}S_{4}V_{2}$, $F_{3}F_{7}S_{7}S_{2}V_{2}$, $F_{11}F_{9}S_{4}V_{11}V_{2}$, $F_{2}F_{5}S_{2}V_{11}V_{2}$, $F_{3}F_{7}S_{4}V_{11}V_{2}$, $F_{3}F_{7}S_{2}V_{11}V_{2}$, $F_{11}F_{9}S_{9}S_{4}V_{2}$, $F_{2}F_{5}S_{14}S_{2}V_{2}$, $F_{10}F_{8}S_{9}V_{1}V_{2}$, $F_{10}F_{8}S_{14}V_{1}V_{2}$, $F_{11}F_{9}S_{4}S_{4}V_{11}$, $F_{2}F_{5}S_{2}S_{2}V_{11}$, $F_{11}F_{9}S_{9}S_{4}S_{4}$, $F_{2}F_{5}S_{14}S_{2}S_{2}$, $F_{3}F_{9}S_{7}S_{9}S_{4}$, $F_{3}F_{5}S_{7}S_{14}S_{2}$, $F_{11}F_{8}V_{11}V_{11}V_{1}$, $F_{2}F_{8}V_{11}V_{11}V_{1}$, $F_{10}F_{6}S_{7}S_{9}S_{1}$, $F_{10}F_{6}S_{7}S_{14}S_{1}$, $F_{3}F_{9}S_{9}S_{4}V_{11}$, $F_{3}F_{5}S_{14}S_{2}V_{11}$, $F_{11}F_{8}S_{9}V_{11}V_{1}$, $F_{2}F_{8}S_{14}V_{11}V_{1}$, $F_{10}F_{6}S_{7}S_{9}V_{1}$, $F_{10}F_{6}S_{7}S_{14}V_{1}$, $F_{11}F_{8}S_{4}V_{11}V_{11}$, $F_{2}F_{8}S_{2}V_{11}V_{11}$, $F_{3}F_{9}S_{7}S_{9}V_{2}$, $F_{3}F_{5}S_{7}S_{14}V_{2}$, $F_{3}F_{9}S_{7}S_{4}V_{2}$, $F_{3}F_{5}S_{7}S_{2}V_{2}$, $F_{11}F_{8}S_{3}V_{11}V_{1}$, $F_{2}F_{8}S_{3}V_{11}V_{1}$, $F_{11}F_{8}S_{3}S_{4}V_{11}$, $F_{2}F_{8}S_{2}S_{3}V_{11}$, $F_{3}F_{9}S_{7}V_{2}V_{2}$, $F_{3}F_{5}S_{7}V_{2}V_{2}$, $F_{3}F_{9}S_{4}V_{11}V_{2}$, $F_{3}F_{5}S_{2}V_{11}V_{2}$, $F_{11}F_{8}S_{9}S_{3}V_{1}$, $F_{2}F_{8}S_{14}S_{3}V_{1}$, $F_{10}F_{6}S_{9}S_{3}V_{1}$, $F_{10}F_{6}S_{14}S_{3}V_{1}$, $F_{11}F_{8}S_{4}V_{11}V_{2}$, $F_{2}F_{8}S_{2}V_{11}V_{2}$, $F_{11}F_{8}S_{9}S_{4}V_{11}$, $F_{2}F_{8}S_{14}S_{2}V_{11}$, $F_{3}F_{9}S_{9}V_{11}V_{2}$, $F_{3}F_{5}S_{14}V_{11}V_{2}$, $F_{11}F_{8}V_{11}V_{1}V_{2}$, $F_{2}F_{8}V_{11}V_{1}V_{2}$, $F_{10}F_{6}S_{9}S_{1}S_{3}$, $F_{10}F_{6}S_{14}S_{1}S_{3}$, $F_{11}F_{8}S_{9}S_{3}S_{4}$, $F_{2}F_{8}S_{14}S_{2}S_{3}$, $F_{3}F_{9}V_{11}V_{2}V_{2}$, $F_{3}F_{5}V_{11}V_{2}V_{2}$, $F_{11}F_{8}S_{9}V_{1}V_{2}$, $F_{2}F_{8}S_{14}V_{1}V_{2}$, $F_{11}F_{8}S_{9}S_{4}V_{2}$, $F_{2}F_{8}S_{14}S_{2}V_{2}$, $F_{8}F_{9}S_{7}S_{9}S_{4}$, $F_{5}F_{8}S_{7}S_{14}S_{2}$, $F_{8}F_{9}V_{11}V_{11}V_{1}$, $F_{5}F_{8}V_{11}V_{11}V_{1}$, $F_{6}F_{7}S_{7}S_{9}S_{1}$, $F_{6}F_{7}S_{7}S_{14}S_{1}$, $F_{11}F_{7}V_{11}V_{12}V_{2}$, $F_{2}F_{7}V_{11}V_{12}V_{2}$, $F_{8}F_{9}V_{11}V_{1}V_{2}$, $F_{5}F_{8}V_{11}V_{1}V_{2}$, $F_{6}F_{7}S_{7}S_{1}S_{4}$, $F_{6}F_{7}S_{7}S_{1}S_{2}$, $F_{11}F_{7}S_{9}V_{12}V_{2}$, $F_{2}F_{7}S_{14}V_{12}V_{2}$, $F_{8}F_{9}S_{9}S_{4}V_{2}$, $F_{5}F_{8}S_{14}S_{2}V_{2}$, $F_{8}F_{9}S_{4}V_{11}V_{1}$, $F_{5}F_{8}S_{2}V_{11}V_{1}$, $F_{6}F_{7}S_{7}S_{9}V_{2}$, $F_{6}F_{7}S_{7}S_{14}V_{2}$, $F_{8}F_{9}S_{4}V_{11}V_{11}$, $F_{5}F_{8}S_{2}V_{11}V_{11}$, $F_{8}F_{9}S_{7}S_{9}V_{1}$, $F_{5}F_{8}S_{7}S_{14}V_{1}$, $F_{11}F_{7}S_{3}V_{11}V_{12}$, $F_{2}F_{7}S_{3}V_{11}V_{12}$, $F_{8}F_{9}S_{3}S_{4}V_{11}$, $F_{5}F_{8}S_{2}S_{3}V_{11}$, $F_{8}F_{9}S_{7}V_{1}V_{2}$, $F_{5}F_{8}S_{7}V_{1}V_{2}$, $F_{11}F_{7}S_{9}S_{3}V_{12}$, $F_{2}F_{7}S_{14}S_{3}V_{12}$, $F_{6}F_{7}S_{9}S_{3}V_{2}$, $F_{6}F_{7}S_{14}S_{3}V_{2}$, $F_{8}F_{9}S_{4}V_{11}V_{2}$, $F_{5}F_{8}S_{2}V_{11}V_{2}$, $F_{6}F_{7}S_{7}S_{4}V_{2}$, $F_{6}F_{7}S_{7}S_{2}V_{2}$, $F_{11}F_{7}S_{4}V_{11}V_{2}$, $F_{2}F_{7}S_{2}V_{11}V_{2}$, $F_{8}F_{9}S_{7}S_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{2}V_{2}$, $F_{8}F_{9}S_{3}V_{11}V_{1}$, $F_{5}F_{8}S_{3}V_{11}V_{1}$, $F_{11}F_{7}S_{3}S_{4}V_{11}$, $F_{2}F_{7}S_{2}S_{3}V_{11}$, $F_{3}F_{9}S_{7}S_{9}V_{1}$, $F_{3}F_{5}S_{7}S_{14}V_{1}$, $F_{8}F_{9}S_{3}V_{1}V_{2}$, $F_{5}F_{8}S_{3}V_{1}V_{2}$, $F_{8}F_{9}S_{3}S_{4}V_{2}$, $F_{5}F_{8}S_{2}S_{3}V_{2}$, $F_{3}F_{9}S_{7}V_{1}V_{2}$, $F_{3}F_{5}S_{7}V_{1}V_{2}$, $F_{3}F_{9}S_{9}V_{11}V_{1}$, $F_{3}F_{5}S_{14}V_{11}V_{1}$, $F_{8}F_{9}S_{4}V_{2}V_{2}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{8}F_{9}S_{3}S_{4}V_{1}$, $F_{5}F_{8}S_{2}S_{3}V_{1}$, $F_{6}F_{7}S_{3}S_{4}V_{2}$, $F_{6}F_{7}S_{2}S_{3}V_{2}$, $F_{11}F_{7}S_{4}V_{11}V_{1}$, $F_{2}F_{7}S_{2}V_{11}V_{1}$, $F_{8}F_{9}S_{4}S_{4}V_{11}$, $F_{5}F_{8}S_{2}S_{2}V_{11}$, $F_{8}F_{9}S_{9}V_{1}V_{2}$, $F_{5}F_{8}S_{14}V_{1}V_{2}$, $F_{11}F_{7}S_{9}S_{4}V_{2}$, $F_{2}F_{7}S_{14}S_{2}V_{2}$, $F_{6}F_{7}S_{9}S_{1}S_{3}$, $F_{6}F_{7}S_{14}S_{1}S_{3}$, $F_{11}F_{7}S_{9}S_{3}S_{4}$, $F_{2}F_{7}S_{14}S_{2}S_{3}$, $F_{11}F_{7}V_{11}V_{12}V_{1}$, $F_{2}F_{7}V_{11}V_{12}V_{1}$, $F_{8}F_{9}V_{1}V_{2}V_{2}$, $F_{5}F_{8}V_{1}V_{2}V_{2}$, $F_{6}F_{7}S_{1}S_{3}S_{4}$, $F_{6}F_{7}S_{1}S_{2}S_{3}$, $F_{8}F_{9}S_{3}S_{4}S_{4}$, $F_{5}F_{8}S_{2}S_{2}S_{3}$, $F_{3}F_{9}V_{11}V_{1}V_{2}$, $F_{3}F_{5}V_{11}V_{1}V_{2}$, $F_{11}F_{7}S_{9}V_{12}V_{1}$, $F_{2}F_{7}S_{14}V_{12}V_{1}$, $F_{8}F_{9}S_{4}V_{1}V_{2}$, $F_{5}F_{8}S_{2}V_{1}V_{2}$, $F_{8}F_{9}S_{4}S_{4}V_{2}$, $F_{5}F_{8}S_{2}S_{2}V_{2}$, $F_{11}F_{7}S_{9}S_{4}V_{1}$, $F_{2}F_{7}S_{14}S_{2}V_{1}$, $F_{9}F_{9}S_{9}S_{4}V_{11}$, $F_{5}F_{5}S_{14}S_{2}V_{11}$, $F_{7}F_{8}S_{9}V_{11}V_{1}$, $F_{7}F_{8}S_{14}V_{11}V_{1}$, $F_{10}F_{7}S_{9}V_{12}V_{2}$, $F_{10}F_{7}S_{14}V_{12}V_{2}$, $F_{9}F_{9}S_{9}S_{4}V_{2}$, $F_{5}F_{5}S_{14}S_{2}V_{2}$, $F_{7}F_{8}S_{4}V_{11}V_{1}$, $F_{7}F_{8}S_{2}V_{11}V_{1}$, $F_{11}F_{9}S_{9}S_{9}S_{4}$, $F_{2}F_{5}S_{14}S_{14}S_{2}$, $F_{9}F_{9}S_{9}S_{4}S_{4}$, $F_{5}F_{5}S_{14}S_{2}S_{2}$, $F_{7}F_{8}S_{9}V_{11}V_{2}$, $F_{7}F_{8}S_{14}V_{11}V_{2}$, $F_{11}F_{9}S_{9}V_{11}V_{2}$, $F_{2}F_{5}S_{14}V_{11}V_{2}$, $F_{10}F_{7}S_{9}S_{3}V_{12}$, $F_{10}F_{7}S_{14}S_{3}V_{12}$, $F_{7}F_{8}S_{9}S_{3}V_{2}$, $F_{7}F_{8}S_{14}S_{3}V_{2}$, $F_{9}F_{9}S_{4}V_{11}V_{2}$, $F_{5}F_{5}S_{2}V_{11}V_{2}$, $F_{11}F_{9}S_{9}S_{9}V_{2}$, $F_{2}F_{5}S_{14}S_{14}V_{2}$, $F_{7}F_{8}S_{9}V_{2}V_{2}$, $F_{7}F_{8}S_{14}V_{2}V_{2}$, $F_{7}F_{8}S_{4}V_{11}V_{2}$, $F_{7}F_{8}S_{2}V_{11}V_{2}$, $F_{10}F_{7}S_{9}V_{1}V_{2}$, $F_{10}F_{7}S_{14}V_{1}V_{2}$, $F_{7}F_{8}S_{9}S_{3}V_{1}$, $F_{7}F_{8}S_{14}S_{3}V_{1}$, $F_{10}F_{7}S_{9}S_{3}V_{1}$, $F_{10}F_{7}S_{14}S_{3}V_{1}$, $F_{11}F_{9}S_{9}V_{11}V_{1}$, $F_{2}F_{5}S_{14}V_{11}V_{1}$, $F_{9}F_{9}S_{4}V_{2}V_{2}$, $F_{5}F_{5}S_{2}V_{2}V_{2}$, $F_{7}F_{8}S_{3}S_{4}V_{1}$, $F_{7}F_{8}S_{2}S_{3}V_{1}$, $F_{7}F_{8}S_{3}S_{4}V_{2}$, $F_{7}F_{8}S_{2}S_{3}V_{2}$, $F_{11}F_{9}S_{4}V_{11}V_{1}$, $F_{2}F_{5}S_{2}V_{11}V_{1}$, $F_{11}F_{9}S_{9}S_{9}V_{1}$, $F_{2}F_{5}S_{14}S_{14}V_{1}$, $F_{9}F_{9}S_{4}S_{4}V_{2}$, $F_{5}F_{5}S_{2}S_{2}V_{2}$, $F_{7}F_{8}S_{4}V_{2}V_{2}$, $F_{7}F_{8}S_{2}V_{2}V_{2}$, $F_{10}F_{7}S_{9}V_{1}V_{1}$, $F_{10}F_{7}S_{14}V_{1}V_{1}$, $F_{7}F_{8}S_{9}V_{1}V_{2}$, $F_{7}F_{8}S_{14}V_{1}V_{2}$, $F_{10}F_{7}S_{9}V_{12}V_{1}$, $F_{10}F_{7}S_{14}V_{12}V_{1}$, $F_{7}F_{8}S_{4}V_{1}V_{2}$, $F_{7}F_{8}S_{2}V_{1}V_{2}$, $F_{11}F_{9}S_{9}S_{4}V_{1}$, $F_{2}F_{5}S_{14}S_{2}V_{1}$, $F_{6}F_{9}S_{7}S_{9}V_{2}$, $F_{5}F_{6}S_{7}S_{14}V_{2}$, $F_{8}F_{8}S_{4}V_{11}V_{11}$, $F_{8}F_{8}S_{2}V_{11}V_{11}$, $F_{6}F_{9}S_{7}S_{9}V_{1}$, $F_{5}F_{6}S_{7}S_{14}V_{1}$, $F_{11}F_{17}S_{3}V_{11}V_{12}$, $F_{2}F_{17}S_{3}V_{11}V_{12}$, $F_{8}F_{8}S_{3}S_{4}V_{11}$, $F_{8}F_{8}S_{2}S_{3}V_{11}$, $F_{6}F_{9}S_{7}V_{1}V_{2}$, $F_{5}F_{6}S_{7}V_{1}V_{2}$, $F_{11}F_{17}S_{9}S_{3}V_{12}$, $F_{2}F_{17}S_{14}S_{3}V_{12}$, $F_{6}F_{9}S_{9}S_{3}V_{2}$, $F_{5}F_{6}S_{14}S_{3}V_{2}$, $F_{8}F_{8}S_{4}V_{11}V_{2}$, $F_{8}F_{8}S_{2}V_{11}V_{2}$, $F_{6}F_{9}S_{7}V_{2}V_{2}$, $F_{5}F_{6}S_{7}V_{2}V_{2}$, $F_{11}F_{17}S_{3}V_{11}V_{1}$, $F_{2}F_{17}S_{3}V_{11}V_{1}$, $F_{3}F_{7}S_{7}S_{9}S_{1}$, $F_{3}F_{7}S_{7}S_{14}S_{1}$, $F_{8}F_{8}S_{3}S_{3}S_{4}$, $F_{8}F_{8}S_{2}S_{3}S_{3}$, $F_{3}F_{7}S_{7}S_{1}S_{4}$, $F_{3}F_{7}S_{7}S_{1}S_{2}$, $F_{3}F_{7}S_{9}S_{1}V_{11}$, $F_{3}F_{7}S_{14}S_{1}V_{11}$, $F_{6}F_{9}S_{3}V_{2}V_{2}$, $F_{5}F_{6}S_{3}V_{2}V_{2}$, $F_{8}F_{8}S_{3}S_{4}V_{2}$, $F_{8}F_{8}S_{2}S_{3}V_{2}$, $F_{11}F_{17}S_{1}V_{11}V_{1}$, $F_{2}F_{17}S_{1}V_{11}V_{1}$, $F_{6}F_{9}S_{9}S_{3}V_{1}$, $F_{5}F_{6}S_{14}S_{3}V_{1}$, $F_{11}F_{17}S_{9}S_{3}V_{1}$, $F_{2}F_{17}S_{14}S_{3}V_{1}$, $F_{11}F_{17}S_{1}V_{11}V_{12}$, $F_{2}F_{17}S_{1}V_{11}V_{12}$, $F_{6}F_{9}S_{3}V_{1}V_{2}$, $F_{5}F_{6}S_{3}V_{1}V_{2}$, $F_{3}F_{7}S_{1}S_{4}V_{11}$, $F_{3}F_{7}S_{1}S_{2}V_{11}$, $F_{11}F_{17}S_{9}S_{1}V_{12}$, $F_{2}F_{17}S_{14}S_{1}V_{12}$, $F_{8}F_{8}S_{4}V_{2}V_{2}$, $F_{8}F_{8}S_{2}V_{2}V_{2}$, $F_{11}F_{17}S_{9}S_{1}V_{1}$, $F_{2}F_{17}S_{14}S_{1}V_{1}$, $F_{8}F_{9}S_{9}V_{11}V_{2}$, $F_{5}F_{8}S_{14}V_{11}V_{2}$, $F_{8}F_{9}S_{9}S_{4}V_{11}$, $F_{5}F_{8}S_{14}S_{2}V_{11}$, $F_{11}F_{7}S_{9}V_{11}V_{2}$, $F_{2}F_{7}S_{14}V_{11}V_{2}$, $F_{10}F_{17}S_{9}S_{3}V_{12}$, $F_{10}F_{17}S_{14}S_{3}V_{12}$, $F_{8}F_{9}S_{9}S_{3}V_{2}$, $F_{5}F_{8}S_{14}S_{3}V_{2}$, $F_{11}F_{7}S_{9}S_{9}V_{2}$, $F_{2}F_{7}S_{14}S_{14}V_{2}$, $F_{8}F_{9}S_{9}V_{2}V_{2}$, $F_{5}F_{8}S_{14}V_{2}V_{2}$, $F_{8}F_{9}V_{11}V_{2}V_{2}$, $F_{5}F_{8}V_{11}V_{2}V_{2}$, $F_{8}F_{9}S_{9}S_{3}S_{4}$, $F_{5}F_{8}S_{14}S_{2}S_{3}$, $F_{10}F_{17}S_{9}S_{1}S_{3}$, $F_{10}F_{17}S_{14}S_{1}S_{3}$, $F_{11}F_{7}V_{11}V_{1}V_{2}$, $F_{2}F_{7}V_{11}V_{1}V_{2}$, $F_{11}F_{7}S_{9}S_{1}V_{11}$, $F_{2}F_{7}S_{14}S_{1}V_{11}$, $F_{8}F_{9}S_{3}V_{2}V_{2}$, $F_{5}F_{8}S_{3}V_{2}V_{2}$, $F_{11}F_{7}S_{1}V_{11}V_{1}$, $F_{2}F_{7}S_{1}V_{11}V_{1}$, $F_{11}F_{7}S_{9}S_{9}S_{1}$, $F_{2}F_{7}S_{14}S_{14}S_{1}$, $F_{8}F_{9}V_{2}V_{2}V_{2}$, $F_{5}F_{8}V_{2}V_{2}V_{2}$, $F_{10}F_{17}S_{9}S_{1}S_{1}$, $F_{10}F_{17}S_{14}S_{1}S_{1}$, $F_{11}F_{7}S_{9}V_{1}V_{2}$, $F_{2}F_{7}S_{14}V_{1}V_{2}$, $F_{10}F_{17}S_{9}S_{1}V_{12}$, $F_{10}F_{17}S_{14}S_{1}V_{12}$, $F_{11}F_{7}S_{9}S_{1}V_{1}$, $F_{2}F_{7}S_{14}S_{1}V_{1}$, $F_{6}F_{9}S_{7}S_{4}V_{2}$, $F_{5}F_{6}S_{7}S_{2}V_{2}$, $F_{7}F_{8}S_{7}S_{4}V_{2}$, $F_{7}F_{8}S_{7}S_{2}V_{2}$, $F_{17}F_{9}S_{3}V_{11}V_{1}$, $F_{17}F_{5}S_{3}V_{11}V_{1}$, $F_{7}F_{8}S_{3}S_{4}V_{11}$, $F_{7}F_{8}S_{2}S_{3}V_{11}$, $F_{3}F_{10}S_{7}S_{9}V_{1}$, $F_{3}F_{10}S_{7}S_{14}V_{1}$, $F_{17}F_{9}S_{3}V_{1}V_{2}$, $F_{17}F_{5}S_{3}V_{1}V_{2}$, $F_{3}F_{10}S_{9}V_{11}V_{1}$, $F_{3}F_{10}S_{14}V_{11}V_{1}$, $F_{17}F_{9}S_{3}S_{4}V_{1}$, $F_{17}F_{5}S_{2}S_{3}V_{1}$, $F_{6}F_{9}S_{3}S_{4}V_{2}$, $F_{5}F_{6}S_{2}S_{3}V_{2}$, $F_{3}F_{10}S_{7}S_{9}S_{1}$, $F_{3}F_{10}S_{7}S_{14}S_{1}$, $F_{7}F_{8}S_{3}S_{3}S_{4}$, $F_{7}F_{8}S_{2}S_{3}S_{3}$, $F_{7}F_{8}S_{7}S_{1}S_{4}$, $F_{7}F_{8}S_{7}S_{1}S_{2}$, $F_{3}F_{10}S_{9}S_{1}V_{11}$, $F_{3}F_{10}S_{14}S_{1}V_{11}$, $F_{17}F_{9}S_{1}V_{11}V_{1}$, $F_{17}F_{5}S_{1}V_{11}V_{1}$, $F_{7}F_{8}S_{1}S_{4}V_{2}$, $F_{7}F_{8}S_{1}S_{2}V_{2}$, $F_{17}F_{9}S_{1}V_{1}V_{2}$, $F_{17}F_{5}S_{1}V_{1}V_{2}$, $F_{17}F_{9}S_{1}S_{4}V_{1}$, $F_{17}F_{5}S_{1}S_{2}V_{1}$, $F_{7}F_{9}S_{9}S_{4}V_{2}$, $F_{5}F_{7}S_{14}S_{2}V_{2}$, $F_{7}F_{9}S_{9}V_{1}V_{2}$, $F_{5}F_{7}S_{14}V_{1}V_{2}$, $F_{7}F_{9}S_{4}V_{11}V_{2}$, $F_{5}F_{7}S_{2}V_{11}V_{2}$, $F_{17}F_{7}S_{9}S_{3}V_{1}$, $F_{17}F_{7}S_{14}S_{3}V_{1}$, $F_{7}F_{9}S_{9}S_{3}V_{1}$, $F_{5}F_{7}S_{14}S_{3}V_{1}$, $F_{10}F_{11}S_{9}V_{11}V_{1}$, $F_{2}F_{10}S_{14}V_{11}V_{1}$, $F_{7}F_{9}S_{4}V_{2}V_{2}$, $F_{5}F_{7}S_{2}V_{2}V_{2}$, $F_{17}F_{7}S_{3}S_{4}V_{1}$, $F_{17}F_{7}S_{2}S_{3}V_{1}$, $F_{10}F_{11}S_{9}S_{9}V_{1}$, $F_{2}F_{10}S_{14}S_{14}V_{1}$, $F_{7}F_{9}S_{4}S_{4}V_{2}$, $F_{5}F_{7}S_{2}S_{2}V_{2}$, $F_{7}F_{9}S_{9}V_{1}V_{1}$, $F_{5}F_{7}S_{14}V_{1}V_{1}$, $F_{7}F_{9}S_{9}S_{3}S_{4}$, $F_{5}F_{7}S_{14}S_{2}S_{3}$, $F_{17}F_{7}S_{9}S_{1}S_{3}$, $F_{17}F_{7}S_{14}S_{1}S_{3}$, $F_{7}F_{9}V_{11}V_{1}V_{2}$, $F_{5}F_{7}V_{11}V_{1}V_{2}$, $F_{10}F_{11}S_{9}S_{1}V_{11}$, $F_{2}F_{10}S_{14}S_{1}V_{11}$, $F_{7}F_{9}S_{3}S_{4}V_{2}$, $F_{5}F_{7}S_{2}S_{3}V_{2}$, $F_{7}F_{9}S_{1}V_{11}V_{1}$, $F_{5}F_{7}S_{1}V_{11}V_{1}$, $F_{10}F_{11}S_{9}S_{9}S_{1}$, $F_{2}F_{10}S_{14}S_{14}S_{1}$, $F_{17}F_{7}S_{9}S_{1}S_{1}$, $F_{17}F_{7}S_{14}S_{1}S_{1}$, $F_{7}F_{9}V_{1}V_{2}V_{2}$, $F_{5}F_{7}V_{1}V_{2}V_{2}$, $F_{17}F_{7}S_{1}S_{3}S_{4}$, $F_{17}F_{7}S_{1}S_{2}S_{3}$, $F_{10}F_{11}V_{11}V_{12}V_{1}$, $F_{2}F_{10}V_{11}V_{12}V_{1}$, $F_{7}F_{9}S_{1}S_{4}V_{11}$, $F_{5}F_{7}S_{1}S_{2}V_{11}$, $F_{7}F_{9}S_{3}V_{1}V_{2}$, $F_{5}F_{7}S_{3}V_{1}V_{2}$, $F_{10}F_{11}S_{1}V_{11}V_{12}$, $F_{2}F_{10}S_{1}V_{11}V_{12}$, $F_{7}F_{9}S_{1}S_{4}V_{2}$, $F_{5}F_{7}S_{1}S_{2}V_{2}$, $F_{7}F_{9}S_{1}V_{1}V_{2}$, $F_{5}F_{7}S_{1}V_{1}V_{2}$, $F_{7}F_{9}S_{1}S_{4}S_{4}$, $F_{5}F_{7}S_{1}S_{2}S_{2}$, $F_{7}F_{9}V_{1}V_{1}V_{2}$, $F_{5}F_{7}V_{1}V_{1}V_{2}$, $F_{17}F_{7}S_{1}S_{1}S_{4}$, $F_{17}F_{7}S_{1}S_{1}S_{2}$, $F_{7}F_{9}S_{9}S_{4}V_{1}$, $F_{5}F_{7}S_{14}S_{2}V_{1}$, $F_{7}F_{9}S_{4}V_{1}V_{2}$, $F_{5}F_{7}S_{2}V_{1}V_{2}$, $F_{10}F_{11}S_{9}V_{12}V_{1}$, $F_{2}F_{10}S_{14}V_{12}V_{1}$, $F_{17}F_{7}S_{9}S_{1}V_{1}$, $F_{17}F_{7}S_{14}S_{1}V_{1}$, $F_{10}F_{11}S_{9}S_{1}V_{12}$, $F_{2}F_{10}S_{14}S_{1}V_{12}$, $F_{17}F_{7}S_{1}S_{4}V_{1}$, $F_{17}F_{7}S_{1}S_{2}V_{1}$, $F_{7}F_{9}S_{1}S_{4}V_{1}$, $F_{5}F_{7}S_{1}S_{2}V_{1}$, $F_{7}F_{7}S_{9}V_{1}V_{2}$, $F_{7}F_{7}S_{14}V_{1}V_{2}$, $F_{10}F_{10}S_{9}V_{12}V_{1}$, $F_{10}F_{10}S_{14}V_{12}V_{1}$, $F_{7}F_{7}S_{4}V_{1}V_{2}$, $F_{7}F_{7}S_{2}V_{1}V_{2}$, $F_{9}F_{9}S_{9}S_{4}V_{1}$, $F_{5}F_{5}S_{14}S_{2}V_{1}$, $F_{10}F_{10}S_{9}S_{1}V_{12}$, $F_{10}F_{10}S_{14}S_{1}V_{12}$, $F_{7}F_{7}S_{9}S_{1}V_{1}$, $F_{7}F_{7}S_{14}S_{1}V_{1}$, $F_{7}F_{7}S_{1}S_{4}V_{1}$, $F_{7}F_{7}S_{1}S_{2}V_{1}$, $F_{9}F_{9}S_{4}V_{1}V_{2}$, $F_{5}F_{5}S_{2}V_{1}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{3}$} {{$F_{2}F_{5}S_{7}S_{14}S_{2}$, $F_{10}F_{8}V_{11}V_{11}V_{1}$, $F_{16}F_{6}S_{7}S_{14}S_{1}$, $F_{3}F_{7}S_{7}V_{12}V_{2}$, $F_{2}F_{5}S_{14}S_{2}V_{11}$, $F_{10}F_{8}S_{14}V_{11}V_{1}$, $F_{16}F_{6}S_{7}S_{1}V_{12}$, $F_{3}F_{7}V_{11}V_{12}V_{2}$, $F_{2}F_{5}S_{14}S_{14}S_{2}$, $F_{10}F_{8}V_{11}V_{12}V_{1}$, $F_{3}F_{7}S_{7}V_{2}V_{2}$, $F_{2}F_{5}S_{2}S_{3}V_{11}$, $F_{10}F_{8}S_{3}V_{11}V_{1}$, $F_{2}F_{5}S_{7}S_{2}V_{2}$, $F_{3}F_{7}V_{11}V_{2}V_{2}$, $F_{2}F_{5}S_{14}S_{2}S_{3}$, $F_{16}F_{6}S_{14}S_{1}S_{3}$, $F_{10}F_{8}V_{11}V_{1}V_{2}$, $F_{3}F_{7}S_{7}S_{2}V_{2}$, $F_{10}F_{8}S_{14}S_{3}V_{1}$, $F_{3}F_{7}S_{2}V_{11}V_{2}$, $F_{2}F_{5}S_{14}S_{2}V_{2}$, $F_{10}F_{8}S_{3}V_{12}V_{1}$, $F_{16}F_{6}S_{1}S_{3}V_{12}$, $F_{10}F_{8}S_{14}V_{1}V_{2}$, $F_{2}F_{5}S_{2}S_{2}V_{11}$, $F_{2}F_{5}S_{14}S_{2}S_{2}$, $F_{10}F_{8}V_{12}V_{1}V_{2}$, $F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{8}F_{8}V_{11}V_{11}V_{1}$, $F_{5}F_{6}S_{7}S_{14}S_{1}$, $F_{2}F_{17}S_{15}S_{3}V_{11}$, $F_{8}F_{8}S_{3}V_{11}V_{1}$, $F_{5}F_{6}S_{7}S_{1}V_{2}$, $F_{2}F_{17}S_{14}S_{15}S_{3}$, $F_{5}F_{6}S_{14}S_{2}S_{3}$, $F_{8}F_{8}V_{11}V_{1}V_{2}$, $F_{5}F_{6}S_{7}S_{2}V_{2}$, $F_{2}F_{17}S_{2}S_{3}V_{11}$, $F_{3}F_{7}S_{7}S_{1}V_{12}$, $F_{8}F_{8}S_{3}S_{3}V_{1}$, $F_{3}F_{7}S_{7}S_{1}V_{2}$, $F_{3}F_{7}S_{1}V_{11}V_{12}$, $F_{5}F_{6}S_{2}S_{3}V_{2}$, $F_{8}F_{8}S_{3}V_{1}V_{2}$, $F_{2}F_{17}S_{1}S_{2}V_{11}$, $F_{5}F_{6}S_{14}S_{1}S_{3}$, $F_{2}F_{17}S_{14}S_{2}S_{3}$, $F_{2}F_{17}S_{15}S_{1}V_{11}$, $F_{5}F_{6}S_{1}S_{3}V_{2}$, $F_{3}F_{7}S_{1}V_{11}V_{2}$, $F_{2}F_{17}S_{14}S_{15}S_{1}$, $F_{8}F_{8}V_{1}V_{2}V_{2}$, $F_{2}F_{17}S_{14}S_{1}S_{2}$, $F_{6}F_{7}S_{7}V_{12}V_{2}$, $F_{5}F_{8}S_{14}S_{2}V_{11}$, $F_{5}F_{8}S_{14}V_{11}V_{1}$, $F_{6}F_{7}S_{7}S_{1}V_{12}$, $F_{2}F_{7}S_{7}V_{12}V_{2}$, $F_{10}F_{17}S_{15}S_{3}V_{11}$, $F_{5}F_{8}S_{3}V_{11}V_{1}$, $F_{6}F_{7}S_{7}S_{1}V_{2}$, $F_{3}F_{5}S_{7}S_{14}S_{2}$, $F_{10}F_{17}S_{14}S_{15}S_{3}$, $F_{5}F_{8}S_{14}S_{2}S_{3}$, $F_{6}F_{7}S_{7}S_{1}S_{2}$, $F_{3}F_{5}S_{14}S_{2}V_{11}$, $F_{2}F_{7}S_{14}V_{12}V_{2}$, $F_{10}F_{17}S_{15}S_{3}V_{12}$, $F_{6}F_{7}S_{3}V_{12}V_{2}$, $F_{5}F_{8}S_{14}S_{2}V_{2}$, $F_{5}F_{8}S_{2}V_{11}V_{1}$, $F_{6}F_{7}S_{7}V_{2}V_{2}$, $F_{5}F_{8}S_{2}S_{3}V_{11}$, $F_{10}F_{17}S_{3}V_{11}V_{1}$, $F_{2}F_{7}S_{7}S_{2}V_{2}$, $F_{3}F_{5}S_{7}S_{14}S_{1}$, $F_{5}F_{8}S_{2}S_{3}S_{3}$, $F_{2}F_{7}S_{7}S_{1}S_{2}$, $F_{3}F_{5}S_{14}S_{1}V_{11}$, $F_{6}F_{7}S_{3}V_{2}V_{2}$, $F_{5}F_{8}S_{2}S_{3}V_{2}$, $F_{10}F_{17}S_{1}V_{11}V_{1}$, $F_{6}F_{7}S_{7}S_{2}V_{2}$, $F_{5}F_{8}S_{14}S_{3}V_{1}$, $F_{10}F_{17}S_{14}S_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{2}V_{2}$, $F_{2}F_{7}S_{7}S_{1}V_{12}$, $F_{5}F_{8}S_{3}S_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{1}V_{2}$, $F_{2}F_{7}S_{14}S_{1}V_{12}$, $F_{6}F_{7}S_{2}S_{3}V_{2}$, $F_{5}F_{8}S_{2}S_{3}V_{1}$, $F_{10}F_{17}S_{14}S_{1}V_{1}$, $F_{5}F_{8}S_{2}S_{2}V_{11}$, $F_{5}F_{8}S_{14}V_{1}V_{2}$, $F_{6}F_{7}S_{1}S_{3}V_{12}$, $F_{10}F_{17}S_{3}V_{12}V_{1}$, $F_{2}F_{7}S_{14}S_{2}V_{2}$, $F_{3}F_{5}S_{2}V_{11}V_{2}$, $F_{10}F_{17}S_{15}S_{1}V_{11}$, $F_{5}F_{8}S_{3}V_{1}V_{2}$, $F_{6}F_{7}S_{1}S_{3}V_{2}$, $F_{3}F_{5}S_{1}V_{11}V_{2}$, $F_{10}F_{17}S_{14}S_{15}S_{1}$, $F_{5}F_{8}S_{2}S_{2}S_{3}$, $F_{6}F_{7}S_{1}S_{2}S_{3}$, $F_{2}F_{7}S_{14}S_{1}S_{2}$, $F_{10}F_{17}S_{15}S_{1}V_{12}$, $F_{5}F_{8}S_{2}S_{2}V_{2}$, $F_{5}F_{8}S_{2}V_{1}V_{2}$, $F_{10}F_{17}S_{1}V_{12}V_{1}$, $F_{7}F_{8}V_{11}V_{12}V_{2}$, $F_{5}F_{5}S_{14}S_{14}S_{2}$, $F_{7}F_{8}V_{11}V_{12}V_{1}$, $F_{10}F_{7}V_{11}V_{12}V_{2}$, $F_{16}F_{17}S_{14}S_{15}S_{3}$, $F_{5}F_{5}S_{14}S_{2}S_{3}$, $F_{7}F_{8}V_{11}V_{1}V_{2}$, $F_{10}F_{7}S_{14}V_{12}V_{2}$, $F_{16}F_{17}S_{15}S_{3}V_{12}$, $F_{7}F_{8}S_{3}V_{12}V_{2}$, $F_{5}F_{5}S_{14}S_{2}V_{2}$, $F_{7}F_{8}S_{2}V_{11}V_{1}$, $F_{10}F_{7}V_{12}V_{12}V_{2}$, $F_{7}F_{8}V_{12}V_{2}V_{2}$, $F_{5}F_{5}S_{14}S_{2}S_{2}$, $F_{7}F_{8}V_{11}V_{2}V_{2}$, $F_{16}F_{17}S_{14}S_{1}S_{3}$, $F_{10}F_{7}V_{11}V_{1}V_{2}$, $F_{2}F_{5}S_{14}S_{1}V_{11}$, $F_{7}F_{8}S_{3}V_{2}V_{2}$, $F_{5}F_{5}S_{2}S_{3}V_{2}$, $F_{10}F_{7}S_{1}V_{11}V_{1}$, $F_{2}F_{5}S_{14}S_{14}S_{1}$, $F_{7}F_{8}V_{2}V_{2}V_{2}$, $F_{16}F_{17}S_{14}S_{1}S_{1}$, $F_{7}F_{8}S_{2}V_{11}V_{2}$, $F_{7}F_{8}S_{3}V_{12}V_{1}$, $F_{16}F_{17}S_{1}S_{3}V_{12}$, $F_{10}F_{7}S_{14}V_{1}V_{2}$, $F_{10}F_{7}S_{1}V_{11}V_{12}$, $F_{7}F_{8}S_{3}V_{1}V_{2}$, $F_{2}F_{5}S_{1}S_{2}V_{11}$, $F_{10}F_{7}S_{14}S_{1}V_{12}$, $F_{7}F_{8}S_{2}S_{3}V_{2}$, $F_{7}F_{8}S_{2}S_{3}V_{1}$, $F_{10}F_{7}S_{14}S_{1}V_{1}$, $F_{10}F_{7}S_{1}V_{12}V_{12}$, $F_{7}F_{8}S_{2}V_{2}V_{2}$, $F_{5}F_{5}S_{2}S_{2}V_{2}$, $F_{16}F_{17}S_{1}S_{1}V_{12}$, $F_{7}F_{8}V_{12}V_{1}V_{2}$, $F_{10}F_{7}V_{12}V_{1}V_{2}$, $F_{16}F_{17}S_{14}S_{15}S_{1}$, $F_{7}F_{8}V_{1}V_{2}V_{2}$, $F_{2}F_{5}S_{14}S_{1}S_{2}$, $F_{16}F_{17}S_{15}S_{1}V_{12}$, $F_{7}F_{8}S_{2}V_{1}V_{2}$, $F_{10}F_{7}S_{1}V_{12}V_{1}$, $F_{17}F_{8}S_{2}S_{3}V_{11}$, $F_{17}F_{8}S_{3}V_{11}V_{1}$, $F_{16}F_{3}S_{7}S_{14}S_{1}$, $F_{17}F_{8}S_{2}S_{3}S_{3}$, $F_{16}F_{3}S_{14}S_{1}V_{11}$, $F_{17}F_{8}S_{2}S_{3}V_{2}$, $F_{17}F_{8}S_{1}V_{11}V_{1}$, $F_{17}F_{8}S_{3}S_{3}V_{1}$, $F_{16}F_{3}S_{7}S_{1}V_{12}$, $F_{17}F_{8}S_{1}S_{3}V_{1}$, $F_{17}F_{8}S_{1}S_{2}V_{11}$, $F_{17}F_{8}S_{3}V_{1}V_{2}$, $F_{16}F_{3}S_{1}V_{11}V_{12}$, $F_{17}F_{8}S_{1}S_{2}S_{3}$, $F_{17}F_{8}S_{1}S_{2}V_{2}$, $F_{17}F_{8}S_{1}V_{1}V_{2}$, $F_{17}F_{5}S_{14}S_{2}S_{3}$, $F_{17}F_{5}S_{14}S_{1}S_{3}$, $F_{2}F_{16}S_{14}S_{1}V_{11}$, $F_{17}F_{5}S_{2}S_{3}V_{2}$, $F_{7}F_{8}S_{1}V_{11}V_{1}$, $F_{2}F_{16}S_{14}S_{14}S_{1}$, $F_{17}F_{5}S_{14}S_{1}S_{1}$, $F_{7}F_{8}S_{1}V_{11}V_{2}$, $F_{17}F_{5}S_{1}S_{3}V_{2}$, $F_{2}F_{16}S_{15}S_{1}V_{11}$, $F_{7}F_{8}S_{1}S_{3}V_{2}$, $F_{7}F_{8}S_{1}S_{3}V_{1}$, $F_{7}F_{8}S_{1}V_{2}V_{2}$, $F_{17}F_{5}S_{1}S_{1}V_{2}$, $F_{17}F_{5}S_{14}S_{1}S_{2}$, $F_{2}F_{16}S_{14}S_{15}S_{1}$, $F_{17}F_{5}S_{1}S_{2}V_{2}$, $F_{7}F_{8}S_{1}V_{1}V_{2}$, $F_{17}F_{5}S_{14}S_{3}V_{1}$, $F_{2}F_{16}S_{7}S_{1}V_{12}$, $F_{17}F_{5}S_{3}S_{3}V_{1}$, $F_{2}F_{16}S_{14}S_{1}V_{12}$, $F_{17}F_{5}S_{2}S_{3}V_{1}$, $F_{17}F_{5}S_{14}S_{1}V_{1}$, $F_{17}F_{5}S_{1}S_{3}V_{1}$, $F_{17}F_{5}S_{1}S_{2}V_{1}$, $F_{5}F_{8}S_{2}V_{11}V_{2}$, $F_{5}F_{7}S_{14}S_{2}V_{2}$, $F_{17}F_{7}S_{3}V_{12}V_{1}$, $F_{17}F_{7}S_{1}S_{3}V_{12}$, $F_{5}F_{7}S_{14}V_{1}V_{2}$, $F_{16}F_{10}S_{1}V_{11}V_{12}$, $F_{5}F_{7}S_{2}S_{3}V_{2}$, $F_{17}F_{7}S_{3}V_{1}V_{2}$, $F_{5}F_{8}S_{1}S_{2}V_{11}$, $F_{16}F_{10}S_{14}S_{1}V_{12}$, $F_{17}F_{7}S_{2}S_{3}V_{1}$, $F_{5}F_{7}S_{14}S_{1}V_{1}$, $F_{16}F_{10}S_{1}V_{12}V_{12}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{5}F_{7}S_{2}S_{2}V_{2}$, $F_{17}F_{7}S_{1}S_{1}V_{12}$, $F_{5}F_{8}S_{1}V_{11}V_{2}$, $F_{17}F_{7}S_{1}S_{3}V_{2}$, $F_{5}F_{7}S_{3}V_{1}V_{2}$, $F_{16}F_{10}S_{15}S_{1}V_{11}$, $F_{5}F_{8}S_{1}S_{3}V_{2}$, $F_{5}F_{7}S_{1}S_{3}V_{1}$, $F_{5}F_{8}S_{1}V_{2}V_{2}$, $F_{17}F_{7}S_{1}S_{1}V_{2}$, $F_{5}F_{7}S_{14}S_{1}S_{2}$, $F_{17}F_{7}S_{1}S_{2}S_{3}$, $F_{16}F_{10}S_{14}S_{15}S_{1}$, $F_{5}F_{7}S_{1}S_{2}S_{3}$, $F_{5}F_{8}S_{1}S_{2}S_{3}$, $F_{5}F_{7}S_{1}S_{2}S_{2}$, $F_{17}F_{7}S_{1}S_{1}S_{2}$, $F_{17}F_{7}S_{1}V_{12}V_{1}$, $F_{5}F_{7}S_{2}V_{1}V_{2}$, $F_{16}F_{10}S_{15}S_{1}V_{12}$, $F_{17}F_{7}S_{1}V_{1}V_{2}$, $F_{5}F_{8}S_{1}S_{2}V_{2}$, $F_{17}F_{7}S_{1}S_{2}V_{1}$, $F_{5}F_{7}S_{1}S_{2}V_{1}$, $F_{7}F_{7}V_{12}V_{1}V_{2}$, $F_{16}F_{16}S_{14}S_{15}S_{1}$, $F_{7}F_{7}V_{1}V_{2}V_{2}$, $F_{5}F_{5}S_{14}S_{1}S_{2}$, $F_{16}F_{16}S_{15}S_{1}V_{12}$, $F_{7}F_{7}S_{2}V_{1}V_{2}$, $F_{7}F_{7}S_{1}V_{12}V_{1}$, $F_{5}F_{5}S_{1}S_{2}V_{2}$, $F_{7}F_{7}S_{1}V_{1}V_{2}$, $F_{7}F_{7}S_{1}S_{2}V_{1}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{4}$} {{$F_{3}F_{9}S_{7}S_{4}V_{11}$, $F_{3}F_{5}S_{7}S_{2}V_{11}$, $F_{11}F_{8}S_{7}V_{11}V_{1}$, $F_{2}F_{8}S_{7}V_{11}V_{1}$, $F_{1}F_{7}S_{7}S_{9}V_{2}$, $F_{1}F_{7}S_{7}S_{14}V_{2}$, $F_{3}F_{9}S_{4}V_{11}V_{11}$, $F_{3}F_{5}S_{2}V_{11}V_{11}$, $F_{11}F_{8}S_{7}S_{9}V_{1}$, $F_{2}F_{8}S_{7}S_{14}V_{1}$, $F_{11}F_{8}S_{7}S_{4}V_{11}$, $F_{2}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{9}S_{7}V_{11}V_{2}$, $F_{3}F_{5}S_{7}V_{11}V_{2}$, $F_{3}F_{9}S_{7}S_{4}V_{2}$, $F_{3}F_{5}S_{7}S_{2}V_{2}$, $F_{3}F_{9}S_{7}V_{2}V_{2}$, $F_{3}F_{5}S_{7}V_{2}V_{2}$, $F_{1}F_{7}S_{7}S_{4}V_{2}$, $F_{1}F_{7}S_{7}S_{2}V_{2}$, $F_{3}F_{9}S_{4}V_{11}V_{2}$, $F_{3}F_{5}S_{2}V_{11}V_{2}$, $F_{11}F_{8}S_{4}V_{11}V_{2}$, $F_{2}F_{8}S_{2}V_{11}V_{2}$, $F_{11}F_{8}S_{7}S_{9}S_{4}$, $F_{2}F_{8}S_{7}S_{14}S_{2}$, $F_{3}F_{9}V_{11}V_{11}V_{2}$, $F_{3}F_{5}V_{11}V_{11}V_{2}$, $F_{1}F_{7}S_{7}S_{9}S_{3}$, $F_{1}F_{7}S_{7}S_{14}S_{3}$, $F_{3}F_{9}S_{7}S_{4}S_{4}$, $F_{3}F_{5}S_{7}S_{2}S_{2}$, $F_{11}F_{8}V_{11}V_{1}V_{2}$, $F_{2}F_{8}V_{11}V_{1}V_{2}$, $F_{3}F_{9}V_{11}V_{2}V_{2}$, $F_{3}F_{5}V_{11}V_{2}V_{2}$, $F_{1}F_{7}S_{7}S_{3}S_{4}$, $F_{1}F_{7}S_{7}S_{2}S_{3}$, $F_{3}F_{9}S_{4}S_{4}V_{11}$, $F_{3}F_{5}S_{2}S_{2}V_{11}$, $F_{11}F_{8}S_{9}V_{1}V_{2}$, $F_{2}F_{8}S_{14}V_{1}V_{2}$, $F_{11}F_{8}S_{9}S_{4}V_{2}$, $F_{2}F_{8}S_{14}S_{2}V_{2}$, $F_{8}F_{9}S_{7}S_{4}V_{11}$, $F_{5}F_{8}S_{7}S_{2}V_{11}$, $F_{8}F_{9}S_{7}V_{11}V_{1}$, $F_{5}F_{8}S_{7}V_{11}V_{1}$, $F_{3}F_{9}S_{7}S_{9}V_{2}$, $F_{3}F_{5}S_{7}S_{14}V_{2}$, $F_{8}F_{9}S_{7}V_{1}V_{2}$, $F_{5}F_{8}S_{7}V_{1}V_{2}$, $F_{1}F_{8}S_{7}S_{4}V_{11}$, $F_{1}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{9}S_{9}V_{11}V_{2}$, $F_{3}F_{5}S_{14}V_{11}V_{2}$, $F_{8}F_{9}S_{4}V_{11}V_{2}$, $F_{5}F_{8}S_{2}V_{11}V_{2}$, $F_{8}F_{9}S_{7}S_{4}V_{1}$, $F_{5}F_{8}S_{7}S_{2}V_{1}$, $F_{8}F_{9}S_{7}S_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{2}V_{2}$, $F_{8}F_{9}S_{4}V_{2}V_{2}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{8}F_{9}S_{7}S_{4}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{2}$, $F_{8}F_{9}V_{11}V_{1}V_{2}$, $F_{5}F_{8}V_{11}V_{1}V_{2}$, $F_{1}F_{8}S_{7}S_{3}S_{4}$, $F_{1}F_{8}S_{7}S_{2}S_{3}$, $F_{3}F_{9}S_{7}S_{9}S_{4}$, $F_{3}F_{5}S_{7}S_{14}S_{2}$, $F_{8}F_{9}V_{1}V_{2}V_{2}$, $F_{5}F_{8}V_{1}V_{2}V_{2}$, $F_{3}F_{9}S_{9}S_{4}V_{11}$, $F_{3}F_{5}S_{14}S_{2}V_{11}$, $F_{8}F_{9}S_{4}S_{4}V_{2}$, $F_{5}F_{8}S_{2}S_{2}V_{2}$, $F_{8}F_{9}S_{4}V_{1}V_{2}$, $F_{5}F_{8}S_{2}V_{1}V_{2}$, $F_{7}F_{8}S_{7}S_{9}V_{2}$, $F_{7}F_{8}S_{7}S_{14}V_{2}$, $F_{9}F_{9}S_{4}V_{11}V_{11}$, $F_{5}F_{5}S_{2}V_{11}V_{11}$, $F_{7}F_{8}S_{7}S_{9}V_{1}$, $F_{7}F_{8}S_{7}S_{14}V_{1}$, $F_{3}F_{8}S_{7}S_{4}V_{11}$, $F_{3}F_{8}S_{7}S_{2}V_{11}$, $F_{11}F_{9}S_{9}V_{11}V_{2}$, $F_{2}F_{5}S_{14}V_{11}V_{2}$, $F_{9}F_{9}S_{4}V_{11}V_{2}$, $F_{5}F_{5}S_{2}V_{11}V_{2}$, $F_{7}F_{8}S_{7}S_{4}V_{1}$, $F_{7}F_{8}S_{7}S_{2}V_{1}$, $F_{3}F_{8}S_{4}V_{11}V_{11}$, $F_{3}F_{8}S_{2}V_{11}V_{11}$, $F_{11}F_{9}S_{9}S_{9}V_{2}$, $F_{2}F_{5}S_{14}S_{14}V_{2}$, $F_{7}F_{8}S_{9}V_{2}V_{2}$, $F_{7}F_{8}S_{14}V_{2}V_{2}$, $F_{9}F_{9}S_{4}S_{4}V_{11}$, $F_{5}F_{5}S_{2}S_{2}V_{11}$, $F_{7}F_{8}S_{7}S_{4}V_{2}$, $F_{7}F_{8}S_{7}S_{2}V_{2}$, $F_{11}F_{9}S_{4}V_{11}V_{2}$, $F_{2}F_{5}S_{2}V_{11}V_{2}$, $F_{3}F_{8}S_{7}S_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{2}V_{2}$, $F_{9}F_{9}S_{4}V_{2}V_{2}$, $F_{5}F_{5}S_{2}V_{2}V_{2}$, $F_{7}F_{8}S_{4}V_{2}V_{2}$, $F_{7}F_{8}S_{2}V_{2}V_{2}$, $F_{9}F_{9}S_{4}S_{4}V_{2}$, $F_{5}F_{5}S_{2}S_{2}V_{2}$, $F_{11}F_{9}S_{4}S_{4}V_{11}$, $F_{2}F_{5}S_{2}S_{2}V_{11}$, $F_{7}F_{8}S_{9}V_{1}V_{2}$, $F_{7}F_{8}S_{14}V_{1}V_{2}$, $F_{11}F_{9}S_{9}S_{4}V_{2}$, $F_{2}F_{5}S_{14}S_{2}V_{2}$, $F_{3}F_{8}S_{4}V_{11}V_{2}$, $F_{3}F_{8}S_{2}V_{11}V_{2}$, $F_{11}F_{9}S_{9}S_{4}V_{11}$, $F_{2}F_{5}S_{14}S_{2}V_{11}$, $F_{7}F_{8}S_{4}V_{1}V_{2}$, $F_{7}F_{8}S_{2}V_{1}V_{2}$, $F_{11}F_{9}S_{9}S_{9}S_{4}$, $F_{2}F_{5}S_{14}S_{14}S_{2}$, $F_{9}F_{9}S_{4}S_{4}S_{4}$, $F_{5}F_{5}S_{2}S_{2}S_{2}$, $F_{11}F_{9}S_{9}S_{4}S_{4}$, $F_{2}F_{5}S_{14}S_{2}S_{2}$, $F_{11}F_{6}S_{7}V_{11}V_{1}$, $F_{2}F_{6}S_{7}V_{11}V_{1}$, $F_{1}F_{9}S_{7}S_{9}V_{2}$, $F_{1}F_{5}S_{7}S_{14}V_{2}$, $F_{11}F_{6}S_{7}S_{9}V_{1}$, $F_{2}F_{6}S_{7}S_{14}V_{1}$, $F_{3}F_{8}S_{7}S_{3}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{3}$, $F_{1}F_{9}S_{7}V_{2}V_{2}$, $F_{1}F_{5}S_{7}V_{2}V_{2}$, $F_{3}F_{8}S_{3}S_{4}V_{11}$, $F_{3}F_{8}S_{2}S_{3}V_{11}$, $F_{11}F_{6}S_{3}V_{11}V_{1}$, $F_{2}F_{6}S_{3}V_{11}V_{1}$, $F_{11}F_{6}S_{9}S_{3}V_{1}$, $F_{2}F_{6}S_{14}S_{3}V_{1}$, $F_{8}F_{8}S_{7}S_{4}V_{11}$, $F_{8}F_{8}S_{7}S_{2}V_{11}$, $F_{6}F_{9}S_{7}V_{11}V_{1}$, $F_{5}F_{6}S_{7}V_{11}V_{1}$, $F_{3}F_{7}S_{7}S_{9}V_{2}$, $F_{3}F_{7}S_{7}S_{14}V_{2}$, $F_{6}F_{9}S_{7}V_{1}V_{2}$, $F_{5}F_{6}S_{7}V_{1}V_{2}$, $F_{1}F_{9}S_{7}S_{4}V_{11}$, $F_{1}F_{5}S_{7}S_{2}V_{11}$, $F_{3}F_{7}S_{9}V_{11}V_{2}$, $F_{3}F_{7}S_{14}V_{11}V_{2}$, $F_{8}F_{8}S_{4}V_{11}V_{2}$, $F_{8}F_{8}S_{2}V_{11}V_{2}$, $F_{6}F_{9}S_{7}S_{4}V_{1}$, $F_{5}F_{6}S_{7}S_{2}V_{1}$, $F_{6}F_{9}S_{7}V_{11}V_{2}$, $F_{5}F_{6}S_{7}V_{11}V_{2}$, $F_{3}F_{7}S_{7}S_{9}S_{3}$, $F_{3}F_{7}S_{7}S_{14}S_{3}$, $F_{8}F_{8}S_{7}S_{3}S_{4}$, $F_{8}F_{8}S_{7}S_{2}S_{3}$, $F_{1}F_{9}S_{7}V_{11}V_{2}$, $F_{1}F_{5}S_{7}V_{11}V_{2}$, $F_{3}F_{7}S_{9}S_{3}V_{11}$, $F_{3}F_{7}S_{14}S_{3}V_{11}$, $F_{6}F_{9}S_{3}V_{11}V_{2}$, $F_{5}F_{6}S_{3}V_{11}V_{2}$, $F_{8}F_{8}S_{7}S_{4}V_{2}$, $F_{8}F_{8}S_{7}S_{2}V_{2}$, $F_{6}F_{9}S_{7}V_{2}V_{2}$, $F_{5}F_{6}S_{7}V_{2}V_{2}$, $F_{3}F_{7}S_{7}S_{4}V_{2}$, $F_{3}F_{7}S_{7}S_{2}V_{2}$, $F_{3}F_{7}S_{7}S_{3}S_{4}$, $F_{3}F_{7}S_{7}S_{2}S_{3}$, $F_{1}F_{9}S_{7}V_{11}V_{1}$, $F_{1}F_{5}S_{7}V_{11}V_{1}$, $F_{8}F_{8}S_{3}S_{4}V_{2}$, $F_{8}F_{8}S_{2}S_{3}V_{2}$, $F_{6}F_{9}S_{3}V_{2}V_{2}$, $F_{5}F_{6}S_{3}V_{2}V_{2}$, $F_{3}F_{7}S_{7}S_{4}V_{1}$, $F_{3}F_{7}S_{7}S_{2}V_{1}$, $F_{6}F_{9}S_{7}S_{4}V_{2}$, $F_{5}F_{6}S_{7}S_{2}V_{2}$, $F_{3}F_{7}S_{4}V_{11}V_{2}$, $F_{3}F_{7}S_{2}V_{11}V_{2}$, $F_{1}F_{9}S_{7}S_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{2}V_{2}$, $F_{6}F_{9}S_{3}V_{11}V_{1}$, $F_{5}F_{6}S_{3}V_{11}V_{1}$, $F_{3}F_{7}S_{3}S_{4}V_{11}$, $F_{3}F_{7}S_{2}S_{3}V_{11}$, $F_{3}F_{7}S_{7}S_{9}V_{1}$, $F_{3}F_{7}S_{7}S_{14}V_{1}$, $F_{6}F_{9}S_{3}V_{1}V_{2}$, $F_{5}F_{6}S_{3}V_{1}V_{2}$, $F_{1}F_{9}S_{7}V_{1}V_{2}$, $F_{1}F_{5}S_{7}V_{1}V_{2}$, $F_{3}F_{7}S_{9}V_{11}V_{1}$, $F_{3}F_{7}S_{14}V_{11}V_{1}$, $F_{8}F_{8}S_{4}V_{2}V_{2}$, $F_{8}F_{8}S_{2}V_{2}V_{2}$, $F_{6}F_{9}S_{3}S_{4}V_{1}$, $F_{5}F_{6}S_{2}S_{3}V_{1}$, $F_{6}F_{9}S_{3}S_{4}V_{2}$, $F_{5}F_{6}S_{2}S_{3}V_{2}$, $F_{3}F_{7}S_{4}V_{11}V_{1}$, $F_{3}F_{7}S_{2}V_{11}V_{1}$, $F_{8}F_{9}S_{7}S_{9}V_{2}$, $F_{5}F_{8}S_{7}S_{14}V_{2}$, $F_{8}F_{9}S_{4}V_{11}V_{11}$, $F_{5}F_{8}S_{2}V_{11}V_{11}$, $F_{6}F_{7}S_{7}S_{9}V_{1}$, $F_{6}F_{7}S_{7}S_{14}V_{1}$, $F_{11}F_{7}S_{9}V_{11}V_{2}$, $F_{2}F_{7}S_{14}V_{11}V_{2}$, $F_{6}F_{7}S_{7}S_{4}V_{1}$, $F_{6}F_{7}S_{7}S_{2}V_{1}$, $F_{11}F_{7}S_{9}S_{9}V_{2}$, $F_{2}F_{7}S_{14}S_{14}V_{2}$, $F_{8}F_{9}S_{9}V_{2}V_{2}$, $F_{5}F_{8}S_{14}V_{2}V_{2}$, $F_{8}F_{9}S_{4}S_{4}V_{11}$, $F_{5}F_{8}S_{2}S_{2}V_{11}$, $F_{6}F_{7}S_{7}S_{9}S_{3}$, $F_{6}F_{7}S_{7}S_{14}S_{3}$, $F_{8}F_{9}V_{11}V_{11}V_{2}$, $F_{5}F_{8}V_{11}V_{11}V_{2}$, $F_{8}F_{9}S_{7}S_{9}S_{4}$, $F_{5}F_{8}S_{7}S_{14}S_{2}$, $F_{11}F_{7}S_{9}S_{3}V_{11}$, $F_{2}F_{7}S_{14}S_{3}V_{11}$, $F_{8}F_{9}S_{3}V_{11}V_{2}$, $F_{5}F_{8}S_{3}V_{11}V_{2}$, $F_{11}F_{7}S_{9}S_{9}S_{3}$, $F_{2}F_{7}S_{14}S_{14}S_{3}$, $F_{6}F_{7}S_{9}S_{3}S_{3}$, $F_{6}F_{7}S_{14}S_{3}S_{3}$, $F_{8}F_{9}V_{11}V_{2}V_{2}$, $F_{5}F_{8}V_{11}V_{2}V_{2}$, $F_{6}F_{7}S_{7}S_{3}S_{4}$, $F_{6}F_{7}S_{7}S_{2}S_{3}$, $F_{11}F_{7}V_{11}V_{1}V_{2}$, $F_{2}F_{7}V_{11}V_{1}V_{2}$, $F_{8}F_{9}S_{7}V_{2}V_{2}$, $F_{5}F_{8}S_{7}V_{2}V_{2}$, $F_{8}F_{9}S_{3}S_{4}V_{11}$, $F_{5}F_{8}S_{2}S_{3}V_{11}$, $F_{11}F_{7}S_{3}V_{11}V_{1}$, $F_{2}F_{7}S_{3}V_{11}V_{1}$, $F_{3}F_{9}S_{7}V_{11}V_{1}$, $F_{3}F_{5}S_{7}V_{11}V_{1}$, $F_{8}F_{9}S_{3}S_{4}V_{2}$, $F_{5}F_{8}S_{2}S_{3}V_{2}$, $F_{8}F_{9}S_{3}V_{2}V_{2}$, $F_{5}F_{8}S_{3}V_{2}V_{2}$, $F_{3}F_{9}S_{7}S_{4}V_{1}$, $F_{3}F_{5}S_{7}S_{2}V_{1}$, $F_{3}F_{9}V_{11}V_{11}V_{1}$, $F_{3}F_{5}V_{11}V_{11}V_{1}$, $F_{8}F_{9}V_{2}V_{2}V_{2}$, $F_{5}F_{8}V_{2}V_{2}V_{2}$, $F_{8}F_{9}S_{3}S_{4}S_{4}$, $F_{5}F_{8}S_{2}S_{2}S_{3}$, $F_{6}F_{7}S_{3}S_{3}S_{4}$, $F_{6}F_{7}S_{2}S_{3}S_{3}$, $F_{11}F_{7}V_{11}V_{1}V_{1}$, $F_{2}F_{7}V_{11}V_{1}V_{1}$, $F_{8}F_{9}S_{9}S_{4}V_{2}$, $F_{5}F_{8}S_{14}S_{2}V_{2}$, $F_{11}F_{7}S_{9}V_{1}V_{2}$, $F_{2}F_{7}S_{14}V_{1}V_{2}$, $F_{6}F_{7}S_{9}S_{3}V_{1}$, $F_{6}F_{7}S_{14}S_{3}V_{1}$, $F_{11}F_{7}S_{9}S_{3}V_{1}$, $F_{2}F_{7}S_{14}S_{3}V_{1}$, $F_{11}F_{7}S_{9}V_{11}V_{1}$, $F_{2}F_{7}S_{14}V_{11}V_{1}$, $F_{6}F_{7}S_{3}S_{4}V_{1}$, $F_{6}F_{7}S_{2}S_{3}V_{1}$, $F_{3}F_{9}S_{4}V_{11}V_{1}$, $F_{3}F_{5}S_{2}V_{11}V_{1}$, $F_{11}F_{7}S_{9}S_{9}V_{1}$, $F_{2}F_{7}S_{14}S_{14}V_{1}$, $F_{11}F_{7}S_{9}V_{1}V_{1}$, $F_{2}F_{7}S_{14}V_{1}V_{1}$, $F_{1}F_{11}S_{7}S_{4}V_{11}$, $F_{1}F_{2}S_{7}S_{2}V_{11}$, $F_{7}F_{8}S_{7}S_{3}S_{4}$, $F_{7}F_{8}S_{7}S_{2}S_{3}$, $F_{1}F_{11}S_{7}V_{11}V_{1}$, $F_{1}F_{2}S_{7}V_{11}V_{1}$, $F_{7}F_{8}S_{3}S_{4}V_{2}$, $F_{7}F_{8}S_{2}S_{3}V_{2}$, $F_{7}F_{9}S_{4}V_{11}V_{2}$, $F_{5}F_{7}S_{2}V_{11}V_{2}$, $F_{6}F_{8}S_{7}S_{4}V_{2}$, $F_{6}F_{8}S_{7}S_{2}V_{2}$, $F_{3}F_{11}S_{7}S_{4}V_{11}$, $F_{2}F_{3}S_{7}S_{2}V_{11}$, $F_{7}F_{9}S_{4}V_{2}V_{2}$, $F_{5}F_{7}S_{2}V_{2}V_{2}$, $F_{3}F_{11}S_{4}V_{11}V_{11}$, $F_{2}F_{3}S_{2}V_{11}V_{11}$, $F_{7}F_{9}S_{4}S_{4}V_{2}$, $F_{5}F_{7}S_{2}S_{2}V_{2}$, $F_{6}F_{8}S_{7}S_{3}S_{4}$, $F_{6}F_{8}S_{7}S_{2}S_{3}$, $F_{7}F_{9}V_{11}V_{1}V_{2}$, $F_{5}F_{7}V_{11}V_{1}V_{2}$, $F_{7}F_{9}S_{3}S_{4}V_{11}$, $F_{5}F_{7}S_{2}S_{3}V_{11}$, $F_{7}F_{9}S_{3}V_{11}V_{1}$, $F_{5}F_{7}S_{3}V_{11}V_{1}$, $F_{3}F_{11}S_{7}V_{11}V_{1}$, $F_{2}F_{3}S_{7}V_{11}V_{1}$, $F_{7}F_{9}S_{3}S_{4}V_{2}$, $F_{5}F_{7}S_{2}S_{3}V_{2}$, $F_{3}F_{11}V_{11}V_{11}V_{1}$, $F_{2}F_{3}V_{11}V_{11}V_{1}$, $F_{7}F_{9}S_{3}S_{4}S_{4}$, $F_{5}F_{7}S_{2}S_{2}S_{3}$, $F_{6}F_{8}S_{3}S_{3}S_{4}$, $F_{6}F_{8}S_{2}S_{3}S_{3}$, $F_{7}F_{9}V_{11}V_{1}V_{1}$, $F_{5}F_{7}V_{11}V_{1}V_{1}$, $F_{7}F_{9}V_{1}V_{2}V_{2}$, $F_{5}F_{7}V_{1}V_{2}V_{2}$, $F_{3}F_{11}S_{7}S_{9}S_{4}$, $F_{2}F_{3}S_{7}S_{14}S_{2}$, $F_{7}F_{9}S_{3}V_{1}V_{2}$, $F_{5}F_{7}S_{3}V_{1}V_{2}$, $F_{3}F_{11}S_{7}S_{9}V_{1}$, $F_{2}F_{3}S_{7}S_{14}V_{1}$, $F_{7}F_{9}V_{1}V_{1}V_{2}$, $F_{5}F_{7}V_{1}V_{1}V_{2}$, $F_{7}F_{9}S_{4}V_{1}V_{2}$, $F_{5}F_{7}S_{2}V_{1}V_{2}$, $F_{3}F_{11}S_{9}S_{4}V_{11}$, $F_{2}F_{3}S_{14}S_{2}V_{11}$, $F_{7}F_{9}S_{4}V_{11}V_{1}$, $F_{5}F_{7}S_{2}V_{11}V_{1}$, $F_{6}F_{8}S_{3}S_{4}V_{2}$, $F_{6}F_{8}S_{2}S_{3}V_{2}$, $F_{7}F_{9}S_{3}S_{4}V_{1}$, $F_{5}F_{7}S_{2}S_{3}V_{1}$, $F_{3}F_{11}S_{9}V_{11}V_{1}$, $F_{2}F_{3}S_{14}V_{11}V_{1}$, $F_{7}F_{9}S_{4}S_{4}V_{1}$, $F_{5}F_{7}S_{2}S_{2}V_{1}$, $F_{7}F_{9}S_{4}V_{1}V_{1}$, $F_{5}F_{7}S_{2}V_{1}V_{1}$, $F_{7}F_{7}S_{9}V_{1}V_{2}$, $F_{7}F_{7}S_{14}V_{1}V_{2}$, $F_{9}F_{9}S_{9}S_{4}V_{2}$, $F_{5}F_{5}S_{14}S_{2}V_{2}$, $F_{11}F_{11}S_{9}S_{4}V_{11}$, $F_{2}F_{2}S_{14}S_{2}V_{11}$, $F_{7}F_{7}S_{4}V_{1}V_{2}$, $F_{7}F_{7}S_{2}V_{1}V_{2}$, $F_{11}F_{11}S_{9}S_{9}S_{4}$, $F_{2}F_{2}S_{14}S_{14}S_{2}$, $F_{9}F_{9}S_{9}S_{4}S_{4}$, $F_{5}F_{5}S_{14}S_{2}S_{2}$, $F_{7}F_{7}S_{9}S_{3}V_{1}$, $F_{7}F_{7}S_{14}S_{3}V_{1}$, $F_{11}F_{11}S_{9}V_{11}V_{1}$, $F_{2}F_{2}S_{14}V_{11}V_{1}$, $F_{7}F_{7}S_{3}S_{4}V_{1}$, $F_{7}F_{7}S_{2}S_{3}V_{1}$, $F_{9}F_{9}S_{4}V_{11}V_{1}$, $F_{5}F_{5}S_{2}V_{11}V_{1}$, $F_{11}F_{11}S_{9}S_{9}V_{1}$, $F_{2}F_{2}S_{14}S_{14}V_{1}$, $F_{7}F_{7}S_{9}V_{1}V_{1}$, $F_{7}F_{7}S_{14}V_{1}V_{1}$, $F_{9}F_{9}S_{4}V_{1}V_{2}$, $F_{5}F_{5}S_{2}V_{1}V_{2}$, $F_{9}F_{9}S_{4}S_{4}V_{1}$, $F_{5}F_{5}S_{2}S_{2}V_{1}$, $F_{7}F_{7}S_{4}V_{1}V_{1}$, $F_{7}F_{7}S_{2}V_{1}V_{1}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{5}$} {{$F_{3}F_{7}S_{7}V_{11}V_{2}$, $F_{2}F_{5}S_{7}S_{2}V_{11}$, $F_{1}F_{17}S_{7}S_{14}S_{3}$, $F_{3}F_{7}V_{11}V_{11}V_{2}$, $F_{2}F_{5}S_{7}S_{14}S_{2}$, $F_{3}F_{7}S_{7}S_{2}V_{2}$, $F_{1}F_{17}S_{7}S_{3}V_{1}$, $F_{3}F_{7}S_{2}V_{11}V_{2}$, $F_{2}F_{5}S_{2}S_{2}V_{11}$, $F_{3}F_{7}S_{7}V_{1}V_{2}$, $F_{3}F_{7}V_{11}V_{1}V_{2}$, $F_{2}F_{5}S_{14}S_{2}S_{2}$, $F_{3}F_{8}S_{7}V_{11}V_{1}$, $F_{2}F_{6}S_{7}S_{1}V_{11}$, $F_{1}F_{5}S_{7}S_{14}S_{2}$, $F_{3}F_{8}V_{11}V_{11}V_{1}$, $F_{2}F_{6}S_{7}S_{14}S_{1}$, $F_{2}F_{6}S_{7}S_{2}V_{11}$, $F_{3}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{8}S_{7}S_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{3}V_{2}$, $F_{1}F_{5}S_{7}S_{2}V_{2}$, $F_{3}F_{8}S_{3}V_{11}V_{1}$, $F_{2}F_{6}S_{2}S_{3}V_{11}$, $F_{3}F_{8}S_{7}V_{2}V_{2}$, $F_{2}F_{6}S_{7}S_{14}S_{2}$, $F_{3}F_{8}V_{11}V_{11}V_{2}$, $F_{1}F_{5}S_{7}S_{14}S_{3}$, $F_{3}F_{8}S_{7}V_{1}V_{2}$, $F_{2}F_{6}S_{1}S_{3}V_{11}$, $F_{3}F_{8}S_{3}V_{11}V_{2}$, $F_{1}F_{5}S_{7}S_{3}V_{2}$, $F_{3}F_{8}V_{11}V_{1}V_{2}$, $F_{2}F_{6}S_{14}S_{1}S_{3}$, $F_{2}F_{6}S_{14}S_{2}S_{3}$, $F_{3}F_{8}V_{11}V_{2}V_{2}$, $F_{5}F_{8}S_{7}V_{11}V_{1}$, $F_{6}F_{7}S_{7}S_{1}V_{11}$, $F_{3}F_{5}S_{7}S_{14}S_{2}$, $F_{6}F_{7}S_{7}S_{1}S_{2}$, $F_{1}F_{8}S_{7}V_{11}V_{1}$, $F_{3}F_{5}S_{14}S_{2}V_{11}$, $F_{5}F_{8}S_{2}V_{11}V_{1}$, $F_{6}F_{7}S_{7}S_{1}V_{1}$, $F_{6}F_{7}S_{7}V_{11}V_{2}$, $F_{5}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{5}S_{7}S_{14}S_{3}$, $F_{5}F_{8}S_{7}S_{2}S_{3}$, $F_{1}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{5}S_{14}S_{3}V_{11}$, $F_{6}F_{7}S_{3}V_{11}V_{2}$, $F_{5}F_{8}S_{7}S_{2}V_{2}$, $F_{6}F_{7}S_{7}S_{2}V_{2}$, $F_{3}F_{5}S_{7}S_{2}V_{2}$, $F_{5}F_{8}S_{7}S_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{3}V_{2}$, $F_{1}F_{8}S_{7}S_{2}V_{11}$, $F_{5}F_{8}S_{2}S_{3}V_{1}$, $F_{6}F_{7}S_{2}S_{3}V_{2}$, $F_{6}F_{7}S_{7}V_{1}V_{2}$, $F_{5}F_{8}S_{2}S_{2}V_{11}$, $F_{3}F_{5}S_{2}V_{11}V_{2}$, $F_{1}F_{8}S_{7}S_{3}V_{1}$, $F_{5}F_{8}S_{7}V_{1}V_{2}$, $F_{6}F_{7}S_{1}S_{3}V_{11}$, $F_{3}F_{5}S_{3}V_{11}V_{2}$, $F_{1}F_{8}S_{7}S_{3}V_{2}$, $F_{6}F_{7}S_{1}S_{2}S_{3}$, $F_{5}F_{8}S_{2}S_{2}S_{3}$, $F_{1}F_{8}S_{7}S_{2}S_{3}$, $F_{5}F_{8}S_{2}V_{1}V_{2}$, $F_{6}F_{7}S_{1}S_{3}V_{1}$, $F_{6}F_{7}S_{3}V_{1}V_{2}$, $F_{5}F_{8}S_{2}S_{2}V_{2}$, $F_{5}F_{5}S_{7}S_{14}S_{2}$, $F_{7}F_{8}V_{11}V_{11}V_{1}$, $F_{17}F_{6}S_{7}S_{14}S_{1}$, $F_{2}F_{5}S_{14}S_{2}V_{11}$, $F_{7}F_{8}S_{2}V_{11}V_{1}$, $F_{17}F_{6}S_{7}S_{1}V_{1}$, $F_{2}F_{5}S_{14}S_{14}S_{2}$, $F_{5}F_{5}S_{14}S_{2}S_{2}$, $F_{7}F_{8}V_{11}V_{1}V_{1}$, $F_{17}F_{6}S_{7}S_{14}S_{3}$, $F_{7}F_{8}V_{11}V_{11}V_{2}$, $F_{2}F_{5}S_{14}S_{3}V_{11}$, $F_{7}F_{8}S_{3}V_{11}V_{2}$, $F_{5}F_{5}S_{7}S_{2}V_{2}$, $F_{2}F_{5}S_{14}S_{14}S_{3}$, $F_{17}F_{6}S_{14}S_{3}S_{3}$, $F_{7}F_{8}V_{11}V_{2}V_{2}$, $F_{17}F_{6}S_{7}S_{3}V_{1}$, $F_{7}F_{8}S_{2}V_{11}V_{2}$, $F_{7}F_{8}S_{3}V_{11}V_{1}$, $F_{2}F_{5}S_{2}S_{3}V_{11}$, $F_{3}F_{8}S_{7}S_{2}V_{11}$, $F_{7}F_{8}S_{2}S_{3}V_{1}$, $F_{7}F_{8}S_{2}S_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{2}V_{2}$, $F_{3}F_{8}S_{2}V_{11}V_{11}$, $F_{5}F_{5}S_{2}S_{2}V_{2}$, $F_{7}F_{8}S_{3}V_{1}V_{1}$, $F_{17}F_{6}S_{3}S_{3}V_{1}$, $F_{7}F_{8}S_{2}V_{2}V_{2}$, $F_{7}F_{8}V_{11}V_{1}V_{2}$, $F_{17}F_{6}S_{14}S_{1}S_{3}$, $F_{2}F_{5}S_{14}S_{2}S_{3}$, $F_{7}F_{8}S_{2}V_{1}V_{2}$, $F_{17}F_{6}S_{1}S_{3}V_{1}$, $F_{7}F_{8}S_{3}V_{1}V_{2}$, $F_{3}F_{8}S_{2}V_{11}V_{2}$, $F_{7}F_{8}V_{1}V_{1}V_{2}$, $F_{7}F_{8}V_{1}V_{2}V_{2}$, $F_{6}F_{8}S_{7}V_{11}V_{2}$, $F_{6}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{17}S_{7}S_{14}S_{3}$, $F_{6}F_{8}S_{7}S_{2}S_{3}$, $F_{1}F_{7}S_{7}V_{11}V_{2}$, $F_{3}F_{17}S_{14}S_{3}V_{11}$, $F_{6}F_{8}S_{3}V_{11}V_{2}$, $F_{6}F_{8}S_{7}S_{2}V_{2}$, $F_{6}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{17}S_{7}S_{3}V_{1}$, $F_{1}F_{7}S_{7}S_{1}V_{11}$, $F_{6}F_{8}S_{3}S_{3}V_{2}$, $F_{3}F_{17}S_{7}S_{1}V_{1}$, $F_{6}F_{8}S_{7}V_{2}V_{2}$, $F_{6}F_{8}S_{2}S_{3}V_{11}$, $F_{3}F_{17}S_{3}V_{11}V_{1}$, $F_{1}F_{7}S_{7}S_{2}V_{2}$, $F_{3}F_{17}S_{7}S_{14}S_{1}$, $F_{6}F_{8}S_{2}S_{3}S_{3}$, $F_{1}F_{7}S_{7}S_{1}S_{2}$, $F_{3}F_{17}S_{14}S_{1}V_{11}$, $F_{6}F_{8}S_{3}V_{2}V_{2}$, $F_{6}F_{8}S_{2}S_{3}V_{2}$, $F_{3}F_{17}S_{1}V_{11}V_{1}$, $F_{5}F_{6}S_{7}S_{14}S_{3}$, $F_{8}F_{8}V_{11}V_{11}V_{2}$, $F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{2}F_{17}S_{14}S_{3}V_{11}$, $F_{8}F_{8}S_{3}V_{11}V_{2}$, $F_{5}F_{6}S_{7}S_{2}V_{2}$, $F_{2}F_{17}S_{14}S_{14}S_{3}$, $F_{5}F_{6}S_{14}S_{3}S_{3}$, $F_{8}F_{8}V_{11}V_{2}V_{2}$, $F_{5}F_{6}S_{7}S_{3}V_{2}$, $F_{2}F_{17}S_{1}S_{3}V_{11}$, $F_{3}F_{7}S_{7}S_{1}V_{11}$, $F_{8}F_{8}S_{3}S_{3}V_{2}$, $F_{3}F_{7}S_{7}S_{1}V_{1}$, $F_{3}F_{7}S_{1}V_{11}V_{11}$, $F_{5}F_{6}S_{3}S_{3}V_{2}$, $F_{8}F_{8}S_{3}V_{2}V_{2}$, $F_{2}F_{17}S_{1}S_{1}V_{11}$, $F_{5}F_{6}S_{14}S_{2}S_{3}$, $F_{2}F_{17}S_{14}S_{1}S_{3}$, $F_{2}F_{17}S_{14}S_{1}V_{11}$, $F_{5}F_{6}S_{2}S_{3}V_{2}$, $F_{3}F_{7}S_{1}V_{11}V_{1}$, $F_{2}F_{17}S_{14}S_{14}S_{1}$, $F_{8}F_{8}V_{2}V_{2}V_{2}$, $F_{2}F_{17}S_{14}S_{1}S_{1}$, $F_{17}F_{5}S_{7}S_{3}V_{1}$, $F_{1}F_{2}S_{7}S_{2}V_{11}$, $F_{17}F_{5}S_{2}S_{3}V_{1}$, $F_{1}F_{2}S_{7}S_{1}V_{11}$, $F_{17}F_{5}S_{7}S_{1}V_{1}$, $F_{17}F_{5}S_{1}S_{2}V_{1}$, $F_{6}F_{8}S_{7}S_{3}V_{1}$, $F_{5}F_{8}S_{2}V_{11}V_{2}$, $F_{6}F_{8}S_{7}V_{1}V_{2}$, $F_{5}F_{7}S_{7}S_{2}V_{2}$, $F_{17}F_{7}S_{3}V_{11}V_{1}$, $F_{5}F_{8}S_{2}S_{3}V_{11}$, $F_{2}F_{3}S_{7}S_{2}V_{11}$, $F_{17}F_{7}S_{2}S_{3}V_{1}$, $F_{5}F_{8}S_{2}S_{3}V_{2}$, $F_{2}F_{3}S_{2}V_{11}V_{11}$, $F_{5}F_{7}S_{2}S_{2}V_{2}$, $F_{17}F_{7}S_{3}V_{1}V_{1}$, $F_{6}F_{8}S_{3}S_{3}V_{1}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{5}F_{8}S_{3}V_{11}V_{2}$, $F_{17}F_{7}S_{1}S_{3}V_{11}$, $F_{5}F_{7}S_{7}V_{1}V_{2}$, $F_{2}F_{3}S_{7}S_{1}V_{11}$, $F_{5}F_{8}S_{3}S_{3}V_{2}$, $F_{5}F_{7}S_{7}S_{1}V_{1}$, $F_{2}F_{3}S_{1}V_{11}V_{11}$, $F_{5}F_{8}S_{3}V_{2}V_{2}$, $F_{17}F_{7}S_{1}S_{1}V_{11}$, $F_{17}F_{7}S_{1}S_{2}S_{3}$, $F_{2}F_{3}S_{7}S_{14}S_{2}$, $F_{5}F_{7}S_{7}S_{1}S_{2}$, $F_{5}F_{8}S_{2}S_{3}S_{3}$, $F_{2}F_{3}S_{7}S_{14}S_{1}$, $F_{5}F_{7}S_{1}S_{2}S_{2}$, $F_{17}F_{7}S_{1}S_{1}S_{2}$, $F_{6}F_{8}S_{3}V_{1}V_{2}$, $F_{17}F_{7}S_{1}S_{3}V_{1}$, $F_{5}F_{7}S_{2}V_{1}V_{2}$, $F_{2}F_{3}S_{14}S_{2}V_{11}$, $F_{17}F_{7}S_{1}V_{11}V_{1}$, $F_{2}F_{3}S_{14}S_{1}V_{11}$, $F_{17}F_{7}S_{1}S_{2}V_{1}$, $F_{5}F_{7}S_{1}S_{2}V_{1}$, $F_{17}F_{7}S_{1}V_{1}V_{1}$, $F_{17}F_{7}S_{1}S_{1}V_{1}$, $F_{8}F_{8}V_{11}V_{1}V_{2}$, $F_{7}F_{7}V_{11}V_{1}V_{2}$, $F_{17}F_{17}S_{14}S_{1}S_{3}$, $F_{5}F_{5}S_{14}S_{2}S_{3}$, $F_{2}F_{2}S_{14}S_{2}V_{11}$, $F_{7}F_{7}S_{2}V_{1}V_{2}$, $F_{17}F_{17}S_{1}S_{3}V_{1}$, $F_{8}F_{8}S_{3}V_{1}V_{2}$, $F_{8}F_{8}S_{2}V_{11}V_{2}$, $F_{2}F_{2}S_{14}S_{14}S_{2}$, $F_{7}F_{7}V_{1}V_{1}V_{2}$, $F_{8}F_{8}V_{1}V_{2}V_{2}$, $F_{2}F_{2}S_{14}S_{1}V_{11}$, $F_{5}F_{5}S_{2}S_{3}V_{2}$, $F_{7}F_{7}S_{1}V_{11}V_{1}$, $F_{2}F_{2}S_{14}S_{14}S_{1}$, $F_{17}F_{17}S_{14}S_{1}S_{1}$, $F_{7}F_{7}S_{1}S_{2}V_{1}$, $F_{8}F_{8}S_{2}S_{3}V_{2}$, $F_{7}F_{7}S_{1}V_{1}V_{1}$, $F_{8}F_{8}S_{2}V_{2}V_{2}$, $F_{17}F_{17}S_{1}S_{1}V_{1}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{6}$} {{$F_{2}F_{5}S_{7}S_{2}V_{11}$, $F_{10}F_{8}S_{7}V_{11}V_{1}$, $F_{3}F_{7}S_{7}S_{14}V_{2}$, $F_{10}F_{8}S_{7}S_{14}V_{1}$, $F_{1}F_{17}S_{7}S_{3}V_{12}$, $F_{3}F_{7}S_{14}V_{11}V_{2}$, $F_{2}F_{5}S_{14}S_{2}V_{11}$, $F_{10}F_{8}S_{7}V_{12}V_{1}$, $F_{3}F_{7}S_{7}V_{2}V_{2}$, $F_{2}F_{5}S_{7}S_{2}V_{2}$, $F_{1}F_{17}S_{7}S_{2}S_{3}$, $F_{3}F_{7}V_{11}V_{2}V_{2}$, $F_{10}F_{8}V_{11}V_{1}V_{2}$, $F_{2}F_{5}S_{7}S_{2}S_{2}$, $F_{1}F_{17}S_{7}S_{3}V_{1}$, $F_{2}F_{5}S_{14}S_{2}V_{2}$, $F_{10}F_{8}S_{14}V_{1}V_{2}$, $F_{3}F_{7}S_{7}V_{1}V_{2}$, $F_{3}F_{7}V_{11}V_{1}V_{2}$, $F_{2}F_{5}S_{14}S_{2}S_{2}$, $F_{10}F_{8}V_{12}V_{1}V_{2}$, $F_{2}F_{8}S_{7}V_{11}V_{1}$, $F_{10}F_{6}S_{7}S_{1}V_{11}$, $F_{3}F_{5}S_{7}S_{14}S_{2}$, $F_{10}F_{6}S_{7}S_{14}S_{1}$, $F_{1}F_{7}S_{7}V_{12}V_{2}$, $F_{3}F_{5}S_{14}S_{2}V_{11}$, $F_{2}F_{8}S_{14}V_{11}V_{1}$, $F_{10}F_{6}S_{7}S_{1}V_{12}$, $F_{10}F_{6}S_{7}V_{11}V_{1}$, $F_{2}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{5}S_{7}S_{2}S_{3}$, $F_{2}F_{8}S_{7}S_{2}S_{3}$, $F_{1}F_{7}S_{7}V_{2}V_{2}$, $F_{3}F_{5}S_{2}S_{3}V_{11}$, $F_{10}F_{6}S_{3}V_{11}V_{1}$, $F_{2}F_{8}S_{7}S_{2}V_{2}$, $F_{10}F_{6}S_{7}S_{14}V_{1}$, $F_{3}F_{5}S_{7}S_{14}V_{2}$, $F_{2}F_{8}S_{7}S_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{3}V_{2}$, $F_{1}F_{7}S_{7}S_{2}V_{2}$, $F_{2}F_{8}S_{14}S_{3}V_{1}$, $F_{10}F_{6}S_{14}S_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{2}V_{2}$, $F_{10}F_{6}S_{7}V_{12}V_{1}$, $F_{2}F_{8}S_{14}S_{2}V_{11}$, $F_{3}F_{5}S_{14}V_{11}V_{2}$, $F_{1}F_{7}S_{7}S_{3}V_{12}$, $F_{2}F_{8}S_{7}V_{1}V_{2}$, $F_{10}F_{6}S_{1}S_{3}V_{11}$, $F_{3}F_{5}S_{3}V_{11}V_{2}$, $F_{1}F_{7}S_{7}S_{3}V_{2}$, $F_{3}F_{5}S_{7}S_{2}S_{2}$, $F_{10}F_{6}S_{14}S_{1}S_{3}$, $F_{2}F_{8}S_{14}S_{2}S_{3}$, $F_{1}F_{7}S_{7}S_{2}S_{3}$, $F_{3}F_{5}S_{2}S_{2}V_{11}$, $F_{2}F_{8}S_{14}V_{1}V_{2}$, $F_{10}F_{6}S_{1}S_{3}V_{12}$, $F_{10}F_{6}S_{3}V_{12}V_{1}$, $F_{2}F_{8}S_{14}S_{2}V_{2}$, $F_{3}F_{5}S_{2}V_{11}V_{2}$, $F_{8}F_{8}S_{7}V_{11}V_{1}$, $F_{5}F_{6}S_{7}S_{1}V_{11}$, $F_{3}F_{7}S_{7}V_{12}V_{2}$, $F_{5}F_{6}S_{7}S_{1}V_{2}$, $F_{1}F_{5}S_{7}S_{14}S_{2}$, $F_{3}F_{7}V_{11}V_{12}V_{2}$, $F_{8}F_{8}V_{11}V_{1}V_{2}$, $F_{5}F_{6}S_{7}S_{1}S_{2}$, $F_{5}F_{6}S_{7}S_{2}V_{11}$, $F_{3}F_{7}S_{7}S_{3}V_{12}$, $F_{8}F_{8}S_{7}S_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{14}V_{2}$, $F_{3}F_{7}S_{3}V_{11}V_{12}$, $F_{5}F_{6}S_{2}S_{3}V_{11}$, $F_{8}F_{8}S_{7}V_{1}V_{2}$, $F_{5}F_{6}S_{7}S_{2}V_{2}$, $F_{3}F_{7}S_{7}S_{3}V_{2}$, $F_{1}F_{5}S_{7}S_{14}V_{1}$, $F_{8}F_{8}S_{3}V_{1}V_{2}$, $F_{5}F_{6}S_{2}S_{3}V_{2}$, $F_{5}F_{6}S_{7}S_{2}S_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{3}$, $F_{5}F_{6}S_{1}S_{3}V_{11}$, $F_{3}F_{7}S_{3}V_{11}V_{2}$, $F_{1}F_{5}S_{7}S_{3}V_{2}$, $F_{3}F_{7}S_{7}V_{12}V_{1}$, $F_{5}F_{6}S_{1}S_{3}V_{2}$, $F_{1}F_{5}S_{7}S_{3}V_{1}$, $F_{3}F_{7}V_{11}V_{12}V_{1}$, $F_{8}F_{8}V_{1}V_{2}V_{2}$, $F_{5}F_{6}S_{1}S_{2}S_{3}$, $F_{5}F_{6}S_{2}S_{2}S_{3}$, $F_{5}F_{8}S_{7}S_{14}S_{2}$, $F_{6}F_{7}S_{7}S_{14}S_{1}$, $F_{2}F_{7}S_{7}V_{12}V_{2}$, $F_{6}F_{7}S_{7}S_{1}V_{2}$, $F_{1}F_{8}S_{7}V_{11}V_{1}$, $F_{2}F_{7}S_{14}V_{12}V_{2}$, $F_{5}F_{8}S_{14}S_{2}V_{2}$, $F_{6}F_{7}S_{7}S_{1}V_{1}$, $F_{6}F_{7}S_{7}S_{14}V_{2}$, $F_{5}F_{8}S_{7}S_{14}V_{1}$, $F_{2}F_{7}S_{7}S_{3}V_{12}$, $F_{5}F_{8}S_{7}S_{3}V_{1}$, $F_{1}F_{8}S_{7}S_{2}V_{11}$, $F_{2}F_{7}S_{14}S_{3}V_{12}$, $F_{6}F_{7}S_{14}S_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{2}V_{1}$, $F_{6}F_{7}S_{7}V_{2}V_{2}$, $F_{2}F_{7}S_{7}S_{2}V_{2}$, $F_{5}F_{8}S_{7}S_{2}S_{3}$, $F_{2}F_{7}S_{7}S_{2}S_{3}$, $F_{5}F_{8}S_{2}S_{3}V_{2}$, $F_{6}F_{7}S_{3}V_{2}V_{2}$, $F_{2}F_{7}S_{7}S_{2}V_{1}$, $F_{6}F_{7}S_{7}V_{1}V_{2}$, $F_{5}F_{8}S_{14}V_{1}V_{2}$, $F_{2}F_{7}S_{14}S_{2}V_{2}$, $F_{1}F_{8}S_{7}S_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{2}S_{2}$, $F_{6}F_{7}S_{14}S_{1}S_{3}$, $F_{2}F_{7}S_{14}S_{2}S_{3}$, $F_{1}F_{8}S_{7}S_{2}S_{3}$, $F_{2}F_{7}S_{7}V_{12}V_{1}$, $F_{6}F_{7}S_{1}S_{3}V_{2}$, $F_{5}F_{8}S_{3}V_{1}V_{2}$, $F_{2}F_{7}S_{14}V_{12}V_{1}$, $F_{5}F_{8}S_{2}S_{2}V_{2}$, $F_{6}F_{7}S_{1}S_{3}V_{1}$, $F_{6}F_{7}S_{3}V_{1}V_{2}$, $F_{5}F_{8}S_{2}V_{1}V_{2}$, $F_{2}F_{7}S_{14}S_{2}V_{1}$, $F_{7}F_{8}S_{7}V_{12}V_{2}$, $F_{5}F_{5}S_{14}S_{2}V_{11}$, $F_{7}F_{8}S_{14}V_{11}V_{1}$, $F_{17}F_{6}S_{7}S_{1}V_{12}$, $F_{2}F_{5}S_{7}S_{14}S_{2}$, $F_{10}F_{7}V_{11}V_{12}V_{2}$, $F_{7}F_{8}V_{11}V_{1}V_{2}$, $F_{17}F_{6}S_{7}S_{1}S_{2}$, $F_{3}F_{8}S_{7}V_{11}V_{1}$, $F_{10}F_{7}S_{14}V_{12}V_{2}$, $F_{5}F_{5}S_{14}S_{2}V_{2}$, $F_{17}F_{6}S_{7}S_{1}V_{1}$, $F_{3}F_{8}V_{11}V_{11}V_{1}$, $F_{2}F_{5}S_{14}S_{14}S_{2}$, $F_{10}F_{7}V_{12}V_{12}V_{2}$, $F_{7}F_{8}V_{12}V_{2}V_{2}$, $F_{5}F_{5}S_{14}S_{2}S_{2}$, $F_{7}F_{8}V_{11}V_{1}V_{1}$, $F_{17}F_{6}S_{7}S_{3}V_{12}$, $F_{7}F_{8}S_{14}V_{11}V_{2}$, $F_{7}F_{8}S_{7}V_{12}V_{1}$, $F_{2}F_{5}S_{7}S_{14}V_{2}$, $F_{10}F_{7}S_{3}V_{11}V_{12}$, $F_{5}F_{5}S_{2}S_{3}V_{11}$, $F_{7}F_{8}S_{7}V_{1}V_{2}$, $F_{3}F_{8}S_{7}S_{2}V_{11}$, $F_{10}F_{7}S_{14}S_{3}V_{12}$, $F_{7}F_{8}S_{14}S_{3}V_{2}$, $F_{7}F_{8}S_{7}S_{2}V_{1}$, $F_{3}F_{8}S_{2}V_{11}V_{11}$, $F_{2}F_{5}S_{14}S_{14}V_{2}$, $F_{10}F_{7}S_{3}V_{12}V_{12}$, $F_{17}F_{6}S_{3}S_{3}V_{12}$, $F_{7}F_{8}S_{14}V_{2}V_{2}$, $F_{5}F_{5}S_{2}S_{2}V_{11}$, $F_{17}F_{6}S_{7}S_{2}S_{3}$, $F_{7}F_{8}V_{11}V_{2}V_{2}$, $F_{10}F_{7}V_{11}V_{1}V_{2}$, $F_{7}F_{8}S_{7}V_{2}V_{2}$, $F_{10}F_{7}S_{3}V_{11}V_{1}$, $F_{5}F_{5}S_{2}S_{3}V_{2}$, $F_{7}F_{8}S_{3}V_{2}V_{2}$, $F_{2}F_{5}S_{7}S_{2}V_{1}$, $F_{7}F_{8}V_{2}V_{2}V_{2}$, $F_{5}F_{5}S_{2}S_{2}S_{3}$, $F_{17}F_{6}S_{2}S_{3}S_{3}$, $F_{10}F_{7}V_{11}V_{1}V_{1}$, $F_{17}F_{6}S_{7}S_{3}V_{1}$, $F_{10}F_{7}S_{14}V_{1}V_{2}$, $F_{3}F_{8}S_{7}V_{1}V_{2}$, $F_{7}F_{8}S_{7}S_{2}V_{2}$, $F_{7}F_{8}S_{14}S_{3}V_{1}$, $F_{10}F_{7}S_{14}S_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{2}V_{2}$, $F_{2}F_{5}S_{7}S_{14}V_{1}$, $F_{7}F_{8}S_{3}V_{1}V_{2}$, $F_{2}F_{5}S_{14}S_{14}V_{1}$, $F_{7}F_{8}S_{2}V_{2}V_{2}$, $F_{7}F_{8}S_{3}V_{1}V_{1}$, $F_{17}F_{6}S_{3}S_{3}V_{1}$, $F_{5}F_{5}S_{2}S_{2}V_{2}$, $F_{10}F_{7}S_{14}V_{1}V_{1}$, $F_{7}F_{8}V_{12}V_{1}V_{2}$, $F_{10}F_{7}V_{12}V_{1}V_{2}$, $F_{3}F_{8}V_{11}V_{1}V_{2}$, $F_{7}F_{8}S_{14}V_{1}V_{2}$, $F_{17}F_{6}S_{1}S_{3}V_{12}$, $F_{10}F_{7}S_{3}V_{12}V_{1}$, $F_{3}F_{8}S_{2}V_{11}V_{2}$, $F_{10}F_{7}V_{11}V_{12}V_{1}$, $F_{7}F_{8}V_{1}V_{2}V_{2}$, $F_{17}F_{6}S_{1}S_{2}S_{3}$, $F_{10}F_{7}S_{14}V_{12}V_{1}$, $F_{17}F_{6}S_{1}S_{3}V_{1}$, $F_{7}F_{8}S_{2}V_{1}V_{2}$, $F_{2}F_{5}S_{14}S_{2}V_{1}$, $F_{10}F_{7}V_{12}V_{12}V_{1}$, $F_{5}F_{5}S_{2}S_{2}S_{2}$, $F_{7}F_{8}V_{1}V_{1}V_{2}$, $F_{10}F_{7}V_{12}V_{1}V_{1}$, $F_{6}F_{8}S_{7}S_{2}V_{11}$, $F_{6}F_{8}S_{7}V_{11}V_{1}$, $F_{3}F_{17}S_{7}S_{3}V_{12}$, $F_{6}F_{8}S_{7}S_{3}V_{1}$, $F_{1}F_{7}S_{7}S_{14}V_{2}$, $F_{3}F_{17}S_{3}V_{11}V_{12}$, $F_{6}F_{8}S_{2}S_{3}V_{11}$, $F_{6}F_{8}S_{7}V_{1}V_{2}$, $F_{6}F_{8}S_{7}S_{2}S_{3}$, $F_{3}F_{17}S_{7}S_{2}S_{3}$, $F_{1}F_{7}S_{7}S_{14}S_{1}$, $F_{6}F_{8}S_{2}S_{3}S_{3}$, $F_{3}F_{17}S_{7}S_{1}S_{2}$, $F_{6}F_{8}S_{7}S_{2}V_{2}$, $F_{6}F_{8}S_{3}V_{11}V_{1}$, $F_{3}F_{17}S_{2}S_{3}V_{11}$, $F_{3}F_{17}S_{7}S_{1}V_{12}$, $F_{6}F_{8}S_{3}S_{3}V_{1}$, $F_{1}F_{7}S_{7}S_{1}V_{2}$, $F_{3}F_{17}S_{1}V_{11}V_{12}$, $F_{6}F_{8}S_{2}S_{3}V_{2}$, $F_{6}F_{8}S_{3}V_{1}V_{2}$, $F_{3}F_{17}S_{1}S_{2}V_{11}$, $F_{5}F_{6}S_{7}S_{14}V_{2}$, $F_{5}F_{6}S_{7}S_{14}V_{1}$, $F_{2}F_{17}S_{7}S_{3}V_{12}$, $F_{5}F_{6}S_{7}S_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{2}V_{11}$, $F_{2}F_{17}S_{14}S_{3}V_{12}$, $F_{5}F_{6}S_{14}S_{3}V_{2}$, $F_{5}F_{6}S_{7}S_{2}V_{1}$, $F_{5}F_{6}S_{7}S_{3}V_{2}$, $F_{2}F_{17}S_{7}S_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{1}V_{11}$, $F_{5}F_{6}S_{3}S_{3}V_{2}$, $F_{2}F_{17}S_{7}S_{1}V_{1}$, $F_{5}F_{6}S_{14}S_{3}V_{1}$, $F_{2}F_{17}S_{14}S_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{2}V_{2}$, $F_{2}F_{17}S_{7}S_{1}V_{12}$, $F_{5}F_{6}S_{3}S_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{1}V_{2}$, $F_{2}F_{17}S_{14}S_{1}V_{12}$, $F_{5}F_{6}S_{2}S_{3}V_{1}$, $F_{2}F_{17}S_{14}S_{1}V_{1}$, $F_{6}F_{7}S_{7}S_{3}V_{12}$, $F_{5}F_{8}S_{14}V_{11}V_{2}$, $F_{5}F_{8}S_{14}S_{2}V_{11}$, $F_{6}F_{7}S_{7}V_{12}V_{1}$, $F_{2}F_{7}S_{7}S_{14}V_{2}$, $F_{10}F_{17}S_{3}V_{11}V_{12}$, $F_{5}F_{8}S_{2}S_{3}V_{11}$, $F_{3}F_{5}S_{7}S_{2}V_{11}$, $F_{10}F_{17}S_{14}S_{3}V_{12}$, $F_{5}F_{8}S_{14}S_{3}V_{2}$, $F_{6}F_{7}S_{7}S_{2}V_{1}$, $F_{3}F_{5}S_{2}V_{11}V_{11}$, $F_{2}F_{7}S_{14}S_{14}V_{2}$, $F_{10}F_{17}S_{3}V_{12}V_{12}$, $F_{6}F_{7}S_{3}S_{3}V_{12}$, $F_{5}F_{8}S_{14}V_{2}V_{2}$, $F_{5}F_{8}S_{2}S_{2}V_{11}$, $F_{6}F_{7}S_{7}S_{3}V_{2}$, $F_{5}F_{8}S_{3}V_{11}V_{2}$, $F_{10}F_{17}S_{1}S_{3}V_{11}$, $F_{2}F_{7}S_{7}V_{1}V_{2}$, $F_{3}F_{5}S_{7}S_{1}V_{11}$, $F_{5}F_{8}S_{3}S_{3}V_{2}$, $F_{2}F_{7}S_{7}S_{1}V_{1}$, $F_{3}F_{5}S_{1}V_{11}V_{11}$, $F_{6}F_{7}S_{3}S_{3}V_{2}$, $F_{5}F_{8}S_{3}V_{2}V_{2}$, $F_{10}F_{17}S_{1}S_{1}V_{11}$, $F_{6}F_{7}S_{7}S_{2}S_{3}$, $F_{5}F_{8}S_{14}S_{2}S_{3}$, $F_{10}F_{17}S_{14}S_{1}S_{3}$, $F_{2}F_{7}S_{7}S_{14}S_{1}$, $F_{5}F_{8}S_{2}S_{3}S_{3}$, $F_{3}F_{5}S_{7}S_{1}S_{2}$, $F_{2}F_{7}S_{14}S_{14}S_{1}$, $F_{6}F_{7}S_{2}S_{3}S_{3}$, $F_{5}F_{8}S_{2}S_{2}S_{3}$, $F_{10}F_{17}S_{14}S_{1}S_{1}$, $F_{5}F_{8}S_{2}V_{11}V_{2}$, $F_{6}F_{7}S_{3}V_{12}V_{1}$, $F_{10}F_{17}S_{1}S_{3}V_{12}$, $F_{2}F_{7}S_{14}V_{1}V_{2}$, $F_{10}F_{17}S_{1}V_{11}V_{12}$, $F_{3}F_{5}S_{1}S_{2}V_{11}$, $F_{10}F_{17}S_{14}S_{1}V_{12}$, $F_{6}F_{7}S_{2}S_{3}V_{1}$, $F_{2}F_{7}S_{14}S_{1}V_{1}$, $F_{10}F_{17}S_{1}V_{12}V_{12}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{10}F_{17}S_{1}S_{1}V_{12}$, $F_{6}F_{7}S_{7}S_{2}V_{2}$, $F_{17}F_{8}S_{7}S_{2}S_{3}$, $F_{1}F_{10}S_{7}V_{11}V_{1}$, $F_{17}F_{8}S_{2}S_{3}V_{2}$, $F_{17}F_{8}S_{7}S_{3}V_{1}$, $F_{1}F_{10}S_{7}S_{1}V_{11}$, $F_{17}F_{8}S_{7}S_{1}V_{1}$, $F_{6}F_{7}S_{2}S_{3}V_{2}$, $F_{17}F_{8}S_{3}V_{1}V_{2}$, $F_{1}F_{10}S_{7}S_{14}V_{1}$, $F_{17}F_{8}S_{7}S_{1}S_{2}$, $F_{1}F_{10}S_{7}S_{14}S_{1}$, $F_{17}F_{8}S_{1}S_{2}V_{2}$, $F_{17}F_{8}S_{1}V_{1}V_{2}$, $F_{5}F_{6}S_{7}S_{2}S_{3}$, $F_{17}F_{5}S_{2}S_{3}V_{11}$, $F_{7}F_{8}S_{3}V_{11}V_{1}$, $F_{3}F_{10}S_{7}V_{11}V_{1}$, $F_{17}F_{5}S_{2}S_{3}V_{2}$, $F_{3}F_{10}V_{11}V_{11}V_{1}$, $F_{17}F_{5}S_{2}S_{2}S_{3}$, $F_{5}F_{6}S_{2}S_{3}S_{3}$, $F_{7}F_{8}S_{3}V_{11}V_{2}$, $F_{17}F_{5}S_{1}S_{3}V_{11}$, $F_{3}F_{10}S_{7}S_{1}V_{11}$, $F_{7}F_{8}S_{3}S_{3}V_{2}$, $F_{7}F_{8}S_{7}S_{1}V_{1}$, $F_{3}F_{10}S_{1}V_{11}V_{11}$, $F_{17}F_{5}S_{1}S_{1}V_{11}$, $F_{17}F_{5}S_{1}S_{3}V_{2}$, $F_{3}F_{10}S_{7}V_{12}V_{1}$, $F_{7}F_{8}S_{7}S_{1}V_{2}$, $F_{7}F_{8}S_{3}S_{3}V_{1}$, $F_{3}F_{10}S_{7}S_{1}V_{12}$, $F_{7}F_{8}S_{1}V_{2}V_{2}$, $F_{17}F_{5}S_{1}S_{1}V_{2}$, $F_{17}F_{5}S_{1}S_{2}S_{3}$, $F_{3}F_{10}V_{11}V_{12}V_{1}$, $F_{17}F_{5}S_{1}S_{2}V_{11}$, $F_{3}F_{10}S_{1}V_{11}V_{12}$, $F_{17}F_{5}S_{1}S_{2}V_{2}$, $F_{7}F_{8}S_{1}V_{1}V_{2}$, $F_{17}F_{5}S_{1}S_{2}S_{2}$, $F_{17}F_{5}S_{1}S_{1}S_{2}$, $F_{5}F_{7}S_{14}S_{2}V_{2}$, $F_{5}F_{7}S_{14}V_{1}V_{2}$, $F_{5}F_{8}S_{7}S_{2}V_{2}$, $F_{17}F_{7}S_{14}S_{3}V_{1}$, $F_{5}F_{7}S_{14}S_{3}V_{1}$, $F_{2}F_{10}S_{7}S_{14}V_{1}$, $F_{17}F_{7}S_{3}V_{1}V_{2}$, $F_{5}F_{7}S_{2}S_{3}V_{2}$, $F_{2}F_{10}S_{14}S_{14}V_{1}$, $F_{17}F_{7}S_{3}V_{1}V_{1}$, $F_{5}F_{7}S_{2}S_{2}V_{2}$, $F_{5}F_{7}S_{14}V_{1}V_{1}$, $F_{5}F_{7}S_{14}S_{2}S_{3}$, $F_{17}F_{7}S_{14}S_{1}S_{3}$, $F_{2}F_{10}S_{7}S_{14}S_{1}$, $F_{5}F_{7}S_{2}S_{3}S_{3}$, $F_{5}F_{8}S_{7}S_{1}S_{2}$, $F_{2}F_{10}S_{14}S_{14}S_{1}$, $F_{5}F_{7}S_{2}S_{2}S_{3}$, $F_{17}F_{7}S_{14}S_{1}S_{1}$, $F_{5}F_{7}S_{3}V_{1}V_{2}$, $F_{17}F_{7}S_{1}S_{3}V_{2}$, $F_{2}F_{10}S_{7}V_{12}V_{1}$, $F_{5}F_{8}S_{7}S_{1}V_{2}$, $F_{5}F_{7}S_{3}S_{3}V_{1}$, $F_{2}F_{10}S_{7}S_{1}V_{12}$, $F_{5}F_{8}S_{1}V_{2}V_{2}$, $F_{5}F_{7}S_{3}V_{1}V_{1}$, $F_{17}F_{7}S_{1}S_{1}V_{2}$, $F_{5}F_{7}S_{14}S_{2}V_{1}$, $F_{5}F_{7}S_{2}V_{1}V_{2}$, $F_{17}F_{7}S_{1}S_{3}V_{1}$, $F_{2}F_{10}S_{14}V_{12}V_{1}$, $F_{17}F_{7}S_{14}S_{1}V_{1}$, $F_{5}F_{7}S_{2}S_{3}V_{1}$, $F_{2}F_{10}S_{14}S_{1}V_{12}$, $F_{17}F_{7}S_{1}V_{1}V_{2}$, $F_{5}F_{8}S_{1}S_{2}V_{2}$, $F_{17}F_{7}S_{1}V_{1}V_{1}$, $F_{5}F_{7}S_{2}S_{2}V_{1}$, $F_{5}F_{7}S_{2}V_{1}V_{1}$, $F_{17}F_{7}S_{1}S_{1}V_{1}$, $F_{7}F_{7}V_{12}V_{1}V_{2}$, $F_{7}F_{7}S_{14}V_{1}V_{2}$, $F_{17}F_{17}S_{1}S_{3}V_{12}$, $F_{7}F_{7}S_{3}V_{12}V_{1}$, $F_{8}F_{8}S_{2}V_{11}V_{2}$, $F_{10}F_{10}V_{11}V_{12}V_{1}$, $F_{7}F_{7}V_{1}V_{2}V_{2}$, $F_{17}F_{17}S_{1}S_{2}S_{3}$, $F_{10}F_{10}S_{14}V_{12}V_{1}$, $F_{17}F_{17}S_{1}S_{3}V_{1}$, $F_{7}F_{7}S_{2}V_{1}V_{2}$, $F_{5}F_{5}S_{14}S_{2}V_{1}$, $F_{10}F_{10}V_{12}V_{12}V_{1}$, $F_{7}F_{7}V_{1}V_{1}V_{2}$, $F_{7}F_{7}V_{12}V_{1}V_{1}$, $F_{10}F_{10}S_{1}V_{11}V_{12}$, $F_{7}F_{7}S_{3}V_{1}V_{2}$, $F_{5}F_{5}S_{1}S_{2}V_{11}$, $F_{10}F_{10}S_{14}S_{1}V_{12}$, $F_{8}F_{8}S_{2}S_{3}V_{2}$, $F_{7}F_{7}S_{2}S_{3}V_{1}$, $F_{7}F_{7}S_{14}S_{1}V_{1}$, $F_{10}F_{10}S_{1}V_{12}V_{12}$, $F_{8}F_{8}S_{2}V_{2}V_{2}$, $F_{17}F_{17}S_{1}S_{1}V_{12}$, $F_{5}F_{5}S_{1}S_{2}V_{2}$, $F_{5}F_{5}S_{2}S_{3}V_{1}$, $F_{7}F_{7}S_{1}V_{1}V_{2}$, $F_{5}F_{5}S_{1}S_{2}S_{2}$, $F_{17}F_{17}S_{1}S_{1}S_{2}$, $F_{7}F_{7}S_{1}V_{1}V_{1}$, $F_{5}F_{5}S_{2}S_{2}V_{1}$, $F_{7}F_{7}S_{2}V_{1}V_{1}$, $F_{17}F_{17}S_{1}S_{1}V_{1}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{7}$} {{$F_{2}F_{5}S_{7}S_{14}S_{2}$, $F_{16}F_{6}S_{7}S_{14}S_{1}$, $F_{1}F_{17}S_{7}S_{15}S_{3}$, $F_{2}F_{5}S_{14}S_{14}S_{2}$, $F_{16}F_{6}S_{7}S_{15}S_{1}$, $F_{2}F_{5}S_{7}S_{2}S_{3}$, $F_{1}F_{17}S_{7}S_{2}S_{3}$, $F_{2}F_{5}S_{14}S_{2}S_{3}$, $F_{16}F_{6}S_{14}S_{1}S_{3}$, $F_{2}F_{5}S_{7}S_{2}S_{2}$, $F_{2}F_{5}S_{14}S_{2}S_{2}$, $F_{16}F_{6}S_{15}S_{1}S_{3}$, $F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{5}F_{6}S_{7}S_{14}S_{1}$, $F_{2}F_{17}S_{7}S_{15}S_{3}$, $F_{5}F_{6}S_{7}S_{1}S_{3}$, $F_{1}F_{5}S_{7}S_{14}S_{2}$, $F_{2}F_{17}S_{14}S_{15}S_{3}$, $F_{5}F_{6}S_{14}S_{2}S_{3}$, $F_{5}F_{6}S_{7}S_{1}S_{2}$, $F_{5}F_{6}S_{7}S_{2}S_{3}$, $F_{2}F_{17}S_{7}S_{2}S_{3}$, $F_{1}F_{5}S_{7}S_{14}S_{1}$, $F_{5}F_{6}S_{2}S_{3}S_{3}$, $F_{2}F_{17}S_{7}S_{1}S_{2}$, $F_{5}F_{6}S_{7}S_{2}S_{2}$, $F_{5}F_{6}S_{14}S_{1}S_{3}$, $F_{2}F_{17}S_{14}S_{2}S_{3}$, $F_{1}F_{5}S_{7}S_{2}S_{3}$, $F_{2}F_{17}S_{7}S_{15}S_{1}$, $F_{5}F_{6}S_{1}S_{3}S_{3}$, $F_{1}F_{5}S_{7}S_{1}S_{3}$, $F_{2}F_{17}S_{14}S_{15}S_{1}$, $F_{5}F_{6}S_{2}S_{2}S_{3}$, $F_{5}F_{6}S_{1}S_{2}S_{3}$, $F_{2}F_{17}S_{14}S_{1}S_{2}$, $F_{17}F_{6}S_{7}S_{15}S_{3}$, $F_{5}F_{5}S_{14}S_{14}S_{2}$, $F_{17}F_{6}S_{7}S_{15}S_{1}$, $F_{16}F_{17}S_{14}S_{15}S_{3}$, $F_{5}F_{5}S_{14}S_{2}S_{3}$, $F_{17}F_{6}S_{7}S_{1}S_{2}$, $F_{16}F_{17}S_{15}S_{15}S_{3}$, $F_{17}F_{6}S_{15}S_{3}S_{3}$, $F_{5}F_{5}S_{14}S_{2}S_{2}$, $F_{17}F_{6}S_{7}S_{2}S_{3}$, $F_{16}F_{17}S_{14}S_{1}S_{3}$, $F_{2}F_{5}S_{7}S_{14}S_{1}$, $F_{5}F_{5}S_{2}S_{3}S_{3}$, $F_{2}F_{5}S_{7}S_{1}S_{2}$, $F_{2}F_{5}S_{14}S_{14}S_{1}$, $F_{17}F_{6}S_{2}S_{3}S_{3}$, $F_{5}F_{5}S_{2}S_{2}S_{3}$, $F_{16}F_{17}S_{14}S_{1}S_{1}$, $F_{17}F_{6}S_{15}S_{1}S_{3}$, $F_{16}F_{17}S_{15}S_{1}S_{3}$, $F_{16}F_{17}S_{14}S_{15}S_{1}$, $F_{17}F_{6}S_{1}S_{2}S_{3}$, $F_{2}F_{5}S_{14}S_{1}S_{2}$, $F_{16}F_{17}S_{15}S_{15}S_{1}$, $F_{5}F_{5}S_{2}S_{2}S_{2}$, $F_{16}F_{17}S_{15}S_{1}S_{1}$, $F_{1}F_{16}S_{7}S_{14}S_{1}$, $F_{17}F_{5}S_{14}S_{2}S_{3}$, $F_{17}F_{5}S_{14}S_{1}S_{3}$, $F_{2}F_{16}S_{7}S_{14}S_{1}$, $F_{17}F_{5}S_{2}S_{3}S_{3}$, $F_{2}F_{16}S_{14}S_{14}S_{1}$, $F_{17}F_{5}S_{2}S_{2}S_{3}$, $F_{17}F_{5}S_{14}S_{1}S_{1}$, $F_{17}F_{5}S_{1}S_{3}S_{3}$, $F_{2}F_{16}S_{7}S_{15}S_{1}$, $F_{17}F_{5}S_{1}S_{1}S_{3}$, $F_{17}F_{5}S_{14}S_{1}S_{2}$, $F_{17}F_{5}S_{1}S_{2}S_{3}$, $F_{2}F_{16}S_{14}S_{15}S_{1}$, $F_{17}F_{5}S_{1}S_{2}S_{2}$, $F_{17}F_{5}S_{1}S_{1}S_{2}$, $F_{17}F_{17}S_{15}S_{1}S_{3}$, $F_{16}F_{16}S_{14}S_{15}S_{1}$, $F_{17}F_{17}S_{1}S_{2}S_{3}$, $F_{5}F_{5}S_{14}S_{1}S_{2}$, $F_{16}F_{16}S_{15}S_{15}S_{1}$, $F_{17}F_{17}S_{15}S_{1}S_{1}$, $F_{5}F_{5}S_{1}S_{2}S_{3}$, $F_{5}F_{5}S_{1}S_{2}S_{2}$, $F_{17}F_{17}S_{1}S_{1}S_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{8}$} {{$F_{3}F_{8}S_{7}S_{7}S_{4}$, $F_{3}F_{8}S_{7}S_{7}S_{2}$, $F_{1}F_{9}S_{7}V_{11}V_{2}$, $F_{1}F_{5}S_{7}V_{11}V_{2}$, $F_{3}F_{8}S_{7}S_{4}V_{11}$, $F_{3}F_{8}S_{7}S_{2}V_{11}$, $F_{1}F_{9}S_{7}V_{2}V_{2}$, $F_{1}F_{5}S_{7}V_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{2}V_{2}$, $F_{1}F_{9}S_{7}S_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{2}V_{2}$, $F_{3}F_{8}S_{4}V_{11}V_{2}$, $F_{3}F_{8}S_{2}V_{11}V_{2}$, $F_{8}F_{8}S_{7}S_{7}S_{4}$, $F_{8}F_{8}S_{7}S_{7}S_{2}$, $F_{8}F_{8}S_{7}S_{4}V_{2}$, $F_{8}F_{8}S_{7}S_{2}V_{2}$, $F_{1}F_{9}S_{7}S_{4}V_{11}$, $F_{1}F_{5}S_{7}S_{2}V_{11}$, $F_{8}F_{8}S_{4}V_{2}V_{2}$, $F_{8}F_{8}S_{2}V_{2}V_{2}$, $F_{8}F_{9}S_{7}V_{11}V_{2}$, $F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{8}F_{9}S_{7}S_{4}V_{11}$, $F_{5}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{9}S_{7}V_{11}V_{2}$, $F_{3}F_{5}S_{7}V_{11}V_{2}$, $F_{8}F_{9}S_{7}S_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{2}V_{2}$, $F_{1}F_{8}S_{7}S_{7}S_{4}$, $F_{1}F_{8}S_{7}S_{7}S_{2}$, $F_{3}F_{9}V_{11}V_{11}V_{2}$, $F_{3}F_{5}V_{11}V_{11}V_{2}$, $F_{8}F_{9}V_{11}V_{2}V_{2}$, $F_{5}F_{8}V_{11}V_{2}V_{2}$, $F_{8}F_{9}S_{7}S_{4}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{2}$, $F_{8}F_{9}S_{7}V_{2}V_{2}$, $F_{5}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{9}S_{7}S_{4}V_{2}$, $F_{3}F_{5}S_{7}S_{2}V_{2}$, $F_{8}F_{9}V_{2}V_{2}V_{2}$, $F_{5}F_{8}V_{2}V_{2}V_{2}$, $F_{3}F_{9}S_{7}S_{4}S_{4}$, $F_{3}F_{5}S_{7}S_{2}S_{2}$, $F_{8}F_{9}S_{4}V_{11}V_{2}$, $F_{5}F_{8}S_{2}V_{11}V_{2}$, $F_{3}F_{9}S_{4}V_{11}V_{2}$, $F_{3}F_{5}S_{2}V_{11}V_{2}$, $F_{1}F_{8}S_{7}S_{4}V_{2}$, $F_{1}F_{8}S_{7}S_{2}V_{2}$, $F_{3}F_{9}S_{7}S_{4}V_{11}$, $F_{3}F_{5}S_{7}S_{2}V_{11}$, $F_{8}F_{9}S_{4}V_{2}V_{2}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{3}F_{9}S_{4}V_{11}V_{11}$, $F_{3}F_{5}S_{2}V_{11}V_{11}$, $F_{8}F_{9}S_{4}S_{4}V_{2}$, $F_{5}F_{8}S_{2}S_{2}V_{2}$, $F_{3}F_{9}S_{4}S_{4}V_{11}$, $F_{3}F_{5}S_{2}S_{2}V_{11}$, $F_{1}F_{3}S_{7}S_{7}S_{4}$, $F_{1}F_{3}S_{7}S_{7}S_{2}$, $F_{1}F_{3}S_{7}S_{4}V_{11}$, $F_{1}F_{3}S_{7}S_{2}V_{11}$, $F_{9}F_{9}S_{4}V_{11}V_{2}$, $F_{5}F_{5}S_{2}V_{11}V_{2}$, $F_{3}F_{3}S_{7}S_{4}V_{11}$, $F_{3}F_{3}S_{7}S_{2}V_{11}$, $F_{9}F_{9}S_{4}V_{2}V_{2}$, $F_{5}F_{5}S_{2}V_{2}V_{2}$, $F_{3}F_{3}S_{4}V_{11}V_{11}$, $F_{3}F_{3}S_{2}V_{11}V_{11}$, $F_{9}F_{9}S_{4}S_{4}V_{2}$, $F_{5}F_{5}S_{2}S_{2}V_{2}$, $F_{9}F_{9}S_{4}S_{4}V_{11}$, $F_{5}F_{5}S_{2}S_{2}V_{11}$, $F_{9}F_{9}S_{4}S_{4}S_{4}$, $F_{5}F_{5}S_{2}S_{2}S_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{9}$} {{$F_{3}F_{8}S_{7}S_{7}V_{1}$, $F_{1}F_{5}S_{7}S_{2}V_{11}$, $F_{3}F_{8}S_{7}V_{11}V_{1}$, $F_{3}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{5}S_{7}S_{2}V_{2}$, $F_{3}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{5}S_{7}S_{3}V_{11}$, $F_{3}F_{8}S_{7}V_{1}V_{2}$, $F_{1}F_{5}S_{7}S_{3}V_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{2}$, $F_{3}F_{8}V_{11}V_{1}V_{2}$, $F_{3}F_{8}V_{11}V_{2}V_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{3}$, $F_{3}F_{5}S_{7}S_{7}S_{2}$, $F_{1}F_{7}S_{7}V_{11}V_{2}$, $F_{3}F_{5}S_{7}S_{2}V_{11}$, $F_{3}F_{5}S_{7}S_{7}V_{2}$, $F_{1}F_{7}S_{7}S_{2}V_{2}$, $F_{3}F_{5}S_{7}S_{2}V_{2}$, $F_{3}F_{5}S_{7}V_{11}V_{2}$, $F_{1}F_{7}S_{7}S_{3}V_{11}$, $F_{3}F_{5}S_{7}S_{2}S_{2}$, $F_{1}F_{7}S_{7}S_{2}S_{3}$, $F_{1}F_{7}S_{7}V_{1}V_{2}$, $F_{3}F_{5}S_{2}S_{2}V_{11}$, $F_{3}F_{5}S_{2}V_{11}V_{2}$, $F_{1}F_{7}S_{7}S_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{7}S_{2}$, $F_{1}F_{8}S_{7}V_{11}V_{2}$, $F_{5}F_{8}S_{7}S_{2}V_{2}$, $F_{5}F_{8}S_{7}S_{7}V_{1}$, $F_{1}F_{8}S_{7}S_{2}V_{11}$, $F_{5}F_{8}S_{7}S_{2}V_{1}$, $F_{5}F_{8}S_{7}V_{1}V_{2}$, $F_{1}F_{8}S_{7}S_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{2}S_{2}$, $F_{1}F_{8}S_{7}S_{2}S_{3}$, $F_{5}F_{8}S_{2}S_{2}V_{2}$, $F_{5}F_{8}S_{2}V_{1}V_{2}$, $F_{7}F_{8}S_{7}V_{11}V_{2}$, $F_{5}F_{5}S_{7}S_{2}V_{11}$, $F_{5}F_{5}S_{7}S_{2}V_{2}$, $F_{1}F_{6}S_{7}S_{7}S_{2}$, $F_{3}F_{8}V_{11}V_{11}V_{2}$, $F_{7}F_{8}V_{11}V_{2}V_{2}$, $F_{5}F_{5}S_{7}S_{2}S_{2}$, $F_{7}F_{8}S_{7}V_{11}V_{1}$, $F_{3}F_{8}S_{7}S_{2}V_{11}$, $F_{7}F_{8}S_{7}S_{2}V_{1}$, $F_{1}F_{6}S_{7}S_{7}V_{1}$, $F_{3}F_{8}S_{2}V_{11}V_{11}$, $F_{5}F_{5}S_{2}S_{2}V_{11}$, $F_{7}F_{8}S_{7}V_{1}V_{1}$, $F_{7}F_{8}S_{7}S_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{2}V_{2}$, $F_{1}F_{6}S_{7}S_{7}V_{2}$, $F_{7}F_{8}S_{2}V_{2}V_{2}$, $F_{5}F_{5}S_{2}S_{2}V_{2}$, $F_{7}F_{8}V_{11}V_{1}V_{2}$, $F_{1}F_{6}S_{7}S_{2}S_{3}$, $F_{7}F_{8}S_{7}V_{1}V_{2}$, $F_{3}F_{8}S_{2}V_{11}V_{2}$, $F_{1}F_{6}S_{7}S_{3}V_{1}$, $F_{7}F_{8}S_{2}V_{1}V_{2}$, $F_{1}F_{6}S_{7}S_{3}V_{2}$, $F_{7}F_{8}V_{1}V_{2}V_{2}$, $F_{5}F_{5}S_{2}S_{2}S_{2}$, $F_{7}F_{8}V_{1}V_{1}V_{2}$, $F_{3}F_{6}S_{7}S_{7}S_{2}$, $F_{3}F_{6}S_{7}S_{2}V_{11}$, $F_{3}F_{6}S_{7}S_{7}V_{1}$, $F_{3}F_{6}S_{7}S_{3}V_{1}$, $F_{3}F_{6}S_{7}V_{11}V_{1}$, $F_{3}F_{6}S_{7}S_{2}S_{3}$, $F_{1}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{6}S_{2}S_{3}V_{11}$, $F_{3}F_{6}S_{3}V_{11}V_{1}$, $F_{1}F_{8}S_{7}S_{2}V_{2}$, $F_{6}F_{8}S_{7}S_{7}S_{2}$, $F_{6}F_{8}S_{7}S_{2}V_{2}$, $F_{6}F_{8}S_{7}S_{7}V_{2}$, $F_{6}F_{8}S_{7}S_{3}V_{2}$, $F_{6}F_{8}S_{7}V_{2}V_{2}$, $F_{6}F_{8}S_{7}S_{2}S_{3}$, $F_{1}F_{7}S_{7}V_{11}V_{1}$, $F_{6}F_{8}S_{2}S_{3}V_{2}$, $F_{6}F_{8}S_{3}V_{2}V_{2}$, $F_{1}F_{7}S_{7}S_{2}V_{1}$, $F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{5}F_{6}S_{7}S_{2}V_{11}$, $F_{3}F_{7}S_{7}V_{11}V_{2}$, $F_{5}F_{6}S_{7}S_{2}V_{2}$, $F_{1}F_{5}S_{7}S_{7}S_{2}$, $F_{3}F_{7}V_{11}V_{11}V_{2}$, $F_{8}F_{8}V_{11}V_{2}V_{2}$, $F_{5}F_{6}S_{7}S_{2}S_{2}$, $F_{5}F_{6}S_{7}S_{3}V_{11}$, $F_{3}F_{7}S_{7}S_{3}V_{11}$, $F_{8}F_{8}S_{7}S_{3}V_{2}$, $F_{1}F_{5}S_{7}S_{7}V_{2}$, $F_{3}F_{7}S_{3}V_{11}V_{11}$, $F_{5}F_{6}S_{3}S_{3}V_{11}$, $F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{5}F_{6}S_{7}S_{3}V_{2}$, $F_{3}F_{7}S_{7}V_{1}V_{2}$, $F_{3}F_{7}S_{7}S_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{7}V_{1}$, $F_{8}F_{8}S_{3}V_{2}V_{2}$, $F_{5}F_{6}S_{3}S_{3}V_{2}$, $F_{3}F_{7}S_{7}V_{1}V_{1}$, $F_{5}F_{6}S_{7}S_{2}S_{3}$, $F_{3}F_{7}V_{11}V_{1}V_{2}$, $F_{5}F_{6}S_{2}S_{3}V_{11}$, $F_{3}F_{7}S_{3}V_{11}V_{1}$, $F_{3}F_{7}S_{7}V_{11}V_{1}$, $F_{5}F_{6}S_{2}S_{3}V_{2}$, $F_{1}F_{5}S_{7}S_{2}V_{1}$, $F_{3}F_{7}V_{11}V_{11}V_{1}$, $F_{8}F_{8}V_{2}V_{2}V_{2}$, $F_{5}F_{6}S_{2}S_{2}S_{3}$, $F_{5}F_{6}S_{2}S_{3}S_{3}$, $F_{3}F_{7}V_{11}V_{1}V_{1}$, $F_{5}F_{6}S_{7}S_{7}V_{1}$, $F_{5}F_{6}S_{7}S_{2}V_{1}$, $F_{5}F_{6}S_{7}S_{7}V_{2}$, $F_{5}F_{6}S_{7}S_{3}V_{1}$, $F_{5}F_{6}S_{2}S_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{2}V_{11}$, $F_{6}F_{7}S_{7}V_{11}V_{1}$, $F_{6}F_{7}S_{7}S_{2}V_{1}$, $F_{1}F_{8}S_{7}S_{7}V_{1}$, $F_{3}F_{5}S_{2}V_{11}V_{11}$, $F_{5}F_{8}S_{2}S_{2}V_{11}$, $F_{6}F_{7}S_{7}V_{1}V_{1}$, $F_{6}F_{7}S_{7}S_{3}V_{11}$, $F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{5}S_{7}S_{3}V_{11}$, $F_{5}F_{8}S_{7}S_{3}V_{2}$, $F_{1}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{5}S_{3}V_{11}V_{11}$, $F_{6}F_{7}S_{3}S_{3}V_{11}$, $F_{5}F_{8}S_{7}V_{2}V_{2}$, $F_{6}F_{7}S_{7}S_{2}S_{3}$, $F_{5}F_{8}S_{7}S_{2}S_{3}$, $F_{3}F_{5}S_{7}S_{2}S_{3}$, $F_{1}F_{8}S_{7}S_{7}S_{2}$, $F_{5}F_{8}S_{2}S_{2}S_{3}$, $F_{6}F_{7}S_{2}S_{3}S_{3}$, $F_{6}F_{7}S_{7}S_{3}V_{1}$, $F_{5}F_{8}S_{2}V_{11}V_{2}$, $F_{1}F_{8}S_{7}V_{1}V_{2}$, $F_{6}F_{7}S_{3}V_{11}V_{1}$, $F_{3}F_{5}S_{2}S_{3}V_{11}$, $F_{6}F_{7}S_{2}S_{3}V_{1}$, $F_{5}F_{8}S_{2}S_{3}V_{2}$, $F_{6}F_{7}S_{3}V_{1}V_{1}$, $F_{6}F_{7}S_{3}S_{3}V_{1}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{5}F_{7}S_{7}S_{2}V_{2}$, $F_{1}F_{3}S_{7}S_{7}V_{2}$, $F_{5}F_{7}S_{2}S_{2}V_{2}$, $F_{5}F_{7}S_{7}V_{1}V_{2}$, $F_{5}F_{7}S_{7}S_{3}V_{1}$, $F_{1}F_{3}S_{7}S_{7}V_{1}$, $F_{5}F_{8}S_{3}V_{2}V_{2}$, $F_{6}F_{8}S_{3}S_{3}V_{2}$, $F_{5}F_{7}S_{7}V_{1}V_{1}$, $F_{5}F_{7}S_{7}S_{2}S_{3}$, $F_{1}F_{3}S_{7}S_{7}S_{2}$, $F_{5}F_{7}S_{2}S_{2}S_{3}$, $F_{6}F_{8}S_{2}S_{3}S_{3}$, $F_{5}F_{7}S_{2}V_{1}V_{2}$, $F_{1}F_{3}S_{7}V_{11}V_{2}$, $F_{5}F_{7}S_{7}S_{2}V_{1}$, $F_{1}F_{3}S_{7}V_{11}V_{1}$, $F_{5}F_{7}S_{2}S_{3}V_{1}$, $F_{1}F_{3}S_{7}S_{2}V_{11}$, $F_{5}F_{7}S_{2}S_{2}V_{1}$, $F_{5}F_{7}S_{2}V_{1}V_{1}$, $F_{7}F_{7}V_{11}V_{1}V_{2}$, $F_{6}F_{6}S_{7}S_{2}S_{3}$, $F_{8}F_{8}S_{7}V_{1}V_{2}$, $F_{8}F_{8}S_{2}V_{11}V_{2}$, $F_{6}F_{6}S_{7}S_{3}V_{1}$, $F_{3}F_{3}S_{7}V_{11}V_{2}$, $F_{7}F_{7}S_{2}V_{1}V_{2}$, $F_{6}F_{6}S_{7}S_{3}V_{2}$, $F_{3}F_{3}V_{11}V_{11}V_{2}$, $F_{8}F_{8}V_{1}V_{2}V_{2}$, $F_{7}F_{7}V_{1}V_{1}V_{2}$, $F_{5}F_{5}S_{2}S_{3}V_{11}$, $F_{7}F_{7}S_{3}V_{11}V_{1}$, $F_{3}F_{3}S_{7}V_{11}V_{1}$, $F_{5}F_{5}S_{2}S_{3}V_{2}$, $F_{5}F_{5}S_{7}S_{2}V_{1}$, $F_{3}F_{3}V_{11}V_{11}V_{1}$, $F_{5}F_{5}S_{2}S_{2}S_{3}$, $F_{6}F_{6}S_{2}S_{3}S_{3}$, $F_{7}F_{7}V_{11}V_{1}V_{1}$, $F_{3}F_{3}S_{7}S_{2}V_{11}$, $F_{7}F_{7}S_{2}S_{3}V_{1}$, $F_{8}F_{8}S_{2}S_{3}V_{2}$, $F_{8}F_{8}S_{7}S_{2}V_{2}$, $F_{3}F_{3}S_{2}V_{11}V_{11}$, $F_{7}F_{7}S_{3}V_{1}V_{1}$, $F_{6}F_{6}S_{3}S_{3}V_{1}$, $F_{8}F_{8}S_{2}V_{2}V_{2}$, $F_{5}F_{5}S_{2}S_{2}V_{1}$, $F_{6}F_{6}S_{3}S_{3}V_{2}$, $F_{7}F_{7}S_{2}V_{1}V_{1}$, $F_{7}F_{7}V_{1}V_{1}V_{1}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{10}$} {{$F_{2}F_{8}S_{7}S_{7}V_{1}$, $F_{1}F_{7}S_{7}S_{14}V_{2}$, $F_{2}F_{8}S_{7}S_{14}V_{1}$, $F_{2}F_{8}S_{7}S_{7}S_{2}$, $F_{1}F_{7}S_{7}V_{2}V_{2}$, $F_{2}F_{8}S_{7}S_{2}V_{2}$, $F_{2}F_{8}S_{7}S_{14}S_{2}$, $F_{1}F_{7}S_{7}S_{14}S_{3}$, $F_{2}F_{8}S_{7}V_{1}V_{2}$, $F_{1}F_{7}S_{7}S_{3}V_{2}$, $F_{1}F_{7}S_{7}V_{1}V_{2}$, $F_{2}F_{8}S_{14}V_{1}V_{2}$, $F_{2}F_{8}S_{14}S_{2}V_{2}$, $F_{1}F_{7}S_{7}S_{3}V_{1}$, $F_{8}F_{8}S_{7}S_{7}V_{1}$, $F_{1}F_{5}S_{7}S_{14}V_{2}$, $F_{8}F_{8}S_{7}V_{1}V_{2}$, $F_{1}F_{5}S_{7}S_{3}V_{2}$, $F_{1}F_{5}S_{7}S_{14}S_{2}$, $F_{8}F_{8}V_{1}V_{2}V_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{3}$, $F_{7}F_{8}S_{7}S_{14}V_{2}$, $F_{7}F_{8}S_{7}S_{14}V_{1}$, $F_{2}F_{5}S_{7}S_{14}V_{2}$, $F_{7}F_{8}S_{7}V_{1}V_{2}$, $F_{1}F_{6}S_{7}S_{7}V_{1}$, $F_{2}F_{5}S_{14}S_{14}V_{2}$, $F_{7}F_{8}S_{14}V_{2}V_{2}$, $F_{7}F_{8}S_{7}V_{1}V_{1}$, $F_{7}F_{8}S_{7}V_{2}V_{2}$, $F_{2}F_{5}S_{7}S_{2}V_{2}$, $F_{1}F_{6}S_{7}S_{7}S_{2}$, $F_{7}F_{8}V_{2}V_{2}V_{2}$, $F_{2}F_{5}S_{7}S_{2}S_{2}$, $F_{7}F_{8}S_{14}V_{1}V_{2}$, $F_{2}F_{5}S_{14}S_{2}V_{2}$, $F_{1}F_{6}S_{7}S_{3}V_{1}$, $F_{2}F_{5}S_{7}S_{14}S_{2}$, $F_{7}F_{8}V_{1}V_{2}V_{2}$, $F_{1}F_{6}S_{7}S_{2}S_{3}$, $F_{2}F_{5}S_{14}S_{14}S_{2}$, $F_{7}F_{8}V_{1}V_{1}V_{2}$, $F_{2}F_{5}S_{14}S_{2}S_{2}$, $F_{2}F_{6}S_{7}S_{7}V_{1}$, $F_{2}F_{6}S_{7}S_{14}V_{1}$, $F_{2}F_{6}S_{7}S_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{2}V_{2}$, $F_{2}F_{6}S_{14}S_{3}V_{1}$, $F_{6}F_{8}S_{7}S_{7}V_{1}$, $F_{6}F_{8}S_{7}V_{1}V_{2}$, $F_{6}F_{8}S_{7}S_{7}S_{2}$, $F_{6}F_{8}S_{7}S_{2}S_{3}$, $F_{6}F_{8}S_{7}S_{2}V_{2}$, $F_{6}F_{8}S_{7}S_{3}V_{1}$, $F_{1}F_{7}S_{7}S_{14}V_{1}$, $F_{6}F_{8}S_{3}V_{1}V_{2}$, $F_{6}F_{8}S_{2}S_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{14}V_{2}$, $F_{6}F_{7}S_{7}S_{14}V_{1}$, $F_{2}F_{7}S_{7}S_{14}V_{2}$, $F_{6}F_{7}S_{7}V_{1}V_{2}$, $F_{1}F_{8}S_{7}S_{7}V_{1}$, $F_{2}F_{7}S_{14}S_{14}V_{2}$, $F_{5}F_{8}S_{14}V_{2}V_{2}$, $F_{6}F_{7}S_{7}V_{1}V_{1}$, $F_{6}F_{7}S_{7}S_{14}S_{3}$, $F_{5}F_{8}S_{7}S_{14}S_{2}$, $F_{2}F_{7}S_{7}S_{14}S_{3}$, $F_{5}F_{8}S_{7}S_{2}S_{3}$, $F_{1}F_{8}S_{7}S_{7}S_{2}$, $F_{2}F_{7}S_{14}S_{14}S_{3}$, $F_{6}F_{7}S_{14}S_{3}S_{3}$, $F_{5}F_{8}S_{7}S_{2}S_{2}$, $F_{6}F_{7}S_{7}S_{3}V_{2}$, $F_{2}F_{7}S_{7}V_{1}V_{2}$, $F_{5}F_{8}S_{7}S_{3}V_{2}$, $F_{2}F_{7}S_{7}S_{3}V_{1}$, $F_{5}F_{8}S_{3}V_{2}V_{2}$, $F_{6}F_{7}S_{3}S_{3}V_{2}$, $F_{2}F_{7}S_{7}V_{1}V_{1}$, $F_{6}F_{7}S_{7}S_{3}V_{1}$, $F_{5}F_{8}S_{14}S_{2}V_{2}$, $F_{2}F_{7}S_{14}V_{1}V_{2}$, $F_{1}F_{8}S_{7}V_{1}V_{2}$, $F_{5}F_{8}S_{7}S_{2}V_{2}$, $F_{6}F_{7}S_{14}S_{3}V_{1}$, $F_{2}F_{7}S_{14}S_{3}V_{1}$, $F_{1}F_{8}S_{7}S_{2}V_{2}$, $F_{2}F_{7}S_{7}S_{14}V_{1}$, $F_{6}F_{7}S_{3}V_{1}V_{2}$, $F_{5}F_{8}S_{2}S_{3}V_{2}$, $F_{2}F_{7}S_{14}S_{14}V_{1}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{6}F_{7}S_{3}V_{1}V_{1}$, $F_{6}F_{7}S_{3}S_{3}V_{1}$, $F_{5}F_{8}S_{2}S_{2}V_{2}$, $F_{2}F_{7}S_{14}V_{1}V_{1}$, $F_{5}F_{6}S_{7}S_{2}V_{2}$, $F_{1}F_{2}S_{7}S_{7}S_{2}$, $F_{5}F_{6}S_{7}S_{2}S_{2}$, $F_{5}F_{6}S_{7}S_{3}V_{2}$, $F_{7}F_{8}S_{7}S_{3}V_{2}$, $F_{7}F_{8}S_{7}S_{3}V_{1}$, $F_{1}F_{2}S_{7}S_{7}V_{1}$, $F_{7}F_{8}S_{3}V_{2}V_{2}$, $F_{5}F_{6}S_{3}S_{3}V_{2}$, $F_{5}F_{6}S_{7}S_{2}S_{3}$, $F_{1}F_{2}S_{7}S_{14}S_{2}$, $F_{5}F_{6}S_{2}S_{3}V_{2}$, $F_{7}F_{8}S_{3}V_{1}V_{2}$, $F_{1}F_{2}S_{7}S_{14}V_{1}$, $F_{5}F_{6}S_{2}S_{2}S_{3}$, $F_{5}F_{6}S_{2}S_{3}S_{3}$, $F_{7}F_{7}S_{14}V_{1}V_{2}$, $F_{5}F_{5}S_{14}S_{2}V_{2}$, $F_{6}F_{6}S_{7}S_{3}V_{1}$, $F_{2}F_{2}S_{7}S_{14}S_{2}$, $F_{7}F_{7}V_{1}V_{2}V_{2}$, $F_{6}F_{6}S_{7}S_{2}S_{3}$, $F_{2}F_{2}S_{14}S_{14}S_{2}$, $F_{7}F_{7}V_{1}V_{1}V_{2}$, $F_{5}F_{5}S_{14}S_{2}S_{2}$, $F_{8}F_{8}S_{7}S_{2}V_{2}$, $F_{7}F_{7}S_{14}S_{3}V_{1}$, $F_{2}F_{2}S_{7}S_{14}V_{1}$, $F_{7}F_{7}S_{3}V_{1}V_{2}$, $F_{5}F_{5}S_{2}S_{3}V_{2}$, $F_{2}F_{2}S_{14}S_{14}V_{1}$, $F_{8}F_{8}S_{2}V_{2}V_{2}$, $F_{7}F_{7}S_{3}V_{1}V_{1}$, $F_{6}F_{6}S_{3}S_{3}V_{1}$, $F_{5}F_{5}S_{2}S_{2}V_{2}$, $F_{7}F_{7}S_{14}V_{1}V_{1}$, $F_{5}F_{5}S_{2}S_{2}S_{3}$, $F_{6}F_{6}S_{2}S_{3}S_{3}$, $F_{7}F_{7}V_{1}V_{1}V_{1}$, $F_{5}F_{5}S_{2}S_{2}S_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{11}$} {{$F_{2}F_{5}S_{7}S_{7}S_{2}$, $F_{1}F_{17}S_{7}S_{14}S_{3}$, $F_{2}F_{5}S_{7}S_{14}S_{2}$, $F_{1}F_{17}S_{7}S_{2}S_{3}$, $F_{2}F_{5}S_{7}S_{2}S_{2}$, $F_{1}F_{17}S_{7}S_{1}S_{3}$, $F_{2}F_{5}S_{14}S_{2}S_{2}$, $F_{2}F_{6}S_{7}S_{7}S_{1}$, $F_{1}F_{5}S_{7}S_{14}S_{2}$, $F_{2}F_{6}S_{7}S_{14}S_{1}$, $F_{2}F_{6}S_{7}S_{7}S_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{3}$, $F_{2}F_{6}S_{7}S_{2}S_{3}$, $F_{2}F_{6}S_{7}S_{14}S_{2}$, $F_{1}F_{5}S_{7}S_{14}S_{3}$, $F_{2}F_{6}S_{7}S_{1}S_{3}$, $F_{1}F_{5}S_{7}S_{3}S_{3}$, $F_{1}F_{5}S_{7}S_{2}S_{2}$, $F_{2}F_{6}S_{14}S_{1}S_{3}$, $F_{2}F_{6}S_{14}S_{2}S_{3}$, $F_{5}F_{6}S_{7}S_{7}S_{1}$, $F_{5}F_{6}S_{7}S_{1}S_{2}$, $F_{5}F_{6}S_{7}S_{7}S_{2}$, $F_{5}F_{6}S_{7}S_{2}S_{3}$, $F_{5}F_{6}S_{7}S_{2}S_{2}$, $F_{5}F_{6}S_{7}S_{1}S_{3}$, $F_{5}F_{6}S_{1}S_{2}S_{3}$, $F_{5}F_{6}S_{2}S_{2}S_{3}$, $F_{5}F_{5}S_{7}S_{14}S_{2}$, $F_{17}F_{6}S_{7}S_{14}S_{1}$, $F_{17}F_{6}S_{7}S_{1}S_{2}$, $F_{1}F_{6}S_{7}S_{7}S_{1}$, $F_{2}F_{5}S_{14}S_{14}S_{2}$, $F_{5}F_{5}S_{14}S_{2}S_{2}$, $F_{17}F_{6}S_{7}S_{1}S_{1}$, $F_{17}F_{6}S_{7}S_{14}S_{3}$, $F_{2}F_{5}S_{7}S_{14}S_{3}$, $F_{5}F_{5}S_{7}S_{2}S_{3}$, $F_{1}F_{6}S_{7}S_{7}S_{2}$, $F_{2}F_{5}S_{14}S_{14}S_{3}$, $F_{17}F_{6}S_{14}S_{3}S_{3}$, $F_{5}F_{5}S_{7}S_{2}S_{2}$, $F_{17}F_{6}S_{7}S_{2}S_{3}$, $F_{2}F_{5}S_{7}S_{2}S_{3}$, $F_{5}F_{5}S_{2}S_{2}S_{3}$, $F_{17}F_{6}S_{2}S_{3}S_{3}$, $F_{17}F_{6}S_{7}S_{1}S_{3}$, $F_{1}F_{6}S_{7}S_{1}S_{3}$, $F_{17}F_{6}S_{14}S_{1}S_{3}$, $F_{2}F_{5}S_{14}S_{2}S_{3}$, $F_{1}F_{6}S_{7}S_{2}S_{3}$, $F_{17}F_{6}S_{1}S_{2}S_{3}$, $F_{5}F_{5}S_{2}S_{2}S_{2}$, $F_{17}F_{6}S_{1}S_{1}S_{3}$, $F_{17}F_{6}S_{1}S_{3}S_{3}$, $F_{6}F_{6}S_{7}S_{7}S_{2}$, $F_{6}F_{6}S_{7}S_{2}S_{3}$, $F_{1}F_{17}S_{7}S_{14}S_{1}$, $F_{6}F_{6}S_{2}S_{3}S_{3}$, $F_{1}F_{17}S_{7}S_{1}S_{2}$, $F_{5}F_{6}S_{7}S_{14}S_{3}$, $F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{2}F_{17}S_{7}S_{14}S_{3}$, $F_{1}F_{5}S_{7}S_{7}S_{2}$, $F_{2}F_{17}S_{14}S_{14}S_{3}$, $F_{5}F_{6}S_{14}S_{3}S_{3}$, $F_{5}F_{6}S_{7}S_{3}S_{3}$, $F_{2}F_{17}S_{7}S_{1}S_{3}$, $F_{1}F_{5}S_{7}S_{7}S_{1}$, $F_{5}F_{6}S_{3}S_{3}S_{3}$, $F_{2}F_{17}S_{7}S_{1}S_{1}$, $F_{5}F_{6}S_{14}S_{2}S_{3}$, $F_{2}F_{17}S_{14}S_{1}S_{3}$, $F_{2}F_{17}S_{7}S_{14}S_{1}$, $F_{5}F_{6}S_{2}S_{3}S_{3}$, $F_{1}F_{5}S_{7}S_{1}S_{2}$, $F_{2}F_{17}S_{14}S_{14}S_{1}$, $F_{2}F_{17}S_{14}S_{1}S_{1}$, $F_{17}F_{5}S_{7}S_{2}S_{3}$, $F_{1}F_{2}S_{7}S_{7}S_{2}$, $F_{17}F_{5}S_{2}S_{2}S_{3}$, $F_{17}F_{5}S_{7}S_{1}S_{3}$, $F_{1}F_{2}S_{7}S_{7}S_{1}$, $F_{17}F_{5}S_{7}S_{1}S_{1}$, $F_{17}F_{5}S_{1}S_{2}S_{3}$, $F_{1}F_{2}S_{7}S_{14}S_{2}$, $F_{17}F_{5}S_{7}S_{1}S_{2}$, $F_{1}F_{2}S_{7}S_{14}S_{1}$, $F_{17}F_{5}S_{1}S_{2}S_{2}$, $F_{17}F_{5}S_{1}S_{1}S_{2}$, $F_{6}F_{6}S_{7}S_{1}S_{3}$, $F_{17}F_{17}S_{14}S_{1}S_{3}$, $F_{5}F_{5}S_{14}S_{2}S_{3}$, $F_{2}F_{2}S_{7}S_{14}S_{2}$, $F_{17}F_{17}S_{1}S_{2}S_{3}$, $F_{2}F_{2}S_{14}S_{14}S_{2}$, $F_{17}F_{17}S_{1}S_{1}S_{3}$, $F_{6}F_{6}S_{1}S_{3}S_{3}$, $F_{2}F_{2}S_{7}S_{14}S_{1}$, $F_{5}F_{5}S_{2}S_{3}S_{3}$, $F_{5}F_{5}S_{7}S_{1}S_{2}$, $F_{2}F_{2}S_{14}S_{14}S_{1}$, $F_{17}F_{17}S_{14}S_{1}S_{1}$, $F_{5}F_{5}S_{1}S_{2}S_{2}$, $F_{17}F_{17}S_{1}S_{1}S_{2}$, $F_{17}F_{17}S_{1}S_{1}S_{1}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{12}$} {{$F_{1}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{8}S_{7}S_{7}S_{2}$, $F_{1}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{8}S_{7}S_{2}V_{2}$, $F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{5}S_{7}S_{7}V_{2}$, $F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{5}S_{7}S_{2}V_{2}$, $F_{1}F_{5}S_{7}S_{7}S_{2}$, $F_{8}F_{8}V_{2}V_{2}V_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{2}$, $F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{5}F_{8}S_{7}V_{2}V_{2}$, $F_{5}F_{8}S_{7}S_{7}S_{2}$, $F_{5}F_{8}S_{7}S_{2}S_{2}$, $F_{5}F_{8}S_{7}S_{2}V_{2}$, $F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{5}F_{8}S_{2}S_{2}V_{2}$, $F_{5}F_{5}S_{7}S_{2}V_{2}$, $F_{1}F_{1}S_{7}S_{7}S_{2}$, $F_{5}F_{5}S_{7}S_{2}S_{2}$, $F_{8}F_{8}S_{7}S_{2}V_{2}$, $F_{1}F_{1}S_{7}S_{7}V_{2}$, $F_{8}F_{8}S_{2}V_{2}V_{2}$, $F_{5}F_{5}S_{2}S_{2}V_{2}$, $F_{5}F_{5}S_{2}S_{2}S_{2}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (1,5)}^{13}$} {{$F_{1}F_{5}S_{7}S_{7}S_{2}$, $F_{1}F_{5}S_{7}S_{7}S_{3}$, $F_{1}F_{5}S_{7}S_{2}S_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{3}$, $F_{5}F_{5}S_{7}S_{7}S_{2}$, $F_{1}F_{6}S_{7}S_{7}S_{2}$, $F_{5}F_{5}S_{7}S_{2}S_{2}$, $F_{1}F_{6}S_{7}S_{2}S_{3}$, $F_{1}F_{6}S_{7}S_{7}S_{3}$, $F_{5}F_{5}S_{2}S_{2}S_{2}$, $F_{1}F_{6}S_{7}S_{3}S_{3}$, $F_{5}F_{6}S_{7}S_{7}S_{2}$, $F_{5}F_{6}S_{7}S_{2}S_{2}$, $F_{5}F_{6}S_{7}S_{7}S_{3}$, $F_{5}F_{6}S_{7}S_{3}S_{3}$, $F_{5}F_{6}S_{7}S_{2}S_{3}$, $F_{5}F_{6}S_{2}S_{2}S_{3}$, $F_{5}F_{6}S_{2}S_{3}S_{3}$, $F_{6}F_{6}S_{7}S_{2}S_{3}$, $F_{1}F_{1}S_{7}S_{7}S_{3}$, $F_{6}F_{6}S_{7}S_{3}S_{3}$, $F_{5}F_{5}S_{7}S_{2}S_{3}$, $F_{1}F_{1}S_{7}S_{7}S_{2}$, $F_{5}F_{5}S_{2}S_{2}S_{3}$, $F_{6}F_{6}S_{2}S_{3}S_{3}$, $F_{6}F_{6}S_{3}S_{3}S_{3}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 12 $(\Delta B, \Delta L)$ = (1, 5) UV completions for topology 5 (see Fig.~\ref{fig:d=12_topologies}).} 
 \label{tab:T12Top5B1L5}
 \end{center}


==> anc/Tables_dim12/Table_dim12_Top5_B2_L-2.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {12} ^{ 5 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{1}$} {{$F_{28}F_{28}S_{23}S_{23}V_{20}$, $F_{28}F_{28}S_{23}S_{3}V_{20}$, $F_{28}F_{28}S_{3}S_{3}V_{20}$, $F_{2}F_{2}S_{3}S_{3}V_{9}$, $F_{22}F_{28}S_{21}S_{23}S_{23}$, $F_{22}F_{28}S_{21}S_{23}S_{3}$, $F_{5}F_{28}S_{23}S_{1}S_{3}$, $F_{5}F_{28}S_{1}S_{3}S_{3}$, $F_{2}F_{5}S_{1}S_{3}S_{3}$, $F_{22}F_{28}S_{23}S_{23}V_{20}$, $F_{5}F_{28}S_{23}S_{3}V_{20}$, $F_{22}F_{28}S_{23}S_{3}V_{20}$, $F_{5}F_{28}S_{3}S_{3}V_{20}$, $F_{2}F_{5}S_{3}S_{3}V_{9}$, $F_{22}F_{28}S_{21}S_{23}V_{4}$, $F_{22}F_{28}S_{21}S_{3}V_{4}$, $F_{5}F_{28}S_{23}S_{1}V_{4}$, $F_{5}F_{28}S_{1}S_{3}V_{4}$, $F_{2}F_{5}S_{1}S_{3}V_{4}$, $F_{22}F_{28}S_{23}V_{4}V_{20}$, $F_{5}F_{28}S_{23}V_{4}V_{20}$, $F_{22}F_{28}S_{3}V_{4}V_{20}$, $F_{5}F_{28}S_{3}V_{4}V_{20}$, $F_{2}F_{5}S_{3}V_{9}V_{4}$, $F_{22}F_{22}S_{23}S_{23}V_{20}$, $F_{22}F_{5}S_{23}S_{3}V_{20}$, $F_{5}F_{5}S_{3}S_{3}V_{20}$, $F_{5}F_{5}S_{3}S_{3}V_{9}$, $F_{18}F_{28}S_{21}S_{23}V_{4}$, $F_{18}F_{28}S_{21}S_{3}V_{4}$, $F_{18}F_{28}S_{23}S_{1}V_{4}$, $F_{18}F_{28}S_{1}S_{3}V_{4}$, $F_{2}F_{18}S_{1}S_{3}V_{4}$, $F_{22}F_{22}S_{23}V_{4}V_{20}$, $F_{22}F_{5}S_{23}V_{4}V_{20}$, $F_{22}F_{5}S_{3}V_{4}V_{20}$, $F_{5}F_{5}S_{3}V_{4}V_{20}$, $F_{5}F_{5}S_{3}V_{9}V_{4}$, $F_{18}F_{28}S_{15}S_{21}S_{23}$, $F_{18}F_{28}S_{15}S_{21}S_{3}$, $F_{18}F_{28}S_{15}S_{23}S_{1}$, $F_{18}F_{28}S_{15}S_{1}S_{3}$, $F_{2}F_{18}S_{15}S_{1}S_{3}$, $F_{22}F_{22}V_{4}V_{4}V_{20}$, $F_{22}F_{5}V_{4}V_{4}V_{20}$, $F_{5}F_{5}V_{4}V_{4}V_{20}$, $F_{5}F_{5}V_{9}V_{4}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{2}$} {{$F_{28}F_{29}S_{23}S_{25}V_{19}$, $F_{28}F_{29}S_{23}S_{25}V_{2}$, $F_{28}F_{29}S_{3}S_{25}V_{19}$, $F_{28}F_{29}S_{3}S_{25}V_{2}$, $F_{2}F_{3}S_{16}S_{3}V_{2}$, $F_{28}F_{29}S_{23}V_{19}V_{20}$, $F_{28}F_{29}S_{3}V_{19}V_{20}$, $F_{28}F_{29}S_{23}V_{2}V_{20}$, $F_{28}F_{29}S_{3}V_{2}V_{20}$, $F_{2}F_{3}S_{3}V_{9}V_{2}$, $F_{28}F_{29}S_{23}S_{23}S_{25}$, $F_{28}F_{29}S_{23}S_{3}S_{25}$, $F_{28}F_{29}S_{3}S_{3}S_{25}$, $F_{2}F_{3}S_{16}S_{3}S_{3}$, $F_{28}F_{29}S_{23}S_{23}V_{20}$, $F_{28}F_{29}S_{23}S_{3}V_{20}$, $F_{28}F_{29}S_{3}S_{3}V_{20}$, $F_{2}F_{3}S_{3}S_{3}V_{9}$, $F_{22}F_{29}S_{23}V_{18}V_{19}$, $F_{22}F_{29}S_{23}V_{18}V_{2}$, $F_{5}F_{29}S_{3}V_{19}V_{1}$, $F_{5}F_{29}S_{3}V_{1}V_{2}$, $F_{3}F_{5}S_{3}V_{1}V_{2}$, $F_{24}F_{28}S_{21}S_{23}V_{19}$, $F_{24}F_{28}S_{21}S_{3}V_{19}$, $F_{7}F_{28}S_{23}S_{1}V_{2}$, $F_{7}F_{28}S_{1}S_{3}V_{2}$, $F_{2}F_{7}S_{1}S_{3}V_{2}$, $F_{22}F_{29}S_{23}S_{23}V_{18}$, $F_{22}F_{29}S_{23}S_{3}V_{18}$, $F_{5}F_{29}S_{23}S_{3}V_{1}$, $F_{5}F_{29}S_{3}S_{3}V_{1}$, $F_{3}F_{5}S_{3}S_{3}V_{1}$, $F_{24}F_{28}S_{23}S_{25}V_{19}$, $F_{7}F_{28}S_{23}S_{25}V_{2}$, $F_{24}F_{28}S_{3}S_{25}V_{19}$, $F_{7}F_{28}S_{3}S_{25}V_{2}$, $F_{2}F_{7}S_{16}S_{3}V_{2}$, $F_{22}F_{29}S_{23}V_{19}V_{20}$, $F_{5}F_{29}S_{3}V_{19}V_{20}$, $F_{22}F_{29}S_{23}V_{2}V_{20}$, $F_{5}F_{29}S_{3}V_{2}V_{20}$, $F_{3}F_{5}S_{3}V_{9}V_{2}$, $F_{22}F_{29}V_{18}V_{19}V_{4}$, $F_{22}F_{29}V_{18}V_{4}V_{2}$, $F_{5}F_{29}V_{19}V_{4}V_{1}$, $F_{5}F_{29}V_{4}V_{1}V_{2}$, $F_{3}F_{5}V_{4}V_{1}V_{2}$, $F_{24}F_{28}S_{21}S_{23}S_{6}$, $F_{24}F_{28}S_{21}S_{3}S_{6}$, $F_{7}F_{28}S_{23}S_{1}S_{6}$, $F_{7}F_{28}S_{1}S_{3}S_{6}$, $F_{2}F_{7}S_{1}S_{3}S_{6}$, $F_{24}F_{28}S_{23}S_{6}S_{25}$, $F_{7}F_{28}S_{23}S_{6}S_{25}$, $F_{24}F_{28}S_{3}S_{6}S_{25}$, $F_{7}F_{28}S_{3}S_{6}S_{25}$, $F_{2}F_{7}S_{16}S_{3}S_{6}$, $F_{22}F_{29}V_{19}V_{4}V_{20}$, $F_{5}F_{29}V_{19}V_{4}V_{20}$, $F_{22}F_{29}V_{4}V_{2}V_{20}$, $F_{5}F_{29}V_{4}V_{2}V_{20}$, $F_{3}F_{5}V_{9}V_{4}V_{2}$, $F_{22}F_{29}S_{23}V_{18}V_{4}$, $F_{22}F_{29}S_{3}V_{18}V_{4}$, $F_{5}F_{29}S_{23}V_{4}V_{1}$, $F_{5}F_{29}S_{3}V_{4}V_{1}$, $F_{3}F_{5}S_{3}V_{4}V_{1}$, $F_{24}F_{28}S_{23}S_{25}V_{4}$, $F_{7}F_{28}S_{23}S_{25}V_{4}$, $F_{24}F_{28}S_{3}S_{25}V_{4}$, $F_{7}F_{28}S_{3}S_{25}V_{4}$, $F_{2}F_{7}S_{16}S_{3}V_{4}$, $F_{22}F_{29}S_{23}S_{23}V_{20}$, $F_{5}F_{29}S_{23}S_{3}V_{20}$, $F_{22}F_{29}S_{23}S_{3}V_{20}$, $F_{5}F_{29}S_{3}S_{3}V_{20}$, $F_{3}F_{5}S_{3}S_{3}V_{9}$, $F_{24}F_{28}S_{21}S_{23}V_{4}$, $F_{24}F_{28}S_{21}S_{3}V_{4}$, $F_{7}F_{28}S_{23}S_{1}V_{4}$, $F_{7}F_{28}S_{1}S_{3}V_{4}$, $F_{2}F_{7}S_{1}S_{3}V_{4}$, $F_{22}F_{29}S_{23}V_{4}V_{20}$, $F_{5}F_{29}S_{23}V_{4}V_{20}$, $F_{22}F_{29}S_{3}V_{4}V_{20}$, $F_{5}F_{29}S_{3}V_{4}V_{20}$, $F_{3}F_{5}S_{3}V_{9}V_{4}$, $F_{22}F_{28}S_{23}S_{23}V_{18}$, $F_{22}F_{28}S_{23}S_{3}V_{18}$, $F_{5}F_{28}S_{23}S_{3}V_{1}$, $F_{5}F_{28}S_{3}S_{3}V_{1}$, $F_{2}F_{5}S_{3}S_{3}V_{1}$, $F_{22}F_{28}S_{23}S_{23}S_{25}$, $F_{5}F_{28}S_{23}S_{3}S_{25}$, $F_{22}F_{28}S_{23}S_{3}S_{25}$, $F_{5}F_{28}S_{3}S_{3}S_{25}$, $F_{2}F_{5}S_{16}S_{3}S_{3}$, $F_{22}F_{28}S_{23}V_{18}V_{4}$, $F_{22}F_{28}S_{3}V_{18}V_{4}$, $F_{5}F_{28}S_{23}V_{4}V_{1}$, $F_{5}F_{28}S_{3}V_{4}V_{1}$, $F_{2}F_{5}S_{3}V_{4}V_{1}$, $F_{22}F_{28}S_{23}S_{25}V_{4}$, $F_{5}F_{28}S_{23}S_{25}V_{4}$, $F_{22}F_{28}S_{3}S_{25}V_{4}$, $F_{5}F_{28}S_{3}S_{25}V_{4}$, $F_{2}F_{5}S_{16}S_{3}V_{4}$, $F_{25}F_{29}S_{23}V_{18}V_{19}$, $F_{25}F_{29}S_{23}V_{18}V_{2}$, $F_{8}F_{29}S_{3}V_{19}V_{1}$, $F_{8}F_{29}S_{3}V_{1}V_{2}$, $F_{3}F_{8}S_{3}V_{1}V_{2}$, $F_{22}F_{28}S_{21}S_{23}V_{19}$, $F_{22}F_{28}S_{21}S_{3}V_{19}$, $F_{5}F_{28}S_{23}S_{1}V_{2}$, $F_{5}F_{28}S_{1}S_{3}V_{2}$, $F_{2}F_{5}S_{1}S_{3}V_{2}$, $F_{25}F_{29}S_{23}S_{23}V_{18}$, $F_{25}F_{29}S_{23}S_{3}V_{18}$, $F_{8}F_{29}S_{23}S_{3}V_{1}$, $F_{8}F_{29}S_{3}S_{3}V_{1}$, $F_{3}F_{8}S_{3}S_{3}V_{1}$, $F_{22}F_{28}S_{23}V_{19}V_{20}$, $F_{5}F_{28}S_{23}V_{2}V_{20}$, $F_{22}F_{28}S_{3}V_{19}V_{20}$, $F_{5}F_{28}S_{3}V_{2}V_{20}$, $F_{2}F_{5}S_{3}V_{9}V_{2}$, $F_{25}F_{29}S_{23}S_{25}V_{19}$, $F_{8}F_{29}S_{3}S_{25}V_{19}$, $F_{25}F_{29}S_{23}S_{25}V_{2}$, $F_{8}F_{29}S_{3}S_{25}V_{2}$, $F_{3}F_{8}S_{16}S_{3}V_{2}$, $F_{25}F_{29}S_{5}V_{18}V_{19}$, $F_{25}F_{29}S_{5}V_{18}V_{2}$, $F_{8}F_{29}S_{5}V_{19}V_{1}$, $F_{8}F_{29}S_{5}V_{1}V_{2}$, $F_{3}F_{8}S_{5}V_{1}V_{2}$, $F_{22}F_{28}S_{21}S_{23}V_{4}$, $F_{22}F_{28}S_{21}S_{3}V_{4}$, $F_{5}F_{28}S_{23}S_{1}V_{4}$, $F_{5}F_{28}S_{1}S_{3}V_{4}$, $F_{2}F_{5}S_{1}S_{3}V_{4}$, $F_{22}F_{28}S_{23}V_{4}V_{20}$, $F_{5}F_{28}S_{23}V_{4}V_{20}$, $F_{22}F_{28}S_{3}V_{4}V_{20}$, $F_{5}F_{28}S_{3}V_{4}V_{20}$, $F_{2}F_{5}S_{3}V_{9}V_{4}$, $F_{25}F_{29}S_{5}S_{25}V_{19}$, $F_{8}F_{29}S_{5}S_{25}V_{19}$, $F_{25}F_{29}S_{5}S_{25}V_{2}$, $F_{8}F_{29}S_{5}S_{25}V_{2}$, $F_{3}F_{8}S_{16}S_{5}V_{2}$, $F_{25}F_{29}S_{23}S_{5}V_{18}$, $F_{25}F_{29}S_{3}S_{5}V_{18}$, $F_{8}F_{29}S_{23}S_{5}V_{1}$, $F_{8}F_{29}S_{3}S_{5}V_{1}$, $F_{3}F_{8}S_{3}S_{5}V_{1}$, $F_{22}F_{28}S_{23}S_{5}V_{20}$, $F_{5}F_{28}S_{23}S_{5}V_{20}$, $F_{22}F_{28}S_{3}S_{5}V_{20}$, $F_{5}F_{28}S_{3}S_{5}V_{20}$, $F_{2}F_{5}S_{3}S_{5}V_{9}$, $F_{25}F_{29}S_{23}S_{23}S_{25}$, $F_{8}F_{29}S_{23}S_{3}S_{25}$, $F_{25}F_{29}S_{23}S_{3}S_{25}$, $F_{8}F_{29}S_{3}S_{3}S_{25}$, $F_{3}F_{8}S_{16}S_{3}S_{3}$, $F_{22}F_{28}S_{21}S_{23}S_{5}$, $F_{22}F_{28}S_{21}S_{3}S_{5}$, $F_{5}F_{28}S_{23}S_{1}S_{5}$, $F_{5}F_{28}S_{1}S_{3}S_{5}$, $F_{2}F_{5}S_{1}S_{3}S_{5}$, $F_{25}F_{29}S_{23}S_{5}S_{25}$, $F_{8}F_{29}S_{23}S_{5}S_{25}$, $F_{25}F_{29}S_{3}S_{5}S_{25}$, $F_{8}F_{29}S_{3}S_{5}S_{25}$, $F_{3}F_{8}S_{16}S_{3}S_{5}$, $F_{25}F_{28}S_{23}S_{23}V_{18}$, $F_{25}F_{28}S_{23}S_{3}V_{18}$, $F_{8}F_{28}S_{23}S_{3}V_{1}$, $F_{8}F_{28}S_{3}S_{3}V_{1}$, $F_{2}F_{8}S_{3}S_{3}V_{1}$, $F_{25}F_{28}S_{23}S_{23}V_{20}$, $F_{8}F_{28}S_{23}S_{3}V_{20}$, $F_{25}F_{28}S_{23}S_{3}V_{20}$, $F_{8}F_{28}S_{3}S_{3}V_{20}$, $F_{2}F_{8}S_{3}S_{3}V_{9}$, $F_{25}F_{28}S_{23}S_{5}V_{18}$, $F_{25}F_{28}S_{3}S_{5}V_{18}$, $F_{8}F_{28}S_{23}S_{5}V_{1}$, $F_{8}F_{28}S_{3}S_{5}V_{1}$, $F_{2}F_{8}S_{3}S_{5}V_{1}$, $F_{25}F_{28}S_{23}S_{5}V_{20}$, $F_{8}F_{28}S_{23}S_{5}V_{20}$, $F_{25}F_{28}S_{3}S_{5}V_{20}$, $F_{8}F_{28}S_{3}S_{5}V_{20}$, $F_{2}F_{8}S_{3}S_{5}V_{9}$, $F_{24}F_{25}S_{23}S_{25}V_{19}$, $F_{25}F_{7}S_{23}S_{25}V_{2}$, $F_{24}F_{8}S_{3}S_{25}V_{19}$, $F_{7}F_{8}S_{3}S_{25}V_{2}$, $F_{7}F_{8}S_{16}S_{3}V_{2}$, $F_{22}F_{22}S_{23}V_{19}V_{20}$, $F_{22}F_{5}S_{3}V_{19}V_{20}$, $F_{22}F_{5}S_{23}V_{2}V_{20}$, $F_{5}F_{5}S_{3}V_{2}V_{20}$, $F_{5}F_{5}S_{3}V_{9}V_{2}$, $F_{13}F_{29}V_{18}V_{19}V_{4}$, $F_{13}F_{29}V_{18}V_{4}V_{2}$, $F_{13}F_{29}V_{19}V_{4}V_{1}$, $F_{13}F_{29}V_{4}V_{1}V_{2}$, $F_{3}F_{13}V_{4}V_{1}V_{2}$, $F_{18}F_{28}S_{21}S_{23}S_{6}$, $F_{18}F_{28}S_{21}S_{3}S_{6}$, $F_{18}F_{28}S_{23}S_{1}S_{6}$, $F_{18}F_{28}S_{1}S_{3}S_{6}$, $F_{2}F_{18}S_{1}S_{3}S_{6}$, $F_{24}F_{25}S_{23}S_{6}S_{25}$, $F_{25}F_{7}S_{23}S_{6}S_{25}$, $F_{24}F_{8}S_{3}S_{6}S_{25}$, $F_{7}F_{8}S_{3}S_{6}S_{25}$, $F_{7}F_{8}S_{16}S_{3}S_{6}$, $F_{22}F_{22}V_{19}V_{4}V_{20}$, $F_{22}F_{5}V_{19}V_{4}V_{20}$, $F_{22}F_{5}V_{4}V_{2}V_{20}$, $F_{5}F_{5}V_{4}V_{2}V_{20}$, $F_{5}F_{5}V_{9}V_{4}V_{2}$, $F_{13}F_{29}S_{23}V_{18}V_{4}$, $F_{13}F_{29}S_{3}V_{18}V_{4}$, $F_{13}F_{29}S_{23}V_{4}V_{1}$, $F_{13}F_{29}S_{3}V_{4}V_{1}$, $F_{3}F_{13}S_{3}V_{4}V_{1}$, $F_{24}F_{25}S_{23}S_{25}V_{4}$, $F_{25}F_{7}S_{23}S_{25}V_{4}$, $F_{24}F_{8}S_{3}S_{25}V_{4}$, $F_{7}F_{8}S_{3}S_{25}V_{4}$, $F_{7}F_{8}S_{16}S_{3}V_{4}$, $F_{13}F_{29}S_{5}V_{18}V_{19}$, $F_{13}F_{29}S_{5}V_{18}V_{2}$, $F_{13}F_{29}S_{5}V_{19}V_{1}$, $F_{13}F_{29}S_{5}V_{1}V_{2}$, $F_{3}F_{13}S_{5}V_{1}V_{2}$, $F_{18}F_{28}S_{21}S_{23}V_{4}$, $F_{18}F_{28}S_{21}S_{3}V_{4}$, $F_{18}F_{28}S_{23}S_{1}V_{4}$, $F_{18}F_{28}S_{1}S_{3}V_{4}$, $F_{2}F_{18}S_{1}S_{3}V_{4}$, $F_{22}F_{22}S_{23}V_{4}V_{20}$, $F_{22}F_{5}S_{23}V_{4}V_{20}$, $F_{22}F_{5}S_{3}V_{4}V_{20}$, $F_{5}F_{5}S_{3}V_{4}V_{20}$, $F_{5}F_{5}S_{3}V_{9}V_{4}$, $F_{24}F_{25}S_{5}S_{25}V_{19}$, $F_{24}F_{8}S_{5}S_{25}V_{19}$, $F_{25}F_{7}S_{5}S_{25}V_{2}$, $F_{7}F_{8}S_{5}S_{25}V_{2}$, $F_{7}F_{8}S_{16}S_{5}V_{2}$, $F_{13}F_{29}S_{23}S_{5}V_{18}$, $F_{13}F_{29}S_{3}S_{5}V_{18}$, $F_{13}F_{29}S_{23}S_{5}V_{1}$, $F_{13}F_{29}S_{3}S_{5}V_{1}$, $F_{3}F_{13}S_{3}S_{5}V_{1}$, $F_{22}F_{22}S_{23}S_{5}V_{20}$, $F_{22}F_{5}S_{23}S_{5}V_{20}$, $F_{22}F_{5}S_{3}S_{5}V_{20}$, $F_{5}F_{5}S_{3}S_{5}V_{20}$, $F_{5}F_{5}S_{3}S_{5}V_{9}$, $F_{13}F_{29}V_{12}V_{18}V_{19}$, $F_{13}F_{29}V_{12}V_{18}V_{2}$, $F_{13}F_{29}V_{12}V_{19}V_{1}$, $F_{13}F_{29}V_{12}V_{1}V_{2}$, $F_{3}F_{13}V_{12}V_{1}V_{2}$, $F_{24}F_{25}S_{5}S_{6}S_{25}$, $F_{25}F_{7}S_{5}S_{6}S_{25}$, $F_{24}F_{8}S_{5}S_{6}S_{25}$, $F_{7}F_{8}S_{5}S_{6}S_{25}$, $F_{7}F_{8}S_{16}S_{5}S_{6}$, $F_{22}F_{22}V_{4}V_{4}V_{20}$, $F_{22}F_{5}V_{4}V_{4}V_{20}$, $F_{5}F_{5}V_{4}V_{4}V_{20}$, $F_{5}F_{5}V_{9}V_{4}V_{4}$, $F_{13}F_{29}S_{23}V_{12}V_{18}$, $F_{13}F_{29}S_{3}V_{12}V_{18}$, $F_{13}F_{29}S_{23}V_{12}V_{1}$, $F_{13}F_{29}S_{3}V_{12}V_{1}$, $F_{3}F_{13}S_{3}V_{12}V_{1}$, $F_{24}F_{25}S_{5}S_{25}V_{4}$, $F_{25}F_{7}S_{5}S_{25}V_{4}$, $F_{24}F_{8}S_{5}S_{25}V_{4}$, $F_{7}F_{8}S_{5}S_{25}V_{4}$, $F_{7}F_{8}S_{16}S_{5}V_{4}$, $F_{22}F_{22}S_{5}V_{4}V_{20}$, $F_{22}F_{5}S_{5}V_{4}V_{20}$, $F_{5}F_{5}S_{5}V_{4}V_{20}$, $F_{5}F_{5}S_{5}V_{9}V_{4}$, $F_{18}F_{28}S_{21}S_{23}V_{12}$, $F_{18}F_{28}S_{23}S_{1}V_{12}$, $F_{18}F_{28}S_{21}S_{3}V_{12}$, $F_{18}F_{28}S_{1}S_{3}V_{12}$, $F_{2}F_{18}S_{1}S_{3}V_{12}$, $F_{22}F_{25}S_{23}S_{23}S_{25}$, $F_{25}F_{5}S_{23}S_{3}S_{25}$, $F_{22}F_{8}S_{23}S_{3}S_{25}$, $F_{5}F_{8}S_{3}S_{3}S_{25}$, $F_{5}F_{8}S_{16}S_{3}S_{3}$, $F_{13}F_{28}S_{23}V_{18}V_{4}$, $F_{13}F_{28}S_{3}V_{18}V_{4}$, $F_{13}F_{28}S_{23}V_{4}V_{1}$, $F_{13}F_{28}S_{3}V_{4}V_{1}$, $F_{2}F_{13}S_{3}V_{4}V_{1}$, $F_{22}F_{25}S_{23}S_{25}V_{4}$, $F_{25}F_{5}S_{23}S_{25}V_{4}$, $F_{22}F_{8}S_{3}S_{25}V_{4}$, $F_{5}F_{8}S_{3}S_{25}V_{4}$, $F_{5}F_{8}S_{16}S_{3}V_{4}$, $F_{22}F_{25}S_{23}S_{23}V_{20}$, $F_{22}F_{8}S_{23}S_{3}V_{20}$, $F_{25}F_{5}S_{23}S_{3}V_{20}$, $F_{5}F_{8}S_{3}S_{3}V_{20}$, $F_{5}F_{8}S_{3}S_{3}V_{9}$, $F_{13}F_{28}S_{23}S_{5}V_{18}$, $F_{13}F_{28}S_{3}S_{5}V_{18}$, $F_{13}F_{28}S_{23}S_{5}V_{1}$, $F_{13}F_{28}S_{3}S_{5}V_{1}$, $F_{2}F_{13}S_{3}S_{5}V_{1}$, $F_{22}F_{25}S_{23}S_{5}V_{20}$, $F_{22}F_{8}S_{23}S_{5}V_{20}$, $F_{25}F_{5}S_{3}S_{5}V_{20}$, $F_{5}F_{8}S_{3}S_{5}V_{20}$, $F_{5}F_{8}S_{3}S_{5}V_{9}$, $F_{22}F_{25}S_{23}V_{4}V_{20}$, $F_{22}F_{8}S_{3}V_{4}V_{20}$, $F_{25}F_{5}S_{23}V_{4}V_{20}$, $F_{5}F_{8}S_{3}V_{4}V_{20}$, $F_{5}F_{8}S_{3}V_{9}V_{4}$, $F_{13}F_{28}S_{21}S_{23}V_{4}$, $F_{13}F_{28}S_{23}S_{1}V_{4}$, $F_{13}F_{28}S_{21}S_{3}V_{4}$, $F_{13}F_{28}S_{1}S_{3}V_{4}$, $F_{2}F_{13}S_{1}S_{3}V_{4}$, $F_{22}F_{25}S_{23}S_{5}S_{25}$, $F_{25}F_{5}S_{3}S_{5}S_{25}$, $F_{22}F_{8}S_{23}S_{5}S_{25}$, $F_{5}F_{8}S_{3}S_{5}S_{25}$, $F_{5}F_{8}S_{16}S_{3}S_{5}$, $F_{13}F_{28}S_{21}S_{23}S_{5}$, $F_{13}F_{28}S_{23}S_{1}S_{5}$, $F_{13}F_{28}S_{21}S_{3}S_{5}$, $F_{13}F_{28}S_{1}S_{3}S_{5}$, $F_{2}F_{13}S_{1}S_{3}S_{5}$, $F_{13}F_{28}S_{23}V_{12}V_{18}$, $F_{13}F_{28}S_{3}V_{12}V_{18}$, $F_{13}F_{28}S_{23}V_{12}V_{1}$, $F_{13}F_{28}S_{3}V_{12}V_{1}$, $F_{2}F_{13}S_{3}V_{12}V_{1}$, $F_{22}F_{25}S_{5}S_{25}V_{4}$, $F_{25}F_{5}S_{5}S_{25}V_{4}$, $F_{22}F_{8}S_{5}S_{25}V_{4}$, $F_{5}F_{8}S_{5}S_{25}V_{4}$, $F_{5}F_{8}S_{16}S_{5}V_{4}$, $F_{22}F_{25}S_{5}V_{4}V_{20}$, $F_{22}F_{8}S_{5}V_{4}V_{20}$, $F_{25}F_{5}S_{5}V_{4}V_{20}$, $F_{5}F_{8}S_{5}V_{4}V_{20}$, $F_{5}F_{8}S_{5}V_{9}V_{4}$, $F_{13}F_{28}S_{21}S_{23}V_{12}$, $F_{13}F_{28}S_{23}S_{1}V_{12}$, $F_{13}F_{28}S_{21}S_{3}V_{12}$, $F_{13}F_{28}S_{1}S_{3}V_{12}$, $F_{2}F_{13}S_{1}S_{3}V_{12}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{3}$} {{$F_{28}F_{30}S_{23}S_{24}S_{25}$, $F_{28}F_{30}S_{23}S_{4}S_{25}$, $F_{27}F_{28}S_{22}S_{23}S_{25}$, $F_{27}F_{28}S_{23}S_{2}S_{25}$, $F_{28}F_{30}S_{24}S_{3}S_{25}$, $F_{28}F_{30}S_{3}S_{4}S_{25}$, $F_{27}F_{28}S_{22}S_{3}S_{25}$, $F_{27}F_{28}S_{2}S_{3}S_{25}$, $F_{2}F_{4}S_{16}S_{3}S_{4}$, $F_{1}F_{2}S_{16}S_{2}S_{3}$, $F_{29}F_{29}V_{19}V_{19}V_{22}$, $F_{29}F_{29}V_{19}V_{2}V_{22}$, $F_{29}F_{29}V_{19}V_{19}V_{20}$, $F_{29}F_{29}V_{19}V_{2}V_{20}$, $F_{29}F_{29}V_{2}V_{2}V_{22}$, $F_{29}F_{29}V_{2}V_{2}V_{20}$, $F_{3}F_{3}V_{13}V_{2}V_{2}$, $F_{3}F_{3}V_{9}V_{2}V_{2}$, $F_{28}F_{30}S_{23}S_{25}V_{19}$, $F_{28}F_{30}S_{23}S_{25}V_{2}$, $F_{27}F_{28}S_{23}S_{25}V_{19}$, $F_{27}F_{28}S_{23}S_{25}V_{2}$, $F_{28}F_{30}S_{3}S_{25}V_{19}$, $F_{28}F_{30}S_{3}S_{25}V_{2}$, $F_{27}F_{28}S_{3}S_{25}V_{19}$, $F_{27}F_{28}S_{3}S_{25}V_{2}$, $F_{2}F_{4}S_{16}S_{3}V_{2}$, $F_{1}F_{2}S_{16}S_{3}V_{2}$, $F_{29}F_{29}S_{23}V_{19}V_{22}$, $F_{29}F_{29}S_{3}V_{19}V_{22}$, $F_{29}F_{29}S_{23}V_{19}V_{20}$, $F_{29}F_{29}S_{3}V_{19}V_{20}$, $F_{29}F_{29}S_{23}V_{2}V_{22}$, $F_{29}F_{29}S_{3}V_{2}V_{22}$, $F_{29}F_{29}S_{23}V_{2}V_{20}$, $F_{29}F_{29}S_{3}V_{2}V_{20}$, $F_{3}F_{3}S_{3}V_{13}V_{2}$, $F_{3}F_{3}S_{3}V_{9}V_{2}$, $F_{29}F_{29}S_{23}S_{23}V_{22}$, $F_{29}F_{29}S_{23}S_{3}V_{22}$, $F_{29}F_{29}S_{23}S_{23}V_{20}$, $F_{29}F_{29}S_{23}S_{3}V_{20}$, $F_{29}F_{29}S_{3}S_{3}V_{22}$, $F_{29}F_{29}S_{3}S_{3}V_{20}$, $F_{3}F_{3}S_{3}S_{3}V_{13}$, $F_{3}F_{3}S_{3}S_{3}V_{9}$, $F_{25}F_{30}S_{23}S_{24}S_{24}$, $F_{25}F_{30}S_{23}S_{24}S_{4}$, $F_{25}F_{27}S_{22}S_{22}S_{23}$, $F_{25}F_{27}S_{22}S_{23}S_{2}$, $F_{8}F_{30}S_{24}S_{3}S_{4}$, $F_{8}F_{30}S_{3}S_{4}S_{4}$, $F_{4}F_{8}S_{3}S_{4}S_{4}$, $F_{8}F_{27}S_{22}S_{2}S_{3}$, $F_{8}F_{27}S_{2}S_{2}S_{3}$, $F_{1}F_{8}S_{2}S_{2}S_{3}$, $F_{26}F_{29}V_{18}V_{19}V_{19}$, $F_{26}F_{29}V_{18}V_{19}V_{2}$, $F_{22}F_{29}V_{18}V_{19}V_{19}$, $F_{22}F_{29}V_{18}V_{19}V_{2}$, $F_{9}F_{29}V_{19}V_{1}V_{2}$, $F_{9}F_{29}V_{1}V_{2}V_{2}$, $F_{3}F_{9}V_{1}V_{2}V_{2}$, $F_{5}F_{29}V_{19}V_{1}V_{2}$, $F_{5}F_{29}V_{1}V_{2}V_{2}$, $F_{3}F_{5}V_{1}V_{2}V_{2}$, $F_{24}F_{28}S_{21}S_{23}S_{24}$, $F_{24}F_{28}S_{21}S_{24}S_{3}$, $F_{24}F_{28}S_{21}S_{22}S_{23}$, $F_{24}F_{28}S_{21}S_{22}S_{3}$, $F_{7}F_{28}S_{23}S_{1}S_{4}$, $F_{7}F_{28}S_{1}S_{3}S_{4}$, $F_{2}F_{7}S_{1}S_{3}S_{4}$, $F_{7}F_{28}S_{23}S_{1}S_{2}$, $F_{7}F_{28}S_{1}S_{2}S_{3}$, $F_{2}F_{7}S_{1}S_{2}S_{3}$, $F_{25}F_{30}S_{23}S_{24}V_{19}$, $F_{25}F_{30}S_{23}S_{24}V_{2}$, $F_{25}F_{27}S_{22}S_{23}V_{19}$, $F_{25}F_{27}S_{22}S_{23}V_{2}$, $F_{8}F_{30}S_{3}S_{4}V_{19}$, $F_{8}F_{30}S_{3}S_{4}V_{2}$, $F_{4}F_{8}S_{3}S_{4}V_{2}$, $F_{8}F_{27}S_{2}S_{3}V_{19}$, $F_{8}F_{27}S_{2}S_{3}V_{2}$, $F_{1}F_{8}S_{2}S_{3}V_{2}$, $F_{26}F_{29}S_{23}V_{18}V_{19}$, $F_{26}F_{29}S_{3}V_{18}V_{19}$, $F_{22}F_{29}S_{23}V_{18}V_{19}$, $F_{22}F_{29}S_{3}V_{18}V_{19}$, $F_{9}F_{29}S_{23}V_{1}V_{2}$, $F_{9}F_{29}S_{3}V_{1}V_{2}$, $F_{3}F_{9}S_{3}V_{1}V_{2}$, $F_{5}F_{29}S_{23}V_{1}V_{2}$, $F_{5}F_{29}S_{3}V_{1}V_{2}$, $F_{3}F_{5}S_{3}V_{1}V_{2}$, $F_{24}F_{28}S_{23}S_{24}S_{25}$, $F_{24}F_{28}S_{22}S_{23}S_{25}$, $F_{7}F_{28}S_{23}S_{4}S_{25}$, $F_{7}F_{28}S_{23}S_{2}S_{25}$, $F_{24}F_{28}S_{24}S_{3}S_{25}$, $F_{24}F_{28}S_{22}S_{3}S_{25}$, $F_{7}F_{28}S_{3}S_{4}S_{25}$, $F_{7}F_{28}S_{2}S_{3}S_{25}$, $F_{2}F_{7}S_{16}S_{3}S_{4}$, $F_{2}F_{7}S_{16}S_{2}S_{3}$, $F_{26}F_{29}V_{19}V_{19}V_{22}$, $F_{9}F_{29}V_{19}V_{2}V_{22}$, $F_{22}F_{29}V_{19}V_{19}V_{20}$, $F_{5}F_{29}V_{19}V_{2}V_{20}$, $F_{26}F_{29}V_{19}V_{2}V_{22}$, $F_{9}F_{29}V_{2}V_{2}V_{22}$, $F_{22}F_{29}V_{19}V_{2}V_{20}$, $F_{5}F_{29}V_{2}V_{2}V_{20}$, $F_{3}F_{9}V_{13}V_{2}V_{2}$, $F_{3}F_{5}V_{9}V_{2}V_{2}$, $F_{25}F_{30}S_{23}S_{24}S_{25}$, $F_{8}F_{30}S_{24}S_{3}S_{25}$, $F_{25}F_{27}S_{22}S_{23}S_{25}$, $F_{8}F_{27}S_{22}S_{3}S_{25}$, $F_{25}F_{30}S_{23}S_{4}S_{25}$, $F_{8}F_{30}S_{3}S_{4}S_{25}$, $F_{4}F_{8}S_{16}S_{3}S_{4}$, $F_{25}F_{27}S_{23}S_{2}S_{25}$, $F_{8}F_{27}S_{2}S_{3}S_{25}$, $F_{1}F_{8}S_{16}S_{2}S_{3}$, $F_{25}F_{30}S_{24}S_{24}S_{5}$, $F_{25}F_{30}S_{24}S_{5}S_{4}$, $F_{25}F_{27}S_{22}S_{22}S_{5}$, $F_{25}F_{27}S_{22}S_{2}S_{5}$, $F_{8}F_{30}S_{24}S_{5}S_{4}$, $F_{8}F_{30}S_{5}S_{4}S_{4}$, $F_{4}F_{8}S_{5}S_{4}S_{4}$, $F_{8}F_{27}S_{22}S_{2}S_{5}$, $F_{8}F_{27}S_{2}S_{2}S_{5}$, $F_{1}F_{8}S_{2}S_{2}S_{5}$, $F_{26}F_{29}V_{18}V_{19}V_{5}$, $F_{26}F_{29}V_{18}V_{2}V_{5}$, $F_{9}F_{29}V_{19}V_{1}V_{5}$, $F_{9}F_{29}V_{1}V_{2}V_{5}$, $F_{3}F_{9}V_{1}V_{2}V_{5}$, $F_{22}F_{29}V_{18}V_{19}V_{4}$, $F_{22}F_{29}V_{18}V_{4}V_{2}$, $F_{5}F_{29}V_{19}V_{4}V_{1}$, $F_{5}F_{29}V_{4}V_{1}V_{2}$, $F_{3}F_{5}V_{4}V_{1}V_{2}$, $F_{26}F_{29}V_{19}V_{5}V_{22}$, $F_{9}F_{29}V_{19}V_{5}V_{22}$, $F_{22}F_{29}V_{19}V_{4}V_{20}$, $F_{5}F_{29}V_{19}V_{4}V_{20}$, $F_{26}F_{29}V_{2}V_{5}V_{22}$, $F_{9}F_{29}V_{2}V_{5}V_{22}$, $F_{22}F_{29}V_{4}V_{2}V_{20}$, $F_{5}F_{29}V_{4}V_{2}V_{20}$, $F_{3}F_{9}V_{13}V_{2}V_{5}$, $F_{3}F_{5}V_{9}V_{4}V_{2}$, $F_{25}F_{30}S_{24}S_{5}S_{25}$, $F_{8}F_{30}S_{24}S_{5}S_{25}$, $F_{25}F_{27}S_{22}S_{5}S_{25}$, $F_{8}F_{27}S_{22}S_{5}S_{25}$, $F_{25}F_{30}S_{5}S_{4}S_{25}$, $F_{8}F_{30}S_{5}S_{4}S_{25}$, $F_{4}F_{8}S_{16}S_{5}S_{4}$, $F_{25}F_{27}S_{2}S_{5}S_{25}$, $F_{8}F_{27}S_{2}S_{5}S_{25}$, $F_{1}F_{8}S_{16}S_{2}S_{5}$, $F_{25}F_{30}S_{24}S_{5}V_{19}$, $F_{25}F_{30}S_{24}S_{5}V_{2}$, $F_{25}F_{27}S_{22}S_{5}V_{19}$, $F_{25}F_{27}S_{22}S_{5}V_{2}$, $F_{8}F_{30}S_{5}S_{4}V_{19}$, $F_{8}F_{30}S_{5}S_{4}V_{2}$, $F_{4}F_{8}S_{5}S_{4}V_{2}$, $F_{8}F_{27}S_{2}S_{5}V_{19}$, $F_{8}F_{27}S_{2}S_{5}V_{2}$, $F_{1}F_{8}S_{2}S_{5}V_{2}$, $F_{26}F_{29}S_{23}V_{18}V_{5}$, $F_{26}F_{29}S_{3}V_{18}V_{5}$, $F_{9}F_{29}S_{23}V_{1}V_{5}$, $F_{9}F_{29}S_{3}V_{1}V_{5}$, $F_{3}F_{9}S_{3}V_{1}V_{5}$, $F_{22}F_{29}S_{23}V_{18}V_{4}$, $F_{22}F_{29}S_{3}V_{18}V_{4}$, $F_{5}F_{29}S_{23}V_{4}V_{1}$, $F_{5}F_{29}S_{3}V_{4}V_{1}$, $F_{3}F_{5}S_{3}V_{4}V_{1}$, $F_{24}F_{28}S_{23}S_{25}V_{5}$, $F_{24}F_{28}S_{23}S_{25}V_{4}$, $F_{7}F_{28}S_{23}S_{25}V_{5}$, $F_{7}F_{28}S_{23}S_{25}V_{4}$, $F_{24}F_{28}S_{3}S_{25}V_{5}$, $F_{24}F_{28}S_{3}S_{25}V_{4}$, $F_{7}F_{28}S_{3}S_{25}V_{5}$, $F_{7}F_{28}S_{3}S_{25}V_{4}$, $F_{2}F_{7}S_{16}S_{3}V_{5}$, $F_{2}F_{7}S_{16}S_{3}V_{4}$, $F_{26}F_{29}S_{5}V_{19}V_{22}$, $F_{9}F_{29}S_{5}V_{19}V_{22}$, $F_{22}F_{29}S_{5}V_{19}V_{20}$, $F_{5}F_{29}S_{5}V_{19}V_{20}$, $F_{26}F_{29}S_{5}V_{2}V_{22}$, $F_{9}F_{29}S_{5}V_{2}V_{22}$, $F_{22}F_{29}S_{5}V_{2}V_{20}$, $F_{5}F_{29}S_{5}V_{2}V_{20}$, $F_{3}F_{9}S_{5}V_{13}V_{2}$, $F_{3}F_{5}S_{5}V_{9}V_{2}$, $F_{26}F_{29}S_{23}V_{19}V_{22}$, $F_{9}F_{29}S_{23}V_{2}V_{22}$, $F_{22}F_{29}S_{23}V_{19}V_{20}$, $F_{5}F_{29}S_{23}V_{2}V_{20}$, $F_{26}F_{29}S_{3}V_{19}V_{22}$, $F_{9}F_{29}S_{3}V_{2}V_{22}$, $F_{22}F_{29}S_{3}V_{19}V_{20}$, $F_{5}F_{29}S_{3}V_{2}V_{20}$, $F_{3}F_{9}S_{3}V_{13}V_{2}$, $F_{3}F_{5}S_{3}V_{9}V_{2}$, $F_{25}F_{30}S_{23}S_{25}V_{19}$, $F_{8}F_{30}S_{3}S_{25}V_{19}$, $F_{25}F_{27}S_{23}S_{25}V_{19}$, $F_{8}F_{27}S_{3}S_{25}V_{19}$, $F_{25}F_{30}S_{23}S_{25}V_{2}$, $F_{8}F_{30}S_{3}S_{25}V_{2}$, $F_{25}F_{27}S_{23}S_{25}V_{2}$, $F_{8}F_{27}S_{3}S_{25}V_{2}$, $F_{4}F_{8}S_{16}S_{3}V_{2}$, $F_{1}F_{8}S_{16}S_{3}V_{2}$, $F_{26}F_{29}S_{5}V_{18}V_{19}$, $F_{26}F_{29}S_{5}V_{18}V_{2}$, $F_{22}F_{29}S_{5}V_{18}V_{19}$, $F_{22}F_{29}S_{5}V_{18}V_{2}$, $F_{9}F_{29}S_{5}V_{19}V_{1}$, $F_{9}F_{29}S_{5}V_{1}V_{2}$, $F_{3}F_{9}S_{5}V_{1}V_{2}$, $F_{5}F_{29}S_{5}V_{19}V_{1}$, $F_{5}F_{29}S_{5}V_{1}V_{2}$, $F_{3}F_{5}S_{5}V_{1}V_{2}$, $F_{24}F_{28}S_{21}S_{23}V_{5}$, $F_{24}F_{28}S_{21}S_{3}V_{5}$, $F_{7}F_{28}S_{23}S_{1}V_{5}$, $F_{7}F_{28}S_{1}S_{3}V_{5}$, $F_{2}F_{7}S_{1}S_{3}V_{5}$, $F_{24}F_{28}S_{21}S_{23}V_{4}$, $F_{24}F_{28}S_{21}S_{3}V_{4}$, $F_{7}F_{28}S_{23}S_{1}V_{4}$, $F_{7}F_{28}S_{1}S_{3}V_{4}$, $F_{2}F_{7}S_{1}S_{3}V_{4}$, $F_{26}F_{29}S_{23}V_{5}V_{22}$, $F_{9}F_{29}S_{23}V_{5}V_{22}$, $F_{22}F_{29}S_{23}V_{4}V_{20}$, $F_{5}F_{29}S_{23}V_{4}V_{20}$, $F_{26}F_{29}S_{3}V_{5}V_{22}$, $F_{9}F_{29}S_{3}V_{5}V_{22}$, $F_{22}F_{29}S_{3}V_{4}V_{20}$, $F_{5}F_{29}S_{3}V_{4}V_{20}$, $F_{3}F_{9}S_{3}V_{13}V_{5}$, $F_{3}F_{5}S_{3}V_{9}V_{4}$, $F_{25}F_{30}S_{5}S_{25}V_{19}$, $F_{8}F_{30}S_{5}S_{25}V_{19}$, $F_{25}F_{27}S_{5}S_{25}V_{19}$, $F_{8}F_{27}S_{5}S_{25}V_{19}$, $F_{25}F_{30}S_{5}S_{25}V_{2}$, $F_{8}F_{30}S_{5}S_{25}V_{2}$, $F_{25}F_{27}S_{5}S_{25}V_{2}$, $F_{8}F_{27}S_{5}S_{25}V_{2}$, $F_{4}F_{8}S_{16}S_{5}V_{2}$, $F_{1}F_{8}S_{16}S_{5}V_{2}$, $F_{26}F_{29}S_{23}S_{5}V_{18}$, $F_{26}F_{29}S_{3}S_{5}V_{18}$, $F_{22}F_{29}S_{23}S_{5}V_{18}$, $F_{22}F_{29}S_{3}S_{5}V_{18}$, $F_{9}F_{29}S_{23}S_{5}V_{1}$, $F_{9}F_{29}S_{3}S_{5}V_{1}$, $F_{3}F_{9}S_{3}S_{5}V_{1}$, $F_{5}F_{29}S_{23}S_{5}V_{1}$, $F_{5}F_{29}S_{3}S_{5}V_{1}$, $F_{3}F_{5}S_{3}S_{5}V_{1}$, $F_{26}F_{29}S_{23}S_{5}V_{22}$, $F_{9}F_{29}S_{23}S_{5}V_{22}$, $F_{22}F_{29}S_{23}S_{5}V_{20}$, $F_{5}F_{29}S_{23}S_{5}V_{20}$, $F_{26}F_{29}S_{3}S_{5}V_{22}$, $F_{9}F_{29}S_{3}S_{5}V_{22}$, $F_{22}F_{29}S_{3}S_{5}V_{20}$, $F_{5}F_{29}S_{3}S_{5}V_{20}$, $F_{3}F_{9}S_{3}S_{5}V_{13}$, $F_{3}F_{5}S_{3}S_{5}V_{9}$, $F_{25}F_{29}S_{23}S_{24}V_{19}$, $F_{25}F_{29}S_{23}S_{24}V_{2}$, $F_{25}F_{29}S_{22}S_{23}V_{19}$, $F_{25}F_{29}S_{22}S_{23}V_{2}$, $F_{8}F_{29}S_{3}S_{4}V_{19}$, $F_{8}F_{29}S_{3}S_{4}V_{2}$, $F_{3}F_{8}S_{3}S_{4}V_{2}$, $F_{8}F_{29}S_{2}S_{3}V_{19}$, $F_{8}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{8}S_{2}S_{3}V_{2}$, $F_{26}F_{28}S_{23}V_{18}V_{19}$, $F_{26}F_{28}S_{3}V_{18}V_{19}$, $F_{22}F_{28}S_{23}V_{18}V_{19}$, $F_{22}F_{28}S_{3}V_{18}V_{19}$, $F_{9}F_{28}S_{23}V_{1}V_{2}$, $F_{9}F_{28}S_{3}V_{1}V_{2}$, $F_{2}F_{9}S_{3}V_{1}V_{2}$, $F_{5}F_{28}S_{23}V_{1}V_{2}$, $F_{5}F_{28}S_{3}V_{1}V_{2}$, $F_{2}F_{5}S_{3}V_{1}V_{2}$, $F_{25}F_{29}S_{23}S_{23}S_{24}$, $F_{25}F_{29}S_{23}S_{24}S_{3}$, $F_{25}F_{29}S_{22}S_{23}S_{23}$, $F_{25}F_{29}S_{22}S_{23}S_{3}$, $F_{8}F_{29}S_{23}S_{3}S_{4}$, $F_{8}F_{29}S_{3}S_{3}S_{4}$, $F_{3}F_{8}S_{3}S_{3}S_{4}$, $F_{8}F_{29}S_{23}S_{2}S_{3}$, $F_{8}F_{29}S_{2}S_{3}S_{3}$, $F_{3}F_{8}S_{2}S_{3}S_{3}$, $F_{26}F_{28}S_{23}S_{25}V_{19}$, $F_{22}F_{28}S_{23}S_{25}V_{19}$, $F_{9}F_{28}S_{23}S_{25}V_{2}$, $F_{5}F_{28}S_{23}S_{25}V_{2}$, $F_{26}F_{28}S_{3}S_{25}V_{19}$, $F_{22}F_{28}S_{3}S_{25}V_{19}$, $F_{9}F_{28}S_{3}S_{25}V_{2}$, $F_{5}F_{28}S_{3}S_{25}V_{2}$, $F_{2}F_{9}S_{16}S_{3}V_{2}$, $F_{2}F_{5}S_{16}S_{3}V_{2}$, $F_{25}F_{29}S_{23}V_{19}V_{22}$, $F_{8}F_{29}S_{3}V_{19}V_{22}$, $F_{25}F_{29}S_{23}V_{19}V_{20}$, $F_{8}F_{29}S_{3}V_{19}V_{20}$, $F_{25}F_{29}S_{23}V_{2}V_{22}$, $F_{8}F_{29}S_{3}V_{2}V_{22}$, $F_{25}F_{29}S_{23}V_{2}V_{20}$, $F_{8}F_{29}S_{3}V_{2}V_{20}$, $F_{3}F_{8}S_{3}V_{13}V_{2}$, $F_{3}F_{8}S_{3}V_{9}V_{2}$, $F_{25}F_{29}S_{24}S_{5}V_{19}$, $F_{25}F_{29}S_{24}S_{5}V_{2}$, $F_{25}F_{29}S_{22}S_{5}V_{19}$, $F_{25}F_{29}S_{22}S_{5}V_{2}$, $F_{8}F_{29}S_{5}S_{4}V_{19}$, $F_{8}F_{29}S_{5}S_{4}V_{2}$, $F_{3}F_{8}S_{5}S_{4}V_{2}$, $F_{8}F_{29}S_{2}S_{5}V_{19}$, $F_{8}F_{29}S_{2}S_{5}V_{2}$, $F_{3}F_{8}S_{2}S_{5}V_{2}$, $F_{26}F_{28}S_{23}V_{18}V_{5}$, $F_{26}F_{28}S_{3}V_{18}V_{5}$, $F_{9}F_{28}S_{23}V_{1}V_{5}$, $F_{9}F_{28}S_{3}V_{1}V_{5}$, $F_{2}F_{9}S_{3}V_{1}V_{5}$, $F_{22}F_{28}S_{23}V_{18}V_{4}$, $F_{22}F_{28}S_{3}V_{18}V_{4}$, $F_{5}F_{28}S_{23}V_{4}V_{1}$, $F_{5}F_{28}S_{3}V_{4}V_{1}$, $F_{2}F_{5}S_{3}V_{4}V_{1}$, $F_{26}F_{28}S_{23}S_{25}V_{5}$, $F_{22}F_{28}S_{23}S_{25}V_{4}$, $F_{9}F_{28}S_{23}S_{25}V_{5}$, $F_{5}F_{28}S_{23}S_{25}V_{4}$, $F_{26}F_{28}S_{3}S_{25}V_{5}$, $F_{22}F_{28}S_{3}S_{25}V_{4}$, $F_{9}F_{28}S_{3}S_{25}V_{5}$, $F_{5}F_{28}S_{3}S_{25}V_{4}$, $F_{2}F_{9}S_{16}S_{3}V_{5}$, $F_{2}F_{5}S_{16}S_{3}V_{4}$, $F_{25}F_{29}S_{5}V_{19}V_{22}$, $F_{8}F_{29}S_{5}V_{19}V_{22}$, $F_{25}F_{29}S_{5}V_{19}V_{20}$, $F_{8}F_{29}S_{5}V_{19}V_{20}$, $F_{25}F_{29}S_{5}V_{2}V_{22}$, $F_{8}F_{29}S_{5}V_{2}V_{22}$, $F_{25}F_{29}S_{5}V_{2}V_{20}$, $F_{8}F_{29}S_{5}V_{2}V_{20}$, $F_{3}F_{8}S_{5}V_{13}V_{2}$, $F_{3}F_{8}S_{5}V_{9}V_{2}$, $F_{25}F_{29}S_{23}S_{24}S_{5}$, $F_{25}F_{29}S_{24}S_{3}S_{5}$, $F_{25}F_{29}S_{22}S_{23}S_{5}$, $F_{25}F_{29}S_{22}S_{3}S_{5}$, $F_{8}F_{29}S_{23}S_{5}S_{4}$, $F_{8}F_{29}S_{3}S_{5}S_{4}$, $F_{3}F_{8}S_{3}S_{5}S_{4}$, $F_{8}F_{29}S_{23}S_{2}S_{5}$, $F_{8}F_{29}S_{2}S_{3}S_{5}$, $F_{3}F_{8}S_{2}S_{3}S_{5}$, $F_{26}F_{28}S_{23}S_{5}S_{25}$, $F_{22}F_{28}S_{23}S_{5}S_{25}$, $F_{9}F_{28}S_{23}S_{5}S_{25}$, $F_{5}F_{28}S_{23}S_{5}S_{25}$, $F_{26}F_{28}S_{3}S_{5}S_{25}$, $F_{22}F_{28}S_{3}S_{5}S_{25}$, $F_{9}F_{28}S_{3}S_{5}S_{25}$, $F_{5}F_{28}S_{3}S_{5}S_{25}$, $F_{2}F_{9}S_{16}S_{3}S_{5}$, $F_{2}F_{5}S_{16}S_{3}S_{5}$, $F_{25}F_{29}S_{23}S_{23}V_{22}$, $F_{8}F_{29}S_{23}S_{3}V_{22}$, $F_{25}F_{29}S_{23}S_{23}V_{20}$, $F_{8}F_{29}S_{23}S_{3}V_{20}$, $F_{25}F_{29}S_{23}S_{3}V_{22}$, $F_{8}F_{29}S_{3}S_{3}V_{22}$, $F_{25}F_{29}S_{23}S_{3}V_{20}$, $F_{8}F_{29}S_{3}S_{3}V_{20}$, $F_{3}F_{8}S_{3}S_{3}V_{13}$, $F_{3}F_{8}S_{3}S_{3}V_{9}$, $F_{26}F_{28}S_{23}S_{5}V_{18}$, $F_{26}F_{28}S_{3}S_{5}V_{18}$, $F_{22}F_{28}S_{23}S_{5}V_{18}$, $F_{22}F_{28}S_{3}S_{5}V_{18}$, $F_{9}F_{28}S_{23}S_{5}V_{1}$, $F_{9}F_{28}S_{3}S_{5}V_{1}$, $F_{2}F_{9}S_{3}S_{5}V_{1}$, $F_{5}F_{28}S_{23}S_{5}V_{1}$, $F_{5}F_{28}S_{3}S_{5}V_{1}$, $F_{2}F_{5}S_{3}S_{5}V_{1}$, $F_{25}F_{29}S_{23}S_{5}V_{22}$, $F_{8}F_{29}S_{23}S_{5}V_{22}$, $F_{25}F_{29}S_{23}S_{5}V_{20}$, $F_{8}F_{29}S_{23}S_{5}V_{20}$, $F_{25}F_{29}S_{3}S_{5}V_{22}$, $F_{8}F_{29}S_{3}S_{5}V_{22}$, $F_{25}F_{29}S_{3}S_{5}V_{20}$, $F_{8}F_{29}S_{3}S_{5}V_{20}$, $F_{3}F_{8}S_{3}S_{5}V_{13}$, $F_{3}F_{8}S_{3}S_{5}V_{9}$, $F_{24}F_{25}S_{23}S_{24}S_{25}$, $F_{24}F_{25}S_{22}S_{23}S_{25}$, $F_{25}F_{7}S_{23}S_{4}S_{25}$, $F_{25}F_{7}S_{23}S_{2}S_{25}$, $F_{24}F_{8}S_{24}S_{3}S_{25}$, $F_{24}F_{8}S_{22}S_{3}S_{25}$, $F_{7}F_{8}S_{3}S_{4}S_{25}$, $F_{7}F_{8}S_{2}S_{3}S_{25}$, $F_{7}F_{8}S_{16}S_{3}S_{4}$, $F_{7}F_{8}S_{16}S_{2}S_{3}$, $F_{26}F_{26}V_{19}V_{19}V_{22}$, $F_{26}F_{9}V_{19}V_{2}V_{22}$, $F_{22}F_{22}V_{19}V_{19}V_{20}$, $F_{22}F_{5}V_{19}V_{2}V_{20}$, $F_{9}F_{9}V_{2}V_{2}V_{22}$, $F_{9}F_{9}V_{13}V_{2}V_{2}$, $F_{5}F_{5}V_{2}V_{2}V_{20}$, $F_{5}F_{5}V_{9}V_{2}V_{2}$, $F_{14}F_{30}S_{24}S_{24}S_{5}$, $F_{14}F_{30}S_{24}S_{5}S_{4}$, $F_{14}F_{30}S_{5}S_{4}S_{4}$, $F_{4}F_{14}S_{5}S_{4}S_{4}$, $F_{6}F_{27}S_{22}S_{22}S_{5}$, $F_{6}F_{27}S_{22}S_{2}S_{5}$, $F_{6}F_{27}S_{2}S_{2}S_{5}$, $F_{1}F_{6}S_{2}S_{2}S_{5}$, $F_{13}F_{29}V_{18}V_{19}V_{5}$, $F_{13}F_{29}V_{18}V_{2}V_{5}$, $F_{13}F_{29}V_{19}V_{1}V_{5}$, $F_{13}F_{29}V_{1}V_{2}V_{5}$, $F_{3}F_{13}V_{1}V_{2}V_{5}$, $F_{13}F_{29}V_{18}V_{19}V_{4}$, $F_{13}F_{29}V_{18}V_{4}V_{2}$, $F_{13}F_{29}V_{19}V_{4}V_{1}$, $F_{13}F_{29}V_{4}V_{1}V_{2}$, $F_{3}F_{13}V_{4}V_{1}V_{2}$, $F_{26}F_{26}V_{19}V_{5}V_{22}$, $F_{26}F_{9}V_{19}V_{5}V_{22}$, $F_{22}F_{22}V_{19}V_{4}V_{20}$, $F_{22}F_{5}V_{19}V_{4}V_{20}$, $F_{26}F_{9}V_{2}V_{5}V_{22}$, $F_{9}F_{9}V_{2}V_{5}V_{22}$, $F_{9}F_{9}V_{13}V_{2}V_{5}$, $F_{22}F_{5}V_{4}V_{2}V_{20}$, $F_{5}F_{5}V_{4}V_{2}V_{20}$, $F_{5}F_{5}V_{9}V_{4}V_{2}$, $F_{24}F_{25}S_{24}S_{5}S_{25}$, $F_{24}F_{8}S_{24}S_{5}S_{25}$, $F_{24}F_{25}S_{22}S_{5}S_{25}$, $F_{24}F_{8}S_{22}S_{5}S_{25}$, $F_{25}F_{7}S_{5}S_{4}S_{25}$, $F_{7}F_{8}S_{5}S_{4}S_{25}$, $F_{7}F_{8}S_{16}S_{5}S_{4}$, $F_{25}F_{7}S_{2}S_{5}S_{25}$, $F_{7}F_{8}S_{2}S_{5}S_{25}$, $F_{7}F_{8}S_{16}S_{2}S_{5}$, $F_{14}F_{30}S_{24}S_{5}V_{19}$, $F_{14}F_{30}S_{24}S_{5}V_{2}$, $F_{14}F_{30}S_{5}S_{4}V_{19}$, $F_{14}F_{30}S_{5}S_{4}V_{2}$, $F_{4}F_{14}S_{5}S_{4}V_{2}$, $F_{6}F_{27}S_{22}S_{5}V_{19}$, $F_{6}F_{27}S_{22}S_{5}V_{2}$, $F_{6}F_{27}S_{2}S_{5}V_{19}$, $F_{6}F_{27}S_{2}S_{5}V_{2}$, $F_{1}F_{6}S_{2}S_{5}V_{2}$, $F_{13}F_{29}S_{23}V_{18}V_{5}$, $F_{13}F_{29}S_{3}V_{18}V_{5}$, $F_{13}F_{29}S_{23}V_{1}V_{5}$, $F_{13}F_{29}S_{3}V_{1}V_{5}$, $F_{3}F_{13}S_{3}V_{1}V_{5}$, $F_{13}F_{29}S_{23}V_{18}V_{4}$, $F_{13}F_{29}S_{3}V_{18}V_{4}$, $F_{13}F_{29}S_{23}V_{4}V_{1}$, $F_{13}F_{29}S_{3}V_{4}V_{1}$, $F_{3}F_{13}S_{3}V_{4}V_{1}$, $F_{24}F_{25}S_{23}S_{25}V_{5}$, $F_{24}F_{25}S_{23}S_{25}V_{4}$, $F_{25}F_{7}S_{23}S_{25}V_{5}$, $F_{25}F_{7}S_{23}S_{25}V_{4}$, $F_{24}F_{8}S_{3}S_{25}V_{5}$, $F_{24}F_{8}S_{3}S_{25}V_{4}$, $F_{7}F_{8}S_{3}S_{25}V_{5}$, $F_{7}F_{8}S_{3}S_{25}V_{4}$, $F_{7}F_{8}S_{16}S_{3}V_{5}$, $F_{7}F_{8}S_{16}S_{3}V_{4}$, $F_{26}F_{26}S_{5}V_{19}V_{22}$, $F_{26}F_{9}S_{5}V_{19}V_{22}$, $F_{22}F_{22}S_{5}V_{19}V_{20}$, $F_{22}F_{5}S_{5}V_{19}V_{20}$, $F_{26}F_{9}S_{5}V_{2}V_{22}$, $F_{9}F_{9}S_{5}V_{2}V_{22}$, $F_{9}F_{9}S_{5}V_{13}V_{2}$, $F_{22}F_{5}S_{5}V_{2}V_{20}$, $F_{5}F_{5}S_{5}V_{2}V_{20}$, $F_{5}F_{5}S_{5}V_{9}V_{2}$, $F_{14}F_{30}S_{9}S_{24}S_{24}$, $F_{14}F_{30}S_{9}S_{24}S_{4}$, $F_{14}F_{30}S_{9}S_{4}S_{4}$, $F_{4}F_{14}S_{9}S_{4}S_{4}$, $F_{6}F_{27}S_{14}S_{22}S_{22}$, $F_{6}F_{27}S_{14}S_{22}S_{2}$, $F_{6}F_{27}S_{14}S_{2}S_{2}$, $F_{1}F_{6}S_{14}S_{2}S_{2}$, $F_{26}F_{26}V_{5}V_{5}V_{22}$, $F_{26}F_{9}V_{5}V_{5}V_{22}$, $F_{9}F_{9}V_{5}V_{5}V_{22}$, $F_{9}F_{9}V_{13}V_{5}V_{5}$, $F_{22}F_{22}V_{4}V_{4}V_{20}$, $F_{22}F_{5}V_{4}V_{4}V_{20}$, $F_{5}F_{5}V_{4}V_{4}V_{20}$, $F_{5}F_{5}V_{9}V_{4}V_{4}$, $F_{14}F_{30}S_{9}S_{24}V_{19}$, $F_{14}F_{30}S_{9}S_{24}V_{2}$, $F_{14}F_{30}S_{9}S_{4}V_{19}$, $F_{14}F_{30}S_{9}S_{4}V_{2}$, $F_{4}F_{14}S_{9}S_{4}V_{2}$, $F_{6}F_{27}S_{14}S_{22}V_{19}$, $F_{6}F_{27}S_{14}S_{22}V_{2}$, $F_{6}F_{27}S_{14}S_{2}V_{19}$, $F_{6}F_{27}S_{14}S_{2}V_{2}$, $F_{1}F_{6}S_{14}S_{2}V_{2}$, $F_{24}F_{25}S_{5}S_{25}V_{5}$, $F_{24}F_{25}S_{5}S_{25}V_{4}$, $F_{25}F_{7}S_{5}S_{25}V_{5}$, $F_{25}F_{7}S_{5}S_{25}V_{4}$, $F_{24}F_{8}S_{5}S_{25}V_{5}$, $F_{24}F_{8}S_{5}S_{25}V_{4}$, $F_{7}F_{8}S_{5}S_{25}V_{5}$, $F_{7}F_{8}S_{5}S_{25}V_{4}$, $F_{7}F_{8}S_{16}S_{5}V_{5}$, $F_{7}F_{8}S_{16}S_{5}V_{4}$, $F_{26}F_{26}S_{5}V_{5}V_{22}$, $F_{26}F_{9}S_{5}V_{5}V_{22}$, $F_{9}F_{9}S_{5}V_{5}V_{22}$, $F_{9}F_{9}S_{5}V_{13}V_{5}$, $F_{22}F_{22}S_{5}V_{4}V_{20}$, $F_{22}F_{5}S_{5}V_{4}V_{20}$, $F_{5}F_{5}S_{5}V_{4}V_{20}$, $F_{5}F_{5}S_{5}V_{9}V_{4}$, $F_{13}F_{29}S_{9}V_{18}V_{19}$, $F_{13}F_{29}S_{14}V_{18}V_{19}$, $F_{13}F_{29}S_{9}V_{19}V_{1}$, $F_{13}F_{29}S_{14}V_{19}V_{1}$, $F_{13}F_{29}S_{9}V_{18}V_{2}$, $F_{13}F_{29}S_{14}V_{18}V_{2}$, $F_{13}F_{29}S_{9}V_{1}V_{2}$, $F_{13}F_{29}S_{14}V_{1}V_{2}$, $F_{3}F_{13}S_{9}V_{1}V_{2}$, $F_{3}F_{13}S_{14}V_{1}V_{2}$, $F_{13}F_{29}S_{9}S_{23}V_{18}$, $F_{13}F_{29}S_{9}S_{3}V_{18}$, $F_{13}F_{29}S_{9}S_{23}V_{1}$, $F_{13}F_{29}S_{9}S_{3}V_{1}$, $F_{3}F_{13}S_{9}S_{3}V_{1}$, $F_{13}F_{29}S_{14}S_{23}V_{18}$, $F_{13}F_{29}S_{14}S_{3}V_{18}$, $F_{13}F_{29}S_{14}S_{23}V_{1}$, $F_{13}F_{29}S_{14}S_{3}V_{1}$, $F_{3}F_{13}S_{14}S_{3}V_{1}$, $F_{26}F_{26}S_{5}S_{5}V_{22}$, $F_{26}F_{9}S_{5}S_{5}V_{22}$, $F_{22}F_{22}S_{5}S_{5}V_{20}$, $F_{22}F_{5}S_{5}S_{5}V_{20}$, $F_{9}F_{9}S_{5}S_{5}V_{22}$, $F_{9}F_{9}S_{5}S_{5}V_{13}$, $F_{5}F_{5}S_{5}S_{5}V_{20}$, $F_{5}F_{5}S_{5}S_{5}V_{9}$, $F_{25}F_{26}S_{23}S_{25}V_{19}$, $F_{22}F_{25}S_{23}S_{25}V_{19}$, $F_{25}F_{9}S_{23}S_{25}V_{2}$, $F_{25}F_{5}S_{23}S_{25}V_{2}$, $F_{26}F_{8}S_{3}S_{25}V_{19}$, $F_{22}F_{8}S_{3}S_{25}V_{19}$, $F_{8}F_{9}S_{3}S_{25}V_{2}$, $F_{5}F_{8}S_{3}S_{25}V_{2}$, $F_{8}F_{9}S_{16}S_{3}V_{2}$, $F_{5}F_{8}S_{16}S_{3}V_{2}$, $F_{25}F_{26}S_{23}V_{19}V_{22}$, $F_{26}F_{8}S_{3}V_{19}V_{22}$, $F_{22}F_{25}S_{23}V_{19}V_{20}$, $F_{22}F_{8}S_{3}V_{19}V_{20}$, $F_{25}F_{9}S_{23}V_{2}V_{22}$, $F_{8}F_{9}S_{3}V_{2}V_{22}$, $F_{8}F_{9}S_{3}V_{13}V_{2}$, $F_{25}F_{5}S_{23}V_{2}V_{20}$, $F_{5}F_{8}S_{3}V_{2}V_{20}$, $F_{5}F_{8}S_{3}V_{9}V_{2}$, $F_{14}F_{29}S_{24}S_{5}V_{19}$, $F_{14}F_{29}S_{24}S_{5}V_{2}$, $F_{14}F_{29}S_{5}S_{4}V_{19}$, $F_{14}F_{29}S_{5}S_{4}V_{2}$, $F_{3}F_{14}S_{5}S_{4}V_{2}$, $F_{6}F_{29}S_{22}S_{5}V_{19}$, $F_{6}F_{29}S_{22}S_{5}V_{2}$, $F_{6}F_{29}S_{2}S_{5}V_{19}$, $F_{6}F_{29}S_{2}S_{5}V_{2}$, $F_{3}F_{6}S_{2}S_{5}V_{2}$, $F_{13}F_{28}S_{23}V_{18}V_{5}$, $F_{13}F_{28}S_{3}V_{18}V_{5}$, $F_{13}F_{28}S_{23}V_{1}V_{5}$, $F_{13}F_{28}S_{3}V_{1}V_{5}$, $F_{2}F_{13}S_{3}V_{1}V_{5}$, $F_{13}F_{28}S_{23}V_{18}V_{4}$, $F_{13}F_{28}S_{3}V_{18}V_{4}$, $F_{13}F_{28}S_{23}V_{4}V_{1}$, $F_{13}F_{28}S_{3}V_{4}V_{1}$, $F_{2}F_{13}S_{3}V_{4}V_{1}$, $F_{25}F_{26}S_{23}S_{25}V_{5}$, $F_{22}F_{25}S_{23}S_{25}V_{4}$, $F_{25}F_{9}S_{23}S_{25}V_{5}$, $F_{25}F_{5}S_{23}S_{25}V_{4}$, $F_{26}F_{8}S_{3}S_{25}V_{5}$, $F_{22}F_{8}S_{3}S_{25}V_{4}$, $F_{8}F_{9}S_{3}S_{25}V_{5}$, $F_{5}F_{8}S_{3}S_{25}V_{4}$, $F_{8}F_{9}S_{16}S_{3}V_{5}$, $F_{5}F_{8}S_{16}S_{3}V_{4}$, $F_{25}F_{26}S_{5}V_{19}V_{22}$, $F_{26}F_{8}S_{5}V_{19}V_{22}$, $F_{22}F_{25}S_{5}V_{19}V_{20}$, $F_{22}F_{8}S_{5}V_{19}V_{20}$, $F_{25}F_{9}S_{5}V_{2}V_{22}$, $F_{8}F_{9}S_{5}V_{2}V_{22}$, $F_{8}F_{9}S_{5}V_{13}V_{2}$, $F_{25}F_{5}S_{5}V_{2}V_{20}$, $F_{5}F_{8}S_{5}V_{2}V_{20}$, $F_{5}F_{8}S_{5}V_{9}V_{2}$, $F_{14}F_{29}S_{23}S_{24}S_{5}$, $F_{14}F_{29}S_{24}S_{3}S_{5}$, $F_{14}F_{29}S_{23}S_{5}S_{4}$, $F_{14}F_{29}S_{3}S_{5}S_{4}$, $F_{3}F_{14}S_{3}S_{5}S_{4}$, $F_{6}F_{29}S_{22}S_{23}S_{5}$, $F_{6}F_{29}S_{22}S_{3}S_{5}$, $F_{6}F_{29}S_{23}S_{2}S_{5}$, $F_{6}F_{29}S_{2}S_{3}S_{5}$, $F_{3}F_{6}S_{2}S_{3}S_{5}$, $F_{25}F_{26}S_{23}S_{5}S_{25}$, $F_{22}F_{25}S_{23}S_{5}S_{25}$, $F_{25}F_{9}S_{23}S_{5}S_{25}$, $F_{25}F_{5}S_{23}S_{5}S_{25}$, $F_{26}F_{8}S_{3}S_{5}S_{25}$, $F_{22}F_{8}S_{3}S_{5}S_{25}$, $F_{8}F_{9}S_{3}S_{5}S_{25}$, $F_{5}F_{8}S_{3}S_{5}S_{25}$, $F_{8}F_{9}S_{16}S_{3}S_{5}$, $F_{5}F_{8}S_{16}S_{3}S_{5}$, $F_{25}F_{26}S_{5}S_{25}V_{19}$, $F_{22}F_{25}S_{5}S_{25}V_{19}$, $F_{25}F_{9}S_{5}S_{25}V_{2}$, $F_{25}F_{5}S_{5}S_{25}V_{2}$, $F_{26}F_{8}S_{5}S_{25}V_{19}$, $F_{22}F_{8}S_{5}S_{25}V_{19}$, $F_{8}F_{9}S_{5}S_{25}V_{2}$, $F_{5}F_{8}S_{5}S_{25}V_{2}$, $F_{8}F_{9}S_{16}S_{5}V_{2}$, $F_{5}F_{8}S_{16}S_{5}V_{2}$, $F_{25}F_{26}S_{23}V_{5}V_{22}$, $F_{26}F_{8}S_{3}V_{5}V_{22}$, $F_{25}F_{9}S_{23}V_{5}V_{22}$, $F_{8}F_{9}S_{3}V_{5}V_{22}$, $F_{8}F_{9}S_{3}V_{13}V_{5}$, $F_{22}F_{25}S_{23}V_{4}V_{20}$, $F_{22}F_{8}S_{3}V_{4}V_{20}$, $F_{25}F_{5}S_{23}V_{4}V_{20}$, $F_{5}F_{8}S_{3}V_{4}V_{20}$, $F_{5}F_{8}S_{3}V_{9}V_{4}$, $F_{13}F_{28}S_{21}S_{23}V_{5}$, $F_{13}F_{28}S_{21}S_{23}V_{4}$, $F_{13}F_{28}S_{23}S_{1}V_{5}$, $F_{13}F_{28}S_{23}S_{1}V_{4}$, $F_{13}F_{28}S_{21}S_{3}V_{5}$, $F_{13}F_{28}S_{21}S_{3}V_{4}$, $F_{13}F_{28}S_{1}S_{3}V_{5}$, $F_{13}F_{28}S_{1}S_{3}V_{4}$, $F_{2}F_{13}S_{1}S_{3}V_{5}$, $F_{2}F_{13}S_{1}S_{3}V_{4}$, $F_{14}F_{29}S_{5}V_{18}V_{19}$, $F_{6}F_{29}S_{5}V_{18}V_{19}$, $F_{14}F_{29}S_{5}V_{19}V_{1}$, $F_{6}F_{29}S_{5}V_{19}V_{1}$, $F_{14}F_{29}S_{5}V_{18}V_{2}$, $F_{6}F_{29}S_{5}V_{18}V_{2}$, $F_{14}F_{29}S_{5}V_{1}V_{2}$, $F_{6}F_{29}S_{5}V_{1}V_{2}$, $F_{3}F_{14}S_{5}V_{1}V_{2}$, $F_{3}F_{6}S_{5}V_{1}V_{2}$, $F_{14}F_{29}S_{9}S_{24}V_{19}$, $F_{14}F_{29}S_{9}S_{24}V_{2}$, $F_{14}F_{29}S_{9}S_{4}V_{19}$, $F_{14}F_{29}S_{9}S_{4}V_{2}$, $F_{3}F_{14}S_{9}S_{4}V_{2}$, $F_{6}F_{29}S_{14}S_{22}V_{19}$, $F_{6}F_{29}S_{14}S_{22}V_{2}$, $F_{6}F_{29}S_{14}S_{2}V_{19}$, $F_{6}F_{29}S_{14}S_{2}V_{2}$, $F_{3}F_{6}S_{14}S_{2}V_{2}$, $F_{25}F_{26}S_{5}S_{25}V_{5}$, $F_{22}F_{25}S_{5}S_{25}V_{4}$, $F_{25}F_{9}S_{5}S_{25}V_{5}$, $F_{25}F_{5}S_{5}S_{25}V_{4}$, $F_{26}F_{8}S_{5}S_{25}V_{5}$, $F_{22}F_{8}S_{5}S_{25}V_{4}$, $F_{8}F_{9}S_{5}S_{25}V_{5}$, $F_{5}F_{8}S_{5}S_{25}V_{4}$, $F_{8}F_{9}S_{16}S_{5}V_{5}$, $F_{5}F_{8}S_{16}S_{5}V_{4}$, $F_{25}F_{26}S_{5}V_{5}V_{22}$, $F_{26}F_{8}S_{5}V_{5}V_{22}$, $F_{25}F_{9}S_{5}V_{5}V_{22}$, $F_{8}F_{9}S_{5}V_{5}V_{22}$, $F_{8}F_{9}S_{5}V_{13}V_{5}$, $F_{22}F_{25}S_{5}V_{4}V_{20}$, $F_{22}F_{8}S_{5}V_{4}V_{20}$, $F_{25}F_{5}S_{5}V_{4}V_{20}$, $F_{5}F_{8}S_{5}V_{4}V_{20}$, $F_{5}F_{8}S_{5}V_{9}V_{4}$, $F_{14}F_{29}S_{9}V_{18}V_{19}$, $F_{6}F_{29}S_{14}V_{18}V_{19}$, $F_{14}F_{29}S_{9}V_{19}V_{1}$, $F_{6}F_{29}S_{14}V_{19}V_{1}$, $F_{14}F_{29}S_{9}V_{18}V_{2}$, $F_{6}F_{29}S_{14}V_{18}V_{2}$, $F_{14}F_{29}S_{9}V_{1}V_{2}$, $F_{6}F_{29}S_{14}V_{1}V_{2}$, $F_{3}F_{14}S_{9}V_{1}V_{2}$, $F_{3}F_{6}S_{14}V_{1}V_{2}$, $F_{14}F_{29}S_{9}S_{23}S_{24}$, $F_{14}F_{29}S_{9}S_{24}S_{3}$, $F_{14}F_{29}S_{9}S_{23}S_{4}$, $F_{14}F_{29}S_{9}S_{3}S_{4}$, $F_{3}F_{14}S_{9}S_{3}S_{4}$, $F_{6}F_{29}S_{14}S_{22}S_{23}$, $F_{6}F_{29}S_{14}S_{22}S_{3}$, $F_{6}F_{29}S_{14}S_{23}S_{2}$, $F_{6}F_{29}S_{14}S_{2}S_{3}$, $F_{3}F_{6}S_{14}S_{2}S_{3}$, $F_{25}F_{26}S_{5}S_{5}S_{25}$, $F_{22}F_{25}S_{5}S_{5}S_{25}$, $F_{25}F_{9}S_{5}S_{5}S_{25}$, $F_{25}F_{5}S_{5}S_{5}S_{25}$, $F_{26}F_{8}S_{5}S_{5}S_{25}$, $F_{22}F_{8}S_{5}S_{5}S_{25}$, $F_{8}F_{9}S_{5}S_{5}S_{25}$, $F_{5}F_{8}S_{5}S_{5}S_{25}$, $F_{8}F_{9}S_{16}S_{5}S_{5}$, $F_{5}F_{8}S_{16}S_{5}S_{5}$, $F_{13}F_{28}S_{9}S_{21}S_{23}$, $F_{13}F_{28}S_{14}S_{21}S_{23}$, $F_{13}F_{28}S_{9}S_{23}S_{1}$, $F_{13}F_{28}S_{14}S_{23}S_{1}$, $F_{13}F_{28}S_{9}S_{21}S_{3}$, $F_{13}F_{28}S_{14}S_{21}S_{3}$, $F_{13}F_{28}S_{9}S_{1}S_{3}$, $F_{13}F_{28}S_{14}S_{1}S_{3}$, $F_{2}F_{13}S_{9}S_{1}S_{3}$, $F_{2}F_{13}S_{14}S_{1}S_{3}$, $F_{25}F_{26}S_{23}S_{5}V_{22}$, $F_{26}F_{8}S_{3}S_{5}V_{22}$, $F_{22}F_{25}S_{23}S_{5}V_{20}$, $F_{22}F_{8}S_{3}S_{5}V_{20}$, $F_{25}F_{9}S_{23}S_{5}V_{22}$, $F_{8}F_{9}S_{3}S_{5}V_{22}$, $F_{8}F_{9}S_{3}S_{5}V_{13}$, $F_{25}F_{5}S_{23}S_{5}V_{20}$, $F_{5}F_{8}S_{3}S_{5}V_{20}$, $F_{5}F_{8}S_{3}S_{5}V_{9}$, $F_{14}F_{29}S_{23}S_{5}V_{18}$, $F_{6}F_{29}S_{23}S_{5}V_{18}$, $F_{14}F_{29}S_{23}S_{5}V_{1}$, $F_{6}F_{29}S_{23}S_{5}V_{1}$, $F_{14}F_{29}S_{3}S_{5}V_{18}$, $F_{6}F_{29}S_{3}S_{5}V_{18}$, $F_{14}F_{29}S_{3}S_{5}V_{1}$, $F_{6}F_{29}S_{3}S_{5}V_{1}$, $F_{3}F_{14}S_{3}S_{5}V_{1}$, $F_{3}F_{6}S_{3}S_{5}V_{1}$, $F_{13}F_{28}S_{9}S_{23}V_{18}$, $F_{13}F_{28}S_{9}S_{3}V_{18}$, $F_{13}F_{28}S_{9}S_{23}V_{1}$, $F_{13}F_{28}S_{9}S_{3}V_{1}$, $F_{2}F_{13}S_{9}S_{3}V_{1}$, $F_{13}F_{28}S_{14}S_{23}V_{18}$, $F_{13}F_{28}S_{14}S_{3}V_{18}$, $F_{13}F_{28}S_{14}S_{23}V_{1}$, $F_{13}F_{28}S_{14}S_{3}V_{1}$, $F_{2}F_{13}S_{14}S_{3}V_{1}$, $F_{25}F_{26}S_{5}S_{5}V_{22}$, $F_{26}F_{8}S_{5}S_{5}V_{22}$, $F_{22}F_{25}S_{5}S_{5}V_{20}$, $F_{22}F_{8}S_{5}S_{5}V_{20}$, $F_{25}F_{9}S_{5}S_{5}V_{22}$, $F_{8}F_{9}S_{5}S_{5}V_{22}$, $F_{8}F_{9}S_{5}S_{5}V_{13}$, $F_{25}F_{5}S_{5}S_{5}V_{20}$, $F_{5}F_{8}S_{5}S_{5}V_{20}$, $F_{5}F_{8}S_{5}S_{5}V_{9}$, $F_{14}F_{29}S_{9}S_{23}V_{18}$, $F_{6}F_{29}S_{14}S_{23}V_{18}$, $F_{14}F_{29}S_{9}S_{23}V_{1}$, $F_{6}F_{29}S_{14}S_{23}V_{1}$, $F_{14}F_{29}S_{9}S_{3}V_{18}$, $F_{6}F_{29}S_{14}S_{3}V_{18}$, $F_{14}F_{29}S_{9}S_{3}V_{1}$, $F_{6}F_{29}S_{14}S_{3}V_{1}$, $F_{3}F_{14}S_{9}S_{3}V_{1}$, $F_{3}F_{6}S_{14}S_{3}V_{1}$, $F_{25}F_{25}S_{23}S_{23}V_{22}$, $F_{25}F_{8}S_{23}S_{3}V_{22}$, $F_{25}F_{25}S_{23}S_{23}V_{20}$, $F_{25}F_{8}S_{23}S_{3}V_{20}$, $F_{8}F_{8}S_{3}S_{3}V_{22}$, $F_{8}F_{8}S_{3}S_{3}V_{20}$, $F_{8}F_{8}S_{3}S_{3}V_{13}$, $F_{8}F_{8}S_{3}S_{3}V_{9}$, $F_{14}F_{28}S_{23}S_{5}V_{18}$, $F_{14}F_{28}S_{3}S_{5}V_{18}$, $F_{14}F_{28}S_{23}S_{5}V_{1}$, $F_{14}F_{28}S_{3}S_{5}V_{1}$, $F_{2}F_{14}S_{3}S_{5}V_{1}$, $F_{6}F_{28}S_{23}S_{5}V_{18}$, $F_{6}F_{28}S_{3}S_{5}V_{18}$, $F_{6}F_{28}S_{23}S_{5}V_{1}$, $F_{6}F_{28}S_{3}S_{5}V_{1}$, $F_{2}F_{6}S_{3}S_{5}V_{1}$, $F_{25}F_{25}S_{23}S_{5}V_{22}$, $F_{25}F_{8}S_{23}S_{5}V_{22}$, $F_{25}F_{25}S_{23}S_{5}V_{20}$, $F_{25}F_{8}S_{23}S_{5}V_{20}$, $F_{25}F_{8}S_{3}S_{5}V_{22}$, $F_{8}F_{8}S_{3}S_{5}V_{22}$, $F_{25}F_{8}S_{3}S_{5}V_{20}$, $F_{8}F_{8}S_{3}S_{5}V_{20}$, $F_{8}F_{8}S_{3}S_{5}V_{13}$, $F_{8}F_{8}S_{3}S_{5}V_{9}$, $F_{14}F_{28}S_{9}S_{23}V_{18}$, $F_{14}F_{28}S_{9}S_{3}V_{18}$, $F_{14}F_{28}S_{9}S_{23}V_{1}$, $F_{14}F_{28}S_{9}S_{3}V_{1}$, $F_{2}F_{14}S_{9}S_{3}V_{1}$, $F_{6}F_{28}S_{14}S_{23}V_{18}$, $F_{6}F_{28}S_{14}S_{3}V_{18}$, $F_{6}F_{28}S_{14}S_{23}V_{1}$, $F_{6}F_{28}S_{14}S_{3}V_{1}$, $F_{2}F_{6}S_{14}S_{3}V_{1}$, $F_{25}F_{25}S_{5}S_{5}V_{22}$, $F_{25}F_{8}S_{5}S_{5}V_{22}$, $F_{25}F_{25}S_{5}S_{5}V_{20}$, $F_{25}F_{8}S_{5}S_{5}V_{20}$, $F_{8}F_{8}S_{5}S_{5}V_{22}$, $F_{8}F_{8}S_{5}S_{5}V_{20}$, $F_{8}F_{8}S_{5}S_{5}V_{13}$, $F_{8}F_{8}S_{5}S_{5}V_{9}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{4}$} {{$F_{27}F_{28}S_{23}S_{23}S_{25}$, $F_{27}F_{28}S_{23}S_{3}S_{25}$, $F_{27}F_{28}S_{3}S_{3}S_{25}$, $F_{1}F_{2}S_{16}S_{3}S_{3}$, $F_{27}F_{28}S_{22}S_{23}S_{25}$, $F_{27}F_{28}S_{22}S_{3}S_{25}$, $F_{27}F_{28}S_{23}S_{2}S_{25}$, $F_{27}F_{28}S_{2}S_{3}S_{25}$, $F_{1}F_{2}S_{16}S_{2}S_{3}$, $F_{25}F_{28}S_{22}S_{23}S_{23}$, $F_{25}F_{28}S_{22}S_{23}S_{3}$, $F_{8}F_{28}S_{23}S_{2}S_{3}$, $F_{8}F_{28}S_{2}S_{3}S_{3}$, $F_{2}F_{8}S_{2}S_{3}S_{3}$, $F_{25}F_{28}S_{23}S_{23}S_{25}$, $F_{8}F_{28}S_{23}S_{3}S_{25}$, $F_{25}F_{28}S_{23}S_{3}S_{25}$, $F_{8}F_{28}S_{3}S_{3}S_{25}$, $F_{2}F_{8}S_{16}S_{3}S_{3}$, $F_{25}F_{28}S_{22}S_{23}S_{5}$, $F_{25}F_{28}S_{22}S_{3}S_{5}$, $F_{8}F_{28}S_{23}S_{2}S_{5}$, $F_{8}F_{28}S_{2}S_{3}S_{5}$, $F_{2}F_{8}S_{2}S_{3}S_{5}$, $F_{25}F_{28}S_{23}S_{5}S_{25}$, $F_{8}F_{28}S_{23}S_{5}S_{25}$, $F_{25}F_{28}S_{3}S_{5}S_{25}$, $F_{8}F_{28}S_{3}S_{5}S_{25}$, $F_{2}F_{8}S_{16}S_{3}S_{5}$, $F_{25}F_{27}S_{22}S_{23}S_{23}$, $F_{25}F_{27}S_{22}S_{23}S_{3}$, $F_{8}F_{27}S_{23}S_{2}S_{3}$, $F_{8}F_{27}S_{2}S_{3}S_{3}$, $F_{1}F_{8}S_{2}S_{3}S_{3}$, $F_{24}F_{28}S_{21}S_{22}S_{23}$, $F_{24}F_{28}S_{21}S_{22}S_{3}$, $F_{7}F_{28}S_{23}S_{1}S_{2}$, $F_{7}F_{28}S_{1}S_{2}S_{3}$, $F_{2}F_{7}S_{1}S_{2}S_{3}$, $F_{25}F_{27}S_{22}S_{22}S_{23}$, $F_{25}F_{27}S_{22}S_{23}S_{2}$, $F_{8}F_{27}S_{22}S_{2}S_{3}$, $F_{8}F_{27}S_{2}S_{2}S_{3}$, $F_{1}F_{8}S_{2}S_{2}S_{3}$, $F_{25}F_{27}S_{23}S_{23}S_{25}$, $F_{8}F_{27}S_{23}S_{3}S_{25}$, $F_{25}F_{27}S_{23}S_{3}S_{25}$, $F_{8}F_{27}S_{3}S_{3}S_{25}$, $F_{1}F_{8}S_{16}S_{3}S_{3}$, $F_{24}F_{28}S_{21}S_{23}S_{5}$, $F_{24}F_{28}S_{21}S_{3}S_{5}$, $F_{7}F_{28}S_{23}S_{1}S_{5}$, $F_{7}F_{28}S_{1}S_{3}S_{5}$, $F_{2}F_{7}S_{1}S_{3}S_{5}$, $F_{25}F_{27}S_{23}S_{5}S_{25}$, $F_{8}F_{27}S_{23}S_{5}S_{25}$, $F_{25}F_{27}S_{3}S_{5}S_{25}$, $F_{8}F_{27}S_{3}S_{5}S_{25}$, $F_{1}F_{8}S_{16}S_{3}S_{5}$, $F_{25}F_{27}S_{22}S_{23}S_{25}$, $F_{8}F_{27}S_{22}S_{3}S_{25}$, $F_{25}F_{27}S_{23}S_{2}S_{25}$, $F_{8}F_{27}S_{2}S_{3}S_{25}$, $F_{1}F_{8}S_{16}S_{2}S_{3}$, $F_{24}F_{28}S_{22}S_{23}S_{25}$, $F_{7}F_{28}S_{23}S_{2}S_{25}$, $F_{24}F_{28}S_{22}S_{3}S_{25}$, $F_{7}F_{28}S_{2}S_{3}S_{25}$, $F_{2}F_{7}S_{16}S_{2}S_{3}$, $F_{25}F_{27}S_{22}S_{23}S_{5}$, $F_{25}F_{27}S_{22}S_{3}S_{5}$, $F_{8}F_{27}S_{23}S_{2}S_{5}$, $F_{8}F_{27}S_{2}S_{3}S_{5}$, $F_{1}F_{8}S_{2}S_{3}S_{5}$, $F_{24}F_{28}S_{23}S_{5}S_{25}$, $F_{7}F_{28}S_{23}S_{5}S_{25}$, $F_{24}F_{28}S_{3}S_{5}S_{25}$, $F_{7}F_{28}S_{3}S_{5}S_{25}$, $F_{2}F_{7}S_{16}S_{3}S_{5}$, $F_{24}F_{28}S_{21}S_{23}S_{6}$, $F_{24}F_{28}S_{21}S_{3}S_{6}$, $F_{7}F_{28}S_{23}S_{1}S_{6}$, $F_{7}F_{28}S_{1}S_{3}S_{6}$, $F_{2}F_{7}S_{1}S_{3}S_{6}$, $F_{25}F_{27}S_{22}S_{22}S_{5}$, $F_{25}F_{27}S_{22}S_{2}S_{5}$, $F_{8}F_{27}S_{22}S_{2}S_{5}$, $F_{8}F_{27}S_{2}S_{2}S_{5}$, $F_{1}F_{8}S_{2}S_{2}S_{5}$, $F_{25}F_{27}S_{22}S_{5}S_{25}$, $F_{8}F_{27}S_{22}S_{5}S_{25}$, $F_{25}F_{27}S_{2}S_{5}S_{25}$, $F_{8}F_{27}S_{2}S_{5}S_{25}$, $F_{1}F_{8}S_{16}S_{2}S_{5}$, $F_{24}F_{28}S_{23}S_{6}S_{25}$, $F_{7}F_{28}S_{23}S_{6}S_{25}$, $F_{24}F_{28}S_{3}S_{6}S_{25}$, $F_{7}F_{28}S_{3}S_{6}S_{25}$, $F_{2}F_{7}S_{16}S_{3}S_{6}$, $F_{25}F_{25}S_{23}S_{23}S_{25}$, $F_{25}F_{8}S_{23}S_{3}S_{25}$, $F_{8}F_{8}S_{3}S_{3}S_{25}$, $F_{8}F_{8}S_{16}S_{3}S_{3}$, $F_{6}F_{28}S_{21}S_{23}S_{5}$, $F_{6}F_{28}S_{21}S_{3}S_{5}$, $F_{6}F_{28}S_{23}S_{1}S_{5}$, $F_{6}F_{28}S_{1}S_{3}S_{5}$, $F_{2}F_{6}S_{1}S_{3}S_{5}$, $F_{25}F_{25}S_{23}S_{5}S_{25}$, $F_{25}F_{8}S_{23}S_{5}S_{25}$, $F_{25}F_{8}S_{3}S_{5}S_{25}$, $F_{8}F_{8}S_{3}S_{5}S_{25}$, $F_{8}F_{8}S_{16}S_{3}S_{5}$, $F_{6}F_{28}S_{22}S_{23}S_{5}$, $F_{6}F_{28}S_{23}S_{2}S_{5}$, $F_{6}F_{28}S_{22}S_{3}S_{5}$, $F_{6}F_{28}S_{2}S_{3}S_{5}$, $F_{2}F_{6}S_{2}S_{3}S_{5}$, $F_{6}F_{28}S_{14}S_{21}S_{23}$, $F_{6}F_{28}S_{14}S_{21}S_{3}$, $F_{6}F_{28}S_{14}S_{23}S_{1}$, $F_{6}F_{28}S_{14}S_{1}S_{3}$, $F_{2}F_{6}S_{14}S_{1}S_{3}$, $F_{25}F_{25}S_{5}S_{5}S_{25}$, $F_{25}F_{8}S_{5}S_{5}S_{25}$, $F_{8}F_{8}S_{5}S_{5}S_{25}$, $F_{8}F_{8}S_{16}S_{5}S_{5}$, $F_{6}F_{28}S_{14}S_{22}S_{23}$, $F_{6}F_{28}S_{14}S_{23}S_{2}$, $F_{6}F_{28}S_{14}S_{22}S_{3}$, $F_{6}F_{28}S_{14}S_{2}S_{3}$, $F_{2}F_{6}S_{14}S_{2}S_{3}$, $F_{24}F_{25}S_{22}S_{23}S_{25}$, $F_{24}F_{8}S_{22}S_{3}S_{25}$, $F_{25}F_{7}S_{23}S_{2}S_{25}$, $F_{7}F_{8}S_{2}S_{3}S_{25}$, $F_{7}F_{8}S_{16}S_{2}S_{3}$, $F_{6}F_{27}S_{22}S_{23}S_{5}$, $F_{6}F_{27}S_{22}S_{3}S_{5}$, $F_{6}F_{27}S_{23}S_{2}S_{5}$, $F_{6}F_{27}S_{2}S_{3}S_{5}$, $F_{1}F_{6}S_{2}S_{3}S_{5}$, $F_{24}F_{25}S_{23}S_{5}S_{25}$, $F_{25}F_{7}S_{23}S_{5}S_{25}$, $F_{24}F_{8}S_{3}S_{5}S_{25}$, $F_{7}F_{8}S_{3}S_{5}S_{25}$, $F_{7}F_{8}S_{16}S_{3}S_{5}$, $F_{18}F_{28}S_{21}S_{23}S_{6}$, $F_{18}F_{28}S_{21}S_{3}S_{6}$, $F_{18}F_{28}S_{23}S_{1}S_{6}$, $F_{18}F_{28}S_{1}S_{3}S_{6}$, $F_{2}F_{18}S_{1}S_{3}S_{6}$, $F_{6}F_{27}S_{22}S_{22}S_{5}$, $F_{6}F_{27}S_{22}S_{2}S_{5}$, $F_{6}F_{27}S_{2}S_{2}S_{5}$, $F_{1}F_{6}S_{2}S_{2}S_{5}$, $F_{24}F_{25}S_{22}S_{5}S_{25}$, $F_{24}F_{8}S_{22}S_{5}S_{25}$, $F_{25}F_{7}S_{2}S_{5}S_{25}$, $F_{7}F_{8}S_{2}S_{5}S_{25}$, $F_{7}F_{8}S_{16}S_{2}S_{5}$, $F_{24}F_{25}S_{23}S_{6}S_{25}$, $F_{25}F_{7}S_{23}S_{6}S_{25}$, $F_{24}F_{8}S_{3}S_{6}S_{25}$, $F_{7}F_{8}S_{3}S_{6}S_{25}$, $F_{7}F_{8}S_{16}S_{3}S_{6}$, $F_{18}F_{28}S_{14}S_{21}S_{23}$, $F_{18}F_{28}S_{14}S_{21}S_{3}$, $F_{18}F_{28}S_{14}S_{23}S_{1}$, $F_{18}F_{28}S_{14}S_{1}S_{3}$, $F_{2}F_{18}S_{14}S_{1}S_{3}$, $F_{24}F_{25}S_{5}S_{5}S_{25}$, $F_{24}F_{8}S_{5}S_{5}S_{25}$, $F_{25}F_{7}S_{5}S_{5}S_{25}$, $F_{7}F_{8}S_{5}S_{5}S_{25}$, $F_{7}F_{8}S_{16}S_{5}S_{5}$, $F_{6}F_{27}S_{14}S_{22}S_{23}$, $F_{6}F_{27}S_{14}S_{23}S_{2}$, $F_{6}F_{27}S_{14}S_{22}S_{3}$, $F_{6}F_{27}S_{14}S_{2}S_{3}$, $F_{1}F_{6}S_{14}S_{2}S_{3}$, $F_{6}F_{27}S_{14}S_{22}S_{22}$, $F_{6}F_{27}S_{14}S_{22}S_{2}$, $F_{6}F_{27}S_{14}S_{2}S_{2}$, $F_{1}F_{6}S_{14}S_{2}S_{2}$, $F_{24}F_{25}S_{5}S_{6}S_{25}$, $F_{24}F_{8}S_{5}S_{6}S_{25}$, $F_{25}F_{7}S_{5}S_{6}S_{25}$, $F_{7}F_{8}S_{5}S_{6}S_{25}$, $F_{7}F_{8}S_{16}S_{5}S_{6}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{5}$} {{$F_{27}F_{28}S_{22}S_{23}V_{21}$, $F_{27}F_{28}S_{23}S_{2}V_{21}$, $F_{27}F_{28}S_{22}S_{3}V_{21}$, $F_{27}F_{28}S_{2}S_{3}V_{21}$, $F_{1}F_{2}S_{2}S_{3}V_{10}$, $F_{29}F_{29}S_{25}V_{19}V_{19}$, $F_{29}F_{29}S_{25}V_{19}V_{2}$, $F_{29}F_{29}S_{25}V_{2}V_{2}$, $F_{3}F_{3}S_{16}V_{2}V_{2}$, $F_{27}F_{28}S_{22}S_{23}V_{20}$, $F_{27}F_{28}S_{22}S_{3}V_{20}$, $F_{27}F_{28}S_{23}S_{2}V_{20}$, $F_{27}F_{28}S_{2}S_{3}V_{20}$, $F_{1}F_{2}S_{2}S_{3}V_{9}$, $F_{27}F_{28}S_{23}V_{19}V_{21}$, $F_{27}F_{28}S_{23}V_{2}V_{21}$, $F_{27}F_{28}S_{3}V_{19}V_{21}$, $F_{27}F_{28}S_{3}V_{2}V_{21}$, $F_{1}F_{2}S_{3}V_{10}V_{2}$, $F_{29}F_{29}S_{23}S_{25}V_{19}$, $F_{29}F_{29}S_{3}S_{25}V_{19}$, $F_{29}F_{29}S_{23}S_{25}V_{2}$, $F_{29}F_{29}S_{3}S_{25}V_{2}$, $F_{3}F_{3}S_{16}S_{3}V_{2}$, $F_{27}F_{28}S_{23}V_{19}V_{20}$, $F_{27}F_{28}S_{3}V_{19}V_{20}$, $F_{27}F_{28}S_{23}V_{2}V_{20}$, $F_{27}F_{28}S_{3}V_{2}V_{20}$, $F_{1}F_{2}S_{3}V_{9}V_{2}$, $F_{29}F_{29}S_{23}S_{23}S_{25}$, $F_{29}F_{29}S_{23}S_{3}S_{25}$, $F_{29}F_{29}S_{3}S_{3}S_{25}$, $F_{3}F_{3}S_{16}S_{3}S_{3}$, $F_{22}F_{27}S_{22}S_{22}S_{23}$, $F_{22}F_{27}S_{22}S_{23}S_{2}$, $F_{5}F_{27}S_{22}S_{2}S_{3}$, $F_{5}F_{27}S_{2}S_{2}S_{3}$, $F_{1}F_{5}S_{2}S_{2}S_{3}$, $F_{24}F_{29}V_{18}V_{19}V_{19}$, $F_{24}F_{29}V_{18}V_{19}V_{2}$, $F_{7}F_{29}V_{19}V_{1}V_{2}$, $F_{7}F_{29}V_{1}V_{2}V_{2}$, $F_{3}F_{7}V_{1}V_{2}V_{2}$, $F_{21}F_{28}S_{21}S_{22}S_{23}$, $F_{21}F_{28}S_{21}S_{22}S_{3}$, $F_{17}F_{28}S_{23}S_{1}S_{2}$, $F_{17}F_{28}S_{1}S_{2}S_{3}$, $F_{2}F_{17}S_{1}S_{2}S_{3}$, $F_{22}F_{27}S_{22}S_{23}V_{19}$, $F_{22}F_{27}S_{22}S_{23}V_{2}$, $F_{5}F_{27}S_{2}S_{3}V_{19}$, $F_{5}F_{27}S_{2}S_{3}V_{2}$, $F_{1}F_{5}S_{2}S_{3}V_{2}$, $F_{24}F_{29}S_{23}V_{18}V_{19}$, $F_{24}F_{29}S_{3}V_{18}V_{19}$, $F_{7}F_{29}S_{23}V_{1}V_{2}$, $F_{7}F_{29}S_{3}V_{1}V_{2}$, $F_{3}F_{7}S_{3}V_{1}V_{2}$, $F_{21}F_{28}S_{22}S_{23}V_{21}$, $F_{17}F_{28}S_{23}S_{2}V_{21}$, $F_{21}F_{28}S_{22}S_{3}V_{21}$, $F_{17}F_{28}S_{2}S_{3}V_{21}$, $F_{2}F_{17}S_{2}S_{3}V_{10}$, $F_{24}F_{29}S_{25}V_{19}V_{19}$, $F_{7}F_{29}S_{25}V_{19}V_{2}$, $F_{24}F_{29}S_{25}V_{19}V_{2}$, $F_{7}F_{29}S_{25}V_{2}V_{2}$, $F_{3}F_{7}S_{16}V_{2}V_{2}$, $F_{22}F_{27}S_{22}S_{23}V_{20}$, $F_{5}F_{27}S_{22}S_{3}V_{20}$, $F_{22}F_{27}S_{23}S_{2}V_{20}$, $F_{5}F_{27}S_{2}S_{3}V_{20}$, $F_{1}F_{5}S_{2}S_{3}V_{9}$, $F_{22}F_{27}S_{22}S_{22}V_{4}$, $F_{22}F_{27}S_{22}S_{2}V_{4}$, $F_{5}F_{27}S_{22}S_{2}V_{4}$, $F_{5}F_{27}S_{2}S_{2}V_{4}$, $F_{1}F_{5}S_{2}S_{2}V_{4}$, $F_{24}F_{29}S_{6}V_{18}V_{19}$, $F_{24}F_{29}S_{6}V_{18}V_{2}$, $F_{7}F_{29}S_{6}V_{19}V_{1}$, $F_{7}F_{29}S_{6}V_{1}V_{2}$, $F_{3}F_{7}S_{6}V_{1}V_{2}$, $F_{24}F_{29}S_{6}S_{25}V_{19}$, $F_{7}F_{29}S_{6}S_{25}V_{19}$, $F_{24}F_{29}S_{6}S_{25}V_{2}$, $F_{7}F_{29}S_{6}S_{25}V_{2}$, $F_{3}F_{7}S_{16}S_{6}V_{2}$, $F_{22}F_{27}S_{22}V_{4}V_{20}$, $F_{5}F_{27}S_{22}V_{4}V_{20}$, $F_{22}F_{27}S_{2}V_{4}V_{20}$, $F_{5}F_{27}S_{2}V_{4}V_{20}$, $F_{1}F_{5}S_{2}V_{9}V_{4}$, $F_{22}F_{27}S_{22}V_{19}V_{4}$, $F_{22}F_{27}S_{22}V_{4}V_{2}$, $F_{5}F_{27}S_{2}V_{19}V_{4}$, $F_{5}F_{27}S_{2}V_{4}V_{2}$, $F_{1}F_{5}S_{2}V_{4}V_{2}$, $F_{24}F_{29}S_{23}S_{6}V_{18}$, $F_{24}F_{29}S_{3}S_{6}V_{18}$, $F_{7}F_{29}S_{23}S_{6}V_{1}$, $F_{7}F_{29}S_{3}S_{6}V_{1}$, $F_{3}F_{7}S_{3}S_{6}V_{1}$, $F_{21}F_{28}S_{23}S_{6}V_{21}$, $F_{17}F_{28}S_{23}S_{6}V_{21}$, $F_{21}F_{28}S_{3}S_{6}V_{21}$, $F_{17}F_{28}S_{3}S_{6}V_{21}$, $F_{2}F_{17}S_{3}S_{6}V_{10}$, $F_{24}F_{29}S_{25}V_{19}V_{4}$, $F_{7}F_{29}S_{25}V_{19}V_{4}$, $F_{24}F_{29}S_{25}V_{4}V_{2}$, $F_{7}F_{29}S_{25}V_{4}V_{2}$, $F_{3}F_{7}S_{16}V_{4}V_{2}$, $F_{24}F_{29}S_{23}S_{25}V_{19}$, $F_{7}F_{29}S_{23}S_{25}V_{2}$, $F_{24}F_{29}S_{3}S_{25}V_{19}$, $F_{7}F_{29}S_{3}S_{25}V_{2}$, $F_{3}F_{7}S_{16}S_{3}V_{2}$, $F_{22}F_{27}S_{23}V_{19}V_{20}$, $F_{5}F_{27}S_{3}V_{19}V_{20}$, $F_{22}F_{27}S_{23}V_{2}V_{20}$, $F_{5}F_{27}S_{3}V_{2}V_{20}$, $F_{1}F_{5}S_{3}V_{9}V_{2}$, $F_{24}F_{29}V_{18}V_{19}V_{4}$, $F_{24}F_{29}V_{18}V_{4}V_{2}$, $F_{7}F_{29}V_{19}V_{4}V_{1}$, $F_{7}F_{29}V_{4}V_{1}V_{2}$, $F_{3}F_{7}V_{4}V_{1}V_{2}$, $F_{21}F_{28}S_{21}S_{23}S_{6}$, $F_{21}F_{28}S_{21}S_{3}S_{6}$, $F_{17}F_{28}S_{23}S_{1}S_{6}$, $F_{17}F_{28}S_{1}S_{3}S_{6}$, $F_{2}F_{17}S_{1}S_{3}S_{6}$, $F_{24}F_{29}S_{23}S_{6}S_{25}$, $F_{7}F_{29}S_{23}S_{6}S_{25}$, $F_{24}F_{29}S_{3}S_{6}S_{25}$, $F_{7}F_{29}S_{3}S_{6}S_{25}$, $F_{3}F_{7}S_{16}S_{3}S_{6}$, $F_{22}F_{27}V_{19}V_{4}V_{20}$, $F_{5}F_{27}V_{19}V_{4}V_{20}$, $F_{22}F_{27}V_{4}V_{2}V_{20}$, $F_{5}F_{27}V_{4}V_{2}V_{20}$, $F_{1}F_{5}V_{9}V_{4}V_{2}$, $F_{24}F_{29}S_{23}V_{18}V_{4}$, $F_{24}F_{29}S_{3}V_{18}V_{4}$, $F_{7}F_{29}S_{23}V_{4}V_{1}$, $F_{7}F_{29}S_{3}V_{4}V_{1}$, $F_{3}F_{7}S_{3}V_{4}V_{1}$, $F_{24}F_{29}S_{23}S_{25}V_{4}$, $F_{7}F_{29}S_{23}S_{25}V_{4}$, $F_{24}F_{29}S_{3}S_{25}V_{4}$, $F_{7}F_{29}S_{3}S_{25}V_{4}$, $F_{3}F_{7}S_{16}S_{3}V_{4}$, $F_{22}F_{29}S_{22}S_{23}V_{19}$, $F_{22}F_{29}S_{22}S_{23}V_{2}$, $F_{5}F_{29}S_{2}S_{3}V_{19}$, $F_{5}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{5}S_{2}S_{3}V_{2}$, $F_{24}F_{28}S_{23}V_{18}V_{19}$, $F_{24}F_{28}S_{3}V_{18}V_{19}$, $F_{7}F_{28}S_{23}V_{1}V_{2}$, $F_{7}F_{28}S_{3}V_{1}V_{2}$, $F_{2}F_{7}S_{3}V_{1}V_{2}$, $F_{22}F_{29}S_{22}S_{23}S_{23}$, $F_{22}F_{29}S_{22}S_{23}S_{3}$, $F_{5}F_{29}S_{23}S_{2}S_{3}$, $F_{5}F_{29}S_{2}S_{3}S_{3}$, $F_{3}F_{5}S_{2}S_{3}S_{3}$, $F_{24}F_{28}S_{23}V_{19}V_{21}$, $F_{7}F_{28}S_{23}V_{2}V_{21}$, $F_{24}F_{28}S_{3}V_{19}V_{21}$, $F_{7}F_{28}S_{3}V_{2}V_{21}$, $F_{2}F_{7}S_{3}V_{10}V_{2}$, $F_{22}F_{29}S_{23}S_{25}V_{19}$, $F_{5}F_{29}S_{3}S_{25}V_{19}$, $F_{22}F_{29}S_{23}S_{25}V_{2}$, $F_{5}F_{29}S_{3}S_{25}V_{2}$, $F_{3}F_{5}S_{16}S_{3}V_{2}$, $F_{22}F_{29}S_{22}V_{19}V_{4}$, $F_{22}F_{29}S_{22}V_{4}V_{2}$, $F_{5}F_{29}S_{2}V_{19}V_{4}$, $F_{5}F_{29}S_{2}V_{4}V_{2}$, $F_{3}F_{5}S_{2}V_{4}V_{2}$, $F_{24}F_{28}S_{23}S_{6}V_{18}$, $F_{24}F_{28}S_{3}S_{6}V_{18}$, $F_{7}F_{28}S_{23}S_{6}V_{1}$, $F_{7}F_{28}S_{3}S_{6}V_{1}$, $F_{2}F_{7}S_{3}S_{6}V_{1}$, $F_{24}F_{28}S_{23}S_{6}V_{21}$, $F_{7}F_{28}S_{23}S_{6}V_{21}$, $F_{24}F_{28}S_{3}S_{6}V_{21}$, $F_{7}F_{28}S_{3}S_{6}V_{21}$, $F_{2}F_{7}S_{3}S_{6}V_{10}$, $F_{22}F_{29}S_{25}V_{19}V_{4}$, $F_{5}F_{29}S_{25}V_{19}V_{4}$, $F_{22}F_{29}S_{25}V_{4}V_{2}$, $F_{5}F_{29}S_{25}V_{4}V_{2}$, $F_{3}F_{5}S_{16}V_{4}V_{2}$, $F_{22}F_{29}S_{22}S_{23}V_{4}$, $F_{22}F_{29}S_{22}S_{3}V_{4}$, $F_{5}F_{29}S_{23}S_{2}V_{4}$, $F_{5}F_{29}S_{2}S_{3}V_{4}$, $F_{3}F_{5}S_{2}S_{3}V_{4}$, $F_{24}F_{28}S_{23}V_{4}V_{21}$, $F_{7}F_{28}S_{23}V_{4}V_{21}$, $F_{24}F_{28}S_{3}V_{4}V_{21}$, $F_{7}F_{28}S_{3}V_{4}V_{21}$, $F_{2}F_{7}S_{3}V_{10}V_{4}$, $F_{22}F_{29}S_{23}S_{23}S_{25}$, $F_{5}F_{29}S_{23}S_{3}S_{25}$, $F_{22}F_{29}S_{23}S_{3}S_{25}$, $F_{5}F_{29}S_{3}S_{3}S_{25}$, $F_{3}F_{5}S_{16}S_{3}S_{3}$, $F_{24}F_{28}S_{23}V_{18}V_{4}$, $F_{24}F_{28}S_{3}V_{18}V_{4}$, $F_{7}F_{28}S_{23}V_{4}V_{1}$, $F_{7}F_{28}S_{3}V_{4}V_{1}$, $F_{2}F_{7}S_{3}V_{4}V_{1}$, $F_{22}F_{29}S_{23}S_{25}V_{4}$, $F_{5}F_{29}S_{23}S_{25}V_{4}$, $F_{22}F_{29}S_{3}S_{25}V_{4}$, $F_{5}F_{29}S_{3}S_{25}V_{4}$, $F_{3}F_{5}S_{16}S_{3}V_{4}$, $F_{23}F_{27}S_{22}S_{22}S_{23}$, $F_{23}F_{27}S_{22}S_{23}S_{2}$, $F_{6}F_{27}S_{22}S_{2}S_{3}$, $F_{6}F_{27}S_{2}S_{2}S_{3}$, $F_{1}F_{6}S_{2}S_{2}S_{3}$, $F_{25}F_{29}V_{18}V_{19}V_{19}$, $F_{25}F_{29}V_{18}V_{19}V_{2}$, $F_{8}F_{29}V_{19}V_{1}V_{2}$, $F_{8}F_{29}V_{1}V_{2}V_{2}$, $F_{3}F_{8}V_{1}V_{2}V_{2}$, $F_{22}F_{28}S_{21}S_{22}S_{23}$, $F_{22}F_{28}S_{21}S_{22}S_{3}$, $F_{5}F_{28}S_{23}S_{1}S_{2}$, $F_{5}F_{28}S_{1}S_{2}S_{3}$, $F_{2}F_{5}S_{1}S_{2}S_{3}$, $F_{23}F_{27}S_{22}S_{23}V_{19}$, $F_{23}F_{27}S_{22}S_{23}V_{2}$, $F_{6}F_{27}S_{2}S_{3}V_{19}$, $F_{6}F_{27}S_{2}S_{3}V_{2}$, $F_{1}F_{6}S_{2}S_{3}V_{2}$, $F_{25}F_{29}S_{23}V_{18}V_{19}$, $F_{25}F_{29}S_{3}V_{18}V_{19}$, $F_{8}F_{29}S_{23}V_{1}V_{2}$, $F_{8}F_{29}S_{3}V_{1}V_{2}$, $F_{3}F_{8}S_{3}V_{1}V_{2}$, $F_{22}F_{28}S_{22}S_{23}V_{20}$, $F_{5}F_{28}S_{23}S_{2}V_{20}$, $F_{22}F_{28}S_{22}S_{3}V_{20}$, $F_{5}F_{28}S_{2}S_{3}V_{20}$, $F_{2}F_{5}S_{2}S_{3}V_{9}$, $F_{25}F_{29}S_{25}V_{19}V_{19}$, $F_{8}F_{29}S_{25}V_{19}V_{2}$, $F_{25}F_{29}S_{25}V_{19}V_{2}$, $F_{8}F_{29}S_{25}V_{2}V_{2}$, $F_{3}F_{8}S_{16}V_{2}V_{2}$, $F_{23}F_{27}S_{22}S_{23}V_{21}$, $F_{6}F_{27}S_{22}S_{3}V_{21}$, $F_{23}F_{27}S_{23}S_{2}V_{21}$, $F_{6}F_{27}S_{2}S_{3}V_{21}$, $F_{1}F_{6}S_{2}S_{3}V_{10}$, $F_{23}F_{27}S_{22}S_{22}V_{3}$, $F_{23}F_{27}S_{22}S_{2}V_{3}$, $F_{6}F_{27}S_{22}S_{2}V_{3}$, $F_{6}F_{27}S_{2}S_{2}V_{3}$, $F_{1}F_{6}S_{2}S_{2}V_{3}$, $F_{25}F_{29}S_{5}V_{18}V_{19}$, $F_{25}F_{29}S_{5}V_{18}V_{2}$, $F_{8}F_{29}S_{5}V_{19}V_{1}$, $F_{8}F_{29}S_{5}V_{1}V_{2}$, $F_{3}F_{8}S_{5}V_{1}V_{2}$, $F_{25}F_{29}S_{5}S_{25}V_{19}$, $F_{8}F_{29}S_{5}S_{25}V_{19}$, $F_{25}F_{29}S_{5}S_{25}V_{2}$, $F_{8}F_{29}S_{5}S_{25}V_{2}$, $F_{3}F_{8}S_{16}S_{5}V_{2}$, $F_{23}F_{27}S_{22}V_{3}V_{21}$, $F_{6}F_{27}S_{22}V_{3}V_{21}$, $F_{23}F_{27}S_{2}V_{3}V_{21}$, $F_{6}F_{27}S_{2}V_{3}V_{21}$, $F_{1}F_{6}S_{2}V_{10}V_{3}$, $F_{23}F_{27}S_{22}V_{19}V_{3}$, $F_{23}F_{27}S_{22}V_{3}V_{2}$, $F_{6}F_{27}S_{2}V_{19}V_{3}$, $F_{6}F_{27}S_{2}V_{3}V_{2}$, $F_{1}F_{6}S_{2}V_{3}V_{2}$, $F_{25}F_{29}S_{23}S_{5}V_{18}$, $F_{25}F_{29}S_{3}S_{5}V_{18}$, $F_{8}F_{29}S_{23}S_{5}V_{1}$, $F_{8}F_{29}S_{3}S_{5}V_{1}$, $F_{3}F_{8}S_{3}S_{5}V_{1}$, $F_{22}F_{28}S_{23}S_{5}V_{20}$, $F_{5}F_{28}S_{23}S_{5}V_{20}$, $F_{22}F_{28}S_{3}S_{5}V_{20}$, $F_{5}F_{28}S_{3}S_{5}V_{20}$, $F_{2}F_{5}S_{3}S_{5}V_{9}$, $F_{25}F_{29}S_{25}V_{19}V_{3}$, $F_{8}F_{29}S_{25}V_{19}V_{3}$, $F_{25}F_{29}S_{25}V_{3}V_{2}$, $F_{8}F_{29}S_{25}V_{3}V_{2}$, $F_{3}F_{8}S_{16}V_{3}V_{2}$, $F_{25}F_{29}S_{23}S_{25}V_{19}$, $F_{8}F_{29}S_{23}S_{25}V_{2}$, $F_{25}F_{29}S_{3}S_{25}V_{19}$, $F_{8}F_{29}S_{3}S_{25}V_{2}$, $F_{3}F_{8}S_{16}S_{3}V_{2}$, $F_{23}F_{27}S_{23}V_{19}V_{21}$, $F_{6}F_{27}S_{3}V_{19}V_{21}$, $F_{23}F_{27}S_{23}V_{2}V_{21}$, $F_{6}F_{27}S_{3}V_{2}V_{21}$, $F_{1}F_{6}S_{3}V_{10}V_{2}$, $F_{25}F_{29}V_{18}V_{19}V_{3}$, $F_{25}F_{29}V_{18}V_{3}V_{2}$, $F_{8}F_{29}V_{19}V_{3}V_{1}$, $F_{8}F_{29}V_{3}V_{1}V_{2}$, $F_{3}F_{8}V_{3}V_{1}V_{2}$, $F_{22}F_{28}S_{21}S_{23}S_{5}$, $F_{22}F_{28}S_{21}S_{3}S_{5}$, $F_{5}F_{28}S_{23}S_{1}S_{5}$, $F_{5}F_{28}S_{1}S_{3}S_{5}$, $F_{2}F_{5}S_{1}S_{3}S_{5}$, $F_{25}F_{29}S_{23}S_{5}S_{25}$, $F_{8}F_{29}S_{23}S_{5}S_{25}$, $F_{25}F_{29}S_{3}S_{5}S_{25}$, $F_{8}F_{29}S_{3}S_{5}S_{25}$, $F_{3}F_{8}S_{16}S_{3}S_{5}$, $F_{23}F_{27}V_{19}V_{3}V_{21}$, $F_{6}F_{27}V_{19}V_{3}V_{21}$, $F_{23}F_{27}V_{3}V_{2}V_{21}$, $F_{6}F_{27}V_{3}V_{2}V_{21}$, $F_{1}F_{6}V_{10}V_{3}V_{2}$, $F_{25}F_{29}S_{23}V_{18}V_{3}$, $F_{25}F_{29}S_{3}V_{18}V_{3}$, $F_{8}F_{29}S_{23}V_{3}V_{1}$, $F_{8}F_{29}S_{3}V_{3}V_{1}$, $F_{3}F_{8}S_{3}V_{3}V_{1}$, $F_{25}F_{29}S_{23}S_{25}V_{3}$, $F_{8}F_{29}S_{23}S_{25}V_{3}$, $F_{25}F_{29}S_{3}S_{25}V_{3}$, $F_{8}F_{29}S_{3}S_{25}V_{3}$, $F_{3}F_{8}S_{16}S_{3}V_{3}$, $F_{23}F_{29}S_{22}S_{23}V_{19}$, $F_{23}F_{29}S_{22}S_{23}V_{2}$, $F_{6}F_{29}S_{2}S_{3}V_{19}$, $F_{6}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{6}S_{2}S_{3}V_{2}$, $F_{25}F_{28}S_{23}V_{18}V_{19}$, $F_{25}F_{28}S_{3}V_{18}V_{19}$, $F_{8}F_{28}S_{23}V_{1}V_{2}$, $F_{8}F_{28}S_{3}V_{1}V_{2}$, $F_{2}F_{8}S_{3}V_{1}V_{2}$, $F_{23}F_{29}S_{22}S_{23}S_{23}$, $F_{23}F_{29}S_{22}S_{23}S_{3}$, $F_{6}F_{29}S_{23}S_{2}S_{3}$, $F_{6}F_{29}S_{2}S_{3}S_{3}$, $F_{3}F_{6}S_{2}S_{3}S_{3}$, $F_{25}F_{28}S_{23}V_{19}V_{20}$, $F_{8}F_{28}S_{23}V_{2}V_{20}$, $F_{25}F_{28}S_{3}V_{19}V_{20}$, $F_{8}F_{28}S_{3}V_{2}V_{20}$, $F_{2}F_{8}S_{3}V_{9}V_{2}$, $F_{23}F_{29}S_{23}S_{25}V_{19}$, $F_{6}F_{29}S_{3}S_{25}V_{19}$, $F_{23}F_{29}S_{23}S_{25}V_{2}$, $F_{6}F_{29}S_{3}S_{25}V_{2}$, $F_{3}F_{6}S_{16}S_{3}V_{2}$, $F_{23}F_{29}S_{22}V_{19}V_{3}$, $F_{23}F_{29}S_{22}V_{3}V_{2}$, $F_{6}F_{29}S_{2}V_{19}V_{3}$, $F_{6}F_{29}S_{2}V_{3}V_{2}$, $F_{3}F_{6}S_{2}V_{3}V_{2}$, $F_{25}F_{28}S_{23}S_{5}V_{18}$, $F_{25}F_{28}S_{3}S_{5}V_{18}$, $F_{8}F_{28}S_{23}S_{5}V_{1}$, $F_{8}F_{28}S_{3}S_{5}V_{1}$, $F_{2}F_{8}S_{3}S_{5}V_{1}$, $F_{25}F_{28}S_{23}S_{5}V_{20}$, $F_{8}F_{28}S_{23}S_{5}V_{20}$, $F_{25}F_{28}S_{3}S_{5}V_{20}$, $F_{8}F_{28}S_{3}S_{5}V_{20}$, $F_{2}F_{8}S_{3}S_{5}V_{9}$, $F_{23}F_{29}S_{25}V_{19}V_{3}$, $F_{6}F_{29}S_{25}V_{19}V_{3}$, $F_{23}F_{29}S_{25}V_{3}V_{2}$, $F_{6}F_{29}S_{25}V_{3}V_{2}$, $F_{3}F_{6}S_{16}V_{3}V_{2}$, $F_{23}F_{29}S_{22}S_{23}V_{3}$, $F_{23}F_{29}S_{22}S_{3}V_{3}$, $F_{6}F_{29}S_{23}S_{2}V_{3}$, $F_{6}F_{29}S_{2}S_{3}V_{3}$, $F_{3}F_{6}S_{2}S_{3}V_{3}$, $F_{25}F_{28}S_{23}V_{3}V_{20}$, $F_{8}F_{28}S_{23}V_{3}V_{20}$, $F_{25}F_{28}S_{3}V_{3}V_{20}$, $F_{8}F_{28}S_{3}V_{3}V_{20}$, $F_{2}F_{8}S_{3}V_{9}V_{3}$, $F_{23}F_{29}S_{23}S_{23}S_{25}$, $F_{6}F_{29}S_{23}S_{3}S_{25}$, $F_{23}F_{29}S_{23}S_{3}S_{25}$, $F_{6}F_{29}S_{3}S_{3}S_{25}$, $F_{3}F_{6}S_{16}S_{3}S_{3}$, $F_{25}F_{28}S_{23}V_{18}V_{3}$, $F_{25}F_{28}S_{3}V_{18}V_{3}$, $F_{8}F_{28}S_{23}V_{3}V_{1}$, $F_{8}F_{28}S_{3}V_{3}V_{1}$, $F_{2}F_{8}S_{3}V_{3}V_{1}$, $F_{23}F_{29}S_{23}S_{25}V_{3}$, $F_{6}F_{29}S_{23}S_{25}V_{3}$, $F_{23}F_{29}S_{3}S_{25}V_{3}$, $F_{6}F_{29}S_{3}S_{25}V_{3}$, $F_{3}F_{6}S_{16}S_{3}V_{3}$, $F_{21}F_{23}S_{22}S_{23}V_{21}$, $F_{23}F_{17}S_{23}S_{2}V_{21}$, $F_{21}F_{6}S_{22}S_{3}V_{21}$, $F_{17}F_{6}S_{2}S_{3}V_{21}$, $F_{17}F_{6}S_{2}S_{3}V_{10}$, $F_{24}F_{25}S_{25}V_{19}V_{19}$, $F_{25}F_{7}S_{25}V_{19}V_{2}$, $F_{24}F_{8}S_{25}V_{19}V_{2}$, $F_{7}F_{8}S_{25}V_{2}V_{2}$, $F_{7}F_{8}S_{16}V_{2}V_{2}$, $F_{22}F_{22}S_{22}S_{23}V_{20}$, $F_{22}F_{5}S_{22}S_{3}V_{20}$, $F_{22}F_{5}S_{23}S_{2}V_{20}$, $F_{5}F_{5}S_{2}S_{3}V_{20}$, $F_{5}F_{5}S_{2}S_{3}V_{9}$, $F_{6}F_{27}S_{22}S_{22}V_{4}$, $F_{6}F_{27}S_{22}S_{2}V_{4}$, $F_{6}F_{27}S_{2}S_{2}V_{4}$, $F_{1}F_{6}S_{2}S_{2}V_{4}$, $F_{13}F_{29}S_{6}V_{18}V_{19}$, $F_{13}F_{29}S_{6}V_{18}V_{2}$, $F_{13}F_{29}S_{6}V_{19}V_{1}$, $F_{13}F_{29}S_{6}V_{1}V_{2}$, $F_{3}F_{13}S_{6}V_{1}V_{2}$, $F_{24}F_{25}S_{6}S_{25}V_{19}$, $F_{25}F_{7}S_{6}S_{25}V_{19}$, $F_{24}F_{8}S_{6}S_{25}V_{2}$, $F_{7}F_{8}S_{6}S_{25}V_{2}$, $F_{7}F_{8}S_{16}S_{6}V_{2}$, $F_{22}F_{22}S_{22}V_{4}V_{20}$, $F_{22}F_{5}S_{22}V_{4}V_{20}$, $F_{22}F_{5}S_{2}V_{4}V_{20}$, $F_{5}F_{5}S_{2}V_{4}V_{20}$, $F_{5}F_{5}S_{2}V_{9}V_{4}$, $F_{6}F_{27}S_{22}V_{19}V_{4}$, $F_{6}F_{27}S_{22}V_{4}V_{2}$, $F_{6}F_{27}S_{2}V_{19}V_{4}$, $F_{6}F_{27}S_{2}V_{4}V_{2}$, $F_{1}F_{6}S_{2}V_{4}V_{2}$, $F_{13}F_{29}S_{23}S_{6}V_{18}$, $F_{13}F_{29}S_{3}S_{6}V_{18}$, $F_{13}F_{29}S_{23}S_{6}V_{1}$, $F_{13}F_{29}S_{3}S_{6}V_{1}$, $F_{3}F_{13}S_{3}S_{6}V_{1}$, $F_{21}F_{23}S_{23}S_{6}V_{21}$, $F_{23}F_{17}S_{23}S_{6}V_{21}$, $F_{21}F_{6}S_{3}S_{6}V_{21}$, $F_{17}F_{6}S_{3}S_{6}V_{21}$, $F_{17}F_{6}S_{3}S_{6}V_{10}$, $F_{24}F_{25}S_{25}V_{19}V_{4}$, $F_{25}F_{7}S_{25}V_{19}V_{4}$, $F_{24}F_{8}S_{25}V_{4}V_{2}$, $F_{7}F_{8}S_{25}V_{4}V_{2}$, $F_{7}F_{8}S_{16}V_{4}V_{2}$, $F_{6}F_{27}S_{22}S_{22}V_{3}$, $F_{13}F_{29}S_{5}V_{18}V_{19}$, $F_{13}F_{29}S_{5}V_{18}V_{2}$, $F_{13}F_{29}S_{5}V_{19}V_{1}$, $F_{13}F_{29}S_{5}V_{1}V_{2}$, $F_{3}F_{13}S_{5}V_{1}V_{2}$, $F_{24}F_{25}S_{5}S_{25}V_{19}$, $F_{24}F_{8}S_{5}S_{25}V_{19}$, $F_{25}F_{7}S_{5}S_{25}V_{2}$, $F_{7}F_{8}S_{5}S_{25}V_{2}$, $F_{7}F_{8}S_{16}S_{5}V_{2}$, $F_{21}F_{23}S_{22}V_{3}V_{21}$, $F_{21}F_{6}S_{22}V_{3}V_{21}$, $F_{23}F_{17}S_{2}V_{3}V_{21}$, $F_{17}F_{6}S_{2}V_{3}V_{21}$, $F_{17}F_{6}S_{2}V_{10}V_{3}$, $F_{6}F_{27}S_{22}V_{19}V_{3}$, $F_{6}F_{27}S_{22}V_{3}V_{2}$, $F_{13}F_{29}S_{23}S_{5}V_{18}$, $F_{13}F_{29}S_{3}S_{5}V_{18}$, $F_{13}F_{29}S_{23}S_{5}V_{1}$, $F_{13}F_{29}S_{3}S_{5}V_{1}$, $F_{3}F_{13}S_{3}S_{5}V_{1}$, $F_{22}F_{22}S_{23}S_{5}V_{20}$, $F_{22}F_{5}S_{23}S_{5}V_{20}$, $F_{22}F_{5}S_{3}S_{5}V_{20}$, $F_{5}F_{5}S_{3}S_{5}V_{20}$, $F_{5}F_{5}S_{3}S_{5}V_{9}$, $F_{24}F_{25}S_{25}V_{19}V_{3}$, $F_{24}F_{8}S_{25}V_{19}V_{3}$, $F_{25}F_{7}S_{25}V_{3}V_{2}$, $F_{7}F_{8}S_{25}V_{3}V_{2}$, $F_{7}F_{8}S_{16}V_{3}V_{2}$, $F_{6}F_{27}S_{14}S_{22}S_{22}$, $F_{6}F_{27}S_{14}S_{22}S_{2}$, $F_{6}F_{27}S_{14}S_{2}S_{2}$, $F_{1}F_{6}S_{14}S_{2}S_{2}$, $F_{24}F_{25}S_{5}S_{6}S_{25}$, $F_{25}F_{7}S_{5}S_{6}S_{25}$, $F_{24}F_{8}S_{5}S_{6}S_{25}$, $F_{7}F_{8}S_{5}S_{6}S_{25}$, $F_{7}F_{8}S_{16}S_{5}S_{6}$, $F_{6}F_{27}S_{14}S_{22}V_{19}$, $F_{6}F_{27}S_{14}S_{22}V_{2}$, $F_{6}F_{27}S_{14}S_{2}V_{19}$, $F_{6}F_{27}S_{14}S_{2}V_{2}$, $F_{1}F_{6}S_{14}S_{2}V_{2}$, $F_{21}F_{23}S_{6}V_{3}V_{21}$, $F_{23}F_{17}S_{6}V_{3}V_{21}$, $F_{21}F_{6}S_{6}V_{3}V_{21}$, $F_{17}F_{6}S_{6}V_{3}V_{21}$, $F_{17}F_{6}S_{6}V_{10}V_{3}$, $F_{24}F_{25}S_{5}S_{25}V_{4}$, $F_{25}F_{7}S_{5}S_{25}V_{4}$, $F_{24}F_{8}S_{5}S_{25}V_{4}$, $F_{7}F_{8}S_{5}S_{25}V_{4}$, $F_{7}F_{8}S_{16}S_{5}V_{4}$, $F_{22}F_{22}S_{5}V_{4}V_{20}$, $F_{22}F_{5}S_{5}V_{4}V_{20}$, $F_{5}F_{5}S_{5}V_{4}V_{20}$, $F_{5}F_{5}S_{5}V_{9}V_{4}$, $F_{24}F_{25}S_{6}S_{25}V_{3}$, $F_{24}F_{8}S_{6}S_{25}V_{3}$, $F_{25}F_{7}S_{6}S_{25}V_{3}$, $F_{7}F_{8}S_{6}S_{25}V_{3}$, $F_{7}F_{8}S_{16}S_{6}V_{3}$, $F_{13}F_{29}S_{14}V_{18}V_{19}$, $F_{13}F_{29}S_{14}V_{19}V_{1}$, $F_{13}F_{29}S_{14}V_{18}V_{2}$, $F_{13}F_{29}S_{14}V_{1}V_{2}$, $F_{3}F_{13}S_{14}V_{1}V_{2}$, $F_{13}F_{29}S_{14}S_{23}V_{18}$, $F_{13}F_{29}S_{14}S_{3}V_{18}$, $F_{13}F_{29}S_{14}S_{23}V_{1}$, $F_{13}F_{29}S_{14}S_{3}V_{1}$, $F_{3}F_{13}S_{14}S_{3}V_{1}$, $F_{24}F_{25}S_{25}V_{3}V_{4}$, $F_{25}F_{7}S_{25}V_{3}V_{4}$, $F_{24}F_{8}S_{25}V_{3}V_{4}$, $F_{7}F_{8}S_{25}V_{3}V_{4}$, $F_{7}F_{8}S_{16}V_{3}V_{4}$, $F_{23}F_{24}S_{23}V_{19}V_{21}$, $F_{23}F_{7}S_{23}V_{2}V_{21}$, $F_{24}F_{6}S_{3}V_{19}V_{21}$, $F_{6}F_{7}S_{3}V_{2}V_{21}$, $F_{6}F_{7}S_{3}V_{10}V_{2}$, $F_{22}F_{25}S_{23}S_{25}V_{19}$, $F_{25}F_{5}S_{3}S_{25}V_{19}$, $F_{22}F_{8}S_{23}S_{25}V_{2}$, $F_{5}F_{8}S_{3}S_{25}V_{2}$, $F_{5}F_{8}S_{16}S_{3}V_{2}$, $F_{6}F_{29}S_{22}V_{19}V_{4}$, $F_{6}F_{29}S_{22}V_{4}V_{2}$, $F_{6}F_{29}S_{2}V_{19}V_{4}$, $F_{6}F_{29}S_{2}V_{4}V_{2}$, $F_{3}F_{6}S_{2}V_{4}V_{2}$, $F_{13}F_{28}S_{23}S_{6}V_{18}$, $F_{13}F_{28}S_{3}S_{6}V_{18}$, $F_{13}F_{28}S_{23}S_{6}V_{1}$, $F_{13}F_{28}S_{3}S_{6}V_{1}$, $F_{2}F_{13}S_{3}S_{6}V_{1}$, $F_{23}F_{24}S_{23}S_{6}V_{21}$, $F_{23}F_{7}S_{23}S_{6}V_{21}$, $F_{24}F_{6}S_{3}S_{6}V_{21}$, $F_{6}F_{7}S_{3}S_{6}V_{21}$, $F_{6}F_{7}S_{3}S_{6}V_{10}$, $F_{22}F_{25}S_{25}V_{19}V_{4}$, $F_{25}F_{5}S_{25}V_{19}V_{4}$, $F_{22}F_{8}S_{25}V_{4}V_{2}$, $F_{5}F_{8}S_{25}V_{4}V_{2}$, $F_{5}F_{8}S_{16}V_{4}V_{2}$, $F_{6}F_{29}S_{22}S_{23}V_{4}$, $F_{6}F_{29}S_{22}S_{3}V_{4}$, $F_{6}F_{29}S_{23}S_{2}V_{4}$, $F_{6}F_{29}S_{2}S_{3}V_{4}$, $F_{3}F_{6}S_{2}S_{3}V_{4}$, $F_{23}F_{24}S_{23}V_{4}V_{21}$, $F_{23}F_{7}S_{23}V_{4}V_{21}$, $F_{24}F_{6}S_{3}V_{4}V_{21}$, $F_{6}F_{7}S_{3}V_{4}V_{21}$, $F_{6}F_{7}S_{3}V_{10}V_{4}$, $F_{22}F_{25}S_{23}V_{19}V_{20}$, $F_{22}F_{8}S_{23}V_{2}V_{20}$, $F_{25}F_{5}S_{3}V_{19}V_{20}$, $F_{5}F_{8}S_{3}V_{2}V_{20}$, $F_{5}F_{8}S_{3}V_{9}V_{2}$, $F_{23}F_{24}S_{23}S_{25}V_{19}$, $F_{24}F_{6}S_{3}S_{25}V_{19}$, $F_{23}F_{7}S_{23}S_{25}V_{2}$, $F_{6}F_{7}S_{3}S_{25}V_{2}$, $F_{6}F_{7}S_{16}S_{3}V_{2}$, $F_{6}F_{29}S_{22}V_{19}V_{3}$, $F_{6}F_{29}S_{22}V_{3}V_{2}$, $F_{13}F_{28}S_{23}S_{5}V_{18}$, $F_{13}F_{28}S_{3}S_{5}V_{18}$, $F_{13}F_{28}S_{23}S_{5}V_{1}$, $F_{13}F_{28}S_{3}S_{5}V_{1}$, $F_{2}F_{13}S_{3}S_{5}V_{1}$, $F_{22}F_{25}S_{23}S_{5}V_{20}$, $F_{22}F_{8}S_{23}S_{5}V_{20}$, $F_{25}F_{5}S_{3}S_{5}V_{20}$, $F_{5}F_{8}S_{3}S_{5}V_{20}$, $F_{5}F_{8}S_{3}S_{5}V_{9}$, $F_{23}F_{24}S_{25}V_{19}V_{3}$, $F_{24}F_{6}S_{25}V_{19}V_{3}$, $F_{23}F_{7}S_{25}V_{3}V_{2}$, $F_{6}F_{7}S_{25}V_{3}V_{2}$, $F_{6}F_{7}S_{16}V_{3}V_{2}$, $F_{6}F_{29}S_{22}S_{23}V_{3}$, $F_{6}F_{29}S_{22}S_{3}V_{3}$, $F_{22}F_{25}S_{23}V_{3}V_{20}$, $F_{22}F_{8}S_{23}V_{3}V_{20}$, $F_{25}F_{5}S_{3}V_{3}V_{20}$, $F_{5}F_{8}S_{3}V_{3}V_{20}$, $F_{5}F_{8}S_{3}V_{9}V_{3}$, $F_{22}F_{25}V_{19}V_{4}V_{20}$, $F_{22}F_{8}V_{4}V_{2}V_{20}$, $F_{25}F_{5}V_{19}V_{4}V_{20}$, $F_{5}F_{8}V_{4}V_{2}V_{20}$, $F_{5}F_{8}V_{9}V_{4}V_{2}$, $F_{23}F_{24}S_{23}S_{6}S_{25}$, $F_{24}F_{6}S_{3}S_{6}S_{25}$, $F_{23}F_{7}S_{23}S_{6}S_{25}$, $F_{6}F_{7}S_{3}S_{6}S_{25}$, $F_{6}F_{7}S_{16}S_{3}S_{6}$, $F_{13}F_{28}S_{21}S_{23}S_{6}$, $F_{13}F_{28}S_{23}S_{1}S_{6}$, $F_{13}F_{28}S_{21}S_{3}S_{6}$, $F_{13}F_{28}S_{1}S_{3}S_{6}$, $F_{2}F_{13}S_{1}S_{3}S_{6}$, $F_{6}F_{29}V_{18}V_{19}V_{4}$, $F_{6}F_{29}V_{19}V_{4}V_{1}$, $F_{6}F_{29}V_{18}V_{4}V_{2}$, $F_{6}F_{29}V_{4}V_{1}V_{2}$, $F_{3}F_{6}V_{4}V_{1}V_{2}$, $F_{23}F_{24}V_{19}V_{3}V_{21}$, $F_{23}F_{7}V_{3}V_{2}V_{21}$, $F_{24}F_{6}V_{19}V_{3}V_{21}$, $F_{6}F_{7}V_{3}V_{2}V_{21}$, $F_{6}F_{7}V_{10}V_{3}V_{2}$, $F_{22}F_{25}S_{23}S_{5}S_{25}$, $F_{25}F_{5}S_{3}S_{5}S_{25}$, $F_{22}F_{8}S_{23}S_{5}S_{25}$, $F_{5}F_{8}S_{3}S_{5}S_{25}$, $F_{5}F_{8}S_{16}S_{3}S_{5}$, $F_{13}F_{28}S_{21}S_{23}S_{5}$, $F_{13}F_{28}S_{23}S_{1}S_{5}$, $F_{13}F_{28}S_{21}S_{3}S_{5}$, $F_{13}F_{28}S_{1}S_{3}S_{5}$, $F_{2}F_{13}S_{1}S_{3}S_{5}$, $F_{6}F_{29}V_{18}V_{19}V_{3}$, $F_{6}F_{29}V_{19}V_{3}V_{1}$, $F_{6}F_{29}V_{18}V_{3}V_{2}$, $F_{6}F_{29}V_{3}V_{1}V_{2}$, $F_{3}F_{6}V_{3}V_{1}V_{2}$, $F_{6}F_{29}S_{14}S_{22}V_{19}$, $F_{6}F_{29}S_{14}S_{22}V_{2}$, $F_{6}F_{29}S_{14}S_{2}V_{19}$, $F_{6}F_{29}S_{14}S_{2}V_{2}$, $F_{3}F_{6}S_{14}S_{2}V_{2}$, $F_{23}F_{24}S_{6}V_{3}V_{21}$, $F_{23}F_{7}S_{6}V_{3}V_{21}$, $F_{24}F_{6}S_{6}V_{3}V_{21}$, $F_{6}F_{7}S_{6}V_{3}V_{21}$, $F_{6}F_{7}S_{6}V_{10}V_{3}$, $F_{22}F_{25}S_{5}S_{25}V_{4}$, $F_{25}F_{5}S_{5}S_{25}V_{4}$, $F_{22}F_{8}S_{5}S_{25}V_{4}$, $F_{5}F_{8}S_{5}S_{25}V_{4}$, $F_{5}F_{8}S_{16}S_{5}V_{4}$, $F_{22}F_{25}S_{5}V_{4}V_{20}$, $F_{22}F_{8}S_{5}V_{4}V_{20}$, $F_{25}F_{5}S_{5}V_{4}V_{20}$, $F_{5}F_{8}S_{5}V_{4}V_{20}$, $F_{5}F_{8}S_{5}V_{9}V_{4}$, $F_{23}F_{24}S_{6}S_{25}V_{3}$, $F_{24}F_{6}S_{6}S_{25}V_{3}$, $F_{23}F_{7}S_{6}S_{25}V_{3}$, $F_{6}F_{7}S_{6}S_{25}V_{3}$, $F_{6}F_{7}S_{16}S_{6}V_{3}$, $F_{6}F_{29}S_{14}V_{18}V_{19}$, $F_{6}F_{29}S_{14}V_{19}V_{1}$, $F_{6}F_{29}S_{14}V_{18}V_{2}$, $F_{6}F_{29}S_{14}V_{1}V_{2}$, $F_{3}F_{6}S_{14}V_{1}V_{2}$, $F_{6}F_{29}S_{14}S_{22}S_{23}$, $F_{6}F_{29}S_{14}S_{22}S_{3}$, $F_{6}F_{29}S_{14}S_{23}S_{2}$, $F_{6}F_{29}S_{14}S_{2}S_{3}$, $F_{3}F_{6}S_{14}S_{2}S_{3}$, $F_{23}F_{24}V_{3}V_{4}V_{21}$, $F_{23}F_{7}V_{3}V_{4}V_{21}$, $F_{24}F_{6}V_{3}V_{4}V_{21}$, $F_{6}F_{7}V_{3}V_{4}V_{21}$, $F_{6}F_{7}V_{10}V_{3}V_{4}$, $F_{22}F_{25}V_{3}V_{4}V_{20}$, $F_{22}F_{8}V_{3}V_{4}V_{20}$, $F_{25}F_{5}V_{3}V_{4}V_{20}$, $F_{5}F_{8}V_{3}V_{4}V_{20}$, $F_{5}F_{8}V_{9}V_{3}V_{4}$, $F_{13}F_{28}S_{14}S_{21}S_{23}$, $F_{13}F_{28}S_{14}S_{23}S_{1}$, $F_{13}F_{28}S_{14}S_{21}S_{3}$, $F_{13}F_{28}S_{14}S_{1}S_{3}$, $F_{2}F_{13}S_{14}S_{1}S_{3}$, $F_{23}F_{24}S_{23}S_{25}V_{4}$, $F_{24}F_{6}S_{3}S_{25}V_{4}$, $F_{23}F_{7}S_{23}S_{25}V_{4}$, $F_{6}F_{7}S_{3}S_{25}V_{4}$, $F_{6}F_{7}S_{16}S_{3}V_{4}$, $F_{6}F_{29}S_{23}V_{18}V_{4}$, $F_{6}F_{29}S_{23}V_{4}V_{1}$, $F_{6}F_{29}S_{3}V_{18}V_{4}$, $F_{6}F_{29}S_{3}V_{4}V_{1}$, $F_{3}F_{6}S_{3}V_{4}V_{1}$, $F_{22}F_{25}S_{23}S_{25}V_{3}$, $F_{25}F_{5}S_{3}S_{25}V_{3}$, $F_{22}F_{8}S_{23}S_{25}V_{3}$, $F_{5}F_{8}S_{3}S_{25}V_{3}$, $F_{5}F_{8}S_{16}S_{3}V_{3}$, $F_{6}F_{29}S_{23}V_{18}V_{3}$, $F_{6}F_{29}S_{23}V_{3}V_{1}$, $F_{6}F_{29}S_{3}V_{18}V_{3}$, $F_{6}F_{29}S_{3}V_{3}V_{1}$, $F_{3}F_{6}S_{3}V_{3}V_{1}$, $F_{13}F_{28}S_{14}S_{23}V_{18}$, $F_{13}F_{28}S_{14}S_{3}V_{18}$, $F_{13}F_{28}S_{14}S_{23}V_{1}$, $F_{13}F_{28}S_{14}S_{3}V_{1}$, $F_{2}F_{13}S_{14}S_{3}V_{1}$, $F_{22}F_{25}S_{25}V_{3}V_{4}$, $F_{25}F_{5}S_{25}V_{3}V_{4}$, $F_{22}F_{8}S_{25}V_{3}V_{4}$, $F_{5}F_{8}S_{25}V_{3}V_{4}$, $F_{5}F_{8}S_{16}V_{3}V_{4}$, $F_{23}F_{24}S_{25}V_{3}V_{4}$, $F_{24}F_{6}S_{25}V_{3}V_{4}$, $F_{23}F_{7}S_{25}V_{3}V_{4}$, $F_{6}F_{7}S_{25}V_{3}V_{4}$, $F_{6}F_{7}S_{16}V_{3}V_{4}$, $F_{6}F_{29}S_{14}S_{23}V_{18}$, $F_{6}F_{29}S_{14}S_{23}V_{1}$, $F_{6}F_{29}S_{14}S_{3}V_{18}$, $F_{6}F_{29}S_{14}S_{3}V_{1}$, $F_{3}F_{6}S_{14}S_{3}V_{1}$, $F_{22}F_{23}S_{23}S_{23}S_{25}$, $F_{23}F_{5}S_{23}S_{3}S_{25}$, $F_{22}F_{6}S_{23}S_{3}S_{25}$, $F_{5}F_{6}S_{3}S_{3}S_{25}$, $F_{5}F_{6}S_{16}S_{3}S_{3}$, $F_{6}F_{28}S_{23}V_{18}V_{4}$, $F_{6}F_{28}S_{3}V_{18}V_{4}$, $F_{6}F_{28}S_{23}V_{4}V_{1}$, $F_{6}F_{28}S_{3}V_{4}V_{1}$, $F_{2}F_{6}S_{3}V_{4}V_{1}$, $F_{22}F_{23}S_{23}S_{25}V_{4}$, $F_{23}F_{5}S_{23}S_{25}V_{4}$, $F_{22}F_{6}S_{3}S_{25}V_{4}$, $F_{5}F_{6}S_{3}S_{25}V_{4}$, $F_{5}F_{6}S_{16}S_{3}V_{4}$, $F_{6}F_{28}S_{23}V_{18}V_{3}$, $F_{6}F_{28}S_{3}V_{18}V_{3}$, $F_{6}F_{28}S_{23}V_{3}V_{1}$, $F_{6}F_{28}S_{3}V_{3}V_{1}$, $F_{2}F_{6}S_{3}V_{3}V_{1}$, $F_{22}F_{23}S_{23}S_{25}V_{3}$, $F_{22}F_{6}S_{23}S_{25}V_{3}$, $F_{23}F_{5}S_{3}S_{25}V_{3}$, $F_{5}F_{6}S_{3}S_{25}V_{3}$, $F_{5}F_{6}S_{16}S_{3}V_{3}$, $F_{6}F_{28}S_{14}S_{23}V_{18}$, $F_{6}F_{28}S_{14}S_{3}V_{18}$, $F_{6}F_{28}S_{14}S_{23}V_{1}$, $F_{6}F_{28}S_{14}S_{3}V_{1}$, $F_{2}F_{6}S_{14}S_{3}V_{1}$, $F_{22}F_{23}S_{25}V_{3}V_{4}$, $F_{23}F_{5}S_{25}V_{3}V_{4}$, $F_{22}F_{6}S_{25}V_{3}V_{4}$, $F_{5}F_{6}S_{25}V_{3}V_{4}$, $F_{5}F_{6}S_{16}V_{3}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{6}$} {{$F_{27}F_{28}S_{23}S_{23}V_{20}$, $F_{27}F_{28}S_{23}S_{3}V_{20}$, $F_{27}F_{28}S_{3}S_{3}V_{20}$, $F_{1}F_{2}S_{3}S_{3}V_{9}$, $F_{27}F_{28}S_{23}S_{23}V_{21}$, $F_{27}F_{28}S_{23}S_{3}V_{21}$, $F_{27}F_{28}S_{3}S_{3}V_{21}$, $F_{1}F_{2}S_{3}S_{3}V_{10}$, $F_{27}F_{28}S_{22}S_{23}V_{20}$, $F_{27}F_{28}S_{22}S_{3}V_{20}$, $F_{27}F_{28}S_{23}S_{2}V_{20}$, $F_{27}F_{28}S_{2}S_{3}V_{20}$, $F_{1}F_{2}S_{2}S_{3}V_{9}$, $F_{27}F_{28}S_{22}S_{23}V_{21}$, $F_{27}F_{28}S_{23}S_{2}V_{21}$, $F_{27}F_{28}S_{22}S_{3}V_{21}$, $F_{27}F_{28}S_{2}S_{3}V_{21}$, $F_{1}F_{2}S_{2}S_{3}V_{10}$, $F_{22}F_{28}S_{22}S_{23}S_{23}$, $F_{22}F_{28}S_{22}S_{23}S_{3}$, $F_{5}F_{28}S_{23}S_{2}S_{3}$, $F_{5}F_{28}S_{2}S_{3}S_{3}$, $F_{2}F_{5}S_{2}S_{3}S_{3}$, $F_{22}F_{28}S_{23}S_{23}V_{21}$, $F_{5}F_{28}S_{23}S_{3}V_{21}$, $F_{22}F_{28}S_{23}S_{3}V_{21}$, $F_{5}F_{28}S_{3}S_{3}V_{21}$, $F_{2}F_{5}S_{3}S_{3}V_{10}$, $F_{22}F_{28}S_{22}S_{23}V_{4}$, $F_{22}F_{28}S_{22}S_{3}V_{4}$, $F_{5}F_{28}S_{23}S_{2}V_{4}$, $F_{5}F_{28}S_{2}S_{3}V_{4}$, $F_{2}F_{5}S_{2}S_{3}V_{4}$, $F_{22}F_{28}S_{23}V_{4}V_{21}$, $F_{5}F_{28}S_{23}V_{4}V_{21}$, $F_{22}F_{28}S_{3}V_{4}V_{21}$, $F_{5}F_{28}S_{3}V_{4}V_{21}$, $F_{2}F_{5}S_{3}V_{10}V_{4}$, $F_{22}F_{27}S_{22}S_{23}S_{23}$, $F_{22}F_{27}S_{22}S_{23}S_{3}$, $F_{5}F_{27}S_{23}S_{2}S_{3}$, $F_{5}F_{27}S_{2}S_{3}S_{3}$, $F_{1}F_{5}S_{2}S_{3}S_{3}$, $F_{21}F_{28}S_{21}S_{22}S_{23}$, $F_{21}F_{28}S_{21}S_{22}S_{3}$, $F_{17}F_{28}S_{23}S_{1}S_{2}$, $F_{17}F_{28}S_{1}S_{2}S_{3}$, $F_{2}F_{17}S_{1}S_{2}S_{3}$, $F_{22}F_{27}S_{22}S_{22}S_{23}$, $F_{22}F_{27}S_{22}S_{23}S_{2}$, $F_{5}F_{27}S_{22}S_{2}S_{3}$, $F_{5}F_{27}S_{2}S_{2}S_{3}$, $F_{1}F_{5}S_{2}S_{2}S_{3}$, $F_{22}F_{27}S_{23}S_{23}V_{20}$, $F_{5}F_{27}S_{23}S_{3}V_{20}$, $F_{22}F_{27}S_{23}S_{3}V_{20}$, $F_{5}F_{27}S_{3}S_{3}V_{20}$, $F_{1}F_{5}S_{3}S_{3}V_{9}$, $F_{21}F_{28}S_{21}S_{23}V_{4}$, $F_{21}F_{28}S_{21}S_{3}V_{4}$, $F_{17}F_{28}S_{23}S_{1}V_{4}$, $F_{17}F_{28}S_{1}S_{3}V_{4}$, $F_{2}F_{17}S_{1}S_{3}V_{4}$, $F_{22}F_{27}S_{23}V_{4}V_{20}$, $F_{5}F_{27}S_{23}V_{4}V_{20}$, $F_{22}F_{27}S_{3}V_{4}V_{20}$, $F_{5}F_{27}S_{3}V_{4}V_{20}$, $F_{1}F_{5}S_{3}V_{9}V_{4}$, $F_{22}F_{27}S_{22}S_{23}V_{20}$, $F_{5}F_{27}S_{22}S_{3}V_{20}$, $F_{22}F_{27}S_{23}S_{2}V_{20}$, $F_{5}F_{27}S_{2}S_{3}V_{20}$, $F_{1}F_{5}S_{2}S_{3}V_{9}$, $F_{21}F_{28}S_{22}S_{23}V_{21}$, $F_{17}F_{28}S_{23}S_{2}V_{21}$, $F_{21}F_{28}S_{22}S_{3}V_{21}$, $F_{17}F_{28}S_{2}S_{3}V_{21}$, $F_{2}F_{17}S_{2}S_{3}V_{10}$, $F_{22}F_{27}S_{22}S_{23}V_{4}$, $F_{22}F_{27}S_{22}S_{3}V_{4}$, $F_{5}F_{27}S_{23}S_{2}V_{4}$, $F_{5}F_{27}S_{2}S_{3}V_{4}$, $F_{1}F_{5}S_{2}S_{3}V_{4}$, $F_{21}F_{28}S_{23}V_{4}V_{21}$, $F_{17}F_{28}S_{23}V_{4}V_{21}$, $F_{21}F_{28}S_{3}V_{4}V_{21}$, $F_{17}F_{28}S_{3}V_{4}V_{21}$, $F_{2}F_{17}S_{3}V_{10}V_{4}$, $F_{21}F_{28}S_{21}S_{23}V_{14}$, $F_{21}F_{28}S_{21}S_{3}V_{14}$, $F_{17}F_{28}S_{23}S_{1}V_{14}$, $F_{17}F_{28}S_{1}S_{3}V_{14}$, $F_{2}F_{17}S_{1}S_{3}V_{14}$, $F_{22}F_{27}S_{22}S_{22}V_{4}$, $F_{22}F_{27}S_{22}S_{2}V_{4}$, $F_{5}F_{27}S_{22}S_{2}V_{4}$, $F_{5}F_{27}S_{2}S_{2}V_{4}$, $F_{1}F_{5}S_{2}S_{2}V_{4}$, $F_{22}F_{27}S_{22}V_{4}V_{20}$, $F_{5}F_{27}S_{22}V_{4}V_{20}$, $F_{22}F_{27}S_{2}V_{4}V_{20}$, $F_{5}F_{27}S_{2}V_{4}V_{20}$, $F_{1}F_{5}S_{2}V_{9}V_{4}$, $F_{21}F_{28}S_{23}V_{14}V_{21}$, $F_{17}F_{28}S_{23}V_{14}V_{21}$, $F_{21}F_{28}S_{3}V_{14}V_{21}$, $F_{17}F_{28}S_{3}V_{14}V_{21}$, $F_{2}F_{17}S_{3}V_{10}V_{14}$, $F_{23}F_{28}S_{22}S_{23}S_{23}$, $F_{23}F_{28}S_{22}S_{23}S_{3}$, $F_{6}F_{28}S_{23}S_{2}S_{3}$, $F_{6}F_{28}S_{2}S_{3}S_{3}$, $F_{2}F_{6}S_{2}S_{3}S_{3}$, $F_{23}F_{28}S_{23}S_{23}V_{20}$, $F_{6}F_{28}S_{23}S_{3}V_{20}$, $F_{23}F_{28}S_{23}S_{3}V_{20}$, $F_{6}F_{28}S_{3}S_{3}V_{20}$, $F_{2}F_{6}S_{3}S_{3}V_{9}$, $F_{23}F_{28}S_{22}S_{23}V_{3}$, $F_{23}F_{28}S_{22}S_{3}V_{3}$, $F_{6}F_{28}S_{23}S_{2}V_{3}$, $F_{6}F_{28}S_{2}S_{3}V_{3}$, $F_{2}F_{6}S_{2}S_{3}V_{3}$, $F_{23}F_{28}S_{23}V_{3}V_{20}$, $F_{6}F_{28}S_{23}V_{3}V_{20}$, $F_{23}F_{28}S_{3}V_{3}V_{20}$, $F_{6}F_{28}S_{3}V_{3}V_{20}$, $F_{2}F_{6}S_{3}V_{9}V_{3}$, $F_{23}F_{27}S_{22}S_{23}S_{23}$, $F_{23}F_{27}S_{22}S_{23}S_{3}$, $F_{6}F_{27}S_{23}S_{2}S_{3}$, $F_{6}F_{27}S_{2}S_{3}S_{3}$, $F_{1}F_{6}S_{2}S_{3}S_{3}$, $F_{22}F_{28}S_{21}S_{22}S_{23}$, $F_{22}F_{28}S_{21}S_{22}S_{3}$, $F_{5}F_{28}S_{23}S_{1}S_{2}$, $F_{5}F_{28}S_{1}S_{2}S_{3}$, $F_{2}F_{5}S_{1}S_{2}S_{3}$, $F_{23}F_{27}S_{22}S_{22}S_{23}$, $F_{23}F_{27}S_{22}S_{23}S_{2}$, $F_{6}F_{27}S_{22}S_{2}S_{3}$, $F_{6}F_{27}S_{2}S_{2}S_{3}$, $F_{1}F_{6}S_{2}S_{2}S_{3}$, $F_{23}F_{27}S_{23}S_{23}V_{21}$, $F_{6}F_{27}S_{23}S_{3}V_{21}$, $F_{23}F_{27}S_{23}S_{3}V_{21}$, $F_{6}F_{27}S_{3}S_{3}V_{21}$, $F_{1}F_{6}S_{3}S_{3}V_{10}$, $F_{22}F_{28}S_{21}S_{23}V_{3}$, $F_{22}F_{28}S_{21}S_{3}V_{3}$, $F_{5}F_{28}S_{23}S_{1}V_{3}$, $F_{5}F_{28}S_{1}S_{3}V_{3}$, $F_{2}F_{5}S_{1}S_{3}V_{3}$, $F_{23}F_{27}S_{23}V_{3}V_{21}$, $F_{6}F_{27}S_{23}V_{3}V_{21}$, $F_{23}F_{27}S_{3}V_{3}V_{21}$, $F_{6}F_{27}S_{3}V_{3}V_{21}$, $F_{1}F_{6}S_{3}V_{10}V_{3}$, $F_{23}F_{27}S_{22}S_{23}V_{21}$, $F_{6}F_{27}S_{22}S_{3}V_{21}$, $F_{23}F_{27}S_{23}S_{2}V_{21}$, $F_{6}F_{27}S_{2}S_{3}V_{21}$, $F_{1}F_{6}S_{2}S_{3}V_{10}$, $F_{22}F_{28}S_{22}S_{23}V_{20}$, $F_{5}F_{28}S_{23}S_{2}V_{20}$, $F_{22}F_{28}S_{22}S_{3}V_{20}$, $F_{5}F_{28}S_{2}S_{3}V_{20}$, $F_{2}F_{5}S_{2}S_{3}V_{9}$, $F_{23}F_{27}S_{22}S_{23}V_{3}$, $F_{23}F_{27}S_{22}S_{3}V_{3}$, $F_{6}F_{27}S_{23}S_{2}V_{3}$, $F_{6}F_{27}S_{2}S_{3}V_{3}$, $F_{1}F_{6}S_{2}S_{3}V_{3}$, $F_{22}F_{28}S_{23}V_{3}V_{20}$, $F_{5}F_{28}S_{23}V_{3}V_{20}$, $F_{22}F_{28}S_{3}V_{3}V_{20}$, $F_{5}F_{28}S_{3}V_{3}V_{20}$, $F_{2}F_{5}S_{3}V_{9}V_{3}$, $F_{22}F_{28}S_{21}S_{23}V_{4}$, $F_{22}F_{28}S_{21}S_{3}V_{4}$, $F_{5}F_{28}S_{23}S_{1}V_{4}$, $F_{5}F_{28}S_{1}S_{3}V_{4}$, $F_{2}F_{5}S_{1}S_{3}V_{4}$, $F_{23}F_{27}S_{22}S_{22}V_{3}$, $F_{23}F_{27}S_{22}S_{2}V_{3}$, $F_{6}F_{27}S_{22}S_{2}V_{3}$, $F_{6}F_{27}S_{2}S_{2}V_{3}$, $F_{1}F_{6}S_{2}S_{2}V_{3}$, $F_{23}F_{27}S_{22}V_{3}V_{21}$, $F_{6}F_{27}S_{22}V_{3}V_{21}$, $F_{23}F_{27}S_{2}V_{3}V_{21}$, $F_{6}F_{27}S_{2}V_{3}V_{21}$, $F_{1}F_{6}S_{2}V_{10}V_{3}$, $F_{22}F_{28}S_{23}V_{4}V_{20}$, $F_{5}F_{28}S_{23}V_{4}V_{20}$, $F_{22}F_{28}S_{3}V_{4}V_{20}$, $F_{5}F_{28}S_{3}V_{4}V_{20}$, $F_{2}F_{5}S_{3}V_{9}V_{4}$, $F_{22}F_{23}S_{23}S_{23}V_{20}$, $F_{23}F_{5}S_{23}S_{3}V_{20}$, $F_{22}F_{6}S_{23}S_{3}V_{20}$, $F_{5}F_{6}S_{3}S_{3}V_{20}$, $F_{5}F_{6}S_{3}S_{3}V_{9}$, $F_{6}F_{28}S_{21}S_{23}V_{4}$, $F_{6}F_{28}S_{21}S_{3}V_{4}$, $F_{6}F_{28}S_{23}S_{1}V_{4}$, $F_{6}F_{28}S_{1}S_{3}V_{4}$, $F_{2}F_{6}S_{1}S_{3}V_{4}$, $F_{22}F_{23}S_{23}V_{4}V_{20}$, $F_{23}F_{5}S_{23}V_{4}V_{20}$, $F_{22}F_{6}S_{3}V_{4}V_{20}$, $F_{5}F_{6}S_{3}V_{4}V_{20}$, $F_{5}F_{6}S_{3}V_{9}V_{4}$, $F_{22}F_{23}S_{23}S_{23}V_{21}$, $F_{22}F_{6}S_{23}S_{3}V_{21}$, $F_{23}F_{5}S_{23}S_{3}V_{21}$, $F_{5}F_{6}S_{3}S_{3}V_{21}$, $F_{5}F_{6}S_{3}S_{3}V_{10}$, $F_{6}F_{28}S_{21}S_{23}V_{3}$, $F_{6}F_{28}S_{21}S_{3}V_{3}$, $F_{6}F_{28}S_{23}S_{1}V_{3}$, $F_{6}F_{28}S_{1}S_{3}V_{3}$, $F_{2}F_{6}S_{1}S_{3}V_{3}$, $F_{22}F_{23}S_{23}V_{3}V_{21}$, $F_{22}F_{6}S_{23}V_{3}V_{21}$, $F_{23}F_{5}S_{3}V_{3}V_{21}$, $F_{5}F_{6}S_{3}V_{3}V_{21}$, $F_{5}F_{6}S_{3}V_{10}V_{3}$, $F_{22}F_{23}S_{23}V_{4}V_{21}$, $F_{22}F_{6}S_{3}V_{4}V_{21}$, $F_{23}F_{5}S_{23}V_{4}V_{21}$, $F_{5}F_{6}S_{3}V_{4}V_{21}$, $F_{5}F_{6}S_{3}V_{10}V_{4}$, $F_{6}F_{28}S_{22}S_{23}V_{4}$, $F_{6}F_{28}S_{23}S_{2}V_{4}$, $F_{6}F_{28}S_{22}S_{3}V_{4}$, $F_{6}F_{28}S_{2}S_{3}V_{4}$, $F_{2}F_{6}S_{2}S_{3}V_{4}$, $F_{22}F_{23}S_{23}V_{3}V_{20}$, $F_{23}F_{5}S_{3}V_{3}V_{20}$, $F_{22}F_{6}S_{23}V_{3}V_{20}$, $F_{5}F_{6}S_{3}V_{3}V_{20}$, $F_{5}F_{6}S_{3}V_{9}V_{3}$, $F_{6}F_{28}S_{22}S_{23}V_{3}$, $F_{6}F_{28}S_{22}S_{3}V_{3}$, $F_{6}F_{28}S_{14}S_{21}S_{23}$, $F_{6}F_{28}S_{14}S_{21}S_{3}$, $F_{6}F_{28}S_{14}S_{23}S_{1}$, $F_{6}F_{28}S_{14}S_{1}S_{3}$, $F_{2}F_{6}S_{14}S_{1}S_{3}$, $F_{22}F_{23}V_{3}V_{4}V_{20}$, $F_{23}F_{5}V_{3}V_{4}V_{20}$, $F_{22}F_{6}V_{3}V_{4}V_{20}$, $F_{5}F_{6}V_{3}V_{4}V_{20}$, $F_{5}F_{6}V_{9}V_{3}V_{4}$, $F_{22}F_{23}V_{3}V_{4}V_{21}$, $F_{22}F_{6}V_{3}V_{4}V_{21}$, $F_{23}F_{5}V_{3}V_{4}V_{21}$, $F_{5}F_{6}V_{3}V_{4}V_{21}$, $F_{5}F_{6}V_{10}V_{3}V_{4}$, $F_{6}F_{28}S_{14}S_{22}S_{23}$, $F_{6}F_{28}S_{14}S_{23}S_{2}$, $F_{6}F_{28}S_{14}S_{22}S_{3}$, $F_{6}F_{28}S_{14}S_{2}S_{3}$, $F_{2}F_{6}S_{14}S_{2}S_{3}$, $F_{22}F_{22}S_{22}S_{23}V_{20}$, $F_{22}F_{5}S_{22}S_{3}V_{20}$, $F_{22}F_{5}S_{23}S_{2}V_{20}$, $F_{5}F_{5}S_{2}S_{3}V_{20}$, $F_{5}F_{5}S_{2}S_{3}V_{9}$, $F_{21}F_{23}S_{22}S_{23}V_{21}$, $F_{23}F_{17}S_{23}S_{2}V_{21}$, $F_{21}F_{6}S_{22}S_{3}V_{21}$, $F_{17}F_{6}S_{2}S_{3}V_{21}$, $F_{17}F_{6}S_{2}S_{3}V_{10}$, $F_{6}F_{27}S_{22}S_{23}V_{4}$, $F_{6}F_{27}S_{22}S_{3}V_{4}$, $F_{6}F_{27}S_{23}S_{2}V_{4}$, $F_{6}F_{27}S_{2}S_{3}V_{4}$, $F_{1}F_{6}S_{2}S_{3}V_{4}$, $F_{21}F_{23}S_{23}V_{4}V_{21}$, $F_{23}F_{17}S_{23}V_{4}V_{21}$, $F_{21}F_{6}S_{3}V_{4}V_{21}$, $F_{17}F_{6}S_{3}V_{4}V_{21}$, $F_{17}F_{6}S_{3}V_{10}V_{4}$, $F_{18}F_{28}S_{21}S_{23}V_{14}$, $F_{18}F_{28}S_{21}S_{3}V_{14}$, $F_{18}F_{28}S_{23}S_{1}V_{14}$, $F_{18}F_{28}S_{1}S_{3}V_{14}$, $F_{2}F_{18}S_{1}S_{3}V_{14}$, $F_{6}F_{27}S_{22}S_{22}V_{4}$, $F_{6}F_{27}S_{22}S_{2}V_{4}$, $F_{6}F_{27}S_{2}S_{2}V_{4}$, $F_{1}F_{6}S_{2}S_{2}V_{4}$, $F_{22}F_{22}S_{22}V_{4}V_{20}$, $F_{22}F_{5}S_{22}V_{4}V_{20}$, $F_{22}F_{5}S_{2}V_{4}V_{20}$, $F_{5}F_{5}S_{2}V_{4}V_{20}$, $F_{5}F_{5}S_{2}V_{9}V_{4}$, $F_{21}F_{23}S_{23}V_{14}V_{21}$, $F_{23}F_{17}S_{23}V_{14}V_{21}$, $F_{21}F_{6}S_{3}V_{14}V_{21}$, $F_{17}F_{6}S_{3}V_{14}V_{21}$, $F_{17}F_{6}S_{3}V_{10}V_{14}$, $F_{6}F_{27}S_{22}S_{23}V_{3}$, $F_{6}F_{27}S_{22}S_{3}V_{3}$, $F_{22}F_{22}S_{23}V_{3}V_{20}$, $F_{22}F_{5}S_{23}V_{3}V_{20}$, $F_{22}F_{5}S_{3}V_{3}V_{20}$, $F_{5}F_{5}S_{3}V_{3}V_{20}$, $F_{5}F_{5}S_{3}V_{9}V_{3}$, $F_{18}F_{28}S_{21}S_{23}V_{4}$, $F_{18}F_{28}S_{21}S_{3}V_{4}$, $F_{18}F_{28}S_{23}S_{1}V_{4}$, $F_{18}F_{28}S_{1}S_{3}V_{4}$, $F_{2}F_{18}S_{1}S_{3}V_{4}$, $F_{6}F_{27}S_{22}S_{22}V_{3}$, $F_{21}F_{23}S_{22}V_{3}V_{21}$, $F_{21}F_{6}S_{22}V_{3}V_{21}$, $F_{23}F_{17}S_{2}V_{3}V_{21}$, $F_{17}F_{6}S_{2}V_{3}V_{21}$, $F_{17}F_{6}S_{2}V_{10}V_{3}$, $F_{22}F_{22}S_{23}V_{4}V_{20}$, $F_{22}F_{5}S_{23}V_{4}V_{20}$, $F_{22}F_{5}S_{3}V_{4}V_{20}$, $F_{5}F_{5}S_{3}V_{4}V_{20}$, $F_{5}F_{5}S_{3}V_{9}V_{4}$, $F_{18}F_{28}S_{14}S_{21}S_{23}$, $F_{18}F_{28}S_{14}S_{21}S_{3}$, $F_{18}F_{28}S_{14}S_{23}S_{1}$, $F_{18}F_{28}S_{14}S_{1}S_{3}$, $F_{2}F_{18}S_{14}S_{1}S_{3}$, $F_{22}F_{22}V_{3}V_{4}V_{20}$, $F_{22}F_{5}V_{3}V_{4}V_{20}$, $F_{5}F_{5}V_{3}V_{4}V_{20}$, $F_{5}F_{5}V_{9}V_{3}V_{4}$, $F_{21}F_{23}V_{3}V_{4}V_{21}$, $F_{21}F_{6}V_{3}V_{4}V_{21}$, $F_{23}F_{17}V_{3}V_{4}V_{21}$, $F_{17}F_{6}V_{3}V_{4}V_{21}$, $F_{17}F_{6}V_{10}V_{3}V_{4}$, $F_{6}F_{27}S_{14}S_{22}S_{23}$, $F_{6}F_{27}S_{14}S_{23}S_{2}$, $F_{6}F_{27}S_{14}S_{22}S_{3}$, $F_{6}F_{27}S_{14}S_{2}S_{3}$, $F_{1}F_{6}S_{14}S_{2}S_{3}$, $F_{6}F_{27}S_{14}S_{22}S_{22}$, $F_{6}F_{27}S_{14}S_{22}S_{2}$, $F_{6}F_{27}S_{14}S_{2}S_{2}$, $F_{1}F_{6}S_{14}S_{2}S_{2}$, $F_{22}F_{22}V_{4}V_{4}V_{20}$, $F_{22}F_{5}V_{4}V_{4}V_{20}$, $F_{5}F_{5}V_{4}V_{4}V_{20}$, $F_{5}F_{5}V_{9}V_{4}V_{4}$, $F_{21}F_{23}V_{3}V_{14}V_{21}$, $F_{23}F_{17}V_{3}V_{14}V_{21}$, $F_{21}F_{6}V_{3}V_{14}V_{21}$, $F_{17}F_{6}V_{3}V_{14}V_{21}$, $F_{17}F_{6}V_{10}V_{3}V_{14}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{7}$} {{$F_{29}F_{30}S_{24}S_{25}V_{19}$, $F_{29}F_{30}S_{4}S_{25}V_{19}$, $F_{27}F_{29}S_{22}S_{25}V_{19}$, $F_{27}F_{29}S_{2}S_{25}V_{19}$, $F_{29}F_{30}S_{24}S_{25}V_{2}$, $F_{29}F_{30}S_{4}S_{25}V_{2}$, $F_{27}F_{29}S_{22}S_{25}V_{2}$, $F_{27}F_{29}S_{2}S_{25}V_{2}$, $F_{3}F_{4}S_{16}S_{4}V_{2}$, $F_{1}F_{3}S_{16}S_{2}V_{2}$, $F_{29}F_{30}S_{24}V_{19}V_{22}$, $F_{29}F_{30}S_{24}V_{2}V_{22}$, $F_{27}F_{29}S_{22}V_{19}V_{20}$, $F_{27}F_{29}S_{22}V_{2}V_{20}$, $F_{29}F_{30}S_{4}V_{19}V_{22}$, $F_{29}F_{30}S_{4}V_{2}V_{22}$, $F_{3}F_{4}S_{4}V_{13}V_{2}$, $F_{27}F_{29}S_{2}V_{19}V_{20}$, $F_{27}F_{29}S_{2}V_{2}V_{20}$, $F_{1}F_{3}S_{2}V_{9}V_{2}$, $F_{28}F_{29}S_{23}S_{24}V_{21}$, $F_{28}F_{29}S_{22}S_{23}V_{21}$, $F_{28}F_{29}S_{23}S_{4}V_{21}$, $F_{28}F_{29}S_{23}S_{2}V_{21}$, $F_{28}F_{29}S_{24}S_{3}V_{21}$, $F_{28}F_{29}S_{22}S_{3}V_{21}$, $F_{28}F_{29}S_{3}S_{4}V_{21}$, $F_{28}F_{29}S_{2}S_{3}V_{21}$, $F_{2}F_{3}S_{3}S_{4}V_{10}$, $F_{2}F_{3}S_{2}S_{3}V_{10}$, $F_{29}F_{30}S_{25}V_{19}V_{19}$, $F_{29}F_{30}S_{25}V_{19}V_{2}$, $F_{27}F_{29}S_{25}V_{19}V_{19}$, $F_{27}F_{29}S_{25}V_{19}V_{2}$, $F_{29}F_{30}S_{25}V_{2}V_{2}$, $F_{27}F_{29}S_{25}V_{2}V_{2}$, $F_{3}F_{4}S_{16}V_{2}V_{2}$, $F_{1}F_{3}S_{16}V_{2}V_{2}$, $F_{29}F_{30}S_{23}S_{24}V_{22}$, $F_{29}F_{30}S_{24}S_{3}V_{22}$, $F_{27}F_{29}S_{22}S_{23}V_{20}$, $F_{27}F_{29}S_{22}S_{3}V_{20}$, $F_{29}F_{30}S_{23}S_{4}V_{22}$, $F_{29}F_{30}S_{3}S_{4}V_{22}$, $F_{3}F_{4}S_{3}S_{4}V_{13}$, $F_{27}F_{29}S_{23}S_{2}V_{20}$, $F_{27}F_{29}S_{2}S_{3}V_{20}$, $F_{1}F_{3}S_{2}S_{3}V_{9}$, $F_{29}F_{30}S_{23}S_{24}S_{25}$, $F_{29}F_{30}S_{23}S_{4}S_{25}$, $F_{27}F_{29}S_{22}S_{23}S_{25}$, $F_{27}F_{29}S_{23}S_{2}S_{25}$, $F_{29}F_{30}S_{24}S_{3}S_{25}$, $F_{29}F_{30}S_{3}S_{4}S_{25}$, $F_{27}F_{29}S_{22}S_{3}S_{25}$, $F_{27}F_{29}S_{2}S_{3}S_{25}$, $F_{3}F_{4}S_{16}S_{3}S_{4}$, $F_{1}F_{3}S_{16}S_{2}S_{3}$, $F_{29}F_{30}V_{19}V_{19}V_{22}$, $F_{29}F_{30}V_{19}V_{2}V_{22}$, $F_{27}F_{29}V_{19}V_{19}V_{20}$, $F_{27}F_{29}V_{19}V_{2}V_{20}$, $F_{29}F_{30}V_{2}V_{2}V_{22}$, $F_{27}F_{29}V_{2}V_{2}V_{20}$, $F_{3}F_{4}V_{13}V_{2}V_{2}$, $F_{1}F_{3}V_{9}V_{2}V_{2}$, $F_{28}F_{29}S_{23}S_{24}S_{25}$, $F_{28}F_{29}S_{24}S_{3}S_{25}$, $F_{28}F_{29}S_{22}S_{23}S_{25}$, $F_{28}F_{29}S_{22}S_{3}S_{25}$, $F_{28}F_{29}S_{23}S_{4}S_{25}$, $F_{28}F_{29}S_{3}S_{4}S_{25}$, $F_{2}F_{3}S_{16}S_{3}S_{4}$, $F_{28}F_{29}S_{23}S_{2}S_{25}$, $F_{28}F_{29}S_{2}S_{3}S_{25}$, $F_{2}F_{3}S_{16}S_{2}S_{3}$, $F_{29}F_{30}S_{23}S_{25}V_{19}$, $F_{29}F_{30}S_{23}S_{25}V_{2}$, $F_{27}F_{29}S_{23}S_{25}V_{19}$, $F_{27}F_{29}S_{23}S_{25}V_{2}$, $F_{29}F_{30}S_{3}S_{25}V_{19}$, $F_{29}F_{30}S_{3}S_{25}V_{2}$, $F_{27}F_{29}S_{3}S_{25}V_{19}$, $F_{27}F_{29}S_{3}S_{25}V_{2}$, $F_{3}F_{4}S_{16}S_{3}V_{2}$, $F_{1}F_{3}S_{16}S_{3}V_{2}$, $F_{29}F_{30}S_{23}V_{19}V_{22}$, $F_{29}F_{30}S_{3}V_{19}V_{22}$, $F_{27}F_{29}S_{23}V_{19}V_{20}$, $F_{27}F_{29}S_{3}V_{19}V_{20}$, $F_{29}F_{30}S_{23}V_{2}V_{22}$, $F_{29}F_{30}S_{3}V_{2}V_{22}$, $F_{27}F_{29}S_{23}V_{2}V_{20}$, $F_{27}F_{29}S_{3}V_{2}V_{20}$, $F_{3}F_{4}S_{3}V_{13}V_{2}$, $F_{1}F_{3}S_{3}V_{9}V_{2}$, $F_{26}F_{30}S_{24}S_{24}V_{19}$, $F_{26}F_{30}S_{24}S_{4}V_{19}$, $F_{22}F_{27}S_{22}S_{22}V_{19}$, $F_{22}F_{27}S_{22}S_{2}V_{19}$, $F_{9}F_{30}S_{24}S_{4}V_{2}$, $F_{9}F_{30}S_{4}S_{4}V_{2}$, $F_{4}F_{9}S_{4}S_{4}V_{2}$, $F_{5}F_{27}S_{22}S_{2}V_{2}$, $F_{5}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{5}S_{2}S_{2}V_{2}$, $F_{24}F_{29}S_{24}V_{18}V_{19}$, $F_{24}F_{29}S_{24}V_{18}V_{2}$, $F_{24}F_{29}S_{22}V_{18}V_{19}$, $F_{24}F_{29}S_{22}V_{18}V_{2}$, $F_{7}F_{29}S_{4}V_{19}V_{1}$, $F_{7}F_{29}S_{4}V_{1}V_{2}$, $F_{3}F_{7}S_{4}V_{1}V_{2}$, $F_{7}F_{29}S_{2}V_{19}V_{1}$, $F_{7}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{7}S_{2}V_{1}V_{2}$, $F_{25}F_{29}S_{23}S_{24}V_{19}$, $F_{25}F_{29}S_{22}S_{23}V_{19}$, $F_{25}F_{29}S_{23}S_{4}V_{19}$, $F_{25}F_{29}S_{23}S_{2}V_{19}$, $F_{8}F_{29}S_{24}S_{3}V_{2}$, $F_{8}F_{29}S_{22}S_{3}V_{2}$, $F_{8}F_{29}S_{3}S_{4}V_{2}$, $F_{8}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{8}S_{3}S_{4}V_{2}$, $F_{3}F_{8}S_{2}S_{3}V_{2}$, $F_{26}F_{30}S_{24}V_{19}V_{19}$, $F_{26}F_{30}S_{24}V_{19}V_{2}$, $F_{22}F_{27}S_{22}V_{19}V_{19}$, $F_{22}F_{27}S_{22}V_{19}V_{2}$, $F_{9}F_{30}S_{4}V_{19}V_{2}$, $F_{9}F_{30}S_{4}V_{2}V_{2}$, $F_{4}F_{9}S_{4}V_{2}V_{2}$, $F_{5}F_{27}S_{2}V_{19}V_{2}$, $F_{5}F_{27}S_{2}V_{2}V_{2}$, $F_{1}F_{5}S_{2}V_{2}V_{2}$, $F_{24}F_{29}S_{23}S_{24}V_{18}$, $F_{24}F_{29}S_{24}S_{3}V_{18}$, $F_{24}F_{29}S_{22}S_{23}V_{18}$, $F_{24}F_{29}S_{22}S_{3}V_{18}$, $F_{7}F_{29}S_{23}S_{4}V_{1}$, $F_{7}F_{29}S_{3}S_{4}V_{1}$, $F_{3}F_{7}S_{3}S_{4}V_{1}$, $F_{7}F_{29}S_{23}S_{2}V_{1}$, $F_{7}F_{29}S_{2}S_{3}V_{1}$, $F_{3}F_{7}S_{2}S_{3}V_{1}$, $F_{24}F_{29}S_{24}S_{25}V_{19}$, $F_{24}F_{29}S_{22}S_{25}V_{19}$, $F_{7}F_{29}S_{4}S_{25}V_{19}$, $F_{7}F_{29}S_{2}S_{25}V_{19}$, $F_{24}F_{29}S_{24}S_{25}V_{2}$, $F_{24}F_{29}S_{22}S_{25}V_{2}$, $F_{7}F_{29}S_{4}S_{25}V_{2}$, $F_{7}F_{29}S_{2}S_{25}V_{2}$, $F_{3}F_{7}S_{16}S_{4}V_{2}$, $F_{3}F_{7}S_{16}S_{2}V_{2}$, $F_{26}F_{30}S_{24}V_{19}V_{22}$, $F_{9}F_{30}S_{24}V_{2}V_{22}$, $F_{22}F_{27}S_{22}V_{19}V_{20}$, $F_{5}F_{27}S_{22}V_{2}V_{20}$, $F_{26}F_{30}S_{4}V_{19}V_{22}$, $F_{9}F_{30}S_{4}V_{2}V_{22}$, $F_{4}F_{9}S_{4}V_{13}V_{2}$, $F_{22}F_{27}S_{2}V_{19}V_{20}$, $F_{5}F_{27}S_{2}V_{2}V_{20}$, $F_{1}F_{5}S_{2}V_{9}V_{2}$, $F_{26}F_{30}S_{24}S_{24}V_{5}$, $F_{26}F_{30}S_{24}S_{4}V_{5}$, $F_{9}F_{30}S_{24}S_{4}V_{5}$, $F_{9}F_{30}S_{4}S_{4}V_{5}$, $F_{4}F_{9}S_{4}S_{4}V_{5}$, $F_{22}F_{27}S_{22}S_{22}V_{4}$, $F_{22}F_{27}S_{22}S_{2}V_{4}$, $F_{5}F_{27}S_{22}S_{2}V_{4}$, $F_{5}F_{27}S_{2}S_{2}V_{4}$, $F_{1}F_{5}S_{2}S_{2}V_{4}$, $F_{26}F_{30}S_{24}V_{5}V_{22}$, $F_{9}F_{30}S_{24}V_{5}V_{22}$, $F_{22}F_{27}S_{22}V_{4}V_{20}$, $F_{5}F_{27}S_{22}V_{4}V_{20}$, $F_{26}F_{30}S_{4}V_{5}V_{22}$, $F_{9}F_{30}S_{4}V_{5}V_{22}$, $F_{4}F_{9}S_{4}V_{13}V_{5}$, $F_{22}F_{27}S_{2}V_{4}V_{20}$, $F_{5}F_{27}S_{2}V_{4}V_{20}$, $F_{1}F_{5}S_{2}V_{9}V_{4}$, $F_{25}F_{29}S_{24}S_{5}V_{19}$, $F_{25}F_{29}S_{22}S_{5}V_{19}$, $F_{25}F_{29}S_{5}S_{4}V_{19}$, $F_{25}F_{29}S_{2}S_{5}V_{19}$, $F_{8}F_{29}S_{24}S_{5}V_{2}$, $F_{8}F_{29}S_{22}S_{5}V_{2}$, $F_{8}F_{29}S_{5}S_{4}V_{2}$, $F_{8}F_{29}S_{2}S_{5}V_{2}$, $F_{3}F_{8}S_{5}S_{4}V_{2}$, $F_{3}F_{8}S_{2}S_{5}V_{2}$, $F_{26}F_{30}S_{24}V_{19}V_{5}$, $F_{26}F_{30}S_{24}V_{2}V_{5}$, $F_{9}F_{30}S_{4}V_{19}V_{5}$, $F_{9}F_{30}S_{4}V_{2}V_{5}$, $F_{4}F_{9}S_{4}V_{2}V_{5}$, $F_{22}F_{27}S_{22}V_{19}V_{4}$, $F_{22}F_{27}S_{22}V_{4}V_{2}$, $F_{5}F_{27}S_{2}V_{19}V_{4}$, $F_{5}F_{27}S_{2}V_{4}V_{2}$, $F_{1}F_{5}S_{2}V_{4}V_{2}$, $F_{24}F_{29}S_{25}V_{19}V_{5}$, $F_{24}F_{29}S_{25}V_{19}V_{4}$, $F_{7}F_{29}S_{25}V_{19}V_{5}$, $F_{7}F_{29}S_{25}V_{19}V_{4}$, $F_{24}F_{29}S_{25}V_{2}V_{5}$, $F_{24}F_{29}S_{25}V_{4}V_{2}$, $F_{7}F_{29}S_{25}V_{2}V_{5}$, $F_{7}F_{29}S_{25}V_{4}V_{2}$, $F_{3}F_{7}S_{16}V_{2}V_{5}$, $F_{3}F_{7}S_{16}V_{4}V_{2}$, $F_{26}F_{30}S_{24}S_{5}V_{22}$, $F_{9}F_{30}S_{24}S_{5}V_{22}$, $F_{22}F_{27}S_{22}S_{5}V_{20}$, $F_{5}F_{27}S_{22}S_{5}V_{20}$, $F_{26}F_{30}S_{5}S_{4}V_{22}$, $F_{9}F_{30}S_{5}S_{4}V_{22}$, $F_{4}F_{9}S_{5}S_{4}V_{13}$, $F_{22}F_{27}S_{2}S_{5}V_{20}$, $F_{5}F_{27}S_{2}S_{5}V_{20}$, $F_{1}F_{5}S_{2}S_{5}V_{9}$, $F_{24}F_{29}S_{23}S_{24}S_{25}$, $F_{24}F_{29}S_{22}S_{23}S_{25}$, $F_{7}F_{29}S_{23}S_{4}S_{25}$, $F_{7}F_{29}S_{23}S_{2}S_{25}$, $F_{24}F_{29}S_{24}S_{3}S_{25}$, $F_{24}F_{29}S_{22}S_{3}S_{25}$, $F_{7}F_{29}S_{3}S_{4}S_{25}$, $F_{7}F_{29}S_{2}S_{3}S_{25}$, $F_{3}F_{7}S_{16}S_{3}S_{4}$, $F_{3}F_{7}S_{16}S_{2}S_{3}$, $F_{26}F_{30}V_{19}V_{19}V_{22}$, $F_{9}F_{30}V_{19}V_{2}V_{22}$, $F_{22}F_{27}V_{19}V_{19}V_{20}$, $F_{5}F_{27}V_{19}V_{2}V_{20}$, $F_{26}F_{30}V_{19}V_{2}V_{22}$, $F_{9}F_{30}V_{2}V_{2}V_{22}$, $F_{22}F_{27}V_{19}V_{2}V_{20}$, $F_{5}F_{27}V_{2}V_{2}V_{20}$, $F_{4}F_{9}V_{13}V_{2}V_{2}$, $F_{1}F_{5}V_{9}V_{2}V_{2}$, $F_{25}F_{29}S_{23}S_{24}S_{25}$, $F_{8}F_{29}S_{24}S_{3}S_{25}$, $F_{25}F_{29}S_{22}S_{23}S_{25}$, $F_{8}F_{29}S_{22}S_{3}S_{25}$, $F_{25}F_{29}S_{23}S_{4}S_{25}$, $F_{8}F_{29}S_{3}S_{4}S_{25}$, $F_{3}F_{8}S_{16}S_{3}S_{4}$, $F_{25}F_{29}S_{23}S_{2}S_{25}$, $F_{8}F_{29}S_{2}S_{3}S_{25}$, $F_{3}F_{8}S_{16}S_{2}S_{3}$, $F_{26}F_{30}S_{24}S_{24}S_{5}$, $F_{26}F_{30}S_{24}S_{5}S_{4}$, $F_{22}F_{27}S_{22}S_{22}S_{5}$, $F_{22}F_{27}S_{22}S_{2}S_{5}$, $F_{9}F_{30}S_{24}S_{5}S_{4}$, $F_{9}F_{30}S_{5}S_{4}S_{4}$, $F_{4}F_{9}S_{5}S_{4}S_{4}$, $F_{5}F_{27}S_{22}S_{2}S_{5}$, $F_{5}F_{27}S_{2}S_{2}S_{5}$, $F_{1}F_{5}S_{2}S_{2}S_{5}$, $F_{24}F_{29}V_{18}V_{19}V_{5}$, $F_{24}F_{29}V_{18}V_{2}V_{5}$, $F_{7}F_{29}V_{19}V_{1}V_{5}$, $F_{7}F_{29}V_{1}V_{2}V_{5}$, $F_{3}F_{7}V_{1}V_{2}V_{5}$, $F_{24}F_{29}V_{18}V_{19}V_{4}$, $F_{24}F_{29}V_{18}V_{4}V_{2}$, $F_{7}F_{29}V_{19}V_{4}V_{1}$, $F_{7}F_{29}V_{4}V_{1}V_{2}$, $F_{3}F_{7}V_{4}V_{1}V_{2}$, $F_{26}F_{30}V_{19}V_{5}V_{22}$, $F_{9}F_{30}V_{19}V_{5}V_{22}$, $F_{22}F_{27}V_{19}V_{4}V_{20}$, $F_{5}F_{27}V_{19}V_{4}V_{20}$, $F_{26}F_{30}V_{2}V_{5}V_{22}$, $F_{9}F_{30}V_{2}V_{5}V_{22}$, $F_{22}F_{27}V_{4}V_{2}V_{20}$, $F_{5}F_{27}V_{4}V_{2}V_{20}$, $F_{4}F_{9}V_{13}V_{2}V_{5}$, $F_{1}F_{5}V_{9}V_{4}V_{2}$, $F_{25}F_{29}S_{24}S_{5}S_{25}$, $F_{8}F_{29}S_{24}S_{5}S_{25}$, $F_{25}F_{29}S_{22}S_{5}S_{25}$, $F_{8}F_{29}S_{22}S_{5}S_{25}$, $F_{25}F_{29}S_{5}S_{4}S_{25}$, $F_{8}F_{29}S_{5}S_{4}S_{25}$, $F_{3}F_{8}S_{16}S_{5}S_{4}$, $F_{25}F_{29}S_{2}S_{5}S_{25}$, $F_{8}F_{29}S_{2}S_{5}S_{25}$, $F_{3}F_{8}S_{16}S_{2}S_{5}$, $F_{26}F_{30}S_{24}S_{5}V_{19}$, $F_{26}F_{30}S_{24}S_{5}V_{2}$, $F_{22}F_{27}S_{22}S_{5}V_{19}$, $F_{22}F_{27}S_{22}S_{5}V_{2}$, $F_{9}F_{30}S_{5}S_{4}V_{19}$, $F_{9}F_{30}S_{5}S_{4}V_{2}$, $F_{4}F_{9}S_{5}S_{4}V_{2}$, $F_{5}F_{27}S_{2}S_{5}V_{19}$, $F_{5}F_{27}S_{2}S_{5}V_{2}$, $F_{1}F_{5}S_{2}S_{5}V_{2}$, $F_{24}F_{29}S_{23}V_{18}V_{5}$, $F_{24}F_{29}S_{3}V_{18}V_{5}$, $F_{7}F_{29}S_{23}V_{1}V_{5}$, $F_{7}F_{29}S_{3}V_{1}V_{5}$, $F_{3}F_{7}S_{3}V_{1}V_{5}$, $F_{24}F_{29}S_{23}V_{18}V_{4}$, $F_{24}F_{29}S_{3}V_{18}V_{4}$, $F_{7}F_{29}S_{23}V_{4}V_{1}$, $F_{7}F_{29}S_{3}V_{4}V_{1}$, $F_{3}F_{7}S_{3}V_{4}V_{1}$, $F_{24}F_{29}S_{23}S_{25}V_{5}$, $F_{24}F_{29}S_{23}S_{25}V_{4}$, $F_{7}F_{29}S_{23}S_{25}V_{5}$, $F_{7}F_{29}S_{23}S_{25}V_{4}$, $F_{24}F_{29}S_{3}S_{25}V_{5}$, $F_{24}F_{29}S_{3}S_{25}V_{4}$, $F_{7}F_{29}S_{3}S_{25}V_{5}$, $F_{7}F_{29}S_{3}S_{25}V_{4}$, $F_{3}F_{7}S_{16}S_{3}V_{5}$, $F_{3}F_{7}S_{16}S_{3}V_{4}$, $F_{26}F_{30}S_{5}V_{19}V_{22}$, $F_{9}F_{30}S_{5}V_{19}V_{22}$, $F_{22}F_{27}S_{5}V_{19}V_{20}$, $F_{5}F_{27}S_{5}V_{19}V_{20}$, $F_{26}F_{30}S_{5}V_{2}V_{22}$, $F_{9}F_{30}S_{5}V_{2}V_{22}$, $F_{22}F_{27}S_{5}V_{2}V_{20}$, $F_{5}F_{27}S_{5}V_{2}V_{20}$, $F_{4}F_{9}S_{5}V_{13}V_{2}$, $F_{1}F_{5}S_{5}V_{9}V_{2}$, $F_{25}F_{30}S_{23}S_{24}V_{19}$, $F_{25}F_{30}S_{23}S_{4}V_{19}$, $F_{25}F_{27}S_{22}S_{23}V_{19}$, $F_{25}F_{27}S_{23}S_{2}V_{19}$, $F_{8}F_{30}S_{24}S_{3}V_{2}$, $F_{8}F_{30}S_{3}S_{4}V_{2}$, $F_{8}F_{27}S_{22}S_{3}V_{2}$, $F_{8}F_{27}S_{2}S_{3}V_{2}$, $F_{4}F_{8}S_{3}S_{4}V_{2}$, $F_{1}F_{8}S_{2}S_{3}V_{2}$, $F_{26}F_{29}S_{24}V_{19}V_{19}$, $F_{26}F_{29}S_{24}V_{19}V_{2}$, $F_{22}F_{29}S_{22}V_{19}V_{19}$, $F_{22}F_{29}S_{22}V_{19}V_{2}$, $F_{9}F_{29}S_{4}V_{19}V_{2}$, $F_{9}F_{29}S_{4}V_{2}V_{2}$, $F_{3}F_{9}S_{4}V_{2}V_{2}$, $F_{5}F_{29}S_{2}V_{19}V_{2}$, $F_{5}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{5}S_{2}V_{2}V_{2}$, $F_{24}F_{28}S_{23}S_{24}V_{18}$, $F_{24}F_{28}S_{24}S_{3}V_{18}$, $F_{24}F_{28}S_{22}S_{23}V_{18}$, $F_{24}F_{28}S_{22}S_{3}V_{18}$, $F_{7}F_{28}S_{23}S_{4}V_{1}$, $F_{7}F_{28}S_{3}S_{4}V_{1}$, $F_{2}F_{7}S_{3}S_{4}V_{1}$, $F_{7}F_{28}S_{23}S_{2}V_{1}$, $F_{7}F_{28}S_{2}S_{3}V_{1}$, $F_{2}F_{7}S_{2}S_{3}V_{1}$, $F_{25}F_{30}S_{23}V_{19}V_{19}$, $F_{25}F_{30}S_{23}V_{19}V_{2}$, $F_{25}F_{27}S_{23}V_{19}V_{19}$, $F_{25}F_{27}S_{23}V_{19}V_{2}$, $F_{8}F_{30}S_{3}V_{19}V_{2}$, $F_{8}F_{30}S_{3}V_{2}V_{2}$, $F_{8}F_{27}S_{3}V_{19}V_{2}$, $F_{8}F_{27}S_{3}V_{2}V_{2}$, $F_{4}F_{8}S_{3}V_{2}V_{2}$, $F_{1}F_{8}S_{3}V_{2}V_{2}$, $F_{26}F_{29}S_{23}S_{24}V_{19}$, $F_{26}F_{29}S_{24}S_{3}V_{19}$, $F_{22}F_{29}S_{22}S_{23}V_{19}$, $F_{22}F_{29}S_{22}S_{3}V_{19}$, $F_{9}F_{29}S_{23}S_{4}V_{2}$, $F_{9}F_{29}S_{3}S_{4}V_{2}$, $F_{3}F_{9}S_{3}S_{4}V_{2}$, $F_{5}F_{29}S_{23}S_{2}V_{2}$, $F_{5}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{5}S_{2}S_{3}V_{2}$, $F_{24}F_{28}S_{23}S_{24}V_{21}$, $F_{24}F_{28}S_{22}S_{23}V_{21}$, $F_{7}F_{28}S_{23}S_{4}V_{21}$, $F_{7}F_{28}S_{23}S_{2}V_{21}$, $F_{24}F_{28}S_{24}S_{3}V_{21}$, $F_{24}F_{28}S_{22}S_{3}V_{21}$, $F_{7}F_{28}S_{3}S_{4}V_{21}$, $F_{7}F_{28}S_{2}S_{3}V_{21}$, $F_{2}F_{7}S_{3}S_{4}V_{10}$, $F_{2}F_{7}S_{2}S_{3}V_{10}$, $F_{26}F_{29}S_{25}V_{19}V_{19}$, $F_{22}F_{29}S_{25}V_{19}V_{19}$, $F_{9}F_{29}S_{25}V_{19}V_{2}$, $F_{5}F_{29}S_{25}V_{19}V_{2}$, $F_{26}F_{29}S_{25}V_{19}V_{2}$, $F_{22}F_{29}S_{25}V_{19}V_{2}$, $F_{9}F_{29}S_{25}V_{2}V_{2}$, $F_{5}F_{29}S_{25}V_{2}V_{2}$, $F_{3}F_{9}S_{16}V_{2}V_{2}$, $F_{3}F_{5}S_{16}V_{2}V_{2}$, $F_{25}F_{30}S_{23}S_{24}V_{22}$, $F_{8}F_{30}S_{24}S_{3}V_{22}$, $F_{25}F_{27}S_{22}S_{23}V_{20}$, $F_{8}F_{27}S_{22}S_{3}V_{20}$, $F_{25}F_{30}S_{23}S_{4}V_{22}$, $F_{8}F_{30}S_{3}S_{4}V_{22}$, $F_{4}F_{8}S_{3}S_{4}V_{13}$, $F_{25}F_{27}S_{23}S_{2}V_{20}$, $F_{8}F_{27}S_{2}S_{3}V_{20}$, $F_{1}F_{8}S_{2}S_{3}V_{9}$, $F_{25}F_{30}S_{24}S_{5}V_{19}$, $F_{25}F_{30}S_{5}S_{4}V_{19}$, $F_{25}F_{27}S_{22}S_{5}V_{19}$, $F_{25}F_{27}S_{2}S_{5}V_{19}$, $F_{8}F_{30}S_{24}S_{5}V_{2}$, $F_{8}F_{30}S_{5}S_{4}V_{2}$, $F_{8}F_{27}S_{22}S_{5}V_{2}$, $F_{8}F_{27}S_{2}S_{5}V_{2}$, $F_{4}F_{8}S_{5}S_{4}V_{2}$, $F_{1}F_{8}S_{2}S_{5}V_{2}$, $F_{26}F_{29}S_{24}V_{19}V_{5}$, $F_{26}F_{29}S_{24}V_{2}V_{5}$, $F_{9}F_{29}S_{4}V_{19}V_{5}$, $F_{9}F_{29}S_{4}V_{2}V_{5}$, $F_{3}F_{9}S_{4}V_{2}V_{5}$, $F_{22}F_{29}S_{22}V_{19}V_{4}$, $F_{22}F_{29}S_{22}V_{4}V_{2}$, $F_{5}F_{29}S_{2}V_{19}V_{4}$, $F_{5}F_{29}S_{2}V_{4}V_{2}$, $F_{3}F_{5}S_{2}V_{4}V_{2}$, $F_{26}F_{29}S_{25}V_{19}V_{5}$, $F_{22}F_{29}S_{25}V_{19}V_{4}$, $F_{9}F_{29}S_{25}V_{19}V_{5}$, $F_{5}F_{29}S_{25}V_{19}V_{4}$, $F_{26}F_{29}S_{25}V_{2}V_{5}$, $F_{22}F_{29}S_{25}V_{4}V_{2}$, $F_{9}F_{29}S_{25}V_{2}V_{5}$, $F_{5}F_{29}S_{25}V_{4}V_{2}$, $F_{3}F_{9}S_{16}V_{2}V_{5}$, $F_{3}F_{5}S_{16}V_{4}V_{2}$, $F_{25}F_{30}S_{24}S_{5}V_{22}$, $F_{8}F_{30}S_{24}S_{5}V_{22}$, $F_{25}F_{27}S_{22}S_{5}V_{20}$, $F_{8}F_{27}S_{22}S_{5}V_{20}$, $F_{25}F_{30}S_{5}S_{4}V_{22}$, $F_{8}F_{30}S_{5}S_{4}V_{22}$, $F_{4}F_{8}S_{5}S_{4}V_{13}$, $F_{25}F_{27}S_{2}S_{5}V_{20}$, $F_{8}F_{27}S_{2}S_{5}V_{20}$, $F_{1}F_{8}S_{2}S_{5}V_{9}$, $F_{25}F_{30}S_{5}V_{19}V_{19}$, $F_{25}F_{30}S_{5}V_{19}V_{2}$, $F_{25}F_{27}S_{5}V_{19}V_{19}$, $F_{25}F_{27}S_{5}V_{19}V_{2}$, $F_{8}F_{30}S_{5}V_{19}V_{2}$, $F_{8}F_{30}S_{5}V_{2}V_{2}$, $F_{8}F_{27}S_{5}V_{19}V_{2}$, $F_{8}F_{27}S_{5}V_{2}V_{2}$, $F_{4}F_{8}S_{5}V_{2}V_{2}$, $F_{1}F_{8}S_{5}V_{2}V_{2}$, $F_{26}F_{29}S_{23}S_{24}V_{5}$, $F_{26}F_{29}S_{24}S_{3}V_{5}$, $F_{9}F_{29}S_{23}S_{4}V_{5}$, $F_{9}F_{29}S_{3}S_{4}V_{5}$, $F_{3}F_{9}S_{3}S_{4}V_{5}$, $F_{22}F_{29}S_{22}S_{23}V_{4}$, $F_{22}F_{29}S_{22}S_{3}V_{4}$, $F_{5}F_{29}S_{23}S_{2}V_{4}$, $F_{5}F_{29}S_{2}S_{3}V_{4}$, $F_{3}F_{5}S_{2}S_{3}V_{4}$, $F_{24}F_{28}S_{23}V_{5}V_{21}$, $F_{24}F_{28}S_{23}V_{4}V_{21}$, $F_{7}F_{28}S_{23}V_{5}V_{21}$, $F_{7}F_{28}S_{23}V_{4}V_{21}$, $F_{24}F_{28}S_{3}V_{5}V_{21}$, $F_{24}F_{28}S_{3}V_{4}V_{21}$, $F_{7}F_{28}S_{3}V_{5}V_{21}$, $F_{7}F_{28}S_{3}V_{4}V_{21}$, $F_{2}F_{7}S_{3}V_{10}V_{5}$, $F_{2}F_{7}S_{3}V_{10}V_{4}$, $F_{26}F_{29}S_{5}S_{25}V_{19}$, $F_{22}F_{29}S_{5}S_{25}V_{19}$, $F_{9}F_{29}S_{5}S_{25}V_{19}$, $F_{5}F_{29}S_{5}S_{25}V_{19}$, $F_{26}F_{29}S_{5}S_{25}V_{2}$, $F_{22}F_{29}S_{5}S_{25}V_{2}$, $F_{9}F_{29}S_{5}S_{25}V_{2}$, $F_{5}F_{29}S_{5}S_{25}V_{2}$, $F_{3}F_{9}S_{16}S_{5}V_{2}$, $F_{3}F_{5}S_{16}S_{5}V_{2}$, $F_{26}F_{29}S_{23}S_{25}V_{19}$, $F_{22}F_{29}S_{23}S_{25}V_{19}$, $F_{9}F_{29}S_{23}S_{25}V_{2}$, $F_{5}F_{29}S_{23}S_{25}V_{2}$, $F_{26}F_{29}S_{3}S_{25}V_{19}$, $F_{22}F_{29}S_{3}S_{25}V_{19}$, $F_{9}F_{29}S_{3}S_{25}V_{2}$, $F_{5}F_{29}S_{3}S_{25}V_{2}$, $F_{3}F_{9}S_{16}S_{3}V_{2}$, $F_{3}F_{5}S_{16}S_{3}V_{2}$, $F_{25}F_{30}S_{23}V_{19}V_{22}$, $F_{8}F_{30}S_{3}V_{19}V_{22}$, $F_{25}F_{27}S_{23}V_{19}V_{20}$, $F_{8}F_{27}S_{3}V_{19}V_{20}$, $F_{25}F_{30}S_{23}V_{2}V_{22}$, $F_{8}F_{30}S_{3}V_{2}V_{22}$, $F_{25}F_{27}S_{23}V_{2}V_{20}$, $F_{8}F_{27}S_{3}V_{2}V_{20}$, $F_{4}F_{8}S_{3}V_{13}V_{2}$, $F_{1}F_{8}S_{3}V_{9}V_{2}$, $F_{26}F_{29}S_{24}S_{5}V_{19}$, $F_{26}F_{29}S_{24}S_{5}V_{2}$, $F_{22}F_{29}S_{22}S_{5}V_{19}$, $F_{22}F_{29}S_{22}S_{5}V_{2}$, $F_{9}F_{29}S_{5}S_{4}V_{19}$, $F_{9}F_{29}S_{5}S_{4}V_{2}$, $F_{3}F_{9}S_{5}S_{4}V_{2}$, $F_{5}F_{29}S_{2}S_{5}V_{19}$, $F_{5}F_{29}S_{2}S_{5}V_{2}$, $F_{3}F_{5}S_{2}S_{5}V_{2}$, $F_{24}F_{28}S_{23}V_{18}V_{5}$, $F_{24}F_{28}S_{3}V_{18}V_{5}$, $F_{7}F_{28}S_{23}V_{1}V_{5}$, $F_{7}F_{28}S_{3}V_{1}V_{5}$, $F_{2}F_{7}S_{3}V_{1}V_{5}$, $F_{24}F_{28}S_{23}V_{18}V_{4}$, $F_{24}F_{28}S_{3}V_{18}V_{4}$, $F_{7}F_{28}S_{23}V_{4}V_{1}$, $F_{7}F_{28}S_{3}V_{4}V_{1}$, $F_{2}F_{7}S_{3}V_{4}V_{1}$, $F_{26}F_{29}S_{23}S_{25}V_{5}$, $F_{22}F_{29}S_{23}S_{25}V_{4}$, $F_{9}F_{29}S_{23}S_{25}V_{5}$, $F_{5}F_{29}S_{23}S_{25}V_{4}$, $F_{26}F_{29}S_{3}S_{25}V_{5}$, $F_{22}F_{29}S_{3}S_{25}V_{4}$, $F_{9}F_{29}S_{3}S_{25}V_{5}$, $F_{5}F_{29}S_{3}S_{25}V_{4}$, $F_{3}F_{9}S_{16}S_{3}V_{5}$, $F_{3}F_{5}S_{16}S_{3}V_{4}$, $F_{25}F_{30}S_{5}V_{19}V_{22}$, $F_{8}F_{30}S_{5}V_{19}V_{22}$, $F_{25}F_{27}S_{5}V_{19}V_{20}$, $F_{8}F_{27}S_{5}V_{19}V_{20}$, $F_{25}F_{30}S_{5}V_{2}V_{22}$, $F_{8}F_{30}S_{5}V_{2}V_{22}$, $F_{25}F_{27}S_{5}V_{2}V_{20}$, $F_{8}F_{27}S_{5}V_{2}V_{20}$, $F_{4}F_{8}S_{5}V_{13}V_{2}$, $F_{1}F_{8}S_{5}V_{9}V_{2}$, $F_{26}F_{29}S_{23}S_{24}S_{5}$, $F_{26}F_{29}S_{24}S_{3}S_{5}$, $F_{22}F_{29}S_{22}S_{23}S_{5}$, $F_{22}F_{29}S_{22}S_{3}S_{5}$, $F_{9}F_{29}S_{23}S_{5}S_{4}$, $F_{9}F_{29}S_{3}S_{5}S_{4}$, $F_{3}F_{9}S_{3}S_{5}S_{4}$, $F_{5}F_{29}S_{23}S_{2}S_{5}$, $F_{5}F_{29}S_{2}S_{3}S_{5}$, $F_{3}F_{5}S_{2}S_{3}S_{5}$, $F_{26}F_{29}S_{23}S_{5}S_{25}$, $F_{22}F_{29}S_{23}S_{5}S_{25}$, $F_{9}F_{29}S_{23}S_{5}S_{25}$, $F_{5}F_{29}S_{23}S_{5}S_{25}$, $F_{26}F_{29}S_{3}S_{5}S_{25}$, $F_{22}F_{29}S_{3}S_{5}S_{25}$, $F_{9}F_{29}S_{3}S_{5}S_{25}$, $F_{5}F_{29}S_{3}S_{5}S_{25}$, $F_{3}F_{9}S_{16}S_{3}S_{5}$, $F_{3}F_{5}S_{16}S_{3}S_{5}$, $F_{25}F_{30}S_{24}S_{24}V_{19}$, $F_{25}F_{30}S_{24}S_{4}V_{19}$, $F_{25}F_{27}S_{22}S_{22}V_{19}$, $F_{25}F_{27}S_{22}S_{2}V_{19}$, $F_{8}F_{30}S_{24}S_{4}V_{2}$, $F_{8}F_{30}S_{4}S_{4}V_{2}$, $F_{4}F_{8}S_{4}S_{4}V_{2}$, $F_{8}F_{27}S_{22}S_{2}V_{2}$, $F_{8}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{8}S_{2}S_{2}V_{2}$, $F_{26}F_{29}S_{24}V_{18}V_{19}$, $F_{26}F_{29}S_{24}V_{18}V_{2}$, $F_{22}F_{29}S_{22}V_{18}V_{19}$, $F_{22}F_{29}S_{22}V_{18}V_{2}$, $F_{9}F_{29}S_{4}V_{19}V_{1}$, $F_{9}F_{29}S_{4}V_{1}V_{2}$, $F_{3}F_{9}S_{4}V_{1}V_{2}$, $F_{5}F_{29}S_{2}V_{19}V_{1}$, $F_{5}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{5}S_{2}V_{1}V_{2}$, $F_{23}F_{29}S_{23}S_{24}V_{19}$, $F_{23}F_{29}S_{22}S_{23}V_{19}$, $F_{23}F_{29}S_{23}S_{4}V_{19}$, $F_{23}F_{29}S_{23}S_{2}V_{19}$, $F_{6}F_{29}S_{24}S_{3}V_{2}$, $F_{6}F_{29}S_{22}S_{3}V_{2}$, $F_{6}F_{29}S_{3}S_{4}V_{2}$, $F_{6}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{6}S_{3}S_{4}V_{2}$, $F_{3}F_{6}S_{2}S_{3}V_{2}$, $F_{25}F_{30}S_{24}V_{19}V_{19}$, $F_{25}F_{30}S_{24}V_{19}V_{2}$, $F_{25}F_{27}S_{22}V_{19}V_{19}$, $F_{25}F_{27}S_{22}V_{19}V_{2}$, $F_{8}F_{30}S_{4}V_{19}V_{2}$, $F_{8}F_{30}S_{4}V_{2}V_{2}$, $F_{4}F_{8}S_{4}V_{2}V_{2}$, $F_{8}F_{27}S_{2}V_{19}V_{2}$, $F_{8}F_{27}S_{2}V_{2}V_{2}$, $F_{1}F_{8}S_{2}V_{2}V_{2}$, $F_{26}F_{29}S_{23}S_{24}V_{18}$, $F_{26}F_{29}S_{24}S_{3}V_{18}$, $F_{22}F_{29}S_{22}S_{23}V_{18}$, $F_{22}F_{29}S_{22}S_{3}V_{18}$, $F_{9}F_{29}S_{23}S_{4}V_{1}$, $F_{9}F_{29}S_{3}S_{4}V_{1}$, $F_{3}F_{9}S_{3}S_{4}V_{1}$, $F_{5}F_{29}S_{23}S_{2}V_{1}$, $F_{5}F_{29}S_{2}S_{3}V_{1}$, $F_{3}F_{5}S_{2}S_{3}V_{1}$, $F_{26}F_{29}S_{24}V_{19}V_{22}$, $F_{9}F_{29}S_{4}V_{19}V_{22}$, $F_{22}F_{29}S_{22}V_{19}V_{20}$, $F_{5}F_{29}S_{2}V_{19}V_{20}$, $F_{26}F_{29}S_{24}V_{2}V_{22}$, $F_{9}F_{29}S_{4}V_{2}V_{22}$, $F_{22}F_{29}S_{22}V_{2}V_{20}$, $F_{5}F_{29}S_{2}V_{2}V_{20}$, $F_{3}F_{9}S_{4}V_{13}V_{2}$, $F_{3}F_{5}S_{2}V_{9}V_{2}$, $F_{25}F_{30}S_{24}S_{25}V_{19}$, $F_{8}F_{30}S_{24}S_{25}V_{2}$, $F_{25}F_{27}S_{22}S_{25}V_{19}$, $F_{8}F_{27}S_{22}S_{25}V_{2}$, $F_{25}F_{30}S_{4}S_{25}V_{19}$, $F_{8}F_{30}S_{4}S_{25}V_{2}$, $F_{4}F_{8}S_{16}S_{4}V_{2}$, $F_{25}F_{27}S_{2}S_{25}V_{19}$, $F_{8}F_{27}S_{2}S_{25}V_{2}$, $F_{1}F_{8}S_{16}S_{2}V_{2}$, $F_{25}F_{30}S_{24}S_{24}S_{5}$, $F_{25}F_{30}S_{24}S_{5}S_{4}$, $F_{25}F_{27}S_{22}S_{22}S_{5}$, $F_{25}F_{27}S_{22}S_{2}S_{5}$, $F_{8}F_{30}S_{24}S_{5}S_{4}$, $F_{8}F_{30}S_{5}S_{4}S_{4}$, $F_{4}F_{8}S_{5}S_{4}S_{4}$, $F_{8}F_{27}S_{22}S_{2}S_{5}$, $F_{8}F_{27}S_{2}S_{2}S_{5}$, $F_{1}F_{8}S_{2}S_{2}S_{5}$, $F_{25}F_{30}S_{24}S_{5}S_{25}$, $F_{8}F_{30}S_{24}S_{5}S_{25}$, $F_{25}F_{27}S_{22}S_{5}S_{25}$, $F_{8}F_{27}S_{22}S_{5}S_{25}$, $F_{25}F_{30}S_{5}S_{4}S_{25}$, $F_{8}F_{30}S_{5}S_{4}S_{25}$, $F_{4}F_{8}S_{16}S_{5}S_{4}$, $F_{25}F_{27}S_{2}S_{5}S_{25}$, $F_{8}F_{27}S_{2}S_{5}S_{25}$, $F_{1}F_{8}S_{16}S_{2}S_{5}$, $F_{23}F_{29}S_{24}V_{19}V_{3}$, $F_{23}F_{29}S_{22}V_{19}V_{3}$, $F_{23}F_{29}S_{4}V_{19}V_{3}$, $F_{23}F_{29}S_{2}V_{19}V_{3}$, $F_{6}F_{29}S_{24}V_{3}V_{2}$, $F_{6}F_{29}S_{22}V_{3}V_{2}$, $F_{6}F_{29}S_{4}V_{3}V_{2}$, $F_{6}F_{29}S_{2}V_{3}V_{2}$, $F_{3}F_{6}S_{4}V_{3}V_{2}$, $F_{3}F_{6}S_{2}V_{3}V_{2}$, $F_{25}F_{30}S_{24}S_{5}V_{2}$, $F_{25}F_{27}S_{22}S_{5}V_{2}$, $F_{8}F_{30}S_{5}S_{4}V_{19}$, $F_{8}F_{27}S_{2}S_{5}V_{19}$, $F_{26}F_{29}S_{5}V_{19}V_{22}$, $F_{9}F_{29}S_{5}V_{19}V_{22}$, $F_{22}F_{29}S_{5}V_{19}V_{20}$, $F_{5}F_{29}S_{5}V_{19}V_{20}$, $F_{26}F_{29}S_{5}V_{2}V_{22}$, $F_{9}F_{29}S_{5}V_{2}V_{22}$, $F_{22}F_{29}S_{5}V_{2}V_{20}$, $F_{5}F_{29}S_{5}V_{2}V_{20}$, $F_{3}F_{9}S_{5}V_{13}V_{2}$, $F_{3}F_{5}S_{5}V_{9}V_{2}$, $F_{25}F_{30}S_{24}S_{25}V_{3}$, $F_{8}F_{30}S_{24}S_{25}V_{3}$, $F_{25}F_{27}S_{22}S_{25}V_{3}$, $F_{8}F_{27}S_{22}S_{25}V_{3}$, $F_{25}F_{30}S_{4}S_{25}V_{3}$, $F_{8}F_{30}S_{4}S_{25}V_{3}$, $F_{4}F_{8}S_{16}S_{4}V_{3}$, $F_{25}F_{27}S_{2}S_{25}V_{3}$, $F_{8}F_{27}S_{2}S_{25}V_{3}$, $F_{1}F_{8}S_{16}S_{2}V_{3}$, $F_{26}F_{29}S_{23}S_{24}V_{22}$, $F_{9}F_{29}S_{23}S_{4}V_{22}$, $F_{22}F_{29}S_{22}S_{23}V_{20}$, $F_{5}F_{29}S_{23}S_{2}V_{20}$, $F_{26}F_{29}S_{24}S_{3}V_{22}$, $F_{9}F_{29}S_{3}S_{4}V_{22}$, $F_{22}F_{29}S_{22}S_{3}V_{20}$, $F_{5}F_{29}S_{2}S_{3}V_{20}$, $F_{3}F_{9}S_{3}S_{4}V_{13}$, $F_{3}F_{5}S_{2}S_{3}V_{9}$, $F_{25}F_{30}S_{25}V_{19}V_{19}$, $F_{8}F_{30}S_{25}V_{19}V_{2}$, $F_{25}F_{27}S_{25}V_{19}V_{19}$, $F_{8}F_{27}S_{25}V_{19}V_{2}$, $F_{25}F_{30}S_{25}V_{19}V_{2}$, $F_{8}F_{30}S_{25}V_{2}V_{2}$, $F_{25}F_{27}S_{25}V_{19}V_{2}$, $F_{8}F_{27}S_{25}V_{2}V_{2}$, $F_{4}F_{8}S_{16}V_{2}V_{2}$, $F_{1}F_{8}S_{16}V_{2}V_{2}$, $F_{23}F_{29}S_{23}S_{24}V_{21}$, $F_{6}F_{29}S_{24}S_{3}V_{21}$, $F_{23}F_{29}S_{22}S_{23}V_{21}$, $F_{6}F_{29}S_{22}S_{3}V_{21}$, $F_{23}F_{29}S_{23}S_{4}V_{21}$, $F_{6}F_{29}S_{3}S_{4}V_{21}$, $F_{3}F_{6}S_{3}S_{4}V_{10}$, $F_{23}F_{29}S_{23}S_{2}V_{21}$, $F_{6}F_{29}S_{2}S_{3}V_{21}$, $F_{3}F_{6}S_{2}S_{3}V_{10}$, $F_{25}F_{30}S_{24}S_{24}V_{3}$, $F_{25}F_{30}S_{24}S_{4}V_{3}$, $F_{25}F_{27}S_{22}S_{22}V_{3}$, $F_{25}F_{27}S_{22}S_{2}V_{3}$, $F_{8}F_{30}S_{24}S_{4}V_{3}$, $F_{8}F_{30}S_{4}S_{4}V_{3}$, $F_{4}F_{8}S_{4}S_{4}V_{3}$, $F_{8}F_{27}S_{22}S_{2}V_{3}$, $F_{8}F_{27}S_{2}S_{2}V_{3}$, $F_{1}F_{8}S_{2}S_{2}V_{3}$, $F_{26}F_{29}S_{5}V_{18}V_{19}$, $F_{26}F_{29}S_{5}V_{18}V_{2}$, $F_{22}F_{29}S_{5}V_{18}V_{19}$, $F_{22}F_{29}S_{5}V_{18}V_{2}$, $F_{9}F_{29}S_{5}V_{19}V_{1}$, $F_{9}F_{29}S_{5}V_{1}V_{2}$, $F_{3}F_{9}S_{5}V_{1}V_{2}$, $F_{5}F_{29}S_{5}V_{19}V_{1}$, $F_{5}F_{29}S_{5}V_{1}V_{2}$, $F_{3}F_{5}S_{5}V_{1}V_{2}$, $F_{25}F_{30}S_{5}S_{25}V_{19}$, $F_{8}F_{30}S_{5}S_{25}V_{19}$, $F_{25}F_{27}S_{5}S_{25}V_{19}$, $F_{8}F_{27}S_{5}S_{25}V_{19}$, $F_{25}F_{30}S_{5}S_{25}V_{2}$, $F_{8}F_{30}S_{5}S_{25}V_{2}$, $F_{25}F_{27}S_{5}S_{25}V_{2}$, $F_{8}F_{27}S_{5}S_{25}V_{2}$, $F_{4}F_{8}S_{16}S_{5}V_{2}$, $F_{1}F_{8}S_{16}S_{5}V_{2}$, $F_{23}F_{29}S_{24}V_{3}V_{21}$, $F_{6}F_{29}S_{24}V_{3}V_{21}$, $F_{23}F_{29}S_{22}V_{3}V_{21}$, $F_{6}F_{29}S_{22}V_{3}V_{21}$, $F_{23}F_{29}S_{4}V_{3}V_{21}$, $F_{6}F_{29}S_{4}V_{3}V_{21}$, $F_{3}F_{6}S_{4}V_{10}V_{3}$, $F_{23}F_{29}S_{2}V_{3}V_{21}$, $F_{6}F_{29}S_{2}V_{3}V_{21}$, $F_{3}F_{6}S_{2}V_{10}V_{3}$, $F_{25}F_{30}S_{24}V_{19}V_{3}$, $F_{25}F_{30}S_{24}V_{3}V_{2}$, $F_{25}F_{27}S_{22}V_{19}V_{3}$, $F_{25}F_{27}S_{22}V_{3}V_{2}$, $F_{8}F_{30}S_{4}V_{19}V_{3}$, $F_{8}F_{30}S_{4}V_{3}V_{2}$, $F_{4}F_{8}S_{4}V_{3}V_{2}$, $F_{8}F_{27}S_{2}V_{19}V_{3}$, $F_{8}F_{27}S_{2}V_{3}V_{2}$, $F_{1}F_{8}S_{2}V_{3}V_{2}$, $F_{26}F_{29}S_{23}S_{5}V_{18}$, $F_{26}F_{29}S_{3}S_{5}V_{18}$, $F_{22}F_{29}S_{23}S_{5}V_{18}$, $F_{22}F_{29}S_{3}S_{5}V_{18}$, $F_{9}F_{29}S_{23}S_{5}V_{1}$, $F_{9}F_{29}S_{3}S_{5}V_{1}$, $F_{3}F_{9}S_{3}S_{5}V_{1}$, $F_{5}F_{29}S_{23}S_{5}V_{1}$, $F_{5}F_{29}S_{3}S_{5}V_{1}$, $F_{3}F_{5}S_{3}S_{5}V_{1}$, $F_{26}F_{29}S_{23}S_{5}V_{22}$, $F_{9}F_{29}S_{23}S_{5}V_{22}$, $F_{22}F_{29}S_{23}S_{5}V_{20}$, $F_{5}F_{29}S_{23}S_{5}V_{20}$, $F_{26}F_{29}S_{3}S_{5}V_{22}$, $F_{9}F_{29}S_{3}S_{5}V_{22}$, $F_{22}F_{29}S_{3}S_{5}V_{20}$, $F_{5}F_{29}S_{3}S_{5}V_{20}$, $F_{3}F_{9}S_{3}S_{5}V_{13}$, $F_{3}F_{5}S_{3}S_{5}V_{9}$, $F_{25}F_{30}S_{25}V_{19}V_{3}$, $F_{8}F_{30}S_{25}V_{19}V_{3}$, $F_{25}F_{27}S_{25}V_{19}V_{3}$, $F_{8}F_{27}S_{25}V_{19}V_{3}$, $F_{25}F_{30}S_{25}V_{3}V_{2}$, $F_{8}F_{30}S_{25}V_{3}V_{2}$, $F_{25}F_{27}S_{25}V_{3}V_{2}$, $F_{8}F_{27}S_{25}V_{3}V_{2}$, $F_{4}F_{8}S_{16}V_{3}V_{2}$, $F_{1}F_{8}S_{16}V_{3}V_{2}$, $F_{23}F_{30}S_{23}S_{24}V_{19}$, $F_{23}F_{30}S_{23}S_{4}V_{19}$, $F_{23}F_{27}S_{22}S_{23}V_{19}$, $F_{23}F_{27}S_{23}S_{2}V_{19}$, $F_{6}F_{30}S_{24}S_{3}V_{2}$, $F_{6}F_{30}S_{3}S_{4}V_{2}$, $F_{6}F_{27}S_{22}S_{3}V_{2}$, $F_{6}F_{27}S_{2}S_{3}V_{2}$, $F_{4}F_{6}S_{3}S_{4}V_{2}$, $F_{1}F_{6}S_{2}S_{3}V_{2}$, $F_{25}F_{29}S_{24}V_{19}V_{19}$, $F_{25}F_{29}S_{24}V_{19}V_{2}$, $F_{25}F_{29}S_{22}V_{19}V_{19}$, $F_{25}F_{29}S_{22}V_{19}V_{2}$, $F_{8}F_{29}S_{4}V_{19}V_{2}$, $F_{8}F_{29}S_{4}V_{2}V_{2}$, $F_{3}F_{8}S_{4}V_{2}V_{2}$, $F_{8}F_{29}S_{2}V_{19}V_{2}$, $F_{8}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{8}S_{2}V_{2}V_{2}$, $F_{26}F_{28}S_{23}S_{24}V_{18}$, $F_{26}F_{28}S_{24}S_{3}V_{18}$, $F_{22}F_{28}S_{22}S_{23}V_{18}$, $F_{22}F_{28}S_{22}S_{3}V_{18}$, $F_{9}F_{28}S_{23}S_{4}V_{1}$, $F_{9}F_{28}S_{3}S_{4}V_{1}$, $F_{2}F_{9}S_{3}S_{4}V_{1}$, $F_{5}F_{28}S_{23}S_{2}V_{1}$, $F_{5}F_{28}S_{2}S_{3}V_{1}$, $F_{2}F_{5}S_{2}S_{3}V_{1}$, $F_{23}F_{30}S_{23}V_{19}V_{19}$, $F_{23}F_{30}S_{23}V_{19}V_{2}$, $F_{23}F_{27}S_{23}V_{19}V_{19}$, $F_{23}F_{27}S_{23}V_{19}V_{2}$, $F_{6}F_{30}S_{3}V_{19}V_{2}$, $F_{6}F_{30}S_{3}V_{2}V_{2}$, $F_{6}F_{27}S_{3}V_{19}V_{2}$, $F_{6}F_{27}S_{3}V_{2}V_{2}$, $F_{4}F_{6}S_{3}V_{2}V_{2}$, $F_{1}F_{6}S_{3}V_{2}V_{2}$, $F_{25}F_{29}S_{24}S_{3}V_{19}$, $F_{25}F_{29}S_{22}S_{3}V_{19}$, $F_{8}F_{29}S_{23}S_{4}V_{2}$, $F_{8}F_{29}S_{23}S_{2}V_{2}$, $F_{26}F_{28}S_{23}S_{24}S_{25}$, $F_{22}F_{28}S_{22}S_{23}S_{25}$, $F_{9}F_{28}S_{23}S_{4}S_{25}$, $F_{5}F_{28}S_{23}S_{2}S_{25}$, $F_{26}F_{28}S_{24}S_{3}S_{25}$, $F_{22}F_{28}S_{22}S_{3}S_{25}$, $F_{9}F_{28}S_{3}S_{4}S_{25}$, $F_{5}F_{28}S_{2}S_{3}S_{25}$, $F_{2}F_{9}S_{16}S_{3}S_{4}$, $F_{2}F_{5}S_{16}S_{2}S_{3}$, $F_{25}F_{29}V_{19}V_{19}V_{22}$, $F_{8}F_{29}V_{19}V_{2}V_{22}$, $F_{25}F_{29}V_{19}V_{19}V_{20}$, $F_{8}F_{29}V_{19}V_{2}V_{20}$, $F_{25}F_{29}V_{19}V_{2}V_{22}$, $F_{8}F_{29}V_{2}V_{2}V_{22}$, $F_{25}F_{29}V_{19}V_{2}V_{20}$, $F_{8}F_{29}V_{2}V_{2}V_{20}$, $F_{3}F_{8}V_{13}V_{2}V_{2}$, $F_{3}F_{8}V_{9}V_{2}V_{2}$, $F_{23}F_{30}S_{23}S_{24}S_{25}$, $F_{6}F_{30}S_{24}S_{3}S_{25}$, $F_{23}F_{27}S_{22}S_{23}S_{25}$, $F_{6}F_{27}S_{22}S_{3}S_{25}$, $F_{23}F_{30}S_{23}S_{4}S_{25}$, $F_{6}F_{30}S_{3}S_{4}S_{25}$, $F_{4}F_{6}S_{16}S_{3}S_{4}$, $F_{23}F_{27}S_{23}S_{2}S_{25}$, $F_{6}F_{27}S_{2}S_{3}S_{25}$, $F_{1}F_{6}S_{16}S_{2}S_{3}$, $F_{23}F_{30}S_{24}V_{19}V_{3}$, $F_{23}F_{30}S_{4}V_{19}V_{3}$, $F_{23}F_{27}S_{22}V_{19}V_{3}$, $F_{23}F_{27}S_{2}V_{19}V_{3}$, $F_{6}F_{30}S_{24}V_{3}V_{2}$, $F_{6}F_{30}S_{4}V_{3}V_{2}$, $F_{6}F_{27}S_{22}V_{3}V_{2}$, $F_{6}F_{27}S_{2}V_{3}V_{2}$, $F_{4}F_{6}S_{4}V_{3}V_{2}$, $F_{1}F_{6}S_{2}V_{3}V_{2}$, $F_{25}F_{29}S_{24}S_{5}V_{2}$, $F_{25}F_{29}S_{22}S_{5}V_{2}$, $F_{8}F_{29}S_{5}S_{4}V_{19}$, $F_{8}F_{29}S_{2}S_{5}V_{19}$, $F_{25}F_{29}S_{5}V_{19}V_{22}$, $F_{8}F_{29}S_{5}V_{19}V_{22}$, $F_{25}F_{29}S_{5}V_{19}V_{20}$, $F_{8}F_{29}S_{5}V_{19}V_{20}$, $F_{25}F_{29}S_{5}V_{2}V_{22}$, $F_{8}F_{29}S_{5}V_{2}V_{22}$, $F_{25}F_{29}S_{5}V_{2}V_{20}$, $F_{8}F_{29}S_{5}V_{2}V_{20}$, $F_{3}F_{8}S_{5}V_{13}V_{2}$, $F_{3}F_{8}S_{5}V_{9}V_{2}$, $F_{23}F_{30}S_{24}S_{25}V_{3}$, $F_{6}F_{30}S_{24}S_{25}V_{3}$, $F_{23}F_{27}S_{22}S_{25}V_{3}$, $F_{6}F_{27}S_{22}S_{25}V_{3}$, $F_{23}F_{30}S_{4}S_{25}V_{3}$, $F_{6}F_{30}S_{4}S_{25}V_{3}$, $F_{4}F_{6}S_{16}S_{4}V_{3}$, $F_{23}F_{27}S_{2}S_{25}V_{3}$, $F_{6}F_{27}S_{2}S_{25}V_{3}$, $F_{1}F_{6}S_{16}S_{2}V_{3}$, $F_{23}F_{30}V_{19}V_{19}V_{3}$, $F_{23}F_{30}V_{19}V_{3}V_{2}$, $F_{23}F_{27}V_{19}V_{19}V_{3}$, $F_{23}F_{27}V_{19}V_{3}V_{2}$, $F_{6}F_{30}V_{19}V_{3}V_{2}$, $F_{6}F_{30}V_{3}V_{2}V_{2}$, $F_{6}F_{27}V_{19}V_{3}V_{2}$, $F_{6}F_{27}V_{3}V_{2}V_{2}$, $F_{4}F_{6}V_{3}V_{2}V_{2}$, $F_{1}F_{6}V_{3}V_{2}V_{2}$, $F_{25}F_{29}S_{23}S_{24}S_{5}$, $F_{25}F_{29}S_{24}S_{3}S_{5}$, $F_{25}F_{29}S_{22}S_{23}S_{5}$, $F_{25}F_{29}S_{22}S_{3}S_{5}$, $F_{8}F_{29}S_{23}S_{5}S_{4}$, $F_{8}F_{29}S_{3}S_{5}S_{4}$, $F_{3}F_{8}S_{3}S_{5}S_{4}$, $F_{8}F_{29}S_{23}S_{2}S_{5}$, $F_{8}F_{29}S_{2}S_{3}S_{5}$, $F_{3}F_{8}S_{2}S_{3}S_{5}$, $F_{26}F_{28}S_{23}S_{5}S_{25}$, $F_{22}F_{28}S_{23}S_{5}S_{25}$, $F_{9}F_{28}S_{23}S_{5}S_{25}$, $F_{5}F_{28}S_{23}S_{5}S_{25}$, $F_{26}F_{28}S_{3}S_{5}S_{25}$, $F_{22}F_{28}S_{3}S_{5}S_{25}$, $F_{9}F_{28}S_{3}S_{5}S_{25}$, $F_{5}F_{28}S_{3}S_{5}S_{25}$, $F_{2}F_{9}S_{16}S_{3}S_{5}$, $F_{2}F_{5}S_{16}S_{3}S_{5}$, $F_{25}F_{29}V_{19}V_{3}V_{22}$, $F_{8}F_{29}V_{19}V_{3}V_{22}$, $F_{25}F_{29}V_{19}V_{3}V_{20}$, $F_{8}F_{29}V_{19}V_{3}V_{20}$, $F_{25}F_{29}V_{3}V_{2}V_{22}$, $F_{8}F_{29}V_{3}V_{2}V_{22}$, $F_{25}F_{29}V_{3}V_{2}V_{20}$, $F_{8}F_{29}V_{3}V_{2}V_{20}$, $F_{3}F_{8}V_{13}V_{3}V_{2}$, $F_{3}F_{8}V_{9}V_{3}V_{2}$, $F_{25}F_{29}S_{23}V_{19}V_{22}$, $F_{8}F_{29}S_{23}V_{2}V_{22}$, $F_{25}F_{29}S_{23}V_{19}V_{20}$, $F_{8}F_{29}S_{23}V_{2}V_{20}$, $F_{25}F_{29}S_{3}V_{19}V_{22}$, $F_{8}F_{29}S_{3}V_{2}V_{22}$, $F_{25}F_{29}S_{3}V_{19}V_{20}$, $F_{8}F_{29}S_{3}V_{2}V_{20}$, $F_{3}F_{8}S_{3}V_{13}V_{2}$, $F_{3}F_{8}S_{3}V_{9}V_{2}$, $F_{23}F_{30}S_{23}S_{25}V_{19}$, $F_{6}F_{30}S_{3}S_{25}V_{19}$, $F_{23}F_{27}S_{23}S_{25}V_{19}$, $F_{6}F_{27}S_{3}S_{25}V_{19}$, $F_{23}F_{30}S_{23}S_{25}V_{2}$, $F_{6}F_{30}S_{3}S_{25}V_{2}$, $F_{23}F_{27}S_{23}S_{25}V_{2}$, $F_{6}F_{27}S_{3}S_{25}V_{2}$, $F_{4}F_{6}S_{16}S_{3}V_{2}$, $F_{1}F_{6}S_{16}S_{3}V_{2}$, $F_{25}F_{29}S_{24}V_{19}V_{3}$, $F_{25}F_{29}S_{24}V_{3}V_{2}$, $F_{25}F_{29}S_{22}V_{19}V_{3}$, $F_{25}F_{29}S_{22}V_{3}V_{2}$, $F_{8}F_{29}S_{4}V_{19}V_{3}$, $F_{8}F_{29}S_{4}V_{3}V_{2}$, $F_{3}F_{8}S_{4}V_{3}V_{2}$, $F_{8}F_{29}S_{2}V_{19}V_{3}$, $F_{8}F_{29}S_{2}V_{3}V_{2}$, $F_{3}F_{8}S_{2}V_{3}V_{2}$, $F_{26}F_{28}S_{23}S_{5}V_{18}$, $F_{26}F_{28}S_{3}S_{5}V_{18}$, $F_{22}F_{28}S_{23}S_{5}V_{18}$, $F_{22}F_{28}S_{3}S_{5}V_{18}$, $F_{9}F_{28}S_{23}S_{5}V_{1}$, $F_{9}F_{28}S_{3}S_{5}V_{1}$, $F_{2}F_{9}S_{3}S_{5}V_{1}$, $F_{5}F_{28}S_{23}S_{5}V_{1}$, $F_{5}F_{28}S_{3}S_{5}V_{1}$, $F_{2}F_{5}S_{3}S_{5}V_{1}$, $F_{25}F_{29}S_{23}S_{5}V_{22}$, $F_{8}F_{29}S_{23}S_{5}V_{22}$, $F_{25}F_{29}S_{23}S_{5}V_{20}$, $F_{8}F_{29}S_{23}S_{5}V_{20}$, $F_{25}F_{29}S_{3}S_{5}V_{22}$, $F_{8}F_{29}S_{3}S_{5}V_{22}$, $F_{25}F_{29}S_{3}S_{5}V_{20}$, $F_{8}F_{29}S_{3}S_{5}V_{20}$, $F_{3}F_{8}S_{3}S_{5}V_{13}$, $F_{3}F_{8}S_{3}S_{5}V_{9}$, $F_{23}F_{30}S_{25}V_{19}V_{3}$, $F_{6}F_{30}S_{25}V_{19}V_{3}$, $F_{23}F_{27}S_{25}V_{19}V_{3}$, $F_{6}F_{27}S_{25}V_{19}V_{3}$, $F_{23}F_{30}S_{25}V_{3}V_{2}$, $F_{6}F_{30}S_{25}V_{3}V_{2}$, $F_{23}F_{27}S_{25}V_{3}V_{2}$, $F_{6}F_{27}S_{25}V_{3}V_{2}$, $F_{4}F_{6}S_{16}V_{3}V_{2}$, $F_{1}F_{6}S_{16}V_{3}V_{2}$, $F_{25}F_{29}S_{23}S_{24}V_{3}$, $F_{25}F_{29}S_{24}S_{3}V_{3}$, $F_{25}F_{29}S_{22}S_{23}V_{3}$, $F_{25}F_{29}S_{22}S_{3}V_{3}$, $F_{8}F_{29}S_{23}S_{4}V_{3}$, $F_{8}F_{29}S_{3}S_{4}V_{3}$, $F_{3}F_{8}S_{3}S_{4}V_{3}$, $F_{8}F_{29}S_{23}S_{2}V_{3}$, $F_{8}F_{29}S_{2}S_{3}V_{3}$, $F_{3}F_{8}S_{2}S_{3}V_{3}$, $F_{25}F_{29}S_{23}V_{3}V_{22}$, $F_{8}F_{29}S_{23}V_{3}V_{22}$, $F_{25}F_{29}S_{23}V_{3}V_{20}$, $F_{8}F_{29}S_{23}V_{3}V_{20}$, $F_{25}F_{29}S_{3}V_{3}V_{22}$, $F_{8}F_{29}S_{3}V_{3}V_{22}$, $F_{25}F_{29}S_{3}V_{3}V_{20}$, $F_{8}F_{29}S_{3}V_{3}V_{20}$, $F_{3}F_{8}S_{3}V_{13}V_{3}$, $F_{3}F_{8}S_{3}V_{9}V_{3}$, $F_{24}F_{25}S_{24}S_{25}V_{19}$, $F_{24}F_{25}S_{22}S_{25}V_{19}$, $F_{25}F_{7}S_{4}S_{25}V_{19}$, $F_{25}F_{7}S_{2}S_{25}V_{19}$, $F_{24}F_{8}S_{24}S_{25}V_{2}$, $F_{24}F_{8}S_{22}S_{25}V_{2}$, $F_{7}F_{8}S_{4}S_{25}V_{2}$, $F_{7}F_{8}S_{2}S_{25}V_{2}$, $F_{7}F_{8}S_{16}S_{4}V_{2}$, $F_{7}F_{8}S_{16}S_{2}V_{2}$, $F_{26}F_{26}S_{24}V_{19}V_{22}$, $F_{26}F_{9}S_{24}V_{2}V_{22}$, $F_{22}F_{22}S_{22}V_{19}V_{20}$, $F_{22}F_{5}S_{22}V_{2}V_{20}$, $F_{26}F_{9}S_{4}V_{19}V_{22}$, $F_{9}F_{9}S_{4}V_{2}V_{22}$, $F_{9}F_{9}S_{4}V_{13}V_{2}$, $F_{22}F_{5}S_{2}V_{19}V_{20}$, $F_{5}F_{5}S_{2}V_{2}V_{20}$, $F_{5}F_{5}S_{2}V_{9}V_{2}$, $F_{14}F_{30}S_{24}S_{24}V_{5}$, $F_{14}F_{30}S_{24}S_{4}V_{5}$, $F_{14}F_{30}S_{4}S_{4}V_{5}$, $F_{4}F_{14}S_{4}S_{4}V_{5}$, $F_{6}F_{27}S_{22}S_{22}V_{4}$, $F_{6}F_{27}S_{22}S_{2}V_{4}$, $F_{6}F_{27}S_{2}S_{2}V_{4}$, $F_{1}F_{6}S_{2}S_{2}V_{4}$, $F_{26}F_{26}S_{24}V_{5}V_{22}$, $F_{26}F_{9}S_{24}V_{5}V_{22}$, $F_{22}F_{22}S_{22}V_{4}V_{20}$, $F_{22}F_{5}S_{22}V_{4}V_{20}$, $F_{26}F_{9}S_{4}V_{5}V_{22}$, $F_{9}F_{9}S_{4}V_{5}V_{22}$, $F_{9}F_{9}S_{4}V_{13}V_{5}$, $F_{22}F_{5}S_{2}V_{4}V_{20}$, $F_{5}F_{5}S_{2}V_{4}V_{20}$, $F_{5}F_{5}S_{2}V_{9}V_{4}$, $F_{8}F_{29}S_{24}S_{5}V_{19}$, $F_{8}F_{29}S_{22}S_{5}V_{19}$, $F_{14}F_{30}S_{24}V_{19}V_{5}$, $F_{14}F_{30}S_{24}V_{2}V_{5}$, $F_{14}F_{30}S_{4}V_{19}V_{5}$, $F_{14}F_{30}S_{4}V_{2}V_{5}$, $F_{4}F_{14}S_{4}V_{2}V_{5}$, $F_{6}F_{27}S_{22}V_{19}V_{4}$, $F_{6}F_{27}S_{22}V_{4}V_{2}$, $F_{6}F_{27}S_{2}V_{19}V_{4}$, $F_{6}F_{27}S_{2}V_{4}V_{2}$, $F_{1}F_{6}S_{2}V_{4}V_{2}$, $F_{24}F_{25}S_{25}V_{19}V_{5}$, $F_{24}F_{25}S_{25}V_{19}V_{4}$, $F_{25}F_{7}S_{25}V_{19}V_{5}$, $F_{25}F_{7}S_{25}V_{19}V_{4}$, $F_{24}F_{8}S_{25}V_{2}V_{5}$, $F_{24}F_{8}S_{25}V_{4}V_{2}$, $F_{7}F_{8}S_{25}V_{2}V_{5}$, $F_{7}F_{8}S_{25}V_{4}V_{2}$, $F_{7}F_{8}S_{16}V_{2}V_{5}$, $F_{7}F_{8}S_{16}V_{4}V_{2}$, $F_{26}F_{26}S_{24}S_{5}V_{22}$, $F_{26}F_{9}S_{24}S_{5}V_{22}$, $F_{22}F_{22}S_{22}S_{5}V_{20}$, $F_{22}F_{5}S_{22}S_{5}V_{20}$, $F_{26}F_{9}S_{5}S_{4}V_{22}$, $F_{9}F_{9}S_{5}S_{4}V_{22}$, $F_{9}F_{9}S_{5}S_{4}V_{13}$, $F_{22}F_{5}S_{2}S_{5}V_{20}$, $F_{5}F_{5}S_{2}S_{5}V_{20}$, $F_{5}F_{5}S_{2}S_{5}V_{9}$, $F_{14}F_{30}S_{24}S_{24}S_{5}$, $F_{14}F_{30}S_{24}S_{5}S_{4}$, $F_{14}F_{30}S_{5}S_{4}S_{4}$, $F_{4}F_{14}S_{5}S_{4}S_{4}$, $F_{6}F_{27}S_{22}S_{22}S_{5}$, $F_{6}F_{27}S_{22}S_{2}S_{5}$, $F_{6}F_{27}S_{2}S_{2}S_{5}$, $F_{1}F_{6}S_{2}S_{2}S_{5}$, $F_{24}F_{25}S_{24}S_{5}S_{25}$, $F_{24}F_{8}S_{24}S_{5}S_{25}$, $F_{24}F_{25}S_{22}S_{5}S_{25}$, $F_{24}F_{8}S_{22}S_{5}S_{25}$, $F_{25}F_{7}S_{5}S_{4}S_{25}$, $F_{7}F_{8}S_{5}S_{4}S_{25}$, $F_{7}F_{8}S_{16}S_{5}S_{4}$, $F_{25}F_{7}S_{2}S_{5}S_{25}$, $F_{7}F_{8}S_{2}S_{5}S_{25}$, $F_{7}F_{8}S_{16}S_{2}S_{5}$, $F_{8}F_{29}S_{24}V_{19}V_{3}$, $F_{8}F_{29}S_{22}V_{19}V_{3}$, $F_{8}F_{29}S_{24}V_{3}V_{2}$, $F_{8}F_{29}S_{22}V_{3}V_{2}$, $F_{14}F_{30}S_{24}S_{5}V_{19}$, $F_{14}F_{30}S_{24}S_{5}V_{2}$, $F_{14}F_{30}S_{5}S_{4}V_{19}$, $F_{14}F_{30}S_{5}S_{4}V_{2}$, $F_{4}F_{14}S_{5}S_{4}V_{2}$, $F_{6}F_{27}S_{22}S_{5}V_{19}$, $F_{6}F_{27}S_{22}S_{5}V_{2}$, $F_{6}F_{27}S_{2}S_{5}V_{19}$, $F_{6}F_{27}S_{2}S_{5}V_{2}$, $F_{1}F_{6}S_{2}S_{5}V_{2}$, $F_{26}F_{26}S_{5}V_{19}V_{22}$, $F_{26}F_{9}S_{5}V_{19}V_{22}$, $F_{22}F_{22}S_{5}V_{19}V_{20}$, $F_{22}F_{5}S_{5}V_{19}V_{20}$, $F_{26}F_{9}S_{5}V_{2}V_{22}$, $F_{9}F_{9}S_{5}V_{2}V_{22}$, $F_{9}F_{9}S_{5}V_{13}V_{2}$, $F_{22}F_{5}S_{5}V_{2}V_{20}$, $F_{5}F_{5}S_{5}V_{2}V_{20}$, $F_{5}F_{5}S_{5}V_{9}V_{2}$, $F_{24}F_{25}S_{24}S_{25}V_{3}$, $F_{24}F_{8}S_{24}S_{25}V_{3}$, $F_{24}F_{25}S_{22}S_{25}V_{3}$, $F_{24}F_{8}S_{22}S_{25}V_{3}$, $F_{25}F_{7}S_{4}S_{25}V_{3}$, $F_{7}F_{8}S_{4}S_{25}V_{3}$, $F_{7}F_{8}S_{16}S_{4}V_{3}$, $F_{25}F_{7}S_{2}S_{25}V_{3}$, $F_{7}F_{8}S_{2}S_{25}V_{3}$, $F_{7}F_{8}S_{16}S_{2}V_{3}$, $F_{8}F_{29}S_{24}V_{11}V_{19}$, $F_{8}F_{29}S_{22}V_{11}V_{19}$, $F_{8}F_{29}S_{4}V_{11}V_{19}$, $F_{8}F_{29}S_{2}V_{11}V_{19}$, $F_{8}F_{29}S_{24}V_{11}V_{2}$, $F_{8}F_{29}S_{22}V_{11}V_{2}$, $F_{8}F_{29}S_{4}V_{11}V_{2}$, $F_{8}F_{29}S_{2}V_{11}V_{2}$, $F_{3}F_{8}S_{4}V_{11}V_{2}$, $F_{3}F_{8}S_{2}V_{11}V_{2}$, $F_{24}F_{25}S_{5}S_{25}V_{5}$, $F_{24}F_{25}S_{5}S_{25}V_{4}$, $F_{25}F_{7}S_{5}S_{25}V_{5}$, $F_{25}F_{7}S_{5}S_{25}V_{4}$, $F_{24}F_{8}S_{5}S_{25}V_{5}$, $F_{24}F_{8}S_{5}S_{25}V_{4}$, $F_{7}F_{8}S_{5}S_{25}V_{5}$, $F_{7}F_{8}S_{5}S_{25}V_{4}$, $F_{7}F_{8}S_{16}S_{5}V_{5}$, $F_{7}F_{8}S_{16}S_{5}V_{4}$, $F_{26}F_{26}S_{5}V_{5}V_{22}$, $F_{26}F_{9}S_{5}V_{5}V_{22}$, $F_{9}F_{9}S_{5}V_{5}V_{22}$, $F_{9}F_{9}S_{5}V_{13}V_{5}$, $F_{22}F_{22}S_{5}V_{4}V_{20}$, $F_{22}F_{5}S_{5}V_{4}V_{20}$, $F_{5}F_{5}S_{5}V_{4}V_{20}$, $F_{5}F_{5}S_{5}V_{9}V_{4}$, $F_{14}F_{30}S_{24}S_{24}V_{11}$, $F_{14}F_{30}S_{24}S_{4}V_{11}$, $F_{6}F_{27}S_{22}S_{22}V_{11}$, $F_{6}F_{27}S_{22}S_{2}V_{11}$, $F_{14}F_{30}S_{4}S_{4}V_{11}$, $F_{4}F_{14}S_{4}S_{4}V_{11}$, $F_{6}F_{27}S_{2}S_{2}V_{11}$, $F_{1}F_{6}S_{2}S_{2}V_{11}$, $F_{14}F_{30}S_{24}V_{11}V_{19}$, $F_{14}F_{30}S_{24}V_{11}V_{2}$, $F_{14}F_{30}S_{4}V_{11}V_{19}$, $F_{14}F_{30}S_{4}V_{11}V_{2}$, $F_{4}F_{14}S_{4}V_{11}V_{2}$, $F_{6}F_{27}S_{22}V_{11}V_{19}$, $F_{6}F_{27}S_{22}V_{11}V_{2}$, $F_{6}F_{27}S_{2}V_{11}V_{19}$, $F_{6}F_{27}S_{2}V_{11}V_{2}$, $F_{1}F_{6}S_{2}V_{11}V_{2}$, $F_{24}F_{25}S_{25}V_{3}V_{5}$, $F_{24}F_{25}S_{25}V_{3}V_{4}$, $F_{25}F_{7}S_{25}V_{3}V_{5}$, $F_{25}F_{7}S_{25}V_{3}V_{4}$, $F_{24}F_{8}S_{25}V_{3}V_{5}$, $F_{24}F_{8}S_{25}V_{3}V_{4}$, $F_{7}F_{8}S_{25}V_{3}V_{5}$, $F_{7}F_{8}S_{25}V_{3}V_{4}$, $F_{7}F_{8}S_{16}V_{3}V_{5}$, $F_{7}F_{8}S_{16}V_{3}V_{4}$, $F_{26}F_{26}S_{5}S_{5}V_{22}$, $F_{26}F_{9}S_{5}S_{5}V_{22}$, $F_{22}F_{22}S_{5}S_{5}V_{20}$, $F_{22}F_{5}S_{5}S_{5}V_{20}$, $F_{9}F_{9}S_{5}S_{5}V_{22}$, $F_{9}F_{9}S_{5}S_{5}V_{13}$, $F_{5}F_{5}S_{5}S_{5}V_{20}$, $F_{5}F_{5}S_{5}S_{5}V_{9}$, $F_{23}F_{24}S_{23}S_{24}V_{21}$, $F_{23}F_{24}S_{22}S_{23}V_{21}$, $F_{23}F_{7}S_{23}S_{4}V_{21}$, $F_{23}F_{7}S_{23}S_{2}V_{21}$, $F_{24}F_{6}S_{24}S_{3}V_{21}$, $F_{24}F_{6}S_{22}S_{3}V_{21}$, $F_{6}F_{7}S_{3}S_{4}V_{21}$, $F_{6}F_{7}S_{2}S_{3}V_{21}$, $F_{6}F_{7}S_{3}S_{4}V_{10}$, $F_{6}F_{7}S_{2}S_{3}V_{10}$, $F_{25}F_{26}S_{25}V_{19}V_{19}$, $F_{22}F_{25}S_{25}V_{19}V_{19}$, $F_{25}F_{9}S_{25}V_{19}V_{2}$, $F_{25}F_{5}S_{25}V_{19}V_{2}$, $F_{26}F_{8}S_{25}V_{19}V_{2}$, $F_{22}F_{8}S_{25}V_{19}V_{2}$, $F_{8}F_{9}S_{25}V_{2}V_{2}$, $F_{5}F_{8}S_{25}V_{2}V_{2}$, $F_{8}F_{9}S_{16}V_{2}V_{2}$, $F_{5}F_{8}S_{16}V_{2}V_{2}$, $F_{25}F_{26}S_{23}S_{24}V_{22}$, $F_{26}F_{8}S_{24}S_{3}V_{22}$, $F_{22}F_{25}S_{22}S_{23}V_{20}$, $F_{22}F_{8}S_{22}S_{3}V_{20}$, $F_{25}F_{9}S_{23}S_{4}V_{22}$, $F_{8}F_{9}S_{3}S_{4}V_{22}$, $F_{8}F_{9}S_{3}S_{4}V_{13}$, $F_{25}F_{5}S_{23}S_{2}V_{20}$, $F_{5}F_{8}S_{2}S_{3}V_{20}$, $F_{5}F_{8}S_{2}S_{3}V_{9}$, $F_{8}F_{30}S_{24}S_{5}V_{19}$, $F_{8}F_{27}S_{22}S_{5}V_{19}$, $F_{14}F_{29}S_{24}V_{19}V_{5}$, $F_{14}F_{29}S_{24}V_{2}V_{5}$, $F_{14}F_{29}S_{4}V_{19}V_{5}$, $F_{14}F_{29}S_{4}V_{2}V_{5}$, $F_{3}F_{14}S_{4}V_{2}V_{5}$, $F_{6}F_{29}S_{22}V_{19}V_{4}$, $F_{6}F_{29}S_{22}V_{4}V_{2}$, $F_{6}F_{29}S_{2}V_{19}V_{4}$, $F_{6}F_{29}S_{2}V_{4}V_{2}$, $F_{3}F_{6}S_{2}V_{4}V_{2}$, $F_{25}F_{26}S_{25}V_{19}V_{5}$, $F_{22}F_{25}S_{25}V_{19}V_{4}$, $F_{25}F_{9}S_{25}V_{19}V_{5}$, $F_{25}F_{5}S_{25}V_{19}V_{4}$, $F_{26}F_{8}S_{25}V_{2}V_{5}$, $F_{22}F_{8}S_{25}V_{4}V_{2}$, $F_{8}F_{9}S_{25}V_{2}V_{5}$, $F_{5}F_{8}S_{25}V_{4}V_{2}$, $F_{8}F_{9}S_{16}V_{2}V_{5}$, $F_{5}F_{8}S_{16}V_{4}V_{2}$, $F_{25}F_{26}S_{24}S_{5}V_{22}$, $F_{26}F_{8}S_{24}S_{5}V_{22}$, $F_{22}F_{25}S_{22}S_{5}V_{20}$, $F_{22}F_{8}S_{22}S_{5}V_{20}$, $F_{25}F_{9}S_{5}S_{4}V_{22}$, $F_{8}F_{9}S_{5}S_{4}V_{22}$, $F_{8}F_{9}S_{5}S_{4}V_{13}$, $F_{25}F_{5}S_{2}S_{5}V_{20}$, $F_{5}F_{8}S_{2}S_{5}V_{20}$, $F_{5}F_{8}S_{2}S_{5}V_{9}$, $F_{8}F_{30}S_{5}V_{19}V_{19}$, $F_{8}F_{27}S_{5}V_{19}V_{19}$, $F_{14}F_{29}S_{23}S_{24}V_{5}$, $F_{14}F_{29}S_{24}S_{3}V_{5}$, $F_{14}F_{29}S_{23}S_{4}V_{5}$, $F_{14}F_{29}S_{3}S_{4}V_{5}$, $F_{3}F_{14}S_{3}S_{4}V_{5}$, $F_{6}F_{29}S_{22}S_{23}V_{4}$, $F_{6}F_{29}S_{22}S_{3}V_{4}$, $F_{6}F_{29}S_{23}S_{2}V_{4}$, $F_{6}F_{29}S_{2}S_{3}V_{4}$, $F_{3}F_{6}S_{2}S_{3}V_{4}$, $F_{23}F_{24}S_{23}V_{5}V_{21}$, $F_{23}F_{24}S_{23}V_{4}V_{21}$, $F_{23}F_{7}S_{23}V_{5}V_{21}$, $F_{23}F_{7}S_{23}V_{4}V_{21}$, $F_{24}F_{6}S_{3}V_{5}V_{21}$, $F_{24}F_{6}S_{3}V_{4}V_{21}$, $F_{6}F_{7}S_{3}V_{5}V_{21}$, $F_{6}F_{7}S_{3}V_{4}V_{21}$, $F_{6}F_{7}S_{3}V_{10}V_{5}$, $F_{6}F_{7}S_{3}V_{10}V_{4}$, $F_{25}F_{26}S_{5}S_{25}V_{19}$, $F_{22}F_{25}S_{5}S_{25}V_{19}$, $F_{25}F_{9}S_{5}S_{25}V_{19}$, $F_{25}F_{5}S_{5}S_{25}V_{19}$, $F_{26}F_{8}S_{5}S_{25}V_{2}$, $F_{22}F_{8}S_{5}S_{25}V_{2}$, $F_{8}F_{9}S_{5}S_{25}V_{2}$, $F_{5}F_{8}S_{5}S_{25}V_{2}$, $F_{8}F_{9}S_{16}S_{5}V_{2}$, $F_{5}F_{8}S_{16}S_{5}V_{2}$, $F_{25}F_{26}S_{23}S_{24}S_{25}$, $F_{22}F_{25}S_{22}S_{23}S_{25}$, $F_{25}F_{9}S_{23}S_{4}S_{25}$, $F_{25}F_{5}S_{23}S_{2}S_{25}$, $F_{26}F_{8}S_{24}S_{3}S_{25}$, $F_{22}F_{8}S_{22}S_{3}S_{25}$, $F_{8}F_{9}S_{3}S_{4}S_{25}$, $F_{5}F_{8}S_{2}S_{3}S_{25}$, $F_{8}F_{9}S_{16}S_{3}S_{4}$, $F_{5}F_{8}S_{16}S_{2}S_{3}$, $F_{25}F_{26}V_{19}V_{19}V_{22}$, $F_{26}F_{8}V_{19}V_{2}V_{22}$, $F_{22}F_{25}V_{19}V_{19}V_{20}$, $F_{22}F_{8}V_{19}V_{2}V_{20}$, $F_{25}F_{9}V_{19}V_{2}V_{22}$, $F_{8}F_{9}V_{2}V_{2}V_{22}$, $F_{8}F_{9}V_{13}V_{2}V_{2}$, $F_{25}F_{5}V_{19}V_{2}V_{20}$, $F_{5}F_{8}V_{2}V_{2}V_{20}$, $F_{5}F_{8}V_{9}V_{2}V_{2}$, $F_{23}F_{24}S_{23}S_{24}S_{25}$, $F_{24}F_{6}S_{24}S_{3}S_{25}$, $F_{23}F_{24}S_{22}S_{23}S_{25}$, $F_{24}F_{6}S_{22}S_{3}S_{25}$, $F_{23}F_{7}S_{23}S_{4}S_{25}$, $F_{6}F_{7}S_{3}S_{4}S_{25}$, $F_{6}F_{7}S_{16}S_{3}S_{4}$, $F_{23}F_{7}S_{23}S_{2}S_{25}$, $F_{6}F_{7}S_{2}S_{3}S_{25}$, $F_{6}F_{7}S_{16}S_{2}S_{3}$, $F_{8}F_{30}S_{24}V_{19}V_{3}$, $F_{8}F_{27}S_{22}V_{19}V_{3}$, $F_{8}F_{30}S_{24}V_{3}V_{2}$, $F_{8}F_{27}S_{22}V_{3}V_{2}$, $F_{14}F_{29}S_{24}S_{5}V_{19}$, $F_{14}F_{29}S_{24}S_{5}V_{2}$, $F_{14}F_{29}S_{5}S_{4}V_{19}$, $F_{14}F_{29}S_{5}S_{4}V_{2}$, $F_{3}F_{14}S_{5}S_{4}V_{2}$, $F_{6}F_{29}S_{22}S_{5}V_{19}$, $F_{6}F_{29}S_{22}S_{5}V_{2}$, $F_{6}F_{29}S_{2}S_{5}V_{19}$, $F_{6}F_{29}S_{2}S_{5}V_{2}$, $F_{3}F_{6}S_{2}S_{5}V_{2}$, $F_{25}F_{26}S_{5}V_{19}V_{22}$, $F_{26}F_{8}S_{5}V_{19}V_{22}$, $F_{22}F_{25}S_{5}V_{19}V_{20}$, $F_{22}F_{8}S_{5}V_{19}V_{20}$, $F_{25}F_{9}S_{5}V_{2}V_{22}$, $F_{8}F_{9}S_{5}V_{2}V_{22}$, $F_{8}F_{9}S_{5}V_{13}V_{2}$, $F_{25}F_{5}S_{5}V_{2}V_{20}$, $F_{5}F_{8}S_{5}V_{2}V_{20}$, $F_{5}F_{8}S_{5}V_{9}V_{2}$, $F_{23}F_{24}S_{24}S_{25}V_{3}$, $F_{24}F_{6}S_{24}S_{25}V_{3}$, $F_{23}F_{24}S_{22}S_{25}V_{3}$, $F_{24}F_{6}S_{22}S_{25}V_{3}$, $F_{23}F_{7}S_{4}S_{25}V_{3}$, $F_{6}F_{7}S_{4}S_{25}V_{3}$, $F_{6}F_{7}S_{16}S_{4}V_{3}$, $F_{23}F_{7}S_{2}S_{25}V_{3}$, $F_{6}F_{7}S_{2}S_{25}V_{3}$, $F_{6}F_{7}S_{16}S_{2}V_{3}$, $F_{8}F_{30}V_{19}V_{19}V_{3}$, $F_{8}F_{30}V_{19}V_{3}V_{2}$, $F_{8}F_{27}V_{19}V_{19}V_{3}$, $F_{8}F_{27}V_{19}V_{3}V_{2}$, $F_{8}F_{30}V_{3}V_{2}V_{2}$, $F_{8}F_{27}V_{3}V_{2}V_{2}$, $F_{4}F_{8}V_{3}V_{2}V_{2}$, $F_{1}F_{8}V_{3}V_{2}V_{2}$, $F_{14}F_{29}S_{23}S_{24}S_{5}$, $F_{14}F_{29}S_{24}S_{3}S_{5}$, $F_{14}F_{29}S_{23}S_{5}S_{4}$, $F_{14}F_{29}S_{3}S_{5}S_{4}$, $F_{3}F_{14}S_{3}S_{5}S_{4}$, $F_{6}F_{29}S_{22}S_{23}S_{5}$, $F_{6}F_{29}S_{22}S_{3}S_{5}$, $F_{6}F_{29}S_{23}S_{2}S_{5}$, $F_{6}F_{29}S_{2}S_{3}S_{5}$, $F_{3}F_{6}S_{2}S_{3}S_{5}$, $F_{25}F_{26}S_{23}S_{5}S_{25}$, $F_{22}F_{25}S_{23}S_{5}S_{25}$, $F_{25}F_{9}S_{23}S_{5}S_{25}$, $F_{25}F_{5}S_{23}S_{5}S_{25}$, $F_{26}F_{8}S_{3}S_{5}S_{25}$, $F_{22}F_{8}S_{3}S_{5}S_{25}$, $F_{8}F_{9}S_{3}S_{5}S_{25}$, $F_{5}F_{8}S_{3}S_{5}S_{25}$, $F_{8}F_{9}S_{16}S_{3}S_{5}$, $F_{5}F_{8}S_{16}S_{3}S_{5}$, $F_{25}F_{26}V_{19}V_{3}V_{22}$, $F_{26}F_{8}V_{19}V_{3}V_{22}$, $F_{22}F_{25}V_{19}V_{3}V_{20}$, $F_{22}F_{8}V_{19}V_{3}V_{20}$, $F_{25}F_{9}V_{3}V_{2}V_{22}$, $F_{8}F_{9}V_{3}V_{2}V_{22}$, $F_{8}F_{9}V_{13}V_{3}V_{2}$, $F_{25}F_{5}V_{3}V_{2}V_{20}$, $F_{5}F_{8}V_{3}V_{2}V_{20}$, $F_{5}F_{8}V_{9}V_{3}V_{2}$, $F_{25}F_{26}S_{24}S_{5}S_{25}$, $F_{22}F_{25}S_{22}S_{5}S_{25}$, $F_{25}F_{9}S_{5}S_{4}S_{25}$, $F_{25}F_{5}S_{2}S_{5}S_{25}$, $F_{26}F_{8}S_{24}S_{5}S_{25}$, $F_{22}F_{8}S_{22}S_{5}S_{25}$, $F_{8}F_{9}S_{5}S_{4}S_{25}$, $F_{5}F_{8}S_{2}S_{5}S_{25}$, $F_{8}F_{9}S_{16}S_{5}S_{4}$, $F_{5}F_{8}S_{16}S_{2}S_{5}$, $F_{25}F_{26}V_{19}V_{5}V_{22}$, $F_{26}F_{8}V_{2}V_{5}V_{22}$, $F_{25}F_{9}V_{19}V_{5}V_{22}$, $F_{8}F_{9}V_{2}V_{5}V_{22}$, $F_{8}F_{9}V_{13}V_{2}V_{5}$, $F_{22}F_{25}V_{19}V_{4}V_{20}$, $F_{22}F_{8}V_{4}V_{2}V_{20}$, $F_{25}F_{5}V_{19}V_{4}V_{20}$, $F_{5}F_{8}V_{4}V_{2}V_{20}$, $F_{5}F_{8}V_{9}V_{4}V_{2}$, $F_{14}F_{29}V_{18}V_{19}V_{5}$, $F_{6}F_{29}V_{18}V_{19}V_{4}$, $F_{14}F_{29}V_{19}V_{1}V_{5}$, $F_{6}F_{29}V_{19}V_{4}V_{1}$, $F_{14}F_{29}V_{18}V_{2}V_{5}$, $F_{6}F_{29}V_{18}V_{4}V_{2}$, $F_{14}F_{29}V_{1}V_{2}V_{5}$, $F_{6}F_{29}V_{4}V_{1}V_{2}$, $F_{3}F_{14}V_{1}V_{2}V_{5}$, $F_{3}F_{6}V_{4}V_{1}V_{2}$, $F_{8}F_{30}S_{24}S_{24}S_{5}$, $F_{8}F_{27}S_{22}S_{22}S_{5}$, $F_{23}F_{24}S_{24}V_{3}V_{21}$, $F_{23}F_{24}S_{22}V_{3}V_{21}$, $F_{23}F_{7}S_{4}V_{3}V_{21}$, $F_{23}F_{7}S_{2}V_{3}V_{21}$, $F_{24}F_{6}S_{24}V_{3}V_{21}$, $F_{24}F_{6}S_{22}V_{3}V_{21}$, $F_{6}F_{7}S_{4}V_{3}V_{21}$, $F_{6}F_{7}S_{2}V_{3}V_{21}$, $F_{6}F_{7}S_{4}V_{10}V_{3}$, $F_{6}F_{7}S_{2}V_{10}V_{3}$, $F_{25}F_{9}S_{5}S_{25}V_{2}$, $F_{25}F_{5}S_{5}S_{25}V_{2}$, $F_{26}F_{8}S_{5}S_{25}V_{19}$, $F_{22}F_{8}S_{5}S_{25}V_{19}$, $F_{14}F_{29}S_{5}V_{18}V_{19}$, $F_{6}F_{29}S_{5}V_{18}V_{19}$, $F_{14}F_{29}S_{5}V_{19}V_{1}$, $F_{6}F_{29}S_{5}V_{19}V_{1}$, $F_{14}F_{29}S_{5}V_{18}V_{2}$, $F_{6}F_{29}S_{5}V_{18}V_{2}$, $F_{14}F_{29}S_{5}V_{1}V_{2}$, $F_{6}F_{29}S_{5}V_{1}V_{2}$, $F_{3}F_{14}S_{5}V_{1}V_{2}$, $F_{3}F_{6}S_{5}V_{1}V_{2}$, $F_{8}F_{30}S_{24}S_{24}V_{3}$, $F_{8}F_{27}S_{22}S_{22}V_{3}$, $F_{8}F_{30}S_{24}V_{11}V_{19}$, $F_{8}F_{30}S_{4}V_{11}V_{19}$, $F_{8}F_{27}S_{22}V_{11}V_{19}$, $F_{8}F_{27}S_{2}V_{11}V_{19}$, $F_{8}F_{30}S_{24}V_{11}V_{2}$, $F_{8}F_{30}S_{4}V_{11}V_{2}$, $F_{8}F_{27}S_{22}V_{11}V_{2}$, $F_{8}F_{27}S_{2}V_{11}V_{2}$, $F_{4}F_{8}S_{4}V_{11}V_{2}$, $F_{1}F_{8}S_{2}V_{11}V_{2}$, $F_{25}F_{26}S_{5}S_{25}V_{5}$, $F_{22}F_{25}S_{5}S_{25}V_{4}$, $F_{25}F_{9}S_{5}S_{25}V_{5}$, $F_{25}F_{5}S_{5}S_{25}V_{4}$, $F_{26}F_{8}S_{5}S_{25}V_{5}$, $F_{22}F_{8}S_{5}S_{25}V_{4}$, $F_{8}F_{9}S_{5}S_{25}V_{5}$, $F_{5}F_{8}S_{5}S_{25}V_{4}$, $F_{8}F_{9}S_{16}S_{5}V_{5}$, $F_{5}F_{8}S_{16}S_{5}V_{4}$, $F_{25}F_{26}S_{5}V_{5}V_{22}$, $F_{26}F_{8}S_{5}V_{5}V_{22}$, $F_{25}F_{9}S_{5}V_{5}V_{22}$, $F_{8}F_{9}S_{5}V_{5}V_{22}$, $F_{8}F_{9}S_{5}V_{13}V_{5}$, $F_{22}F_{25}S_{5}V_{4}V_{20}$, $F_{22}F_{8}S_{5}V_{4}V_{20}$, $F_{25}F_{5}S_{5}V_{4}V_{20}$, $F_{5}F_{8}S_{5}V_{4}V_{20}$, $F_{5}F_{8}S_{5}V_{9}V_{4}$, $F_{8}F_{30}S_{24}S_{24}V_{11}$, $F_{8}F_{30}S_{24}S_{4}V_{11}$, $F_{8}F_{27}S_{22}S_{22}V_{11}$, $F_{8}F_{27}S_{22}S_{2}V_{11}$, $F_{8}F_{30}S_{4}S_{4}V_{11}$, $F_{4}F_{8}S_{4}S_{4}V_{11}$, $F_{8}F_{27}S_{2}S_{2}V_{11}$, $F_{1}F_{8}S_{2}S_{2}V_{11}$, $F_{8}F_{30}V_{11}V_{19}V_{19}$, $F_{8}F_{30}V_{11}V_{19}V_{2}$, $F_{8}F_{27}V_{11}V_{19}V_{19}$, $F_{8}F_{27}V_{11}V_{19}V_{2}$, $F_{8}F_{30}V_{11}V_{2}V_{2}$, $F_{8}F_{27}V_{11}V_{2}V_{2}$, $F_{4}F_{8}V_{11}V_{2}V_{2}$, $F_{1}F_{8}V_{11}V_{2}V_{2}$, $F_{23}F_{24}V_{3}V_{5}V_{21}$, $F_{23}F_{24}V_{3}V_{4}V_{21}$, $F_{23}F_{7}V_{3}V_{5}V_{21}$, $F_{23}F_{7}V_{3}V_{4}V_{21}$, $F_{24}F_{6}V_{3}V_{5}V_{21}$, $F_{24}F_{6}V_{3}V_{4}V_{21}$, $F_{6}F_{7}V_{3}V_{5}V_{21}$, $F_{6}F_{7}V_{3}V_{4}V_{21}$, $F_{6}F_{7}V_{10}V_{3}V_{5}$, $F_{6}F_{7}V_{10}V_{3}V_{4}$, $F_{25}F_{26}S_{5}S_{5}S_{25}$, $F_{22}F_{25}S_{5}S_{5}S_{25}$, $F_{25}F_{9}S_{5}S_{5}S_{25}$, $F_{25}F_{5}S_{5}S_{5}S_{25}$, $F_{26}F_{8}S_{5}S_{5}S_{25}$, $F_{22}F_{8}S_{5}S_{5}S_{25}$, $F_{8}F_{9}S_{5}S_{5}S_{25}$, $F_{5}F_{8}S_{5}S_{5}S_{25}$, $F_{8}F_{9}S_{16}S_{5}S_{5}$, $F_{5}F_{8}S_{16}S_{5}S_{5}$, $F_{25}F_{26}V_{3}V_{5}V_{22}$, $F_{26}F_{8}V_{3}V_{5}V_{22}$, $F_{25}F_{9}V_{3}V_{5}V_{22}$, $F_{8}F_{9}V_{3}V_{5}V_{22}$, $F_{8}F_{9}V_{13}V_{3}V_{5}$, $F_{22}F_{25}V_{3}V_{4}V_{20}$, $F_{22}F_{8}V_{3}V_{4}V_{20}$, $F_{25}F_{5}V_{3}V_{4}V_{20}$, $F_{5}F_{8}V_{3}V_{4}V_{20}$, $F_{5}F_{8}V_{9}V_{3}V_{4}$, $F_{14}F_{29}V_{11}V_{18}V_{19}$, $F_{6}F_{29}V_{11}V_{18}V_{19}$, $F_{14}F_{29}V_{11}V_{19}V_{1}$, $F_{6}F_{29}V_{11}V_{19}V_{1}$, $F_{14}F_{29}V_{11}V_{18}V_{2}$, $F_{6}F_{29}V_{11}V_{18}V_{2}$, $F_{14}F_{29}V_{11}V_{1}V_{2}$, $F_{6}F_{29}V_{11}V_{1}V_{2}$, $F_{3}F_{14}V_{11}V_{1}V_{2}$, $F_{3}F_{6}V_{11}V_{1}V_{2}$, $F_{26}F_{8}S_{5}V_{2}V_{22}$, $F_{22}F_{8}S_{5}V_{2}V_{20}$, $F_{25}F_{9}S_{5}V_{19}V_{22}$, $F_{25}F_{5}S_{5}V_{19}V_{20}$, $F_{23}F_{24}S_{23}S_{25}V_{5}$, $F_{24}F_{6}S_{3}S_{25}V_{5}$, $F_{23}F_{7}S_{23}S_{25}V_{5}$, $F_{6}F_{7}S_{3}S_{25}V_{5}$, $F_{6}F_{7}S_{16}S_{3}V_{5}$, $F_{23}F_{24}S_{23}S_{25}V_{4}$, $F_{24}F_{6}S_{3}S_{25}V_{4}$, $F_{23}F_{7}S_{23}S_{25}V_{4}$, $F_{6}F_{7}S_{3}S_{25}V_{4}$, $F_{6}F_{7}S_{16}S_{3}V_{4}$, $F_{14}F_{29}S_{23}V_{18}V_{5}$, $F_{6}F_{29}S_{23}V_{18}V_{4}$, $F_{14}F_{29}S_{23}V_{1}V_{5}$, $F_{6}F_{29}S_{23}V_{4}V_{1}$, $F_{14}F_{29}S_{3}V_{18}V_{5}$, $F_{6}F_{29}S_{3}V_{18}V_{4}$, $F_{14}F_{29}S_{3}V_{1}V_{5}$, $F_{6}F_{29}S_{3}V_{4}V_{1}$, $F_{3}F_{14}S_{3}V_{1}V_{5}$, $F_{3}F_{6}S_{3}V_{4}V_{1}$, $F_{25}F_{26}S_{25}V_{19}V_{3}$, $F_{22}F_{25}S_{25}V_{19}V_{3}$, $F_{25}F_{9}S_{25}V_{3}V_{2}$, $F_{25}F_{5}S_{25}V_{3}V_{2}$, $F_{26}F_{8}S_{25}V_{19}V_{3}$, $F_{22}F_{8}S_{25}V_{19}V_{3}$, $F_{8}F_{9}S_{25}V_{3}V_{2}$, $F_{5}F_{8}S_{25}V_{3}V_{2}$, $F_{8}F_{9}S_{16}V_{3}V_{2}$, $F_{5}F_{8}S_{16}V_{3}V_{2}$, $F_{25}F_{26}S_{23}S_{5}V_{22}$, $F_{26}F_{8}S_{3}S_{5}V_{22}$, $F_{22}F_{25}S_{23}S_{5}V_{20}$, $F_{22}F_{8}S_{3}S_{5}V_{20}$, $F_{25}F_{9}S_{23}S_{5}V_{22}$, $F_{8}F_{9}S_{3}S_{5}V_{22}$, $F_{8}F_{9}S_{3}S_{5}V_{13}$, $F_{25}F_{5}S_{23}S_{5}V_{20}$, $F_{5}F_{8}S_{3}S_{5}V_{20}$, $F_{5}F_{8}S_{3}S_{5}V_{9}$, $F_{14}F_{29}S_{23}S_{5}V_{18}$, $F_{6}F_{29}S_{23}S_{5}V_{18}$, $F_{14}F_{29}S_{23}S_{5}V_{1}$, $F_{6}F_{29}S_{23}S_{5}V_{1}$, $F_{14}F_{29}S_{3}S_{5}V_{18}$, $F_{6}F_{29}S_{3}S_{5}V_{18}$, $F_{14}F_{29}S_{3}S_{5}V_{1}$, $F_{6}F_{29}S_{3}S_{5}V_{1}$, $F_{3}F_{14}S_{3}S_{5}V_{1}$, $F_{3}F_{6}S_{3}S_{5}V_{1}$, $F_{14}F_{29}S_{24}V_{11}V_{19}$, $F_{14}F_{29}S_{24}V_{11}V_{2}$, $F_{14}F_{29}S_{4}V_{11}V_{19}$, $F_{14}F_{29}S_{4}V_{11}V_{2}$, $F_{3}F_{14}S_{4}V_{11}V_{2}$, $F_{6}F_{29}S_{22}V_{11}V_{19}$, $F_{6}F_{29}S_{22}V_{11}V_{2}$, $F_{6}F_{29}S_{2}V_{11}V_{19}$, $F_{6}F_{29}S_{2}V_{11}V_{2}$, $F_{3}F_{6}S_{2}V_{11}V_{2}$, $F_{25}F_{26}S_{25}V_{3}V_{5}$, $F_{22}F_{25}S_{25}V_{3}V_{4}$, $F_{25}F_{9}S_{25}V_{3}V_{5}$, $F_{25}F_{5}S_{25}V_{3}V_{4}$, $F_{26}F_{8}S_{25}V_{3}V_{5}$, $F_{22}F_{8}S_{25}V_{3}V_{4}$, $F_{8}F_{9}S_{25}V_{3}V_{5}$, $F_{5}F_{8}S_{25}V_{3}V_{4}$, $F_{8}F_{9}S_{16}V_{3}V_{5}$, $F_{5}F_{8}S_{16}V_{3}V_{4}$, $F_{25}F_{26}S_{5}S_{5}V_{22}$, $F_{26}F_{8}S_{5}S_{5}V_{22}$, $F_{22}F_{25}S_{5}S_{5}V_{20}$, $F_{22}F_{8}S_{5}S_{5}V_{20}$, $F_{25}F_{9}S_{5}S_{5}V_{22}$, $F_{8}F_{9}S_{5}S_{5}V_{22}$, $F_{8}F_{9}S_{5}S_{5}V_{13}$, $F_{25}F_{5}S_{5}S_{5}V_{20}$, $F_{5}F_{8}S_{5}S_{5}V_{20}$, $F_{5}F_{8}S_{5}S_{5}V_{9}$, $F_{23}F_{24}S_{25}V_{3}V_{5}$, $F_{24}F_{6}S_{25}V_{3}V_{5}$, $F_{23}F_{7}S_{25}V_{3}V_{5}$, $F_{6}F_{7}S_{25}V_{3}V_{5}$, $F_{6}F_{7}S_{16}V_{3}V_{5}$, $F_{23}F_{24}S_{25}V_{3}V_{4}$, $F_{24}F_{6}S_{25}V_{3}V_{4}$, $F_{23}F_{7}S_{25}V_{3}V_{4}$, $F_{6}F_{7}S_{25}V_{3}V_{4}$, $F_{6}F_{7}S_{16}V_{3}V_{4}$, $F_{14}F_{29}S_{23}S_{24}V_{11}$, $F_{14}F_{29}S_{24}S_{3}V_{11}$, $F_{14}F_{29}S_{23}S_{4}V_{11}$, $F_{14}F_{29}S_{3}S_{4}V_{11}$, $F_{3}F_{14}S_{3}S_{4}V_{11}$, $F_{6}F_{29}S_{22}S_{23}V_{11}$, $F_{6}F_{29}S_{22}S_{3}V_{11}$, $F_{6}F_{29}S_{23}S_{2}V_{11}$, $F_{6}F_{29}S_{2}S_{3}V_{11}$, $F_{3}F_{6}S_{2}S_{3}V_{11}$, $F_{25}F_{26}S_{5}S_{25}V_{3}$, $F_{22}F_{25}S_{5}S_{25}V_{3}$, $F_{25}F_{9}S_{5}S_{25}V_{3}$, $F_{25}F_{5}S_{5}S_{25}V_{3}$, $F_{26}F_{8}S_{5}S_{25}V_{3}$, $F_{22}F_{8}S_{5}S_{25}V_{3}$, $F_{8}F_{9}S_{5}S_{25}V_{3}$, $F_{5}F_{8}S_{5}S_{25}V_{3}$, $F_{8}F_{9}S_{16}S_{5}V_{3}$, $F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{25}F_{26}S_{5}V_{3}V_{22}$, $F_{26}F_{8}S_{5}V_{3}V_{22}$, $F_{22}F_{25}S_{5}V_{3}V_{20}$, $F_{22}F_{8}S_{5}V_{3}V_{20}$, $F_{25}F_{9}S_{5}V_{3}V_{22}$, $F_{8}F_{9}S_{5}V_{3}V_{22}$, $F_{8}F_{9}S_{5}V_{13}V_{3}$, $F_{25}F_{5}S_{5}V_{3}V_{20}$, $F_{5}F_{8}S_{5}V_{3}V_{20}$, $F_{5}F_{8}S_{5}V_{9}V_{3}$, $F_{14}F_{29}S_{23}V_{11}V_{18}$, $F_{6}F_{29}S_{23}V_{11}V_{18}$, $F_{14}F_{29}S_{23}V_{11}V_{1}$, $F_{6}F_{29}S_{23}V_{11}V_{1}$, $F_{14}F_{29}S_{3}V_{11}V_{18}$, $F_{6}F_{29}S_{3}V_{11}V_{18}$, $F_{14}F_{29}S_{3}V_{11}V_{1}$, $F_{6}F_{29}S_{3}V_{11}V_{1}$, $F_{3}F_{14}S_{3}V_{11}V_{1}$, $F_{3}F_{6}S_{3}V_{11}V_{1}$, $F_{23}F_{26}S_{23}S_{25}V_{19}$, $F_{22}F_{23}S_{23}S_{25}V_{19}$, $F_{23}F_{9}S_{23}S_{25}V_{2}$, $F_{23}F_{5}S_{23}S_{25}V_{2}$, $F_{26}F_{6}S_{3}S_{25}V_{19}$, $F_{22}F_{6}S_{3}S_{25}V_{19}$, $F_{6}F_{9}S_{3}S_{25}V_{2}$, $F_{5}F_{6}S_{3}S_{25}V_{2}$, $F_{6}F_{9}S_{16}S_{3}V_{2}$, $F_{5}F_{6}S_{16}S_{3}V_{2}$, $F_{25}F_{25}S_{23}V_{19}V_{22}$, $F_{25}F_{8}S_{3}V_{19}V_{22}$, $F_{25}F_{25}S_{23}V_{19}V_{20}$, $F_{25}F_{8}S_{3}V_{19}V_{20}$, $F_{25}F_{8}S_{23}V_{2}V_{22}$, $F_{8}F_{8}S_{3}V_{2}V_{22}$, $F_{25}F_{8}S_{23}V_{2}V_{20}$, $F_{8}F_{8}S_{3}V_{2}V_{20}$, $F_{8}F_{8}S_{3}V_{13}V_{2}$, $F_{8}F_{8}S_{3}V_{9}V_{2}$, $F_{14}F_{28}S_{23}V_{18}V_{5}$, $F_{14}F_{28}S_{3}V_{18}V_{5}$, $F_{14}F_{28}S_{23}V_{1}V_{5}$, $F_{14}F_{28}S_{3}V_{1}V_{5}$, $F_{2}F_{14}S_{3}V_{1}V_{5}$, $F_{6}F_{28}S_{23}V_{18}V_{4}$, $F_{6}F_{28}S_{3}V_{18}V_{4}$, $F_{6}F_{28}S_{23}V_{4}V_{1}$, $F_{6}F_{28}S_{3}V_{4}V_{1}$, $F_{2}F_{6}S_{3}V_{4}V_{1}$, $F_{23}F_{26}S_{23}S_{25}V_{5}$, $F_{22}F_{23}S_{23}S_{25}V_{4}$, $F_{23}F_{9}S_{23}S_{25}V_{5}$, $F_{23}F_{5}S_{23}S_{25}V_{4}$, $F_{26}F_{6}S_{3}S_{25}V_{5}$, $F_{22}F_{6}S_{3}S_{25}V_{4}$, $F_{6}F_{9}S_{3}S_{25}V_{5}$, $F_{5}F_{6}S_{3}S_{25}V_{4}$, $F_{6}F_{9}S_{16}S_{3}V_{5}$, $F_{5}F_{6}S_{16}S_{3}V_{4}$, $F_{25}F_{25}S_{5}V_{19}V_{22}$, $F_{25}F_{8}S_{5}V_{19}V_{22}$, $F_{25}F_{25}S_{5}V_{19}V_{20}$, $F_{25}F_{8}S_{5}V_{19}V_{20}$, $F_{25}F_{8}S_{5}V_{2}V_{22}$, $F_{8}F_{8}S_{5}V_{2}V_{22}$, $F_{25}F_{8}S_{5}V_{2}V_{20}$, $F_{8}F_{8}S_{5}V_{2}V_{20}$, $F_{8}F_{8}S_{5}V_{13}V_{2}$, $F_{8}F_{8}S_{5}V_{9}V_{2}$, $F_{8}F_{29}S_{23}S_{24}S_{5}$, $F_{8}F_{29}S_{24}S_{3}S_{5}$, $F_{8}F_{29}S_{22}S_{23}S_{5}$, $F_{8}F_{29}S_{22}S_{3}S_{5}$, $F_{23}F_{26}S_{23}S_{5}S_{25}$, $F_{22}F_{23}S_{23}S_{5}S_{25}$, $F_{23}F_{9}S_{23}S_{5}S_{25}$, $F_{23}F_{5}S_{23}S_{5}S_{25}$, $F_{26}F_{6}S_{3}S_{5}S_{25}$, $F_{22}F_{6}S_{3}S_{5}S_{25}$, $F_{6}F_{9}S_{3}S_{5}S_{25}$, $F_{5}F_{6}S_{3}S_{5}S_{25}$, $F_{6}F_{9}S_{16}S_{3}S_{5}$, $F_{5}F_{6}S_{16}S_{3}S_{5}$, $F_{14}F_{28}S_{23}S_{5}V_{18}$, $F_{14}F_{28}S_{3}S_{5}V_{18}$, $F_{14}F_{28}S_{23}S_{5}V_{1}$, $F_{14}F_{28}S_{3}S_{5}V_{1}$, $F_{2}F_{14}S_{3}S_{5}V_{1}$, $F_{6}F_{28}S_{23}S_{5}V_{18}$, $F_{6}F_{28}S_{3}S_{5}V_{18}$, $F_{6}F_{28}S_{23}S_{5}V_{1}$, $F_{6}F_{28}S_{3}S_{5}V_{1}$, $F_{2}F_{6}S_{3}S_{5}V_{1}$, $F_{25}F_{25}S_{23}S_{5}V_{22}$, $F_{25}F_{8}S_{23}S_{5}V_{22}$, $F_{25}F_{25}S_{23}S_{5}V_{20}$, $F_{25}F_{8}S_{23}S_{5}V_{20}$, $F_{25}F_{8}S_{3}S_{5}V_{22}$, $F_{8}F_{8}S_{3}S_{5}V_{22}$, $F_{25}F_{8}S_{3}S_{5}V_{20}$, $F_{8}F_{8}S_{3}S_{5}V_{20}$, $F_{8}F_{8}S_{3}S_{5}V_{13}$, $F_{8}F_{8}S_{3}S_{5}V_{9}$, $F_{23}F_{26}S_{25}V_{19}V_{3}$, $F_{26}F_{6}S_{25}V_{19}V_{3}$, $F_{22}F_{23}S_{25}V_{19}V_{3}$, $F_{22}F_{6}S_{25}V_{19}V_{3}$, $F_{23}F_{9}S_{25}V_{3}V_{2}$, $F_{6}F_{9}S_{25}V_{3}V_{2}$, $F_{6}F_{9}S_{16}V_{3}V_{2}$, $F_{23}F_{5}S_{25}V_{3}V_{2}$, $F_{5}F_{6}S_{25}V_{3}V_{2}$, $F_{5}F_{6}S_{16}V_{3}V_{2}$, $F_{8}F_{29}S_{23}S_{24}V_{3}$, $F_{8}F_{29}S_{24}S_{3}V_{3}$, $F_{8}F_{29}S_{22}S_{23}V_{3}$, $F_{8}F_{29}S_{22}S_{3}V_{3}$, $F_{25}F_{25}S_{23}V_{3}V_{22}$, $F_{25}F_{8}S_{23}V_{3}V_{22}$, $F_{25}F_{25}S_{23}V_{3}V_{20}$, $F_{25}F_{8}S_{23}V_{3}V_{20}$, $F_{25}F_{8}S_{3}V_{3}V_{22}$, $F_{8}F_{8}S_{3}V_{3}V_{22}$, $F_{25}F_{8}S_{3}V_{3}V_{20}$, $F_{8}F_{8}S_{3}V_{3}V_{20}$, $F_{8}F_{8}S_{3}V_{13}V_{3}$, $F_{8}F_{8}S_{3}V_{9}V_{3}$, $F_{23}F_{26}S_{25}V_{3}V_{5}$, $F_{22}F_{23}S_{25}V_{3}V_{4}$, $F_{23}F_{9}S_{25}V_{3}V_{5}$, $F_{23}F_{5}S_{25}V_{3}V_{4}$, $F_{26}F_{6}S_{25}V_{3}V_{5}$, $F_{22}F_{6}S_{25}V_{3}V_{4}$, $F_{6}F_{9}S_{25}V_{3}V_{5}$, $F_{5}F_{6}S_{25}V_{3}V_{4}$, $F_{6}F_{9}S_{16}V_{3}V_{5}$, $F_{5}F_{6}S_{16}V_{3}V_{4}$, $F_{25}F_{25}S_{5}S_{5}V_{22}$, $F_{25}F_{8}S_{5}S_{5}V_{22}$, $F_{25}F_{25}S_{5}S_{5}V_{20}$, $F_{25}F_{8}S_{5}S_{5}V_{20}$, $F_{8}F_{8}S_{5}S_{5}V_{22}$, $F_{8}F_{8}S_{5}S_{5}V_{20}$, $F_{8}F_{8}S_{5}S_{5}V_{13}$, $F_{8}F_{8}S_{5}S_{5}V_{9}$, $F_{8}F_{29}S_{23}S_{24}V_{11}$, $F_{8}F_{29}S_{24}S_{3}V_{11}$, $F_{8}F_{29}S_{22}S_{23}V_{11}$, $F_{8}F_{29}S_{22}S_{3}V_{11}$, $F_{8}F_{29}S_{23}S_{4}V_{11}$, $F_{8}F_{29}S_{3}S_{4}V_{11}$, $F_{3}F_{8}S_{3}S_{4}V_{11}$, $F_{8}F_{29}S_{23}S_{2}V_{11}$, $F_{8}F_{29}S_{2}S_{3}V_{11}$, $F_{3}F_{8}S_{2}S_{3}V_{11}$, $F_{23}F_{26}S_{5}S_{25}V_{3}$, $F_{22}F_{23}S_{5}S_{25}V_{3}$, $F_{23}F_{9}S_{5}S_{25}V_{3}$, $F_{23}F_{5}S_{5}S_{25}V_{3}$, $F_{26}F_{6}S_{5}S_{25}V_{3}$, $F_{22}F_{6}S_{5}S_{25}V_{3}$, $F_{6}F_{9}S_{5}S_{25}V_{3}$, $F_{5}F_{6}S_{5}S_{25}V_{3}$, $F_{6}F_{9}S_{16}S_{5}V_{3}$, $F_{5}F_{6}S_{16}S_{5}V_{3}$, $F_{25}F_{25}S_{5}V_{3}V_{22}$, $F_{25}F_{8}S_{5}V_{3}V_{22}$, $F_{25}F_{25}S_{5}V_{3}V_{20}$, $F_{25}F_{8}S_{5}V_{3}V_{20}$, $F_{8}F_{8}S_{5}V_{3}V_{22}$, $F_{8}F_{8}S_{5}V_{3}V_{20}$, $F_{8}F_{8}S_{5}V_{13}V_{3}$, $F_{8}F_{8}S_{5}V_{9}V_{3}$, $F_{14}F_{28}S_{23}V_{11}V_{18}$, $F_{6}F_{28}S_{23}V_{11}V_{18}$, $F_{14}F_{28}S_{23}V_{11}V_{1}$, $F_{6}F_{28}S_{23}V_{11}V_{1}$, $F_{14}F_{28}S_{3}V_{11}V_{18}$, $F_{6}F_{28}S_{3}V_{11}V_{18}$, $F_{14}F_{28}S_{3}V_{11}V_{1}$, $F_{6}F_{28}S_{3}V_{11}V_{1}$, $F_{2}F_{14}S_{3}V_{11}V_{1}$, $F_{2}F_{6}S_{3}V_{11}V_{1}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{8}$} {{$F_{27}F_{29}S_{23}V_{19}V_{20}$, $F_{27}F_{29}S_{23}V_{2}V_{20}$, $F_{27}F_{29}S_{3}V_{19}V_{20}$, $F_{27}F_{29}S_{3}V_{2}V_{20}$, $F_{1}F_{3}S_{3}V_{9}V_{2}$, $F_{28}F_{29}S_{23}S_{25}V_{19}$, $F_{28}F_{29}S_{3}S_{25}V_{19}$, $F_{28}F_{29}S_{23}S_{25}V_{2}$, $F_{28}F_{29}S_{3}S_{25}V_{2}$, $F_{2}F_{3}S_{16}S_{3}V_{2}$, $F_{27}F_{29}S_{23}S_{23}V_{20}$, $F_{27}F_{29}S_{23}S_{3}V_{20}$, $F_{27}F_{29}S_{3}S_{3}V_{20}$, $F_{1}F_{3}S_{3}S_{3}V_{9}$, $F_{28}F_{29}S_{23}V_{19}V_{21}$, $F_{28}F_{29}S_{23}V_{2}V_{21}$, $F_{28}F_{29}S_{3}V_{19}V_{21}$, $F_{28}F_{29}S_{3}V_{2}V_{21}$, $F_{2}F_{3}S_{3}V_{10}V_{2}$, $F_{27}F_{29}S_{23}S_{25}V_{19}$, $F_{27}F_{29}S_{3}S_{25}V_{19}$, $F_{27}F_{29}S_{23}S_{25}V_{2}$, $F_{27}F_{29}S_{3}S_{25}V_{2}$, $F_{1}F_{3}S_{16}S_{3}V_{2}$, $F_{27}F_{29}S_{22}V_{19}V_{20}$, $F_{27}F_{29}S_{22}V_{2}V_{20}$, $F_{27}F_{29}S_{2}V_{19}V_{20}$, $F_{27}F_{29}S_{2}V_{2}V_{20}$, $F_{1}F_{3}S_{2}V_{9}V_{2}$, $F_{28}F_{29}S_{23}S_{25}V_{18}$, $F_{28}F_{29}S_{3}S_{25}V_{18}$, $F_{28}F_{29}S_{23}S_{25}V_{1}$, $F_{28}F_{29}S_{3}S_{25}V_{1}$, $F_{2}F_{3}S_{16}S_{3}V_{1}$, $F_{28}F_{29}S_{23}V_{18}V_{21}$, $F_{28}F_{29}S_{23}V_{1}V_{21}$, $F_{28}F_{29}S_{3}V_{18}V_{21}$, $F_{28}F_{29}S_{3}V_{1}V_{21}$, $F_{2}F_{3}S_{3}V_{10}V_{1}$, $F_{27}F_{29}S_{22}S_{25}V_{19}$, $F_{27}F_{29}S_{2}S_{25}V_{19}$, $F_{27}F_{29}S_{22}S_{25}V_{2}$, $F_{27}F_{29}S_{2}S_{25}V_{2}$, $F_{1}F_{3}S_{16}S_{2}V_{2}$, $F_{27}F_{29}S_{22}S_{23}V_{20}$, $F_{27}F_{29}S_{22}S_{3}V_{20}$, $F_{27}F_{29}S_{23}S_{2}V_{20}$, $F_{27}F_{29}S_{2}S_{3}V_{20}$, $F_{1}F_{3}S_{2}S_{3}V_{9}$, $F_{28}F_{29}S_{22}S_{23}V_{21}$, $F_{28}F_{29}S_{23}S_{2}V_{21}$, $F_{28}F_{29}S_{22}S_{3}V_{21}$, $F_{28}F_{29}S_{2}S_{3}V_{21}$, $F_{2}F_{3}S_{2}S_{3}V_{10}$, $F_{27}F_{29}S_{23}S_{23}S_{25}$, $F_{27}F_{29}S_{23}S_{3}S_{25}$, $F_{27}F_{29}S_{3}S_{3}S_{25}$, $F_{1}F_{3}S_{16}S_{3}S_{3}$, $F_{28}F_{29}S_{22}S_{23}S_{25}$, $F_{28}F_{29}S_{22}S_{3}S_{25}$, $F_{28}F_{29}S_{23}S_{2}S_{25}$, $F_{28}F_{29}S_{2}S_{3}S_{25}$, $F_{2}F_{3}S_{16}S_{2}S_{3}$, $F_{27}F_{29}S_{22}S_{23}S_{25}$, $F_{27}F_{29}S_{23}S_{2}S_{25}$, $F_{27}F_{29}S_{22}S_{3}S_{25}$, $F_{27}F_{29}S_{2}S_{3}S_{25}$, $F_{1}F_{3}S_{16}S_{2}S_{3}$, $F_{25}F_{29}S_{23}V_{19}V_{19}$, $F_{25}F_{29}S_{23}V_{19}V_{2}$, $F_{8}F_{29}S_{3}V_{19}V_{2}$, $F_{8}F_{29}S_{3}V_{2}V_{2}$, $F_{3}F_{8}S_{3}V_{2}V_{2}$, $F_{22}F_{28}S_{22}S_{23}V_{19}$, $F_{22}F_{28}S_{22}S_{3}V_{19}$, $F_{5}F_{28}S_{23}S_{2}V_{2}$, $F_{5}F_{28}S_{2}S_{3}V_{2}$, $F_{2}F_{5}S_{2}S_{3}V_{2}$, $F_{25}F_{29}S_{23}S_{23}V_{19}$, $F_{25}F_{29}S_{23}S_{3}V_{19}$, $F_{8}F_{29}S_{23}S_{3}V_{2}$, $F_{8}F_{29}S_{3}S_{3}V_{2}$, $F_{3}F_{8}S_{3}S_{3}V_{2}$, $F_{22}F_{28}S_{23}V_{19}V_{21}$, $F_{5}F_{28}S_{23}V_{2}V_{21}$, $F_{22}F_{28}S_{3}V_{19}V_{21}$, $F_{5}F_{28}S_{3}V_{2}V_{21}$, $F_{2}F_{5}S_{3}V_{10}V_{2}$, $F_{25}F_{29}S_{23}S_{25}V_{19}$, $F_{8}F_{29}S_{3}S_{25}V_{19}$, $F_{25}F_{29}S_{23}S_{25}V_{2}$, $F_{8}F_{29}S_{3}S_{25}V_{2}$, $F_{3}F_{8}S_{16}S_{3}V_{2}$, $F_{25}F_{29}S_{5}V_{19}V_{19}$, $F_{25}F_{29}S_{5}V_{19}V_{2}$, $F_{8}F_{29}S_{5}V_{19}V_{2}$, $F_{8}F_{29}S_{5}V_{2}V_{2}$, $F_{3}F_{8}S_{5}V_{2}V_{2}$, $F_{22}F_{28}S_{22}S_{23}V_{4}$, $F_{22}F_{28}S_{22}S_{3}V_{4}$, $F_{5}F_{28}S_{23}S_{2}V_{4}$, $F_{5}F_{28}S_{2}S_{3}V_{4}$, $F_{2}F_{5}S_{2}S_{3}V_{4}$, $F_{22}F_{28}S_{23}V_{4}V_{21}$, $F_{5}F_{28}S_{23}V_{4}V_{21}$, $F_{22}F_{28}S_{3}V_{4}V_{21}$, $F_{5}F_{28}S_{3}V_{4}V_{21}$, $F_{2}F_{5}S_{3}V_{10}V_{4}$, $F_{25}F_{29}S_{5}S_{25}V_{19}$, $F_{8}F_{29}S_{5}S_{25}V_{19}$, $F_{25}F_{29}S_{5}S_{25}V_{2}$, $F_{8}F_{29}S_{5}S_{25}V_{2}$, $F_{3}F_{8}S_{16}S_{5}V_{2}$, $F_{25}F_{29}S_{23}S_{5}V_{19}$, $F_{25}F_{29}S_{3}S_{5}V_{19}$, $F_{8}F_{29}S_{23}S_{5}V_{2}$, $F_{8}F_{29}S_{3}S_{5}V_{2}$, $F_{3}F_{8}S_{3}S_{5}V_{2}$, $F_{22}F_{28}S_{23}S_{5}V_{21}$, $F_{5}F_{28}S_{23}S_{5}V_{21}$, $F_{22}F_{28}S_{3}S_{5}V_{21}$, $F_{5}F_{28}S_{3}S_{5}V_{21}$, $F_{2}F_{5}S_{3}S_{5}V_{10}$, $F_{25}F_{29}S_{23}S_{23}S_{25}$, $F_{8}F_{29}S_{23}S_{3}S_{25}$, $F_{25}F_{29}S_{23}S_{3}S_{25}$, $F_{8}F_{29}S_{3}S_{3}S_{25}$, $F_{3}F_{8}S_{16}S_{3}S_{3}$, $F_{22}F_{28}S_{22}S_{23}S_{5}$, $F_{22}F_{28}S_{22}S_{3}S_{5}$, $F_{5}F_{28}S_{23}S_{2}S_{5}$, $F_{5}F_{28}S_{2}S_{3}S_{5}$, $F_{2}F_{5}S_{2}S_{3}S_{5}$, $F_{25}F_{29}S_{23}S_{5}S_{25}$, $F_{8}F_{29}S_{23}S_{5}S_{25}$, $F_{25}F_{29}S_{3}S_{5}S_{25}$, $F_{8}F_{29}S_{3}S_{5}S_{25}$, $F_{3}F_{8}S_{16}S_{3}S_{5}$, $F_{22}F_{27}S_{22}S_{23}V_{19}$, $F_{22}F_{27}S_{22}S_{3}V_{19}$, $F_{5}F_{27}S_{23}S_{2}V_{2}$, $F_{5}F_{27}S_{2}S_{3}V_{2}$, $F_{1}F_{5}S_{2}S_{3}V_{2}$, $F_{24}F_{29}S_{22}V_{18}V_{19}$, $F_{24}F_{29}S_{22}V_{18}V_{2}$, $F_{7}F_{29}S_{2}V_{19}V_{1}$, $F_{7}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{7}S_{2}V_{1}V_{2}$, $F_{21}F_{28}S_{21}S_{23}V_{18}$, $F_{21}F_{28}S_{21}S_{3}V_{18}$, $F_{17}F_{28}S_{23}S_{1}V_{1}$, $F_{17}F_{28}S_{1}S_{3}V_{1}$, $F_{2}F_{17}S_{1}S_{3}V_{1}$, $F_{25}F_{29}S_{23}V_{18}V_{19}$, $F_{25}F_{29}S_{23}V_{19}V_{1}$, $F_{8}F_{29}S_{3}V_{18}V_{2}$, $F_{8}F_{29}S_{3}V_{1}V_{2}$, $F_{3}F_{8}S_{3}V_{1}V_{2}$, $F_{22}F_{27}S_{22}S_{22}V_{19}$, $F_{22}F_{27}S_{22}S_{2}V_{19}$, $F_{5}F_{27}S_{22}S_{2}V_{2}$, $F_{5}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{5}S_{2}S_{2}V_{2}$, $F_{24}F_{29}S_{22}S_{23}V_{18}$, $F_{24}F_{29}S_{22}S_{3}V_{18}$, $F_{7}F_{29}S_{23}S_{2}V_{1}$, $F_{7}F_{29}S_{2}S_{3}V_{1}$, $F_{3}F_{7}S_{2}S_{3}V_{1}$, $F_{25}F_{29}S_{22}S_{23}V_{19}$, $F_{25}F_{29}S_{23}S_{2}V_{19}$, $F_{8}F_{29}S_{22}S_{3}V_{2}$, $F_{8}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{8}S_{2}S_{3}V_{2}$, $F_{22}F_{27}S_{23}V_{19}V_{20}$, $F_{5}F_{27}S_{23}V_{2}V_{20}$, $F_{22}F_{27}S_{3}V_{19}V_{20}$, $F_{5}F_{27}S_{3}V_{2}V_{20}$, $F_{1}F_{5}S_{3}V_{9}V_{2}$, $F_{24}F_{29}S_{5}V_{18}V_{19}$, $F_{24}F_{29}S_{5}V_{18}V_{2}$, $F_{7}F_{29}S_{5}V_{19}V_{1}$, $F_{7}F_{29}S_{5}V_{1}V_{2}$, $F_{3}F_{7}S_{5}V_{1}V_{2}$, $F_{21}F_{28}S_{21}S_{23}V_{4}$, $F_{21}F_{28}S_{21}S_{3}V_{4}$, $F_{17}F_{28}S_{23}S_{1}V_{4}$, $F_{17}F_{28}S_{1}S_{3}V_{4}$, $F_{2}F_{17}S_{1}S_{3}V_{4}$, $F_{22}F_{27}S_{23}V_{4}V_{20}$, $F_{5}F_{27}S_{23}V_{4}V_{20}$, $F_{22}F_{27}S_{3}V_{4}V_{20}$, $F_{5}F_{27}S_{3}V_{4}V_{20}$, $F_{1}F_{5}S_{3}V_{9}V_{4}$, $F_{24}F_{29}S_{23}S_{5}V_{18}$, $F_{24}F_{29}S_{3}S_{5}V_{18}$, $F_{7}F_{29}S_{23}S_{5}V_{1}$, $F_{7}F_{29}S_{3}S_{5}V_{1}$, $F_{3}F_{7}S_{3}S_{5}V_{1}$, $F_{22}F_{27}S_{23}S_{5}V_{20}$, $F_{5}F_{27}S_{23}S_{5}V_{20}$, $F_{22}F_{27}S_{3}S_{5}V_{20}$, $F_{5}F_{27}S_{3}S_{5}V_{20}$, $F_{1}F_{5}S_{3}S_{5}V_{9}$, $F_{22}F_{27}S_{22}V_{19}V_{20}$, $F_{5}F_{27}S_{22}V_{2}V_{20}$, $F_{22}F_{27}S_{2}V_{19}V_{20}$, $F_{5}F_{27}S_{2}V_{2}V_{20}$, $F_{1}F_{5}S_{2}V_{9}V_{2}$, $F_{25}F_{29}S_{23}S_{25}V_{18}$, $F_{8}F_{29}S_{3}S_{25}V_{18}$, $F_{25}F_{29}S_{23}S_{25}V_{1}$, $F_{8}F_{29}S_{3}S_{25}V_{1}$, $F_{3}F_{8}S_{16}S_{3}V_{1}$, $F_{21}F_{28}S_{23}V_{18}V_{21}$, $F_{17}F_{28}S_{23}V_{1}V_{21}$, $F_{21}F_{28}S_{3}V_{18}V_{21}$, $F_{17}F_{28}S_{3}V_{1}V_{21}$, $F_{2}F_{17}S_{3}V_{10}V_{1}$, $F_{24}F_{29}S_{22}S_{25}V_{19}$, $F_{7}F_{29}S_{2}S_{25}V_{19}$, $F_{24}F_{29}S_{22}S_{25}V_{2}$, $F_{7}F_{29}S_{2}S_{25}V_{2}$, $F_{3}F_{7}S_{16}S_{2}V_{2}$, $F_{22}F_{27}S_{22}S_{23}V_{4}$, $F_{22}F_{27}S_{22}S_{3}V_{4}$, $F_{5}F_{27}S_{23}S_{2}V_{4}$, $F_{5}F_{27}S_{2}S_{3}V_{4}$, $F_{1}F_{5}S_{2}S_{3}V_{4}$, $F_{21}F_{28}S_{23}V_{4}V_{21}$, $F_{17}F_{28}S_{23}V_{4}V_{21}$, $F_{21}F_{28}S_{3}V_{4}V_{21}$, $F_{17}F_{28}S_{3}V_{4}V_{21}$, $F_{2}F_{17}S_{3}V_{10}V_{4}$, $F_{24}F_{29}S_{5}S_{25}V_{19}$, $F_{7}F_{29}S_{5}S_{25}V_{19}$, $F_{24}F_{29}S_{5}S_{25}V_{2}$, $F_{7}F_{29}S_{5}S_{25}V_{2}$, $F_{3}F_{7}S_{16}S_{5}V_{2}$, $F_{24}F_{29}S_{6}V_{18}V_{19}$, $F_{24}F_{29}S_{6}V_{18}V_{2}$, $F_{7}F_{29}S_{6}V_{19}V_{1}$, $F_{7}F_{29}S_{6}V_{1}V_{2}$, $F_{3}F_{7}S_{6}V_{1}V_{2}$, $F_{25}F_{29}S_{5}V_{18}V_{19}$, $F_{25}F_{29}S_{5}V_{19}V_{1}$, $F_{8}F_{29}S_{5}V_{18}V_{2}$, $F_{8}F_{29}S_{5}V_{1}V_{2}$, $F_{3}F_{8}S_{5}V_{1}V_{2}$, $F_{22}F_{27}S_{22}S_{22}V_{4}$, $F_{22}F_{27}S_{22}S_{2}V_{4}$, $F_{5}F_{27}S_{22}S_{2}V_{4}$, $F_{5}F_{27}S_{2}S_{2}V_{4}$, $F_{1}F_{5}S_{2}S_{2}V_{4}$, $F_{22}F_{27}S_{22}V_{4}V_{20}$, $F_{5}F_{27}S_{22}V_{4}V_{20}$, $F_{22}F_{27}S_{2}V_{4}V_{20}$, $F_{5}F_{27}S_{2}V_{4}V_{20}$, $F_{1}F_{5}S_{2}V_{9}V_{4}$, $F_{25}F_{29}S_{5}S_{25}V_{18}$, $F_{8}F_{29}S_{5}S_{25}V_{18}$, $F_{25}F_{29}S_{5}S_{25}V_{1}$, $F_{8}F_{29}S_{5}S_{25}V_{1}$, $F_{3}F_{8}S_{16}S_{5}V_{1}$, $F_{24}F_{29}S_{6}S_{25}V_{19}$, $F_{7}F_{29}S_{6}S_{25}V_{19}$, $F_{24}F_{29}S_{6}S_{25}V_{2}$, $F_{7}F_{29}S_{6}S_{25}V_{2}$, $F_{3}F_{7}S_{16}S_{6}V_{2}$, $F_{24}F_{29}S_{23}S_{6}V_{18}$, $F_{24}F_{29}S_{3}S_{6}V_{18}$, $F_{7}F_{29}S_{23}S_{6}V_{1}$, $F_{7}F_{29}S_{3}S_{6}V_{1}$, $F_{3}F_{7}S_{3}S_{6}V_{1}$, $F_{25}F_{29}S_{22}S_{5}V_{19}$, $F_{25}F_{29}S_{2}S_{5}V_{19}$, $F_{8}F_{29}S_{22}S_{5}V_{2}$, $F_{8}F_{29}S_{2}S_{5}V_{2}$, $F_{3}F_{8}S_{2}S_{5}V_{2}$, $F_{22}F_{27}S_{22}S_{5}V_{20}$, $F_{5}F_{27}S_{22}S_{5}V_{20}$, $F_{22}F_{27}S_{2}S_{5}V_{20}$, $F_{5}F_{27}S_{2}S_{5}V_{20}$, $F_{1}F_{5}S_{2}S_{5}V_{9}$, $F_{21}F_{28}S_{23}S_{6}V_{21}$, $F_{17}F_{28}S_{23}S_{6}V_{21}$, $F_{21}F_{28}S_{3}S_{6}V_{21}$, $F_{17}F_{28}S_{3}S_{6}V_{21}$, $F_{2}F_{17}S_{3}S_{6}V_{10}$, $F_{25}F_{29}S_{22}S_{23}S_{25}$, $F_{8}F_{29}S_{22}S_{3}S_{25}$, $F_{25}F_{29}S_{23}S_{2}S_{25}$, $F_{8}F_{29}S_{2}S_{3}S_{25}$, $F_{3}F_{8}S_{16}S_{2}S_{3}$, $F_{24}F_{29}S_{22}S_{23}S_{25}$, $F_{7}F_{29}S_{23}S_{2}S_{25}$, $F_{24}F_{29}S_{22}S_{3}S_{25}$, $F_{7}F_{29}S_{2}S_{3}S_{25}$, $F_{3}F_{7}S_{16}S_{2}S_{3}$, $F_{22}F_{27}S_{22}S_{23}S_{5}$, $F_{22}F_{27}S_{22}S_{3}S_{5}$, $F_{5}F_{27}S_{23}S_{2}S_{5}$, $F_{5}F_{27}S_{2}S_{3}S_{5}$, $F_{1}F_{5}S_{2}S_{3}S_{5}$, $F_{24}F_{29}S_{23}S_{5}S_{25}$, $F_{7}F_{29}S_{23}S_{5}S_{25}$, $F_{24}F_{29}S_{3}S_{5}S_{25}$, $F_{7}F_{29}S_{3}S_{5}S_{25}$, $F_{3}F_{7}S_{16}S_{3}S_{5}$, $F_{21}F_{28}S_{21}S_{23}S_{6}$, $F_{21}F_{28}S_{21}S_{3}S_{6}$, $F_{17}F_{28}S_{23}S_{1}S_{6}$, $F_{17}F_{28}S_{1}S_{3}S_{6}$, $F_{2}F_{17}S_{1}S_{3}S_{6}$, $F_{22}F_{27}S_{22}S_{22}S_{5}$, $F_{22}F_{27}S_{22}S_{2}S_{5}$, $F_{5}F_{27}S_{22}S_{2}S_{5}$, $F_{5}F_{27}S_{2}S_{2}S_{5}$, $F_{1}F_{5}S_{2}S_{2}S_{5}$, $F_{25}F_{29}S_{22}S_{5}S_{25}$, $F_{8}F_{29}S_{22}S_{5}S_{25}$, $F_{25}F_{29}S_{2}S_{5}S_{25}$, $F_{8}F_{29}S_{2}S_{5}S_{25}$, $F_{3}F_{8}S_{16}S_{2}S_{5}$, $F_{24}F_{29}S_{23}S_{6}S_{25}$, $F_{7}F_{29}S_{23}S_{6}S_{25}$, $F_{24}F_{29}S_{3}S_{6}S_{25}$, $F_{7}F_{29}S_{3}S_{6}S_{25}$, $F_{3}F_{7}S_{16}S_{3}S_{6}$, $F_{25}F_{27}S_{23}S_{23}V_{19}$, $F_{25}F_{27}S_{23}S_{3}V_{19}$, $F_{8}F_{27}S_{23}S_{3}V_{2}$, $F_{8}F_{27}S_{3}S_{3}V_{2}$, $F_{1}F_{8}S_{3}S_{3}V_{2}$, $F_{24}F_{28}S_{22}S_{23}V_{18}$, $F_{24}F_{28}S_{22}S_{3}V_{18}$, $F_{7}F_{28}S_{23}S_{2}V_{1}$, $F_{7}F_{28}S_{2}S_{3}V_{1}$, $F_{2}F_{7}S_{2}S_{3}V_{1}$, $F_{25}F_{27}S_{22}S_{23}V_{19}$, $F_{25}F_{27}S_{23}S_{2}V_{19}$, $F_{8}F_{27}S_{22}S_{3}V_{2}$, $F_{8}F_{27}S_{2}S_{3}V_{2}$, $F_{1}F_{8}S_{2}S_{3}V_{2}$, $F_{25}F_{27}S_{23}S_{23}V_{20}$, $F_{8}F_{27}S_{23}S_{3}V_{20}$, $F_{25}F_{27}S_{23}S_{3}V_{20}$, $F_{8}F_{27}S_{3}S_{3}V_{20}$, $F_{1}F_{8}S_{3}S_{3}V_{9}$, $F_{24}F_{28}S_{23}S_{5}V_{18}$, $F_{24}F_{28}S_{3}S_{5}V_{18}$, $F_{7}F_{28}S_{23}S_{5}V_{1}$, $F_{7}F_{28}S_{3}S_{5}V_{1}$, $F_{2}F_{7}S_{3}S_{5}V_{1}$, $F_{25}F_{27}S_{23}S_{5}V_{20}$, $F_{8}F_{27}S_{23}S_{5}V_{20}$, $F_{25}F_{27}S_{3}S_{5}V_{20}$, $F_{8}F_{27}S_{3}S_{5}V_{20}$, $F_{1}F_{8}S_{3}S_{5}V_{9}$, $F_{25}F_{27}S_{22}S_{23}V_{20}$, $F_{8}F_{27}S_{22}S_{3}V_{20}$, $F_{25}F_{27}S_{23}S_{2}V_{20}$, $F_{8}F_{27}S_{2}S_{3}V_{20}$, $F_{1}F_{8}S_{2}S_{3}V_{9}$, $F_{24}F_{28}S_{22}S_{23}V_{21}$, $F_{7}F_{28}S_{23}S_{2}V_{21}$, $F_{24}F_{28}S_{22}S_{3}V_{21}$, $F_{7}F_{28}S_{2}S_{3}V_{21}$, $F_{2}F_{7}S_{2}S_{3}V_{10}$, $F_{25}F_{27}S_{23}S_{5}V_{19}$, $F_{25}F_{27}S_{3}S_{5}V_{19}$, $F_{8}F_{27}S_{23}S_{5}V_{2}$, $F_{8}F_{27}S_{3}S_{5}V_{2}$, $F_{1}F_{8}S_{3}S_{5}V_{2}$, $F_{24}F_{28}S_{23}S_{5}V_{21}$, $F_{7}F_{28}S_{23}S_{5}V_{21}$, $F_{24}F_{28}S_{3}S_{5}V_{21}$, $F_{7}F_{28}S_{3}S_{5}V_{21}$, $F_{2}F_{7}S_{3}S_{5}V_{10}$, $F_{24}F_{28}S_{23}S_{6}V_{18}$, $F_{24}F_{28}S_{3}S_{6}V_{18}$, $F_{7}F_{28}S_{23}S_{6}V_{1}$, $F_{7}F_{28}S_{3}S_{6}V_{1}$, $F_{2}F_{7}S_{3}S_{6}V_{1}$, $F_{25}F_{27}S_{22}S_{5}V_{19}$, $F_{25}F_{27}S_{2}S_{5}V_{19}$, $F_{8}F_{27}S_{22}S_{5}V_{2}$, $F_{8}F_{27}S_{2}S_{5}V_{2}$, $F_{1}F_{8}S_{2}S_{5}V_{2}$, $F_{25}F_{27}S_{22}S_{5}V_{20}$, $F_{8}F_{27}S_{22}S_{5}V_{20}$, $F_{25}F_{27}S_{2}S_{5}V_{20}$, $F_{8}F_{27}S_{2}S_{5}V_{20}$, $F_{1}F_{8}S_{2}S_{5}V_{9}$, $F_{24}F_{28}S_{23}S_{6}V_{21}$, $F_{7}F_{28}S_{23}S_{6}V_{21}$, $F_{24}F_{28}S_{3}S_{6}V_{21}$, $F_{7}F_{28}S_{3}S_{6}V_{21}$, $F_{2}F_{7}S_{3}S_{6}V_{10}$, $F_{23}F_{29}S_{23}V_{19}V_{19}$, $F_{23}F_{29}S_{23}V_{19}V_{2}$, $F_{6}F_{29}S_{3}V_{19}V_{2}$, $F_{6}F_{29}S_{3}V_{2}V_{2}$, $F_{3}F_{6}S_{3}V_{2}V_{2}$, $F_{25}F_{28}S_{22}S_{23}V_{19}$, $F_{25}F_{28}S_{22}S_{3}V_{19}$, $F_{8}F_{28}S_{23}S_{2}V_{2}$, $F_{8}F_{28}S_{2}S_{3}V_{2}$, $F_{2}F_{8}S_{2}S_{3}V_{2}$, $F_{23}F_{29}S_{23}S_{23}V_{19}$, $F_{23}F_{29}S_{23}S_{3}V_{19}$, $F_{6}F_{29}S_{23}S_{3}V_{2}$, $F_{6}F_{29}S_{3}S_{3}V_{2}$, $F_{3}F_{6}S_{3}S_{3}V_{2}$, $F_{25}F_{28}S_{23}S_{25}V_{19}$, $F_{8}F_{28}S_{23}S_{25}V_{2}$, $F_{25}F_{28}S_{3}S_{25}V_{19}$, $F_{8}F_{28}S_{3}S_{25}V_{2}$, $F_{2}F_{8}S_{16}S_{3}V_{2}$, $F_{23}F_{29}S_{23}V_{19}V_{20}$, $F_{6}F_{29}S_{3}V_{19}V_{20}$, $F_{23}F_{29}S_{23}V_{2}V_{20}$, $F_{6}F_{29}S_{3}V_{2}V_{20}$, $F_{3}F_{6}S_{3}V_{9}V_{2}$, $F_{23}F_{29}V_{19}V_{19}V_{3}$, $F_{23}F_{29}V_{19}V_{3}V_{2}$, $F_{6}F_{29}V_{19}V_{3}V_{2}$, $F_{6}F_{29}V_{3}V_{2}V_{2}$, $F_{3}F_{6}V_{3}V_{2}V_{2}$, $F_{25}F_{28}S_{22}S_{23}S_{5}$, $F_{25}F_{28}S_{22}S_{3}S_{5}$, $F_{8}F_{28}S_{23}S_{2}S_{5}$, $F_{8}F_{28}S_{2}S_{3}S_{5}$, $F_{2}F_{8}S_{2}S_{3}S_{5}$, $F_{25}F_{28}S_{23}S_{5}S_{25}$, $F_{8}F_{28}S_{23}S_{5}S_{25}$, $F_{25}F_{28}S_{3}S_{5}S_{25}$, $F_{8}F_{28}S_{3}S_{5}S_{25}$, $F_{2}F_{8}S_{16}S_{3}S_{5}$, $F_{23}F_{29}V_{19}V_{3}V_{20}$, $F_{6}F_{29}V_{19}V_{3}V_{20}$, $F_{23}F_{29}V_{3}V_{2}V_{20}$, $F_{6}F_{29}V_{3}V_{2}V_{20}$, $F_{3}F_{6}V_{9}V_{3}V_{2}$, $F_{23}F_{29}S_{23}V_{19}V_{3}$, $F_{23}F_{29}S_{3}V_{19}V_{3}$, $F_{6}F_{29}S_{23}V_{3}V_{2}$, $F_{6}F_{29}S_{3}V_{3}V_{2}$, $F_{3}F_{6}S_{3}V_{3}V_{2}$, $F_{25}F_{28}S_{23}S_{25}V_{3}$, $F_{8}F_{28}S_{23}S_{25}V_{3}$, $F_{25}F_{28}S_{3}S_{25}V_{3}$, $F_{8}F_{28}S_{3}S_{25}V_{3}$, $F_{2}F_{8}S_{16}S_{3}V_{3}$, $F_{23}F_{29}S_{23}S_{23}V_{20}$, $F_{6}F_{29}S_{23}S_{3}V_{20}$, $F_{23}F_{29}S_{23}S_{3}V_{20}$, $F_{6}F_{29}S_{3}S_{3}V_{20}$, $F_{3}F_{6}S_{3}S_{3}V_{9}$, $F_{25}F_{28}S_{22}S_{23}V_{3}$, $F_{25}F_{28}S_{22}S_{3}V_{3}$, $F_{8}F_{28}S_{23}S_{2}V_{3}$, $F_{8}F_{28}S_{2}S_{3}V_{3}$, $F_{2}F_{8}S_{2}S_{3}V_{3}$, $F_{23}F_{29}S_{23}V_{3}V_{20}$, $F_{6}F_{29}S_{23}V_{3}V_{20}$, $F_{23}F_{29}S_{3}V_{3}V_{20}$, $F_{6}F_{29}S_{3}V_{3}V_{20}$, $F_{3}F_{6}S_{3}V_{9}V_{3}$, $F_{25}F_{27}S_{22}S_{3}V_{19}$, $F_{8}F_{27}S_{23}S_{2}V_{2}$, $F_{22}F_{29}S_{22}V_{18}V_{19}$, $F_{22}F_{29}S_{22}V_{18}V_{2}$, $F_{5}F_{29}S_{2}V_{19}V_{1}$, $F_{5}F_{29}S_{2}V_{1}V_{2}$, $F_{3}F_{5}S_{2}V_{1}V_{2}$, $F_{24}F_{28}S_{21}S_{23}V_{18}$, $F_{24}F_{28}S_{21}S_{3}V_{18}$, $F_{7}F_{28}S_{23}S_{1}V_{1}$, $F_{7}F_{28}S_{1}S_{3}V_{1}$, $F_{2}F_{7}S_{1}S_{3}V_{1}$, $F_{23}F_{29}S_{23}V_{18}V_{19}$, $F_{23}F_{29}S_{23}V_{19}V_{1}$, $F_{6}F_{29}S_{3}V_{18}V_{2}$, $F_{6}F_{29}S_{3}V_{1}V_{2}$, $F_{3}F_{6}S_{3}V_{1}V_{2}$, $F_{25}F_{27}S_{22}S_{22}V_{19}$, $F_{25}F_{27}S_{22}S_{2}V_{19}$, $F_{8}F_{27}S_{22}S_{2}V_{2}$, $F_{8}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{8}S_{2}S_{2}V_{2}$, $F_{22}F_{29}S_{22}S_{23}V_{18}$, $F_{22}F_{29}S_{22}S_{3}V_{18}$, $F_{5}F_{29}S_{23}S_{2}V_{1}$, $F_{5}F_{29}S_{2}S_{3}V_{1}$, $F_{3}F_{5}S_{2}S_{3}V_{1}$, $F_{23}F_{29}S_{22}S_{23}V_{19}$, $F_{23}F_{29}S_{23}S_{2}V_{19}$, $F_{6}F_{29}S_{22}S_{3}V_{2}$, $F_{6}F_{29}S_{2}S_{3}V_{2}$, $F_{3}F_{6}S_{2}S_{3}V_{2}$, $F_{25}F_{27}S_{23}S_{25}V_{19}$, $F_{8}F_{27}S_{23}S_{25}V_{2}$, $F_{25}F_{27}S_{3}S_{25}V_{19}$, $F_{8}F_{27}S_{3}S_{25}V_{2}$, $F_{1}F_{8}S_{16}S_{3}V_{2}$, $F_{23}F_{29}S_{23}V_{19}V_{21}$, $F_{6}F_{29}S_{3}V_{19}V_{21}$, $F_{23}F_{29}S_{23}V_{2}V_{21}$, $F_{6}F_{29}S_{3}V_{2}V_{21}$, $F_{3}F_{6}S_{3}V_{10}V_{2}$, $F_{22}F_{29}V_{18}V_{19}V_{3}$, $F_{22}F_{29}V_{18}V_{3}V_{2}$, $F_{5}F_{29}V_{19}V_{3}V_{1}$, $F_{5}F_{29}V_{3}V_{1}V_{2}$, $F_{3}F_{5}V_{3}V_{1}V_{2}$, $F_{24}F_{28}S_{21}S_{23}S_{5}$, $F_{24}F_{28}S_{21}S_{3}S_{5}$, $F_{7}F_{28}S_{23}S_{1}S_{5}$, $F_{7}F_{28}S_{1}S_{3}S_{5}$, $F_{2}F_{7}S_{1}S_{3}S_{5}$, $F_{25}F_{27}S_{23}S_{5}S_{25}$, $F_{8}F_{27}S_{23}S_{5}S_{25}$, $F_{25}F_{27}S_{3}S_{5}S_{25}$, $F_{8}F_{27}S_{3}S_{5}S_{25}$, $F_{1}F_{8}S_{16}S_{3}S_{5}$, $F_{23}F_{29}V_{19}V_{3}V_{21}$, $F_{6}F_{29}V_{19}V_{3}V_{21}$, $F_{23}F_{29}V_{3}V_{2}V_{21}$, $F_{6}F_{29}V_{3}V_{2}V_{21}$, $F_{3}F_{6}V_{10}V_{3}V_{2}$, $F_{22}F_{29}S_{23}V_{18}V_{3}$, $F_{22}F_{29}S_{3}V_{18}V_{3}$, $F_{5}F_{29}S_{23}V_{3}V_{1}$, $F_{5}F_{29}S_{3}V_{3}V_{1}$, $F_{3}F_{5}S_{3}V_{3}V_{1}$, $F_{25}F_{27}S_{23}S_{25}V_{3}$, $F_{8}F_{27}S_{23}S_{25}V_{3}$, $F_{25}F_{27}S_{3}S_{25}V_{3}$, $F_{8}F_{27}S_{3}S_{25}V_{3}$, $F_{1}F_{8}S_{16}S_{3}V_{3}$, $F_{25}F_{27}S_{22}S_{25}V_{19}$, $F_{8}F_{27}S_{22}S_{25}V_{2}$, $F_{25}F_{27}S_{2}S_{25}V_{19}$, $F_{8}F_{27}S_{2}S_{25}V_{2}$, $F_{1}F_{8}S_{16}S_{2}V_{2}$, $F_{23}F_{29}S_{23}V_{18}V_{21}$, $F_{6}F_{29}S_{3}V_{18}V_{21}$, $F_{23}F_{29}S_{23}V_{1}V_{21}$, $F_{6}F_{29}S_{3}V_{1}V_{21}$, $F_{3}F_{6}S_{3}V_{10}V_{1}$, $F_{24}F_{28}S_{23}S_{25}V_{18}$, $F_{7}F_{28}S_{23}S_{25}V_{1}$, $F_{24}F_{28}S_{3}S_{25}V_{18}$, $F_{7}F_{28}S_{3}S_{25}V_{1}$, $F_{2}F_{7}S_{16}S_{3}V_{1}$, $F_{22}F_{29}S_{22}V_{19}V_{20}$, $F_{5}F_{29}S_{2}V_{19}V_{20}$, $F_{22}F_{29}S_{22}V_{2}V_{20}$, $F_{5}F_{29}S_{2}V_{2}V_{20}$, $F_{3}F_{5}S_{2}V_{9}V_{2}$, $F_{25}F_{27}S_{22}S_{23}S_{5}$, $F_{25}F_{27}S_{22}S_{3}S_{5}$, $F_{8}F_{27}S_{23}S_{2}S_{5}$, $F_{8}F_{27}S_{2}S_{3}S_{5}$, $F_{1}F_{8}S_{2}S_{3}S_{5}$, $F_{24}F_{28}S_{23}S_{5}S_{25}$, $F_{7}F_{28}S_{23}S_{5}S_{25}$, $F_{24}F_{28}S_{3}S_{5}S_{25}$, $F_{7}F_{28}S_{3}S_{5}S_{25}$, $F_{2}F_{7}S_{16}S_{3}S_{5}$, $F_{22}F_{29}V_{19}V_{3}V_{20}$, $F_{5}F_{29}V_{19}V_{3}V_{20}$, $F_{22}F_{29}V_{3}V_{2}V_{20}$, $F_{5}F_{29}V_{3}V_{2}V_{20}$, $F_{3}F_{5}V_{9}V_{3}V_{2}$, $F_{22}F_{29}V_{18}V_{19}V_{4}$, $F_{22}F_{29}V_{18}V_{4}V_{2}$, $F_{5}F_{29}V_{19}V_{4}V_{1}$, $F_{5}F_{29}V_{4}V_{1}V_{2}$, $F_{3}F_{5}V_{4}V_{1}V_{2}$, $F_{23}F_{29}V_{18}V_{19}V_{3}$, $F_{23}F_{29}V_{19}V_{3}V_{1}$, $F_{6}F_{29}V_{18}V_{3}V_{2}$, $F_{6}F_{29}V_{3}V_{1}V_{2}$, $F_{3}F_{6}V_{3}V_{1}V_{2}$, $F_{25}F_{27}S_{22}S_{22}S_{5}$, $F_{25}F_{27}S_{22}S_{2}S_{5}$, $F_{8}F_{27}S_{22}S_{2}S_{5}$, $F_{8}F_{27}S_{2}S_{2}S_{5}$, $F_{1}F_{8}S_{2}S_{2}S_{5}$, $F_{25}F_{27}S_{22}S_{5}S_{25}$, $F_{8}F_{27}S_{22}S_{5}S_{25}$, $F_{25}F_{27}S_{2}S_{5}S_{25}$, $F_{8}F_{27}S_{2}S_{5}S_{25}$, $F_{1}F_{8}S_{16}S_{2}S_{5}$, $F_{23}F_{29}V_{18}V_{3}V_{21}$, $F_{6}F_{29}V_{18}V_{3}V_{21}$, $F_{23}F_{29}V_{3}V_{1}V_{21}$, $F_{6}F_{29}V_{3}V_{1}V_{21}$, $F_{3}F_{6}V_{10}V_{3}V_{1}$, $F_{22}F_{29}V_{19}V_{4}V_{20}$, $F_{5}F_{29}V_{19}V_{4}V_{20}$, $F_{22}F_{29}V_{4}V_{2}V_{20}$, $F_{5}F_{29}V_{4}V_{2}V_{20}$, $F_{3}F_{5}V_{9}V_{4}V_{2}$, $F_{22}F_{29}S_{23}V_{18}V_{4}$, $F_{22}F_{29}S_{3}V_{18}V_{4}$, $F_{5}F_{29}S_{23}V_{4}V_{1}$, $F_{5}F_{29}S_{3}V_{4}V_{1}$, $F_{3}F_{5}S_{3}V_{4}V_{1}$, $F_{23}F_{29}S_{22}V_{19}V_{3}$, $F_{23}F_{29}S_{2}V_{19}V_{3}$, $F_{6}F_{29}S_{22}V_{3}V_{2}$, $F_{6}F_{29}S_{2}V_{3}V_{2}$, $F_{3}F_{6}S_{2}V_{3}V_{2}$, $F_{25}F_{27}S_{22}S_{25}V_{3}$, $F_{8}F_{27}S_{22}S_{25}V_{3}$, $F_{25}F_{27}S_{2}S_{25}V_{3}$, $F_{8}F_{27}S_{2}S_{25}V_{3}$, $F_{1}F_{8}S_{16}S_{2}V_{3}$, $F_{24}F_{28}S_{23}S_{25}V_{4}$, $F_{7}F_{28}S_{23}S_{25}V_{4}$, $F_{24}F_{28}S_{3}S_{25}V_{4}$, $F_{7}F_{28}S_{3}S_{25}V_{4}$, $F_{2}F_{7}S_{16}S_{3}V_{4}$, $F_{23}F_{29}S_{22}S_{23}V_{21}$, $F_{6}F_{29}S_{22}S_{3}V_{21}$, $F_{23}F_{29}S_{23}S_{2}V_{21}$, $F_{6}F_{29}S_{2}S_{3}V_{21}$, $F_{3}F_{6}S_{2}S_{3}V_{10}$, $F_{22}F_{29}S_{22}S_{23}V_{20}$, $F_{5}F_{29}S_{23}S_{2}V_{20}$, $F_{22}F_{29}S_{22}S_{3}V_{20}$, $F_{5}F_{29}S_{2}S_{3}V_{20}$, $F_{3}F_{5}S_{2}S_{3}V_{9}$, $F_{25}F_{27}S_{22}S_{23}V_{3}$, $F_{25}F_{27}S_{22}S_{3}V_{3}$, $F_{8}F_{27}S_{23}S_{2}V_{3}$, $F_{8}F_{27}S_{2}S_{3}V_{3}$, $F_{1}F_{8}S_{2}S_{3}V_{3}$, $F_{22}F_{29}S_{23}V_{3}V_{20}$, $F_{5}F_{29}S_{23}V_{3}V_{20}$, $F_{22}F_{29}S_{3}V_{3}V_{20}$, $F_{5}F_{29}S_{3}V_{3}V_{20}$, $F_{3}F_{5}S_{3}V_{9}V_{3}$, $F_{24}F_{28}S_{21}S_{23}V_{4}$, $F_{24}F_{28}S_{21}S_{3}V_{4}$, $F_{7}F_{28}S_{23}S_{1}V_{4}$, $F_{7}F_{28}S_{1}S_{3}V_{4}$, $F_{2}F_{7}S_{1}S_{3}V_{4}$, $F_{25}F_{27}S_{22}S_{22}V_{3}$, $F_{25}F_{27}S_{22}S_{2}V_{3}$, $F_{8}F_{27}S_{22}S_{2}V_{3}$, $F_{8}F_{27}S_{2}S_{2}V_{3}$, $F_{1}F_{8}S_{2}S_{2}V_{3}$, $F_{23}F_{29}S_{22}V_{3}V_{21}$, $F_{6}F_{29}S_{22}V_{3}V_{21}$, $F_{23}F_{29}S_{2}V_{3}V_{21}$, $F_{6}F_{29}S_{2}V_{3}V_{21}$, $F_{3}F_{6}S_{2}V_{10}V_{3}$, $F_{22}F_{29}S_{23}V_{4}V_{20}$, $F_{5}F_{29}S_{23}V_{4}V_{20}$, $F_{22}F_{29}S_{3}V_{4}V_{20}$, $F_{5}F_{29}S_{3}V_{4}V_{20}$, $F_{3}F_{5}S_{3}V_{9}V_{4}$, $F_{23}F_{27}S_{23}S_{23}V_{19}$, $F_{23}F_{27}S_{23}S_{3}V_{19}$, $F_{6}F_{27}S_{23}S_{3}V_{2}$, $F_{6}F_{27}S_{3}S_{3}V_{2}$, $F_{1}F_{6}S_{3}S_{3}V_{2}$, $F_{22}F_{28}S_{22}S_{23}V_{18}$, $F_{22}F_{28}S_{22}S_{3}V_{18}$, $F_{5}F_{28}S_{23}S_{2}V_{1}$, $F_{5}F_{28}S_{2}S_{3}V_{1}$, $F_{2}F_{5}S_{2}S_{3}V_{1}$, $F_{23}F_{27}S_{22}S_{23}V_{19}$, $F_{23}F_{27}S_{23}S_{2}V_{19}$, $F_{6}F_{27}S_{22}S_{3}V_{2}$, $F_{6}F_{27}S_{2}S_{3}V_{2}$, $F_{1}F_{6}S_{2}S_{3}V_{2}$, $F_{23}F_{27}S_{23}S_{23}S_{25}$, $F_{6}F_{27}S_{23}S_{3}S_{25}$, $F_{23}F_{27}S_{23}S_{3}S_{25}$, $F_{6}F_{27}S_{3}S_{3}S_{25}$, $F_{1}F_{6}S_{16}S_{3}S_{3}$, $F_{22}F_{28}S_{23}V_{18}V_{3}$, $F_{22}F_{28}S_{3}V_{18}V_{3}$, $F_{5}F_{28}S_{23}V_{3}V_{1}$, $F_{5}F_{28}S_{3}V_{3}V_{1}$, $F_{2}F_{5}S_{3}V_{3}V_{1}$, $F_{23}F_{27}S_{23}S_{25}V_{3}$, $F_{6}F_{27}S_{23}S_{25}V_{3}$, $F_{23}F_{27}S_{3}S_{25}V_{3}$, $F_{6}F_{27}S_{3}S_{25}V_{3}$, $F_{1}F_{6}S_{16}S_{3}V_{3}$, $F_{23}F_{27}S_{22}S_{23}S_{25}$, $F_{6}F_{27}S_{22}S_{3}S_{25}$, $F_{23}F_{27}S_{23}S_{2}S_{25}$, $F_{6}F_{27}S_{2}S_{3}S_{25}$, $F_{1}F_{6}S_{16}S_{2}S_{3}$, $F_{22}F_{28}S_{22}S_{23}S_{25}$, $F_{5}F_{28}S_{23}S_{2}S_{25}$, $F_{22}F_{28}S_{22}S_{3}S_{25}$, $F_{5}F_{28}S_{2}S_{3}S_{25}$, $F_{2}F_{5}S_{16}S_{2}S_{3}$, $F_{23}F_{27}S_{23}V_{19}V_{3}$, $F_{23}F_{27}S_{3}V_{19}V_{3}$, $F_{6}F_{27}S_{23}V_{3}V_{2}$, $F_{6}F_{27}S_{3}V_{3}V_{2}$, $F_{1}F_{6}S_{3}V_{3}V_{2}$, $F_{22}F_{28}S_{23}S_{25}V_{3}$, $F_{5}F_{28}S_{23}S_{25}V_{3}$, $F_{22}F_{28}S_{3}S_{25}V_{3}$, $F_{5}F_{28}S_{3}S_{25}V_{3}$, $F_{2}F_{5}S_{16}S_{3}V_{3}$, $F_{22}F_{28}S_{23}V_{18}V_{4}$, $F_{22}F_{28}S_{3}V_{18}V_{4}$, $F_{5}F_{28}S_{23}V_{4}V_{1}$, $F_{5}F_{28}S_{3}V_{4}V_{1}$, $F_{2}F_{5}S_{3}V_{4}V_{1}$, $F_{23}F_{27}S_{22}V_{19}V_{3}$, $F_{23}F_{27}S_{2}V_{19}V_{3}$, $F_{6}F_{27}S_{22}V_{3}V_{2}$, $F_{6}F_{27}S_{2}V_{3}V_{2}$, $F_{1}F_{6}S_{2}V_{3}V_{2}$, $F_{23}F_{27}S_{22}S_{25}V_{3}$, $F_{6}F_{27}S_{22}S_{25}V_{3}$, $F_{23}F_{27}S_{2}S_{25}V_{3}$, $F_{6}F_{27}S_{2}S_{25}V_{3}$, $F_{1}F_{6}S_{16}S_{2}V_{3}$, $F_{22}F_{28}S_{23}S_{25}V_{4}$, $F_{5}F_{28}S_{23}S_{25}V_{4}$, $F_{22}F_{28}S_{3}S_{25}V_{4}$, $F_{5}F_{28}S_{3}S_{25}V_{4}$, $F_{2}F_{5}S_{16}S_{3}V_{4}$, $F_{22}F_{23}S_{23}V_{19}V_{20}$, $F_{23}F_{5}S_{23}V_{2}V_{20}$, $F_{22}F_{6}S_{3}V_{19}V_{20}$, $F_{5}F_{6}S_{3}V_{2}V_{20}$, $F_{5}F_{6}S_{3}V_{9}V_{2}$, $F_{25}F_{25}S_{23}S_{25}V_{19}$, $F_{25}F_{8}S_{3}S_{25}V_{19}$, $F_{25}F_{8}S_{23}S_{25}V_{2}$, $F_{8}F_{8}S_{3}S_{25}V_{2}$, $F_{8}F_{8}S_{16}S_{3}V_{2}$, $F_{8}F_{29}S_{5}V_{18}V_{19}$, $F_{8}F_{29}S_{5}V_{19}V_{1}$, $F_{6}F_{28}S_{21}S_{23}V_{4}$, $F_{6}F_{28}S_{21}S_{3}V_{4}$, $F_{6}F_{28}S_{23}S_{1}V_{4}$, $F_{6}F_{28}S_{1}S_{3}V_{4}$, $F_{2}F_{6}S_{1}S_{3}V_{4}$, $F_{22}F_{23}S_{23}V_{4}V_{20}$, $F_{23}F_{5}S_{23}V_{4}V_{20}$, $F_{22}F_{6}S_{3}V_{4}V_{20}$, $F_{5}F_{6}S_{3}V_{4}V_{20}$, $F_{5}F_{6}S_{3}V_{9}V_{4}$, $F_{25}F_{25}S_{5}S_{25}V_{19}$, $F_{25}F_{8}S_{5}S_{25}V_{19}$, $F_{25}F_{8}S_{5}S_{25}V_{2}$, $F_{8}F_{8}S_{5}S_{25}V_{2}$, $F_{8}F_{8}S_{16}S_{5}V_{2}$, $F_{8}F_{29}S_{23}S_{5}V_{18}$, $F_{8}F_{29}S_{3}S_{5}V_{18}$, $F_{8}F_{29}S_{23}S_{5}V_{1}$, $F_{8}F_{29}S_{3}S_{5}V_{1}$, $F_{3}F_{8}S_{3}S_{5}V_{1}$, $F_{22}F_{23}S_{23}S_{5}V_{20}$, $F_{23}F_{5}S_{23}S_{5}V_{20}$, $F_{22}F_{6}S_{3}S_{5}V_{20}$, $F_{5}F_{6}S_{3}S_{5}V_{20}$, $F_{5}F_{6}S_{3}S_{5}V_{9}$, $F_{22}F_{23}S_{23}V_{19}V_{21}$, $F_{22}F_{6}S_{3}V_{19}V_{21}$, $F_{23}F_{5}S_{23}V_{2}V_{21}$, $F_{5}F_{6}S_{3}V_{2}V_{21}$, $F_{5}F_{6}S_{3}V_{10}V_{2}$, $F_{8}F_{29}V_{18}V_{19}V_{3}$, $F_{8}F_{29}V_{18}V_{3}V_{2}$, $F_{8}F_{29}V_{19}V_{3}V_{1}$, $F_{8}F_{29}V_{3}V_{1}V_{2}$, $F_{3}F_{8}V_{3}V_{1}V_{2}$, $F_{6}F_{28}S_{21}S_{23}S_{5}$, $F_{6}F_{28}S_{21}S_{3}S_{5}$, $F_{6}F_{28}S_{23}S_{1}S_{5}$, $F_{6}F_{28}S_{1}S_{3}S_{5}$, $F_{2}F_{6}S_{1}S_{3}S_{5}$, $F_{25}F_{25}S_{23}S_{5}S_{25}$, $F_{25}F_{8}S_{23}S_{5}S_{25}$, $F_{25}F_{8}S_{3}S_{5}S_{25}$, $F_{8}F_{8}S_{3}S_{5}S_{25}$, $F_{8}F_{8}S_{16}S_{3}S_{5}$, $F_{22}F_{23}V_{19}V_{3}V_{21}$, $F_{22}F_{6}V_{19}V_{3}V_{21}$, $F_{23}F_{5}V_{3}V_{2}V_{21}$, $F_{5}F_{6}V_{3}V_{2}V_{21}$, $F_{5}F_{6}V_{10}V_{3}V_{2}$, $F_{8}F_{29}S_{23}V_{18}V_{3}$, $F_{8}F_{29}S_{3}V_{18}V_{3}$, $F_{8}F_{29}S_{23}V_{3}V_{1}$, $F_{8}F_{29}S_{3}V_{3}V_{1}$, $F_{3}F_{8}S_{3}V_{3}V_{1}$, $F_{25}F_{25}S_{23}S_{25}V_{3}$, $F_{25}F_{8}S_{23}S_{25}V_{3}$, $F_{25}F_{8}S_{3}S_{25}V_{3}$, $F_{8}F_{8}S_{3}S_{25}V_{3}$, $F_{8}F_{8}S_{16}S_{3}V_{3}$, $F_{22}F_{23}S_{23}V_{4}V_{21}$, $F_{22}F_{6}S_{3}V_{4}V_{21}$, $F_{23}F_{5}S_{23}V_{4}V_{21}$, $F_{5}F_{6}S_{3}V_{4}V_{21}$, $F_{5}F_{6}S_{3}V_{10}V_{4}$, $F_{6}F_{28}S_{22}S_{23}V_{4}$, $F_{6}F_{28}S_{23}S_{2}V_{4}$, $F_{6}F_{28}S_{22}S_{3}V_{4}$, $F_{6}F_{28}S_{2}S_{3}V_{4}$, $F_{2}F_{6}S_{2}S_{3}V_{4}$, $F_{8}F_{29}S_{5}V_{19}V_{19}$, $F_{22}F_{23}V_{19}V_{3}V_{20}$, $F_{23}F_{5}V_{3}V_{2}V_{20}$, $F_{22}F_{6}V_{19}V_{3}V_{20}$, $F_{5}F_{6}V_{3}V_{2}V_{20}$, $F_{5}F_{6}V_{9}V_{3}V_{2}$, $F_{6}F_{28}S_{22}S_{23}S_{5}$, $F_{6}F_{28}S_{23}S_{2}S_{5}$, $F_{6}F_{28}S_{22}S_{3}S_{5}$, $F_{6}F_{28}S_{2}S_{3}S_{5}$, $F_{2}F_{6}S_{2}S_{3}S_{5}$, $F_{8}F_{29}V_{19}V_{19}V_{3}$, $F_{8}F_{29}V_{19}V_{3}V_{2}$, $F_{8}F_{29}V_{3}V_{2}V_{2}$, $F_{3}F_{8}V_{3}V_{2}V_{2}$, $F_{8}F_{29}V_{11}V_{18}V_{19}$, $F_{8}F_{29}V_{11}V_{18}V_{2}$, $F_{8}F_{29}V_{11}V_{19}V_{1}$, $F_{8}F_{29}V_{11}V_{1}V_{2}$, $F_{3}F_{8}V_{11}V_{1}V_{2}$, $F_{22}F_{23}V_{3}V_{4}V_{20}$, $F_{23}F_{5}V_{3}V_{4}V_{20}$, $F_{22}F_{6}V_{3}V_{4}V_{20}$, $F_{5}F_{6}V_{3}V_{4}V_{20}$, $F_{5}F_{6}V_{9}V_{3}V_{4}$, $F_{25}F_{25}S_{5}S_{5}S_{25}$, $F_{25}F_{8}S_{5}S_{5}S_{25}$, $F_{8}F_{8}S_{5}S_{5}S_{25}$, $F_{8}F_{8}S_{16}S_{5}S_{5}$, $F_{22}F_{23}V_{3}V_{4}V_{21}$, $F_{22}F_{6}V_{3}V_{4}V_{21}$, $F_{23}F_{5}V_{3}V_{4}V_{21}$, $F_{5}F_{6}V_{3}V_{4}V_{21}$, $F_{5}F_{6}V_{10}V_{3}V_{4}$, $F_{8}F_{29}V_{11}V_{19}V_{19}$, $F_{8}F_{29}V_{11}V_{19}V_{2}$, $F_{8}F_{29}V_{11}V_{2}V_{2}$, $F_{3}F_{8}V_{11}V_{2}V_{2}$, $F_{8}F_{29}S_{23}V_{11}V_{18}$, $F_{8}F_{29}S_{3}V_{11}V_{18}$, $F_{8}F_{29}S_{23}V_{11}V_{1}$, $F_{8}F_{29}S_{3}V_{11}V_{1}$, $F_{3}F_{8}S_{3}V_{11}V_{1}$, $F_{22}F_{23}S_{5}V_{3}V_{20}$, $F_{23}F_{5}S_{5}V_{3}V_{20}$, $F_{22}F_{6}S_{5}V_{3}V_{20}$, $F_{5}F_{6}S_{5}V_{3}V_{20}$, $F_{5}F_{6}S_{5}V_{9}V_{3}$, $F_{25}F_{25}S_{5}S_{25}V_{3}$, $F_{25}F_{8}S_{5}S_{25}V_{3}$, $F_{8}F_{8}S_{5}S_{25}V_{3}$, $F_{8}F_{8}S_{16}S_{5}V_{3}$, $F_{6}F_{28}S_{22}S_{23}V_{11}$, $F_{6}F_{28}S_{23}S_{2}V_{11}$, $F_{6}F_{28}S_{22}S_{3}V_{11}$, $F_{6}F_{28}S_{2}S_{3}V_{11}$, $F_{2}F_{6}S_{2}S_{3}V_{11}$, $F_{22}F_{23}S_{23}S_{5}V_{21}$, $F_{22}F_{6}S_{3}S_{5}V_{21}$, $F_{23}F_{5}S_{23}S_{5}V_{21}$, $F_{5}F_{6}S_{3}S_{5}V_{21}$, $F_{5}F_{6}S_{3}S_{5}V_{10}$, $F_{8}F_{29}S_{23}S_{5}V_{19}$, $F_{8}F_{29}S_{3}S_{5}V_{19}$, $F_{8}F_{29}S_{23}V_{19}V_{3}$, $F_{8}F_{29}S_{23}V_{3}V_{2}$, $F_{8}F_{29}S_{3}V_{19}V_{3}$, $F_{8}F_{29}S_{3}V_{3}V_{2}$, $F_{3}F_{8}S_{3}V_{3}V_{2}$, $F_{6}F_{28}S_{21}S_{23}V_{11}$, $F_{6}F_{28}S_{21}S_{3}V_{11}$, $F_{6}F_{28}S_{23}S_{1}V_{11}$, $F_{6}F_{28}S_{1}S_{3}V_{11}$, $F_{2}F_{6}S_{1}S_{3}V_{11}$, $F_{22}F_{23}S_{5}V_{3}V_{21}$, $F_{22}F_{6}S_{5}V_{3}V_{21}$, $F_{23}F_{5}S_{5}V_{3}V_{21}$, $F_{5}F_{6}S_{5}V_{3}V_{21}$, $F_{5}F_{6}S_{5}V_{10}V_{3}$, $F_{8}F_{29}S_{23}V_{11}V_{19}$, $F_{8}F_{29}S_{23}V_{11}V_{2}$, $F_{8}F_{29}S_{3}V_{11}V_{19}$, $F_{8}F_{29}S_{3}V_{11}V_{2}$, $F_{3}F_{8}S_{3}V_{11}V_{2}$, $F_{23}F_{25}S_{23}S_{23}V_{20}$, $F_{23}F_{8}S_{23}S_{3}V_{20}$, $F_{25}F_{6}S_{23}S_{3}V_{20}$, $F_{6}F_{8}S_{3}S_{3}V_{20}$, $F_{6}F_{8}S_{3}S_{3}V_{9}$, $F_{8}F_{28}S_{23}S_{5}V_{18}$, $F_{8}F_{28}S_{3}S_{5}V_{18}$, $F_{8}F_{28}S_{23}S_{5}V_{1}$, $F_{8}F_{28}S_{3}S_{5}V_{1}$, $F_{2}F_{8}S_{3}S_{5}V_{1}$, $F_{23}F_{25}S_{23}S_{5}V_{20}$, $F_{23}F_{8}S_{23}S_{5}V_{20}$, $F_{25}F_{6}S_{3}S_{5}V_{20}$, $F_{6}F_{8}S_{3}S_{5}V_{20}$, $F_{6}F_{8}S_{3}S_{5}V_{9}$, $F_{23}F_{25}S_{23}S_{23}S_{25}$, $F_{25}F_{6}S_{23}S_{3}S_{25}$, $F_{23}F_{8}S_{23}S_{3}S_{25}$, $F_{6}F_{8}S_{3}S_{3}S_{25}$, $F_{6}F_{8}S_{16}S_{3}S_{3}$, $F_{8}F_{28}S_{23}V_{18}V_{3}$, $F_{8}F_{28}S_{3}V_{18}V_{3}$, $F_{8}F_{28}S_{23}V_{3}V_{1}$, $F_{8}F_{28}S_{3}V_{3}V_{1}$, $F_{2}F_{8}S_{3}V_{3}V_{1}$, $F_{23}F_{25}S_{23}S_{25}V_{3}$, $F_{25}F_{6}S_{23}S_{25}V_{3}$, $F_{23}F_{8}S_{3}S_{25}V_{3}$, $F_{6}F_{8}S_{3}S_{25}V_{3}$, $F_{6}F_{8}S_{16}S_{3}V_{3}$, $F_{23}F_{25}S_{23}S_{5}S_{25}$, $F_{25}F_{6}S_{3}S_{5}S_{25}$, $F_{23}F_{8}S_{23}S_{5}S_{25}$, $F_{6}F_{8}S_{3}S_{5}S_{25}$, $F_{6}F_{8}S_{16}S_{3}S_{5}$, $F_{8}F_{28}S_{22}S_{23}S_{5}$, $F_{8}F_{28}S_{22}S_{3}S_{5}$, $F_{23}F_{25}S_{23}V_{3}V_{20}$, $F_{23}F_{8}S_{3}V_{3}V_{20}$, $F_{25}F_{6}S_{23}V_{3}V_{20}$, $F_{6}F_{8}S_{3}V_{3}V_{20}$, $F_{6}F_{8}S_{3}V_{9}V_{3}$, $F_{8}F_{28}S_{22}S_{23}V_{3}$, $F_{8}F_{28}S_{22}S_{3}V_{3}$, $F_{8}F_{28}S_{23}V_{11}V_{18}$, $F_{8}F_{28}S_{3}V_{11}V_{18}$, $F_{8}F_{28}S_{23}V_{11}V_{1}$, $F_{8}F_{28}S_{3}V_{11}V_{1}$, $F_{2}F_{8}S_{3}V_{11}V_{1}$, $F_{23}F_{25}S_{5}V_{3}V_{20}$, $F_{23}F_{8}S_{5}V_{3}V_{20}$, $F_{25}F_{6}S_{5}V_{3}V_{20}$, $F_{6}F_{8}S_{5}V_{3}V_{20}$, $F_{6}F_{8}S_{5}V_{9}V_{3}$, $F_{23}F_{25}S_{5}S_{25}V_{3}$, $F_{25}F_{6}S_{5}S_{25}V_{3}$, $F_{23}F_{8}S_{5}S_{25}V_{3}$, $F_{6}F_{8}S_{5}S_{25}V_{3}$, $F_{6}F_{8}S_{16}S_{5}V_{3}$, $F_{8}F_{28}S_{22}S_{23}V_{11}$, $F_{8}F_{28}S_{23}S_{2}V_{11}$, $F_{8}F_{28}S_{22}S_{3}V_{11}$, $F_{8}F_{28}S_{2}S_{3}V_{11}$, $F_{2}F_{8}S_{2}S_{3}V_{11}$, $F_{22}F_{22}S_{22}V_{19}V_{20}$, $F_{22}F_{5}S_{22}V_{2}V_{20}$, $F_{22}F_{5}S_{2}V_{19}V_{20}$, $F_{5}F_{5}S_{2}V_{2}V_{20}$, $F_{5}F_{5}S_{2}V_{9}V_{2}$, $F_{24}F_{25}S_{23}S_{25}V_{18}$, $F_{24}F_{8}S_{3}S_{25}V_{18}$, $F_{25}F_{7}S_{23}S_{25}V_{1}$, $F_{7}F_{8}S_{3}S_{25}V_{1}$, $F_{7}F_{8}S_{16}S_{3}V_{1}$, $F_{21}F_{23}S_{23}V_{18}V_{21}$, $F_{23}F_{17}S_{23}V_{1}V_{21}$, $F_{21}F_{6}S_{3}V_{18}V_{21}$, $F_{17}F_{6}S_{3}V_{1}V_{21}$, $F_{17}F_{6}S_{3}V_{10}V_{1}$, $F_{24}F_{25}S_{22}S_{25}V_{19}$, $F_{25}F_{7}S_{2}S_{25}V_{19}$, $F_{24}F_{8}S_{22}S_{25}V_{2}$, $F_{7}F_{8}S_{2}S_{25}V_{2}$, $F_{7}F_{8}S_{16}S_{2}V_{2}$, $F_{6}F_{27}S_{22}S_{23}V_{4}$, $F_{6}F_{27}S_{22}S_{3}V_{4}$, $F_{6}F_{27}S_{23}S_{2}V_{4}$, $F_{6}F_{27}S_{2}S_{3}V_{4}$, $F_{1}F_{6}S_{2}S_{3}V_{4}$, $F_{21}F_{23}S_{23}V_{4}V_{21}$, $F_{23}F_{17}S_{23}V_{4}V_{21}$, $F_{21}F_{6}S_{3}V_{4}V_{21}$, $F_{17}F_{6}S_{3}V_{4}V_{21}$, $F_{17}F_{6}S_{3}V_{10}V_{4}$, $F_{24}F_{25}S_{5}S_{25}V_{19}$, $F_{25}F_{7}S_{5}S_{25}V_{19}$, $F_{24}F_{8}S_{5}S_{25}V_{2}$, $F_{7}F_{8}S_{5}S_{25}V_{2}$, $F_{7}F_{8}S_{16}S_{5}V_{2}$, $F_{13}F_{29}S_{6}V_{18}V_{19}$, $F_{13}F_{29}S_{6}V_{18}V_{2}$, $F_{13}F_{29}S_{6}V_{19}V_{1}$, $F_{13}F_{29}S_{6}V_{1}V_{2}$, $F_{3}F_{13}S_{6}V_{1}V_{2}$, $F_{6}F_{27}S_{22}S_{22}V_{4}$, $F_{6}F_{27}S_{22}S_{2}V_{4}$, $F_{6}F_{27}S_{2}S_{2}V_{4}$, $F_{1}F_{6}S_{2}S_{2}V_{4}$, $F_{22}F_{22}S_{22}V_{4}V_{20}$, $F_{22}F_{5}S_{22}V_{4}V_{20}$, $F_{22}F_{5}S_{2}V_{4}V_{20}$, $F_{5}F_{5}S_{2}V_{4}V_{20}$, $F_{5}F_{5}S_{2}V_{9}V_{4}$, $F_{24}F_{25}S_{5}S_{25}V_{18}$, $F_{24}F_{8}S_{5}S_{25}V_{18}$, $F_{25}F_{7}S_{5}S_{25}V_{1}$, $F_{7}F_{8}S_{5}S_{25}V_{1}$, $F_{7}F_{8}S_{16}S_{5}V_{1}$, $F_{24}F_{25}S_{6}S_{25}V_{19}$, $F_{25}F_{7}S_{6}S_{25}V_{19}$, $F_{24}F_{8}S_{6}S_{25}V_{2}$, $F_{7}F_{8}S_{6}S_{25}V_{2}$, $F_{7}F_{8}S_{16}S_{6}V_{2}$, $F_{13}F_{29}S_{23}S_{6}V_{18}$, $F_{13}F_{29}S_{3}S_{6}V_{18}$, $F_{13}F_{29}S_{23}S_{6}V_{1}$, $F_{13}F_{29}S_{3}S_{6}V_{1}$, $F_{3}F_{13}S_{3}S_{6}V_{1}$, $F_{8}F_{29}S_{22}S_{5}V_{19}$, $F_{8}F_{29}S_{2}S_{5}V_{19}$, $F_{22}F_{22}S_{22}S_{5}V_{20}$, $F_{22}F_{5}S_{22}S_{5}V_{20}$, $F_{22}F_{5}S_{2}S_{5}V_{20}$, $F_{5}F_{5}S_{2}S_{5}V_{20}$, $F_{5}F_{5}S_{2}S_{5}V_{9}$, $F_{21}F_{23}S_{23}S_{6}V_{21}$, $F_{23}F_{17}S_{23}S_{6}V_{21}$, $F_{21}F_{6}S_{3}S_{6}V_{21}$, $F_{17}F_{6}S_{3}S_{6}V_{21}$, $F_{17}F_{6}S_{3}S_{6}V_{10}$, $F_{6}F_{27}S_{22}S_{23}S_{5}$, $F_{6}F_{27}S_{22}S_{3}S_{5}$, $F_{6}F_{27}S_{23}S_{2}S_{5}$, $F_{6}F_{27}S_{2}S_{3}S_{5}$, $F_{1}F_{6}S_{2}S_{3}S_{5}$, $F_{24}F_{25}S_{23}S_{5}S_{25}$, $F_{25}F_{7}S_{23}S_{5}S_{25}$, $F_{24}F_{8}S_{3}S_{5}S_{25}$, $F_{7}F_{8}S_{3}S_{5}S_{25}$, $F_{7}F_{8}S_{16}S_{3}S_{5}$, $F_{22}F_{22}V_{19}V_{3}V_{20}$, $F_{22}F_{5}V_{19}V_{3}V_{20}$, $F_{22}F_{5}V_{3}V_{2}V_{20}$, $F_{5}F_{5}V_{3}V_{2}V_{20}$, $F_{5}F_{5}V_{9}V_{3}V_{2}$, $F_{13}F_{29}V_{18}V_{19}V_{4}$, $F_{13}F_{29}V_{18}V_{4}V_{2}$, $F_{13}F_{29}V_{19}V_{4}V_{1}$, $F_{13}F_{29}V_{4}V_{1}V_{2}$, $F_{3}F_{13}V_{4}V_{1}V_{2}$, $F_{6}F_{27}S_{22}S_{22}S_{5}$, $F_{6}F_{27}S_{22}S_{2}S_{5}$, $F_{6}F_{27}S_{2}S_{2}S_{5}$, $F_{1}F_{6}S_{2}S_{2}S_{5}$, $F_{24}F_{25}S_{22}S_{5}S_{25}$, $F_{24}F_{8}S_{22}S_{5}S_{25}$, $F_{25}F_{7}S_{2}S_{5}S_{25}$, $F_{7}F_{8}S_{2}S_{5}S_{25}$, $F_{7}F_{8}S_{16}S_{2}S_{5}$, $F_{21}F_{23}V_{18}V_{3}V_{21}$, $F_{21}F_{6}V_{18}V_{3}V_{21}$, $F_{23}F_{17}V_{3}V_{1}V_{21}$, $F_{17}F_{6}V_{3}V_{1}V_{21}$, $F_{17}F_{6}V_{10}V_{3}V_{1}$, $F_{22}F_{22}V_{19}V_{4}V_{20}$, $F_{22}F_{5}V_{19}V_{4}V_{20}$, $F_{22}F_{5}V_{4}V_{2}V_{20}$, $F_{5}F_{5}V_{4}V_{2}V_{20}$, $F_{5}F_{5}V_{9}V_{4}V_{2}$, $F_{13}F_{29}S_{23}V_{18}V_{4}$, $F_{13}F_{29}S_{3}V_{18}V_{4}$, $F_{13}F_{29}S_{23}V_{4}V_{1}$, $F_{13}F_{29}S_{3}V_{4}V_{1}$, $F_{3}F_{13}S_{3}V_{4}V_{1}$, $F_{8}F_{29}S_{22}V_{19}V_{3}$, $F_{8}F_{29}S_{2}V_{19}V_{3}$, $F_{8}F_{29}S_{22}V_{3}V_{2}$, $F_{8}F_{29}S_{2}V_{3}V_{2}$, $F_{3}F_{8}S_{2}V_{3}V_{2}$, $F_{24}F_{25}S_{22}S_{25}V_{3}$, $F_{24}F_{8}S_{22}S_{25}V_{3}$, $F_{25}F_{7}S_{2}S_{25}V_{3}$, $F_{7}F_{8}S_{2}S_{25}V_{3}$, $F_{7}F_{8}S_{16}S_{2}V_{3}$, $F_{24}F_{25}S_{23}S_{25}V_{4}$, $F_{25}F_{7}S_{23}S_{25}V_{4}$, $F_{24}F_{8}S_{3}S_{25}V_{4}$, $F_{7}F_{8}S_{3}S_{25}V_{4}$, $F_{7}F_{8}S_{16}S_{3}V_{4}$, $F_{13}F_{29}V_{11}V_{18}V_{19}$, $F_{13}F_{29}V_{11}V_{18}V_{2}$, $F_{13}F_{29}V_{11}V_{19}V_{1}$, $F_{13}F_{29}V_{11}V_{1}V_{2}$, $F_{3}F_{13}V_{11}V_{1}V_{2}$, $F_{22}F_{22}V_{3}V_{4}V_{20}$, $F_{22}F_{5}V_{3}V_{4}V_{20}$, $F_{5}F_{5}V_{3}V_{4}V_{20}$, $F_{5}F_{5}V_{9}V_{3}V_{4}$, $F_{24}F_{25}S_{5}S_{5}S_{25}$, $F_{24}F_{8}S_{5}S_{5}S_{25}$, $F_{25}F_{7}S_{5}S_{5}S_{25}$, $F_{7}F_{8}S_{5}S_{5}S_{25}$, $F_{7}F_{8}S_{16}S_{5}S_{5}$, $F_{21}F_{23}V_{3}V_{4}V_{21}$, $F_{21}F_{6}V_{3}V_{4}V_{21}$, $F_{23}F_{17}V_{3}V_{4}V_{21}$, $F_{17}F_{6}V_{3}V_{4}V_{21}$, $F_{17}F_{6}V_{10}V_{3}V_{4}$, $F_{13}F_{29}S_{23}V_{11}V_{18}$, $F_{13}F_{29}S_{3}V_{11}V_{18}$, $F_{13}F_{29}S_{23}V_{11}V_{1}$, $F_{13}F_{29}S_{3}V_{11}V_{1}$, $F_{3}F_{13}S_{3}V_{11}V_{1}$, $F_{22}F_{22}S_{5}V_{3}V_{20}$, $F_{22}F_{5}S_{5}V_{3}V_{20}$, $F_{5}F_{5}S_{5}V_{3}V_{20}$, $F_{5}F_{5}S_{5}V_{9}V_{3}$, $F_{24}F_{25}S_{5}S_{25}V_{3}$, $F_{24}F_{8}S_{5}S_{25}V_{3}$, $F_{25}F_{7}S_{5}S_{25}V_{3}$, $F_{7}F_{8}S_{5}S_{25}V_{3}$, $F_{7}F_{8}S_{16}S_{5}V_{3}$, $F_{6}F_{27}S_{22}S_{23}V_{11}$, $F_{6}F_{27}S_{23}S_{2}V_{11}$, $F_{6}F_{27}S_{22}S_{3}V_{11}$, $F_{6}F_{27}S_{2}S_{3}V_{11}$, $F_{1}F_{6}S_{2}S_{3}V_{11}$, $F_{22}F_{22}V_{4}V_{4}V_{20}$, $F_{22}F_{5}V_{4}V_{4}V_{20}$, $F_{5}F_{5}V_{4}V_{4}V_{20}$, $F_{5}F_{5}V_{9}V_{4}V_{4}$, $F_{24}F_{25}S_{5}S_{6}S_{25}$, $F_{25}F_{7}S_{5}S_{6}S_{25}$, $F_{24}F_{8}S_{5}S_{6}S_{25}$, $F_{7}F_{8}S_{5}S_{6}S_{25}$, $F_{7}F_{8}S_{16}S_{5}S_{6}$, $F_{8}F_{29}S_{22}V_{11}V_{19}$, $F_{8}F_{29}S_{2}V_{11}V_{19}$, $F_{8}F_{29}S_{22}V_{11}V_{2}$, $F_{8}F_{29}S_{2}V_{11}V_{2}$, $F_{3}F_{8}S_{2}V_{11}V_{2}$, $F_{22}F_{22}S_{5}V_{4}V_{20}$, $F_{22}F_{5}S_{5}V_{4}V_{20}$, $F_{5}F_{5}S_{5}V_{4}V_{20}$, $F_{5}F_{5}S_{5}V_{9}V_{4}$, $F_{21}F_{23}S_{6}V_{3}V_{21}$, $F_{23}F_{17}S_{6}V_{3}V_{21}$, $F_{21}F_{6}S_{6}V_{3}V_{21}$, $F_{17}F_{6}S_{6}V_{3}V_{21}$, $F_{17}F_{6}S_{6}V_{10}V_{3}$, $F_{24}F_{25}S_{6}S_{25}V_{3}$, $F_{24}F_{8}S_{6}S_{25}V_{3}$, $F_{25}F_{7}S_{6}S_{25}V_{3}$, $F_{7}F_{8}S_{6}S_{25}V_{3}$, $F_{7}F_{8}S_{16}S_{6}V_{3}$, $F_{24}F_{25}S_{5}S_{25}V_{4}$, $F_{25}F_{7}S_{5}S_{25}V_{4}$, $F_{24}F_{8}S_{5}S_{25}V_{4}$, $F_{7}F_{8}S_{5}S_{25}V_{4}$, $F_{7}F_{8}S_{16}S_{5}V_{4}$, $F_{6}F_{27}S_{22}S_{22}V_{11}$, $F_{6}F_{27}S_{22}S_{2}V_{11}$, $F_{6}F_{27}S_{2}S_{2}V_{11}$, $F_{1}F_{6}S_{2}S_{2}V_{11}$, $F_{22}F_{25}S_{22}S_{23}V_{20}$, $F_{22}F_{8}S_{22}S_{3}V_{20}$, $F_{25}F_{5}S_{23}S_{2}V_{20}$, $F_{5}F_{8}S_{2}S_{3}V_{20}$, $F_{5}F_{8}S_{2}S_{3}V_{9}$, $F_{23}F_{24}S_{22}S_{23}V_{21}$, $F_{23}F_{7}S_{23}S_{2}V_{21}$, $F_{24}F_{6}S_{22}S_{3}V_{21}$, $F_{6}F_{7}S_{2}S_{3}V_{21}$, $F_{6}F_{7}S_{2}S_{3}V_{10}$, $F_{8}F_{27}S_{23}S_{5}V_{19}$, $F_{8}F_{27}S_{3}S_{5}V_{19}$, $F_{23}F_{24}S_{23}S_{5}V_{21}$, $F_{23}F_{7}S_{23}S_{5}V_{21}$, $F_{24}F_{6}S_{3}S_{5}V_{21}$, $F_{6}F_{7}S_{3}S_{5}V_{21}$, $F_{6}F_{7}S_{3}S_{5}V_{10}$, $F_{13}F_{28}S_{23}S_{6}V_{18}$, $F_{13}F_{28}S_{3}S_{6}V_{18}$, $F_{13}F_{28}S_{23}S_{6}V_{1}$, $F_{13}F_{28}S_{3}S_{6}V_{1}$, $F_{2}F_{13}S_{3}S_{6}V_{1}$, $F_{8}F_{27}S_{22}S_{5}V_{19}$, $F_{8}F_{27}S_{2}S_{5}V_{19}$, $F_{22}F_{25}S_{22}S_{5}V_{20}$, $F_{22}F_{8}S_{22}S_{5}V_{20}$, $F_{25}F_{5}S_{2}S_{5}V_{20}$, $F_{5}F_{8}S_{2}S_{5}V_{20}$, $F_{5}F_{8}S_{2}S_{5}V_{9}$, $F_{23}F_{24}S_{23}S_{6}V_{21}$, $F_{23}F_{7}S_{23}S_{6}V_{21}$, $F_{24}F_{6}S_{3}S_{6}V_{21}$, $F_{6}F_{7}S_{3}S_{6}V_{21}$, $F_{6}F_{7}S_{3}S_{6}V_{10}$, $F_{23}F_{24}S_{22}S_{23}S_{25}$, $F_{24}F_{6}S_{22}S_{3}S_{25}$, $F_{23}F_{7}S_{23}S_{2}S_{25}$, $F_{6}F_{7}S_{2}S_{3}S_{25}$, $F_{6}F_{7}S_{16}S_{2}S_{3}$, $F_{22}F_{25}S_{22}S_{23}S_{25}$, $F_{25}F_{5}S_{23}S_{2}S_{25}$, $F_{22}F_{8}S_{22}S_{3}S_{25}$, $F_{5}F_{8}S_{2}S_{3}S_{25}$, $F_{5}F_{8}S_{16}S_{2}S_{3}$, $F_{8}F_{27}S_{23}V_{19}V_{3}$, $F_{8}F_{27}S_{3}V_{19}V_{3}$, $F_{8}F_{27}S_{23}V_{3}V_{2}$, $F_{8}F_{27}S_{3}V_{3}V_{2}$, $F_{1}F_{8}S_{3}V_{3}V_{2}$, $F_{22}F_{25}S_{23}S_{25}V_{3}$, $F_{25}F_{5}S_{23}S_{25}V_{3}$, $F_{22}F_{8}S_{3}S_{25}V_{3}$, $F_{5}F_{8}S_{3}S_{25}V_{3}$, $F_{5}F_{8}S_{16}S_{3}V_{3}$, $F_{13}F_{28}S_{23}V_{18}V_{4}$, $F_{13}F_{28}S_{3}V_{18}V_{4}$, $F_{13}F_{28}S_{23}V_{4}V_{1}$, $F_{13}F_{28}S_{3}V_{4}V_{1}$, $F_{2}F_{13}S_{3}V_{4}V_{1}$, $F_{8}F_{27}S_{22}V_{19}V_{3}$, $F_{8}F_{27}S_{2}V_{19}V_{3}$, $F_{8}F_{27}S_{22}V_{3}V_{2}$, $F_{8}F_{27}S_{2}V_{3}V_{2}$, $F_{1}F_{8}S_{2}V_{3}V_{2}$, $F_{23}F_{24}S_{22}S_{25}V_{3}$, $F_{24}F_{6}S_{22}S_{25}V_{3}$, $F_{23}F_{7}S_{2}S_{25}V_{3}$, $F_{6}F_{7}S_{2}S_{25}V_{3}$, $F_{6}F_{7}S_{16}S_{2}V_{3}$, $F_{22}F_{25}S_{23}S_{25}V_{4}$, $F_{25}F_{5}S_{23}S_{25}V_{4}$, $F_{22}F_{8}S_{3}S_{25}V_{4}$, $F_{5}F_{8}S_{3}S_{25}V_{4}$, $F_{5}F_{8}S_{16}S_{3}V_{4}$, $F_{23}F_{24}S_{23}S_{5}S_{25}$, $F_{24}F_{6}S_{3}S_{5}S_{25}$, $F_{23}F_{7}S_{23}S_{5}S_{25}$, $F_{6}F_{7}S_{3}S_{5}S_{25}$, $F_{6}F_{7}S_{16}S_{3}S_{5}$, $F_{8}F_{27}S_{22}S_{23}S_{5}$, $F_{8}F_{27}S_{22}S_{3}S_{5}$, $F_{22}F_{25}S_{23}V_{3}V_{20}$, $F_{22}F_{8}S_{3}V_{3}V_{20}$, $F_{25}F_{5}S_{23}V_{3}V_{20}$, $F_{5}F_{8}S_{3}V_{3}V_{20}$, $F_{5}F_{8}S_{3}V_{9}V_{3}$, $F_{8}F_{27}S_{22}S_{23}V_{3}$, $F_{8}F_{27}S_{22}S_{3}V_{3}$, $F_{13}F_{28}S_{23}V_{11}V_{18}$, $F_{13}F_{28}S_{3}V_{11}V_{18}$, $F_{13}F_{28}S_{23}V_{11}V_{1}$, $F_{13}F_{28}S_{3}V_{11}V_{1}$, $F_{2}F_{13}S_{3}V_{11}V_{1}$, $F_{22}F_{25}S_{5}V_{3}V_{20}$, $F_{22}F_{8}S_{5}V_{3}V_{20}$, $F_{25}F_{5}S_{5}V_{3}V_{20}$, $F_{5}F_{8}S_{5}V_{3}V_{20}$, $F_{5}F_{8}S_{5}V_{9}V_{3}$, $F_{23}F_{24}S_{5}S_{25}V_{3}$, $F_{24}F_{6}S_{5}S_{25}V_{3}$, $F_{23}F_{7}S_{5}S_{25}V_{3}$, $F_{6}F_{7}S_{5}S_{25}V_{3}$, $F_{6}F_{7}S_{16}S_{5}V_{3}$, $F_{8}F_{27}S_{22}S_{23}V_{11}$, $F_{8}F_{27}S_{23}S_{2}V_{11}$, $F_{8}F_{27}S_{22}S_{3}V_{11}$, $F_{8}F_{27}S_{2}S_{3}V_{11}$, $F_{1}F_{8}S_{2}S_{3}V_{11}$, $F_{23}F_{24}S_{23}S_{6}S_{25}$, $F_{24}F_{6}S_{3}S_{6}S_{25}$, $F_{23}F_{7}S_{23}S_{6}S_{25}$, $F_{6}F_{7}S_{3}S_{6}S_{25}$, $F_{6}F_{7}S_{16}S_{3}S_{6}$, $F_{22}F_{25}S_{22}S_{5}S_{25}$, $F_{25}F_{5}S_{2}S_{5}S_{25}$, $F_{22}F_{8}S_{22}S_{5}S_{25}$, $F_{5}F_{8}S_{2}S_{5}S_{25}$, $F_{5}F_{8}S_{16}S_{2}S_{5}$, $F_{8}F_{27}S_{22}S_{22}S_{5}$, $F_{13}F_{28}S_{21}S_{23}S_{6}$, $F_{13}F_{28}S_{23}S_{1}S_{6}$, $F_{13}F_{28}S_{21}S_{3}S_{6}$, $F_{13}F_{28}S_{1}S_{3}S_{6}$, $F_{2}F_{13}S_{1}S_{3}S_{6}$, $F_{22}F_{25}S_{23}V_{4}V_{20}$, $F_{22}F_{8}S_{3}V_{4}V_{20}$, $F_{25}F_{5}S_{23}V_{4}V_{20}$, $F_{5}F_{8}S_{3}V_{4}V_{20}$, $F_{5}F_{8}S_{3}V_{9}V_{4}$, $F_{23}F_{24}S_{22}V_{3}V_{21}$, $F_{23}F_{7}S_{2}V_{3}V_{21}$, $F_{24}F_{6}S_{22}V_{3}V_{21}$, $F_{6}F_{7}S_{2}V_{3}V_{21}$, $F_{6}F_{7}S_{2}V_{10}V_{3}$, $F_{8}F_{27}S_{22}S_{22}V_{3}$, $F_{13}F_{28}S_{21}S_{23}V_{4}$, $F_{13}F_{28}S_{23}S_{1}V_{4}$, $F_{13}F_{28}S_{21}S_{3}V_{4}$, $F_{13}F_{28}S_{1}S_{3}V_{4}$, $F_{2}F_{13}S_{1}S_{3}V_{4}$, $F_{8}F_{27}S_{23}V_{11}V_{19}$, $F_{8}F_{27}S_{3}V_{11}V_{19}$, $F_{8}F_{27}S_{23}V_{11}V_{2}$, $F_{8}F_{27}S_{3}V_{11}V_{2}$, $F_{1}F_{8}S_{3}V_{11}V_{2}$, $F_{23}F_{24}S_{5}V_{3}V_{21}$, $F_{23}F_{7}S_{5}V_{3}V_{21}$, $F_{24}F_{6}S_{5}V_{3}V_{21}$, $F_{6}F_{7}S_{5}V_{3}V_{21}$, $F_{6}F_{7}S_{5}V_{10}V_{3}$, $F_{22}F_{25}S_{5}S_{25}V_{3}$, $F_{25}F_{5}S_{5}S_{25}V_{3}$, $F_{22}F_{8}S_{5}S_{25}V_{3}$, $F_{5}F_{8}S_{5}S_{25}V_{3}$, $F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{13}F_{28}S_{21}S_{23}V_{11}$, $F_{13}F_{28}S_{23}S_{1}V_{11}$, $F_{13}F_{28}S_{21}S_{3}V_{11}$, $F_{13}F_{28}S_{1}S_{3}V_{11}$, $F_{2}F_{13}S_{1}S_{3}V_{11}$, $F_{8}F_{27}S_{22}V_{11}V_{19}$, $F_{8}F_{27}S_{2}V_{11}V_{19}$, $F_{8}F_{27}S_{22}V_{11}V_{2}$, $F_{8}F_{27}S_{2}V_{11}V_{2}$, $F_{1}F_{8}S_{2}V_{11}V_{2}$, $F_{22}F_{25}S_{5}V_{4}V_{20}$, $F_{22}F_{8}S_{5}V_{4}V_{20}$, $F_{25}F_{5}S_{5}V_{4}V_{20}$, $F_{5}F_{8}S_{5}V_{4}V_{20}$, $F_{5}F_{8}S_{5}V_{9}V_{4}$, $F_{23}F_{24}S_{6}V_{3}V_{21}$, $F_{23}F_{7}S_{6}V_{3}V_{21}$, $F_{24}F_{6}S_{6}V_{3}V_{21}$, $F_{6}F_{7}S_{6}V_{3}V_{21}$, $F_{6}F_{7}S_{6}V_{10}V_{3}$, $F_{23}F_{24}S_{6}S_{25}V_{3}$, $F_{24}F_{6}S_{6}S_{25}V_{3}$, $F_{23}F_{7}S_{6}S_{25}V_{3}$, $F_{6}F_{7}S_{6}S_{25}V_{3}$, $F_{6}F_{7}S_{16}S_{6}V_{3}$, $F_{22}F_{25}S_{5}S_{25}V_{4}$, $F_{25}F_{5}S_{5}S_{25}V_{4}$, $F_{22}F_{8}S_{5}S_{25}V_{4}$, $F_{5}F_{8}S_{5}S_{25}V_{4}$, $F_{5}F_{8}S_{16}S_{5}V_{4}$, $F_{8}F_{27}S_{22}S_{22}V_{11}$, $F_{8}F_{27}S_{22}S_{2}V_{11}$, $F_{8}F_{27}S_{2}S_{2}V_{11}$, $F_{1}F_{8}S_{2}S_{2}V_{11}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{9}$} {{$F_{30}F_{30}S_{24}S_{24}V_{22}$, $F_{30}F_{30}S_{24}S_{4}V_{22}$, $F_{27}F_{27}S_{22}S_{22}V_{20}$, $F_{27}F_{27}S_{22}S_{2}V_{20}$, $F_{30}F_{30}S_{4}S_{4}V_{22}$, $F_{4}F_{4}S_{4}S_{4}V_{13}$, $F_{27}F_{27}S_{2}S_{2}V_{20}$, $F_{1}F_{1}S_{2}S_{2}V_{9}$, $F_{29}F_{29}S_{24}S_{25}V_{19}$, $F_{29}F_{29}S_{22}S_{25}V_{19}$, $F_{29}F_{29}S_{4}S_{25}V_{19}$, $F_{29}F_{29}S_{2}S_{25}V_{19}$, $F_{29}F_{29}S_{24}S_{25}V_{2}$, $F_{29}F_{29}S_{22}S_{25}V_{2}$, $F_{29}F_{29}S_{4}S_{25}V_{2}$, $F_{29}F_{29}S_{2}S_{25}V_{2}$, $F_{3}F_{3}S_{16}S_{4}V_{2}$, $F_{3}F_{3}S_{16}S_{2}V_{2}$, $F_{30}F_{30}S_{24}V_{19}V_{22}$, $F_{30}F_{30}S_{24}V_{2}V_{22}$, $F_{27}F_{27}S_{22}V_{19}V_{20}$, $F_{27}F_{27}S_{22}V_{2}V_{20}$, $F_{30}F_{30}S_{4}V_{19}V_{22}$, $F_{30}F_{30}S_{4}V_{2}V_{22}$, $F_{4}F_{4}S_{4}V_{13}V_{2}$, $F_{27}F_{27}S_{2}V_{19}V_{20}$, $F_{27}F_{27}S_{2}V_{2}V_{20}$, $F_{1}F_{1}S_{2}V_{9}V_{2}$, $F_{29}F_{29}S_{23}S_{24}S_{25}$, $F_{29}F_{29}S_{22}S_{23}S_{25}$, $F_{29}F_{29}S_{23}S_{4}S_{25}$, $F_{29}F_{29}S_{23}S_{2}S_{25}$, $F_{29}F_{29}S_{24}S_{3}S_{25}$, $F_{29}F_{29}S_{22}S_{3}S_{25}$, $F_{29}F_{29}S_{3}S_{4}S_{25}$, $F_{29}F_{29}S_{2}S_{3}S_{25}$, $F_{3}F_{3}S_{16}S_{3}S_{4}$, $F_{3}F_{3}S_{16}S_{2}S_{3}$, $F_{30}F_{30}V_{19}V_{19}V_{22}$, $F_{30}F_{30}V_{19}V_{2}V_{22}$, $F_{27}F_{27}V_{19}V_{19}V_{20}$, $F_{27}F_{27}V_{19}V_{2}V_{20}$, $F_{30}F_{30}V_{2}V_{2}V_{22}$, $F_{27}F_{27}V_{2}V_{2}V_{20}$, $F_{4}F_{4}V_{13}V_{2}V_{2}$, $F_{1}F_{1}V_{9}V_{2}V_{2}$, $F_{26}F_{30}S_{24}S_{24}S_{24}$, $F_{26}F_{30}S_{24}S_{24}S_{4}$, $F_{22}F_{27}S_{22}S_{22}S_{22}$, $F_{22}F_{27}S_{22}S_{22}S_{2}$, $F_{9}F_{30}S_{24}S_{4}S_{4}$, $F_{9}F_{30}S_{4}S_{4}S_{4}$, $F_{4}F_{9}S_{4}S_{4}S_{4}$, $F_{5}F_{27}S_{22}S_{2}S_{2}$, $F_{5}F_{27}S_{2}S_{2}S_{2}$, $F_{1}F_{5}S_{2}S_{2}S_{2}$, $F_{25}F_{29}S_{24}V_{19}V_{19}$, $F_{25}F_{29}S_{22}V_{19}V_{19}$, $F_{25}F_{29}S_{4}V_{19}V_{19}$, $F_{25}F_{29}S_{2}V_{19}V_{19}$, $F_{8}F_{29}S_{24}V_{2}V_{2}$, $F_{8}F_{29}S_{22}V_{2}V_{2}$, $F_{8}F_{29}S_{4}V_{2}V_{2}$, $F_{8}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{8}S_{4}V_{2}V_{2}$, $F_{3}F_{8}S_{2}V_{2}V_{2}$, $F_{26}F_{30}S_{24}S_{24}V_{19}$, $F_{26}F_{30}S_{24}S_{24}V_{2}$, $F_{22}F_{27}S_{22}S_{22}V_{19}$, $F_{22}F_{27}S_{22}S_{22}V_{2}$, $F_{9}F_{30}S_{4}S_{4}V_{19}$, $F_{9}F_{30}S_{4}S_{4}V_{2}$, $F_{4}F_{9}S_{4}S_{4}V_{2}$, $F_{5}F_{27}S_{2}S_{2}V_{19}$, $F_{5}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{5}S_{2}S_{2}V_{2}$, $F_{26}F_{30}S_{24}S_{24}V_{22}$, $F_{9}F_{30}S_{24}S_{4}V_{22}$, $F_{22}F_{27}S_{22}S_{22}V_{20}$, $F_{5}F_{27}S_{22}S_{2}V_{20}$, $F_{26}F_{30}S_{24}S_{4}V_{22}$, $F_{9}F_{30}S_{4}S_{4}V_{22}$, $F_{4}F_{9}S_{4}S_{4}V_{13}$, $F_{22}F_{27}S_{22}S_{2}V_{20}$, $F_{5}F_{27}S_{2}S_{2}V_{20}$, $F_{1}F_{5}S_{2}S_{2}V_{9}$, $F_{25}F_{29}S_{24}S_{5}V_{19}$, $F_{25}F_{29}S_{22}S_{5}V_{19}$, $F_{25}F_{29}S_{5}S_{4}V_{19}$, $F_{25}F_{29}S_{2}S_{5}V_{19}$, $F_{8}F_{29}S_{24}S_{5}V_{2}$, $F_{8}F_{29}S_{22}S_{5}V_{2}$, $F_{8}F_{29}S_{5}S_{4}V_{2}$, $F_{8}F_{29}S_{2}S_{5}V_{2}$, $F_{3}F_{8}S_{5}S_{4}V_{2}$, $F_{3}F_{8}S_{2}S_{5}V_{2}$, $F_{26}F_{30}S_{24}S_{5}V_{22}$, $F_{9}F_{30}S_{24}S_{5}V_{22}$, $F_{22}F_{27}S_{22}S_{5}V_{20}$, $F_{5}F_{27}S_{22}S_{5}V_{20}$, $F_{26}F_{30}S_{5}S_{4}V_{22}$, $F_{9}F_{30}S_{5}S_{4}V_{22}$, $F_{4}F_{9}S_{5}S_{4}V_{13}$, $F_{22}F_{27}S_{2}S_{5}V_{20}$, $F_{5}F_{27}S_{2}S_{5}V_{20}$, $F_{1}F_{5}S_{2}S_{5}V_{9}$, $F_{26}F_{30}S_{24}V_{19}V_{22}$, $F_{9}F_{30}S_{4}V_{19}V_{22}$, $F_{22}F_{27}S_{22}V_{19}V_{20}$, $F_{5}F_{27}S_{2}V_{19}V_{20}$, $F_{26}F_{30}S_{24}V_{2}V_{22}$, $F_{9}F_{30}S_{4}V_{2}V_{22}$, $F_{22}F_{27}S_{22}V_{2}V_{20}$, $F_{5}F_{27}S_{2}V_{2}V_{20}$, $F_{4}F_{9}S_{4}V_{13}V_{2}$, $F_{1}F_{5}S_{2}V_{9}V_{2}$, $F_{25}F_{29}S_{24}S_{25}V_{19}$, $F_{8}F_{29}S_{24}S_{25}V_{2}$, $F_{25}F_{29}S_{22}S_{25}V_{19}$, $F_{8}F_{29}S_{22}S_{25}V_{2}$, $F_{25}F_{29}S_{4}S_{25}V_{19}$, $F_{8}F_{29}S_{4}S_{25}V_{2}$, $F_{3}F_{8}S_{16}S_{4}V_{2}$, $F_{25}F_{29}S_{2}S_{25}V_{19}$, $F_{8}F_{29}S_{2}S_{25}V_{2}$, $F_{3}F_{8}S_{16}S_{2}V_{2}$, $F_{26}F_{30}S_{24}S_{24}S_{5}$, $F_{26}F_{30}S_{24}S_{5}S_{4}$, $F_{22}F_{27}S_{22}S_{22}S_{5}$, $F_{22}F_{27}S_{22}S_{2}S_{5}$, $F_{9}F_{30}S_{24}S_{5}S_{4}$, $F_{9}F_{30}S_{5}S_{4}S_{4}$, $F_{4}F_{9}S_{5}S_{4}S_{4}$, $F_{5}F_{27}S_{22}S_{2}S_{5}$, $F_{5}F_{27}S_{2}S_{2}S_{5}$, $F_{1}F_{5}S_{2}S_{2}S_{5}$, $F_{25}F_{29}S_{24}S_{5}S_{25}$, $F_{8}F_{29}S_{24}S_{5}S_{25}$, $F_{25}F_{29}S_{22}S_{5}S_{25}$, $F_{8}F_{29}S_{22}S_{5}S_{25}$, $F_{25}F_{29}S_{5}S_{4}S_{25}$, $F_{8}F_{29}S_{5}S_{4}S_{25}$, $F_{3}F_{8}S_{16}S_{5}S_{4}$, $F_{25}F_{29}S_{2}S_{5}S_{25}$, $F_{8}F_{29}S_{2}S_{5}S_{25}$, $F_{3}F_{8}S_{16}S_{2}S_{5}$, $F_{25}F_{29}S_{24}V_{19}V_{3}$, $F_{25}F_{29}S_{22}V_{19}V_{3}$, $F_{25}F_{29}S_{4}V_{19}V_{3}$, $F_{25}F_{29}S_{2}V_{19}V_{3}$, $F_{8}F_{29}S_{24}V_{3}V_{2}$, $F_{8}F_{29}S_{22}V_{3}V_{2}$, $F_{8}F_{29}S_{4}V_{3}V_{2}$, $F_{8}F_{29}S_{2}V_{3}V_{2}$, $F_{3}F_{8}S_{4}V_{3}V_{2}$, $F_{3}F_{8}S_{2}V_{3}V_{2}$, $F_{26}F_{30}S_{24}S_{5}V_{19}$, $F_{26}F_{30}S_{24}S_{5}V_{2}$, $F_{22}F_{27}S_{22}S_{5}V_{19}$, $F_{22}F_{27}S_{22}S_{5}V_{2}$, $F_{9}F_{30}S_{5}S_{4}V_{19}$, $F_{9}F_{30}S_{5}S_{4}V_{2}$, $F_{4}F_{9}S_{5}S_{4}V_{2}$, $F_{5}F_{27}S_{2}S_{5}V_{19}$, $F_{5}F_{27}S_{2}S_{5}V_{2}$, $F_{1}F_{5}S_{2}S_{5}V_{2}$, $F_{26}F_{30}S_{5}V_{19}V_{22}$, $F_{9}F_{30}S_{5}V_{19}V_{22}$, $F_{22}F_{27}S_{5}V_{19}V_{20}$, $F_{5}F_{27}S_{5}V_{19}V_{20}$, $F_{26}F_{30}S_{5}V_{2}V_{22}$, $F_{9}F_{30}S_{5}V_{2}V_{22}$, $F_{22}F_{27}S_{5}V_{2}V_{20}$, $F_{5}F_{27}S_{5}V_{2}V_{20}$, $F_{4}F_{9}S_{5}V_{13}V_{2}$, $F_{1}F_{5}S_{5}V_{9}V_{2}$, $F_{25}F_{29}S_{24}S_{25}V_{3}$, $F_{8}F_{29}S_{24}S_{25}V_{3}$, $F_{25}F_{29}S_{22}S_{25}V_{3}$, $F_{8}F_{29}S_{22}S_{25}V_{3}$, $F_{25}F_{29}S_{4}S_{25}V_{3}$, $F_{8}F_{29}S_{4}S_{25}V_{3}$, $F_{3}F_{8}S_{16}S_{4}V_{3}$, $F_{25}F_{29}S_{2}S_{25}V_{3}$, $F_{8}F_{29}S_{2}S_{25}V_{3}$, $F_{3}F_{8}S_{16}S_{2}V_{3}$, $F_{25}F_{30}S_{24}V_{19}V_{19}$, $F_{25}F_{30}S_{4}V_{19}V_{19}$, $F_{25}F_{27}S_{22}V_{19}V_{19}$, $F_{25}F_{27}S_{2}V_{19}V_{19}$, $F_{8}F_{30}S_{24}V_{2}V_{2}$, $F_{8}F_{30}S_{4}V_{2}V_{2}$, $F_{8}F_{27}S_{22}V_{2}V_{2}$, $F_{8}F_{27}S_{2}V_{2}V_{2}$, $F_{4}F_{8}S_{4}V_{2}V_{2}$, $F_{1}F_{8}S_{2}V_{2}V_{2}$, $F_{26}F_{29}S_{24}S_{24}V_{19}$, $F_{26}F_{29}S_{24}S_{24}V_{2}$, $F_{22}F_{29}S_{22}S_{22}V_{19}$, $F_{22}F_{29}S_{22}S_{22}V_{2}$, $F_{9}F_{29}S_{4}S_{4}V_{19}$, $F_{9}F_{29}S_{4}S_{4}V_{2}$, $F_{3}F_{9}S_{4}S_{4}V_{2}$, $F_{5}F_{29}S_{2}S_{2}V_{19}$, $F_{5}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{5}S_{2}S_{2}V_{2}$, $F_{23}F_{29}S_{23}S_{23}S_{24}$, $F_{23}F_{29}S_{22}S_{23}S_{23}$, $F_{23}F_{29}S_{23}S_{23}S_{4}$, $F_{23}F_{29}S_{23}S_{23}S_{2}$, $F_{6}F_{29}S_{24}S_{3}S_{3}$, $F_{6}F_{29}S_{22}S_{3}S_{3}$, $F_{6}F_{29}S_{3}S_{3}S_{4}$, $F_{6}F_{29}S_{2}S_{3}S_{3}$, $F_{3}F_{6}S_{3}S_{3}S_{4}$, $F_{3}F_{6}S_{2}S_{3}S_{3}$, $F_{25}F_{30}V_{19}V_{19}V_{19}$, $F_{25}F_{30}V_{19}V_{19}V_{2}$, $F_{25}F_{27}V_{19}V_{19}V_{19}$, $F_{25}F_{27}V_{19}V_{19}V_{2}$, $F_{8}F_{30}V_{19}V_{2}V_{2}$, $F_{8}F_{30}V_{2}V_{2}V_{2}$, $F_{8}F_{27}V_{19}V_{2}V_{2}$, $F_{8}F_{27}V_{2}V_{2}V_{2}$, $F_{4}F_{8}V_{2}V_{2}V_{2}$, $F_{1}F_{8}V_{2}V_{2}V_{2}$, $F_{26}F_{29}S_{23}S_{24}S_{24}$, $F_{26}F_{29}S_{24}S_{24}S_{3}$, $F_{22}F_{29}S_{22}S_{22}S_{23}$, $F_{22}F_{29}S_{22}S_{22}S_{3}$, $F_{9}F_{29}S_{23}S_{4}S_{4}$, $F_{9}F_{29}S_{3}S_{4}S_{4}$, $F_{3}F_{9}S_{3}S_{4}S_{4}$, $F_{5}F_{29}S_{23}S_{2}S_{2}$, $F_{5}F_{29}S_{2}S_{2}S_{3}$, $F_{3}F_{5}S_{2}S_{2}S_{3}$, $F_{26}F_{29}S_{24}S_{25}V_{19}$, $F_{22}F_{29}S_{22}S_{25}V_{19}$, $F_{9}F_{29}S_{4}S_{25}V_{19}$, $F_{5}F_{29}S_{2}S_{25}V_{19}$, $F_{26}F_{29}S_{24}S_{25}V_{2}$, $F_{22}F_{29}S_{22}S_{25}V_{2}$, $F_{9}F_{29}S_{4}S_{25}V_{2}$, $F_{5}F_{29}S_{2}S_{25}V_{2}$, $F_{3}F_{9}S_{16}S_{4}V_{2}$, $F_{3}F_{5}S_{16}S_{2}V_{2}$, $F_{25}F_{30}S_{24}V_{19}V_{22}$, $F_{8}F_{30}S_{24}V_{2}V_{22}$, $F_{25}F_{27}S_{22}V_{19}V_{20}$, $F_{8}F_{27}S_{22}V_{2}V_{20}$, $F_{25}F_{30}S_{4}V_{19}V_{22}$, $F_{8}F_{30}S_{4}V_{2}V_{22}$, $F_{4}F_{8}S_{4}V_{13}V_{2}$, $F_{25}F_{27}S_{2}V_{19}V_{20}$, $F_{8}F_{27}S_{2}V_{2}V_{20}$, $F_{1}F_{8}S_{2}V_{9}V_{2}$, $F_{25}F_{30}S_{24}S_{5}V_{19}$, $F_{25}F_{30}S_{5}S_{4}V_{19}$, $F_{25}F_{27}S_{22}S_{5}V_{19}$, $F_{25}F_{27}S_{2}S_{5}V_{19}$, $F_{8}F_{30}S_{24}S_{5}V_{2}$, $F_{8}F_{30}S_{5}S_{4}V_{2}$, $F_{8}F_{27}S_{22}S_{5}V_{2}$, $F_{8}F_{27}S_{2}S_{5}V_{2}$, $F_{4}F_{8}S_{5}S_{4}V_{2}$, $F_{1}F_{8}S_{2}S_{5}V_{2}$, $F_{25}F_{30}S_{24}S_{5}V_{22}$, $F_{8}F_{30}S_{24}S_{5}V_{22}$, $F_{25}F_{27}S_{22}S_{5}V_{20}$, $F_{8}F_{27}S_{22}S_{5}V_{20}$, $F_{25}F_{30}S_{5}S_{4}V_{22}$, $F_{8}F_{30}S_{5}S_{4}V_{22}$, $F_{4}F_{8}S_{5}S_{4}V_{13}$, $F_{25}F_{27}S_{2}S_{5}V_{20}$, $F_{8}F_{27}S_{2}S_{5}V_{20}$, $F_{1}F_{8}S_{2}S_{5}V_{9}$, $F_{23}F_{29}S_{23}S_{24}V_{3}$, $F_{23}F_{29}S_{22}S_{23}V_{3}$, $F_{23}F_{29}S_{23}S_{4}V_{3}$, $F_{23}F_{29}S_{23}S_{2}V_{3}$, $F_{6}F_{29}S_{24}S_{3}V_{3}$, $F_{6}F_{29}S_{22}S_{3}V_{3}$, $F_{6}F_{29}S_{3}S_{4}V_{3}$, $F_{6}F_{29}S_{2}S_{3}V_{3}$, $F_{3}F_{6}S_{3}S_{4}V_{3}$, $F_{3}F_{6}S_{2}S_{3}V_{3}$, $F_{25}F_{30}S_{5}V_{19}V_{19}$, $F_{25}F_{30}S_{5}V_{19}V_{2}$, $F_{25}F_{27}S_{5}V_{19}V_{19}$, $F_{25}F_{27}S_{5}V_{19}V_{2}$, $F_{8}F_{30}S_{5}V_{19}V_{2}$, $F_{8}F_{30}S_{5}V_{2}V_{2}$, $F_{8}F_{27}S_{5}V_{19}V_{2}$, $F_{8}F_{27}S_{5}V_{2}V_{2}$, $F_{4}F_{8}S_{5}V_{2}V_{2}$, $F_{1}F_{8}S_{5}V_{2}V_{2}$, $F_{26}F_{29}S_{5}S_{25}V_{19}$, $F_{22}F_{29}S_{5}S_{25}V_{19}$, $F_{9}F_{29}S_{5}S_{25}V_{19}$, $F_{5}F_{29}S_{5}S_{25}V_{19}$, $F_{26}F_{29}S_{5}S_{25}V_{2}$, $F_{22}F_{29}S_{5}S_{25}V_{2}$, $F_{9}F_{29}S_{5}S_{25}V_{2}$, $F_{5}F_{29}S_{5}S_{25}V_{2}$, $F_{3}F_{9}S_{16}S_{5}V_{2}$, $F_{3}F_{5}S_{16}S_{5}V_{2}$, $F_{25}F_{30}S_{24}V_{3}V_{22}$, $F_{8}F_{30}S_{24}V_{3}V_{22}$, $F_{25}F_{27}S_{22}V_{3}V_{20}$, $F_{8}F_{27}S_{22}V_{3}V_{20}$, $F_{25}F_{30}S_{4}V_{3}V_{22}$, $F_{8}F_{30}S_{4}V_{3}V_{22}$, $F_{4}F_{8}S_{4}V_{13}V_{3}$, $F_{25}F_{27}S_{2}V_{3}V_{20}$, $F_{8}F_{27}S_{2}V_{3}V_{20}$, $F_{1}F_{8}S_{2}V_{9}V_{3}$, $F_{26}F_{29}S_{23}S_{24}S_{25}$, $F_{22}F_{29}S_{22}S_{23}S_{25}$, $F_{9}F_{29}S_{23}S_{4}S_{25}$, $F_{5}F_{29}S_{23}S_{2}S_{25}$, $F_{26}F_{29}S_{24}S_{3}S_{25}$, $F_{22}F_{29}S_{22}S_{3}S_{25}$, $F_{9}F_{29}S_{3}S_{4}S_{25}$, $F_{5}F_{29}S_{2}S_{3}S_{25}$, $F_{3}F_{9}S_{16}S_{3}S_{4}$, $F_{3}F_{5}S_{16}S_{2}S_{3}$, $F_{25}F_{30}V_{19}V_{19}V_{22}$, $F_{8}F_{30}V_{19}V_{2}V_{22}$, $F_{25}F_{27}V_{19}V_{19}V_{20}$, $F_{8}F_{27}V_{19}V_{2}V_{20}$, $F_{25}F_{30}V_{19}V_{2}V_{22}$, $F_{8}F_{30}V_{2}V_{2}V_{22}$, $F_{25}F_{27}V_{19}V_{2}V_{20}$, $F_{8}F_{27}V_{2}V_{2}V_{20}$, $F_{4}F_{8}V_{13}V_{2}V_{2}$, $F_{1}F_{8}V_{9}V_{2}V_{2}$, $F_{23}F_{29}S_{23}S_{24}S_{25}$, $F_{6}F_{29}S_{24}S_{3}S_{25}$, $F_{23}F_{29}S_{22}S_{23}S_{25}$, $F_{6}F_{29}S_{22}S_{3}S_{25}$, $F_{23}F_{29}S_{23}S_{4}S_{25}$, $F_{6}F_{29}S_{3}S_{4}S_{25}$, $F_{3}F_{6}S_{16}S_{3}S_{4}$, $F_{23}F_{29}S_{23}S_{2}S_{25}$, $F_{6}F_{29}S_{2}S_{3}S_{25}$, $F_{3}F_{6}S_{16}S_{2}S_{3}$, $F_{25}F_{30}S_{24}V_{19}V_{3}$, $F_{25}F_{30}S_{4}V_{19}V_{3}$, $F_{25}F_{27}S_{22}V_{19}V_{3}$, $F_{25}F_{27}S_{2}V_{19}V_{3}$, $F_{8}F_{30}S_{24}V_{3}V_{2}$, $F_{8}F_{30}S_{4}V_{3}V_{2}$, $F_{8}F_{27}S_{22}V_{3}V_{2}$, $F_{8}F_{27}S_{2}V_{3}V_{2}$, $F_{4}F_{8}S_{4}V_{3}V_{2}$, $F_{1}F_{8}S_{2}V_{3}V_{2}$, $F_{26}F_{29}S_{24}S_{5}V_{19}$, $F_{26}F_{29}S_{24}S_{5}V_{2}$, $F_{22}F_{29}S_{22}S_{5}V_{19}$, $F_{22}F_{29}S_{22}S_{5}V_{2}$, $F_{9}F_{29}S_{5}S_{4}V_{19}$, $F_{9}F_{29}S_{5}S_{4}V_{2}$, $F_{3}F_{9}S_{5}S_{4}V_{2}$, $F_{5}F_{29}S_{2}S_{5}V_{19}$, $F_{5}F_{29}S_{2}S_{5}V_{2}$, $F_{3}F_{5}S_{2}S_{5}V_{2}$, $F_{25}F_{30}S_{5}V_{19}V_{22}$, $F_{8}F_{30}S_{5}V_{19}V_{22}$, $F_{25}F_{27}S_{5}V_{19}V_{20}$, $F_{8}F_{27}S_{5}V_{19}V_{20}$, $F_{25}F_{30}S_{5}V_{2}V_{22}$, $F_{8}F_{30}S_{5}V_{2}V_{22}$, $F_{25}F_{27}S_{5}V_{2}V_{20}$, $F_{8}F_{27}S_{5}V_{2}V_{20}$, $F_{4}F_{8}S_{5}V_{13}V_{2}$, $F_{1}F_{8}S_{5}V_{9}V_{2}$, $F_{23}F_{29}S_{24}S_{25}V_{3}$, $F_{6}F_{29}S_{24}S_{25}V_{3}$, $F_{23}F_{29}S_{22}S_{25}V_{3}$, $F_{6}F_{29}S_{22}S_{25}V_{3}$, $F_{23}F_{29}S_{4}S_{25}V_{3}$, $F_{6}F_{29}S_{4}S_{25}V_{3}$, $F_{3}F_{6}S_{16}S_{4}V_{3}$, $F_{23}F_{29}S_{2}S_{25}V_{3}$, $F_{6}F_{29}S_{2}S_{25}V_{3}$, $F_{3}F_{6}S_{16}S_{2}V_{3}$, $F_{25}F_{30}V_{19}V_{19}V_{3}$, $F_{25}F_{30}V_{19}V_{3}V_{2}$, $F_{25}F_{27}V_{19}V_{19}V_{3}$, $F_{25}F_{27}V_{19}V_{3}V_{2}$, $F_{8}F_{30}V_{19}V_{3}V_{2}$, $F_{8}F_{30}V_{3}V_{2}V_{2}$, $F_{8}F_{27}V_{19}V_{3}V_{2}$, $F_{8}F_{27}V_{3}V_{2}V_{2}$, $F_{4}F_{8}V_{3}V_{2}V_{2}$, $F_{1}F_{8}V_{3}V_{2}V_{2}$, $F_{26}F_{29}S_{23}S_{24}S_{5}$, $F_{26}F_{29}S_{24}S_{3}S_{5}$, $F_{22}F_{29}S_{22}S_{23}S_{5}$, $F_{22}F_{29}S_{22}S_{3}S_{5}$, $F_{9}F_{29}S_{23}S_{5}S_{4}$, $F_{9}F_{29}S_{3}S_{5}S_{4}$, $F_{3}F_{9}S_{3}S_{5}S_{4}$, $F_{5}F_{29}S_{23}S_{2}S_{5}$, $F_{5}F_{29}S_{2}S_{3}S_{5}$, $F_{3}F_{5}S_{2}S_{3}S_{5}$, $F_{26}F_{29}S_{23}S_{5}S_{25}$, $F_{22}F_{29}S_{23}S_{5}S_{25}$, $F_{9}F_{29}S_{23}S_{5}S_{25}$, $F_{5}F_{29}S_{23}S_{5}S_{25}$, $F_{26}F_{29}S_{3}S_{5}S_{25}$, $F_{22}F_{29}S_{3}S_{5}S_{25}$, $F_{9}F_{29}S_{3}S_{5}S_{25}$, $F_{5}F_{29}S_{3}S_{5}S_{25}$, $F_{3}F_{9}S_{16}S_{3}S_{5}$, $F_{3}F_{5}S_{16}S_{3}S_{5}$, $F_{25}F_{30}V_{19}V_{3}V_{22}$, $F_{8}F_{30}V_{19}V_{3}V_{22}$, $F_{25}F_{27}V_{19}V_{3}V_{20}$, $F_{8}F_{27}V_{19}V_{3}V_{20}$, $F_{25}F_{30}V_{3}V_{2}V_{22}$, $F_{8}F_{30}V_{3}V_{2}V_{22}$, $F_{25}F_{27}V_{3}V_{2}V_{20}$, $F_{8}F_{27}V_{3}V_{2}V_{20}$, $F_{4}F_{8}V_{13}V_{3}V_{2}$, $F_{1}F_{8}V_{9}V_{3}V_{2}$, $F_{26}F_{26}S_{24}S_{24}V_{22}$, $F_{26}F_{9}S_{24}S_{4}V_{22}$, $F_{22}F_{22}S_{22}S_{22}V_{20}$, $F_{22}F_{5}S_{22}S_{2}V_{20}$, $F_{9}F_{9}S_{4}S_{4}V_{22}$, $F_{9}F_{9}S_{4}S_{4}V_{13}$, $F_{5}F_{5}S_{2}S_{2}V_{20}$, $F_{5}F_{5}S_{2}S_{2}V_{9}$, $F_{8}F_{29}S_{24}S_{5}V_{19}$, $F_{8}F_{29}S_{22}S_{5}V_{19}$, $F_{8}F_{29}S_{5}S_{4}V_{19}$, $F_{8}F_{29}S_{2}S_{5}V_{19}$, $F_{26}F_{26}S_{24}S_{5}V_{22}$, $F_{26}F_{9}S_{24}S_{5}V_{22}$, $F_{22}F_{22}S_{22}S_{5}V_{20}$, $F_{22}F_{5}S_{22}S_{5}V_{20}$, $F_{26}F_{9}S_{5}S_{4}V_{22}$, $F_{9}F_{9}S_{5}S_{4}V_{22}$, $F_{9}F_{9}S_{5}S_{4}V_{13}$, $F_{22}F_{5}S_{2}S_{5}V_{20}$, $F_{5}F_{5}S_{2}S_{5}V_{20}$, $F_{5}F_{5}S_{2}S_{5}V_{9}$, $F_{8}F_{29}S_{7}S_{24}V_{19}$, $F_{8}F_{29}S_{7}S_{22}V_{19}$, $F_{8}F_{29}S_{7}S_{4}V_{19}$, $F_{8}F_{29}S_{7}S_{2}V_{19}$, $F_{8}F_{29}S_{7}S_{24}V_{2}$, $F_{8}F_{29}S_{7}S_{22}V_{2}$, $F_{8}F_{29}S_{7}S_{4}V_{2}$, $F_{8}F_{29}S_{7}S_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{2}V_{2}$, $F_{26}F_{26}S_{5}S_{5}V_{22}$, $F_{26}F_{9}S_{5}S_{5}V_{22}$, $F_{22}F_{22}S_{5}S_{5}V_{20}$, $F_{22}F_{5}S_{5}S_{5}V_{20}$, $F_{9}F_{9}S_{5}S_{5}V_{22}$, $F_{9}F_{9}S_{5}S_{5}V_{13}$, $F_{5}F_{5}S_{5}S_{5}V_{20}$, $F_{5}F_{5}S_{5}S_{5}V_{9}$, $F_{25}F_{26}S_{24}S_{25}V_{19}$, $F_{22}F_{25}S_{22}S_{25}V_{19}$, $F_{25}F_{9}S_{4}S_{25}V_{19}$, $F_{25}F_{5}S_{2}S_{25}V_{19}$, $F_{26}F_{8}S_{24}S_{25}V_{2}$, $F_{22}F_{8}S_{22}S_{25}V_{2}$, $F_{8}F_{9}S_{4}S_{25}V_{2}$, $F_{5}F_{8}S_{2}S_{25}V_{2}$, $F_{8}F_{9}S_{16}S_{4}V_{2}$, $F_{5}F_{8}S_{16}S_{2}V_{2}$, $F_{25}F_{26}S_{24}V_{19}V_{22}$, $F_{26}F_{8}S_{24}V_{2}V_{22}$, $F_{22}F_{25}S_{22}V_{19}V_{20}$, $F_{22}F_{8}S_{22}V_{2}V_{20}$, $F_{25}F_{9}S_{4}V_{19}V_{22}$, $F_{8}F_{9}S_{4}V_{2}V_{22}$, $F_{8}F_{9}S_{4}V_{13}V_{2}$, $F_{25}F_{5}S_{2}V_{19}V_{20}$, $F_{5}F_{8}S_{2}V_{2}V_{20}$, $F_{5}F_{8}S_{2}V_{9}V_{2}$, $F_{8}F_{30}S_{24}S_{5}V_{19}$, $F_{8}F_{30}S_{5}S_{4}V_{19}$, $F_{8}F_{27}S_{22}S_{5}V_{19}$, $F_{8}F_{27}S_{2}S_{5}V_{19}$, $F_{25}F_{26}S_{24}S_{5}V_{22}$, $F_{26}F_{8}S_{24}S_{5}V_{22}$, $F_{22}F_{25}S_{22}S_{5}V_{20}$, $F_{22}F_{8}S_{22}S_{5}V_{20}$, $F_{25}F_{9}S_{5}S_{4}V_{22}$, $F_{8}F_{9}S_{5}S_{4}V_{22}$, $F_{8}F_{9}S_{5}S_{4}V_{13}$, $F_{25}F_{5}S_{2}S_{5}V_{20}$, $F_{5}F_{8}S_{2}S_{5}V_{20}$, $F_{5}F_{8}S_{2}S_{5}V_{9}$, $F_{5}F_{29}S_{23}S_{24}V_{3}$, $F_{5}F_{29}S_{22}S_{23}V_{3}$, $F_{5}F_{29}S_{23}S_{4}V_{3}$, $F_{5}F_{29}S_{23}S_{2}V_{3}$, $F_{5}F_{29}S_{24}S_{3}V_{3}$, $F_{5}F_{29}S_{22}S_{3}V_{3}$, $F_{5}F_{29}S_{3}S_{4}V_{3}$, $F_{5}F_{29}S_{2}S_{3}V_{3}$, $F_{3}F_{5}S_{3}S_{4}V_{3}$, $F_{3}F_{5}S_{2}S_{3}V_{3}$, $F_{8}F_{30}S_{5}V_{19}V_{19}$, $F_{8}F_{27}S_{5}V_{19}V_{19}$, $F_{25}F_{26}S_{5}S_{25}V_{19}$, $F_{22}F_{25}S_{5}S_{25}V_{19}$, $F_{25}F_{9}S_{5}S_{25}V_{19}$, $F_{25}F_{5}S_{5}S_{25}V_{19}$, $F_{26}F_{8}S_{5}S_{25}V_{2}$, $F_{22}F_{8}S_{5}S_{25}V_{2}$, $F_{8}F_{9}S_{5}S_{25}V_{2}$, $F_{5}F_{8}S_{5}S_{25}V_{2}$, $F_{8}F_{9}S_{16}S_{5}V_{2}$, $F_{5}F_{8}S_{16}S_{5}V_{2}$, $F_{25}F_{26}S_{24}V_{3}V_{22}$, $F_{26}F_{8}S_{24}V_{3}V_{22}$, $F_{22}F_{25}S_{22}V_{3}V_{20}$, $F_{22}F_{8}S_{22}V_{3}V_{20}$, $F_{25}F_{9}S_{4}V_{3}V_{22}$, $F_{8}F_{9}S_{4}V_{3}V_{22}$, $F_{8}F_{9}S_{4}V_{13}V_{3}$, $F_{25}F_{5}S_{2}V_{3}V_{20}$, $F_{5}F_{8}S_{2}V_{3}V_{20}$, $F_{5}F_{8}S_{2}V_{9}V_{3}$, $F_{25}F_{26}S_{24}S_{5}S_{25}$, $F_{22}F_{25}S_{22}S_{5}S_{25}$, $F_{25}F_{9}S_{5}S_{4}S_{25}$, $F_{25}F_{5}S_{2}S_{5}S_{25}$, $F_{26}F_{8}S_{24}S_{5}S_{25}$, $F_{22}F_{8}S_{22}S_{5}S_{25}$, $F_{8}F_{9}S_{5}S_{4}S_{25}$, $F_{5}F_{8}S_{2}S_{5}S_{25}$, $F_{8}F_{9}S_{16}S_{5}S_{4}$, $F_{5}F_{8}S_{16}S_{2}S_{5}$, $F_{8}F_{30}S_{24}S_{24}S_{5}$, $F_{8}F_{30}S_{24}S_{5}S_{4}$, $F_{8}F_{27}S_{22}S_{22}S_{5}$, $F_{8}F_{27}S_{22}S_{2}S_{5}$, $F_{8}F_{30}S_{5}S_{4}S_{4}$, $F_{4}F_{8}S_{5}S_{4}S_{4}$, $F_{8}F_{27}S_{2}S_{2}S_{5}$, $F_{1}F_{8}S_{2}S_{2}S_{5}$, $F_{5}F_{29}S_{7}S_{23}S_{24}$, $F_{5}F_{29}S_{7}S_{22}S_{23}$, $F_{5}F_{29}S_{7}S_{23}S_{4}$, $F_{5}F_{29}S_{7}S_{23}S_{2}$, $F_{5}F_{29}S_{7}S_{24}S_{3}$, $F_{5}F_{29}S_{7}S_{22}S_{3}$, $F_{5}F_{29}S_{7}S_{3}S_{4}$, $F_{5}F_{29}S_{7}S_{2}S_{3}$, $F_{3}F_{5}S_{7}S_{3}S_{4}$, $F_{3}F_{5}S_{7}S_{2}S_{3}$, $F_{25}F_{26}S_{5}S_{5}S_{25}$, $F_{22}F_{25}S_{5}S_{5}S_{25}$, $F_{25}F_{9}S_{5}S_{5}S_{25}$, $F_{25}F_{5}S_{5}S_{5}S_{25}$, $F_{26}F_{8}S_{5}S_{5}S_{25}$, $F_{22}F_{8}S_{5}S_{5}S_{25}$, $F_{8}F_{9}S_{5}S_{5}S_{25}$, $F_{5}F_{8}S_{5}S_{5}S_{25}$, $F_{8}F_{9}S_{16}S_{5}S_{5}$, $F_{5}F_{8}S_{16}S_{5}S_{5}$, $F_{8}F_{30}S_{7}S_{24}S_{24}$, $F_{8}F_{30}S_{7}S_{24}S_{4}$, $F_{8}F_{27}S_{7}S_{22}S_{22}$, $F_{8}F_{27}S_{7}S_{22}S_{2}$, $F_{8}F_{30}S_{7}S_{4}S_{4}$, $F_{4}F_{8}S_{7}S_{4}S_{4}$, $F_{8}F_{27}S_{7}S_{2}S_{2}$, $F_{1}F_{8}S_{7}S_{2}S_{2}$, $F_{25}F_{26}S_{24}S_{25}V_{3}$, $F_{22}F_{25}S_{22}S_{25}V_{3}$, $F_{25}F_{9}S_{4}S_{25}V_{3}$, $F_{25}F_{5}S_{2}S_{25}V_{3}$, $F_{26}F_{8}S_{24}S_{25}V_{3}$, $F_{22}F_{8}S_{22}S_{25}V_{3}$, $F_{8}F_{9}S_{4}S_{25}V_{3}$, $F_{5}F_{8}S_{2}S_{25}V_{3}$, $F_{8}F_{9}S_{16}S_{4}V_{3}$, $F_{5}F_{8}S_{16}S_{2}V_{3}$, $F_{25}F_{26}S_{5}V_{19}V_{22}$, $F_{26}F_{8}S_{5}V_{2}V_{22}$, $F_{22}F_{25}S_{5}V_{19}V_{20}$, $F_{22}F_{8}S_{5}V_{2}V_{20}$, $F_{25}F_{9}S_{5}V_{19}V_{22}$, $F_{8}F_{9}S_{5}V_{2}V_{22}$, $F_{8}F_{9}S_{5}V_{13}V_{2}$, $F_{25}F_{5}S_{5}V_{19}V_{20}$, $F_{5}F_{8}S_{5}V_{2}V_{20}$, $F_{5}F_{8}S_{5}V_{9}V_{2}$, $F_{5}F_{29}S_{24}V_{19}V_{3}$, $F_{5}F_{29}S_{24}V_{3}V_{2}$, $F_{5}F_{29}S_{22}V_{19}V_{3}$, $F_{5}F_{29}S_{22}V_{3}V_{2}$, $F_{5}F_{29}S_{4}V_{19}V_{3}$, $F_{5}F_{29}S_{4}V_{3}V_{2}$, $F_{3}F_{5}S_{4}V_{3}V_{2}$, $F_{5}F_{29}S_{2}V_{19}V_{3}$, $F_{5}F_{29}S_{2}V_{3}V_{2}$, $F_{3}F_{5}S_{2}V_{3}V_{2}$, $F_{8}F_{30}S_{7}S_{24}V_{19}$, $F_{8}F_{30}S_{7}S_{4}V_{19}$, $F_{8}F_{27}S_{7}S_{22}V_{19}$, $F_{8}F_{27}S_{7}S_{2}V_{19}$, $F_{8}F_{30}S_{7}S_{24}V_{2}$, $F_{8}F_{30}S_{7}S_{4}V_{2}$, $F_{8}F_{27}S_{7}S_{22}V_{2}$, $F_{8}F_{27}S_{7}S_{2}V_{2}$, $F_{4}F_{8}S_{7}S_{4}V_{2}$, $F_{1}F_{8}S_{7}S_{2}V_{2}$, $F_{25}F_{26}S_{5}S_{5}V_{22}$, $F_{26}F_{8}S_{5}S_{5}V_{22}$, $F_{22}F_{25}S_{5}S_{5}V_{20}$, $F_{22}F_{8}S_{5}S_{5}V_{20}$, $F_{25}F_{9}S_{5}S_{5}V_{22}$, $F_{8}F_{9}S_{5}S_{5}V_{22}$, $F_{8}F_{9}S_{5}S_{5}V_{13}$, $F_{25}F_{5}S_{5}S_{5}V_{20}$, $F_{5}F_{8}S_{5}S_{5}V_{20}$, $F_{5}F_{8}S_{5}S_{5}V_{9}$, $F_{5}F_{29}S_{7}S_{24}V_{19}$, $F_{5}F_{29}S_{7}S_{24}V_{2}$, $F_{5}F_{29}S_{7}S_{22}V_{19}$, $F_{5}F_{29}S_{7}S_{22}V_{2}$, $F_{5}F_{29}S_{7}S_{4}V_{19}$, $F_{5}F_{29}S_{7}S_{4}V_{2}$, $F_{3}F_{5}S_{7}S_{4}V_{2}$, $F_{5}F_{29}S_{7}S_{2}V_{19}$, $F_{5}F_{29}S_{7}S_{2}V_{2}$, $F_{3}F_{5}S_{7}S_{2}V_{2}$, $F_{8}F_{30}S_{7}V_{19}V_{19}$, $F_{8}F_{30}S_{7}V_{19}V_{2}$, $F_{8}F_{27}S_{7}V_{19}V_{19}$, $F_{8}F_{27}S_{7}V_{19}V_{2}$, $F_{8}F_{30}S_{7}V_{2}V_{2}$, $F_{8}F_{27}S_{7}V_{2}V_{2}$, $F_{4}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{8}S_{7}V_{2}V_{2}$, $F_{25}F_{26}S_{5}S_{25}V_{3}$, $F_{22}F_{25}S_{5}S_{25}V_{3}$, $F_{25}F_{9}S_{5}S_{25}V_{3}$, $F_{25}F_{5}S_{5}S_{25}V_{3}$, $F_{26}F_{8}S_{5}S_{25}V_{3}$, $F_{22}F_{8}S_{5}S_{25}V_{3}$, $F_{8}F_{9}S_{5}S_{25}V_{3}$, $F_{5}F_{8}S_{5}S_{25}V_{3}$, $F_{8}F_{9}S_{16}S_{5}V_{3}$, $F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{25}F_{26}S_{5}V_{3}V_{22}$, $F_{26}F_{8}S_{5}V_{3}V_{22}$, $F_{22}F_{25}S_{5}V_{3}V_{20}$, $F_{22}F_{8}S_{5}V_{3}V_{20}$, $F_{25}F_{9}S_{5}V_{3}V_{22}$, $F_{8}F_{9}S_{5}V_{3}V_{22}$, $F_{8}F_{9}S_{5}V_{13}V_{3}$, $F_{25}F_{5}S_{5}V_{3}V_{20}$, $F_{5}F_{8}S_{5}V_{3}V_{20}$, $F_{5}F_{8}S_{5}V_{9}V_{3}$, $F_{23}F_{26}S_{23}S_{24}S_{25}$, $F_{22}F_{23}S_{22}S_{23}S_{25}$, $F_{23}F_{9}S_{23}S_{4}S_{25}$, $F_{23}F_{5}S_{23}S_{2}S_{25}$, $F_{26}F_{6}S_{24}S_{3}S_{25}$, $F_{22}F_{6}S_{22}S_{3}S_{25}$, $F_{6}F_{9}S_{3}S_{4}S_{25}$, $F_{5}F_{6}S_{2}S_{3}S_{25}$, $F_{6}F_{9}S_{16}S_{3}S_{4}$, $F_{5}F_{6}S_{16}S_{2}S_{3}$, $F_{25}F_{25}V_{19}V_{19}V_{22}$, $F_{25}F_{8}V_{19}V_{2}V_{22}$, $F_{25}F_{25}V_{19}V_{19}V_{20}$, $F_{25}F_{8}V_{19}V_{2}V_{20}$, $F_{8}F_{8}V_{2}V_{2}V_{22}$, $F_{8}F_{8}V_{2}V_{2}V_{20}$, $F_{8}F_{8}V_{13}V_{2}V_{2}$, $F_{8}F_{8}V_{9}V_{2}V_{2}$, $F_{5}F_{30}S_{24}V_{19}V_{3}$, $F_{5}F_{30}S_{4}V_{19}V_{3}$, $F_{5}F_{27}S_{22}V_{19}V_{3}$, $F_{5}F_{27}S_{2}V_{19}V_{3}$, $F_{5}F_{30}S_{24}V_{3}V_{2}$, $F_{5}F_{30}S_{4}V_{3}V_{2}$, $F_{5}F_{27}S_{22}V_{3}V_{2}$, $F_{5}F_{27}S_{2}V_{3}V_{2}$, $F_{4}F_{5}S_{4}V_{3}V_{2}$, $F_{1}F_{5}S_{2}V_{3}V_{2}$, $F_{25}F_{25}S_{5}V_{19}V_{22}$, $F_{25}F_{8}S_{5}V_{19}V_{22}$, $F_{25}F_{25}S_{5}V_{19}V_{20}$, $F_{25}F_{8}S_{5}V_{19}V_{20}$, $F_{25}F_{8}S_{5}V_{2}V_{22}$, $F_{8}F_{8}S_{5}V_{2}V_{22}$, $F_{25}F_{8}S_{5}V_{2}V_{20}$, $F_{8}F_{8}S_{5}V_{2}V_{20}$, $F_{8}F_{8}S_{5}V_{13}V_{2}$, $F_{8}F_{8}S_{5}V_{9}V_{2}$, $F_{23}F_{26}S_{24}S_{25}V_{3}$, $F_{26}F_{6}S_{24}S_{25}V_{3}$, $F_{22}F_{23}S_{22}S_{25}V_{3}$, $F_{22}F_{6}S_{22}S_{25}V_{3}$, $F_{23}F_{9}S_{4}S_{25}V_{3}$, $F_{6}F_{9}S_{4}S_{25}V_{3}$, $F_{6}F_{9}S_{16}S_{4}V_{3}$, $F_{23}F_{5}S_{2}S_{25}V_{3}$, $F_{5}F_{6}S_{2}S_{25}V_{3}$, $F_{5}F_{6}S_{16}S_{2}V_{3}$, $F_{5}F_{30}V_{19}V_{19}V_{3}$, $F_{5}F_{30}V_{19}V_{3}V_{2}$, $F_{5}F_{27}V_{19}V_{19}V_{3}$, $F_{5}F_{27}V_{19}V_{3}V_{2}$, $F_{5}F_{30}V_{3}V_{2}V_{2}$, $F_{5}F_{27}V_{3}V_{2}V_{2}$, $F_{4}F_{5}V_{3}V_{2}V_{2}$, $F_{1}F_{5}V_{3}V_{2}V_{2}$, $F_{8}F_{29}S_{23}S_{24}S_{5}$, $F_{8}F_{29}S_{24}S_{3}S_{5}$, $F_{8}F_{29}S_{22}S_{23}S_{5}$, $F_{8}F_{29}S_{22}S_{3}S_{5}$, $F_{8}F_{29}S_{23}S_{5}S_{4}$, $F_{8}F_{29}S_{3}S_{5}S_{4}$, $F_{3}F_{8}S_{3}S_{5}S_{4}$, $F_{8}F_{29}S_{23}S_{2}S_{5}$, $F_{8}F_{29}S_{2}S_{3}S_{5}$, $F_{3}F_{8}S_{2}S_{3}S_{5}$, $F_{23}F_{26}S_{23}S_{5}S_{25}$, $F_{22}F_{23}S_{23}S_{5}S_{25}$, $F_{23}F_{9}S_{23}S_{5}S_{25}$, $F_{23}F_{5}S_{23}S_{5}S_{25}$, $F_{26}F_{6}S_{3}S_{5}S_{25}$, $F_{22}F_{6}S_{3}S_{5}S_{25}$, $F_{6}F_{9}S_{3}S_{5}S_{25}$, $F_{5}F_{6}S_{3}S_{5}S_{25}$, $F_{6}F_{9}S_{16}S_{3}S_{5}$, $F_{5}F_{6}S_{16}S_{3}S_{5}$, $F_{25}F_{25}V_{19}V_{3}V_{22}$, $F_{25}F_{8}V_{19}V_{3}V_{22}$, $F_{25}F_{25}V_{19}V_{3}V_{20}$, $F_{25}F_{8}V_{19}V_{3}V_{20}$, $F_{25}F_{8}V_{3}V_{2}V_{22}$, $F_{8}F_{8}V_{3}V_{2}V_{22}$, $F_{25}F_{8}V_{3}V_{2}V_{20}$, $F_{8}F_{8}V_{3}V_{2}V_{20}$, $F_{8}F_{8}V_{13}V_{3}V_{2}$, $F_{8}F_{8}V_{9}V_{3}V_{2}$, $F_{5}F_{30}S_{7}S_{24}V_{19}$, $F_{5}F_{30}S_{7}S_{4}V_{19}$, $F_{5}F_{27}S_{7}S_{22}V_{19}$, $F_{5}F_{27}S_{7}S_{2}V_{19}$, $F_{5}F_{30}S_{7}S_{24}V_{2}$, $F_{5}F_{30}S_{7}S_{4}V_{2}$, $F_{5}F_{27}S_{7}S_{22}V_{2}$, $F_{5}F_{27}S_{7}S_{2}V_{2}$, $F_{4}F_{5}S_{7}S_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{2}V_{2}$, $F_{25}F_{25}S_{5}S_{5}V_{22}$, $F_{25}F_{8}S_{5}S_{5}V_{22}$, $F_{25}F_{25}S_{5}S_{5}V_{20}$, $F_{25}F_{8}S_{5}S_{5}V_{20}$, $F_{8}F_{8}S_{5}S_{5}V_{22}$, $F_{8}F_{8}S_{5}S_{5}V_{20}$, $F_{8}F_{8}S_{5}S_{5}V_{13}$, $F_{8}F_{8}S_{5}S_{5}V_{9}$, $F_{5}F_{30}S_{7}V_{19}V_{19}$, $F_{5}F_{30}S_{7}V_{19}V_{2}$, $F_{5}F_{27}S_{7}V_{19}V_{19}$, $F_{5}F_{27}S_{7}V_{19}V_{2}$, $F_{5}F_{30}S_{7}V_{2}V_{2}$, $F_{5}F_{27}S_{7}V_{2}V_{2}$, $F_{4}F_{5}S_{7}V_{2}V_{2}$, $F_{1}F_{5}S_{7}V_{2}V_{2}$, $F_{23}F_{26}S_{5}S_{25}V_{3}$, $F_{22}F_{23}S_{5}S_{25}V_{3}$, $F_{23}F_{9}S_{5}S_{25}V_{3}$, $F_{23}F_{5}S_{5}S_{25}V_{3}$, $F_{26}F_{6}S_{5}S_{25}V_{3}$, $F_{22}F_{6}S_{5}S_{25}V_{3}$, $F_{6}F_{9}S_{5}S_{25}V_{3}$, $F_{5}F_{6}S_{5}S_{25}V_{3}$, $F_{6}F_{9}S_{16}S_{5}V_{3}$, $F_{5}F_{6}S_{16}S_{5}V_{3}$, $F_{25}F_{25}S_{5}V_{3}V_{22}$, $F_{25}F_{8}S_{5}V_{3}V_{22}$, $F_{25}F_{25}S_{5}V_{3}V_{20}$, $F_{25}F_{8}S_{5}V_{3}V_{20}$, $F_{8}F_{8}S_{5}V_{3}V_{22}$, $F_{8}F_{8}S_{5}V_{3}V_{20}$, $F_{8}F_{8}S_{5}V_{13}V_{3}$, $F_{8}F_{8}S_{5}V_{9}V_{3}$, $F_{8}F_{29}S_{7}S_{23}S_{24}$, $F_{8}F_{29}S_{7}S_{24}S_{3}$, $F_{8}F_{29}S_{7}S_{22}S_{23}$, $F_{8}F_{29}S_{7}S_{22}S_{3}$, $F_{8}F_{29}S_{7}S_{23}S_{4}$, $F_{8}F_{29}S_{7}S_{3}S_{4}$, $F_{3}F_{8}S_{7}S_{3}S_{4}$, $F_{8}F_{29}S_{7}S_{23}S_{2}$, $F_{8}F_{29}S_{7}S_{2}S_{3}$, $F_{3}F_{8}S_{7}S_{2}S_{3}$, $F_{25}F_{25}V_{3}V_{3}V_{22}$, $F_{25}F_{8}V_{3}V_{3}V_{22}$, $F_{25}F_{25}V_{3}V_{3}V_{20}$, $F_{25}F_{8}V_{3}V_{3}V_{20}$, $F_{8}F_{8}V_{3}V_{3}V_{22}$, $F_{8}F_{8}V_{3}V_{3}V_{20}$, $F_{8}F_{8}V_{13}V_{3}V_{3}$, $F_{8}F_{8}V_{9}V_{3}V_{3}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{10}$} {{$F_{27}F_{27}S_{22}S_{23}V_{20}$, $F_{27}F_{27}S_{23}S_{2}V_{20}$, $F_{27}F_{27}S_{22}S_{3}V_{20}$, $F_{27}F_{27}S_{2}S_{3}V_{20}$, $F_{1}F_{1}S_{2}S_{3}V_{9}$, $F_{29}F_{29}S_{25}V_{19}V_{19}$, $F_{29}F_{29}S_{25}V_{19}V_{2}$, $F_{29}F_{29}S_{25}V_{2}V_{2}$, $F_{3}F_{3}S_{16}V_{2}V_{2}$, $F_{28}F_{28}S_{22}S_{23}V_{21}$, $F_{28}F_{28}S_{22}S_{3}V_{21}$, $F_{28}F_{28}S_{23}S_{2}V_{21}$, $F_{28}F_{28}S_{2}S_{3}V_{21}$, $F_{2}F_{2}S_{2}S_{3}V_{10}$, $F_{27}F_{27}S_{23}V_{19}V_{20}$, $F_{27}F_{27}S_{23}V_{2}V_{20}$, $F_{27}F_{27}S_{3}V_{19}V_{20}$, $F_{27}F_{27}S_{3}V_{2}V_{20}$, $F_{1}F_{1}S_{3}V_{9}V_{2}$, $F_{29}F_{29}S_{23}S_{25}V_{19}$, $F_{29}F_{29}S_{3}S_{25}V_{19}$, $F_{29}F_{29}S_{23}S_{25}V_{2}$, $F_{29}F_{29}S_{3}S_{25}V_{2}$, $F_{3}F_{3}S_{16}S_{3}V_{2}$, $F_{27}F_{27}S_{22}S_{22}V_{20}$, $F_{27}F_{27}S_{22}S_{2}V_{20}$, $F_{27}F_{27}S_{2}S_{2}V_{20}$, $F_{1}F_{1}S_{2}S_{2}V_{9}$, $F_{29}F_{29}S_{25}V_{18}V_{19}$, $F_{29}F_{29}S_{25}V_{18}V_{2}$, $F_{29}F_{29}S_{25}V_{19}V_{1}$, $F_{29}F_{29}S_{25}V_{1}V_{2}$, $F_{3}F_{3}S_{16}V_{1}V_{2}$, $F_{27}F_{27}S_{22}V_{19}V_{20}$, $F_{27}F_{27}S_{22}V_{2}V_{20}$, $F_{27}F_{27}S_{2}V_{19}V_{20}$, $F_{27}F_{27}S_{2}V_{2}V_{20}$, $F_{1}F_{1}S_{2}V_{9}V_{2}$, $F_{29}F_{29}S_{23}S_{25}V_{18}$, $F_{29}F_{29}S_{3}S_{25}V_{18}$, $F_{29}F_{29}S_{23}S_{25}V_{1}$, $F_{29}F_{29}S_{3}S_{25}V_{1}$, $F_{3}F_{3}S_{16}S_{3}V_{1}$, $F_{28}F_{28}S_{23}V_{18}V_{21}$, $F_{28}F_{28}S_{23}V_{1}V_{21}$, $F_{28}F_{28}S_{3}V_{18}V_{21}$, $F_{28}F_{28}S_{3}V_{1}V_{21}$, $F_{2}F_{2}S_{3}V_{10}V_{1}$, $F_{29}F_{29}S_{22}S_{25}V_{19}$, $F_{29}F_{29}S_{2}S_{25}V_{19}$, $F_{29}F_{29}S_{22}S_{25}V_{2}$, $F_{29}F_{29}S_{2}S_{25}V_{2}$, $F_{3}F_{3}S_{16}S_{2}V_{2}$, $F_{29}F_{29}S_{22}S_{23}S_{25}$, $F_{29}F_{29}S_{22}S_{3}S_{25}$, $F_{29}F_{29}S_{23}S_{2}S_{25}$, $F_{29}F_{29}S_{2}S_{3}S_{25}$, $F_{3}F_{3}S_{16}S_{2}S_{3}$, $F_{23}F_{27}S_{22}S_{23}S_{23}$, $F_{23}F_{27}S_{23}S_{23}S_{2}$, $F_{6}F_{27}S_{22}S_{3}S_{3}$, $F_{6}F_{27}S_{2}S_{3}S_{3}$, $F_{1}F_{6}S_{2}S_{3}S_{3}$, $F_{25}F_{29}V_{19}V_{19}V_{19}$, $F_{25}F_{29}V_{19}V_{19}V_{2}$, $F_{8}F_{29}V_{19}V_{2}V_{2}$, $F_{8}F_{29}V_{2}V_{2}V_{2}$, $F_{3}F_{8}V_{2}V_{2}V_{2}$, $F_{22}F_{28}S_{22}S_{22}S_{23}$, $F_{22}F_{28}S_{22}S_{22}S_{3}$, $F_{5}F_{28}S_{23}S_{2}S_{2}$, $F_{5}F_{28}S_{2}S_{2}S_{3}$, $F_{2}F_{5}S_{2}S_{2}S_{3}$, $F_{23}F_{27}S_{23}S_{23}V_{19}$, $F_{23}F_{27}S_{23}S_{23}V_{2}$, $F_{6}F_{27}S_{3}S_{3}V_{19}$, $F_{6}F_{27}S_{3}S_{3}V_{2}$, $F_{1}F_{6}S_{3}S_{3}V_{2}$, $F_{25}F_{29}S_{23}V_{19}V_{19}$, $F_{25}F_{29}S_{3}V_{19}V_{19}$, $F_{8}F_{29}S_{23}V_{2}V_{2}$, $F_{8}F_{29}S_{3}V_{2}V_{2}$, $F_{3}F_{8}S_{3}V_{2}V_{2}$, $F_{22}F_{28}S_{22}S_{23}V_{21}$, $F_{5}F_{28}S_{23}S_{2}V_{21}$, $F_{22}F_{28}S_{22}S_{3}V_{21}$, $F_{5}F_{28}S_{2}S_{3}V_{21}$, $F_{2}F_{5}S_{2}S_{3}V_{10}$, $F_{25}F_{29}S_{25}V_{19}V_{19}$, $F_{8}F_{29}S_{25}V_{19}V_{2}$, $F_{25}F_{29}S_{25}V_{19}V_{2}$, $F_{8}F_{29}S_{25}V_{2}V_{2}$, $F_{3}F_{8}S_{16}V_{2}V_{2}$, $F_{23}F_{27}S_{22}S_{23}V_{20}$, $F_{6}F_{27}S_{22}S_{3}V_{20}$, $F_{23}F_{27}S_{23}S_{2}V_{20}$, $F_{6}F_{27}S_{2}S_{3}V_{20}$, $F_{1}F_{6}S_{2}S_{3}V_{9}$, $F_{23}F_{27}S_{22}S_{23}V_{3}$, $F_{23}F_{27}S_{23}S_{2}V_{3}$, $F_{6}F_{27}S_{22}S_{3}V_{3}$, $F_{6}F_{27}S_{2}S_{3}V_{3}$, $F_{1}F_{6}S_{2}S_{3}V_{3}$, $F_{25}F_{29}S_{5}V_{19}V_{19}$, $F_{25}F_{29}S_{5}V_{19}V_{2}$, $F_{8}F_{29}S_{5}V_{19}V_{2}$, $F_{8}F_{29}S_{5}V_{2}V_{2}$, $F_{3}F_{8}S_{5}V_{2}V_{2}$, $F_{25}F_{29}S_{5}S_{25}V_{19}$, $F_{8}F_{29}S_{5}S_{25}V_{19}$, $F_{25}F_{29}S_{5}S_{25}V_{2}$, $F_{8}F_{29}S_{5}S_{25}V_{2}$, $F_{3}F_{8}S_{16}S_{5}V_{2}$, $F_{23}F_{27}S_{22}V_{3}V_{20}$, $F_{6}F_{27}S_{22}V_{3}V_{20}$, $F_{23}F_{27}S_{2}V_{3}V_{20}$, $F_{6}F_{27}S_{2}V_{3}V_{20}$, $F_{1}F_{6}S_{2}V_{9}V_{3}$, $F_{23}F_{27}S_{23}V_{19}V_{3}$, $F_{23}F_{27}S_{23}V_{3}V_{2}$, $F_{6}F_{27}S_{3}V_{19}V_{3}$, $F_{6}F_{27}S_{3}V_{3}V_{2}$, $F_{1}F_{6}S_{3}V_{3}V_{2}$, $F_{25}F_{29}S_{23}S_{5}V_{19}$, $F_{25}F_{29}S_{3}S_{5}V_{19}$, $F_{8}F_{29}S_{23}S_{5}V_{2}$, $F_{8}F_{29}S_{3}S_{5}V_{2}$, $F_{3}F_{8}S_{3}S_{5}V_{2}$, $F_{22}F_{28}S_{23}S_{5}V_{21}$, $F_{5}F_{28}S_{23}S_{5}V_{21}$, $F_{22}F_{28}S_{3}S_{5}V_{21}$, $F_{5}F_{28}S_{3}S_{5}V_{21}$, $F_{2}F_{5}S_{3}S_{5}V_{10}$, $F_{25}F_{29}S_{25}V_{19}V_{3}$, $F_{8}F_{29}S_{25}V_{19}V_{3}$, $F_{25}F_{29}S_{25}V_{3}V_{2}$, $F_{8}F_{29}S_{25}V_{3}V_{2}$, $F_{3}F_{8}S_{16}V_{3}V_{2}$, $F_{25}F_{29}S_{23}S_{25}V_{19}$, $F_{8}F_{29}S_{23}S_{25}V_{2}$, $F_{25}F_{29}S_{3}S_{25}V_{19}$, $F_{8}F_{29}S_{3}S_{25}V_{2}$, $F_{3}F_{8}S_{16}S_{3}V_{2}$, $F_{23}F_{27}S_{23}V_{19}V_{20}$, $F_{6}F_{27}S_{3}V_{19}V_{20}$, $F_{23}F_{27}S_{23}V_{2}V_{20}$, $F_{6}F_{27}S_{3}V_{2}V_{20}$, $F_{1}F_{6}S_{3}V_{9}V_{2}$, $F_{25}F_{29}V_{19}V_{19}V_{3}$, $F_{25}F_{29}V_{19}V_{3}V_{2}$, $F_{8}F_{29}V_{19}V_{3}V_{2}$, $F_{8}F_{29}V_{3}V_{2}V_{2}$, $F_{3}F_{8}V_{3}V_{2}V_{2}$, $F_{22}F_{28}S_{22}S_{23}S_{5}$, $F_{22}F_{28}S_{22}S_{3}S_{5}$, $F_{5}F_{28}S_{23}S_{2}S_{5}$, $F_{5}F_{28}S_{2}S_{3}S_{5}$, $F_{2}F_{5}S_{2}S_{3}S_{5}$, $F_{25}F_{29}S_{23}S_{5}S_{25}$, $F_{8}F_{29}S_{23}S_{5}S_{25}$, $F_{25}F_{29}S_{3}S_{5}S_{25}$, $F_{8}F_{29}S_{3}S_{5}S_{25}$, $F_{3}F_{8}S_{16}S_{3}S_{5}$, $F_{23}F_{27}V_{19}V_{3}V_{20}$, $F_{6}F_{27}V_{19}V_{3}V_{20}$, $F_{23}F_{27}V_{3}V_{2}V_{20}$, $F_{6}F_{27}V_{3}V_{2}V_{20}$, $F_{1}F_{6}V_{9}V_{3}V_{2}$, $F_{25}F_{29}S_{23}V_{19}V_{3}$, $F_{25}F_{29}S_{3}V_{19}V_{3}$, $F_{8}F_{29}S_{23}V_{3}V_{2}$, $F_{8}F_{29}S_{3}V_{3}V_{2}$, $F_{3}F_{8}S_{3}V_{3}V_{2}$, $F_{25}F_{29}S_{23}S_{25}V_{3}$, $F_{8}F_{29}S_{23}S_{25}V_{3}$, $F_{25}F_{29}S_{3}S_{25}V_{3}$, $F_{8}F_{29}S_{3}S_{25}V_{3}$, $F_{3}F_{8}S_{16}S_{3}V_{3}$, $F_{23}F_{28}S_{22}S_{23}S_{23}$, $F_{23}F_{28}S_{23}S_{23}S_{2}$, $F_{6}F_{28}S_{22}S_{3}S_{3}$, $F_{6}F_{28}S_{2}S_{3}S_{3}$, $F_{2}F_{6}S_{2}S_{3}S_{3}$, $F_{22}F_{27}S_{22}S_{22}S_{23}$, $F_{22}F_{27}S_{22}S_{22}S_{3}$, $F_{5}F_{27}S_{23}S_{2}S_{2}$, $F_{5}F_{27}S_{2}S_{2}S_{3}$, $F_{1}F_{5}S_{2}S_{2}S_{3}$, $F_{22}F_{27}S_{22}S_{22}S_{22}$, $F_{22}F_{27}S_{22}S_{22}S_{2}$, $F_{5}F_{27}S_{22}S_{2}S_{2}$, $F_{5}F_{27}S_{2}S_{2}S_{2}$, $F_{1}F_{5}S_{2}S_{2}S_{2}$, $F_{24}F_{29}V_{18}V_{18}V_{19}$, $F_{24}F_{29}V_{18}V_{18}V_{2}$, $F_{7}F_{29}V_{19}V_{1}V_{1}$, $F_{7}F_{29}V_{1}V_{1}V_{2}$, $F_{3}F_{7}V_{1}V_{1}V_{2}$, $F_{25}F_{29}V_{18}V_{19}V_{19}$, $F_{25}F_{29}V_{19}V_{19}V_{1}$, $F_{8}F_{29}V_{18}V_{2}V_{2}$, $F_{8}F_{29}V_{1}V_{2}V_{2}$, $F_{3}F_{8}V_{1}V_{2}V_{2}$, $F_{22}F_{27}S_{22}S_{22}V_{19}$, $F_{22}F_{27}S_{22}S_{22}V_{2}$, $F_{5}F_{27}S_{2}S_{2}V_{19}$, $F_{5}F_{27}S_{2}S_{2}V_{2}$, $F_{1}F_{5}S_{2}S_{2}V_{2}$, $F_{24}F_{29}S_{23}V_{18}V_{18}$, $F_{24}F_{29}S_{3}V_{18}V_{18}$, $F_{7}F_{29}S_{23}V_{1}V_{1}$, $F_{7}F_{29}S_{3}V_{1}V_{1}$, $F_{3}F_{7}S_{3}V_{1}V_{1}$, $F_{23}F_{28}S_{23}S_{23}V_{18}$, $F_{23}F_{28}S_{23}S_{23}V_{1}$, $F_{6}F_{28}S_{3}S_{3}V_{18}$, $F_{6}F_{28}S_{3}S_{3}V_{1}$, $F_{2}F_{6}S_{3}S_{3}V_{1}$, $F_{25}F_{29}S_{22}V_{19}V_{19}$, $F_{25}F_{29}S_{2}V_{19}V_{19}$, $F_{8}F_{29}S_{22}V_{2}V_{2}$, $F_{8}F_{29}S_{2}V_{2}V_{2}$, $F_{3}F_{8}S_{2}V_{2}V_{2}$, $F_{22}F_{27}S_{22}S_{23}V_{20}$, $F_{5}F_{27}S_{23}S_{2}V_{20}$, $F_{22}F_{27}S_{22}S_{3}V_{20}$, $F_{5}F_{27}S_{2}S_{3}V_{20}$, $F_{1}F_{5}S_{2}S_{3}V_{9}$, $F_{23}F_{28}S_{22}S_{23}V_{21}$, $F_{6}F_{28}S_{22}S_{3}V_{21}$, $F_{23}F_{28}S_{23}S_{2}V_{21}$, $F_{6}F_{28}S_{2}S_{3}V_{21}$, $F_{2}F_{6}S_{2}S_{3}V_{10}$, $F_{22}F_{27}S_{22}S_{22}V_{3}$, $F_{22}F_{27}S_{22}S_{2}V_{3}$, $F_{5}F_{27}S_{22}S_{2}V_{3}$, $F_{5}F_{27}S_{2}S_{2}V_{3}$, $F_{1}F_{5}S_{2}S_{2}V_{3}$, $F_{24}F_{29}S_{5}V_{18}V_{19}$, $F_{24}F_{29}S_{5}V_{18}V_{2}$, $F_{7}F_{29}S_{5}V_{19}V_{1}$, $F_{7}F_{29}S_{5}V_{1}V_{2}$, $F_{3}F_{7}S_{5}V_{1}V_{2}$, $F_{23}F_{28}S_{22}V_{3}V_{21}$, $F_{6}F_{28}S_{22}V_{3}V_{21}$, $F_{23}F_{28}S_{2}V_{3}V_{21}$, $F_{6}F_{28}S_{2}V_{3}V_{21}$, $F_{2}F_{6}S_{2}V_{10}V_{3}$, $F_{22}F_{27}S_{22}V_{19}V_{3}$, $F_{22}F_{27}S_{22}V_{3}V_{2}$, $F_{5}F_{27}S_{2}V_{19}V_{3}$, $F_{5}F_{27}S_{2}V_{3}V_{2}$, $F_{1}F_{5}S_{2}V_{3}V_{2}$, $F_{24}F_{29}S_{23}S_{5}V_{18}$, $F_{24}F_{29}S_{3}S_{5}V_{18}$, $F_{7}F_{29}S_{23}S_{5}V_{1}$, $F_{7}F_{29}S_{3}S_{5}V_{1}$, $F_{3}F_{7}S_{3}S_{5}V_{1}$, $F_{22}F_{27}S_{23}S_{5}V_{20}$, $F_{5}F_{27}S_{23}S_{5}V_{20}$, $F_{22}F_{27}S_{3}S_{5}V_{20}$, $F_{5}F_{27}S_{3}S_{5}V_{20}$, $F_{1}F_{5}S_{3}S_{5}V_{9}$, $F_{22}F_{27}S_{22}S_{22}V_{20}$, $F_{5}F_{27}S_{22}S_{2}V_{20}$, $F_{22}F_{27}S_{22}S_{2}V_{20}$, $F_{5}F_{27}S_{2}S_{2}V_{20}$, $F_{1}F_{5}S_{2}S_{2}V_{9}$, $F_{25}F_{29}S_{25}V_{18}V_{19}$, $F_{8}F_{29}S_{25}V_{18}V_{2}$, $F_{25}F_{29}S_{25}V_{19}V_{1}$, $F_{8}F_{29}S_{25}V_{1}V_{2}$, $F_{3}F_{8}S_{16}V_{1}V_{2}$, $F_{24}F_{29}S_{25}V_{18}V_{19}$, $F_{7}F_{29}S_{25}V_{19}V_{1}$, $F_{24}F_{29}S_{25}V_{18}V_{2}$, $F_{7}F_{29}S_{25}V_{1}V_{2}$, $F_{3}F_{7}S_{16}V_{1}V_{2}$, $F_{23}F_{28}S_{22}S_{23}V_{3}$, $F_{23}F_{28}S_{23}S_{2}V_{3}$, $F_{6}F_{28}S_{22}S_{3}V_{3}$, $F_{6}F_{28}S_{2}S_{3}V_{3}$, $F_{2}F_{6}S_{2}S_{3}V_{3}$, $F_{24}F_{29}S_{5}S_{25}V_{19}$, $F_{7}F_{29}S_{5}S_{25}V_{19}$, $F_{24}F_{29}S_{5}S_{25}V_{2}$, $F_{7}F_{29}S_{5}S_{25}V_{2}$, $F_{3}F_{7}S_{16}S_{5}V_{2}$, $F_{22}F_{27}S_{22}V_{3}V_{20}$, $F_{5}F_{27}S_{22}V_{3}V_{20}$, $F_{22}F_{27}S_{2}V_{3}V_{20}$, $F_{5}F_{27}S_{2}V_{3}V_{20}$, $F_{1}F_{5}S_{2}V_{9}V_{3}$, $F_{22}F_{27}S_{22}S_{22}V_{4}$, $F_{22}F_{27}S_{22}S_{2}V_{4}$, $F_{5}F_{27}S_{22}S_{2}V_{4}$, $F_{5}F_{27}S_{2}S_{2}V_{4}$, $F_{1}F_{5}S_{2}S_{2}V_{4}$, $F_{25}F_{29}S_{5}V_{18}V_{19}$, $F_{25}F_{29}S_{5}V_{19}V_{1}$, $F_{8}F_{29}S_{5}V_{18}V_{2}$, $F_{8}F_{29}S_{5}V_{1}V_{2}$, $F_{3}F_{8}S_{5}V_{1}V_{2}$, $F_{25}F_{29}S_{5}S_{25}V_{18}$, $F_{8}F_{29}S_{5}S_{25}V_{18}$, $F_{25}F_{29}S_{5}S_{25}V_{1}$, $F_{8}F_{29}S_{5}S_{25}V_{1}$, $F_{3}F_{8}S_{16}S_{5}V_{1}$, $F_{22}F_{27}S_{22}V_{4}V_{20}$, $F_{5}F_{27}S_{22}V_{4}V_{20}$, $F_{22}F_{27}S_{2}V_{4}V_{20}$, $F_{5}F_{27}S_{2}V_{4}V_{20}$, $F_{1}F_{5}S_{2}V_{9}V_{4}$, $F_{22}F_{27}S_{22}V_{19}V_{4}$, $F_{22}F_{27}S_{22}V_{4}V_{2}$, $F_{5}F_{27}S_{2}V_{19}V_{4}$, $F_{5}F_{27}S_{2}V_{4}V_{2}$, $F_{1}F_{5}S_{2}V_{4}V_{2}$, $F_{23}F_{28}S_{23}V_{18}V_{3}$, $F_{23}F_{28}S_{23}V_{3}V_{1}$, $F_{6}F_{28}S_{3}V_{18}V_{3}$, $F_{6}F_{28}S_{3}V_{3}V_{1}$, $F_{2}F_{6}S_{3}V_{3}V_{1}$, $F_{25}F_{29}S_{22}S_{5}V_{19}$, $F_{25}F_{29}S_{2}S_{5}V_{19}$, $F_{8}F_{29}S_{22}S_{5}V_{2}$, $F_{8}F_{29}S_{2}S_{5}V_{2}$, $F_{3}F_{8}S_{2}S_{5}V_{2}$, $F_{22}F_{27}S_{22}S_{5}V_{20}$, $F_{5}F_{27}S_{22}S_{5}V_{20}$, $F_{22}F_{27}S_{2}S_{5}V_{20}$, $F_{5}F_{27}S_{2}S_{5}V_{20}$, $F_{1}F_{5}S_{2}S_{5}V_{9}$, $F_{25}F_{29}S_{25}V_{18}V_{3}$, $F_{8}F_{29}S_{25}V_{18}V_{3}$, $F_{25}F_{29}S_{25}V_{3}V_{1}$, $F_{8}F_{29}S_{25}V_{3}V_{1}$, $F_{3}F_{8}S_{16}V_{3}V_{1}$, $F_{24}F_{29}S_{25}V_{19}V_{4}$, $F_{7}F_{29}S_{25}V_{19}V_{4}$, $F_{24}F_{29}S_{25}V_{4}V_{2}$, $F_{7}F_{29}S_{25}V_{4}V_{2}$, $F_{3}F_{7}S_{16}V_{4}V_{2}$, $F_{25}F_{29}S_{22}S_{25}V_{19}$, $F_{8}F_{29}S_{22}S_{25}V_{2}$, $F_{25}F_{29}S_{2}S_{25}V_{19}$, $F_{8}F_{29}S_{2}S_{25}V_{2}$, $F_{3}F_{8}S_{16}S_{2}V_{2}$, $F_{23}F_{28}S_{23}V_{18}V_{21}$, $F_{6}F_{28}S_{3}V_{18}V_{21}$, $F_{23}F_{28}S_{23}V_{1}V_{21}$, $F_{6}F_{28}S_{3}V_{1}V_{21}$, $F_{2}F_{6}S_{3}V_{10}V_{1}$, $F_{24}F_{29}S_{23}S_{25}V_{18}$, $F_{7}F_{29}S_{23}S_{25}V_{1}$, $F_{24}F_{29}S_{3}S_{25}V_{18}$, $F_{7}F_{29}S_{3}S_{25}V_{1}$, $F_{3}F_{7}S_{16}S_{3}V_{1}$, $F_{22}F_{27}S_{22}V_{19}V_{20}$, $F_{5}F_{27}S_{2}V_{19}V_{20}$, $F_{22}F_{27}S_{22}V_{2}V_{20}$, $F_{5}F_{27}S_{2}V_{2}V_{20}$, $F_{1}F_{5}S_{2}V_{9}V_{2}$, $F_{22}F_{27}S_{22}S_{23}S_{5}$, $F_{22}F_{27}S_{22}S_{3}S_{5}$, $F_{5}F_{27}S_{23}S_{2}S_{5}$, $F_{5}F_{27}S_{2}S_{3}S_{5}$, $F_{1}F_{5}S_{2}S_{3}S_{5}$, $F_{24}F_{29}S_{23}S_{5}S_{25}$, $F_{7}F_{29}S_{23}S_{5}S_{25}$, $F_{24}F_{29}S_{3}S_{5}S_{25}$, $F_{7}F_{29}S_{3}S_{5}S_{25}$, $F_{3}F_{7}S_{16}S_{3}S_{5}$, $F_{22}F_{27}V_{19}V_{3}V_{20}$, $F_{5}F_{27}V_{19}V_{3}V_{20}$, $F_{22}F_{27}V_{3}V_{2}V_{20}$, $F_{5}F_{27}V_{3}V_{2}V_{20}$, $F_{1}F_{5}V_{9}V_{3}V_{2}$, $F_{24}F_{29}V_{18}V_{19}V_{4}$, $F_{24}F_{29}V_{18}V_{4}V_{2}$, $F_{7}F_{29}V_{19}V_{4}V_{1}$, $F_{7}F_{29}V_{4}V_{1}V_{2}$, $F_{3}F_{7}V_{4}V_{1}V_{2}$, $F_{25}F_{29}V_{18}V_{19}V_{3}$, $F_{25}F_{29}V_{19}V_{3}V_{1}$, $F_{8}F_{29}V_{18}V_{3}V_{2}$, $F_{8}F_{29}V_{3}V_{1}V_{2}$, $F_{3}F_{8}V_{3}V_{1}V_{2}$, $F_{22}F_{27}S_{22}S_{22}S_{5}$, $F_{22}F_{27}S_{22}S_{2}S_{5}$, $F_{5}F_{27}S_{22}S_{2}S_{5}$, $F_{5}F_{27}S_{2}S_{2}S_{5}$, $F_{1}F_{5}S_{2}S_{2}S_{5}$, $F_{25}F_{29}S_{22}S_{5}S_{25}$, $F_{8}F_{29}S_{22}S_{5}S_{25}$, $F_{25}F_{29}S_{2}S_{5}S_{25}$, $F_{8}F_{29}S_{2}S_{5}S_{25}$, $F_{3}F_{8}S_{16}S_{2}S_{5}$, $F_{23}F_{28}V_{18}V_{3}V_{21}$, $F_{6}F_{28}V_{18}V_{3}V_{21}$, $F_{23}F_{28}V_{3}V_{1}V_{21}$, $F_{6}F_{28}V_{3}V_{1}V_{21}$, $F_{2}F_{6}V_{10}V_{3}V_{1}$, $F_{22}F_{27}V_{19}V_{4}V_{20}$, $F_{5}F_{27}V_{19}V_{4}V_{20}$, $F_{22}F_{27}V_{4}V_{2}V_{20}$, $F_{5}F_{27}V_{4}V_{2}V_{20}$, $F_{1}F_{5}V_{9}V_{4}V_{2}$, $F_{24}F_{29}S_{23}V_{18}V_{4}$, $F_{24}F_{29}S_{3}V_{18}V_{4}$, $F_{7}F_{29}S_{23}V_{4}V_{1}$, $F_{7}F_{29}S_{3}V_{4}V_{1}$, $F_{3}F_{7}S_{3}V_{4}V_{1}$, $F_{25}F_{29}S_{22}V_{19}V_{3}$, $F_{25}F_{29}S_{2}V_{19}V_{3}$, $F_{8}F_{29}S_{22}V_{3}V_{2}$, $F_{8}F_{29}S_{2}V_{3}V_{2}$, $F_{3}F_{8}S_{2}V_{3}V_{2}$, $F_{25}F_{29}S_{22}S_{25}V_{3}$, $F_{8}F_{29}S_{22}S_{25}V_{3}$, $F_{25}F_{29}S_{2}S_{25}V_{3}$, $F_{8}F_{29}S_{2}S_{25}V_{3}$, $F_{3}F_{8}S_{16}S_{2}V_{3}$, $F_{24}F_{29}S_{23}S_{25}V_{4}$, $F_{7}F_{29}S_{23}S_{25}V_{4}$, $F_{24}F_{29}S_{3}S_{25}V_{4}$, $F_{7}F_{29}S_{3}S_{25}V_{4}$, $F_{3}F_{7}S_{16}S_{3}V_{4}$, $F_{23}F_{29}S_{23}S_{23}V_{19}$, $F_{23}F_{29}S_{23}S_{23}V_{2}$, $F_{6}F_{29}S_{3}S_{3}V_{19}$, $F_{6}F_{29}S_{3}S_{3}V_{2}$, $F_{3}F_{6}S_{3}S_{3}V_{2}$, $F_{25}F_{27}S_{23}V_{19}V_{19}$, $F_{25}F_{27}S_{3}V_{19}V_{19}$, $F_{8}F_{27}S_{23}V_{2}V_{2}$, $F_{8}F_{27}S_{3}V_{2}V_{2}$, $F_{1}F_{8}S_{3}V_{2}V_{2}$, $F_{22}F_{29}S_{22}S_{22}V_{19}$, $F_{22}F_{29}S_{22}S_{22}V_{2}$, $F_{5}F_{29}S_{2}S_{2}V_{19}$, $F_{5}F_{29}S_{2}S_{2}V_{2}$, $F_{3}F_{5}S_{2}S_{2}V_{2}$, $F_{24}F_{28}S_{23}V_{18}V_{18}$, $F_{24}F_{28}S_{3}V_{18}V_{18}$, $F_{7}F_{28}S_{23}V_{1}V_{1}$, $F_{7}F_{28}S_{3}V_{1}V_{1}$, $F_{2}F_{7}S_{3}V_{1}V_{1}$, $F_{23}F_{29}S_{23}S_{23}V_{18}$, $F_{23}F_{29}S_{23}S_{23}V_{1}$, $F_{6}F_{29}S_{3}S_{3}V_{18}$, $F_{6}F_{29}S_{3}S_{3}V_{1}$, $F_{3}F_{6}S_{3}S_{3}V_{1}$, $F_{25}F_{27}S_{22}V_{19}V_{19}$, $F_{25}F_{27}S_{2}V_{19}V_{19}$, $F_{8}F_{27}S_{22}V_{2}V_{2}$, $F_{8}F_{27}S_{2}V_{2}V_{2}$, $F_{1}F_{8}S_{2}V_{2}V_{2}$, $F_{22}F_{29}S_{22}S_{22}S_{23}$, $F_{22}F_{29}S_{22}S_{22}S_{3}$, $F_{5}F_{29}S_{23}S_{2}S_{2}$, $F_{5}F_{29}S_{2}S_{2}S_{3}$, $F_{3}F_{5}S_{2}S_{2}S_{3}$, $F_{23}F_{29}S_{22}S_{23}S_{23}$, $F_{23}F_{29}S_{23}S_{23}S_{2}$, $F_{6}F_{29}S_{22}S_{3}S_{3}$, $F_{6}F_{29}S_{2}S_{3}S_{3}$, $F_{3}F_{6}S_{2}S_{3}S_{3}$, $F_{25}F_{27}S_{23}V_{19}V_{20}$, $F_{8}F_{27}S_{23}V_{2}V_{20}$, $F_{25}F_{27}S_{3}V_{19}V_{20}$, $F_{8}F_{27}S_{3}V_{2}V_{20}$, $F_{1}F_{8}S_{3}V_{9}V_{2}$, $F_{23}F_{29}S_{23}S_{25}V_{19}$, $F_{6}F_{29}S_{3}S_{25}V_{19}$, $F_{23}F_{29}S_{23}S_{25}V_{2}$, $F_{6}F_{29}S_{3}S_{25}V_{2}$, $F_{3}F_{6}S_{16}S_{3}V_{2}$, $F_{22}F_{29}S_{22}V_{19}V_{3}$, $F_{22}F_{29}S_{22}V_{3}V_{2}$, $F_{5}F_{29}S_{2}V_{19}V_{3}$, $F_{5}F_{29}S_{2}V_{3}V_{2}$, $F_{3}F_{5}S_{2}V_{3}V_{2}$, $F_{24}F_{28}S_{23}S_{5}V_{18}$, $F_{24}F_{28}S_{3}S_{5}V_{18}$, $F_{7}F_{28}S_{23}S_{5}V_{1}$, $F_{7}F_{28}S_{3}S_{5}V_{1}$, $F_{2}F_{7}S_{3}S_{5}V_{1}$, $F_{25}F_{27}S_{23}S_{5}V_{20}$, $F_{8}F_{27}S_{23}S_{5}V_{20}$, $F_{25}F_{27}S_{3}S_{5}V_{20}$, $F_{8}F_{27}S_{3}S_{5}V_{20}$, $F_{1}F_{8}S_{3}S_{5}V_{9}$, $F_{23}F_{29}S_{25}V_{19}V_{3}$, $F_{6}F_{29}S_{25}V_{19}V_{3}$, $F_{23}F_{29}S_{25}V_{3}V_{2}$, $F_{6}F_{29}S_{25}V_{3}V_{2}$, $F_{3}F_{6}S_{16}V_{3}V_{2}$, $F_{22}F_{29}S_{22}S_{23}V_{3}$, $F_{22}F_{29}S_{22}S_{3}V_{3}$, $F_{5}F_{29}S_{23}S_{2}V_{3}$, $F_{5}F_{29}S_{2}S_{3}V_{3}$, $F_{3}F_{5}S_{2}S_{3}V_{3}$, $F_{25}F_{27}S_{23}V_{3}V_{20}$, $F_{8}F_{27}S_{23}V_{3}V_{20}$, $F_{25}F_{27}S_{3}V_{3}V_{20}$, $F_{8}F_{27}S_{3}V_{3}V_{20}$, $F_{1}F_{8}S_{3}V_{9}V_{3}$, $F_{25}F_{27}S_{22}V_{19}V_{20}$, $F_{8}F_{27}S_{22}V_{2}V_{20}$, $F_{25}F_{27}S_{2}V_{19}V_{20}$, $F_{8}F_{27}S_{2}V_{2}V_{20}$, $F_{1}F_{8}S_{2}V_{9}V_{2}$, $F_{23}F_{29}S_{23}S_{25}V_{18}$, $F_{6}F_{29}S_{3}S_{25}V_{18}$, $F_{23}F_{29}S_{23}S_{25}V_{1}$, $F_{6}F_{29}S_{3}S_{25}V_{1}$, $F_{3}F_{6}S_{16}S_{3}V_{1}$, $F_{24}F_{28}S_{23}V_{18}V_{21}$, $F_{7}F_{28}S_{23}V_{1}V_{21}$, $F_{24}F_{28}S_{3}V_{18}V_{21}$, $F_{7}F_{28}S_{3}V_{1}V_{21}$, $F_{2}F_{7}S_{3}V_{10}V_{1}$, $F_{22}F_{29}S_{22}S_{25}V_{19}$, $F_{5}F_{29}S_{2}S_{25}V_{19}$, $F_{22}F_{29}S_{22}S_{25}V_{2}$, $F_{5}F_{29}S_{2}S_{25}V_{2}$, $F_{3}F_{5}S_{16}S_{2}V_{2}$, $F_{23}F_{29}S_{23}V_{19}V_{3}$, $F_{23}F_{29}S_{23}V_{3}V_{2}$, $F_{6}F_{29}S_{3}V_{19}V_{3}$, $F_{6}F_{29}S_{3}V_{3}V_{2}$, $F_{3}F_{6}S_{3}V_{3}V_{2}$, $F_{25}F_{27}S_{23}S_{5}V_{19}$, $F_{25}F_{27}S_{3}S_{5}V_{19}$, $F_{8}F_{27}S_{23}S_{5}V_{2}$, $F_{8}F_{27}S_{3}S_{5}V_{2}$, $F_{1}F_{8}S_{3}S_{5}V_{2}$, $F_{24}F_{28}S_{23}S_{5}V_{21}$, $F_{7}F_{28}S_{23}S_{5}V_{21}$, $F_{24}F_{28}S_{3}S_{5}V_{21}$, $F_{7}F_{28}S_{3}S_{5}V_{21}$, $F_{2}F_{7}S_{3}S_{5}V_{10}$, $F_{22}F_{29}S_{25}V_{19}V_{3}$, $F_{5}F_{29}S_{25}V_{19}V_{3}$, $F_{22}F_{29}S_{25}V_{3}V_{2}$, $F_{5}F_{29}S_{25}V_{3}V_{2}$, $F_{3}F_{5}S_{16}V_{3}V_{2}$, $F_{22}F_{29}S_{22}V_{19}V_{4}$, $F_{22}F_{29}S_{22}V_{4}V_{2}$, $F_{5}F_{29}S_{2}V_{19}V_{4}$, $F_{5}F_{29}S_{2}V_{4}V_{2}$, $F_{3}F_{5}S_{2}V_{4}V_{2}$, $F_{23}F_{29}S_{23}V_{18}V_{3}$, $F_{23}F_{29}S_{23}V_{3}V_{1}$, $F_{6}F_{29}S_{3}V_{18}V_{3}$, $F_{6}F_{29}S_{3}V_{3}V_{1}$, $F_{3}F_{6}S_{3}V_{3}V_{1}$, $F_{25}F_{27}S_{22}S_{5}V_{19}$, $F_{25}F_{27}S_{2}S_{5}V_{19}$, $F_{8}F_{27}S_{22}S_{5}V_{2}$, $F_{8}F_{27}S_{2}S_{5}V_{2}$, $F_{1}F_{8}S_{2}S_{5}V_{2}$, $F_{25}F_{27}S_{22}S_{5}V_{20}$, $F_{8}F_{27}S_{22}S_{5}V_{20}$, $F_{25}F_{27}S_{2}S_{5}V_{20}$, $F_{8}F_{27}S_{2}S_{5}V_{20}$, $F_{1}F_{8}S_{2}S_{5}V_{9}$, $F_{23}F_{29}S_{25}V_{18}V_{3}$, $F_{6}F_{29}S_{25}V_{18}V_{3}$, $F_{23}F_{29}S_{25}V_{3}V_{1}$, $F_{6}F_{29}S_{25}V_{3}V_{1}$, $F_{3}F_{6}S_{16}V_{3}V_{1}$, $F_{22}F_{29}S_{25}V_{19}V_{4}$, $F_{5}F_{29}S_{25}V_{19}V_{4}$, $F_{22}F_{29}S_{25}V_{4}V_{2}$, $F_{5}F_{29}S_{25}V_{4}V_{2}$, $F_{3}F_{5}S_{16}V_{4}V_{2}$, $F_{22}F_{29}S_{22}S_{23}V_{4}$, $F_{22}F_{29}S_{22}S_{3}V_{4}$, $F_{5}F_{29}S_{23}S_{2}V_{4}$, $F_{5}F_{29}S_{2}S_{3}V_{4}$, $F_{3}F_{5}S_{2}S_{3}V_{4}$, $F_{23}F_{29}S_{22}S_{23}V_{3}$, $F_{23}F_{29}S_{23}S_{2}V_{3}$, $F_{6}F_{29}S_{22}S_{3}V_{3}$, $F_{6}F_{29}S_{2}S_{3}V_{3}$, $F_{3}F_{6}S_{2}S_{3}V_{3}$, $F_{25}F_{27}S_{22}V_{3}V_{20}$, $F_{8}F_{27}S_{22}V_{3}V_{20}$, $F_{25}F_{27}S_{2}V_{3}V_{20}$, $F_{8}F_{27}S_{2}V_{3}V_{20}$, $F_{1}F_{8}S_{2}V_{9}V_{3}$, $F_{24}F_{28}S_{23}V_{4}V_{21}$, $F_{7}F_{28}S_{23}V_{4}V_{21}$, $F_{24}F_{28}S_{3}V_{4}V_{21}$, $F_{7}F_{28}S_{3}V_{4}V_{21}$, $F_{2}F_{7}S_{3}V_{10}V_{4}$, $F_{23}F_{29}S_{22}S_{23}S_{25}$, $F_{6}F_{29}S_{22}S_{3}S_{25}$, $F_{23}F_{29}S_{23}S_{2}S_{25}$, $F_{6}F_{29}S_{2}S_{3}S_{25}$, $F_{3}F_{6}S_{16}S_{2}S_{3}$, $F_{22}F_{29}S_{22}S_{23}S_{25}$, $F_{5}F_{29}S_{23}S_{2}S_{25}$, $F_{22}F_{29}S_{22}S_{3}S_{25}$, $F_{5}F_{29}S_{2}S_{3}S_{25}$, $F_{3}F_{5}S_{16}S_{2}S_{3}$, $F_{25}F_{27}S_{23}V_{19}V_{3}$, $F_{25}F_{27}S_{3}V_{19}V_{3}$, $F_{8}F_{27}S_{23}V_{3}V_{2}$, $F_{8}F_{27}S_{3}V_{3}V_{2}$, $F_{1}F_{8}S_{3}V_{3}V_{2}$, $F_{22}F_{29}S_{23}S_{25}V_{3}$, $F_{5}F_{29}S_{23}S_{25}V_{3}$, $F_{22}F_{29}S_{3}S_{25}V_{3}$, $F_{5}F_{29}S_{3}S_{25}V_{3}$, $F_{3}F_{5}S_{16}S_{3}V_{3}$, $F_{24}F_{28}S_{23}V_{18}V_{4}$, $F_{24}F_{28}S_{3}V_{18}V_{4}$, $F_{7}F_{28}S_{23}V_{4}V_{1}$, $F_{7}F_{28}S_{3}V_{4}V_{1}$, $F_{2}F_{7}S_{3}V_{4}V_{1}$, $F_{25}F_{27}S_{22}V_{19}V_{3}$, $F_{25}F_{27}S_{2}V_{19}V_{3}$, $F_{8}F_{27}S_{22}V_{3}V_{2}$, $F_{8}F_{27}S_{2}V_{3}V_{2}$, $F_{1}F_{8}S_{2}V_{3}V_{2}$, $F_{23}F_{29}S_{22}S_{25}V_{3}$, $F_{6}F_{29}S_{22}S_{25}V_{3}$, $F_{23}F_{29}S_{2}S_{25}V_{3}$, $F_{6}F_{29}S_{2}S_{25}V_{3}$, $F_{3}F_{6}S_{16}S_{2}V_{3}$, $F_{22}F_{29}S_{23}S_{25}V_{4}$, $F_{5}F_{29}S_{23}S_{25}V_{4}$, $F_{22}F_{29}S_{3}S_{25}V_{4}$, $F_{5}F_{29}S_{3}S_{25}V_{4}$, $F_{3}F_{5}S_{16}S_{3}V_{4}$, $F_{22}F_{23}S_{22}S_{23}V_{20}$, $F_{23}F_{5}S_{23}S_{2}V_{20}$, $F_{22}F_{6}S_{22}S_{3}V_{20}$, $F_{5}F_{6}S_{2}S_{3}V_{20}$, $F_{5}F_{6}S_{2}S_{3}V_{9}$, $F_{25}F_{25}S_{25}V_{19}V_{19}$, $F_{25}F_{8}S_{25}V_{19}V_{2}$, $F_{8}F_{8}S_{25}V_{2}V_{2}$, $F_{8}F_{8}S_{16}V_{2}V_{2}$, $F_{22}F_{23}S_{22}S_{23}V_{21}$, $F_{22}F_{6}S_{22}S_{3}V_{21}$, $F_{23}F_{5}S_{23}S_{2}V_{21}$, $F_{5}F_{6}S_{2}S_{3}V_{21}$, $F_{5}F_{6}S_{2}S_{3}V_{10}$, $F_{5}F_{27}S_{22}S_{22}V_{3}$, $F_{8}F_{29}S_{5}V_{18}V_{19}$, $F_{8}F_{29}S_{5}V_{19}V_{1}$, $F_{25}F_{25}S_{5}S_{25}V_{19}$, $F_{25}F_{8}S_{5}S_{25}V_{19}$, $F_{25}F_{8}S_{5}S_{25}V_{2}$, $F_{8}F_{8}S_{5}S_{25}V_{2}$, $F_{8}F_{8}S_{16}S_{5}V_{2}$, $F_{22}F_{23}S_{22}V_{3}V_{21}$, $F_{22}F_{6}S_{22}V_{3}V_{21}$, $F_{23}F_{5}S_{2}V_{3}V_{21}$, $F_{5}F_{6}S_{2}V_{3}V_{21}$, $F_{5}F_{6}S_{2}V_{10}V_{3}$, $F_{5}F_{27}S_{22}V_{19}V_{3}$, $F_{5}F_{27}S_{22}V_{3}V_{2}$, $F_{8}F_{29}S_{23}S_{5}V_{18}$, $F_{8}F_{29}S_{3}S_{5}V_{18}$, $F_{8}F_{29}S_{23}S_{5}V_{1}$, $F_{8}F_{29}S_{3}S_{5}V_{1}$, $F_{3}F_{8}S_{3}S_{5}V_{1}$, $F_{22}F_{23}S_{23}S_{5}V_{20}$, $F_{23}F_{5}S_{23}S_{5}V_{20}$, $F_{22}F_{6}S_{3}S_{5}V_{20}$, $F_{5}F_{6}S_{3}S_{5}V_{20}$, $F_{5}F_{6}S_{3}S_{5}V_{9}$, $F_{25}F_{25}S_{25}V_{19}V_{3}$, $F_{25}F_{8}S_{25}V_{19}V_{3}$, $F_{25}F_{8}S_{25}V_{3}V_{2}$, $F_{8}F_{8}S_{25}V_{3}V_{2}$, $F_{8}F_{8}S_{16}V_{3}V_{2}$, $F_{22}F_{23}S_{22}V_{3}V_{20}$, $F_{23}F_{5}S_{2}V_{3}V_{20}$, $F_{22}F_{6}S_{22}V_{3}V_{20}$, $F_{5}F_{6}S_{2}V_{3}V_{20}$, $F_{5}F_{6}S_{2}V_{9}V_{3}$, $F_{8}F_{29}S_{5}V_{19}V_{19}$, $F_{5}F_{27}S_{22}S_{23}V_{3}$, $F_{5}F_{27}S_{22}S_{3}V_{3}$, $F_{5}F_{27}S_{23}S_{2}V_{3}$, $F_{5}F_{27}S_{2}S_{3}V_{3}$, $F_{1}F_{5}S_{2}S_{3}V_{3}$, $F_{5}F_{27}S_{7}S_{22}S_{22}$, $F_{5}F_{27}S_{7}S_{22}S_{2}$, $F_{5}F_{27}S_{7}S_{2}S_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{2}$, $F_{25}F_{25}S_{5}S_{5}S_{25}$, $F_{25}F_{8}S_{5}S_{5}S_{25}$, $F_{8}F_{8}S_{5}S_{5}S_{25}$, $F_{8}F_{8}S_{16}S_{5}S_{5}$, $F_{5}F_{27}S_{7}S_{22}S_{23}$, $F_{5}F_{27}S_{7}S_{22}S_{3}$, $F_{5}F_{27}S_{7}S_{23}S_{2}$, $F_{5}F_{27}S_{7}S_{2}S_{3}$, $F_{1}F_{5}S_{7}S_{2}S_{3}$, $F_{5}F_{27}S_{7}S_{22}V_{19}$, $F_{5}F_{27}S_{7}S_{22}V_{2}$, $F_{5}F_{27}S_{7}S_{2}V_{19}$, $F_{5}F_{27}S_{7}S_{2}V_{2}$, $F_{1}F_{5}S_{7}S_{2}V_{2}$, $F_{22}F_{23}S_{5}V_{3}V_{20}$, $F_{23}F_{5}S_{5}V_{3}V_{20}$, $F_{22}F_{6}S_{5}V_{3}V_{20}$, $F_{5}F_{6}S_{5}V_{3}V_{20}$, $F_{5}F_{6}S_{5}V_{9}V_{3}$, $F_{25}F_{25}S_{5}S_{25}V_{3}$, $F_{25}F_{8}S_{5}S_{25}V_{3}$, $F_{8}F_{8}S_{5}S_{25}V_{3}$, $F_{8}F_{8}S_{16}S_{5}V_{3}$, $F_{8}F_{29}S_{7}V_{19}V_{19}$, $F_{8}F_{29}S_{7}V_{19}V_{2}$, $F_{8}F_{29}S_{7}V_{2}V_{2}$, $F_{3}F_{8}S_{7}V_{2}V_{2}$, $F_{22}F_{23}S_{23}S_{5}V_{21}$, $F_{22}F_{6}S_{3}S_{5}V_{21}$, $F_{23}F_{5}S_{23}S_{5}V_{21}$, $F_{5}F_{6}S_{3}S_{5}V_{21}$, $F_{5}F_{6}S_{3}S_{5}V_{10}$, $F_{8}F_{29}S_{23}S_{5}V_{19}$, $F_{8}F_{29}S_{3}S_{5}V_{19}$, $F_{5}F_{27}S_{23}V_{19}V_{3}$, $F_{5}F_{27}S_{3}V_{19}V_{3}$, $F_{5}F_{27}S_{23}V_{3}V_{2}$, $F_{5}F_{27}S_{3}V_{3}V_{2}$, $F_{1}F_{5}S_{3}V_{3}V_{2}$, $F_{8}F_{29}S_{7}V_{18}V_{19}$, $F_{8}F_{29}S_{7}V_{18}V_{2}$, $F_{8}F_{29}S_{7}V_{19}V_{1}$, $F_{8}F_{29}S_{7}V_{1}V_{2}$, $F_{3}F_{8}S_{7}V_{1}V_{2}$, $F_{22}F_{23}S_{5}V_{3}V_{21}$, $F_{22}F_{6}S_{5}V_{3}V_{21}$, $F_{23}F_{5}S_{5}V_{3}V_{21}$, $F_{5}F_{6}S_{5}V_{3}V_{21}$, $F_{5}F_{6}S_{5}V_{10}V_{3}$, $F_{5}F_{27}S_{7}S_{23}V_{19}$, $F_{5}F_{27}S_{7}S_{3}V_{19}$, $F_{5}F_{27}S_{7}S_{23}V_{2}$, $F_{5}F_{27}S_{7}S_{3}V_{2}$, $F_{1}F_{5}S_{7}S_{3}V_{2}$, $F_{8}F_{29}S_{7}S_{23}V_{18}$, $F_{8}F_{29}S_{7}S_{3}V_{18}$, $F_{8}F_{29}S_{7}S_{23}V_{1}$, $F_{8}F_{29}S_{7}S_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{3}V_{1}$, $F_{25}F_{25}S_{25}V_{3}V_{3}$, $F_{25}F_{8}S_{25}V_{3}V_{3}$, $F_{8}F_{8}S_{25}V_{3}V_{3}$, $F_{8}F_{8}S_{16}V_{3}V_{3}$, $F_{8}F_{29}S_{7}S_{23}V_{19}$, $F_{8}F_{29}S_{7}S_{23}V_{2}$, $F_{8}F_{29}S_{7}S_{3}V_{19}$, $F_{8}F_{29}S_{7}S_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{3}V_{2}$, $F_{23}F_{25}S_{23}V_{19}V_{20}$, $F_{23}F_{8}S_{23}V_{2}V_{20}$, $F_{25}F_{6}S_{3}V_{19}V_{20}$, $F_{6}F_{8}S_{3}V_{2}V_{20}$, $F_{6}F_{8}S_{3}V_{9}V_{2}$, $F_{23}F_{25}S_{23}S_{25}V_{19}$, $F_{25}F_{6}S_{3}S_{25}V_{19}$, $F_{23}F_{8}S_{23}S_{25}V_{2}$, $F_{6}F_{8}S_{3}S_{25}V_{2}$, $F_{6}F_{8}S_{16}S_{3}V_{2}$, $F_{5}F_{29}S_{22}V_{19}V_{3}$, $F_{5}F_{29}S_{22}V_{3}V_{2}$, $F_{8}F_{28}S_{23}S_{5}V_{18}$, $F_{8}F_{28}S_{3}S_{5}V_{18}$, $F_{8}F_{28}S_{23}S_{5}V_{1}$, $F_{8}F_{28}S_{3}S_{5}V_{1}$, $F_{2}F_{8}S_{3}S_{5}V_{1}$, $F_{23}F_{25}S_{23}S_{5}V_{20}$, $F_{23}F_{8}S_{23}S_{5}V_{20}$, $F_{25}F_{6}S_{3}S_{5}V_{20}$, $F_{6}F_{8}S_{3}S_{5}V_{20}$, $F_{6}F_{8}S_{3}S_{5}V_{9}$, $F_{23}F_{25}S_{25}V_{19}V_{3}$, $F_{25}F_{6}S_{25}V_{19}V_{3}$, $F_{23}F_{8}S_{25}V_{3}V_{2}$, $F_{6}F_{8}S_{25}V_{3}V_{2}$, $F_{6}F_{8}S_{16}V_{3}V_{2}$, $F_{5}F_{29}S_{22}S_{23}V_{3}$, $F_{5}F_{29}S_{22}S_{3}V_{3}$, $F_{23}F_{25}S_{23}V_{3}V_{20}$, $F_{23}F_{8}S_{23}V_{3}V_{20}$, $F_{25}F_{6}S_{3}V_{3}V_{20}$, $F_{6}F_{8}S_{3}V_{3}V_{20}$, $F_{6}F_{8}S_{3}V_{9}V_{3}$, $F_{23}F_{25}V_{19}V_{3}V_{20}$, $F_{23}F_{8}V_{3}V_{2}V_{20}$, $F_{25}F_{6}V_{19}V_{3}V_{20}$, $F_{6}F_{8}V_{3}V_{2}V_{20}$, $F_{6}F_{8}V_{9}V_{3}V_{2}$, $F_{23}F_{25}S_{23}S_{5}S_{25}$, $F_{25}F_{6}S_{3}S_{5}S_{25}$, $F_{23}F_{8}S_{23}S_{5}S_{25}$, $F_{6}F_{8}S_{3}S_{5}S_{25}$, $F_{6}F_{8}S_{16}S_{3}S_{5}$, $F_{8}F_{28}S_{22}S_{23}S_{5}$, $F_{8}F_{28}S_{23}S_{2}S_{5}$, $F_{8}F_{28}S_{22}S_{3}S_{5}$, $F_{8}F_{28}S_{2}S_{3}S_{5}$, $F_{2}F_{8}S_{2}S_{3}S_{5}$, $F_{5}F_{29}V_{19}V_{19}V_{3}$, $F_{5}F_{29}V_{19}V_{3}V_{2}$, $F_{5}F_{29}V_{3}V_{2}V_{2}$, $F_{3}F_{5}V_{3}V_{2}V_{2}$, $F_{5}F_{29}S_{7}S_{22}V_{19}$, $F_{5}F_{29}S_{7}S_{22}V_{2}$, $F_{5}F_{29}S_{7}S_{2}V_{19}$, $F_{5}F_{29}S_{7}S_{2}V_{2}$, $F_{3}F_{5}S_{7}S_{2}V_{2}$, $F_{23}F_{25}S_{5}V_{3}V_{20}$, $F_{23}F_{8}S_{5}V_{3}V_{20}$, $F_{25}F_{6}S_{5}V_{3}V_{20}$, $F_{6}F_{8}S_{5}V_{3}V_{20}$, $F_{6}F_{8}S_{5}V_{9}V_{3}$, $F_{23}F_{25}S_{5}S_{25}V_{3}$, $F_{25}F_{6}S_{5}S_{25}V_{3}$, $F_{23}F_{8}S_{5}S_{25}V_{3}$, $F_{6}F_{8}S_{5}S_{25}V_{3}$, $F_{6}F_{8}S_{16}S_{5}V_{3}$, $F_{5}F_{29}S_{7}V_{19}V_{19}$, $F_{5}F_{29}S_{7}V_{19}V_{2}$, $F_{5}F_{29}S_{7}V_{2}V_{2}$, $F_{3}F_{5}S_{7}V_{2}V_{2}$, $F_{5}F_{29}S_{7}S_{22}S_{23}$, $F_{5}F_{29}S_{7}S_{22}S_{3}$, $F_{5}F_{29}S_{7}S_{23}S_{2}$, $F_{5}F_{29}S_{7}S_{2}S_{3}$, $F_{3}F_{5}S_{7}S_{2}S_{3}$, $F_{23}F_{25}V_{3}V_{3}V_{20}$, $F_{23}F_{8}V_{3}V_{3}V_{20}$, $F_{25}F_{6}V_{3}V_{3}V_{20}$, $F_{6}F_{8}V_{3}V_{3}V_{20}$, $F_{6}F_{8}V_{9}V_{3}V_{3}$, $F_{8}F_{28}S_{7}S_{22}S_{23}$, $F_{8}F_{28}S_{7}S_{23}S_{2}$, $F_{8}F_{28}S_{7}S_{22}S_{3}$, $F_{8}F_{28}S_{7}S_{2}S_{3}$, $F_{2}F_{8}S_{7}S_{2}S_{3}$, $F_{23}F_{25}S_{23}S_{25}V_{3}$, $F_{25}F_{6}S_{3}S_{25}V_{3}$, $F_{23}F_{8}S_{23}S_{25}V_{3}$, $F_{6}F_{8}S_{3}S_{25}V_{3}$, $F_{6}F_{8}S_{16}S_{3}V_{3}$, $F_{5}F_{29}S_{23}V_{19}V_{3}$, $F_{5}F_{29}S_{23}V_{3}V_{2}$, $F_{5}F_{29}S_{3}V_{19}V_{3}$, $F_{5}F_{29}S_{3}V_{3}V_{2}$, $F_{3}F_{5}S_{3}V_{3}V_{2}$, $F_{8}F_{28}S_{7}S_{23}V_{18}$, $F_{8}F_{28}S_{7}S_{3}V_{18}$, $F_{8}F_{28}S_{7}S_{23}V_{1}$, $F_{8}F_{28}S_{7}S_{3}V_{1}$, $F_{2}F_{8}S_{7}S_{3}V_{1}$, $F_{23}F_{25}S_{25}V_{3}V_{3}$, $F_{25}F_{6}S_{25}V_{3}V_{3}$, $F_{23}F_{8}S_{25}V_{3}V_{3}$, $F_{6}F_{8}S_{25}V_{3}V_{3}$, $F_{6}F_{8}S_{16}V_{3}V_{3}$, $F_{5}F_{29}S_{7}S_{23}V_{19}$, $F_{5}F_{29}S_{7}S_{23}V_{2}$, $F_{5}F_{29}S_{7}S_{3}V_{19}$, $F_{5}F_{29}S_{7}S_{3}V_{2}$, $F_{3}F_{5}S_{7}S_{3}V_{2}$, $F_{22}F_{22}S_{22}S_{22}V_{20}$, $F_{22}F_{5}S_{22}S_{2}V_{20}$, $F_{5}F_{5}S_{2}S_{2}V_{20}$, $F_{5}F_{5}S_{2}S_{2}V_{9}$, $F_{24}F_{25}S_{25}V_{18}V_{19}$, $F_{24}F_{8}S_{25}V_{18}V_{2}$, $F_{25}F_{7}S_{25}V_{19}V_{1}$, $F_{7}F_{8}S_{25}V_{1}V_{2}$, $F_{7}F_{8}S_{16}V_{1}V_{2}$, $F_{5}F_{28}S_{22}S_{23}V_{3}$, $F_{5}F_{28}S_{23}S_{2}V_{3}$, $F_{5}F_{28}S_{22}S_{3}V_{3}$, $F_{5}F_{28}S_{2}S_{3}V_{3}$, $F_{2}F_{5}S_{2}S_{3}V_{3}$, $F_{24}F_{25}S_{5}S_{25}V_{19}$, $F_{25}F_{7}S_{5}S_{25}V_{19}$, $F_{24}F_{8}S_{5}S_{25}V_{2}$, $F_{7}F_{8}S_{5}S_{25}V_{2}$, $F_{7}F_{8}S_{16}S_{5}V_{2}$, $F_{22}F_{22}S_{22}V_{3}V_{20}$, $F_{22}F_{5}S_{22}V_{3}V_{20}$, $F_{22}F_{5}S_{2}V_{3}V_{20}$, $F_{5}F_{5}S_{2}V_{3}V_{20}$, $F_{5}F_{5}S_{2}V_{9}V_{3}$, $F_{6}F_{27}S_{22}S_{22}V_{4}$, $F_{6}F_{27}S_{22}S_{2}V_{4}$, $F_{6}F_{27}S_{2}S_{2}V_{4}$, $F_{1}F_{6}S_{2}S_{2}V_{4}$, $F_{24}F_{25}S_{5}S_{25}V_{18}$, $F_{24}F_{8}S_{5}S_{25}V_{18}$, $F_{25}F_{7}S_{5}S_{25}V_{1}$, $F_{7}F_{8}S_{5}S_{25}V_{1}$, $F_{7}F_{8}S_{16}S_{5}V_{1}$, $F_{22}F_{22}S_{22}V_{4}V_{20}$, $F_{22}F_{5}S_{22}V_{4}V_{20}$, $F_{22}F_{5}S_{2}V_{4}V_{20}$, $F_{5}F_{5}S_{2}V_{4}V_{20}$, $F_{5}F_{5}S_{2}V_{9}V_{4}$, $F_{6}F_{27}S_{22}V_{19}V_{4}$, $F_{6}F_{27}S_{22}V_{4}V_{2}$, $F_{6}F_{27}S_{2}V_{19}V_{4}$, $F_{6}F_{27}S_{2}V_{4}V_{2}$, $F_{1}F_{6}S_{2}V_{4}V_{2}$, $F_{5}F_{28}S_{23}V_{18}V_{3}$, $F_{5}F_{28}S_{23}V_{3}V_{1}$, $F_{5}F_{28}S_{3}V_{18}V_{3}$, $F_{5}F_{28}S_{3}V_{3}V_{1}$, $F_{2}F_{5}S_{3}V_{3}V_{1}$, $F_{8}F_{29}S_{22}S_{5}V_{19}$, $F_{8}F_{29}S_{2}S_{5}V_{19}$, $F_{22}F_{22}S_{22}S_{5}V_{20}$, $F_{22}F_{5}S_{22}S_{5}V_{20}$, $F_{22}F_{5}S_{2}S_{5}V_{20}$, $F_{5}F_{5}S_{2}S_{5}V_{20}$, $F_{5}F_{5}S_{2}S_{5}V_{9}$, $F_{24}F_{25}S_{25}V_{18}V_{3}$, $F_{24}F_{8}S_{25}V_{18}V_{3}$, $F_{25}F_{7}S_{25}V_{3}V_{1}$, $F_{7}F_{8}S_{25}V_{3}V_{1}$, $F_{7}F_{8}S_{16}V_{3}V_{1}$, $F_{24}F_{25}S_{25}V_{19}V_{4}$, $F_{25}F_{7}S_{25}V_{19}V_{4}$, $F_{24}F_{8}S_{25}V_{4}V_{2}$, $F_{7}F_{8}S_{25}V_{4}V_{2}$, $F_{7}F_{8}S_{16}V_{4}V_{2}$, $F_{6}F_{27}S_{7}S_{22}S_{22}$, $F_{6}F_{27}S_{7}S_{22}S_{2}$, $F_{6}F_{27}S_{7}S_{2}S_{2}$, $F_{1}F_{6}S_{7}S_{2}S_{2}$, $F_{24}F_{25}S_{5}S_{5}S_{25}$, $F_{24}F_{8}S_{5}S_{5}S_{25}$, $F_{25}F_{7}S_{5}S_{5}S_{25}$, $F_{7}F_{8}S_{5}S_{5}S_{25}$, $F_{7}F_{8}S_{16}S_{5}S_{5}$, $F_{5}F_{28}S_{7}S_{22}S_{23}$, $F_{5}F_{28}S_{7}S_{22}S_{3}$, $F_{5}F_{28}S_{7}S_{23}S_{2}$, $F_{5}F_{28}S_{7}S_{2}S_{3}$, $F_{2}F_{5}S_{7}S_{2}S_{3}$, $F_{6}F_{27}S_{7}S_{22}V_{19}$, $F_{6}F_{27}S_{7}S_{22}V_{2}$, $F_{6}F_{27}S_{7}S_{2}V_{19}$, $F_{6}F_{27}S_{7}S_{2}V_{2}$, $F_{1}F_{6}S_{7}S_{2}V_{2}$, $F_{22}F_{22}S_{5}V_{3}V_{20}$, $F_{22}F_{5}S_{5}V_{3}V_{20}$, $F_{5}F_{5}S_{5}V_{3}V_{20}$, $F_{5}F_{5}S_{5}V_{9}V_{3}$, $F_{24}F_{25}S_{5}S_{25}V_{3}$, $F_{24}F_{8}S_{5}S_{25}V_{3}$, $F_{25}F_{7}S_{5}S_{25}V_{3}$, $F_{7}F_{8}S_{5}S_{25}V_{3}$, $F_{7}F_{8}S_{16}S_{5}V_{3}$, $F_{5}F_{28}S_{7}S_{23}V_{18}$, $F_{5}F_{28}S_{7}S_{23}V_{1}$, $F_{5}F_{28}S_{7}S_{3}V_{18}$, $F_{5}F_{28}S_{7}S_{3}V_{1}$, $F_{2}F_{5}S_{7}S_{3}V_{1}$, $F_{22}F_{22}S_{5}V_{4}V_{20}$, $F_{22}F_{5}S_{5}V_{4}V_{20}$, $F_{5}F_{5}S_{5}V_{4}V_{20}$, $F_{5}F_{5}S_{5}V_{9}V_{4}$, $F_{24}F_{25}S_{5}S_{25}V_{4}$, $F_{25}F_{7}S_{5}S_{25}V_{4}$, $F_{24}F_{8}S_{5}S_{25}V_{4}$, $F_{7}F_{8}S_{5}S_{25}V_{4}$, $F_{7}F_{8}S_{16}S_{5}V_{4}$, $F_{8}F_{29}S_{7}S_{22}V_{19}$, $F_{8}F_{29}S_{7}S_{2}V_{19}$, $F_{8}F_{29}S_{7}S_{22}V_{2}$, $F_{8}F_{29}S_{7}S_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{2}V_{2}$, $F_{24}F_{25}S_{25}V_{3}V_{4}$, $F_{24}F_{8}S_{25}V_{3}V_{4}$, $F_{25}F_{7}S_{25}V_{3}V_{4}$, $F_{7}F_{8}S_{25}V_{3}V_{4}$, $F_{7}F_{8}S_{16}V_{3}V_{4}$, $F_{22}F_{25}S_{22}V_{19}V_{20}$, $F_{22}F_{8}S_{22}V_{2}V_{20}$, $F_{25}F_{5}S_{2}V_{19}V_{20}$, $F_{5}F_{8}S_{2}V_{2}V_{20}$, $F_{5}F_{8}S_{2}V_{9}V_{2}$, $F_{23}F_{24}S_{23}S_{25}V_{18}$, $F_{24}F_{6}S_{3}S_{25}V_{18}$, $F_{23}F_{7}S_{23}S_{25}V_{1}$, $F_{6}F_{7}S_{3}S_{25}V_{1}$, $F_{6}F_{7}S_{16}S_{3}V_{1}$, $F_{23}F_{24}S_{23}V_{18}V_{21}$, $F_{23}F_{7}S_{23}V_{1}V_{21}$, $F_{24}F_{6}S_{3}V_{18}V_{21}$, $F_{6}F_{7}S_{3}V_{1}V_{21}$, $F_{6}F_{7}S_{3}V_{10}V_{1}$, $F_{22}F_{25}S_{22}S_{25}V_{19}$, $F_{25}F_{5}S_{2}S_{25}V_{19}$, $F_{22}F_{8}S_{22}S_{25}V_{2}$, $F_{5}F_{8}S_{2}S_{25}V_{2}$, $F_{5}F_{8}S_{16}S_{2}V_{2}$, $F_{8}F_{27}S_{23}S_{5}V_{19}$, $F_{8}F_{27}S_{3}S_{5}V_{19}$, $F_{23}F_{24}S_{23}S_{5}V_{21}$, $F_{23}F_{7}S_{23}S_{5}V_{21}$, $F_{24}F_{6}S_{3}S_{5}V_{21}$, $F_{6}F_{7}S_{3}S_{5}V_{21}$, $F_{6}F_{7}S_{3}S_{5}V_{10}$, $F_{22}F_{25}S_{25}V_{19}V_{3}$, $F_{25}F_{5}S_{25}V_{19}V_{3}$, $F_{22}F_{8}S_{25}V_{3}V_{2}$, $F_{5}F_{8}S_{25}V_{3}V_{2}$, $F_{5}F_{8}S_{16}V_{3}V_{2}$, $F_{6}F_{29}S_{22}V_{19}V_{4}$, $F_{6}F_{29}S_{22}V_{4}V_{2}$, $F_{6}F_{29}S_{2}V_{19}V_{4}$, $F_{6}F_{29}S_{2}V_{4}V_{2}$, $F_{3}F_{6}S_{2}V_{4}V_{2}$, $F_{5}F_{29}S_{23}V_{18}V_{3}$, $F_{5}F_{29}S_{23}V_{3}V_{1}$, $F_{5}F_{29}S_{3}V_{18}V_{3}$, $F_{5}F_{29}S_{3}V_{3}V_{1}$, $F_{3}F_{5}S_{3}V_{3}V_{1}$, $F_{8}F_{27}S_{22}S_{5}V_{19}$, $F_{8}F_{27}S_{2}S_{5}V_{19}$, $F_{22}F_{25}S_{22}S_{5}V_{20}$, $F_{22}F_{8}S_{22}S_{5}V_{20}$, $F_{25}F_{5}S_{2}S_{5}V_{20}$, $F_{5}F_{8}S_{2}S_{5}V_{20}$, $F_{5}F_{8}S_{2}S_{5}V_{9}$, $F_{23}F_{24}S_{25}V_{18}V_{3}$, $F_{24}F_{6}S_{25}V_{18}V_{3}$, $F_{23}F_{7}S_{25}V_{3}V_{1}$, $F_{6}F_{7}S_{25}V_{3}V_{1}$, $F_{6}F_{7}S_{16}V_{3}V_{1}$, $F_{22}F_{25}S_{25}V_{19}V_{4}$, $F_{25}F_{5}S_{25}V_{19}V_{4}$, $F_{22}F_{8}S_{25}V_{4}V_{2}$, $F_{5}F_{8}S_{25}V_{4}V_{2}$, $F_{5}F_{8}S_{16}V_{4}V_{2}$, $F_{6}F_{29}S_{22}S_{23}V_{4}$, $F_{6}F_{29}S_{22}S_{3}V_{4}$, $F_{6}F_{29}S_{23}S_{2}V_{4}$, $F_{6}F_{29}S_{2}S_{3}V_{4}$, $F_{3}F_{6}S_{2}S_{3}V_{4}$, $F_{22}F_{25}S_{22}V_{3}V_{20}$, $F_{22}F_{8}S_{22}V_{3}V_{20}$, $F_{25}F_{5}S_{2}V_{3}V_{20}$, $F_{5}F_{8}S_{2}V_{3}V_{20}$, $F_{5}F_{8}S_{2}V_{9}V_{3}$, $F_{23}F_{24}S_{23}V_{4}V_{21}$, $F_{23}F_{7}S_{23}V_{4}V_{21}$, $F_{24}F_{6}S_{3}V_{4}V_{21}$, $F_{6}F_{7}S_{3}V_{4}V_{21}$, $F_{6}F_{7}S_{3}V_{10}V_{4}$, $F_{22}F_{25}V_{19}V_{3}V_{20}$, $F_{22}F_{8}V_{3}V_{2}V_{20}$, $F_{25}F_{5}V_{19}V_{3}V_{20}$, $F_{5}F_{8}V_{3}V_{2}V_{20}$, $F_{5}F_{8}V_{9}V_{3}V_{2}$, $F_{23}F_{24}S_{23}S_{5}S_{25}$, $F_{24}F_{6}S_{3}S_{5}S_{25}$, $F_{23}F_{7}S_{23}S_{5}S_{25}$, $F_{6}F_{7}S_{3}S_{5}S_{25}$, $F_{6}F_{7}S_{16}S_{3}S_{5}$, $F_{8}F_{27}S_{22}S_{23}S_{5}$, $F_{8}F_{27}S_{23}S_{2}S_{5}$, $F_{8}F_{27}S_{22}S_{3}S_{5}$, $F_{8}F_{27}S_{2}S_{3}S_{5}$, $F_{1}F_{8}S_{2}S_{3}S_{5}$, $F_{6}F_{29}S_{7}S_{22}V_{19}$, $F_{6}F_{29}S_{7}S_{22}V_{2}$, $F_{6}F_{29}S_{7}S_{2}V_{19}$, $F_{6}F_{29}S_{7}S_{2}V_{2}$, $F_{3}F_{6}S_{7}S_{2}V_{2}$, $F_{22}F_{25}S_{5}V_{3}V_{20}$, $F_{22}F_{8}S_{5}V_{3}V_{20}$, $F_{25}F_{5}S_{5}V_{3}V_{20}$, $F_{5}F_{8}S_{5}V_{3}V_{20}$, $F_{5}F_{8}S_{5}V_{9}V_{3}$, $F_{23}F_{24}S_{5}S_{25}V_{3}$, $F_{24}F_{6}S_{5}S_{25}V_{3}$, $F_{23}F_{7}S_{5}S_{25}V_{3}$, $F_{6}F_{7}S_{5}S_{25}V_{3}$, $F_{6}F_{7}S_{16}S_{5}V_{3}$, $F_{6}F_{29}S_{7}S_{22}S_{23}$, $F_{6}F_{29}S_{7}S_{22}S_{3}$, $F_{6}F_{29}S_{7}S_{23}S_{2}$, $F_{6}F_{29}S_{7}S_{2}S_{3}$, $F_{3}F_{6}S_{7}S_{2}S_{3}$, $F_{22}F_{25}V_{3}V_{3}V_{20}$, $F_{22}F_{8}V_{3}V_{3}V_{20}$, $F_{25}F_{5}V_{3}V_{3}V_{20}$, $F_{5}F_{8}V_{3}V_{3}V_{20}$, $F_{5}F_{8}V_{9}V_{3}V_{3}$, $F_{8}F_{27}S_{7}S_{22}S_{23}$, $F_{8}F_{27}S_{7}S_{23}S_{2}$, $F_{8}F_{27}S_{7}S_{22}S_{3}$, $F_{8}F_{27}S_{7}S_{2}S_{3}$, $F_{1}F_{8}S_{7}S_{2}S_{3}$, $F_{22}F_{25}V_{19}V_{4}V_{20}$, $F_{22}F_{8}V_{4}V_{2}V_{20}$, $F_{25}F_{5}V_{19}V_{4}V_{20}$, $F_{5}F_{8}V_{4}V_{2}V_{20}$, $F_{5}F_{8}V_{9}V_{4}V_{2}$, $F_{23}F_{24}V_{18}V_{3}V_{21}$, $F_{23}F_{7}V_{3}V_{1}V_{21}$, $F_{24}F_{6}V_{18}V_{3}V_{21}$, $F_{6}F_{7}V_{3}V_{1}V_{21}$, $F_{6}F_{7}V_{10}V_{3}V_{1}$, $F_{22}F_{25}S_{22}S_{5}S_{25}$, $F_{25}F_{5}S_{2}S_{5}S_{25}$, $F_{22}F_{8}S_{22}S_{5}S_{25}$, $F_{5}F_{8}S_{2}S_{5}S_{25}$, $F_{5}F_{8}S_{16}S_{2}S_{5}$, $F_{8}F_{27}S_{22}S_{22}S_{5}$, $F_{8}F_{27}S_{22}S_{2}S_{5}$, $F_{8}F_{27}S_{2}S_{2}S_{5}$, $F_{1}F_{8}S_{2}S_{2}S_{5}$, $F_{5}F_{29}V_{18}V_{19}V_{3}$, $F_{5}F_{29}V_{18}V_{3}V_{2}$, $F_{5}F_{29}V_{19}V_{3}V_{1}$, $F_{5}F_{29}V_{3}V_{1}V_{2}$, $F_{3}F_{5}V_{3}V_{1}V_{2}$, $F_{6}F_{29}V_{18}V_{19}V_{4}$, $F_{6}F_{29}V_{19}V_{4}V_{1}$, $F_{6}F_{29}V_{18}V_{4}V_{2}$, $F_{6}F_{29}V_{4}V_{1}V_{2}$, $F_{3}F_{6}V_{4}V_{1}V_{2}$, $F_{23}F_{24}S_{5}V_{3}V_{21}$, $F_{23}F_{7}S_{5}V_{3}V_{21}$, $F_{24}F_{6}S_{5}V_{3}V_{21}$, $F_{6}F_{7}S_{5}V_{3}V_{21}$, $F_{6}F_{7}S_{5}V_{10}V_{3}$, $F_{22}F_{25}S_{5}S_{25}V_{3}$, $F_{25}F_{5}S_{5}S_{25}V_{3}$, $F_{22}F_{8}S_{5}S_{25}V_{3}$, $F_{5}F_{8}S_{5}S_{25}V_{3}$, $F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{6}F_{29}S_{7}V_{18}V_{19}$, $F_{6}F_{29}S_{7}V_{19}V_{1}$, $F_{6}F_{29}S_{7}V_{18}V_{2}$, $F_{6}F_{29}S_{7}V_{1}V_{2}$, $F_{3}F_{6}S_{7}V_{1}V_{2}$, $F_{5}F_{29}S_{7}S_{23}V_{18}$, $F_{5}F_{29}S_{7}S_{23}V_{1}$, $F_{5}F_{29}S_{7}S_{3}V_{18}$, $F_{5}F_{29}S_{7}S_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{3}V_{1}$, $F_{22}F_{25}S_{5}V_{4}V_{20}$, $F_{22}F_{8}S_{5}V_{4}V_{20}$, $F_{25}F_{5}S_{5}V_{4}V_{20}$, $F_{5}F_{8}S_{5}V_{4}V_{20}$, $F_{5}F_{8}S_{5}V_{9}V_{4}$, $F_{22}F_{25}S_{5}S_{25}V_{4}$, $F_{25}F_{5}S_{5}S_{25}V_{4}$, $F_{22}F_{8}S_{5}S_{25}V_{4}$, $F_{5}F_{8}S_{5}S_{25}V_{4}$, $F_{5}F_{8}S_{16}S_{5}V_{4}$, $F_{5}F_{29}S_{7}V_{18}V_{19}$, $F_{5}F_{29}S_{7}V_{18}V_{2}$, $F_{5}F_{29}S_{7}V_{19}V_{1}$, $F_{5}F_{29}S_{7}V_{1}V_{2}$, $F_{3}F_{5}S_{7}V_{1}V_{2}$, $F_{22}F_{25}V_{3}V_{4}V_{20}$, $F_{22}F_{8}V_{3}V_{4}V_{20}$, $F_{25}F_{5}V_{3}V_{4}V_{20}$, $F_{5}F_{8}V_{3}V_{4}V_{20}$, $F_{5}F_{8}V_{9}V_{3}V_{4}$, $F_{23}F_{24}V_{3}V_{4}V_{21}$, $F_{23}F_{7}V_{3}V_{4}V_{21}$, $F_{24}F_{6}V_{3}V_{4}V_{21}$, $F_{6}F_{7}V_{3}V_{4}V_{21}$, $F_{6}F_{7}V_{10}V_{3}V_{4}$, $F_{8}F_{27}S_{7}S_{22}S_{22}$, $F_{8}F_{27}S_{7}S_{22}S_{2}$, $F_{8}F_{27}S_{7}S_{2}S_{2}$, $F_{1}F_{8}S_{7}S_{2}S_{2}$, $F_{23}F_{24}S_{23}S_{25}V_{4}$, $F_{24}F_{6}S_{3}S_{25}V_{4}$, $F_{23}F_{7}S_{23}S_{25}V_{4}$, $F_{6}F_{7}S_{3}S_{25}V_{4}$, $F_{6}F_{7}S_{16}S_{3}V_{4}$, $F_{22}F_{25}S_{22}S_{25}V_{3}$, $F_{25}F_{5}S_{2}S_{25}V_{3}$, $F_{22}F_{8}S_{22}S_{25}V_{3}$, $F_{5}F_{8}S_{2}S_{25}V_{3}$, $F_{5}F_{8}S_{16}S_{2}V_{3}$, $F_{6}F_{29}S_{23}V_{18}V_{4}$, $F_{6}F_{29}S_{23}V_{4}V_{1}$, $F_{6}F_{29}S_{3}V_{18}V_{4}$, $F_{6}F_{29}S_{3}V_{4}V_{1}$, $F_{3}F_{6}S_{3}V_{4}V_{1}$, $F_{8}F_{27}S_{7}S_{23}V_{19}$, $F_{8}F_{27}S_{7}S_{3}V_{19}$, $F_{8}F_{27}S_{7}S_{23}V_{2}$, $F_{8}F_{27}S_{7}S_{3}V_{2}$, $F_{1}F_{8}S_{7}S_{3}V_{2}$, $F_{22}F_{25}S_{25}V_{3}V_{3}$, $F_{25}F_{5}S_{25}V_{3}V_{3}$, $F_{22}F_{8}S_{25}V_{3}V_{3}$, $F_{5}F_{8}S_{25}V_{3}V_{3}$, $F_{5}F_{8}S_{16}V_{3}V_{3}$, $F_{6}F_{29}S_{7}S_{23}V_{18}$, $F_{6}F_{29}S_{7}S_{23}V_{1}$, $F_{6}F_{29}S_{7}S_{3}V_{18}$, $F_{6}F_{29}S_{7}S_{3}V_{1}$, $F_{3}F_{6}S_{7}S_{3}V_{1}$, $F_{8}F_{27}S_{7}S_{22}V_{19}$, $F_{8}F_{27}S_{7}S_{2}V_{19}$, $F_{8}F_{27}S_{7}S_{22}V_{2}$, $F_{8}F_{27}S_{7}S_{2}V_{2}$, $F_{1}F_{8}S_{7}S_{2}V_{2}$, $F_{23}F_{24}S_{25}V_{3}V_{4}$, $F_{24}F_{6}S_{25}V_{3}V_{4}$, $F_{23}F_{7}S_{25}V_{3}V_{4}$, $F_{6}F_{7}S_{25}V_{3}V_{4}$, $F_{6}F_{7}S_{16}V_{3}V_{4}$, $F_{22}F_{25}S_{25}V_{3}V_{4}$, $F_{25}F_{5}S_{25}V_{3}V_{4}$, $F_{22}F_{8}S_{25}V_{3}V_{4}$, $F_{5}F_{8}S_{25}V_{3}V_{4}$, $F_{5}F_{8}S_{16}V_{3}V_{4}$, $F_{22}F_{23}S_{22}S_{23}S_{25}$, $F_{22}F_{6}S_{22}S_{3}S_{25}$, $F_{23}F_{5}S_{23}S_{2}S_{25}$, $F_{5}F_{6}S_{2}S_{3}S_{25}$, $F_{5}F_{6}S_{16}S_{2}S_{3}$, $F_{22}F_{23}S_{23}S_{25}V_{3}$, $F_{23}F_{5}S_{23}S_{25}V_{3}$, $F_{22}F_{6}S_{3}S_{25}V_{3}$, $F_{5}F_{6}S_{3}S_{25}V_{3}$, $F_{5}F_{6}S_{16}S_{3}V_{3}$, $F_{6}F_{28}S_{23}V_{18}V_{4}$, $F_{6}F_{28}S_{3}V_{18}V_{4}$, $F_{6}F_{28}S_{23}V_{4}V_{1}$, $F_{6}F_{28}S_{3}V_{4}V_{1}$, $F_{2}F_{6}S_{3}V_{4}V_{1}$, $F_{22}F_{23}S_{22}S_{25}V_{3}$, $F_{22}F_{6}S_{22}S_{25}V_{3}$, $F_{23}F_{5}S_{2}S_{25}V_{3}$, $F_{5}F_{6}S_{2}S_{25}V_{3}$, $F_{5}F_{6}S_{16}S_{2}V_{3}$, $F_{22}F_{23}S_{23}S_{25}V_{4}$, $F_{23}F_{5}S_{23}S_{25}V_{4}$, $F_{22}F_{6}S_{3}S_{25}V_{4}$, $F_{5}F_{6}S_{3}S_{25}V_{4}$, $F_{5}F_{6}S_{16}S_{3}V_{4}$, $F_{6}F_{28}S_{7}S_{23}V_{18}$, $F_{6}F_{28}S_{7}S_{3}V_{18}$, $F_{6}F_{28}S_{7}S_{23}V_{1}$, $F_{6}F_{28}S_{7}S_{3}V_{1}$, $F_{2}F_{6}S_{7}S_{3}V_{1}$, $F_{22}F_{23}S_{25}V_{3}V_{3}$, $F_{22}F_{6}S_{25}V_{3}V_{3}$, $F_{23}F_{5}S_{25}V_{3}V_{3}$, $F_{5}F_{6}S_{25}V_{3}V_{3}$, $F_{5}F_{6}S_{16}V_{3}V_{3}$, $F_{22}F_{23}S_{25}V_{3}V_{4}$, $F_{22}F_{6}S_{25}V_{3}V_{4}$, $F_{23}F_{5}S_{25}V_{3}V_{4}$, $F_{5}F_{6}S_{25}V_{3}V_{4}$, $F_{5}F_{6}S_{16}V_{3}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{12, \; (2,-2)}^{11}$} {{$F_{27}F_{27}S_{23}S_{23}V_{20}$, $F_{27}F_{27}S_{23}S_{3}V_{20}$, $F_{27}F_{27}S_{3}S_{3}V_{20}$, $F_{1}F_{1}S_{3}S_{3}V_{9}$, $F_{28}F_{28}S_{22}S_{23}V_{21}$, $F_{28}F_{28}S_{22}S_{3}V_{21}$, $F_{28}F_{28}S_{23}S_{2}V_{21}$, $F_{28}F_{28}S_{2}S_{3}V_{21}$, $F_{2}F_{2}S_{2}S_{3}V_{10}$, $F_{27}F_{27}S_{22}S_{23}V_{20}$, $F_{27}F_{27}S_{23}S_{2}V_{20}$, $F_{27}F_{27}S_{22}S_{3}V_{20}$, $F_{27}F_{27}S_{2}S_{3}V_{20}$, $F_{1}F_{1}S_{2}S_{3}V_{9}$, $F_{28}F_{28}S_{21}S_{23}V_{21}$, $F_{28}F_{28}S_{21}S_{3}V_{21}$, $F_{28}F_{28}S_{23}S_{1}V_{21}$, $F_{28}F_{28}S_{1}S_{3}V_{21}$, $F_{2}F_{2}S_{1}S_{3}V_{10}$, $F_{27}F_{27}S_{22}S_{22}V_{20}$, $F_{27}F_{27}S_{22}S_{2}V_{20}$, $F_{27}F_{27}S_{2}S_{2}V_{20}$, $F_{1}F_{1}S_{2}S_{2}V_{9}$, $F_{23}F_{27}S_{23}S_{23}S_{23}$, $F_{23}F_{27}S_{23}S_{23}S_{3}$, $F_{6}F_{27}S_{23}S_{3}S_{3}$, $F_{6}F_{27}S_{3}S_{3}S_{3}$, $F_{1}F_{6}S_{3}S_{3}S_{3}$, $F_{22}F_{28}S_{22}S_{22}S_{23}$, $F_{22}F_{28}S_{22}S_{22}S_{3}$, $F_{5}F_{28}S_{23}S_{2}S_{2}$, $F_{5}F_{28}S_{2}S_{2}S_{3}$, $F_{2}F_{5}S_{2}S_{2}S_{3}$, $F_{23}F_{27}S_{22}S_{23}S_{23}$, $F_{23}F_{27}S_{23}S_{23}S_{2}$, $F_{6}F_{27}S_{22}S_{3}S_{3}$, $F_{6}F_{27}S_{2}S_{3}S_{3}$, $F_{1}F_{6}S_{2}S_{3}S_{3}$, $F_{23}F_{27}S_{23}S_{23}V_{20}$, $F_{6}F_{27}S_{23}S_{3}V_{20}$, $F_{23}F_{27}S_{23}S_{3}V_{20}$, $F_{6}F_{27}S_{3}S_{3}V_{20}$, $F_{1}F_{6}S_{3}S_{3}V_{9}$, $F_{22}F_{28}S_{22}S_{23}V_{3}$, $F_{22}F_{28}S_{22}S_{3}V_{3}$, $F_{5}F_{28}S_{23}S_{2}V_{3}$, $F_{5}F_{28}S_{2}S_{3}V_{3}$, $F_{2}F_{5}S_{2}S_{3}V_{3}$, $F_{23}F_{27}S_{23}V_{3}V_{20}$, $F_{6}F_{27}S_{23}V_{3}V_{20}$, $F_{23}F_{27}S_{3}V_{3}V_{20}$, $F_{6}F_{27}S_{3}V_{3}V_{20}$, $F_{1}F_{6}S_{3}V_{9}V_{3}$, $F_{23}F_{27}S_{22}S_{23}V_{20}$, $F_{6}F_{27}S_{22}S_{3}V_{20}$, $F_{23}F_{27}S_{23}S_{2}V_{20}$, $F_{6}F_{27}S_{2}S_{3}V_{20}$, $F_{1}F_{6}S_{2}S_{3}V_{9}$, $F_{22}F_{28}S_{22}S_{23}V_{21}$, $F_{5}F_{28}S_{23}S_{2}V_{21}$, $F_{22}F_{28}S_{22}S_{3}V_{21}$, $F_{5}F_{28}S_{2}S_{3}V_{21}$, $F_{2}F_{5}S_{2}S_{3}V_{10}$, $F_{23}F_{27}S_{23}S_{23}V_{3}$, $F_{23}F_{27}S_{23}S_{3}V_{3}$, $F_{6}F_{27}S_{23}S_{3}V_{3}$, $F_{6}F_{27}S_{3}S_{3}V_{3}$, $F_{1}F_{6}S_{3}S_{3}V_{3}$, $F_{22}F_{28}S_{23}V_{3}V_{21}$, $F_{5}F_{28}S_{23}V_{3}V_{21}$, $F_{22}F_{28}S_{3}V_{3}V_{21}$, $F_{5}F_{28}S_{3}V_{3}V_{21}$, $F_{2}F_{5}S_{3}V_{10}V_{3}$, $F_{22}F_{28}S_{22}S_{23}V_{4}$, $F_{22}F_{28}S_{22}S_{3}V_{4}$, $F_{5}F_{28}S_{23}S_{2}V_{4}$, $F_{5}F_{28}S_{2}S_{3}V_{4}$, $F_{2}F_{5}S_{2}S_{3}V_{4}$, $F_{23}F_{27}S_{22}S_{23}V_{3}$, $F_{23}F_{27}S_{23}S_{2}V_{3}$, $F_{6}F_{27}S_{22}S_{3}V_{3}$, $F_{6}F_{27}S_{2}S_{3}V_{3}$, $F_{1}F_{6}S_{2}S_{3}V_{3}$, $F_{23}F_{27}S_{22}V_{3}V_{20}$, $F_{6}F_{27}S_{22}V_{3}V_{20}$, $F_{23}F_{27}S_{2}V_{3}V_{20}$, $F_{6}F_{27}S_{2}V_{3}V_{20}$, $F_{1}F_{6}S_{2}V_{9}V_{3}$, $F_{22}F_{28}S_{23}V_{4}V_{21}$, $F_{5}F_{28}S_{23}V_{4}V_{21}$, $F_{22}F_{28}S_{3}V_{4}V_{21}$, $F_{5}F_{28}S_{3}V_{4}V_{21}$, $F_{2}F_{5}S_{3}V_{10}V_{4}$, $F_{22}F_{27}S_{22}S_{22}S_{23}$, $F_{22}F_{27}S_{22}S_{22}S_{3}$, $F_{5}F_{27}S_{23}S_{2}S_{2}$, $F_{5}F_{27}S_{2}S_{2}S_{3}$, $F_{1}F_{5}S_{2}S_{2}S_{3}$, $F_{23}F_{28}S_{22}S_{23}S_{23}$, $F_{23}F_{28}S_{23}S_{23}S_{2}$, $F_{6}F_{28}S_{22}S_{3}S_{3}$, $F_{6}F_{28}S_{2}S_{3}S_{3}$, $F_{2}F_{6}S_{2}S_{3}S_{3}$, $F_{21}F_{28}S_{21}S_{21}S_{23}$, $F_{21}F_{28}S_{21}S_{21}S_{3}$, $F_{17}F_{28}S_{23}S_{1}S_{1}$, $F_{17}F_{28}S_{1}S_{1}S_{3}$, $F_{2}F_{17}S_{1}S_{1}S_{3}$, $F_{22}F_{27}S_{22}S_{22}S_{22}$, $F_{22}F_{27}S_{22}S_{22}S_{2}$, $F_{5}F_{27}S_{22}S_{2}S_{2}$, $F_{5}F_{27}S_{2}S_{2}S_{2}$, $F_{1}F_{5}S_{2}S_{2}S_{2}$, $F_{23}F_{28}S_{21}S_{23}S_{23}$, $F_{23}F_{28}S_{23}S_{23}S_{1}$, $F_{6}F_{28}S_{21}S_{3}S_{3}$, $F_{6}F_{28}S_{1}S_{3}S_{3}$, $F_{2}F_{6}S_{1}S_{3}S_{3}$, $F_{23}F_{28}S_{22}S_{23}V_{21}$, $F_{6}F_{28}S_{22}S_{3}V_{21}$, $F_{23}F_{28}S_{23}S_{2}V_{21}$, $F_{6}F_{28}S_{2}S_{3}V_{21}$, $F_{2}F_{6}S_{2}S_{3}V_{10}$, $F_{22}F_{27}S_{22}S_{23}V_{20}$, $F_{5}F_{27}S_{23}S_{2}V_{20}$, $F_{22}F_{27}S_{22}S_{3}V_{20}$, $F_{5}F_{27}S_{2}S_{3}V_{20}$, $F_{1}F_{5}S_{2}S_{3}V_{9}$, $F_{22}F_{27}S_{22}S_{23}V_{3}$, $F_{22}F_{27}S_{22}S_{3}V_{3}$, $F_{5}F_{27}S_{23}S_{2}V_{3}$, $F_{5}F_{27}S_{2}S_{3}V_{3}$, $F_{1}F_{5}S_{2}S_{3}V_{3}$, $F_{22}F_{27}S_{23}V_{3}V_{20}$, $F_{5}F_{27}S_{23}V_{3}V_{20}$, $F_{22}F_{27}S_{3}V_{3}V_{20}$, $F_{5}F_{27}S_{3}V_{3}V_{20}$, $F_{1}F_{5}S_{3}V_{9}V_{3}$, $F_{21}F_{28}S_{21}S_{23}V_{4}$, $F_{21}F_{28}S_{21}S_{3}V_{4}$, $F_{17}F_{28}S_{23}S_{1}V_{4}$, $F_{17}F_{28}S_{1}S_{3}V_{4}$, $F_{2}F_{17}S_{1}S_{3}V_{4}$, $F_{22}F_{27}S_{22}S_{22}V_{3}$, $F_{22}F_{27}S_{22}S_{2}V_{3}$, $F_{5}F_{27}S_{22}S_{2}V_{3}$, $F_{5}F_{27}S_{2}S_{2}V_{3}$, $F_{1}F_{5}S_{2}S_{2}V_{3}$, $F_{23}F_{28}S_{22}V_{3}V_{21}$, $F_{6}F_{28}S_{22}V_{3}V_{21}$, $F_{23}F_{28}S_{2}V_{3}V_{21}$, $F_{6}F_{28}S_{2}V_{3}V_{21}$, $F_{2}F_{6}S_{2}V_{10}V_{3}$, $F_{22}F_{27}S_{23}V_{4}V_{20}$, $F_{5}F_{27}S_{23}V_{4}V_{20}$, $F_{22}F_{27}S_{3}V_{4}V_{20}$, $F_{5}F_{27}S_{3}V_{4}V_{20}$, $F_{1}F_{5}S_{3}V_{9}V_{4}$, $F_{23}F_{28}S_{21}S_{23}V_{21}$, $F_{6}F_{28}S_{21}S_{3}V_{21}$, $F_{23}F_{28}S_{23}S_{1}V_{21}$, $F_{6}F_{28}S_{1}S_{3}V_{21}$, $F_{2}F_{6}S_{1}S_{3}V_{10}$, $F_{22}F_{27}S_{22}S_{22}V_{20}$, $F_{5}F_{27}S_{22}S_{2}V_{20}$, $F_{22}F_{27}S_{22}S_{2}V_{20}$, $F_{5}F_{27}S_{2}S_{2}V_{20}$, $F_{1}F_{5}S_{2}S_{2}V_{9}$, $F_{21}F_{28}S_{21}S_{23}V_{21}$, $F_{17}F_{28}S_{23}S_{1}V_{21}$, $F_{21}F_{28}S_{21}S_{3}V_{21}$, $F_{17}F_{28}S_{1}S_{3}V_{21}$, $F_{2}F_{17}S_{1}S_{3}V_{10}$, $F_{22}F_{27}S_{22}S_{23}V_{4}$, $F_{22}F_{27}S_{22}S_{3}V_{4}$, $F_{5}F_{27}S_{23}S_{2}V_{4}$, $F_{5}F_{27}S_{2}S_{3}V_{4}$, $F_{1}F_{5}S_{2}S_{3}V_{4}$, $F_{23}F_{28}S_{22}S_{23}V_{3}$, $F_{23}F_{28}S_{23}S_{2}V_{3}$, $F_{6}F_{28}S_{22}S_{3}V_{3}$, $F_{6}F_{28}S_{2}S_{3}V_{3}$, $F_{2}F_{6}S_{2}S_{3}V_{3}$, $F_{22}F_{27}S_{22}V_{3}V_{20}$, $F_{5}F_{27}S_{22}V_{3}V_{20}$, $F_{22}F_{27}S_{2}V_{3}V_{20}$, $F_{5}F_{27}S_{2}V_{3}V_{20}$, $F_{1}F_{5}S_{2}V_{9}V_{3}$, $F_{21}F_{28}S_{23}V_{4}V_{21}$, $F_{17}F_{28}S_{23}V_{4}V_{21}$, $F_{21}F_{28}S_{3}V_{4}V_{21}$, $F_{17}F_{28}S_{3}V_{4}V_{21}$, $F_{2}F_{17}S_{3}V_{10}V_{4}$, $F_{22}F_{27}S_{22}S_{22}V_{4}$, $F_{22}F_{27}S_{22}S_{2}V_{4}$, $F_{5}F_{27}S_{22}S_{2}V_{4}$, $F_{5}F_{27}S_{2}S_{2}V_{4}$, $F_{1}F_{5}S_{2}S_{2}V_{4}$, $F_{23}F_{28}S_{21}S_{23}V_{3}$, $F_{23}F_{28}S_{23}S_{1}V_{3}$, $F_{6}F_{28}S_{21}S_{3}V_{3}$, $F_{6}F_{28}S_{1}S_{3}V_{3}$, $F_{2}F_{6}S_{1}S_{3}V_{3}$, $F_{23}F_{28}S_{21}V_{3}V_{21}$, $F_{6}F_{28}S_{21}V_{3}V_{21}$, $F_{23}F_{28}S_{1}V_{3}V_{21}$, $F_{6}F_{28}S_{1}V_{3}V_{21}$, $F_{2}F_{6}S_{1}V_{10}V_{3}$, $F_{22}F_{27}S_{22}V_{4}V_{20}$, $F_{5}F_{27}S_{22}V_{4}V_{20}$, $F_{22}F_{27}S_{2}V_{4}V_{20}$, $F_{5}F_{27}S_{2}V_{4}V_{20}$, $F_{1}F_{5}S_{2}V_{9}V_{4}$, $F_{23}F_{23}S_{23}S_{23}V_{20}$, $F_{23}F_{6}S_{23}S_{3}V_{20}$, $F_{6}F_{6}S_{3}S_{3}V_{20}$, $F_{6}F_{6}S_{3}S_{3}V_{9}$, $F_{5}F_{28}S_{22}S_{23}V_{3}$, $F_{5}F_{28}S_{22}S_{3}V_{3}$, $F_{23}F_{23}S_{23}V_{3}V_{20}$, $F_{23}F_{6}S_{23}V_{3}V_{20}$, $F_{23}F_{6}S_{3}V_{3}V_{20}$, $F_{6}F_{6}S_{3}V_{3}V_{20}$, $F_{6}F_{6}S_{3}V_{9}V_{3}$, $F_{5}F_{28}S_{7}S_{22}S_{23}$, $F_{5}F_{28}S_{7}S_{22}S_{3}$, $F_{5}F_{28}S_{7}S_{23}S_{2}$, $F_{5}F_{28}S_{7}S_{2}S_{3}$, $F_{2}F_{5}S_{7}S_{2}S_{3}$, $F_{23}F_{23}V_{3}V_{3}V_{20}$, $F_{23}F_{6}V_{3}V_{3}V_{20}$, $F_{6}F_{6}V_{3}V_{3}V_{20}$, $F_{6}F_{6}V_{9}V_{3}V_{3}$, $F_{22}F_{23}S_{22}S_{23}V_{21}$, $F_{22}F_{6}S_{22}S_{3}V_{21}$, $F_{23}F_{5}S_{23}S_{2}V_{21}$, $F_{5}F_{6}S_{2}S_{3}V_{21}$, $F_{5}F_{6}S_{2}S_{3}V_{10}$, $F_{22}F_{23}S_{22}S_{23}V_{20}$, $F_{23}F_{5}S_{23}S_{2}V_{20}$, $F_{22}F_{6}S_{22}S_{3}V_{20}$, $F_{5}F_{6}S_{2}S_{3}V_{20}$, $F_{5}F_{6}S_{2}S_{3}V_{9}$, $F_{5}F_{27}S_{22}S_{23}V_{3}$, $F_{5}F_{27}S_{22}S_{3}V_{3}$, $F_{22}F_{23}S_{23}V_{3}V_{20}$, $F_{23}F_{5}S_{23}V_{3}V_{20}$, $F_{22}F_{6}S_{3}V_{3}V_{20}$, $F_{5}F_{6}S_{3}V_{3}V_{20}$, $F_{5}F_{6}S_{3}V_{9}V_{3}$, $F_{6}F_{28}S_{21}S_{23}V_{4}$, $F_{6}F_{28}S_{21}S_{3}V_{4}$, $F_{6}F_{28}S_{23}S_{1}V_{4}$, $F_{6}F_{28}S_{1}S_{3}V_{4}$, $F_{2}F_{6}S_{1}S_{3}V_{4}$, $F_{5}F_{27}S_{22}S_{22}V_{3}$, $F_{22}F_{23}S_{22}V_{3}V_{21}$, $F_{22}F_{6}S_{22}V_{3}V_{21}$, $F_{23}F_{5}S_{2}V_{3}V_{21}$, $F_{5}F_{6}S_{2}V_{3}V_{21}$, $F_{5}F_{6}S_{2}V_{10}V_{3}$, $F_{22}F_{23}S_{23}V_{4}V_{20}$, $F_{23}F_{5}S_{23}V_{4}V_{20}$, $F_{22}F_{6}S_{3}V_{4}V_{20}$, $F_{5}F_{6}S_{3}V_{4}V_{20}$, $F_{5}F_{6}S_{3}V_{9}V_{4}$, $F_{22}F_{23}S_{23}V_{3}V_{21}$, $F_{22}F_{6}S_{3}V_{3}V_{21}$, $F_{23}F_{5}S_{23}V_{3}V_{21}$, $F_{5}F_{6}S_{3}V_{3}V_{21}$, $F_{5}F_{6}S_{3}V_{10}V_{3}$, $F_{5}F_{27}S_{23}S_{23}V_{3}$, $F_{5}F_{27}S_{23}S_{3}V_{3}$, $F_{5}F_{27}S_{3}S_{3}V_{3}$, $F_{1}F_{5}S_{3}S_{3}V_{3}$, $F_{6}F_{28}S_{7}S_{21}S_{23}$, $F_{6}F_{28}S_{7}S_{21}S_{3}$, $F_{6}F_{28}S_{7}S_{23}S_{1}$, $F_{6}F_{28}S_{7}S_{1}S_{3}$, $F_{2}F_{6}S_{7}S_{1}S_{3}$, $F_{22}F_{23}V_{3}V_{3}V_{21}$, $F_{22}F_{6}V_{3}V_{3}V_{21}$, $F_{23}F_{5}V_{3}V_{3}V_{21}$, $F_{5}F_{6}V_{3}V_{3}V_{21}$, $F_{5}F_{6}V_{10}V_{3}V_{3}$, $F_{5}F_{27}S_{7}S_{23}S_{23}$, $F_{5}F_{27}S_{7}S_{23}S_{3}$, $F_{5}F_{27}S_{7}S_{3}S_{3}$, $F_{1}F_{5}S_{7}S_{3}S_{3}$, $F_{22}F_{23}S_{23}V_{4}V_{21}$, $F_{22}F_{6}S_{3}V_{4}V_{21}$, $F_{23}F_{5}S_{23}V_{4}V_{21}$, $F_{5}F_{6}S_{3}V_{4}V_{21}$, $F_{5}F_{6}S_{3}V_{10}V_{4}$, $F_{22}F_{23}S_{22}V_{3}V_{20}$, $F_{23}F_{5}S_{2}V_{3}V_{20}$, $F_{22}F_{6}S_{22}V_{3}V_{20}$, $F_{5}F_{6}S_{2}V_{3}V_{20}$, $F_{5}F_{6}S_{2}V_{9}V_{3}$, $F_{6}F_{28}S_{22}S_{23}V_{4}$, $F_{6}F_{28}S_{23}S_{2}V_{4}$, $F_{6}F_{28}S_{22}S_{3}V_{4}$, $F_{6}F_{28}S_{2}S_{3}V_{4}$, $F_{2}F_{6}S_{2}S_{3}V_{4}$, $F_{5}F_{27}S_{7}S_{22}S_{23}$, $F_{5}F_{27}S_{7}S_{22}S_{3}$, $F_{5}F_{27}S_{7}S_{23}S_{2}$, $F_{5}F_{27}S_{7}S_{2}S_{3}$, $F_{1}F_{5}S_{7}S_{2}S_{3}$, $F_{22}F_{23}V_{3}V_{3}V_{20}$, $F_{23}F_{5}V_{3}V_{3}V_{20}$, $F_{22}F_{6}V_{3}V_{3}V_{20}$, $F_{5}F_{6}V_{3}V_{3}V_{20}$, $F_{5}F_{6}V_{9}V_{3}V_{3}$, $F_{6}F_{28}S_{7}S_{22}S_{23}$, $F_{6}F_{28}S_{7}S_{23}S_{2}$, $F_{6}F_{28}S_{7}S_{22}S_{3}$, $F_{6}F_{28}S_{7}S_{2}S_{3}$, $F_{2}F_{6}S_{7}S_{2}S_{3}$, $F_{5}F_{27}S_{7}S_{22}S_{22}$, $F_{5}F_{27}S_{7}S_{22}S_{2}$, $F_{5}F_{27}S_{7}S_{2}S_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{2}$, $F_{22}F_{23}V_{3}V_{4}V_{21}$, $F_{22}F_{6}V_{3}V_{4}V_{21}$, $F_{23}F_{5}V_{3}V_{4}V_{21}$, $F_{5}F_{6}V_{3}V_{4}V_{21}$, $F_{5}F_{6}V_{10}V_{3}V_{4}$, $F_{22}F_{23}V_{3}V_{4}V_{20}$, $F_{23}F_{5}V_{3}V_{4}V_{20}$, $F_{22}F_{6}V_{3}V_{4}V_{20}$, $F_{5}F_{6}V_{3}V_{4}V_{20}$, $F_{5}F_{6}V_{9}V_{3}V_{4}$, $F_{21}F_{23}S_{21}S_{23}V_{21}$, $F_{21}F_{6}S_{21}S_{3}V_{21}$, $F_{23}F_{17}S_{23}S_{1}V_{21}$, $F_{17}F_{6}S_{1}S_{3}V_{21}$, $F_{17}F_{6}S_{1}S_{3}V_{10}$, $F_{22}F_{22}S_{22}S_{22}V_{20}$, $F_{22}F_{5}S_{22}S_{2}V_{20}$, $F_{5}F_{5}S_{2}S_{2}V_{20}$, $F_{5}F_{5}S_{2}S_{2}V_{9}$, $F_{6}F_{27}S_{22}S_{23}V_{4}$, $F_{6}F_{27}S_{22}S_{3}V_{4}$, $F_{6}F_{27}S_{23}S_{2}V_{4}$, $F_{6}F_{27}S_{2}S_{3}V_{4}$, $F_{1}F_{6}S_{2}S_{3}V_{4}$, $F_{22}F_{22}S_{22}V_{3}V_{20}$, $F_{22}F_{5}S_{22}V_{3}V_{20}$, $F_{22}F_{5}S_{2}V_{3}V_{20}$, $F_{5}F_{5}S_{2}V_{3}V_{20}$, $F_{5}F_{5}S_{2}V_{9}V_{3}$, $F_{21}F_{23}S_{23}V_{4}V_{21}$, $F_{23}F_{17}S_{23}V_{4}V_{21}$, $F_{21}F_{6}S_{3}V_{4}V_{21}$, $F_{17}F_{6}S_{3}V_{4}V_{21}$, $F_{17}F_{6}S_{3}V_{10}V_{4}$, $F_{6}F_{27}S_{22}S_{22}V_{4}$, $F_{6}F_{27}S_{22}S_{2}V_{4}$, $F_{6}F_{27}S_{2}S_{2}V_{4}$, $F_{1}F_{6}S_{2}S_{2}V_{4}$, $F_{5}F_{28}S_{21}S_{23}V_{3}$, $F_{5}F_{28}S_{23}S_{1}V_{3}$, $F_{5}F_{28}S_{21}S_{3}V_{3}$, $F_{5}F_{28}S_{1}S_{3}V_{3}$, $F_{2}F_{5}S_{1}S_{3}V_{3}$, $F_{21}F_{23}S_{21}V_{3}V_{21}$, $F_{21}F_{6}S_{21}V_{3}V_{21}$, $F_{23}F_{17}S_{1}V_{3}V_{21}$, $F_{17}F_{6}S_{1}V_{3}V_{21}$, $F_{17}F_{6}S_{1}V_{10}V_{3}$, $F_{22}F_{22}S_{22}V_{4}V_{20}$, $F_{22}F_{5}S_{22}V_{4}V_{20}$, $F_{22}F_{5}S_{2}V_{4}V_{20}$, $F_{5}F_{5}S_{2}V_{4}V_{20}$, $F_{5}F_{5}S_{2}V_{9}V_{4}$, $F_{6}F_{27}S_{7}S_{22}S_{23}$, $F_{6}F_{27}S_{7}S_{22}S_{3}$, $F_{6}F_{27}S_{7}S_{23}S_{2}$, $F_{6}F_{27}S_{7}S_{2}S_{3}$, $F_{1}F_{6}S_{7}S_{2}S_{3}$, $F_{22}F_{22}V_{3}V_{3}V_{20}$, $F_{22}F_{5}V_{3}V_{3}V_{20}$, $F_{5}F_{5}V_{3}V_{3}V_{20}$, $F_{5}F_{5}V_{9}V_{3}V_{3}$, $F_{6}F_{27}S_{7}S_{22}S_{22}$, $F_{6}F_{27}S_{7}S_{22}S_{2}$, $F_{6}F_{27}S_{7}S_{2}S_{2}$, $F_{1}F_{6}S_{7}S_{2}S_{2}$, $F_{21}F_{23}V_{3}V_{4}V_{21}$, $F_{21}F_{6}V_{3}V_{4}V_{21}$, $F_{23}F_{17}V_{3}V_{4}V_{21}$, $F_{17}F_{6}V_{3}V_{4}V_{21}$, $F_{17}F_{6}V_{10}V_{3}V_{4}$, $F_{22}F_{22}V_{3}V_{4}V_{20}$, $F_{22}F_{5}V_{3}V_{4}V_{20}$, $F_{5}F_{5}V_{3}V_{4}V_{20}$, $F_{5}F_{5}V_{9}V_{3}V_{4}$, $F_{5}F_{28}S_{7}S_{21}S_{23}$, $F_{5}F_{28}S_{7}S_{23}S_{1}$, $F_{5}F_{28}S_{7}S_{21}S_{3}$, $F_{5}F_{28}S_{7}S_{1}S_{3}$, $F_{2}F_{5}S_{7}S_{1}S_{3}$, $F_{22}F_{22}V_{4}V_{4}V_{20}$, $F_{22}F_{5}V_{4}V_{4}V_{20}$, $F_{5}F_{5}V_{4}V_{4}V_{20}$, $F_{5}F_{5}V_{9}V_{4}V_{4}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 12 $(\Delta B, \Delta L)$ = (2, -2) UV completions for topology 5 (see Fig.~\ref{fig:d=12_topologies}).} 
 \label{tab:T12Top5B2L-2}
 \end{center}


==> anc/Tables_dim13/Table_dim13_Top10_B1_L-5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {13} ^{ 10 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{1}$} {{$F_{3}S_{7}S_{16}S_{9}S_{3}S_{5}$, $F_{3}S_{7}S_{14}S_{16}S_{3}S_{5}$, $F_{11}S_{3}V_{11}V_{11}V_{13}V_{5}$, $F_{2}S_{3}V_{9}V_{11}V_{11}V_{4}$, $F_{10}S_{7}S_{16}S_{9}S_{3}S_{6}$, $F_{10}S_{7}S_{14}S_{16}S_{3}S_{6}$, $F_{3}S_{16}S_{9}S_{3}S_{5}V_{11}$, $F_{3}S_{14}S_{16}S_{3}S_{5}V_{11}$, $F_{11}S_{9}S_{3}V_{11}V_{13}V_{5}$, $F_{2}S_{14}S_{3}V_{9}V_{11}V_{4}$, $F_{5}S_{7}S_{16}S_{9}S_{3}S_{5}$, $F_{5}S_{7}S_{14}S_{16}S_{3}S_{5}$, $F_{8}S_{5}V_{11}V_{11}V_{13}V_{2}$, $F_{8}S_{5}V_{9}V_{11}V_{11}V_{2}$, $F_{14}S_{7}S_{16}S_{9}S_{5}S_{4}$, $F_{6}S_{7}S_{14}S_{16}S_{2}S_{5}$, $F_{3}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{3}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{11}S_{5}V_{11}V_{3}V_{1}V_{5}$, $F_{2}S_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{8}S_{5}V_{11}V_{13}V_{3}V_{2}$, $F_{8}S_{5}V_{9}V_{11}V_{3}V_{2}$, $F_{14}S_{7}S_{16}S_{5}S_{5}S_{4}$, $F_{6}S_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{3}S_{5}S_{5}S_{5}S_{4}V_{11}$, $F_{3}S_{2}S_{5}S_{5}S_{5}V_{11}$, $F_{11}S_{9}S_{5}V_{3}V_{1}V_{5}$, $F_{2}S_{14}S_{5}V_{3}V_{4}V_{1}$, $F_{5}S_{16}S_{9}S_{3}S_{5}V_{3}$, $F_{5}S_{14}S_{16}S_{3}S_{5}V_{3}$, $F_{8}S_{5}S_{5}V_{11}V_{13}V_{2}$, $F_{8}S_{5}S_{5}V_{9}V_{11}V_{2}$, $F_{8}S_{16}S_{9}V_{11}V_{3}V_{2}$, $F_{8}S_{14}S_{16}V_{11}V_{3}V_{2}$, $F_{14}S_{9}S_{4}V_{11}V_{13}V_{3}$, $F_{6}S_{14}S_{2}V_{9}V_{11}V_{3}$, $F_{11}S_{5}S_{4}V_{11}V_{3}V_{5}$, $F_{2}S_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{10}S_{9}S_{6}V_{3}V_{3}V_{1}$, $F_{10}S_{14}S_{6}V_{3}V_{3}V_{1}$, $F_{8}S_{16}S_{9}V_{3}V_{3}V_{2}$, $F_{8}S_{14}S_{16}V_{3}V_{3}V_{2}$, $F_{14}S_{5}S_{4}V_{11}V_{13}V_{3}$, $F_{6}S_{2}S_{5}V_{9}V_{11}V_{3}$, $F_{11}S_{9}S_{5}S_{4}V_{3}V_{5}$, $F_{2}S_{14}S_{2}S_{5}V_{3}V_{4}$, $F_{8}S_{16}S_{9}S_{5}V_{3}V_{2}$, $F_{8}S_{14}S_{16}S_{5}V_{3}V_{2}$, $F_{5}S_{7}S_{9}S_{3}S_{5}S_{4}$, $F_{5}S_{7}S_{14}S_{2}S_{3}S_{5}$, $F_{8}S_{9}V_{11}V_{3}V_{1}V_{2}$, $F_{8}S_{14}V_{11}V_{3}V_{1}V_{2}$, $F_{6}S_{9}V_{10}V_{11}V_{13}V_{3}$, $F_{6}S_{14}V_{9}V_{10}V_{11}V_{3}$, $F_{8}S_{7}S_{16}S_{16}S_{9}S_{5}$, $F_{8}S_{7}S_{14}S_{16}S_{16}S_{5}$, $F_{3}S_{7}S_{9}S_{3}S_{5}S_{6}$, $F_{3}S_{7}S_{14}S_{3}S_{5}S_{6}$, $F_{8}S_{9}V_{3}V_{3}V_{1}V_{2}$, $F_{8}S_{14}V_{3}V_{3}V_{1}V_{2}$, $F_{8}S_{7}S_{16}S_{16}S_{9}S_{3}$, $F_{8}S_{7}S_{14}S_{16}S_{16}S_{3}$, $F_{3}S_{9}S_{3}S_{5}S_{6}V_{11}$, $F_{3}S_{14}S_{3}S_{5}S_{6}V_{11}$, $F_{5}S_{9}S_{3}S_{5}S_{4}V_{3}$, $F_{5}S_{14}S_{2}S_{3}S_{5}V_{3}$, $F_{8}S_{9}S_{5}V_{3}V_{1}V_{2}$, $F_{8}S_{14}S_{5}V_{3}V_{1}V_{2}$, $F_{6}S_{9}S_{3}V_{10}V_{11}V_{13}$, $F_{6}S_{14}S_{3}V_{9}V_{10}V_{11}$, $F_{8}S_{5}S_{4}V_{11}V_{11}V_{2}$, $F_{8}S_{2}S_{5}V_{11}V_{11}V_{2}$, $F_{14}S_{9}S_{4}V_{11}V_{3}V_{1}$, $F_{6}S_{14}S_{2}V_{11}V_{3}V_{1}$, $F_{6}S_{16}S_{9}V_{10}V_{11}V_{3}$, $F_{6}S_{14}S_{16}V_{10}V_{11}V_{3}$, $F_{8}S_{16}S_{5}V_{11}V_{11}V_{13}$, $F_{8}S_{16}S_{5}V_{9}V_{11}V_{11}$, $F_{11}S_{3}S_{6}V_{11}V_{11}V_{5}$, $F_{2}S_{3}S_{6}V_{11}V_{11}V_{4}$, $F_{8}S_{5}S_{4}V_{11}V_{3}V_{2}$, $F_{8}S_{2}S_{5}V_{11}V_{3}V_{2}$, $F_{14}S_{5}S_{4}V_{11}V_{3}V_{1}$, $F_{6}S_{2}S_{5}V_{11}V_{3}V_{1}$, $F_{8}S_{16}S_{3}V_{11}V_{11}V_{13}$, $F_{8}S_{16}S_{3}V_{9}V_{11}V_{11}$, $F_{11}S_{9}S_{3}S_{6}V_{11}V_{5}$, $F_{2}S_{14}S_{3}S_{6}V_{11}V_{4}$, $F_{8}S_{5}S_{5}S_{4}V_{11}V_{2}$, $F_{8}S_{2}S_{5}S_{5}V_{11}V_{2}$, $F_{6}S_{16}S_{9}S_{3}V_{10}V_{11}$, $F_{6}S_{14}S_{16}S_{3}V_{10}V_{11}$, $F_{14}S_{7}S_{9}S_{5}S_{4}S_{4}$, $F_{6}S_{7}S_{14}S_{2}S_{2}S_{5}$, $F_{10}S_{7}S_{9}S_{3}S_{6}S_{6}$, $F_{10}S_{7}S_{14}S_{3}S_{6}S_{6}$, $F_{14}S_{7}S_{5}S_{5}S_{4}S_{4}$, $F_{6}S_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{8}S_{3}V_{11}V_{11}V_{13}V_{5}$, $F_{8}S_{3}V_{9}V_{11}V_{11}V_{4}$, $F_{14}S_{7}S_{16}S_{9}S_{3}S_{6}$, $F_{6}S_{7}S_{14}S_{16}S_{3}S_{6}$, $F_{3}S_{7}S_{9}S_{3}S_{5}S_{4}$, $F_{3}S_{7}S_{14}S_{2}S_{3}S_{5}$, $F_{11}S_{3}V_{11}V_{12}V_{3}V_{1}$, $F_{2}S_{3}V_{11}V_{12}V_{3}V_{1}$, $F_{8}S_{3}V_{11}V_{13}V_{3}V_{5}$, $F_{8}S_{3}V_{9}V_{11}V_{3}V_{4}$, $F_{14}S_{7}S_{16}S_{3}S_{5}S_{6}$, $F_{6}S_{7}S_{16}S_{3}S_{5}S_{6}$, $F_{3}S_{9}S_{3}S_{5}S_{4}V_{11}$, $F_{3}S_{14}S_{2}S_{3}S_{5}V_{11}$, $F_{11}S_{9}S_{3}V_{12}V_{3}V_{1}$, $F_{2}S_{14}S_{3}V_{12}V_{3}V_{1}$, $F_{8}S_{3}S_{5}V_{11}V_{13}V_{5}$, $F_{8}S_{3}S_{5}V_{9}V_{11}V_{4}$, $F_{5}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{5}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{8}S_{5}V_{11}V_{3}V_{1}V_{5}$, $F_{8}S_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{6}S_{5}V_{11}V_{13}V_{3}V_{2}$, $F_{6}S_{5}V_{9}V_{11}V_{3}V_{2}$, $F_{8}S_{7}S_{16}S_{5}S_{5}S_{4}$, $F_{8}S_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{8}S_{5}V_{3}V_{3}V_{1}V_{5}$, $F_{8}S_{5}V_{3}V_{3}V_{4}V_{1}$, $F_{8}S_{7}S_{16}S_{3}S_{5}S_{4}$, $F_{8}S_{7}S_{16}S_{2}S_{3}S_{5}$, $F_{5}S_{5}S_{5}S_{5}S_{4}V_{3}$, $F_{5}S_{2}S_{5}S_{5}S_{5}V_{3}$, $F_{8}S_{5}S_{5}V_{3}V_{1}V_{5}$, $F_{8}S_{5}S_{5}V_{3}V_{4}V_{1}$, $F_{6}S_{3}S_{5}V_{11}V_{13}V_{2}$, $F_{6}S_{3}S_{5}V_{9}V_{11}V_{2}$, $F_{8}S_{5}S_{4}V_{11}V_{3}V_{5}$, $F_{8}S_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{14}S_{9}S_{6}V_{3}V_{3}V_{1}$, $F_{6}S_{14}S_{6}V_{3}V_{3}V_{1}$, $F_{6}S_{16}S_{9}V_{3}V_{3}V_{2}$, $F_{6}S_{14}S_{16}V_{3}V_{3}V_{2}$, $F_{8}S_{5}S_{4}V_{11}V_{13}V_{3}$, $F_{8}S_{2}S_{5}V_{9}V_{11}V_{3}$, $F_{11}S_{3}S_{6}V_{11}V_{12}V_{3}$, $F_{2}S_{3}S_{6}V_{11}V_{12}V_{3}$, $F_{8}S_{5}S_{4}V_{3}V_{3}V_{5}$, $F_{8}S_{2}S_{5}V_{3}V_{3}V_{4}$, $F_{14}S_{5}S_{6}V_{3}V_{3}V_{1}$, $F_{6}S_{5}S_{6}V_{3}V_{3}V_{1}$, $F_{8}S_{3}S_{4}V_{11}V_{13}V_{3}$, $F_{8}S_{2}S_{3}V_{9}V_{11}V_{3}$, $F_{11}S_{9}S_{3}S_{6}V_{12}V_{3}$, $F_{2}S_{14}S_{3}S_{6}V_{12}V_{3}$, $F_{8}S_{5}S_{5}S_{4}V_{3}V_{5}$, $F_{8}S_{2}S_{5}S_{5}V_{3}V_{4}$, $F_{6}S_{16}S_{9}S_{3}V_{3}V_{2}$, $F_{6}S_{14}S_{16}S_{3}V_{3}V_{2}$, $F_{5}S_{7}S_{9}S_{3}S_{5}S_{6}$, $F_{5}S_{7}S_{14}S_{3}S_{5}S_{6}$, $F_{6}S_{9}V_{3}V_{3}V_{1}V_{2}$, $F_{6}S_{14}V_{3}V_{3}V_{1}V_{2}$, $F_{2}S_{7}S_{16}S_{16}S_{9}S_{3}$, $F_{2}S_{7}S_{14}S_{16}S_{16}S_{3}$, $F_{5}S_{9}S_{3}S_{5}S_{6}V_{3}$, $F_{5}S_{14}S_{3}S_{5}S_{6}V_{3}$, $F_{6}S_{9}S_{3}V_{3}V_{1}V_{2}$, $F_{6}S_{14}S_{3}V_{3}V_{1}V_{2}$, $F_{8}S_{3}S_{6}V_{11}V_{11}V_{5}$, $F_{8}S_{3}S_{6}V_{11}V_{11}V_{4}$, $F_{6}S_{5}S_{4}V_{11}V_{3}V_{2}$, $F_{6}S_{2}S_{5}V_{11}V_{3}V_{2}$, $F_{8}S_{5}S_{4}V_{11}V_{3}V_{1}$, $F_{8}S_{2}S_{5}V_{11}V_{3}V_{1}$, $F_{2}S_{16}S_{3}V_{11}V_{11}V_{13}$, $F_{2}S_{16}S_{3}V_{9}V_{11}V_{11}$, $F_{8}S_{3}S_{6}V_{11}V_{3}V_{5}$, $F_{8}S_{3}S_{6}V_{11}V_{3}V_{4}$, $F_{8}S_{3}S_{4}V_{11}V_{3}V_{1}$, $F_{8}S_{2}S_{3}V_{11}V_{3}V_{1}$, $F_{8}S_{3}S_{5}S_{6}V_{11}V_{5}$, $F_{8}S_{3}S_{5}S_{6}V_{11}V_{4}$, $F_{6}S_{3}S_{5}S_{4}V_{11}V_{2}$, $F_{6}S_{2}S_{3}S_{5}V_{11}V_{2}$, $F_{14}S_{7}S_{9}S_{3}S_{6}S_{6}$, $F_{6}S_{7}S_{14}S_{3}S_{6}S_{6}$, $F_{8}S_{7}S_{5}S_{5}S_{4}S_{4}$, $F_{8}S_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{14}S_{7}S_{3}S_{5}S_{6}S_{6}$, $F_{6}S_{7}S_{3}S_{5}S_{6}S_{6}$, $F_{8}S_{7}S_{3}S_{5}S_{4}S_{4}$, $F_{8}S_{7}S_{2}S_{2}S_{3}S_{5}$, $F_{8}S_{16}S_{9}S_{3}S_{5}V_{11}$, $F_{8}S_{14}S_{16}S_{3}S_{5}V_{11}$, $F_{14}S_{9}S_{3}V_{11}V_{13}V_{5}$, $F_{6}S_{14}S_{3}V_{9}V_{11}V_{4}$, $F_{11}S_{9}S_{3}S_{5}S_{4}V_{11}$, $F_{2}S_{14}S_{2}S_{3}S_{5}V_{11}$, $F_{10}S_{9}S_{3}V_{12}V_{3}V_{1}$, $F_{10}S_{14}S_{3}V_{12}V_{3}V_{1}$, $F_{8}S_{16}S_{9}S_{3}S_{5}V_{3}$, $F_{8}S_{14}S_{16}S_{3}S_{5}V_{3}$, $F_{14}S_{3}S_{5}V_{11}V_{13}V_{5}$, $F_{6}S_{3}S_{5}V_{9}V_{11}V_{4}$, $F_{11}S_{9}S_{9}S_{3}S_{5}S_{4}$, $F_{2}S_{14}S_{14}S_{2}S_{3}S_{5}$, $F_{8}S_{16}S_{9}S_{3}S_{5}S_{5}$, $F_{8}S_{14}S_{16}S_{3}S_{5}S_{5}$, $F_{8}S_{5}S_{5}S_{5}S_{4}V_{11}$, $F_{8}S_{2}S_{5}S_{5}S_{5}V_{11}$, $F_{14}S_{9}S_{5}V_{3}V_{1}V_{5}$, $F_{6}S_{14}S_{5}V_{3}V_{4}V_{1}$, $F_{6}S_{16}S_{9}S_{3}S_{5}V_{3}$, $F_{6}S_{14}S_{16}S_{3}S_{5}V_{3}$, $F_{11}S_{9}S_{3}S_{5}S_{6}V_{11}$, $F_{2}S_{14}S_{3}S_{5}S_{6}V_{11}$, $F_{8}S_{5}S_{5}S_{5}S_{4}V_{3}$, $F_{8}S_{2}S_{5}S_{5}S_{5}V_{3}$, $F_{14}S_{5}S_{5}V_{3}V_{1}V_{5}$, $F_{6}S_{5}S_{5}V_{3}V_{4}V_{1}$, $F_{8}S_{3}S_{5}V_{11}V_{13}V_{2}$, $F_{8}S_{3}S_{5}V_{9}V_{11}V_{2}$, $F_{11}S_{9}S_{9}S_{3}S_{5}S_{6}$, $F_{2}S_{14}S_{14}S_{3}S_{5}S_{6}$, $F_{8}S_{5}S_{5}S_{5}S_{5}S_{4}$, $F_{8}S_{2}S_{5}S_{5}S_{5}S_{5}$, $F_{6}S_{16}S_{9}S_{3}S_{3}S_{5}$, $F_{6}S_{14}S_{16}S_{3}S_{3}S_{5}$, $F_{14}S_{9}S_{5}S_{4}V_{3}V_{5}$, $F_{6}S_{14}S_{2}S_{5}V_{3}V_{4}$, $F_{10}S_{9}S_{3}S_{6}V_{12}V_{3}$, $F_{10}S_{14}S_{3}S_{6}V_{12}V_{3}$, $F_{14}S_{5}S_{5}S_{4}V_{3}V_{5}$, $F_{6}S_{2}S_{5}S_{5}V_{3}V_{4}$, $F_{8}S_{16}S_{9}S_{3}V_{3}V_{2}$, $F_{8}S_{14}S_{16}S_{3}V_{3}V_{2}$, $F_{8}S_{9}S_{3}S_{5}S_{6}V_{11}$, $F_{8}S_{14}S_{3}S_{5}S_{6}V_{11}$, $F_{6}S_{9}S_{3}S_{5}S_{4}V_{3}$, $F_{6}S_{14}S_{2}S_{3}S_{5}V_{3}$, $F_{2}S_{9}S_{3}V_{10}V_{11}V_{13}$, $F_{2}S_{14}S_{3}V_{9}V_{10}V_{11}$, $F_{8}S_{9}S_{3}S_{5}S_{6}V_{3}$, $F_{8}S_{14}S_{3}S_{5}S_{6}V_{3}$, $F_{8}S_{9}S_{3}V_{3}V_{1}V_{2}$, $F_{8}S_{14}S_{3}V_{3}V_{1}V_{2}$, $F_{8}S_{9}S_{3}S_{5}S_{5}S_{6}$, $F_{8}S_{14}S_{3}S_{5}S_{5}S_{6}$, $F_{6}S_{9}S_{3}S_{3}S_{5}S_{4}$, $F_{6}S_{14}S_{2}S_{3}S_{3}S_{5}$, $F_{14}S_{9}S_{3}S_{6}V_{11}V_{5}$, $F_{6}S_{14}S_{3}S_{6}V_{11}V_{4}$, $F_{2}S_{16}S_{9}S_{3}V_{10}V_{11}$, $F_{2}S_{14}S_{16}S_{3}V_{10}V_{11}$, $F_{14}S_{3}S_{5}S_{6}V_{11}V_{5}$, $F_{6}S_{3}S_{5}S_{6}V_{11}V_{4}$, $F_{8}S_{3}S_{5}S_{4}V_{11}V_{2}$, $F_{8}S_{2}S_{3}S_{5}V_{11}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{2}$} {{$F_{2}S_{7}S_{3}V_{9}V_{11}V_{4}$, $F_{10}S_{7}S_{16}S_{3}S_{6}V_{11}$, $F_{3}S_{7}S_{14}S_{16}S_{3}S_{5}$, $F_{10}S_{7}S_{14}S_{16}S_{3}S_{6}$, $F_{1}S_{7}S_{3}V_{10}V_{12}V_{3}$, $F_{3}S_{14}S_{16}S_{3}S_{5}V_{11}$, $F_{2}S_{14}S_{3}V_{9}V_{11}V_{4}$, $F_{10}S_{7}S_{16}S_{3}S_{6}V_{12}$, $F_{5}S_{7}S_{3}V_{9}V_{11}V_{4}$, $F_{8}S_{7}S_{16}V_{11}V_{4}V_{2}$, $F_{3}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{8}S_{7}S_{16}V_{3}V_{4}V_{2}$, $F_{1}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{3}S_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{5}S_{3}V_{9}V_{11}V_{3}V_{4}$, $F_{8}S_{7}S_{16}S_{5}V_{4}V_{2}$, $F_{5}S_{7}S_{14}S_{16}S_{3}S_{5}$, $F_{6}S_{7}S_{14}S_{16}S_{2}S_{5}$, $F_{2}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{6}S_{7}S_{16}S_{2}S_{5}V_{3}$, $F_{1}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{2}S_{14}S_{5}V_{3}V_{4}V_{1}$, $F_{5}S_{14}S_{16}S_{3}S_{5}V_{3}$, $F_{6}S_{7}S_{16}S_{2}S_{5}V_{4}$, $F_{5}S_{7}S_{3}V_{10}V_{12}V_{3}$, $F_{8}S_{14}S_{16}V_{11}V_{3}V_{2}$, $F_{6}S_{14}S_{2}V_{9}V_{11}V_{3}$, $F_{13}S_{7}S_{16}V_{12}V_{3}V_{1}$, $F_{2}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{10}S_{6}V_{11}V_{3}V_{3}V_{1}$, $F_{6}S_{2}V_{9}V_{11}V_{3}V_{3}$, $F_{13}S_{7}S_{16}S_{5}V_{3}V_{1}$, $F_{3}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{10}S_{14}S_{6}V_{3}V_{3}V_{1}$, $F_{8}S_{14}S_{16}V_{3}V_{3}V_{2}$, $F_{13}S_{7}S_{16}V_{3}V_{4}V_{1}$, $F_{3}S_{5}V_{11}V_{3}V_{4}V_{2}$, $F_{2}S_{14}S_{2}S_{5}V_{3}V_{4}$, $F_{10}S_{6}V_{12}V_{3}V_{3}V_{1}$, $F_{5}S_{3}V_{10}V_{12}V_{3}V_{3}$, $F_{8}S_{14}S_{16}S_{5}V_{3}V_{2}$, $F_{6}S_{2}V_{9}V_{11}V_{3}V_{4}$, $F_{5}S_{7}S_{3}V_{12}V_{3}V_{1}$, $F_{6}S_{7}S_{16}V_{10}V_{12}V_{3}$, $F_{1}S_{7}S_{3}S_{6}V_{12}V_{3}$, $F_{5}S_{3}V_{12}V_{3}V_{3}V_{1}$, $F_{6}S_{7}S_{16}S_{3}V_{10}V_{12}$, $F_{5}S_{7}S_{14}S_{2}S_{3}S_{5}$, $F_{8}S_{14}V_{11}V_{3}V_{1}V_{2}$, $F_{6}S_{14}V_{9}V_{10}V_{11}V_{3}$, $F_{8}S_{7}S_{14}S_{16}S_{16}S_{5}$, $F_{3}S_{7}S_{14}S_{3}S_{5}S_{6}$, $F_{8}S_{14}V_{3}V_{3}V_{1}V_{2}$, $F_{8}S_{7}S_{14}S_{16}S_{16}S_{3}$, $F_{3}S_{14}S_{3}S_{5}S_{6}V_{11}$, $F_{5}S_{14}S_{2}S_{3}S_{5}V_{3}$, $F_{8}S_{14}S_{5}V_{3}V_{1}V_{2}$, $F_{6}S_{14}S_{3}V_{9}V_{10}V_{11}$, $F_{5}S_{7}S_{3}V_{11}V_{4}V_{2}$, $F_{6}S_{14}S_{2}V_{11}V_{3}V_{1}$, $F_{6}S_{14}S_{16}V_{10}V_{11}V_{3}$, $F_{5}S_{7}S_{16}V_{9}V_{11}V_{4}$, $F_{2}S_{7}S_{3}S_{6}V_{11}V_{4}$, $F_{6}S_{2}V_{11}V_{3}V_{3}V_{1}$, $F_{5}S_{7}S_{16}S_{3}V_{9}V_{11}$, $F_{2}S_{14}S_{3}S_{6}V_{11}V_{4}$, $F_{5}S_{3}V_{11}V_{3}V_{4}V_{2}$, $F_{6}S_{2}V_{11}V_{3}V_{4}V_{1}$, $F_{6}S_{14}S_{16}S_{3}V_{10}V_{11}$, $F_{8}S_{7}V_{11}V_{4}V_{2}V_{2}$, $F_{6}S_{7}S_{14}S_{2}S_{2}S_{5}$, $F_{13}S_{7}V_{12}V_{3}V_{1}V_{1}$, $F_{6}S_{7}V_{10}V_{10}V_{12}V_{3}$, $F_{5}S_{7}V_{9}V_{9}V_{11}V_{4}$, $F_{10}S_{7}S_{3}S_{6}S_{6}V_{11}$, $F_{6}S_{7}S_{2}S_{2}S_{5}V_{3}$, $F_{13}S_{7}S_{5}V_{3}V_{1}V_{1}$, $F_{5}S_{7}S_{3}V_{9}V_{9}V_{11}$, $F_{10}S_{7}S_{14}S_{3}S_{6}S_{6}$, $F_{8}S_{7}V_{3}V_{4}V_{2}V_{2}$, $F_{13}S_{7}V_{3}V_{4}V_{1}V_{1}$, $F_{10}S_{7}S_{3}S_{6}S_{6}V_{12}$, $F_{8}S_{7}S_{5}V_{4}V_{2}V_{2}$, $F_{6}S_{7}S_{2}S_{2}S_{5}V_{4}$, $F_{6}S_{7}S_{3}V_{10}V_{10}V_{12}$, $F_{8}S_{7}S_{16}S_{3}S_{6}V_{11}$, $F_{3}S_{7}S_{3}V_{12}V_{3}V_{1}$, $F_{8}S_{7}S_{16}S_{3}S_{6}V_{3}$, $F_{1}S_{7}S_{14}S_{2}S_{3}S_{5}$, $F_{3}S_{3}V_{11}V_{12}V_{3}V_{1}$, $F_{8}S_{7}S_{16}S_{3}S_{5}S_{6}$, $F_{5}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{1}S_{7}S_{14}S_{3}S_{5}S_{6}$, $F_{5}S_{5}V_{3}V_{3}V_{4}V_{1}$, $F_{6}S_{7}S_{16}S_{2}S_{3}S_{5}$, $F_{5}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{8}S_{6}V_{11}V_{3}V_{3}V_{1}$, $F_{8}S_{7}S_{16}S_{5}V_{3}V_{1}$, $F_{3}S_{7}S_{3}S_{6}V_{12}V_{3}$, $F_{8}S_{6}V_{3}V_{3}V_{3}V_{1}$, $F_{8}S_{7}S_{16}S_{3}V_{3}V_{1}$, $F_{3}S_{3}S_{6}V_{11}V_{12}V_{3}$, $F_{5}S_{2}S_{5}V_{3}V_{3}V_{4}$, $F_{8}S_{5}S_{6}V_{3}V_{3}V_{1}$, $F_{6}S_{2}S_{3}V_{9}V_{11}V_{3}$, $F_{5}S_{7}S_{3}S_{6}V_{11}V_{4}$, $F_{2}S_{7}S_{16}S_{3}V_{9}V_{11}$, $F_{5}S_{3}S_{6}V_{11}V_{3}V_{4}$, $F_{6}S_{2}S_{3}V_{11}V_{3}V_{1}$, $F_{8}S_{7}S_{3}S_{6}S_{6}V_{11}$, $F_{8}S_{7}S_{5}V_{3}V_{1}V_{1}$, $F_{2}S_{7}S_{3}V_{9}V_{9}V_{11}$, $F_{8}S_{7}S_{3}S_{6}S_{6}V_{3}$, $F_{8}S_{7}S_{3}V_{3}V_{1}V_{1}$, $F_{8}S_{7}S_{3}S_{5}S_{6}S_{6}$, $F_{6}S_{7}S_{2}S_{2}S_{3}S_{5}$, $F_{6}S_{7}S_{14}S_{16}S_{3}S_{6}$, $F_{2}S_{7}S_{3}V_{12}V_{3}V_{1}$, $F_{6}S_{7}S_{16}S_{3}S_{6}V_{3}$, $F_{1}S_{7}S_{3}V_{11}V_{4}V_{2}$, $F_{2}S_{14}S_{3}V_{12}V_{3}V_{1}$, $F_{6}S_{7}S_{16}S_{3}S_{6}V_{4}$, $F_{6}S_{7}S_{16}V_{3}V_{4}V_{2}$, $F_{1}S_{7}S_{3}S_{6}V_{11}V_{4}$, $F_{6}S_{7}S_{16}S_{3}V_{4}V_{2}$, $F_{5}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{6}S_{14}S_{6}V_{3}V_{3}V_{1}$, $F_{6}S_{14}S_{16}V_{3}V_{3}V_{2}$, $F_{5}S_{7}S_{16}V_{3}V_{4}V_{1}$, $F_{2}S_{7}S_{3}S_{6}V_{12}V_{3}$, $F_{6}S_{6}V_{3}V_{3}V_{3}V_{1}$, $F_{5}S_{7}S_{16}S_{3}V_{3}V_{1}$, $F_{2}S_{14}S_{3}S_{6}V_{12}V_{3}$, $F_{5}S_{5}V_{3}V_{3}V_{4}V_{2}$, $F_{6}S_{6}V_{3}V_{3}V_{4}V_{1}$, $F_{6}S_{14}S_{16}S_{3}V_{3}V_{2}$, $F_{5}S_{7}S_{14}S_{3}S_{5}S_{6}$, $F_{6}S_{14}V_{3}V_{3}V_{1}V_{2}$, $F_{2}S_{7}S_{14}S_{16}S_{16}S_{3}$, $F_{5}S_{14}S_{3}S_{5}S_{6}V_{3}$, $F_{6}S_{14}S_{3}V_{3}V_{1}V_{2}$, $F_{6}S_{7}S_{14}S_{3}S_{6}S_{6}$, $F_{6}S_{7}V_{3}V_{4}V_{2}V_{2}$, $F_{5}S_{7}V_{3}V_{4}V_{1}V_{1}$, $F_{6}S_{7}S_{3}S_{6}S_{6}V_{3}$, $F_{5}S_{7}S_{3}V_{3}V_{1}V_{1}$, $F_{6}S_{7}S_{3}S_{6}S_{6}V_{4}$, $F_{6}S_{7}S_{3}V_{4}V_{2}V_{2}$, $F_{8}S_{14}S_{16}S_{3}S_{5}V_{11}$, $F_{6}S_{14}S_{3}V_{9}V_{11}V_{4}$, $F_{13}S_{7}S_{16}S_{3}S_{6}V_{12}$, $F_{2}S_{7}S_{14}S_{2}S_{3}S_{5}$, $F_{10}S_{3}V_{11}V_{12}V_{3}V_{1}$, $F_{6}S_{3}V_{9}V_{11}V_{3}V_{4}$, $F_{13}S_{7}S_{16}S_{3}S_{5}S_{6}$, $F_{3}S_{7}S_{3}V_{11}V_{4}V_{2}$, $F_{10}S_{14}S_{3}V_{12}V_{3}V_{1}$, $F_{8}S_{14}S_{16}S_{3}S_{5}V_{3}$, $F_{13}S_{7}S_{16}S_{3}S_{6}V_{4}$, $F_{3}S_{3}V_{11}V_{11}V_{4}V_{2}$, $F_{2}S_{14}S_{14}S_{2}S_{3}S_{5}$, $F_{10}S_{3}V_{12}V_{12}V_{3}V_{1}$, $F_{8}S_{14}S_{16}S_{3}S_{5}S_{5}$, $F_{6}S_{3}V_{9}V_{11}V_{4}V_{4}$, $F_{8}S_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{3}S_{7}S_{3}S_{6}V_{11}V_{4}$, $F_{8}S_{5}V_{3}V_{3}V_{4}V_{1}$, $F_{8}S_{7}S_{16}S_{3}V_{4}V_{2}$, $F_{3}S_{3}S_{6}V_{11}V_{11}V_{4}$, $F_{8}S_{5}S_{5}V_{3}V_{4}V_{1}$, $F_{6}S_{3}S_{3}V_{9}V_{11}V_{4}$, $F_{6}S_{14}S_{5}V_{3}V_{4}V_{1}$, $F_{6}S_{14}S_{16}S_{3}S_{5}V_{3}$, $F_{5}S_{7}S_{16}S_{2}S_{5}V_{4}$, $F_{2}S_{7}S_{14}S_{3}S_{5}S_{6}$, $F_{6}S_{5}V_{3}V_{3}V_{4}V_{1}$, $F_{5}S_{7}S_{16}S_{2}S_{3}S_{5}$, $F_{2}S_{14}S_{14}S_{3}S_{5}S_{6}$, $F_{6}S_{5}V_{3}V_{4}V_{4}V_{1}$, $F_{6}S_{14}S_{16}S_{3}S_{3}S_{5}$, $F_{8}S_{5}V_{11}V_{3}V_{4}V_{2}$, $F_{6}S_{14}S_{2}S_{5}V_{3}V_{4}$, $F_{13}S_{6}V_{12}V_{3}V_{3}V_{1}$, $F_{6}S_{3}V_{10}V_{12}V_{3}V_{3}$, $F_{5}S_{2}V_{9}V_{11}V_{3}V_{4}$, $F_{10}S_{3}S_{6}V_{11}V_{12}V_{3}$, $F_{6}S_{2}S_{5}V_{3}V_{3}V_{4}$, $F_{13}S_{5}S_{6}V_{3}V_{3}V_{1}$, $F_{5}S_{2}S_{3}V_{9}V_{11}V_{3}$, $F_{10}S_{14}S_{3}S_{6}V_{12}V_{3}$, $F_{8}S_{5}V_{3}V_{3}V_{4}V_{2}$, $F_{13}S_{6}V_{3}V_{3}V_{4}V_{1}$, $F_{8}S_{14}S_{16}S_{3}V_{3}V_{2}$, $F_{10}S_{3}S_{6}V_{12}V_{12}V_{3}$, $F_{8}S_{5}S_{5}V_{3}V_{4}V_{2}$, $F_{6}S_{2}S_{5}V_{3}V_{4}V_{4}$, $F_{6}S_{3}S_{3}V_{10}V_{12}V_{3}$, $F_{5}S_{7}S_{3}S_{6}V_{12}V_{3}$, $F_{6}S_{3}V_{12}V_{3}V_{3}V_{1}$, $F_{2}S_{7}S_{16}S_{3}V_{10}V_{12}$, $F_{5}S_{3}S_{6}V_{12}V_{3}V_{3}$, $F_{6}S_{3}S_{3}V_{12}V_{3}V_{1}$, $F_{8}S_{14}S_{3}S_{5}S_{6}V_{11}$, $F_{6}S_{14}S_{2}S_{3}S_{5}V_{3}$, $F_{2}S_{14}S_{3}V_{9}V_{10}V_{11}$, $F_{8}S_{14}S_{3}S_{5}S_{6}V_{3}$, $F_{8}S_{14}S_{3}V_{3}V_{1}V_{2}$, $F_{8}S_{14}S_{3}S_{5}S_{5}S_{6}$, $F_{6}S_{14}S_{2}S_{3}S_{3}S_{5}$, $F_{6}S_{14}S_{3}S_{6}V_{11}V_{4}$, $F_{6}S_{3}V_{11}V_{3}V_{4}V_{2}$, $F_{5}S_{2}V_{11}V_{3}V_{4}V_{1}$, $F_{2}S_{14}S_{16}S_{3}V_{10}V_{11}$, $F_{6}S_{3}S_{6}V_{11}V_{3}V_{4}$, $F_{5}S_{2}S_{3}V_{11}V_{3}V_{1}$, $F_{6}S_{3}S_{6}V_{11}V_{4}V_{4}$, $F_{6}S_{3}S_{3}V_{11}V_{4}V_{2}$, $F_{13}S_{7}S_{3}S_{6}S_{6}V_{12}$, $F_{5}S_{7}S_{2}S_{2}S_{5}V_{4}$, $F_{2}S_{7}S_{3}V_{10}V_{10}V_{12}$, $F_{13}S_{7}S_{3}S_{5}S_{6}S_{6}$, $F_{5}S_{7}S_{2}S_{2}S_{3}S_{5}$, $F_{13}S_{7}S_{3}S_{6}S_{6}V_{4}$, $F_{8}S_{7}S_{3}V_{4}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{3}$} {{$F_{3}S_{7}S_{3}V_{11}V_{13}V_{5}$, $F_{3}S_{7}S_{3}V_{9}V_{11}V_{4}$, $F_{11}S_{7}S_{16}S_{3}S_{6}V_{11}$, $F_{2}S_{7}S_{16}S_{3}S_{6}V_{11}$, $F_{1}S_{7}S_{16}S_{9}S_{3}S_{5}$, $F_{1}S_{7}S_{14}S_{16}S_{3}S_{5}$, $F_{3}S_{3}V_{11}V_{11}V_{13}V_{5}$, $F_{3}S_{3}V_{9}V_{11}V_{11}V_{4}$, $F_{11}S_{7}S_{16}S_{9}S_{3}S_{6}$, $F_{2}S_{7}S_{14}S_{16}S_{3}S_{6}$, $F_{5}S_{7}S_{5}V_{11}V_{13}V_{2}$, $F_{5}S_{7}S_{5}V_{9}V_{11}V_{2}$, $F_{8}S_{7}S_{16}S_{5}S_{4}V_{11}$, $F_{8}S_{7}S_{16}S_{2}S_{5}V_{11}$, $F_{3}S_{7}S_{5}V_{3}V_{1}V_{5}$, $F_{3}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{8}S_{7}S_{16}S_{5}S_{4}V_{3}$, $F_{8}S_{7}S_{16}S_{2}S_{5}V_{3}$, $F_{1}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{1}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{3}S_{5}V_{11}V_{3}V_{1}V_{5}$, $F_{3}S_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{5}S_{5}V_{11}V_{13}V_{3}V_{2}$, $F_{5}S_{5}V_{9}V_{11}V_{3}V_{2}$, $F_{8}S_{7}S_{16}S_{5}S_{5}S_{4}$, $F_{8}S_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{5}S_{7}S_{16}S_{9}V_{3}V_{2}$, $F_{5}S_{7}S_{14}S_{16}V_{3}V_{2}$, $F_{8}S_{4}V_{11}V_{11}V_{13}V_{3}$, $F_{8}S_{2}V_{9}V_{11}V_{11}V_{3}$, $F_{14}S_{7}S_{16}S_{9}V_{3}V_{1}$, $F_{6}S_{7}S_{14}S_{16}V_{3}V_{1}$, $F_{3}S_{7}S_{5}S_{4}V_{3}V_{5}$, $F_{3}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{11}S_{6}V_{11}V_{3}V_{3}V_{1}$, $F_{2}S_{6}V_{11}V_{3}V_{3}V_{1}$, $F_{8}S_{4}V_{11}V_{13}V_{3}V_{3}$, $F_{8}S_{2}V_{9}V_{11}V_{3}V_{3}$, $F_{14}S_{7}S_{16}S_{5}V_{3}V_{1}$, $F_{6}S_{7}S_{16}S_{5}V_{3}V_{1}$, $F_{3}S_{5}S_{4}V_{11}V_{3}V_{5}$, $F_{3}S_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{11}S_{9}S_{6}V_{3}V_{3}V_{1}$, $F_{2}S_{14}S_{6}V_{3}V_{3}V_{1}$, $F_{5}S_{16}S_{9}V_{3}V_{3}V_{2}$, $F_{5}S_{14}S_{16}V_{3}V_{3}V_{2}$, $F_{8}S_{5}S_{4}V_{11}V_{13}V_{3}$, $F_{8}S_{2}S_{5}V_{9}V_{11}V_{3}$, $F_{5}S_{7}S_{9}V_{3}V_{1}V_{2}$, $F_{5}S_{7}S_{14}V_{3}V_{1}V_{2}$, $F_{6}S_{7}S_{16}S_{16}S_{9}V_{3}$, $F_{6}S_{7}S_{14}S_{16}S_{16}V_{3}$, $F_{1}S_{7}S_{9}S_{3}S_{5}S_{6}$, $F_{1}S_{7}S_{14}S_{3}S_{5}S_{6}$, $F_{5}S_{9}V_{3}V_{3}V_{1}V_{2}$, $F_{5}S_{14}V_{3}V_{3}V_{1}V_{2}$, $F_{6}S_{7}S_{16}S_{16}S_{9}S_{3}$, $F_{6}S_{7}S_{14}S_{16}S_{16}S_{3}$, $F_{5}S_{7}S_{5}S_{4}V_{11}V_{2}$, $F_{5}S_{7}S_{2}S_{5}V_{11}V_{2}$, $F_{8}S_{4}V_{11}V_{11}V_{3}V_{1}$, $F_{8}S_{2}V_{11}V_{11}V_{3}V_{1}$, $F_{6}S_{16}V_{11}V_{11}V_{13}V_{3}$, $F_{6}S_{16}V_{9}V_{11}V_{11}V_{3}$, $F_{8}S_{7}S_{16}S_{5}V_{11}V_{13}$, $F_{8}S_{7}S_{16}S_{5}V_{9}V_{11}$, $F_{3}S_{7}S_{3}S_{6}V_{11}V_{5}$, $F_{3}S_{7}S_{3}S_{6}V_{11}V_{4}$, $F_{8}S_{4}V_{11}V_{3}V_{3}V_{1}$, $F_{8}S_{2}V_{11}V_{3}V_{3}V_{1}$, $F_{8}S_{7}S_{16}S_{3}V_{11}V_{13}$, $F_{8}S_{7}S_{16}S_{3}V_{9}V_{11}$, $F_{3}S_{3}S_{6}V_{11}V_{11}V_{5}$, $F_{3}S_{3}S_{6}V_{11}V_{11}V_{4}$, $F_{5}S_{5}S_{4}V_{11}V_{3}V_{2}$, $F_{5}S_{2}S_{5}V_{11}V_{3}V_{2}$, $F_{8}S_{5}S_{4}V_{11}V_{3}V_{1}$, $F_{8}S_{2}S_{5}V_{11}V_{3}V_{1}$, $F_{6}S_{16}S_{3}V_{11}V_{11}V_{13}$, $F_{6}S_{16}S_{3}V_{9}V_{11}V_{11}$, $F_{8}S_{7}S_{5}S_{4}S_{4}V_{11}$, $F_{8}S_{7}S_{2}S_{2}S_{5}V_{11}$, $F_{14}S_{7}S_{9}V_{3}V_{1}V_{1}$, $F_{6}S_{7}S_{14}V_{3}V_{1}V_{1}$, $F_{8}S_{7}S_{5}V_{11}V_{13}V_{13}$, $F_{8}S_{7}S_{5}V_{9}V_{9}V_{11}$, $F_{11}S_{7}S_{3}S_{6}S_{6}V_{11}$, $F_{2}S_{7}S_{3}S_{6}S_{6}V_{11}$, $F_{8}S_{7}S_{5}S_{4}S_{4}V_{3}$, $F_{8}S_{7}S_{2}S_{2}S_{5}V_{3}$, $F_{14}S_{7}S_{5}V_{3}V_{1}V_{1}$, $F_{6}S_{7}S_{5}V_{3}V_{1}V_{1}$, $F_{8}S_{7}S_{3}V_{11}V_{13}V_{13}$, $F_{8}S_{7}S_{3}V_{9}V_{9}V_{11}$, $F_{11}S_{7}S_{9}S_{3}S_{6}S_{6}$, $F_{2}S_{7}S_{14}S_{3}S_{6}S_{6}$, $F_{8}S_{7}S_{5}S_{5}S_{4}S_{4}$, $F_{8}S_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{3}S_{7}S_{5}V_{11}V_{13}V_{2}$, $F_{3}S_{7}S_{5}V_{9}V_{11}V_{2}$, $F_{11}S_{7}S_{16}V_{11}V_{2}V_{5}$, $F_{2}S_{7}S_{16}V_{11}V_{4}V_{2}$, $F_{1}S_{7}S_{16}S_{9}V_{3}V_{2}$, $F_{1}S_{7}S_{14}S_{16}V_{3}V_{2}$, $F_{3}S_{5}V_{11}V_{11}V_{13}V_{2}$, $F_{3}S_{5}V_{9}V_{11}V_{11}V_{2}$, $F_{11}S_{7}S_{16}S_{9}V_{2}V_{5}$, $F_{2}S_{7}S_{14}S_{16}V_{4}V_{2}$, $F_{5}S_{7}S_{3}V_{11}V_{13}V_{5}$, $F_{5}S_{7}S_{3}V_{9}V_{11}V_{4}$, $F_{8}S_{7}S_{16}V_{11}V_{2}V_{5}$, $F_{8}S_{7}S_{16}V_{11}V_{4}V_{2}$, $F_{8}S_{7}S_{16}V_{3}V_{2}V_{5}$, $F_{8}S_{7}S_{16}V_{3}V_{4}V_{2}$, $F_{1}S_{7}S_{5}S_{4}V_{3}V_{5}$, $F_{1}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{5}S_{3}V_{11}V_{13}V_{3}V_{5}$, $F_{5}S_{3}V_{9}V_{11}V_{3}V_{4}$, $F_{8}S_{7}S_{16}S_{5}V_{2}V_{5}$, $F_{8}S_{7}S_{16}S_{5}V_{4}V_{2}$, $F_{5}S_{7}S_{16}S_{9}S_{3}S_{5}$, $F_{5}S_{7}S_{14}S_{16}S_{3}S_{5}$, $F_{8}S_{5}V_{11}V_{11}V_{13}V_{2}$, $F_{8}S_{5}V_{9}V_{11}V_{11}V_{2}$, $F_{14}S_{7}S_{16}S_{9}S_{5}S_{4}$, $F_{6}S_{7}S_{14}S_{16}S_{2}S_{5}$, $F_{3}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{3}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{11}S_{5}V_{11}V_{3}V_{1}V_{5}$, $F_{2}S_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{8}S_{5}V_{11}V_{13}V_{3}V_{2}$, $F_{8}S_{5}V_{9}V_{11}V_{3}V_{2}$, $F_{14}S_{7}S_{16}S_{5}S_{5}S_{4}$, $F_{6}S_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{3}S_{5}S_{5}S_{5}S_{4}V_{11}$, $F_{3}S_{2}S_{5}S_{5}S_{5}V_{11}$, $F_{11}S_{9}S_{5}V_{3}V_{1}V_{5}$, $F_{2}S_{14}S_{5}V_{3}V_{4}V_{1}$, $F_{5}S_{16}S_{9}S_{3}S_{5}V_{3}$, $F_{5}S_{14}S_{16}S_{3}S_{5}V_{3}$, $F_{8}S_{5}S_{5}V_{11}V_{13}V_{2}$, $F_{8}S_{5}S_{5}V_{9}V_{11}V_{2}$, $F_{8}S_{7}S_{5}V_{11}V_{13}V_{2}$, $F_{8}S_{7}S_{5}V_{9}V_{11}V_{2}$, $F_{14}S_{7}S_{16}S_{5}S_{4}V_{11}$, $F_{6}S_{7}S_{16}S_{2}S_{5}V_{11}$, $F_{1}S_{7}S_{5}V_{3}V_{2}V_{5}$, $F_{1}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{14}S_{7}S_{16}S_{5}S_{4}V_{5}$, $F_{6}S_{7}S_{16}S_{2}S_{5}V_{4}$, $F_{8}S_{7}S_{16}S_{9}V_{3}V_{2}$, $F_{8}S_{7}S_{14}S_{16}V_{3}V_{2}$, $F_{14}S_{4}V_{11}V_{11}V_{13}V_{3}$, $F_{6}S_{2}V_{9}V_{11}V_{11}V_{3}$, $F_{13}S_{7}S_{16}S_{9}V_{3}V_{1}$, $F_{13}S_{7}S_{14}S_{16}V_{3}V_{1}$, $F_{3}S_{7}S_{5}V_{3}V_{2}V_{5}$, $F_{3}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{11}S_{5}S_{4}V_{11}V_{3}V_{5}$, $F_{2}S_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{14}S_{5}S_{4}V_{11}V_{13}V_{3}$, $F_{6}S_{2}S_{5}V_{9}V_{11}V_{3}$, $F_{13}S_{7}S_{16}V_{3}V_{1}V_{5}$, $F_{13}S_{7}S_{16}V_{3}V_{4}V_{1}$, $F_{3}S_{5}V_{11}V_{3}V_{2}V_{5}$, $F_{3}S_{5}V_{11}V_{3}V_{4}V_{2}$, $F_{11}S_{9}S_{5}S_{4}V_{3}V_{5}$, $F_{2}S_{14}S_{2}S_{5}V_{3}V_{4}$, $F_{8}S_{16}S_{9}S_{5}V_{3}V_{2}$, $F_{8}S_{14}S_{16}S_{5}V_{3}V_{2}$, $F_{14}S_{4}V_{11}V_{13}V_{3}V_{5}$, $F_{6}S_{2}V_{9}V_{11}V_{3}V_{4}$, $F_{8}S_{7}S_{9}V_{3}V_{1}V_{2}$, $F_{8}S_{7}S_{14}V_{3}V_{1}V_{2}$, $F_{8}S_{7}S_{16}S_{16}S_{9}V_{3}$, $F_{8}S_{7}S_{14}S_{16}S_{16}V_{3}$, $F_{5}S_{7}S_{9}S_{3}S_{5}S_{4}$, $F_{5}S_{7}S_{14}S_{2}S_{3}S_{5}$, $F_{8}S_{7}S_{16}S_{16}S_{9}S_{5}$, $F_{8}S_{7}S_{14}S_{16}S_{16}S_{5}$, $F_{1}S_{7}S_{9}V_{3}V_{2}V_{5}$, $F_{1}S_{7}S_{14}V_{3}V_{4}V_{2}$, $F_{5}S_{9}S_{3}S_{5}S_{4}V_{3}$, $F_{5}S_{14}S_{2}S_{3}S_{5}V_{3}$, $F_{8}S_{9}S_{5}V_{3}V_{1}V_{2}$, $F_{8}S_{14}S_{5}V_{3}V_{1}V_{2}$, $F_{8}S_{7}S_{16}S_{16}S_{9}V_{2}$, $F_{8}S_{7}S_{14}S_{16}S_{16}V_{2}$, $F_{8}S_{7}S_{5}S_{4}V_{11}V_{2}$, $F_{8}S_{7}S_{2}S_{5}V_{11}V_{2}$, $F_{14}S_{4}V_{11}V_{11}V_{3}V_{1}$, $F_{6}S_{2}V_{11}V_{11}V_{3}V_{1}$, $F_{8}S_{16}V_{11}V_{11}V_{13}V_{3}$, $F_{8}S_{16}V_{9}V_{11}V_{11}V_{3}$, $F_{9}S_{7}S_{16}S_{5}V_{11}V_{13}$, $F_{5}S_{7}S_{16}S_{5}V_{9}V_{11}$, $F_{5}S_{7}S_{3}V_{11}V_{2}V_{5}$, $F_{5}S_{7}S_{3}V_{11}V_{4}V_{2}$, $F_{8}S_{5}S_{4}V_{11}V_{11}V_{2}$, $F_{8}S_{2}S_{5}V_{11}V_{11}V_{2}$, $F_{8}S_{16}S_{5}V_{11}V_{11}V_{13}$, $F_{8}S_{16}S_{5}V_{9}V_{11}V_{11}$, $F_{9}S_{7}S_{16}V_{11}V_{13}V_{5}$, $F_{5}S_{7}S_{16}V_{9}V_{11}V_{4}$, $F_{3}S_{7}S_{5}V_{11}V_{2}V_{5}$, $F_{3}S_{7}S_{5}V_{11}V_{4}V_{2}$, $F_{8}S_{5}S_{4}V_{11}V_{3}V_{2}$, $F_{8}S_{2}S_{5}V_{11}V_{3}V_{2}$, $F_{14}S_{5}S_{4}V_{11}V_{3}V_{1}$, $F_{6}S_{2}S_{5}V_{11}V_{3}V_{1}$, $F_{9}S_{7}S_{16}V_{11}V_{13}V_{2}$, $F_{5}S_{7}S_{16}V_{9}V_{11}V_{2}$, $F_{3}S_{5}V_{11}V_{11}V_{2}V_{5}$, $F_{3}S_{5}V_{11}V_{11}V_{4}V_{2}$, $F_{5}S_{3}V_{11}V_{3}V_{2}V_{5}$, $F_{5}S_{3}V_{11}V_{3}V_{4}V_{2}$, $F_{8}S_{5}S_{5}S_{4}V_{11}V_{2}$, $F_{8}S_{2}S_{5}S_{5}V_{11}V_{2}$, $F_{14}S_{4}V_{11}V_{3}V_{1}V_{5}$, $F_{6}S_{2}V_{11}V_{3}V_{4}V_{1}$, $F_{8}S_{16}V_{11}V_{11}V_{13}V_{2}$, $F_{8}S_{16}V_{9}V_{11}V_{11}V_{2}$, $F_{14}S_{7}S_{5}S_{4}S_{4}V_{11}$, $F_{6}S_{7}S_{2}S_{2}S_{5}V_{11}$, $F_{13}S_{7}S_{9}V_{3}V_{1}V_{1}$, $F_{13}S_{7}S_{14}V_{3}V_{1}V_{1}$, $F_{9}S_{7}S_{5}V_{11}V_{13}V_{13}$, $F_{5}S_{7}S_{5}V_{9}V_{9}V_{11}$, $F_{8}S_{7}V_{11}V_{2}V_{2}V_{5}$, $F_{8}S_{7}V_{11}V_{4}V_{2}V_{2}$, $F_{14}S_{7}S_{9}S_{5}S_{4}S_{4}$, $F_{6}S_{7}S_{14}S_{2}S_{2}S_{5}$, $F_{9}S_{7}V_{11}V_{13}V_{13}V_{5}$, $F_{5}S_{7}V_{9}V_{9}V_{11}V_{4}$, $F_{11}S_{7}V_{11}V_{2}V_{5}V_{5}$, $F_{2}S_{7}V_{11}V_{4}V_{4}V_{2}$, $F_{8}S_{7}V_{3}V_{2}V_{2}V_{5}$, $F_{8}S_{7}V_{3}V_{4}V_{2}V_{2}$, $F_{14}S_{7}S_{5}S_{5}S_{4}S_{4}$, $F_{6}S_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{13}S_{7}V_{3}V_{1}V_{1}V_{5}$, $F_{13}S_{7}V_{3}V_{4}V_{1}V_{1}$, $F_{9}S_{7}V_{11}V_{13}V_{13}V_{2}$, $F_{5}S_{7}V_{9}V_{9}V_{11}V_{2}$, $F_{11}S_{7}S_{9}V_{2}V_{5}V_{5}$, $F_{2}S_{7}S_{14}V_{4}V_{4}V_{2}$, $F_{8}S_{7}S_{5}V_{2}V_{2}V_{5}$, $F_{8}S_{7}S_{5}V_{4}V_{2}V_{2}$, $F_{14}S_{7}S_{5}S_{4}S_{4}V_{5}$, $F_{6}S_{7}S_{2}S_{2}S_{5}V_{4}$, $F_{3}S_{7}S_{9}V_{3}V_{1}V_{2}$, $F_{3}S_{7}S_{14}V_{3}V_{1}V_{2}$, $F_{1}S_{7}S_{5}S_{4}V_{11}V_{2}$, $F_{1}S_{7}S_{2}S_{5}V_{11}V_{2}$, $F_{3}S_{9}V_{11}V_{3}V_{1}V_{2}$, $F_{3}S_{14}V_{11}V_{3}V_{1}V_{2}$, $F_{5}S_{7}S_{5}V_{3}V_{1}V_{5}$, $F_{5}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{6}S_{7}S_{16}V_{3}V_{2}V_{5}$, $F_{6}S_{7}S_{16}V_{3}V_{4}V_{2}$, $F_{1}S_{7}S_{3}S_{6}V_{11}V_{5}$, $F_{1}S_{7}S_{3}S_{6}V_{11}V_{4}$, $F_{5}S_{5}V_{3}V_{3}V_{1}V_{5}$, $F_{5}S_{5}V_{3}V_{3}V_{4}V_{1}$, $F_{6}S_{7}S_{16}S_{3}V_{2}V_{5}$, $F_{6}S_{7}S_{16}S_{3}V_{4}V_{2}$, $F_{5}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{5}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{8}S_{5}V_{11}V_{3}V_{1}V_{5}$, $F_{8}S_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{6}S_{5}V_{11}V_{13}V_{3}V_{2}$, $F_{6}S_{5}V_{9}V_{11}V_{3}V_{2}$, $F_{3}S_{7}S_{9}S_{3}S_{5}S_{6}$, $F_{3}S_{7}S_{14}S_{3}S_{5}S_{6}$, $F_{8}S_{5}V_{3}V_{3}V_{1}V_{5}$, $F_{8}S_{5}V_{3}V_{3}V_{4}V_{1}$, $F_{8}S_{7}S_{16}S_{3}S_{5}S_{4}$, $F_{8}S_{7}S_{16}S_{2}S_{3}S_{5}$, $F_{3}S_{9}S_{3}S_{5}S_{6}V_{11}$, $F_{3}S_{14}S_{3}S_{5}S_{6}V_{11}$, $F_{5}S_{5}S_{5}S_{5}S_{4}V_{3}$, $F_{5}S_{2}S_{5}S_{5}S_{5}V_{3}$, $F_{8}S_{5}S_{5}V_{3}V_{1}V_{5}$, $F_{8}S_{5}S_{5}V_{3}V_{4}V_{1}$, $F_{6}S_{3}S_{5}V_{11}V_{13}V_{2}$, $F_{6}S_{3}S_{5}V_{9}V_{11}V_{2}$, $F_{8}S_{7}S_{3}V_{11}V_{13}V_{5}$, $F_{8}S_{7}S_{3}V_{9}V_{11}V_{4}$, $F_{14}S_{7}S_{16}S_{3}S_{6}V_{11}$, $F_{6}S_{7}S_{16}S_{3}S_{6}V_{11}$, $F_{3}S_{7}S_{9}S_{3}S_{5}S_{4}$, $F_{3}S_{7}S_{14}S_{2}S_{3}S_{5}$, $F_{14}S_{7}S_{16}S_{3}S_{5}S_{6}$, $F_{6}S_{7}S_{16}S_{3}S_{5}S_{6}$, $F_{1}S_{7}S_{3}V_{11}V_{2}V_{5}$, $F_{1}S_{7}S_{3}V_{11}V_{4}V_{2}$, $F_{3}S_{9}S_{3}S_{5}S_{4}V_{11}$, $F_{3}S_{14}S_{2}S_{3}S_{5}V_{11}$, $F_{8}S_{3}S_{5}V_{11}V_{13}V_{5}$, $F_{8}S_{3}S_{5}V_{9}V_{11}V_{4}$, $F_{14}S_{7}S_{16}S_{3}S_{6}V_{5}$, $F_{6}S_{7}S_{16}S_{3}S_{6}V_{4}$, $F_{8}S_{7}S_{5}V_{3}V_{1}V_{5}$, $F_{8}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{1}S_{7}S_{5}V_{11}V_{2}V_{5}$, $F_{1}S_{7}S_{5}V_{11}V_{4}V_{2}$, $F_{8}S_{7}S_{16}S_{5}S_{4}V_{2}$, $F_{8}S_{7}S_{16}S_{2}S_{5}V_{2}$, $F_{8}S_{7}S_{5}S_{4}V_{3}V_{5}$, $F_{8}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{14}S_{6}V_{11}V_{3}V_{3}V_{1}$, $F_{6}S_{6}V_{11}V_{3}V_{3}V_{1}$, $F_{9}S_{7}S_{16}S_{5}V_{3}V_{1}$, $F_{5}S_{7}S_{16}S_{5}V_{3}V_{1}$, $F_{5}S_{7}S_{5}V_{3}V_{2}V_{5}$, $F_{5}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{8}S_{5}S_{4}V_{11}V_{3}V_{5}$, $F_{8}S_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{9}S_{7}S_{16}V_{3}V_{1}V_{5}$, $F_{5}S_{7}S_{16}V_{3}V_{4}V_{1}$, $F_{3}S_{7}S_{9}V_{3}V_{2}V_{5}$, $F_{3}S_{7}S_{14}V_{3}V_{4}V_{2}$, $F_{8}S_{5}S_{4}V_{3}V_{3}V_{5}$, $F_{8}S_{2}S_{5}V_{3}V_{3}V_{4}$, $F_{14}S_{5}S_{6}V_{3}V_{3}V_{1}$, $F_{6}S_{5}S_{6}V_{3}V_{3}V_{1}$, $F_{9}S_{7}S_{16}V_{3}V_{1}V_{2}$, $F_{5}S_{7}S_{16}V_{3}V_{1}V_{2}$, $F_{3}S_{9}V_{11}V_{3}V_{2}V_{5}$, $F_{3}S_{14}V_{11}V_{3}V_{4}V_{2}$, $F_{5}S_{5}V_{3}V_{3}V_{2}V_{5}$, $F_{5}S_{5}V_{3}V_{3}V_{4}V_{2}$, $F_{8}S_{5}S_{5}S_{4}V_{3}V_{5}$, $F_{8}S_{2}S_{5}S_{5}V_{3}V_{4}$, $F_{14}S_{6}V_{3}V_{3}V_{1}V_{5}$, $F_{6}S_{6}V_{3}V_{3}V_{4}V_{1}$, $F_{8}S_{4}V_{11}V_{13}V_{3}V_{2}$, $F_{8}S_{2}V_{9}V_{11}V_{3}V_{2}$, $F_{8}S_{7}S_{3}S_{6}V_{11}V_{5}$, $F_{8}S_{7}S_{3}S_{6}V_{11}V_{4}$, $F_{3}S_{7}S_{16}S_{3}V_{11}V_{13}$, $F_{3}S_{7}S_{16}S_{3}V_{9}V_{11}$, $F_{5}S_{7}S_{5}V_{11}V_{2}V_{5}$, $F_{5}S_{7}S_{5}V_{11}V_{4}V_{2}$, $F_{6}S_{5}S_{4}V_{11}V_{3}V_{2}$, $F_{6}S_{2}S_{5}V_{11}V_{3}V_{2}$, $F_{3}S_{7}S_{16}V_{11}V_{13}V_{2}$, $F_{3}S_{7}S_{16}V_{9}V_{11}V_{2}$, $F_{5}S_{5}V_{11}V_{3}V_{2}V_{5}$, $F_{5}S_{5}V_{11}V_{3}V_{4}V_{2}$, $F_{6}S_{3}S_{5}S_{4}V_{11}V_{2}$, $F_{6}S_{2}S_{3}S_{5}V_{11}V_{2}$, $F_{8}S_{3}S_{5}S_{6}V_{11}V_{5}$, $F_{8}S_{3}S_{5}S_{6}V_{11}V_{4}$, $F_{8}S_{4}V_{11}V_{3}V_{1}V_{2}$, $F_{8}S_{2}V_{11}V_{3}V_{1}V_{2}$, $F_{14}S_{7}S_{3}S_{6}S_{6}V_{11}$, $F_{6}S_{7}S_{3}S_{6}S_{6}V_{11}$, $F_{9}S_{7}S_{5}V_{3}V_{1}V_{1}$, $F_{5}S_{7}S_{5}V_{3}V_{1}V_{1}$, $F_{3}S_{7}S_{3}V_{11}V_{13}V_{13}$, $F_{3}S_{7}S_{3}V_{9}V_{9}V_{11}$, $F_{8}S_{7}V_{11}V_{2}V_{5}V_{5}$, $F_{8}S_{7}V_{11}V_{4}V_{4}V_{2}$, $F_{6}S_{7}V_{3}V_{2}V_{2}V_{5}$, $F_{6}S_{7}V_{3}V_{4}V_{2}V_{2}$, $F_{9}S_{7}V_{3}V_{1}V_{1}V_{5}$, $F_{5}S_{7}V_{3}V_{4}V_{1}V_{1}$, $F_{3}S_{7}V_{11}V_{13}V_{13}V_{2}$, $F_{3}S_{7}V_{9}V_{9}V_{11}V_{2}$, $F_{8}S_{7}V_{3}V_{2}V_{5}V_{5}$, $F_{8}S_{7}V_{3}V_{4}V_{4}V_{2}$, $F_{8}S_{7}S_{3}S_{5}S_{4}S_{4}$, $F_{8}S_{7}S_{2}S_{2}S_{3}S_{5}$, $F_{14}S_{7}S_{3}S_{5}S_{6}S_{6}$, $F_{6}S_{7}S_{3}S_{5}S_{6}S_{6}$, $F_{9}S_{7}V_{3}V_{1}V_{1}V_{2}$, $F_{5}S_{7}V_{3}V_{1}V_{1}V_{2}$, $F_{8}S_{7}S_{5}V_{2}V_{5}V_{5}$, $F_{8}S_{7}S_{5}V_{4}V_{4}V_{2}$, $F_{6}S_{7}S_{3}V_{2}V_{2}V_{5}$, $F_{6}S_{7}S_{3}V_{4}V_{2}V_{2}$, $F_{14}S_{7}S_{3}S_{6}S_{6}V_{5}$, $F_{6}S_{7}S_{3}S_{6}S_{6}V_{4}$, $F_{8}S_{7}S_{5}S_{4}S_{4}V_{2}$, $F_{8}S_{7}S_{2}S_{2}S_{5}V_{2}$, $F_{14}S_{7}S_{16}S_{9}V_{2}V_{5}$, $F_{6}S_{7}S_{14}S_{16}V_{4}V_{2}$, $F_{3}S_{7}S_{5}S_{4}V_{11}V_{2}$, $F_{3}S_{7}S_{2}S_{5}V_{11}V_{2}$, $F_{11}S_{9}V_{11}V_{3}V_{1}V_{2}$, $F_{2}S_{14}V_{11}V_{3}V_{1}V_{2}$, $F_{14}S_{7}S_{16}S_{5}V_{2}V_{5}$, $F_{6}S_{7}S_{16}S_{5}V_{4}V_{2}$, $F_{3}S_{5}S_{4}V_{11}V_{11}V_{2}$, $F_{3}S_{2}S_{5}V_{11}V_{11}V_{2}$, $F_{11}S_{9}S_{9}V_{3}V_{1}V_{2}$, $F_{2}S_{14}S_{14}V_{3}V_{1}V_{2}$, $F_{5}S_{7}S_{5}S_{4}V_{3}V_{5}$, $F_{5}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{6}S_{3}V_{11}V_{13}V_{3}V_{5}$, $F_{6}S_{3}V_{9}V_{11}V_{3}V_{4}$, $F_{8}S_{7}S_{16}S_{3}V_{2}V_{5}$, $F_{8}S_{7}S_{16}S_{3}V_{4}V_{2}$, $F_{5}S_{5}S_{4}V_{3}V_{3}V_{5}$, $F_{5}S_{2}S_{5}V_{3}V_{3}V_{4}$, $F_{6}S_{3}S_{3}V_{11}V_{13}V_{5}$, $F_{6}S_{3}S_{3}V_{9}V_{11}V_{4}$, $F_{8}S_{5}S_{5}S_{5}S_{4}V_{11}$, $F_{8}S_{2}S_{5}S_{5}S_{5}V_{11}$, $F_{14}S_{9}S_{5}V_{3}V_{1}V_{5}$, $F_{6}S_{14}S_{5}V_{3}V_{4}V_{1}$, $F_{6}S_{16}S_{9}S_{3}S_{5}V_{3}$, $F_{6}S_{14}S_{16}S_{3}S_{5}V_{3}$, $F_{11}S_{9}S_{3}S_{5}S_{6}V_{11}$, $F_{2}S_{14}S_{3}S_{5}S_{6}V_{11}$, $F_{8}S_{5}S_{5}S_{5}S_{4}V_{3}$, $F_{8}S_{2}S_{5}S_{5}S_{5}V_{3}$, $F_{14}S_{5}S_{5}V_{3}V_{1}V_{5}$, $F_{6}S_{5}S_{5}V_{3}V_{4}V_{1}$, $F_{8}S_{3}S_{5}V_{11}V_{13}V_{2}$, $F_{8}S_{3}S_{5}V_{9}V_{11}V_{2}$, $F_{11}S_{9}S_{9}S_{3}S_{5}S_{6}$, $F_{2}S_{14}S_{14}S_{3}S_{5}S_{6}$, $F_{8}S_{5}S_{5}S_{5}S_{5}S_{4}$, $F_{8}S_{2}S_{5}S_{5}S_{5}S_{5}$, $F_{6}S_{16}S_{9}S_{3}S_{3}S_{5}$, $F_{6}S_{14}S_{16}S_{3}S_{3}S_{5}$, $F_{8}S_{7}S_{16}S_{9}S_{3}S_{5}$, $F_{8}S_{7}S_{14}S_{16}S_{3}S_{5}$, $F_{14}S_{3}V_{11}V_{11}V_{13}V_{5}$, $F_{6}S_{3}V_{9}V_{11}V_{11}V_{4}$, $F_{13}S_{7}S_{16}S_{9}S_{3}S_{6}$, $F_{13}S_{7}S_{14}S_{16}S_{3}S_{6}$, $F_{3}S_{7}S_{3}V_{11}V_{2}V_{5}$, $F_{3}S_{7}S_{3}V_{11}V_{4}V_{2}$, $F_{11}S_{9}S_{3}S_{5}S_{4}V_{11}$, $F_{2}S_{14}S_{2}S_{3}S_{5}V_{11}$, $F_{14}S_{3}S_{5}V_{11}V_{13}V_{5}$, $F_{6}S_{3}S_{5}V_{9}V_{11}V_{4}$, $F_{13}S_{7}S_{16}S_{3}S_{6}V_{5}$, $F_{13}S_{7}S_{16}S_{3}S_{6}V_{4}$, $F_{3}S_{3}V_{11}V_{11}V_{2}V_{5}$, $F_{3}S_{3}V_{11}V_{11}V_{4}V_{2}$, $F_{11}S_{9}S_{9}S_{3}S_{5}S_{4}$, $F_{2}S_{14}S_{14}S_{2}S_{3}S_{5}$, $F_{8}S_{16}S_{9}S_{3}S_{5}S_{5}$, $F_{8}S_{14}S_{16}S_{3}S_{5}S_{5}$, $F_{14}S_{3}V_{11}V_{13}V_{5}V_{5}$, $F_{6}S_{3}V_{9}V_{11}V_{4}V_{4}$, $F_{8}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{8}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{14}S_{5}V_{11}V_{3}V_{1}V_{5}$, $F_{6}S_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{9}S_{7}S_{16}S_{5}S_{5}S_{4}$, $F_{5}S_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{9}S_{7}S_{16}S_{5}S_{4}V_{5}$, $F_{5}S_{7}S_{16}S_{2}S_{5}V_{4}$, $F_{9}S_{7}S_{16}S_{5}S_{4}V_{2}$, $F_{5}S_{7}S_{16}S_{2}S_{5}V_{2}$, $F_{14}S_{5}V_{3}V_{1}V_{5}V_{5}$, $F_{6}S_{5}V_{3}V_{4}V_{4}V_{1}$, $F_{8}S_{5}V_{11}V_{13}V_{2}V_{2}$, $F_{8}S_{5}V_{9}V_{11}V_{2}V_{2}$, $F_{14}S_{5}S_{4}V_{11}V_{3}V_{5}$, $F_{6}S_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{13}S_{9}S_{6}V_{3}V_{3}V_{1}$, $F_{13}S_{14}S_{6}V_{3}V_{3}V_{1}$, $F_{8}S_{16}S_{9}V_{3}V_{3}V_{2}$, $F_{8}S_{14}S_{16}V_{3}V_{3}V_{2}$, $F_{9}S_{5}S_{4}V_{11}V_{13}V_{3}$, $F_{5}S_{2}S_{5}V_{9}V_{11}V_{3}$, $F_{8}S_{5}V_{11}V_{3}V_{2}V_{5}$, $F_{8}S_{5}V_{11}V_{3}V_{4}V_{2}$, $F_{14}S_{9}S_{5}S_{4}V_{3}V_{5}$, $F_{6}S_{14}S_{2}S_{5}V_{3}V_{4}$, $F_{9}S_{4}V_{11}V_{13}V_{3}V_{5}$, $F_{5}S_{2}V_{9}V_{11}V_{3}V_{4}$, $F_{11}S_{9}V_{11}V_{3}V_{2}V_{5}$, $F_{2}S_{14}V_{11}V_{3}V_{4}V_{2}$, $F_{8}S_{5}V_{3}V_{3}V_{2}V_{5}$, $F_{8}S_{5}V_{3}V_{3}V_{4}V_{2}$, $F_{14}S_{5}S_{5}S_{4}V_{3}V_{5}$, $F_{6}S_{2}S_{5}S_{5}V_{3}V_{4}$, $F_{13}S_{6}V_{3}V_{3}V_{1}V_{5}$, $F_{13}S_{6}V_{3}V_{3}V_{4}V_{1}$, $F_{9}S_{4}V_{11}V_{13}V_{3}V_{2}$, $F_{5}S_{2}V_{9}V_{11}V_{3}V_{2}$, $F_{11}S_{9}S_{9}V_{3}V_{2}V_{5}$, $F_{2}S_{14}S_{14}V_{3}V_{4}V_{2}$, $F_{8}S_{5}S_{5}V_{3}V_{2}V_{5}$, $F_{8}S_{5}S_{5}V_{3}V_{4}V_{2}$, $F_{14}S_{5}S_{4}V_{3}V_{5}V_{5}$, $F_{6}S_{2}S_{5}V_{3}V_{4}V_{4}$, $F_{8}S_{16}S_{9}V_{3}V_{2}V_{2}$, $F_{8}S_{14}S_{16}V_{3}V_{2}V_{2}$, $F_{8}S_{7}S_{9}S_{3}S_{5}S_{6}$, $F_{8}S_{7}S_{14}S_{3}S_{5}S_{6}$, $F_{8}S_{9}V_{3}V_{3}V_{1}V_{2}$, $F_{8}S_{14}V_{3}V_{3}V_{1}V_{2}$, $F_{3}S_{7}S_{16}S_{16}S_{9}S_{3}$, $F_{3}S_{7}S_{14}S_{16}S_{16}S_{3}$, $F_{5}S_{7}S_{9}V_{3}V_{2}V_{5}$, $F_{5}S_{7}S_{14}V_{3}V_{4}V_{2}$, $F_{6}S_{9}S_{3}S_{5}S_{4}V_{3}$, $F_{6}S_{14}S_{2}S_{3}S_{5}V_{3}$, $F_{3}S_{7}S_{16}S_{16}S_{9}V_{2}$, $F_{3}S_{7}S_{14}S_{16}S_{16}V_{2}$, $F_{5}S_{9}V_{3}V_{3}V_{2}V_{5}$, $F_{5}S_{14}V_{3}V_{3}V_{4}V_{2}$, $F_{6}S_{9}S_{3}S_{3}S_{5}S_{4}$, $F_{6}S_{14}S_{2}S_{3}S_{3}S_{5}$, $F_{8}S_{9}S_{3}S_{5}S_{5}S_{6}$, $F_{8}S_{14}S_{3}S_{5}S_{5}S_{6}$, $F_{8}S_{9}V_{3}V_{1}V_{2}V_{2}$, $F_{8}S_{14}V_{3}V_{1}V_{2}V_{2}$, $F_{14}S_{3}S_{6}V_{11}V_{11}V_{5}$, $F_{6}S_{3}S_{6}V_{11}V_{11}V_{4}$, $F_{9}S_{5}S_{4}V_{11}V_{3}V_{1}$, $F_{5}S_{2}S_{5}V_{11}V_{3}V_{1}$, $F_{3}S_{16}S_{3}V_{11}V_{11}V_{13}$, $F_{3}S_{16}S_{3}V_{9}V_{11}V_{11}$, $F_{8}S_{5}V_{11}V_{11}V_{2}V_{5}$, $F_{8}S_{5}V_{11}V_{11}V_{4}V_{2}$, $F_{6}S_{3}V_{11}V_{3}V_{2}V_{5}$, $F_{6}S_{3}V_{11}V_{3}V_{4}V_{2}$, $F_{9}S_{4}V_{11}V_{3}V_{1}V_{5}$, $F_{5}S_{2}V_{11}V_{3}V_{4}V_{1}$, $F_{3}S_{16}V_{11}V_{11}V_{13}V_{2}$, $F_{3}S_{16}V_{9}V_{11}V_{11}V_{2}$, $F_{8}S_{3}S_{5}S_{4}V_{11}V_{2}$, $F_{8}S_{2}S_{3}S_{5}V_{11}V_{2}$, $F_{14}S_{3}S_{5}S_{6}V_{11}V_{5}$, $F_{6}S_{3}S_{5}S_{6}V_{11}V_{4}$, $F_{9}S_{4}V_{11}V_{3}V_{1}V_{2}$, $F_{5}S_{2}V_{11}V_{3}V_{1}V_{2}$, $F_{8}S_{5}S_{5}V_{11}V_{2}V_{5}$, $F_{8}S_{5}S_{5}V_{11}V_{4}V_{2}$, $F_{6}S_{3}S_{3}V_{11}V_{2}V_{5}$, $F_{6}S_{3}S_{3}V_{11}V_{4}V_{2}$, $F_{14}S_{3}S_{6}V_{11}V_{5}V_{5}$, $F_{6}S_{3}S_{6}V_{11}V_{4}V_{4}$, $F_{8}S_{5}S_{4}V_{11}V_{2}V_{2}$, $F_{8}S_{2}S_{5}V_{11}V_{2}V_{2}$, $F_{13}S_{7}S_{9}S_{3}S_{6}S_{6}$, $F_{13}S_{7}S_{14}S_{3}S_{6}S_{6}$, $F_{9}S_{7}S_{5}S_{5}S_{4}S_{4}$, $F_{5}S_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{14}S_{7}S_{9}V_{2}V_{5}V_{5}$, $F_{6}S_{7}S_{14}V_{4}V_{4}V_{2}$, $F_{9}S_{7}S_{5}S_{4}S_{4}V_{5}$, $F_{5}S_{7}S_{2}S_{2}S_{5}V_{4}$, $F_{14}S_{7}S_{5}V_{2}V_{5}V_{5}$, $F_{6}S_{7}S_{5}V_{4}V_{4}V_{2}$, $F_{8}S_{7}S_{3}V_{2}V_{2}V_{5}$, $F_{8}S_{7}S_{3}V_{4}V_{2}V_{2}$, $F_{13}S_{7}S_{3}S_{6}S_{6}V_{5}$, $F_{13}S_{7}S_{3}S_{6}S_{6}V_{4}$, $F_{9}S_{7}S_{5}S_{4}S_{4}V_{2}$, $F_{5}S_{7}S_{2}S_{2}S_{5}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{4}$} {{$F_{3}S_{7}S_{7}S_{16}S_{2}S_{5}$, $F_{1}S_{7}S_{2}V_{9}V_{11}V_{3}$, $F_{3}S_{7}S_{16}S_{2}S_{5}V_{11}$, $F_{6}S_{7}S_{7}S_{16}S_{2}S_{5}$, $F_{1}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{6}S_{7}S_{16}S_{2}S_{5}V_{4}$, $F_{6}S_{7}S_{2}V_{9}V_{11}V_{3}$, $F_{13}S_{7}S_{16}V_{11}V_{3}V_{1}$, $F_{3}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{13}S_{7}S_{16}V_{3}V_{4}V_{1}$, $F_{1}S_{7}S_{3}S_{6}V_{3}V_{3}$, $F_{3}S_{5}V_{11}V_{3}V_{4}V_{2}$, $F_{6}S_{2}V_{9}V_{11}V_{3}V_{4}$, $F_{13}S_{7}S_{16}S_{6}V_{3}V_{1}$, $F_{5}S_{7}S_{7}S_{16}S_{3}S_{6}$, $F_{1}S_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{5}S_{7}S_{16}S_{3}S_{6}V_{3}$, $F_{5}S_{7}S_{3}V_{9}V_{11}V_{4}$, $F_{8}S_{7}S_{16}V_{11}V_{4}V_{2}$, $F_{3}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{8}S_{7}S_{16}V_{3}V_{4}V_{2}$, $F_{1}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{3}S_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{5}S_{3}V_{9}V_{11}V_{3}V_{4}$, $F_{8}S_{7}S_{16}S_{5}V_{4}V_{2}$, $F_{5}S_{7}S_{3}V_{11}V_{4}V_{2}$, $F_{5}S_{7}S_{16}V_{9}V_{11}V_{4}$, $F_{6}S_{7}S_{2}V_{11}V_{3}V_{1}$, $F_{5}S_{7}S_{16}V_{9}V_{11}V_{3}$, $F_{1}S_{7}S_{2}S_{5}V_{11}V_{3}$, $F_{6}S_{2}V_{11}V_{3}V_{4}V_{1}$, $F_{5}S_{3}V_{11}V_{3}V_{4}V_{2}$, $F_{5}S_{7}S_{16}S_{2}V_{9}V_{11}$, $F_{5}S_{7}S_{7}S_{3}S_{3}S_{6}$, $F_{8}S_{7}V_{11}V_{4}V_{2}V_{2}$, $F_{5}S_{7}V_{9}V_{9}V_{11}V_{4}$, $F_{7}S_{7}S_{7}S_{16}S_{16}S_{6}$, $F_{6}S_{7}S_{7}S_{2}S_{2}S_{5}$, $F_{13}S_{7}V_{11}V_{3}V_{1}V_{1}$, $F_{5}S_{7}V_{9}V_{9}V_{11}V_{3}$, $F_{7}S_{7}S_{7}S_{16}S_{16}S_{5}$, $F_{3}S_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{13}S_{7}V_{3}V_{4}V_{1}V_{1}$, $F_{8}S_{7}V_{3}V_{4}V_{2}V_{2}$, $F_{7}S_{7}S_{7}S_{16}S_{16}S_{2}$, $F_{3}S_{7}S_{2}S_{5}S_{5}V_{11}$, $F_{6}S_{7}S_{2}S_{2}S_{5}V_{4}$, $F_{13}S_{7}S_{6}V_{3}V_{1}V_{1}$, $F_{5}S_{7}S_{3}S_{3}S_{6}V_{3}$, $F_{8}S_{7}S_{5}V_{4}V_{2}V_{2}$, $F_{5}S_{7}S_{2}V_{9}V_{9}V_{11}$, $F_{3}S_{7}S_{7}S_{16}S_{3}S_{6}$, $F_{1}S_{7}S_{3}V_{9}V_{11}V_{4}$, $F_{3}S_{7}S_{16}S_{3}S_{6}V_{11}$, $F_{5}S_{7}S_{7}S_{16}S_{2}S_{5}$, $F_{1}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{5}S_{7}S_{16}S_{2}S_{5}V_{3}$, $F_{5}S_{7}S_{2}V_{9}V_{11}V_{3}$, $F_{8}S_{7}S_{16}V_{11}V_{3}V_{1}$, $F_{3}S_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{8}S_{7}S_{16}V_{3}V_{3}V_{1}$, $F_{3}S_{6}V_{11}V_{3}V_{3}V_{1}$, $F_{5}S_{2}V_{9}V_{11}V_{3}V_{3}$, $F_{8}S_{7}S_{16}S_{5}V_{3}V_{1}$, $F_{5}S_{7}S_{2}V_{11}V_{3}V_{1}$, $F_{6}S_{7}S_{16}V_{9}V_{11}V_{3}$, $F_{1}S_{7}S_{3}S_{6}V_{11}V_{4}$, $F_{5}S_{2}V_{11}V_{3}V_{3}V_{1}$, $F_{6}S_{7}S_{16}S_{3}V_{9}V_{11}$, $F_{5}S_{7}S_{7}S_{2}S_{2}S_{5}$, $F_{8}S_{7}V_{11}V_{3}V_{1}V_{1}$, $F_{6}S_{7}V_{9}V_{9}V_{11}V_{3}$, $F_{8}S_{7}S_{7}S_{16}S_{16}S_{5}$, $F_{3}S_{7}S_{7}S_{3}S_{6}S_{6}$, $F_{8}S_{7}V_{3}V_{3}V_{1}V_{1}$, $F_{8}S_{7}S_{7}S_{16}S_{16}S_{3}$, $F_{3}S_{7}S_{3}S_{6}S_{6}V_{11}$, $F_{5}S_{7}S_{2}S_{2}S_{5}V_{3}$, $F_{8}S_{7}S_{5}V_{3}V_{1}V_{1}$, $F_{6}S_{7}S_{3}V_{9}V_{9}V_{11}$, $F_{6}S_{7}S_{7}S_{16}S_{3}S_{6}$, $F_{1}S_{7}S_{3}V_{11}V_{4}V_{2}$, $F_{6}S_{7}S_{16}S_{3}S_{6}V_{4}$, $F_{1}S_{7}S_{2}V_{11}V_{3}V_{1}$, $F_{5}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{5}S_{7}S_{16}V_{3}V_{4}V_{1}$, $F_{6}S_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{5}S_{7}S_{16}V_{3}V_{3}V_{1}$, $F_{6}S_{6}V_{3}V_{3}V_{4}V_{1}$, $F_{5}S_{5}V_{3}V_{3}V_{4}V_{2}$, $F_{5}S_{7}S_{16}S_{2}V_{3}V_{1}$, $F_{5}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{6}S_{7}S_{16}V_{3}V_{4}V_{2}$, $F_{5}S_{5}V_{3}V_{3}V_{4}V_{1}$, $F_{6}S_{7}S_{16}S_{3}V_{4}V_{2}$, $F_{5}S_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{5}S_{7}V_{3}V_{4}V_{1}V_{1}$, $F_{6}S_{7}V_{3}V_{4}V_{2}V_{2}$, $F_{1}S_{7}S_{7}S_{16}S_{16}S_{2}$, $F_{6}S_{7}S_{7}S_{3}S_{6}S_{6}$, $F_{5}S_{7}V_{3}V_{3}V_{1}V_{1}$, $F_{1}S_{7}S_{7}S_{16}S_{16}S_{3}$, $F_{6}S_{7}S_{3}S_{6}S_{6}V_{4}$, $F_{5}S_{7}S_{2}S_{5}S_{5}V_{3}$, $F_{5}S_{7}S_{2}V_{3}V_{1}V_{1}$, $F_{6}S_{7}S_{3}V_{4}V_{2}V_{2}$, $F_{6}S_{7}S_{3}V_{9}V_{11}V_{4}$, $F_{13}S_{7}S_{16}S_{3}S_{6}V_{11}$, $F_{3}S_{7}S_{3}V_{11}V_{4}V_{2}$, $F_{13}S_{7}S_{16}S_{3}S_{6}V_{4}$, $F_{1}S_{7}S_{7}S_{3}S_{3}S_{6}$, $F_{3}S_{3}V_{11}V_{11}V_{4}V_{2}$, $F_{6}S_{3}V_{9}V_{11}V_{4}V_{4}$, $F_{13}S_{7}S_{16}S_{3}S_{6}S_{6}$, $F_{8}S_{7}S_{16}S_{2}S_{5}V_{11}$, $F_{3}S_{7}S_{2}V_{11}V_{3}V_{1}$, $F_{8}S_{7}S_{16}S_{2}S_{5}V_{3}$, $F_{1}S_{7}S_{7}S_{2}S_{2}S_{5}$, $F_{3}S_{2}V_{11}V_{11}V_{3}V_{1}$, $F_{8}S_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{5}S_{7}S_{16}S_{2}S_{5}V_{4}$, $F_{6}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{1}S_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{6}S_{5}V_{3}V_{4}V_{4}V_{1}$, $F_{5}S_{7}S_{16}S_{2}S_{2}S_{5}$, $F_{5}S_{7}S_{3}S_{6}V_{3}V_{3}$, $F_{8}S_{5}V_{11}V_{3}V_{4}V_{2}$, $F_{5}S_{2}V_{9}V_{11}V_{3}V_{4}$, $F_{7}S_{7}S_{16}S_{6}V_{3}V_{1}$, $F_{6}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{13}S_{6}V_{11}V_{3}V_{3}V_{1}$, $F_{7}S_{7}S_{16}S_{5}V_{3}V_{1}$, $F_{3}S_{7}S_{2}S_{5}V_{11}V_{3}$, $F_{13}S_{6}V_{3}V_{3}V_{4}V_{1}$, $F_{8}S_{5}V_{3}V_{3}V_{4}V_{2}$, $F_{7}S_{7}S_{16}S_{2}V_{3}V_{1}$, $F_{3}S_{2}S_{5}V_{11}V_{11}V_{3}$, $F_{6}S_{2}S_{5}V_{3}V_{4}V_{4}$, $F_{13}S_{6}S_{6}V_{3}V_{3}V_{1}$, $F_{5}S_{3}S_{6}V_{3}V_{3}V_{3}$, $F_{8}S_{5}S_{5}V_{3}V_{4}V_{2}$, $F_{5}S_{2}S_{2}V_{9}V_{11}V_{3}$, $F_{5}S_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{6}S_{7}S_{16}S_{3}S_{6}V_{3}$, $F_{1}S_{7}S_{7}S_{3}S_{6}S_{6}$, $F_{5}S_{6}V_{3}V_{3}V_{3}V_{1}$, $F_{6}S_{7}S_{16}S_{3}S_{3}S_{6}$, $F_{5}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{8}S_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{6}S_{3}V_{9}V_{11}V_{3}V_{4}$, $F_{3}S_{7}S_{3}S_{6}V_{11}V_{4}$, $F_{8}S_{5}V_{3}V_{3}V_{4}V_{1}$, $F_{8}S_{7}S_{16}S_{3}V_{4}V_{2}$, $F_{3}S_{3}S_{6}V_{11}V_{11}V_{4}$, $F_{5}S_{2}S_{5}V_{3}V_{3}V_{4}$, $F_{8}S_{5}S_{5}V_{3}V_{4}V_{1}$, $F_{6}S_{3}S_{3}V_{9}V_{11}V_{4}$, $F_{5}S_{7}S_{2}S_{5}V_{11}V_{3}$, $F_{5}S_{2}V_{11}V_{3}V_{4}V_{1}$, $F_{6}S_{3}V_{11}V_{3}V_{4}V_{2}$, $F_{1}S_{7}S_{16}S_{2}V_{9}V_{11}$, $F_{6}S_{7}S_{3}S_{6}V_{11}V_{4}$, $F_{1}S_{7}S_{16}S_{3}V_{9}V_{11}$, $F_{6}S_{3}S_{6}V_{11}V_{4}V_{4}$, $F_{5}S_{2}S_{5}V_{11}V_{3}V_{3}$, $F_{5}S_{2}S_{2}V_{11}V_{3}V_{1}$, $F_{6}S_{3}S_{3}V_{11}V_{4}V_{2}$, $F_{8}S_{7}S_{2}S_{5}S_{5}V_{11}$, $F_{5}S_{7}S_{2}S_{2}S_{5}V_{4}$, $F_{7}S_{7}S_{6}V_{3}V_{1}V_{1}$, $F_{6}S_{7}S_{3}S_{3}S_{6}V_{3}$, $F_{1}S_{7}S_{2}V_{9}V_{9}V_{11}$, $F_{13}S_{7}S_{3}S_{6}S_{6}V_{11}$, $F_{7}S_{7}S_{5}V_{3}V_{1}V_{1}$, $F_{1}S_{7}S_{3}V_{9}V_{9}V_{11}$, $F_{13}S_{7}S_{3}S_{6}S_{6}V_{4}$, $F_{8}S_{7}S_{2}S_{5}S_{5}V_{3}$, $F_{7}S_{7}S_{2}V_{3}V_{1}V_{1}$, $F_{8}S_{7}S_{3}V_{4}V_{2}V_{2}$, $F_{13}S_{7}S_{3}S_{6}S_{6}S_{6}$, $F_{8}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{5}S_{7}S_{2}S_{2}S_{2}S_{5}$, $F_{6}S_{7}S_{3}S_{3}S_{3}S_{6}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{5}$} {{$F_{3}S_{7}S_{7}S_{16}S_{3}S_{5}$, $F_{1}S_{7}S_{3}V_{10}V_{11}V_{3}$, $F_{3}S_{7}S_{16}S_{3}S_{5}V_{11}$, $F_{5}S_{7}S_{7}S_{16}S_{3}S_{5}$, $F_{1}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{5}S_{7}S_{16}S_{3}S_{5}V_{3}$, $F_{5}S_{7}S_{3}V_{10}V_{11}V_{3}$, $F_{8}S_{7}S_{16}V_{11}V_{3}V_{2}$, $F_{3}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{8}S_{7}S_{16}V_{3}V_{3}V_{2}$, $F_{1}S_{7}S_{3}S_{5}V_{3}V_{3}$, $F_{3}S_{5}V_{11}V_{3}V_{3}V_{2}$, $F_{5}S_{3}V_{10}V_{11}V_{3}V_{3}$, $F_{8}S_{7}S_{16}S_{5}V_{3}V_{2}$, $F_{5}S_{7}S_{3}V_{11}V_{3}V_{2}$, $F_{6}S_{7}S_{16}V_{10}V_{11}V_{3}$, $F_{1}S_{7}S_{3}S_{5}V_{11}V_{3}$, $F_{5}S_{3}V_{11}V_{3}V_{3}V_{2}$, $F_{6}S_{7}S_{16}S_{3}V_{10}V_{11}$, $F_{5}S_{7}S_{7}S_{3}S_{3}S_{5}$, $F_{8}S_{7}V_{11}V_{3}V_{2}V_{2}$, $F_{6}S_{7}V_{10}V_{10}V_{11}V_{3}$, $F_{8}S_{7}S_{7}S_{16}S_{16}S_{5}$, $F_{3}S_{7}S_{7}S_{3}S_{5}S_{5}$, $F_{8}S_{7}V_{3}V_{3}V_{2}V_{2}$, $F_{8}S_{7}S_{7}S_{16}S_{16}S_{3}$, $F_{3}S_{7}S_{3}S_{5}S_{5}V_{11}$, $F_{5}S_{7}S_{3}S_{3}S_{5}V_{3}$, $F_{8}S_{7}S_{5}V_{3}V_{2}V_{2}$, $F_{6}S_{7}S_{3}V_{10}V_{10}V_{11}$, $F_{1}S_{7}S_{3}V_{11}V_{3}V_{2}$, $F_{5}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{6}S_{7}S_{16}V_{3}V_{3}V_{2}$, $F_{5}S_{5}V_{3}V_{3}V_{3}V_{2}$, $F_{6}S_{7}S_{16}S_{3}V_{3}V_{2}$, $F_{5}S_{7}S_{7}S_{3}S_{5}S_{5}$, $F_{6}S_{7}V_{3}V_{3}V_{2}V_{2}$, $F_{2}S_{7}S_{7}S_{16}S_{16}S_{3}$, $F_{5}S_{7}S_{3}S_{5}S_{5}V_{3}$, $F_{6}S_{7}S_{3}V_{3}V_{2}V_{2}$, $F_{8}S_{7}S_{16}S_{3}S_{5}V_{11}$, $F_{3}S_{7}S_{3}V_{11}V_{3}V_{2}$, $F_{8}S_{7}S_{16}S_{3}S_{5}V_{3}$, $F_{1}S_{7}S_{7}S_{3}S_{3}S_{5}$, $F_{3}S_{3}V_{11}V_{11}V_{3}V_{2}$, $F_{8}S_{7}S_{16}S_{3}S_{5}S_{5}$, $F_{6}S_{7}S_{16}S_{3}S_{5}V_{3}$, $F_{1}S_{7}S_{7}S_{3}S_{5}S_{5}$, $F_{6}S_{7}S_{16}S_{3}S_{3}S_{5}$, $F_{5}S_{7}S_{3}S_{5}V_{3}V_{3}$, $F_{8}S_{5}V_{11}V_{3}V_{3}V_{2}$, $F_{6}S_{3}V_{10}V_{11}V_{3}V_{3}$, $F_{3}S_{7}S_{3}S_{5}V_{11}V_{3}$, $F_{8}S_{5}V_{3}V_{3}V_{3}V_{2}$, $F_{8}S_{7}S_{16}S_{3}V_{3}V_{2}$, $F_{3}S_{3}S_{5}V_{11}V_{11}V_{3}$, $F_{5}S_{3}S_{5}V_{3}V_{3}V_{3}$, $F_{8}S_{5}S_{5}V_{3}V_{3}V_{2}$, $F_{6}S_{3}S_{3}V_{10}V_{11}V_{3}$, $F_{5}S_{7}S_{3}S_{5}V_{11}V_{3}$, $F_{6}S_{3}V_{11}V_{3}V_{3}V_{2}$, $F_{2}S_{7}S_{16}S_{3}V_{10}V_{11}$, $F_{5}S_{3}S_{5}V_{11}V_{3}V_{3}$, $F_{6}S_{3}S_{3}V_{11}V_{3}V_{2}$, $F_{8}S_{7}S_{3}S_{5}S_{5}V_{11}$, $F_{6}S_{7}S_{3}S_{3}S_{5}V_{3}$, $F_{2}S_{7}S_{3}V_{10}V_{10}V_{11}$, $F_{8}S_{7}S_{3}S_{5}S_{5}V_{3}$, $F_{8}S_{7}S_{3}V_{3}V_{2}V_{2}$, $F_{8}S_{7}S_{3}S_{5}S_{5}S_{5}$, $F_{6}S_{7}S_{3}S_{3}S_{3}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{6}$} {{$F_{2}S_{7}S_{7}S_{16}S_{3}S_{6}$, $F_{1}S_{7}S_{14}S_{16}S_{3}S_{5}$, $F_{2}S_{7}S_{14}S_{16}S_{3}S_{6}$, $F_{5}S_{7}S_{7}S_{16}V_{4}V_{2}$, $F_{1}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{5}S_{7}S_{16}V_{3}V_{4}V_{2}$, $F_{5}S_{7}S_{14}S_{16}V_{3}V_{2}$, $F_{6}S_{7}S_{14}S_{16}V_{3}V_{1}$, $F_{2}S_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{6}S_{7}S_{16}V_{3}V_{3}V_{1}$, $F_{1}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{2}S_{14}S_{6}V_{3}V_{3}V_{1}$, $F_{5}S_{14}S_{16}V_{3}V_{3}V_{2}$, $F_{6}S_{7}S_{16}V_{3}V_{4}V_{1}$, $F_{5}S_{7}S_{14}V_{3}V_{1}V_{2}$, $F_{6}S_{7}S_{14}S_{16}S_{16}V_{3}$, $F_{1}S_{7}S_{14}S_{3}S_{5}S_{6}$, $F_{5}S_{14}V_{3}V_{3}V_{1}V_{2}$, $F_{6}S_{7}S_{14}S_{16}S_{16}S_{3}$, $F_{5}S_{7}S_{7}V_{4}V_{2}V_{2}$, $F_{6}S_{7}S_{14}V_{3}V_{1}V_{1}$, $F_{5}S_{7}S_{7}S_{16}S_{16}V_{4}$, $F_{2}S_{7}S_{7}S_{3}S_{6}S_{6}$, $F_{6}S_{7}V_{3}V_{3}V_{1}V_{1}$, $F_{5}S_{7}S_{7}S_{16}S_{16}S_{3}$, $F_{2}S_{7}S_{14}S_{3}S_{6}S_{6}$, $F_{5}S_{7}V_{3}V_{4}V_{2}V_{2}$, $F_{6}S_{7}V_{3}V_{4}V_{1}V_{1}$, $F_{2}S_{7}S_{7}S_{16}V_{4}V_{2}$, $F_{1}S_{7}S_{14}S_{16}V_{3}V_{2}$, $F_{2}S_{7}S_{14}S_{16}V_{4}V_{2}$, $F_{5}S_{7}S_{7}S_{16}S_{3}S_{6}$, $F_{1}S_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{5}S_{7}S_{16}S_{3}S_{6}V_{3}$, $F_{5}S_{7}S_{14}S_{16}S_{3}S_{5}$, $F_{6}S_{7}S_{14}S_{16}S_{2}S_{5}$, $F_{2}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{6}S_{7}S_{16}S_{2}S_{5}V_{3}$, $F_{2}S_{14}S_{5}V_{3}V_{4}V_{1}$, $F_{5}S_{14}S_{16}S_{3}S_{5}V_{3}$, $F_{6}S_{7}S_{16}S_{2}S_{5}V_{4}$, $F_{8}S_{7}S_{7}S_{16}V_{4}V_{2}$, $F_{1}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{8}S_{7}S_{16}S_{5}V_{4}V_{2}$, $F_{8}S_{7}S_{14}S_{16}V_{3}V_{2}$, $F_{13}S_{7}S_{14}S_{16}V_{3}V_{1}$, $F_{2}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{13}S_{7}S_{16}S_{5}V_{3}V_{1}$, $F_{1}S_{7}S_{3}S_{6}V_{3}V_{3}$, $F_{2}S_{14}S_{2}S_{5}V_{3}V_{4}$, $F_{8}S_{14}S_{16}S_{5}V_{3}V_{2}$, $F_{13}S_{7}S_{16}S_{6}V_{3}V_{1}$, $F_{8}S_{7}S_{14}V_{3}V_{1}V_{2}$, $F_{8}S_{7}S_{14}S_{16}S_{16}V_{3}$, $F_{5}S_{7}S_{14}S_{2}S_{3}S_{5}$, $F_{8}S_{7}S_{14}S_{16}S_{16}S_{5}$, $F_{1}S_{7}S_{14}V_{3}V_{4}V_{2}$, $F_{5}S_{14}S_{2}S_{3}S_{5}V_{3}$, $F_{8}S_{14}S_{5}V_{3}V_{1}V_{2}$, $F_{8}S_{7}S_{14}S_{16}S_{16}V_{2}$, $F_{8}S_{7}S_{7}V_{4}V_{2}V_{2}$, $F_{13}S_{7}S_{14}V_{3}V_{1}V_{1}$, $F_{7}S_{7}S_{7}S_{16}S_{16}V_{4}$, $F_{5}S_{7}S_{7}S_{3}S_{3}S_{6}$, $F_{6}S_{7}S_{14}S_{2}S_{2}S_{5}$, $F_{7}S_{7}S_{7}S_{16}S_{16}S_{6}$, $F_{2}S_{7}S_{7}V_{4}V_{4}V_{2}$, $F_{6}S_{7}S_{2}S_{2}S_{5}V_{3}$, $F_{13}S_{7}S_{5}V_{3}V_{1}V_{1}$, $F_{7}S_{7}S_{7}S_{16}S_{16}V_{2}$, $F_{2}S_{7}S_{14}V_{4}V_{4}V_{2}$, $F_{5}S_{7}S_{3}S_{3}S_{6}V_{3}$, $F_{6}S_{7}S_{2}S_{2}S_{5}V_{4}$, $F_{8}S_{7}S_{5}V_{4}V_{2}V_{2}$, $F_{13}S_{7}S_{6}V_{3}V_{1}V_{1}$, $F_{1}S_{7}S_{14}V_{3}V_{1}V_{2}$, $F_{5}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{5}S_{5}V_{3}V_{3}V_{4}V_{1}$, $F_{6}S_{7}S_{16}S_{2}S_{3}S_{5}$, $F_{8}S_{7}S_{7}S_{16}S_{3}S_{6}$, $F_{1}S_{7}S_{14}S_{2}S_{3}S_{5}$, $F_{8}S_{7}S_{16}S_{3}S_{5}S_{6}$, $F_{8}S_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{8}S_{7}S_{16}V_{3}V_{3}V_{1}$, $F_{5}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{8}S_{7}S_{16}S_{5}V_{3}V_{1}$, $F_{5}S_{2}S_{5}V_{3}V_{3}V_{4}$, $F_{8}S_{5}S_{6}V_{3}V_{3}V_{1}$, $F_{8}S_{7}S_{16}V_{3}V_{1}V_{2}$, $F_{8}S_{7}S_{7}S_{3}S_{6}S_{6}$, $F_{8}S_{7}V_{3}V_{3}V_{1}V_{1}$, $F_{3}S_{7}S_{7}S_{16}S_{16}S_{3}$, $F_{5}S_{7}S_{7}V_{4}V_{4}V_{2}$, $F_{8}S_{7}S_{5}V_{3}V_{1}V_{1}$, $F_{3}S_{7}S_{7}S_{16}S_{16}V_{2}$, $F_{5}S_{7}V_{3}V_{4}V_{4}V_{2}$, $F_{6}S_{7}S_{2}S_{2}S_{3}S_{5}$, $F_{8}S_{7}S_{3}S_{5}S_{6}S_{6}$, $F_{8}S_{7}V_{3}V_{1}V_{1}V_{2}$, $F_{6}S_{7}S_{14}S_{16}V_{4}V_{2}$, $F_{2}S_{7}S_{14}V_{3}V_{1}V_{2}$, $F_{6}S_{7}S_{16}V_{3}V_{4}V_{2}$, $F_{1}S_{7}S_{7}V_{4}V_{2}V_{2}$, $F_{2}S_{14}S_{14}V_{3}V_{1}V_{2}$, $F_{6}S_{7}S_{16}V_{4}V_{4}V_{2}$, $F_{5}S_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{6}S_{7}S_{16}S_{3}S_{6}V_{3}$, $F_{1}S_{7}S_{7}S_{3}S_{6}S_{6}$, $F_{5}S_{6}V_{3}V_{3}V_{3}V_{1}$, $F_{6}S_{7}S_{16}S_{3}S_{3}S_{6}$, $F_{5}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{6}S_{14}S_{5}V_{3}V_{4}V_{1}$, $F_{6}S_{14}S_{16}S_{3}S_{5}V_{3}$, $F_{5}S_{7}S_{16}S_{2}S_{5}V_{4}$, $F_{2}S_{7}S_{14}S_{3}S_{5}S_{6}$, $F_{6}S_{5}V_{3}V_{3}V_{4}V_{1}$, $F_{5}S_{7}S_{16}S_{2}S_{3}S_{5}$, $F_{2}S_{14}S_{14}S_{3}S_{5}S_{6}$, $F_{5}S_{5}V_{3}V_{3}V_{4}V_{2}$, $F_{6}S_{5}V_{3}V_{4}V_{4}V_{1}$, $F_{6}S_{14}S_{16}S_{3}S_{3}S_{5}$, $F_{8}S_{7}S_{14}S_{16}S_{3}S_{5}$, $F_{13}S_{7}S_{14}S_{16}S_{3}S_{6}$, $F_{2}S_{7}S_{14}S_{2}S_{3}S_{5}$, $F_{13}S_{7}S_{16}S_{3}S_{5}S_{6}$, $F_{1}S_{7}S_{7}S_{3}S_{3}S_{6}$, $F_{2}S_{14}S_{14}S_{2}S_{3}S_{5}$, $F_{8}S_{14}S_{16}S_{3}S_{5}S_{5}$, $F_{13}S_{7}S_{16}S_{3}S_{6}S_{6}$, $F_{8}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{8}S_{7}S_{16}V_{3}V_{4}V_{2}$, $F_{1}S_{7}S_{7}V_{4}V_{4}V_{2}$, $F_{8}S_{5}S_{5}V_{3}V_{4}V_{1}$, $F_{8}S_{7}S_{16}V_{4}V_{2}V_{2}$, $F_{8}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{13}S_{14}S_{6}V_{3}V_{3}V_{1}$, $F_{8}S_{14}S_{16}V_{3}V_{3}V_{2}$, $F_{7}S_{7}S_{16}V_{3}V_{4}V_{1}$, $F_{5}S_{7}S_{3}S_{6}V_{3}V_{3}$, $F_{6}S_{14}S_{2}S_{5}V_{3}V_{4}$, $F_{7}S_{7}S_{16}S_{6}V_{3}V_{1}$, $F_{2}S_{7}S_{14}V_{3}V_{4}V_{2}$, $F_{6}S_{2}S_{5}V_{3}V_{3}V_{4}$, $F_{13}S_{5}S_{6}V_{3}V_{3}V_{1}$, $F_{7}S_{7}S_{16}V_{3}V_{1}V_{2}$, $F_{2}S_{14}S_{14}V_{3}V_{4}V_{2}$, $F_{5}S_{3}S_{6}V_{3}V_{3}V_{3}$, $F_{6}S_{2}S_{5}V_{3}V_{4}V_{4}$, $F_{8}S_{5}S_{5}V_{3}V_{4}V_{2}$, $F_{13}S_{6}S_{6}V_{3}V_{3}V_{1}$, $F_{8}S_{14}S_{16}V_{3}V_{2}V_{2}$, $F_{8}S_{7}S_{14}S_{3}S_{5}S_{6}$, $F_{8}S_{14}V_{3}V_{3}V_{1}V_{2}$, $F_{3}S_{7}S_{14}S_{16}S_{16}S_{3}$, $F_{5}S_{7}S_{14}V_{3}V_{4}V_{2}$, $F_{6}S_{14}S_{2}S_{3}S_{5}V_{3}$, $F_{3}S_{7}S_{14}S_{16}S_{16}V_{2}$, $F_{5}S_{14}V_{3}V_{3}V_{4}V_{2}$, $F_{6}S_{14}S_{2}S_{3}S_{3}S_{5}$, $F_{8}S_{14}S_{3}S_{5}S_{5}S_{6}$, $F_{8}S_{14}V_{3}V_{1}V_{2}V_{2}$, $F_{13}S_{7}S_{14}S_{3}S_{6}S_{6}$, $F_{8}S_{7}V_{3}V_{4}V_{2}V_{2}$, $F_{7}S_{7}V_{3}V_{4}V_{1}V_{1}$, $F_{6}S_{7}S_{14}V_{4}V_{4}V_{2}$, $F_{6}S_{7}S_{3}S_{3}S_{6}V_{3}$, $F_{5}S_{7}S_{2}S_{2}S_{5}V_{4}$, $F_{7}S_{7}S_{6}V_{3}V_{1}V_{1}$, $F_{6}S_{7}V_{3}V_{4}V_{4}V_{2}$, $F_{5}S_{7}S_{2}S_{2}S_{3}S_{5}$, $F_{13}S_{7}S_{3}S_{5}S_{6}S_{6}$, $F_{7}S_{7}V_{3}V_{1}V_{1}V_{2}$, $F_{6}S_{7}V_{4}V_{4}V_{4}V_{2}$, $F_{6}S_{7}S_{3}S_{3}S_{3}S_{6}$, $F_{13}S_{7}S_{3}S_{6}S_{6}S_{6}$, $F_{8}S_{7}V_{4}V_{2}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{7}$} {{$F_{3}S_{7}S_{7}S_{16}V_{2}V_{5}$, $F_{3}S_{7}S_{7}S_{16}V_{4}V_{2}$, $F_{1}S_{7}S_{5}V_{11}V_{13}V_{2}$, $F_{1}S_{7}S_{5}V_{9}V_{11}V_{2}$, $F_{3}S_{7}S_{16}V_{11}V_{2}V_{5}$, $F_{3}S_{7}S_{16}V_{11}V_{4}V_{2}$, $F_{5}S_{7}S_{7}S_{16}V_{2}V_{5}$, $F_{5}S_{7}S_{7}S_{16}V_{4}V_{2}$, $F_{1}S_{7}S_{5}V_{3}V_{1}V_{5}$, $F_{1}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{5}S_{7}S_{16}V_{3}V_{2}V_{5}$, $F_{5}S_{7}S_{16}V_{3}V_{4}V_{2}$, $F_{5}S_{7}S_{5}V_{11}V_{13}V_{2}$, $F_{5}S_{7}S_{5}V_{9}V_{11}V_{2}$, $F_{8}S_{7}S_{16}S_{5}S_{4}V_{11}$, $F_{8}S_{7}S_{16}S_{2}S_{5}V_{11}$, $F_{3}S_{7}S_{5}V_{3}V_{1}V_{5}$, $F_{3}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{8}S_{7}S_{16}S_{5}S_{4}V_{3}$, $F_{8}S_{7}S_{16}S_{2}S_{5}V_{3}$, $F_{1}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{1}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{3}S_{5}V_{11}V_{3}V_{1}V_{5}$, $F_{3}S_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{5}S_{5}V_{11}V_{13}V_{3}V_{2}$, $F_{5}S_{5}V_{9}V_{11}V_{3}V_{2}$, $F_{8}S_{7}S_{16}S_{5}S_{5}S_{4}$, $F_{8}S_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{8}S_{7}S_{7}S_{16}S_{5}S_{4}$, $F_{8}S_{7}S_{7}S_{16}S_{2}S_{5}$, $F_{8}S_{7}S_{4}V_{11}V_{13}V_{3}$, $F_{8}S_{7}S_{2}V_{9}V_{11}V_{3}$, $F_{14}S_{7}S_{16}V_{11}V_{3}V_{1}$, $F_{6}S_{7}S_{16}V_{11}V_{3}V_{1}$, $F_{3}S_{7}S_{5}S_{4}V_{3}V_{5}$, $F_{3}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{14}S_{7}S_{16}S_{5}V_{3}V_{1}$, $F_{6}S_{7}S_{16}S_{5}V_{3}V_{1}$, $F_{1}S_{7}S_{5}V_{3}V_{2}V_{5}$, $F_{1}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{3}S_{5}S_{4}V_{11}V_{3}V_{5}$, $F_{3}S_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{8}S_{5}S_{4}V_{11}V_{13}V_{3}$, $F_{8}S_{2}S_{5}V_{9}V_{11}V_{3}$, $F_{14}S_{7}S_{16}V_{3}V_{1}V_{5}$, $F_{6}S_{7}S_{16}V_{3}V_{4}V_{1}$, $F_{8}S_{7}S_{4}V_{11}V_{3}V_{1}$, $F_{8}S_{7}S_{2}V_{11}V_{3}V_{1}$, $F_{8}S_{7}S_{16}V_{11}V_{13}V_{3}$, $F_{8}S_{7}S_{16}V_{9}V_{11}V_{3}$, $F_{5}S_{7}S_{5}S_{4}V_{11}V_{2}$, $F_{5}S_{7}S_{2}S_{5}V_{11}V_{2}$, $F_{8}S_{7}S_{16}S_{5}V_{11}V_{13}$, $F_{8}S_{7}S_{16}S_{5}V_{9}V_{11}$, $F_{1}S_{7}S_{5}V_{11}V_{2}V_{5}$, $F_{1}S_{7}S_{5}V_{11}V_{4}V_{2}$, $F_{5}S_{5}S_{4}V_{11}V_{3}V_{2}$, $F_{5}S_{2}S_{5}V_{11}V_{3}V_{2}$, $F_{8}S_{5}S_{4}V_{11}V_{3}V_{1}$, $F_{8}S_{2}S_{5}V_{11}V_{3}V_{1}$, $F_{8}S_{7}S_{16}V_{11}V_{13}V_{2}$, $F_{8}S_{7}S_{16}V_{9}V_{11}V_{2}$, $F_{8}S_{7}S_{7}S_{5}S_{4}S_{4}$, $F_{8}S_{7}S_{7}S_{2}S_{2}S_{5}$, $F_{14}S_{7}V_{11}V_{3}V_{1}V_{1}$, $F_{6}S_{7}V_{11}V_{3}V_{1}V_{1}$, $F_{8}S_{7}V_{11}V_{13}V_{13}V_{3}$, $F_{8}S_{7}V_{9}V_{9}V_{11}V_{3}$, $F_{9}S_{7}S_{7}S_{16}S_{16}S_{5}$, $F_{5}S_{7}S_{7}S_{16}S_{16}S_{5}$, $F_{5}S_{7}S_{7}V_{2}V_{2}V_{5}$, $F_{5}S_{7}S_{7}V_{4}V_{2}V_{2}$, $F_{8}S_{7}S_{5}S_{4}S_{4}V_{11}$, $F_{8}S_{7}S_{2}S_{2}S_{5}V_{11}$, $F_{8}S_{7}S_{5}V_{11}V_{13}V_{13}$, $F_{8}S_{7}S_{5}V_{9}V_{9}V_{11}$, $F_{9}S_{7}S_{7}S_{16}S_{16}V_{5}$, $F_{5}S_{7}S_{7}S_{16}S_{16}V_{4}$, $F_{3}S_{7}S_{7}V_{2}V_{5}V_{5}$, $F_{3}S_{7}S_{7}V_{4}V_{4}V_{2}$, $F_{8}S_{7}S_{5}S_{4}S_{4}V_{3}$, $F_{8}S_{7}S_{2}S_{2}S_{5}V_{3}$, $F_{14}S_{7}S_{5}V_{3}V_{1}V_{1}$, $F_{6}S_{7}S_{5}V_{3}V_{1}V_{1}$, $F_{9}S_{7}S_{7}S_{16}S_{16}V_{2}$, $F_{5}S_{7}S_{7}S_{16}S_{16}V_{2}$, $F_{3}S_{7}V_{11}V_{2}V_{5}V_{5}$, $F_{3}S_{7}V_{11}V_{4}V_{4}V_{2}$, $F_{5}S_{7}V_{3}V_{2}V_{2}V_{5}$, $F_{5}S_{7}V_{3}V_{4}V_{2}V_{2}$, $F_{8}S_{7}S_{5}S_{5}S_{4}S_{4}$, $F_{8}S_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{14}S_{7}V_{3}V_{1}V_{1}V_{5}$, $F_{6}S_{7}V_{3}V_{4}V_{1}V_{1}$, $F_{8}S_{7}V_{11}V_{13}V_{13}V_{2}$, $F_{8}S_{7}V_{9}V_{9}V_{11}V_{2}$, $F_{3}S_{7}S_{7}S_{16}S_{5}S_{4}$, $F_{3}S_{7}S_{7}S_{16}S_{2}S_{5}$, $F_{1}S_{7}S_{4}V_{11}V_{13}V_{3}$, $F_{1}S_{7}S_{2}V_{9}V_{11}V_{3}$, $F_{3}S_{7}S_{16}S_{5}S_{4}V_{11}$, $F_{3}S_{7}S_{16}S_{2}S_{5}V_{11}$, $F_{8}S_{7}S_{7}S_{16}V_{2}V_{5}$, $F_{8}S_{7}S_{7}S_{16}V_{4}V_{2}$, $F_{1}S_{7}S_{5}S_{4}V_{3}V_{5}$, $F_{1}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{8}S_{7}S_{16}S_{5}V_{2}V_{5}$, $F_{8}S_{7}S_{16}S_{5}V_{4}V_{2}$, $F_{8}S_{7}S_{5}V_{11}V_{13}V_{2}$, $F_{8}S_{7}S_{5}V_{9}V_{11}V_{2}$, $F_{14}S_{7}S_{16}S_{5}S_{4}V_{11}$, $F_{6}S_{7}S_{16}S_{2}S_{5}V_{11}$, $F_{3}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{3}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{14}S_{7}S_{16}S_{5}S_{5}S_{4}$, $F_{6}S_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{3}S_{5}S_{5}S_{5}S_{4}V_{11}$, $F_{3}S_{2}S_{5}S_{5}S_{5}V_{11}$, $F_{8}S_{5}S_{5}V_{11}V_{13}V_{2}$, $F_{8}S_{5}S_{5}V_{9}V_{11}V_{2}$, $F_{14}S_{7}S_{16}S_{5}S_{4}V_{5}$, $F_{6}S_{7}S_{16}S_{2}S_{5}V_{4}$, $F_{8}S_{7}S_{5}S_{4}V_{11}V_{2}$, $F_{8}S_{7}S_{2}S_{5}V_{11}V_{2}$, $F_{9}S_{7}S_{16}S_{5}V_{11}V_{13}$, $F_{5}S_{7}S_{16}S_{5}V_{9}V_{11}$, $F_{1}S_{7}S_{5}S_{4}V_{11}V_{3}$, $F_{1}S_{7}S_{2}S_{5}V_{11}V_{3}$, $F_{8}S_{5}S_{5}S_{4}V_{11}V_{2}$, $F_{8}S_{2}S_{5}S_{5}V_{11}V_{2}$, $F_{9}S_{7}S_{16}S_{4}V_{11}V_{13}$, $F_{5}S_{7}S_{16}S_{2}V_{9}V_{11}$, $F_{8}S_{7}S_{7}V_{2}V_{2}V_{5}$, $F_{8}S_{7}S_{7}V_{4}V_{2}V_{2}$, $F_{14}S_{7}S_{5}S_{4}S_{4}V_{11}$, $F_{6}S_{7}S_{2}S_{2}S_{5}V_{11}$, $F_{9}S_{7}S_{5}V_{11}V_{13}V_{13}$, $F_{5}S_{7}S_{5}V_{9}V_{9}V_{11}$, $F_{7}S_{7}S_{7}S_{16}S_{16}V_{5}$, $F_{7}S_{7}S_{7}S_{16}S_{16}V_{4}$, $F_{3}S_{7}S_{7}S_{5}S_{5}S_{4}$, $F_{3}S_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{14}S_{7}S_{5}S_{5}S_{4}S_{4}$, $F_{6}S_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{7}S_{7}S_{7}S_{16}S_{16}S_{4}$, $F_{7}S_{7}S_{7}S_{16}S_{16}S_{2}$, $F_{3}S_{7}S_{5}S_{5}S_{4}V_{11}$, $F_{3}S_{7}S_{2}S_{5}S_{5}V_{11}$, $F_{8}S_{7}S_{5}V_{2}V_{2}V_{5}$, $F_{8}S_{7}S_{5}V_{4}V_{2}V_{2}$, $F_{14}S_{7}S_{5}S_{4}S_{4}V_{5}$, $F_{6}S_{7}S_{2}S_{2}S_{5}V_{4}$, $F_{9}S_{7}S_{4}V_{11}V_{13}V_{13}$, $F_{5}S_{7}S_{2}V_{9}V_{9}V_{11}$, $F_{5}S_{7}S_{7}S_{16}S_{5}S_{4}$, $F_{5}S_{7}S_{7}S_{16}S_{2}S_{5}$, $F_{1}S_{7}S_{4}V_{11}V_{3}V_{1}$, $F_{1}S_{7}S_{2}V_{11}V_{3}V_{1}$, $F_{5}S_{7}S_{16}S_{5}S_{4}V_{3}$, $F_{5}S_{7}S_{16}S_{2}S_{5}V_{3}$, $F_{1}S_{7}S_{5}S_{4}V_{11}V_{2}$, $F_{1}S_{7}S_{2}S_{5}V_{11}V_{2}$, $F_{8}S_{7}S_{5}V_{3}V_{1}V_{5}$, $F_{8}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{5}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{5}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{5}S_{5}S_{5}S_{5}S_{4}V_{3}$, $F_{5}S_{2}S_{5}S_{5}S_{5}V_{3}$, $F_{8}S_{5}S_{5}V_{3}V_{1}V_{5}$, $F_{8}S_{5}S_{5}V_{3}V_{4}V_{1}$, $F_{8}S_{7}S_{16}S_{5}S_{4}V_{2}$, $F_{8}S_{7}S_{16}S_{2}S_{5}V_{2}$, $F_{8}S_{7}S_{5}S_{4}V_{3}V_{5}$, $F_{8}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{9}S_{7}S_{16}S_{5}V_{3}V_{1}$, $F_{5}S_{7}S_{16}S_{5}V_{3}V_{1}$, $F_{8}S_{5}S_{5}S_{4}V_{3}V_{5}$, $F_{8}S_{2}S_{5}S_{5}V_{3}V_{4}$, $F_{9}S_{7}S_{16}S_{4}V_{3}V_{1}$, $F_{5}S_{7}S_{16}S_{2}V_{3}V_{1}$, $F_{8}S_{7}S_{7}V_{2}V_{5}V_{5}$, $F_{8}S_{7}S_{7}V_{4}V_{4}V_{2}$, $F_{9}S_{7}S_{5}V_{3}V_{1}V_{1}$, $F_{5}S_{7}S_{5}V_{3}V_{1}V_{1}$, $F_{4}S_{7}S_{7}S_{16}S_{16}V_{2}$, $F_{1}S_{7}S_{7}S_{16}S_{16}V_{2}$, $F_{5}S_{7}S_{7}S_{5}S_{5}S_{4}$, $F_{5}S_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{4}S_{7}S_{7}S_{16}S_{16}S_{4}$, $F_{1}S_{7}S_{7}S_{16}S_{16}S_{2}$, $F_{5}S_{7}S_{5}S_{5}S_{4}V_{3}$, $F_{5}S_{7}S_{2}S_{5}S_{5}V_{3}$, $F_{8}S_{7}S_{5}V_{2}V_{5}V_{5}$, $F_{8}S_{7}S_{5}V_{4}V_{4}V_{2}$, $F_{8}S_{7}S_{5}S_{4}S_{4}V_{2}$, $F_{8}S_{7}S_{2}S_{2}S_{5}V_{2}$, $F_{9}S_{7}S_{4}V_{3}V_{1}V_{1}$, $F_{5}S_{7}S_{2}V_{3}V_{1}V_{1}$, $F_{5}S_{7}S_{4}V_{11}V_{13}V_{3}$, $F_{5}S_{7}S_{2}V_{9}V_{11}V_{3}$, $F_{3}S_{7}S_{4}V_{11}V_{3}V_{1}$, $F_{3}S_{7}S_{2}V_{11}V_{3}V_{1}$, $F_{1}S_{7}S_{7}S_{5}S_{4}S_{4}$, $F_{1}S_{7}S_{7}S_{2}S_{2}S_{5}$, $F_{3}S_{4}V_{11}V_{11}V_{3}V_{1}$, $F_{3}S_{2}V_{11}V_{11}V_{3}V_{1}$, $F_{5}S_{4}V_{11}V_{13}V_{3}V_{3}$, $F_{5}S_{2}V_{9}V_{11}V_{3}V_{3}$, $F_{14}S_{7}S_{16}V_{11}V_{2}V_{5}$, $F_{6}S_{7}S_{16}V_{11}V_{4}V_{2}$, $F_{3}S_{7}S_{5}S_{4}V_{11}V_{2}$, $F_{3}S_{7}S_{2}S_{5}V_{11}V_{2}$, $F_{14}S_{7}S_{16}S_{5}V_{2}V_{5}$, $F_{6}S_{7}S_{16}S_{5}V_{4}V_{2}$, $F_{1}S_{7}S_{7}V_{2}V_{2}V_{5}$, $F_{1}S_{7}S_{7}V_{4}V_{2}V_{2}$, $F_{3}S_{5}S_{4}V_{11}V_{11}V_{2}$, $F_{3}S_{2}S_{5}V_{11}V_{11}V_{2}$, $F_{14}S_{7}S_{16}V_{2}V_{5}V_{5}$, $F_{6}S_{7}S_{16}V_{4}V_{4}V_{2}$, $F_{8}S_{7}S_{16}V_{3}V_{2}V_{5}$, $F_{8}S_{7}S_{16}V_{3}V_{4}V_{2}$, $F_{5}S_{7}S_{5}S_{4}V_{3}V_{5}$, $F_{5}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{1}S_{7}S_{7}V_{2}V_{5}V_{5}$, $F_{1}S_{7}S_{7}V_{4}V_{4}V_{2}$, $F_{5}S_{5}S_{4}V_{3}V_{3}V_{5}$, $F_{5}S_{2}S_{5}V_{3}V_{3}V_{4}$, $F_{8}S_{7}S_{16}V_{2}V_{2}V_{5}$, $F_{8}S_{7}S_{16}V_{4}V_{2}V_{2}$, $F_{8}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{8}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{14}S_{5}V_{11}V_{3}V_{1}V_{5}$, $F_{6}S_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{8}S_{5}V_{11}V_{13}V_{3}V_{2}$, $F_{8}S_{5}V_{9}V_{11}V_{3}V_{2}$, $F_{9}S_{7}S_{16}S_{5}S_{5}S_{4}$, $F_{5}S_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{5}S_{7}S_{5}V_{3}V_{2}V_{5}$, $F_{5}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{8}S_{5}S_{5}S_{5}S_{4}V_{11}$, $F_{8}S_{2}S_{5}S_{5}S_{5}V_{11}$, $F_{9}S_{7}S_{16}S_{5}S_{4}V_{5}$, $F_{5}S_{7}S_{16}S_{2}S_{5}V_{4}$, $F_{3}S_{7}S_{5}V_{11}V_{2}V_{5}$, $F_{3}S_{7}S_{5}V_{11}V_{4}V_{2}$, $F_{8}S_{5}S_{5}S_{5}S_{4}V_{3}$, $F_{8}S_{2}S_{5}S_{5}S_{5}V_{3}$, $F_{14}S_{5}S_{5}V_{3}V_{1}V_{5}$, $F_{6}S_{5}S_{5}V_{3}V_{4}V_{1}$, $F_{9}S_{7}S_{16}S_{5}S_{4}V_{2}$, $F_{5}S_{7}S_{16}S_{2}S_{5}V_{2}$, $F_{3}S_{5}V_{11}V_{11}V_{2}V_{5}$, $F_{3}S_{5}V_{11}V_{11}V_{4}V_{2}$, $F_{5}S_{5}V_{3}V_{3}V_{2}V_{5}$, $F_{5}S_{5}V_{3}V_{3}V_{4}V_{2}$, $F_{8}S_{5}S_{5}S_{5}S_{5}S_{4}$, $F_{8}S_{2}S_{5}S_{5}S_{5}S_{5}$, $F_{14}S_{5}V_{3}V_{1}V_{5}V_{5}$, $F_{6}S_{5}V_{3}V_{4}V_{4}V_{1}$, $F_{8}S_{5}V_{11}V_{13}V_{2}V_{2}$, $F_{8}S_{5}V_{9}V_{11}V_{2}V_{2}$, $F_{1}S_{7}S_{7}S_{5}S_{5}S_{4}$, $F_{1}S_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{9}S_{7}S_{16}S_{5}S_{4}S_{4}$, $F_{5}S_{7}S_{16}S_{2}S_{2}S_{5}$, $F_{8}S_{7}S_{5}V_{3}V_{2}V_{5}$, $F_{8}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{14}S_{5}S_{4}V_{11}V_{3}V_{5}$, $F_{6}S_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{9}S_{5}S_{4}V_{11}V_{13}V_{3}$, $F_{5}S_{2}S_{5}V_{9}V_{11}V_{3}$, $F_{7}S_{7}S_{16}V_{3}V_{1}V_{5}$, $F_{7}S_{7}S_{16}V_{3}V_{4}V_{1}$, $F_{3}S_{7}S_{5}S_{4}V_{11}V_{3}$, $F_{3}S_{7}S_{2}S_{5}V_{11}V_{3}$, $F_{14}S_{5}S_{5}S_{4}V_{3}V_{5}$, $F_{6}S_{2}S_{5}S_{5}V_{3}V_{4}$, $F_{7}S_{7}S_{16}S_{4}V_{3}V_{1}$, $F_{7}S_{7}S_{16}S_{2}V_{3}V_{1}$, $F_{3}S_{5}S_{4}V_{11}V_{11}V_{3}$, $F_{3}S_{2}S_{5}V_{11}V_{11}V_{3}$, $F_{8}S_{5}S_{5}V_{3}V_{2}V_{5}$, $F_{8}S_{5}S_{5}V_{3}V_{4}V_{2}$, $F_{14}S_{5}S_{4}V_{3}V_{5}V_{5}$, $F_{6}S_{2}S_{5}V_{3}V_{4}V_{4}$, $F_{9}S_{4}S_{4}V_{11}V_{13}V_{3}$, $F_{5}S_{2}S_{2}V_{9}V_{11}V_{3}$, $F_{8}S_{7}S_{5}V_{11}V_{2}V_{5}$, $F_{8}S_{7}S_{5}V_{11}V_{4}V_{2}$, $F_{8}S_{5}S_{4}V_{11}V_{3}V_{2}$, $F_{8}S_{2}S_{5}V_{11}V_{3}V_{2}$, $F_{9}S_{5}S_{4}V_{11}V_{3}V_{1}$, $F_{5}S_{2}S_{5}V_{11}V_{3}V_{1}$, $F_{4}S_{7}S_{16}V_{11}V_{13}V_{2}$, $F_{1}S_{7}S_{16}V_{9}V_{11}V_{2}$, $F_{5}S_{7}S_{5}S_{4}V_{11}V_{3}$, $F_{5}S_{7}S_{2}S_{5}V_{11}V_{3}$, $F_{4}S_{7}S_{16}S_{4}V_{11}V_{13}$, $F_{1}S_{7}S_{16}S_{2}V_{9}V_{11}$, $F_{5}S_{5}S_{4}V_{11}V_{3}V_{3}$, $F_{5}S_{2}S_{5}V_{11}V_{3}V_{3}$, $F_{8}S_{5}S_{5}V_{11}V_{2}V_{5}$, $F_{8}S_{5}S_{5}V_{11}V_{4}V_{2}$, $F_{8}S_{5}S_{4}V_{11}V_{2}V_{2}$, $F_{8}S_{2}S_{5}V_{11}V_{2}V_{2}$, $F_{9}S_{4}S_{4}V_{11}V_{3}V_{1}$, $F_{5}S_{2}S_{2}V_{11}V_{3}V_{1}$, $F_{14}S_{7}V_{11}V_{2}V_{5}V_{5}$, $F_{6}S_{7}V_{11}V_{4}V_{4}V_{2}$, $F_{8}S_{7}V_{3}V_{2}V_{2}V_{5}$, $F_{8}S_{7}V_{3}V_{4}V_{2}V_{2}$, $F_{9}S_{7}S_{5}S_{5}S_{4}S_{4}$, $F_{5}S_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{7}S_{7}V_{3}V_{1}V_{1}V_{5}$, $F_{7}S_{7}V_{3}V_{4}V_{1}V_{1}$, $F_{4}S_{7}V_{11}V_{13}V_{13}V_{2}$, $F_{1}S_{7}V_{9}V_{9}V_{11}V_{2}$, $F_{8}S_{7}S_{5}S_{5}S_{4}V_{11}$, $F_{8}S_{7}S_{2}S_{5}S_{5}V_{11}$, $F_{9}S_{7}S_{5}S_{4}S_{4}V_{5}$, $F_{5}S_{7}S_{2}S_{2}S_{5}V_{4}$, $F_{4}S_{7}S_{4}V_{11}V_{13}V_{13}$, $F_{1}S_{7}S_{2}V_{9}V_{9}V_{11}$, $F_{8}S_{7}S_{5}S_{5}S_{4}V_{3}$, $F_{8}S_{7}S_{2}S_{5}S_{5}V_{3}$, $F_{14}S_{7}S_{5}V_{2}V_{5}V_{5}$, $F_{6}S_{7}S_{5}V_{4}V_{4}V_{2}$, $F_{9}S_{7}S_{5}S_{4}S_{4}V_{2}$, $F_{5}S_{7}S_{2}S_{2}S_{5}V_{2}$, $F_{7}S_{7}S_{4}V_{3}V_{1}V_{1}$, $F_{7}S_{7}S_{2}V_{3}V_{1}V_{1}$, $F_{14}S_{7}V_{2}V_{5}V_{5}V_{5}$, $F_{6}S_{7}V_{4}V_{4}V_{4}V_{2}$, $F_{8}S_{7}V_{2}V_{2}V_{2}V_{5}$, $F_{8}S_{7}V_{4}V_{2}V_{2}V_{2}$, $F_{9}S_{7}S_{5}S_{4}S_{4}S_{4}$, $F_{5}S_{7}S_{2}S_{2}S_{2}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{8}$} {{$F_{1}S_{7}S_{7}S_{16}S_{3}S_{5}$, $F_{5}S_{7}S_{7}S_{16}V_{3}V_{2}$, $F_{1}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{5}S_{7}S_{16}V_{3}V_{3}V_{2}$, $F_{5}S_{7}S_{7}V_{3}V_{2}V_{2}$, $F_{6}S_{7}S_{7}S_{16}S_{16}V_{3}$, $F_{1}S_{7}S_{7}S_{3}S_{5}S_{5}$, $F_{5}S_{7}V_{3}V_{3}V_{2}V_{2}$, $F_{6}S_{7}S_{7}S_{16}S_{16}S_{3}$, $F_{1}S_{7}S_{7}S_{16}V_{3}V_{2}$, $F_{5}S_{7}S_{7}S_{16}S_{3}S_{5}$, $F_{5}S_{7}S_{16}S_{3}S_{5}V_{3}$, $F_{8}S_{7}S_{7}S_{16}V_{3}V_{2}$, $F_{1}S_{7}S_{3}S_{5}V_{3}V_{3}$, $F_{8}S_{7}S_{16}S_{5}V_{3}V_{2}$, $F_{8}S_{7}S_{7}V_{3}V_{2}V_{2}$, $F_{8}S_{7}S_{7}S_{16}S_{16}V_{3}$, $F_{5}S_{7}S_{7}S_{3}S_{3}S_{5}$, $F_{8}S_{7}S_{7}S_{16}S_{16}S_{5}$, $F_{1}S_{7}S_{7}V_{3}V_{3}V_{2}$, $F_{5}S_{7}S_{3}S_{3}S_{5}V_{3}$, $F_{8}S_{7}S_{5}V_{3}V_{2}V_{2}$, $F_{8}S_{7}S_{7}S_{16}S_{16}V_{2}$, $F_{1}S_{7}S_{7}V_{3}V_{2}V_{2}$, $F_{5}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{6}S_{7}S_{16}S_{3}S_{5}V_{3}$, $F_{5}S_{5}V_{3}V_{3}V_{3}V_{2}$, $F_{6}S_{7}S_{16}S_{3}S_{3}S_{5}$, $F_{8}S_{7}S_{7}S_{16}S_{3}S_{5}$, $F_{1}S_{7}S_{7}S_{3}S_{3}S_{5}$, $F_{8}S_{7}S_{16}S_{3}S_{5}S_{5}$, $F_{8}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{8}S_{7}S_{16}V_{3}V_{3}V_{2}$, $F_{5}S_{7}S_{3}S_{5}V_{3}V_{3}$, $F_{5}S_{3}S_{5}V_{3}V_{3}V_{3}$, $F_{8}S_{5}S_{5}V_{3}V_{3}V_{2}$, $F_{8}S_{7}S_{16}V_{3}V_{2}V_{2}$, $F_{8}S_{7}S_{7}S_{3}S_{5}S_{5}$, $F_{8}S_{7}V_{3}V_{3}V_{2}V_{2}$, $F_{3}S_{7}S_{7}S_{16}S_{16}S_{3}$, $F_{5}S_{7}S_{7}V_{3}V_{3}V_{2}$, $F_{6}S_{7}S_{3}S_{3}S_{5}V_{3}$, $F_{3}S_{7}S_{7}S_{16}S_{16}V_{2}$, $F_{5}S_{7}V_{3}V_{3}V_{3}V_{2}$, $F_{6}S_{7}S_{3}S_{3}S_{3}S_{5}$, $F_{8}S_{7}S_{3}S_{5}S_{5}S_{5}$, $F_{8}S_{7}V_{3}V_{2}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{9}$} {{$F_{1}S_{7}S_{7}S_{16}S_{2}S_{5}$, $F_{6}S_{7}S_{7}S_{16}V_{3}V_{1}$, $F_{1}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{6}S_{7}S_{16}V_{3}V_{4}V_{1}$, $F_{5}S_{7}S_{7}S_{16}V_{4}V_{2}$, $F_{1}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{5}S_{7}S_{16}V_{3}V_{4}V_{2}$, $F_{5}S_{7}S_{7}V_{4}V_{2}V_{2}$, $F_{5}S_{7}S_{7}S_{16}S_{16}V_{4}$, $F_{6}S_{7}S_{7}V_{3}V_{1}V_{1}$, $F_{5}S_{7}S_{7}S_{16}S_{16}V_{3}$, $F_{1}S_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{6}S_{7}V_{3}V_{4}V_{1}V_{1}$, $F_{5}S_{7}V_{3}V_{4}V_{2}V_{2}$, $F_{5}S_{7}S_{7}S_{16}S_{16}S_{2}$, $F_{1}S_{7}S_{7}S_{16}V_{3}V_{1}$, $F_{6}S_{7}S_{7}S_{16}S_{2}S_{5}$, $F_{6}S_{7}S_{16}S_{2}S_{5}V_{4}$, $F_{8}S_{7}S_{7}S_{16}V_{4}V_{2}$, $F_{1}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{8}S_{7}S_{16}S_{5}V_{4}V_{2}$, $F_{8}S_{7}S_{7}V_{4}V_{2}V_{2}$, $F_{7}S_{7}S_{7}S_{16}S_{16}V_{4}$, $F_{6}S_{7}S_{7}S_{2}S_{2}S_{5}$, $F_{7}S_{7}S_{7}S_{16}S_{16}S_{5}$, $F_{1}S_{7}S_{7}V_{3}V_{3}V_{1}$, $F_{6}S_{7}S_{2}S_{2}S_{5}V_{4}$, $F_{8}S_{7}S_{5}V_{4}V_{2}V_{2}$, $F_{7}S_{7}S_{7}S_{16}S_{16}V_{1}$, $F_{1}S_{7}S_{7}S_{16}V_{4}V_{2}$, $F_{5}S_{7}S_{7}S_{16}S_{2}S_{5}$, $F_{5}S_{7}S_{16}S_{2}S_{5}V_{3}$, $F_{8}S_{7}S_{7}S_{16}V_{3}V_{1}$, $F_{8}S_{7}S_{16}S_{5}V_{3}V_{1}$, $F_{8}S_{7}S_{7}V_{3}V_{1}V_{1}$, $F_{8}S_{7}S_{7}S_{16}S_{16}V_{3}$, $F_{5}S_{7}S_{7}S_{2}S_{2}S_{5}$, $F_{8}S_{7}S_{7}S_{16}S_{16}S_{5}$, $F_{1}S_{7}S_{7}V_{4}V_{4}V_{2}$, $F_{5}S_{7}S_{2}S_{2}S_{5}V_{3}$, $F_{8}S_{7}S_{5}V_{3}V_{1}V_{1}$, $F_{8}S_{7}S_{7}S_{16}S_{16}V_{2}$, $F_{6}S_{7}S_{7}S_{16}V_{4}V_{2}$, $F_{1}S_{7}S_{7}V_{4}V_{2}V_{2}$, $F_{6}S_{7}S_{16}V_{4}V_{4}V_{2}$, $F_{5}S_{7}S_{7}S_{16}V_{3}V_{1}$, $F_{1}S_{7}S_{7}V_{3}V_{1}V_{1}$, $F_{5}S_{7}S_{16}V_{3}V_{3}V_{1}$, $F_{5}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{5}S_{7}S_{16}S_{2}S_{5}V_{4}$, $F_{6}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{6}S_{5}V_{3}V_{4}V_{4}V_{1}$, $F_{5}S_{5}V_{3}V_{3}V_{4}V_{2}$, $F_{5}S_{7}S_{16}S_{2}S_{2}S_{5}$, $F_{8}S_{7}S_{7}S_{16}S_{2}S_{5}$, $F_{1}S_{7}S_{7}S_{2}S_{2}S_{5}$, $F_{8}S_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{8}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{7}S_{7}S_{16}V_{3}V_{4}V_{1}$, $F_{6}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{7}S_{7}S_{16}S_{5}V_{3}V_{1}$, $F_{6}S_{2}S_{5}V_{3}V_{4}V_{4}$, $F_{8}S_{5}S_{5}V_{3}V_{4}V_{2}$, $F_{7}S_{7}S_{16}V_{3}V_{1}V_{1}$, $F_{8}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{8}S_{7}S_{16}V_{3}V_{4}V_{2}$, $F_{5}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{5}S_{2}S_{5}V_{3}V_{3}V_{4}$, $F_{8}S_{5}S_{5}V_{3}V_{4}V_{1}$, $F_{8}S_{7}S_{16}V_{4}V_{2}V_{2}$, $F_{8}S_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{7}S_{7}V_{3}V_{4}V_{1}V_{1}$, $F_{8}S_{7}V_{3}V_{4}V_{2}V_{2}$, $F_{3}S_{7}S_{7}S_{16}S_{16}S_{2}$, $F_{5}S_{7}S_{7}V_{3}V_{3}V_{1}$, $F_{5}S_{7}S_{2}S_{2}S_{5}V_{4}$, $F_{3}S_{7}S_{7}S_{16}S_{16}V_{1}$, $F_{6}S_{7}S_{7}V_{4}V_{4}V_{2}$, $F_{7}S_{7}S_{5}V_{3}V_{1}V_{1}$, $F_{3}S_{7}S_{7}S_{16}S_{16}V_{2}$, $F_{6}S_{7}V_{4}V_{4}V_{4}V_{2}$, $F_{5}S_{7}V_{3}V_{3}V_{3}V_{1}$, $F_{5}S_{7}S_{2}S_{2}S_{2}S_{5}$, $F_{8}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{7}S_{7}V_{3}V_{1}V_{1}V_{1}$, $F_{8}S_{7}V_{4}V_{2}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{10}$} {{$F_{1}S_{7}S_{7}S_{16}S_{5}S_{4}$, $F_{1}S_{7}S_{7}S_{16}S_{2}S_{5}$, $F_{8}S_{7}S_{7}S_{16}S_{5}S_{4}$, $F_{8}S_{7}S_{7}S_{16}S_{2}S_{5}$, $F_{1}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{1}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{8}S_{7}S_{16}S_{5}S_{5}S_{4}$, $F_{8}S_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{8}S_{7}S_{7}S_{5}S_{4}S_{4}$, $F_{8}S_{7}S_{7}S_{2}S_{2}S_{5}$, $F_{9}S_{7}S_{7}S_{16}S_{16}S_{5}$, $F_{5}S_{7}S_{7}S_{16}S_{16}S_{5}$, $F_{1}S_{7}S_{7}S_{5}S_{5}S_{4}$, $F_{1}S_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{8}S_{7}S_{5}S_{5}S_{4}S_{4}$, $F_{8}S_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{9}S_{7}S_{7}S_{16}S_{16}S_{4}$, $F_{5}S_{7}S_{7}S_{16}S_{16}S_{2}$, $F_{1}S_{7}S_{7}S_{5}S_{4}S_{4}$, $F_{1}S_{7}S_{7}S_{2}S_{2}S_{5}$, $F_{8}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{8}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{9}S_{7}S_{16}S_{5}S_{5}S_{4}$, $F_{5}S_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{8}S_{5}S_{5}S_{5}S_{5}S_{4}$, $F_{8}S_{2}S_{5}S_{5}S_{5}S_{5}$, $F_{9}S_{7}S_{16}S_{5}S_{4}S_{4}$, $F_{5}S_{7}S_{16}S_{2}S_{2}S_{5}$, $F_{8}S_{7}S_{7}S_{5}S_{5}S_{4}$, $F_{8}S_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{9}S_{7}S_{5}S_{5}S_{4}S_{4}$, $F_{5}S_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{3}S_{7}S_{7}S_{16}S_{16}S_{4}$, $F_{3}S_{7}S_{7}S_{16}S_{16}S_{2}$, $F_{9}S_{7}S_{5}S_{4}S_{4}S_{4}$, $F_{5}S_{7}S_{2}S_{2}S_{2}S_{5}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 13 $(\Delta B, \Delta L)$ = (1, -5) UV completions for topology 10 (see Fig.~\ref{fig:d=13_topologies}).} 
 \label{tab:T13Top10B1L-5}
 \end{center}


==> anc/Tables_dim13/Table_dim13_Top11_B1_L-5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {13} ^{ 11 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{1}$} {{$F_{7}F_{14}S_{7}S_{9}S_{9}S_{5}$, $F_{6}F_{7}S_{7}S_{14}S_{14}S_{5}$, $F_{7}F_{14}S_{9}S_{5}V_{11}V_{11}$, $F_{6}F_{7}S_{14}S_{5}V_{11}V_{11}$, $F_{7}F_{13}S_{9}V_{11}V_{12}V_{3}$, $F_{7}F_{13}S_{14}V_{11}V_{12}V_{3}$, $F_{7}F_{8}S_{7}S_{9}S_{5}S_{5}$, $F_{7}F_{8}S_{7}S_{14}S_{5}S_{5}$, $F_{7}F_{8}S_{9}S_{5}V_{11}V_{3}$, $F_{7}F_{8}S_{14}S_{5}V_{11}V_{3}$, $F_{7}F_{9}S_{5}V_{11}V_{11}V_{5}$, $F_{5}F_{7}S_{5}V_{11}V_{11}V_{4}$, $F_{7}F_{9}S_{9}V_{11}V_{3}V_{5}$, $F_{5}F_{7}S_{14}V_{11}V_{3}V_{4}$, $F_{7}F_{7}S_{7}S_{9}S_{5}S_{6}$, $F_{7}F_{7}S_{7}S_{14}S_{5}S_{6}$, $F_{4}F_{14}S_{7}S_{9}S_{9}S_{3}$, $F_{1}F_{6}S_{7}S_{14}S_{14}S_{3}$, $F_{4}F_{14}S_{9}S_{3}V_{11}V_{11}$, $F_{1}F_{6}S_{14}S_{3}V_{11}V_{11}$, $F_{4}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{1}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{4}F_{8}S_{5}S_{5}V_{11}V_{3}$, $F_{1}F_{8}S_{5}S_{5}V_{11}V_{3}$, $F_{4}F_{9}S_{5}V_{11}V_{3}V_{5}$, $F_{1}F_{5}S_{5}V_{11}V_{3}V_{4}$, $F_{4}F_{9}S_{9}V_{3}V_{3}V_{5}$, $F_{1}F_{5}S_{14}V_{3}V_{3}V_{4}$, $F_{2}F_{4}S_{7}S_{9}S_{3}S_{3}$, $F_{1}F_{2}S_{7}S_{14}S_{3}S_{3}$, $F_{2}F_{4}S_{9}S_{3}V_{3}V_{3}$, $F_{1}F_{2}S_{14}S_{3}V_{3}V_{3}$, $F_{3}F_{4}S_{3}V_{11}V_{11}V_{2}$, $F_{1}F_{3}S_{3}V_{11}V_{11}V_{2}$, $F_{3}F_{4}S_{5}V_{11}V_{3}V_{2}$, $F_{1}F_{3}S_{5}V_{11}V_{3}V_{2}$, $F_{4}F_{4}S_{7}S_{9}S_{3}S_{4}$, $F_{1}F_{1}S_{7}S_{14}S_{2}S_{3}$, $F_{4}F_{4}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{1}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{13}S_{9}S_{3}V_{11}V_{12}$, $F_{3}F_{13}S_{14}S_{3}V_{11}V_{12}$, $F_{3}F_{9}S_{5}S_{5}V_{11}V_{5}$, $F_{3}F_{5}S_{5}S_{5}V_{11}V_{4}$, $F_{3}F_{9}S_{9}S_{5}V_{3}V_{5}$, $F_{3}F_{5}S_{14}S_{5}V_{3}V_{4}$, $F_{3}F_{7}S_{9}S_{5}S_{6}V_{3}$, $F_{3}F_{7}S_{14}S_{5}S_{6}V_{3}$, $F_{3}F_{3}S_{9}S_{3}V_{11}V_{2}$, $F_{3}F_{3}S_{14}S_{3}V_{11}V_{2}$, $F_{3}F_{3}S_{9}S_{5}V_{3}V_{2}$, $F_{3}F_{3}S_{14}S_{5}V_{3}V_{2}$, $F_{3}F_{4}S_{9}S_{3}S_{4}V_{11}$, $F_{1}F_{3}S_{14}S_{2}S_{3}V_{11}$, $F_{3}F_{4}S_{5}S_{5}S_{4}V_{11}$, $F_{1}F_{3}S_{2}S_{5}S_{5}V_{11}$, $F_{10}F_{7}S_{7}S_{9}S_{9}S_{3}$, $F_{10}F_{7}S_{7}S_{14}S_{14}S_{3}$, $F_{10}F_{7}S_{9}S_{3}V_{11}V_{11}$, $F_{10}F_{7}S_{14}S_{3}V_{11}V_{11}$, $F_{7}F_{14}S_{7}S_{5}S_{5}S_{5}$, $F_{6}F_{7}S_{7}S_{5}S_{5}S_{5}$, $F_{7}F_{14}S_{5}S_{5}V_{11}V_{3}$, $F_{6}F_{7}S_{5}S_{5}V_{11}V_{3}$, $F_{7}F_{13}S_{5}V_{11}V_{3}V_{5}$, $F_{7}F_{13}S_{5}V_{11}V_{3}V_{4}$, $F_{7}F_{13}S_{9}V_{3}V_{3}V_{5}$, $F_{7}F_{13}S_{14}V_{3}V_{3}V_{4}$, $F_{7}F_{8}S_{7}S_{9}S_{3}S_{3}$, $F_{7}F_{8}S_{7}S_{14}S_{3}S_{3}$, $F_{7}F_{8}S_{9}S_{3}V_{3}V_{3}$, $F_{7}F_{8}S_{14}S_{3}V_{3}V_{3}$, $F_{7}F_{9}S_{3}V_{11}V_{11}V_{2}$, $F_{5}F_{7}S_{3}V_{11}V_{11}V_{2}$, $F_{7}F_{9}S_{5}V_{11}V_{3}V_{2}$, $F_{5}F_{7}S_{5}V_{11}V_{3}V_{2}$, $F_{7}F_{7}S_{7}S_{9}S_{3}S_{4}$, $F_{7}F_{7}S_{7}S_{14}S_{2}S_{3}$, $F_{7}F_{7}S_{7}S_{5}S_{5}S_{4}$, $F_{7}F_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{4}F_{14}S_{7}S_{3}S_{5}S_{5}$, $F_{1}F_{6}S_{7}S_{3}S_{5}S_{5}$, $F_{4}F_{14}S_{3}S_{5}V_{11}V_{3}$, $F_{1}F_{6}S_{3}S_{5}V_{11}V_{3}$, $F_{4}F_{8}S_{7}S_{3}S_{3}S_{5}$, $F_{1}F_{8}S_{7}S_{3}S_{3}S_{5}$, $F_{4}F_{8}S_{3}S_{5}V_{3}V_{3}$, $F_{1}F_{8}S_{3}S_{5}V_{3}V_{3}$, $F_{4}F_{9}S_{3}V_{11}V_{3}V_{2}$, $F_{1}F_{5}S_{3}V_{11}V_{3}V_{2}$, $F_{4}F_{9}S_{5}V_{3}V_{3}V_{2}$, $F_{1}F_{5}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{4}S_{3}V_{10}V_{11}V_{3}$, $F_{1}F_{3}S_{3}V_{10}V_{11}V_{3}$, $F_{4}F_{4}S_{7}S_{16}S_{3}S_{5}$, $F_{1}F_{1}S_{7}S_{16}S_{3}S_{5}$, $F_{3}F_{13}S_{3}S_{5}V_{11}V_{5}$, $F_{3}F_{13}S_{3}S_{5}V_{11}V_{4}$, $F_{3}F_{13}S_{9}S_{3}V_{3}V_{5}$, $F_{3}F_{13}S_{14}S_{3}V_{3}V_{4}$, $F_{3}F_{9}S_{3}S_{5}V_{11}V_{2}$, $F_{3}F_{5}S_{3}S_{5}V_{11}V_{2}$, $F_{3}F_{9}S_{5}S_{5}V_{3}V_{2}$, $F_{3}F_{5}S_{5}S_{5}V_{3}V_{2}$, $F_{3}F_{7}S_{9}S_{3}S_{4}V_{3}$, $F_{3}F_{7}S_{14}S_{2}S_{3}V_{3}$, $F_{3}F_{7}S_{5}S_{5}S_{4}V_{3}$, $F_{3}F_{7}S_{2}S_{5}S_{5}V_{3}$, $F_{3}F_{3}S_{9}S_{3}V_{10}V_{3}$, $F_{3}F_{3}S_{14}S_{3}V_{10}V_{3}$, $F_{3}F_{4}S_{16}S_{3}S_{5}V_{11}$, $F_{1}F_{3}S_{16}S_{3}S_{5}V_{11}$, $F_{10}F_{7}S_{9}S_{3}V_{11}V_{12}$, $F_{10}F_{7}S_{14}S_{3}V_{11}V_{12}$, $F_{7}F_{14}S_{5}S_{5}V_{11}V_{5}$, $F_{6}F_{7}S_{5}S_{5}V_{11}V_{4}$, $F_{7}F_{14}S_{9}S_{5}V_{3}V_{5}$, $F_{6}F_{7}S_{14}S_{5}V_{3}V_{4}$, $F_{7}F_{13}S_{9}S_{5}S_{6}V_{3}$, $F_{7}F_{13}S_{14}S_{5}S_{6}V_{3}$, $F_{7}F_{8}S_{9}S_{3}V_{11}V_{2}$, $F_{7}F_{8}S_{14}S_{3}V_{11}V_{2}$, $F_{7}F_{8}S_{9}S_{5}V_{3}V_{2}$, $F_{7}F_{8}S_{14}S_{5}V_{3}V_{2}$, $F_{7}F_{9}S_{9}S_{3}S_{4}V_{11}$, $F_{5}F_{7}S_{14}S_{2}S_{3}V_{11}$, $F_{7}F_{9}S_{5}S_{5}S_{4}V_{11}$, $F_{5}F_{7}S_{2}S_{5}S_{5}V_{11}$, $F_{4}F_{14}S_{3}S_{5}V_{11}V_{5}$, $F_{1}F_{6}S_{3}S_{5}V_{11}V_{4}$, $F_{4}F_{14}S_{9}S_{3}V_{3}V_{5}$, $F_{1}F_{6}S_{14}S_{3}V_{3}V_{4}$, $F_{4}F_{8}S_{3}S_{5}V_{11}V_{2}$, $F_{1}F_{8}S_{3}S_{5}V_{11}V_{2}$, $F_{4}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{1}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{4}F_{9}S_{9}S_{3}S_{4}V_{3}$, $F_{1}F_{5}S_{14}S_{2}S_{3}V_{3}$, $F_{4}F_{9}S_{5}S_{5}S_{4}V_{3}$, $F_{1}F_{5}S_{2}S_{5}S_{5}V_{3}$, $F_{2}F_{4}S_{9}S_{3}V_{10}V_{3}$, $F_{1}F_{2}S_{14}S_{3}V_{10}V_{3}$, $F_{3}F_{13}S_{9}S_{3}S_{5}S_{6}$, $F_{3}F_{13}S_{14}S_{3}S_{5}S_{6}$, $F_{3}F_{9}S_{9}S_{3}S_{5}S_{4}$, $F_{3}F_{5}S_{14}S_{2}S_{3}S_{5}$, $F_{3}F_{9}S_{5}S_{5}S_{5}S_{4}$, $F_{3}F_{5}S_{2}S_{5}S_{5}S_{5}$, $F_{3}F_{3}S_{16}S_{9}S_{3}S_{5}$, $F_{3}F_{3}S_{14}S_{16}S_{3}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{2}$} {{$F_{7}F_{8}S_{7}V_{11}V_{11}V_{4}$, $F_{6}F_{7}S_{7}S_{14}S_{14}S_{5}$, $F_{7}F_{13}S_{7}V_{12}V_{12}V_{3}$, $F_{7}F_{13}S_{14}V_{11}V_{12}V_{3}$, $F_{6}F_{7}S_{7}V_{12}V_{3}V_{3}$, $F_{7}F_{8}S_{7}S_{14}S_{5}S_{5}$, $F_{7}F_{8}S_{14}S_{5}V_{11}V_{3}$, $F_{5}F_{7}S_{7}V_{11}V_{4}V_{4}$, $F_{5}F_{7}S_{14}V_{11}V_{3}V_{4}$, $F_{7}F_{7}S_{7}S_{6}V_{11}V_{4}$, $F_{7}F_{7}S_{7}S_{14}S_{5}S_{6}$, $F_{7}F_{7}S_{7}S_{6}V_{12}V_{3}$, $F_{3}F_{8}S_{7}S_{3}V_{11}V_{11}$, $F_{3}F_{6}S_{7}S_{5}V_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{3}F_{8}S_{5}V_{11}V_{3}V_{3}$, $F_{2}F_{3}S_{7}S_{3}S_{3}V_{11}$, $F_{2}F_{3}S_{3}V_{11}V_{3}V_{3}$, $F_{3}F_{3}S_{7}S_{3}V_{11}V_{2}$, $F_{3}F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{1}F_{6}S_{7}S_{14}S_{14}S_{3}$, $F_{1}F_{6}S_{7}V_{3}V_{3}V_{4}$, $F_{1}F_{5}S_{7}V_{3}V_{4}V_{4}$, $F_{1}F_{5}S_{14}V_{3}V_{3}V_{4}$, $F_{1}F_{2}S_{7}S_{14}S_{3}S_{3}$, $F_{1}F_{2}S_{14}S_{3}V_{3}V_{3}$, $F_{1}F_{1}S_{7}S_{14}S_{2}S_{3}$, $F_{1}F_{1}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{13}S_{7}S_{3}V_{12}V_{12}$, $F_{3}F_{13}S_{14}S_{3}V_{11}V_{12}$, $F_{3}F_{8}S_{7}S_{5}S_{5}V_{4}$, $F_{3}F_{8}S_{5}V_{11}V_{3}V_{4}$, $F_{3}F_{5}S_{7}S_{5}V_{4}V_{4}$, $F_{3}F_{5}S_{14}S_{5}V_{3}V_{4}$, $F_{3}F_{7}S_{6}V_{11}V_{3}V_{4}$, $F_{3}F_{7}S_{14}S_{5}S_{6}V_{3}$, $F_{3}F_{7}S_{6}V_{12}V_{3}V_{3}$, $F_{2}F_{3}S_{7}S_{3}S_{3}V_{12}$, $F_{2}F_{3}S_{3}V_{12}V_{3}V_{3}$, $F_{3}F_{3}S_{14}S_{3}V_{11}V_{2}$, $F_{3}F_{3}S_{14}S_{5}V_{3}V_{2}$, $F_{1}F_{3}S_{14}S_{2}S_{3}V_{11}$, $F_{1}F_{3}S_{2}V_{11}V_{3}V_{4}$, $F_{3}F_{3}S_{7}S_{3}V_{12}V_{1}$, $F_{3}F_{3}S_{7}S_{5}V_{4}V_{1}$, $F_{10}F_{7}S_{7}S_{3}V_{11}V_{11}$, $F_{6}F_{7}S_{7}S_{5}V_{3}V_{3}$, $F_{7}F_{13}S_{7}S_{5}S_{5}V_{3}$, $F_{7}F_{13}S_{5}V_{11}V_{3}V_{3}$, $F_{5}F_{7}S_{7}S_{3}S_{3}V_{11}$, $F_{5}F_{7}S_{3}V_{11}V_{3}V_{3}$, $F_{7}F_{7}S_{7}S_{3}V_{11}V_{2}$, $F_{7}F_{7}S_{7}S_{5}V_{3}V_{2}$, $F_{1}F_{6}S_{7}S_{3}V_{3}V_{3}$, $F_{1}F_{5}S_{7}S_{3}S_{3}V_{3}$, $F_{1}F_{5}S_{3}V_{3}V_{3}V_{3}$, $F_{1}F_{1}S_{7}S_{3}V_{10}V_{3}$, $F_{3}F_{13}S_{7}S_{3}S_{5}S_{5}$, $F_{3}F_{13}S_{3}S_{5}V_{11}V_{3}$, $F_{3}F_{5}S_{7}S_{3}S_{3}S_{5}$, $F_{3}F_{5}S_{3}S_{5}V_{3}V_{3}$, $F_{3}F_{7}S_{3}V_{11}V_{3}V_{2}$, $F_{3}F_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{1}F_{3}S_{3}V_{10}V_{11}V_{3}$, $F_{3}F_{3}S_{7}S_{16}S_{3}S_{5}$, $F_{10}F_{7}S_{7}S_{14}S_{14}S_{3}$, $F_{7}F_{8}S_{7}V_{3}V_{3}V_{4}$, $F_{7}F_{13}S_{7}V_{3}V_{4}V_{4}$, $F_{7}F_{13}S_{14}V_{3}V_{3}V_{4}$, $F_{7}F_{8}S_{7}S_{14}S_{3}S_{3}$, $F_{7}F_{8}S_{14}S_{3}V_{3}V_{3}$, $F_{7}F_{7}S_{7}S_{14}S_{2}S_{3}$, $F_{7}F_{7}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{8}S_{7}S_{3}V_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{3}S_{3}V_{3}$, $F_{3}F_{8}S_{3}V_{3}V_{3}V_{3}$, $F_{3}F_{3}S_{7}S_{3}V_{10}V_{3}$, $F_{3}F_{13}S_{7}S_{3}V_{4}V_{4}$, $F_{3}F_{13}S_{14}S_{3}V_{3}V_{4}$, $F_{3}F_{8}S_{7}S_{3}S_{3}V_{4}$, $F_{3}F_{8}S_{3}V_{3}V_{3}V_{4}$, $F_{3}F_{7}S_{14}S_{2}S_{3}V_{3}$, $F_{3}F_{7}S_{2}V_{3}V_{3}V_{4}$, $F_{3}F_{3}S_{14}S_{3}V_{10}V_{3}$, $F_{3}F_{3}S_{7}S_{3}V_{9}V_{4}$, $F_{10}F_{7}S_{7}S_{3}V_{12}V_{12}$, $F_{10}F_{7}S_{14}S_{3}V_{11}V_{12}$, $F_{7}F_{8}S_{7}S_{5}S_{5}V_{4}$, $F_{7}F_{8}S_{5}V_{11}V_{3}V_{4}$, $F_{6}F_{7}S_{7}S_{5}V_{4}V_{4}$, $F_{6}F_{7}S_{14}S_{5}V_{3}V_{4}$, $F_{7}F_{13}S_{6}V_{11}V_{3}V_{4}$, $F_{7}F_{13}S_{14}S_{5}S_{6}V_{3}$, $F_{7}F_{13}S_{6}V_{12}V_{3}V_{3}$, $F_{6}F_{7}S_{7}S_{3}S_{3}V_{12}$, $F_{6}F_{7}S_{3}V_{12}V_{3}V_{3}$, $F_{7}F_{8}S_{14}S_{3}V_{11}V_{2}$, $F_{7}F_{8}S_{14}S_{5}V_{3}V_{2}$, $F_{5}F_{7}S_{14}S_{2}S_{3}V_{11}$, $F_{5}F_{7}S_{2}V_{11}V_{3}V_{4}$, $F_{7}F_{7}S_{7}S_{3}V_{12}V_{1}$, $F_{7}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{8}S_{7}S_{3}S_{5}S_{5}$, $F_{3}F_{8}S_{3}S_{5}V_{11}V_{3}$, $F_{3}F_{6}S_{7}S_{3}S_{3}S_{5}$, $F_{3}F_{6}S_{3}S_{5}V_{3}V_{3}$, $F_{3}F_{8}S_{3}V_{11}V_{3}V_{2}$, $F_{3}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{2}F_{3}S_{3}V_{10}V_{11}V_{3}$, $F_{1}F_{6}S_{7}S_{3}V_{4}V_{4}$, $F_{1}F_{6}S_{14}S_{3}V_{3}V_{4}$, $F_{1}F_{6}S_{7}S_{3}S_{3}V_{4}$, $F_{1}F_{6}S_{3}V_{3}V_{3}V_{4}$, $F_{1}F_{5}S_{14}S_{2}S_{3}V_{3}$, $F_{1}F_{5}S_{2}V_{3}V_{3}V_{4}$, $F_{1}F_{2}S_{14}S_{3}V_{10}V_{3}$, $F_{1}F_{1}S_{7}S_{3}V_{9}V_{4}$, $F_{3}F_{13}S_{3}S_{6}V_{11}V_{4}$, $F_{3}F_{13}S_{14}S_{3}S_{5}S_{6}$, $F_{3}F_{13}S_{3}S_{6}V_{12}V_{3}$, $F_{3}F_{8}S_{3}V_{11}V_{4}V_{2}$, $F_{3}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{3}F_{5}S_{14}S_{2}S_{3}S_{5}$, $F_{3}F_{5}S_{2}S_{5}V_{3}V_{4}$, $F_{3}F_{7}S_{3}V_{12}V_{3}V_{1}$, $F_{3}F_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{2}F_{3}S_{3}V_{10}V_{12}V_{3}$, $F_{3}F_{3}S_{14}S_{16}S_{3}S_{5}$, $F_{1}F_{3}S_{3}V_{9}V_{11}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{3}$} {{$F_{7}F_{14}S_{7}S_{5}V_{11}V_{11}$, $F_{6}F_{7}S_{7}S_{5}V_{11}V_{11}$, $F_{7}F_{13}S_{7}S_{9}S_{9}V_{3}$, $F_{7}F_{13}S_{7}S_{14}S_{14}V_{3}$, $F_{7}F_{13}S_{9}V_{11}V_{11}V_{3}$, $F_{7}F_{13}S_{14}V_{11}V_{11}V_{3}$, $F_{7}F_{8}S_{7}S_{9}V_{3}V_{3}$, $F_{7}F_{8}S_{7}S_{14}V_{3}V_{3}$, $F_{7}F_{9}S_{7}S_{5}S_{5}V_{11}$, $F_{5}F_{7}S_{7}S_{5}S_{5}V_{11}$, $F_{7}F_{9}S_{5}V_{11}V_{11}V_{3}$, $F_{5}F_{7}S_{5}V_{11}V_{11}V_{3}$, $F_{7}F_{7}S_{7}S_{5}V_{11}V_{5}$, $F_{7}F_{7}S_{7}S_{5}V_{11}V_{4}$, $F_{7}F_{7}S_{7}S_{9}V_{3}V_{5}$, $F_{7}F_{7}S_{7}S_{14}V_{3}V_{4}$, $F_{4}F_{14}S_{7}S_{3}V_{11}V_{11}$, $F_{1}F_{6}S_{7}S_{3}V_{11}V_{11}$, $F_{4}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{1}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{4}F_{9}S_{7}S_{5}S_{5}V_{3}$, $F_{1}F_{5}S_{7}S_{5}S_{5}V_{3}$, $F_{4}F_{9}S_{5}V_{11}V_{3}V_{3}$, $F_{1}F_{5}S_{5}V_{11}V_{3}V_{3}$, $F_{3}F_{4}S_{7}S_{3}S_{3}V_{11}$, $F_{1}F_{3}S_{7}S_{3}S_{3}V_{11}$, $F_{3}F_{4}S_{3}V_{11}V_{3}V_{3}$, $F_{1}F_{3}S_{3}V_{11}V_{3}V_{3}$, $F_{4}F_{4}S_{7}S_{3}V_{11}V_{2}$, $F_{1}F_{1}S_{7}S_{3}V_{11}V_{2}$, $F_{4}F_{4}S_{7}S_{5}V_{3}V_{2}$, $F_{1}F_{1}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{13}S_{7}S_{9}S_{9}S_{3}$, $F_{3}F_{13}S_{7}S_{14}S_{14}S_{3}$, $F_{3}F_{13}S_{9}S_{3}V_{11}V_{11}$, $F_{3}F_{13}S_{14}S_{3}V_{11}V_{11}$, $F_{3}F_{9}S_{7}S_{5}S_{5}S_{5}$, $F_{3}F_{5}S_{7}S_{5}S_{5}S_{5}$, $F_{3}F_{9}S_{5}S_{5}V_{11}V_{3}$, $F_{3}F_{5}S_{5}S_{5}V_{11}V_{3}$, $F_{3}F_{7}S_{5}V_{11}V_{3}V_{5}$, $F_{3}F_{7}S_{5}V_{11}V_{3}V_{4}$, $F_{3}F_{7}S_{9}V_{3}V_{3}V_{5}$, $F_{3}F_{7}S_{14}V_{3}V_{3}V_{4}$, $F_{3}F_{3}S_{7}S_{9}S_{3}S_{3}$, $F_{3}F_{3}S_{7}S_{14}S_{3}S_{3}$, $F_{3}F_{3}S_{9}S_{3}V_{3}V_{3}$, $F_{3}F_{3}S_{14}S_{3}V_{3}V_{3}$, $F_{3}F_{4}S_{3}V_{11}V_{11}V_{2}$, $F_{1}F_{3}S_{3}V_{11}V_{11}V_{2}$, $F_{3}F_{4}S_{5}V_{11}V_{3}V_{2}$, $F_{1}F_{3}S_{5}V_{11}V_{3}V_{2}$, $F_{3}F_{3}S_{7}S_{9}S_{3}S_{4}$, $F_{3}F_{3}S_{7}S_{14}S_{2}S_{3}$, $F_{3}F_{3}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{3}S_{7}S_{2}S_{5}S_{5}$, $F_{8}F_{9}S_{7}S_{5}V_{11}V_{11}$, $F_{5}F_{8}S_{7}S_{5}V_{11}V_{11}$, $F_{9}F_{14}S_{7}S_{9}S_{9}V_{3}$, $F_{5}F_{6}S_{7}S_{14}S_{14}V_{3}$, $F_{9}F_{14}S_{9}V_{11}V_{11}V_{3}$, $F_{5}F_{6}S_{14}V_{11}V_{11}V_{3}$, $F_{6}F_{9}S_{7}S_{9}V_{3}V_{3}$, $F_{5}F_{6}S_{7}S_{14}V_{3}V_{3}$, $F_{8}F_{9}S_{7}S_{5}S_{5}V_{11}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{11}$, $F_{8}F_{9}S_{5}V_{11}V_{11}V_{3}$, $F_{5}F_{8}S_{5}V_{11}V_{11}V_{3}$, $F_{9}F_{9}S_{7}S_{5}V_{11}V_{5}$, $F_{5}F_{5}S_{7}S_{5}V_{11}V_{4}$, $F_{9}F_{9}S_{7}S_{9}V_{3}V_{5}$, $F_{5}F_{5}S_{7}S_{14}V_{3}V_{4}$, $F_{7}F_{8}S_{7}V_{11}V_{11}V_{5}$, $F_{7}F_{8}S_{7}V_{11}V_{11}V_{4}$, $F_{7}F_{14}S_{7}S_{9}S_{9}S_{5}$, $F_{6}F_{7}S_{7}S_{14}S_{14}S_{5}$, $F_{7}F_{14}S_{9}S_{5}V_{11}V_{11}$, $F_{6}F_{7}S_{14}S_{5}V_{11}V_{11}$, $F_{7}F_{8}S_{7}S_{9}S_{5}S_{5}$, $F_{7}F_{8}S_{7}S_{14}S_{5}S_{5}$, $F_{7}F_{9}S_{7}V_{11}V_{5}V_{5}$, $F_{5}F_{7}S_{7}V_{11}V_{4}V_{4}$, $F_{7}F_{9}S_{5}V_{11}V_{11}V_{5}$, $F_{5}F_{7}S_{5}V_{11}V_{11}V_{4}$, $F_{7}F_{7}S_{7}S_{6}V_{11}V_{5}$, $F_{7}F_{7}S_{7}S_{6}V_{11}V_{4}$, $F_{7}F_{7}S_{7}S_{9}S_{5}S_{6}$, $F_{7}F_{7}S_{7}S_{14}S_{5}S_{6}$, $F_{4}F_{8}S_{7}V_{11}V_{11}V_{2}$, $F_{1}F_{8}S_{7}V_{11}V_{11}V_{2}$, $F_{4}F_{6}S_{7}V_{3}V_{3}V_{5}$, $F_{1}F_{6}S_{7}V_{3}V_{3}V_{4}$, $F_{4}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{1}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{4}F_{8}S_{5}S_{5}V_{11}V_{3}$, $F_{1}F_{8}S_{5}S_{5}V_{11}V_{3}$, $F_{4}F_{9}S_{7}V_{3}V_{5}V_{5}$, $F_{1}F_{5}S_{7}V_{3}V_{4}V_{4}$, $F_{4}F_{9}S_{5}V_{11}V_{3}V_{5}$, $F_{1}F_{5}S_{5}V_{11}V_{3}V_{4}$, $F_{3}F_{4}S_{7}V_{11}V_{2}V_{2}$, $F_{1}F_{3}S_{7}V_{11}V_{2}V_{2}$, $F_{4}F_{4}S_{7}S_{4}V_{11}V_{2}$, $F_{1}F_{1}S_{7}S_{2}V_{11}V_{2}$, $F_{4}F_{4}S_{7}S_{4}V_{3}V_{5}$, $F_{1}F_{1}S_{7}S_{2}V_{3}V_{4}$, $F_{4}F_{4}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{1}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{14}S_{7}S_{9}S_{9}V_{2}$, $F_{3}F_{6}S_{7}S_{14}S_{14}V_{2}$, $F_{3}F_{14}S_{9}V_{11}V_{11}V_{2}$, $F_{3}F_{6}S_{14}V_{11}V_{11}V_{2}$, $F_{3}F_{8}S_{7}S_{5}S_{5}V_{5}$, $F_{3}F_{8}S_{7}S_{5}S_{5}V_{4}$, $F_{3}F_{8}S_{5}V_{11}V_{3}V_{5}$, $F_{3}F_{8}S_{5}V_{11}V_{3}V_{4}$, $F_{3}F_{9}S_{5}S_{5}V_{11}V_{5}$, $F_{3}F_{5}S_{5}S_{5}V_{11}V_{4}$, $F_{3}F_{9}S_{9}S_{5}V_{3}V_{5}$, $F_{3}F_{5}S_{14}S_{5}V_{3}V_{4}$, $F_{3}F_{9}S_{7}S_{5}V_{5}V_{5}$, $F_{3}F_{5}S_{7}S_{5}V_{4}V_{4}$, $F_{3}F_{7}S_{6}V_{11}V_{3}V_{5}$, $F_{3}F_{7}S_{6}V_{11}V_{3}V_{4}$, $F_{3}F_{7}S_{9}S_{5}S_{6}V_{3}$, $F_{3}F_{7}S_{14}S_{5}S_{6}V_{3}$, $F_{3}F_{3}S_{7}S_{9}V_{2}V_{2}$, $F_{3}F_{3}S_{7}S_{14}V_{2}V_{2}$, $F_{3}F_{3}S_{9}S_{5}V_{3}V_{2}$, $F_{3}F_{3}S_{14}S_{5}V_{3}V_{2}$, $F_{3}F_{4}S_{4}V_{11}V_{11}V_{2}$, $F_{1}F_{3}S_{2}V_{11}V_{11}V_{2}$, $F_{3}F_{4}S_{4}V_{11}V_{3}V_{5}$, $F_{1}F_{3}S_{2}V_{11}V_{3}V_{4}$, $F_{3}F_{4}S_{5}S_{5}S_{4}V_{11}$, $F_{1}F_{3}S_{2}S_{5}S_{5}V_{11}$, $F_{3}F_{3}S_{7}S_{9}V_{1}V_{2}$, $F_{3}F_{3}S_{7}S_{14}V_{1}V_{2}$, $F_{3}F_{3}S_{7}S_{5}V_{1}V_{5}$, $F_{3}F_{3}S_{7}S_{5}V_{4}V_{1}$, $F_{11}F_{9}S_{7}S_{3}V_{11}V_{11}$, $F_{2}F_{5}S_{7}S_{3}V_{11}V_{11}$, $F_{8}F_{9}S_{7}S_{5}V_{3}V_{3}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{9}F_{14}S_{7}S_{5}S_{5}V_{3}$, $F_{5}F_{6}S_{7}S_{5}S_{5}V_{3}$, $F_{9}F_{14}S_{5}V_{11}V_{3}V_{3}$, $F_{5}F_{6}S_{5}V_{11}V_{3}V_{3}$, $F_{8}F_{9}S_{7}S_{3}S_{3}V_{11}$, $F_{5}F_{8}S_{7}S_{3}S_{3}V_{11}$, $F_{8}F_{9}S_{3}V_{11}V_{3}V_{3}$, $F_{5}F_{8}S_{3}V_{11}V_{3}V_{3}$, $F_{9}F_{9}S_{7}S_{3}V_{11}V_{2}$, $F_{5}F_{5}S_{7}S_{3}V_{11}V_{2}$, $F_{9}F_{9}S_{7}S_{5}V_{3}V_{2}$, $F_{5}F_{5}S_{7}S_{5}V_{3}V_{2}$, $F_{11}F_{7}S_{7}V_{11}V_{11}V_{2}$, $F_{2}F_{7}S_{7}V_{11}V_{11}V_{2}$, $F_{7}F_{8}S_{7}V_{3}V_{3}V_{5}$, $F_{7}F_{8}S_{7}V_{3}V_{3}V_{4}$, $F_{7}F_{14}S_{7}S_{5}S_{5}S_{5}$, $F_{6}F_{7}S_{7}S_{5}S_{5}S_{5}$, $F_{7}F_{14}S_{5}S_{5}V_{11}V_{3}$, $F_{6}F_{7}S_{5}S_{5}V_{11}V_{3}$, $F_{7}F_{13}S_{7}V_{3}V_{5}V_{5}$, $F_{7}F_{13}S_{7}V_{3}V_{4}V_{4}$, $F_{7}F_{13}S_{5}V_{11}V_{3}V_{5}$, $F_{7}F_{13}S_{5}V_{11}V_{3}V_{4}$, $F_{7}F_{9}S_{7}V_{11}V_{2}V_{2}$, $F_{5}F_{7}S_{7}V_{11}V_{2}V_{2}$, $F_{7}F_{9}S_{5}V_{11}V_{3}V_{2}$, $F_{5}F_{7}S_{5}V_{11}V_{3}V_{2}$, $F_{7}F_{7}S_{7}S_{4}V_{11}V_{2}$, $F_{7}F_{7}S_{7}S_{2}V_{11}V_{2}$, $F_{7}F_{7}S_{7}S_{4}V_{3}V_{5}$, $F_{7}F_{7}S_{7}S_{2}V_{3}V_{4}$, $F_{7}F_{7}S_{7}S_{5}S_{5}S_{4}$, $F_{7}F_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{4}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{1}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{4}F_{8}S_{7}S_{3}S_{3}S_{5}$, $F_{1}F_{8}S_{7}S_{3}S_{3}S_{5}$, $F_{4}F_{8}S_{3}S_{5}V_{3}V_{3}$, $F_{1}F_{8}S_{3}S_{5}V_{3}V_{3}$, $F_{4}F_{14}S_{7}S_{3}S_{5}S_{5}$, $F_{1}F_{6}S_{7}S_{3}S_{5}S_{5}$, $F_{4}F_{9}S_{7}V_{3}V_{2}V_{2}$, $F_{1}F_{5}S_{7}V_{3}V_{2}V_{2}$, $F_{4}F_{9}S_{5}V_{3}V_{3}V_{2}$, $F_{1}F_{5}S_{5}V_{3}V_{3}V_{2}$, $F_{4}F_{4}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{1}S_{7}S_{16}V_{3}V_{2}$, $F_{4}F_{4}S_{7}S_{16}S_{3}S_{5}$, $F_{1}F_{1}S_{7}S_{16}S_{3}S_{5}$, $F_{3}F_{14}S_{7}S_{5}S_{5}V_{2}$, $F_{3}F_{6}S_{7}S_{5}S_{5}V_{2}$, $F_{3}F_{14}S_{5}V_{11}V_{3}V_{2}$, $F_{3}F_{6}S_{5}V_{11}V_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{3}S_{3}V_{5}$, $F_{3}F_{8}S_{7}S_{3}S_{3}V_{4}$, $F_{3}F_{8}S_{3}V_{3}V_{3}V_{5}$, $F_{3}F_{8}S_{3}V_{3}V_{3}V_{4}$, $F_{3}F_{9}S_{3}S_{5}V_{11}V_{2}$, $F_{3}F_{5}S_{3}S_{5}V_{11}V_{2}$, $F_{3}F_{9}S_{5}S_{5}V_{3}V_{2}$, $F_{3}F_{5}S_{5}S_{5}V_{3}V_{2}$, $F_{3}F_{13}S_{7}S_{3}V_{5}V_{5}$, $F_{3}F_{13}S_{7}S_{3}V_{4}V_{4}$, $F_{3}F_{13}S_{3}S_{5}V_{11}V_{5}$, $F_{3}F_{13}S_{3}S_{5}V_{11}V_{4}$, $F_{3}F_{9}S_{7}S_{5}V_{2}V_{2}$, $F_{3}F_{5}S_{7}S_{5}V_{2}V_{2}$, $F_{3}F_{7}S_{4}V_{11}V_{3}V_{2}$, $F_{3}F_{7}S_{2}V_{11}V_{3}V_{2}$, $F_{3}F_{7}S_{4}V_{3}V_{3}V_{5}$, $F_{3}F_{7}S_{2}V_{3}V_{3}V_{4}$, $F_{3}F_{7}S_{5}S_{5}S_{4}V_{3}$, $F_{3}F_{7}S_{2}S_{5}S_{5}V_{3}$, $F_{3}F_{4}S_{16}V_{11}V_{3}V_{2}$, $F_{1}F_{3}S_{16}V_{11}V_{3}V_{2}$, $F_{3}F_{4}S_{16}S_{3}S_{5}V_{11}$, $F_{1}F_{3}S_{16}S_{3}S_{5}V_{11}$, $F_{3}F_{3}S_{7}S_{5}V_{13}V_{2}$, $F_{3}F_{3}S_{7}S_{5}V_{9}V_{2}$, $F_{3}F_{3}S_{7}S_{3}V_{13}V_{5}$, $F_{3}F_{3}S_{7}S_{3}V_{9}V_{4}$, $F_{11}F_{9}S_{7}S_{9}S_{9}S_{3}$, $F_{2}F_{5}S_{7}S_{14}S_{14}S_{3}$, $F_{11}F_{9}S_{9}S_{3}V_{11}V_{11}$, $F_{2}F_{5}S_{14}S_{3}V_{11}V_{11}$, $F_{8}F_{9}S_{7}S_{5}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{8}F_{9}S_{5}S_{5}V_{11}V_{3}$, $F_{5}F_{8}S_{5}S_{5}V_{11}V_{3}$, $F_{9}F_{14}S_{5}V_{11}V_{3}V_{5}$, $F_{5}F_{6}S_{5}V_{11}V_{3}V_{4}$, $F_{9}F_{14}S_{9}V_{3}V_{3}V_{5}$, $F_{5}F_{6}S_{14}V_{3}V_{3}V_{4}$, $F_{6}F_{9}S_{7}S_{9}S_{3}S_{3}$, $F_{5}F_{6}S_{7}S_{14}S_{3}S_{3}$, $F_{6}F_{9}S_{9}S_{3}V_{3}V_{3}$, $F_{5}F_{6}S_{14}S_{3}V_{3}V_{3}$, $F_{8}F_{9}S_{3}V_{11}V_{11}V_{2}$, $F_{5}F_{8}S_{3}V_{11}V_{11}V_{2}$, $F_{8}F_{9}S_{5}V_{11}V_{3}V_{2}$, $F_{5}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{9}F_{9}S_{7}S_{9}S_{3}S_{4}$, $F_{5}F_{5}S_{7}S_{14}S_{2}S_{3}$, $F_{9}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{11}F_{7}S_{7}S_{9}S_{9}V_{2}$, $F_{2}F_{7}S_{7}S_{14}S_{14}V_{2}$, $F_{11}F_{7}S_{9}V_{11}V_{11}V_{2}$, $F_{2}F_{7}S_{14}V_{11}V_{11}V_{2}$, $F_{7}F_{8}S_{7}S_{5}S_{5}V_{5}$, $F_{7}F_{8}S_{7}S_{5}S_{5}V_{4}$, $F_{7}F_{8}S_{5}V_{11}V_{3}V_{5}$, $F_{7}F_{8}S_{5}V_{11}V_{3}V_{4}$, $F_{7}F_{14}S_{5}S_{5}V_{11}V_{5}$, $F_{6}F_{7}S_{5}S_{5}V_{11}V_{4}$, $F_{7}F_{14}S_{9}S_{5}V_{3}V_{5}$, $F_{6}F_{7}S_{14}S_{5}V_{3}V_{4}$, $F_{7}F_{14}S_{7}S_{5}V_{5}V_{5}$, $F_{6}F_{7}S_{7}S_{5}V_{4}V_{4}$, $F_{7}F_{13}S_{6}V_{11}V_{3}V_{5}$, $F_{7}F_{13}S_{6}V_{11}V_{3}V_{4}$, $F_{7}F_{13}S_{9}S_{5}S_{6}V_{3}$, $F_{7}F_{13}S_{14}S_{5}S_{6}V_{3}$, $F_{7}F_{8}S_{7}S_{9}V_{2}V_{2}$, $F_{7}F_{8}S_{7}S_{14}V_{2}V_{2}$, $F_{7}F_{8}S_{9}S_{5}V_{3}V_{2}$, $F_{7}F_{8}S_{14}S_{5}V_{3}V_{2}$, $F_{7}F_{9}S_{4}V_{11}V_{11}V_{2}$, $F_{5}F_{7}S_{2}V_{11}V_{11}V_{2}$, $F_{7}F_{9}S_{4}V_{11}V_{3}V_{5}$, $F_{5}F_{7}S_{2}V_{11}V_{3}V_{4}$, $F_{7}F_{9}S_{5}S_{5}S_{4}V_{11}$, $F_{5}F_{7}S_{2}S_{5}S_{5}V_{11}$, $F_{7}F_{7}S_{7}S_{9}V_{1}V_{2}$, $F_{7}F_{7}S_{7}S_{14}V_{1}V_{2}$, $F_{7}F_{7}S_{7}S_{5}V_{1}V_{5}$, $F_{7}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{4}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{1}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{4}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{1}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{4}F_{6}S_{7}S_{3}S_{3}V_{5}$, $F_{1}F_{6}S_{7}S_{3}S_{3}V_{4}$, $F_{4}F_{6}S_{3}V_{3}V_{3}V_{5}$, $F_{1}F_{6}S_{3}V_{3}V_{3}V_{4}$, $F_{4}F_{8}S_{3}S_{5}V_{11}V_{2}$, $F_{1}F_{8}S_{3}S_{5}V_{11}V_{2}$, $F_{4}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{1}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{4}F_{14}S_{7}S_{3}V_{5}V_{5}$, $F_{1}F_{6}S_{7}S_{3}V_{4}V_{4}$, $F_{4}F_{14}S_{3}S_{5}V_{11}V_{5}$, $F_{1}F_{6}S_{3}S_{5}V_{11}V_{4}$, $F_{4}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{1}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{4}F_{9}S_{4}V_{11}V_{3}V_{2}$, $F_{1}F_{5}S_{2}V_{11}V_{3}V_{2}$, $F_{4}F_{9}S_{4}V_{3}V_{3}V_{5}$, $F_{1}F_{5}S_{2}V_{3}V_{3}V_{4}$, $F_{4}F_{9}S_{5}S_{5}S_{4}V_{3}$, $F_{1}F_{5}S_{2}S_{5}S_{5}V_{3}$, $F_{4}F_{4}S_{7}S_{5}V_{13}V_{2}$, $F_{1}F_{1}S_{7}S_{5}V_{9}V_{2}$, $F_{4}F_{4}S_{7}S_{3}V_{13}V_{5}$, $F_{1}F_{1}S_{7}S_{3}V_{9}V_{4}$, $F_{3}F_{14}S_{5}V_{11}V_{2}V_{5}$, $F_{3}F_{6}S_{5}V_{11}V_{4}V_{2}$, $F_{3}F_{14}S_{9}V_{3}V_{2}V_{5}$, $F_{3}F_{6}S_{14}V_{3}V_{4}V_{2}$, $F_{3}F_{8}S_{3}V_{11}V_{2}V_{5}$, $F_{3}F_{8}S_{3}V_{11}V_{4}V_{2}$, $F_{3}F_{8}S_{5}V_{3}V_{2}V_{5}$, $F_{3}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{3}F_{9}S_{9}S_{3}S_{5}S_{4}$, $F_{3}F_{5}S_{14}S_{2}S_{3}S_{5}$, $F_{3}F_{9}S_{5}S_{5}S_{5}S_{4}$, $F_{3}F_{5}S_{2}S_{5}S_{5}S_{5}$, $F_{3}F_{13}S_{3}S_{6}V_{11}V_{5}$, $F_{3}F_{13}S_{3}S_{6}V_{11}V_{4}$, $F_{3}F_{13}S_{9}S_{3}S_{5}S_{6}$, $F_{3}F_{13}S_{14}S_{3}S_{5}S_{6}$, $F_{3}F_{9}S_{5}S_{4}V_{11}V_{2}$, $F_{3}F_{5}S_{2}S_{5}V_{11}V_{2}$, $F_{3}F_{9}S_{5}S_{4}V_{3}V_{5}$, $F_{3}F_{5}S_{2}S_{5}V_{3}V_{4}$, $F_{3}F_{7}S_{9}V_{3}V_{1}V_{2}$, $F_{3}F_{7}S_{14}V_{3}V_{1}V_{2}$, $F_{3}F_{7}S_{5}V_{3}V_{1}V_{5}$, $F_{3}F_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{3}S_{16}S_{9}V_{3}V_{2}$, $F_{3}F_{3}S_{14}S_{16}V_{3}V_{2}$, $F_{3}F_{3}S_{16}S_{9}S_{3}S_{5}$, $F_{3}F_{3}S_{14}S_{16}S_{3}S_{5}$, $F_{3}F_{4}S_{5}V_{11}V_{13}V_{2}$, $F_{1}F_{3}S_{5}V_{9}V_{11}V_{2}$, $F_{3}F_{4}S_{3}V_{11}V_{13}V_{5}$, $F_{1}F_{3}S_{3}V_{9}V_{11}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{4}$} {{$F_{5}F_{7}S_{7}S_{7}S_{7}S_{6}$, $F_{7}F_{8}S_{7}V_{11}V_{11}V_{4}$, $F_{5}F_{7}S_{7}V_{11}V_{4}V_{4}$, $F_{7}F_{7}S_{7}S_{7}S_{6}S_{6}$, $F_{7}F_{7}S_{7}S_{6}V_{11}V_{4}$, $F_{5}F_{8}S_{7}S_{7}S_{7}S_{5}$, $F_{8}F_{8}S_{7}V_{11}V_{11}V_{3}$, $F_{6}F_{8}S_{7}V_{11}V_{3}V_{3}$, $F_{8}F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{8}F_{8}S_{7}S_{5}V_{11}V_{3}$, $F_{1}F_{5}S_{7}S_{7}S_{7}S_{2}$, $F_{1}F_{5}S_{7}V_{3}V_{4}V_{4}$, $F_{1}F_{6}S_{7}V_{3}V_{3}V_{4}$, $F_{1}F_{1}S_{7}S_{7}S_{2}S_{2}$, $F_{1}F_{1}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{8}S_{7}S_{2}V_{11}V_{11}$, $F_{3}F_{5}S_{7}S_{5}V_{4}V_{4}$, $F_{3}F_{7}S_{7}S_{6}S_{6}V_{3}$, $F_{3}F_{7}S_{6}V_{11}V_{3}V_{4}$, $F_{3}F_{6}S_{7}S_{6}V_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{5}S_{5}V_{4}$, $F_{3}F_{8}S_{5}V_{11}V_{3}V_{4}$, $F_{1}F_{3}S_{7}S_{2}S_{2}V_{11}$, $F_{1}F_{3}S_{2}V_{11}V_{3}V_{4}$, $F_{3}F_{3}S_{7}S_{2}V_{11}V_{1}$, $F_{3}F_{3}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{3}S_{7}S_{6}V_{3}V_{1}$, $F_{6}F_{7}S_{7}S_{7}S_{7}S_{5}$, $F_{7}F_{13}S_{7}V_{11}V_{11}V_{3}$, $F_{5}F_{7}S_{7}V_{11}V_{3}V_{3}$, $F_{7}F_{7}S_{7}S_{7}S_{5}S_{5}$, $F_{7}F_{7}S_{7}S_{5}V_{11}V_{3}$, $F_{1}F_{6}S_{7}S_{7}S_{7}S_{3}$, $F_{1}F_{5}S_{7}V_{3}V_{3}V_{3}$, $F_{1}F_{1}S_{7}S_{7}S_{3}S_{3}$, $F_{1}F_{1}S_{7}S_{3}V_{3}V_{3}$, $F_{3}F_{13}S_{7}S_{3}V_{11}V_{11}$, $F_{3}F_{5}S_{7}S_{5}V_{3}V_{3}$, $F_{3}F_{7}S_{7}S_{5}S_{5}V_{3}$, $F_{3}F_{7}S_{5}V_{11}V_{3}V_{3}$, $F_{1}F_{3}S_{7}S_{3}S_{3}V_{11}$, $F_{1}F_{3}S_{3}V_{11}V_{3}V_{3}$, $F_{3}F_{3}S_{7}S_{3}V_{11}V_{2}$, $F_{3}F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{7}S_{7}S_{7}S_{7}S_{2}$, $F_{7}F_{13}S_{7}V_{3}V_{4}V_{4}$, $F_{7}F_{8}S_{7}V_{3}V_{3}V_{4}$, $F_{7}F_{7}S_{7}S_{7}S_{2}S_{2}$, $F_{7}F_{7}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{8}S_{7}S_{7}S_{7}S_{3}$, $F_{8}F_{8}S_{7}V_{3}V_{3}V_{3}$, $F_{8}F_{8}S_{7}S_{7}S_{3}S_{3}$, $F_{8}F_{8}S_{7}S_{3}V_{3}V_{3}$, $F_{3}F_{13}S_{7}S_{3}V_{4}V_{4}$, $F_{3}F_{8}S_{7}S_{2}V_{3}V_{3}$, $F_{3}F_{7}S_{7}S_{2}S_{2}V_{3}$, $F_{3}F_{7}S_{2}V_{3}V_{3}V_{4}$, $F_{3}F_{8}S_{7}S_{3}S_{3}V_{4}$, $F_{3}F_{8}S_{3}V_{3}V_{3}V_{4}$, $F_{3}F_{3}S_{7}S_{3}V_{9}V_{4}$, $F_{3}F_{3}S_{7}S_{2}V_{9}V_{3}$, $F_{3}F_{7}S_{7}S_{2}V_{11}V_{11}$, $F_{6}F_{7}S_{7}S_{5}V_{4}V_{4}$, $F_{7}F_{13}S_{7}S_{6}S_{6}V_{3}$, $F_{7}F_{13}S_{6}V_{11}V_{3}V_{4}$, $F_{5}F_{7}S_{7}S_{6}V_{3}V_{3}$, $F_{7}F_{8}S_{7}S_{5}S_{5}V_{4}$, $F_{7}F_{8}S_{5}V_{11}V_{3}V_{4}$, $F_{5}F_{7}S_{7}S_{2}S_{2}V_{11}$, $F_{5}F_{7}S_{2}V_{11}V_{3}V_{4}$, $F_{7}F_{7}S_{7}S_{2}V_{11}V_{1}$, $F_{7}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{7}F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{3}V_{11}V_{11}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{8}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{8}F_{8}S_{5}V_{11}V_{3}V_{3}$, $F_{6}F_{8}S_{7}S_{3}S_{3}V_{11}$, $F_{6}F_{8}S_{3}V_{11}V_{3}V_{3}$, $F_{8}F_{8}S_{7}S_{3}V_{11}V_{2}$, $F_{8}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{1}F_{6}S_{7}S_{3}V_{4}V_{4}$, $F_{1}F_{5}S_{7}S_{2}V_{3}V_{3}$, $F_{1}F_{5}S_{7}S_{2}S_{2}V_{3}$, $F_{1}F_{5}S_{2}V_{3}V_{3}V_{4}$, $F_{1}F_{6}S_{7}S_{3}S_{3}V_{4}$, $F_{1}F_{6}S_{3}V_{3}V_{3}V_{4}$, $F_{1}F_{1}S_{7}S_{3}V_{9}V_{4}$, $F_{1}F_{1}S_{7}S_{2}V_{9}V_{3}$, $F_{3}F_{13}S_{7}S_{3}S_{6}S_{6}$, $F_{3}F_{13}S_{3}S_{6}V_{11}V_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{3}F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{5}S_{2}S_{5}V_{3}V_{4}$, $F_{3}F_{7}S_{2}V_{11}V_{3}V_{1}$, $F_{3}F_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{3}F_{6}S_{7}S_{3}S_{3}S_{6}$, $F_{3}F_{6}S_{3}S_{6}V_{3}V_{3}$, $F_{3}F_{8}S_{3}V_{11}V_{4}V_{2}$, $F_{3}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{1}F_{3}S_{3}V_{9}V_{11}V_{4}$, $F_{1}F_{3}S_{2}V_{9}V_{11}V_{3}$, $F_{3}F_{3}S_{7}S_{16}S_{3}S_{6}$, $F_{3}F_{3}S_{7}S_{16}S_{2}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{5}$} {{$F_{5}F_{8}S_{7}S_{7}S_{7}S_{5}$, $F_{8}F_{8}S_{7}V_{11}V_{11}V_{3}$, $F_{6}F_{8}S_{7}V_{11}V_{3}V_{3}$, $F_{8}F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{8}F_{8}S_{7}S_{5}V_{11}V_{3}$, $F_{2}F_{5}S_{7}S_{7}S_{7}S_{3}$, $F_{2}F_{6}S_{7}V_{3}V_{3}V_{3}$, $F_{2}F_{2}S_{7}S_{7}S_{3}S_{3}$, $F_{2}F_{2}S_{7}S_{3}V_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{3}V_{11}V_{11}$, $F_{3}F_{6}S_{7}S_{5}V_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{3}F_{8}S_{5}V_{11}V_{3}V_{3}$, $F_{2}F_{3}S_{7}S_{3}S_{3}V_{11}$, $F_{2}F_{3}S_{3}V_{11}V_{3}V_{3}$, $F_{3}F_{3}S_{7}S_{3}V_{11}V_{2}$, $F_{3}F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{7}S_{7}S_{3}$, $F_{8}F_{8}S_{7}V_{3}V_{3}V_{3}$, $F_{8}F_{8}S_{7}S_{7}S_{3}S_{3}$, $F_{8}F_{8}S_{7}S_{3}V_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{3}V_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{3}S_{3}V_{3}$, $F_{3}F_{8}S_{3}V_{3}V_{3}V_{3}$, $F_{3}F_{3}S_{7}S_{3}V_{10}V_{3}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{8}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{8}F_{8}S_{5}V_{11}V_{3}V_{3}$, $F_{6}F_{8}S_{7}S_{3}S_{3}V_{11}$, $F_{6}F_{8}S_{3}V_{11}V_{3}V_{3}$, $F_{8}F_{8}S_{7}S_{3}V_{11}V_{2}$, $F_{8}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{2}F_{5}S_{7}S_{3}V_{3}V_{3}$, $F_{2}F_{6}S_{7}S_{3}S_{3}V_{3}$, $F_{2}F_{6}S_{3}V_{3}V_{3}V_{3}$, $F_{2}F_{2}S_{7}S_{3}V_{10}V_{3}$, $F_{3}F_{8}S_{7}S_{3}S_{5}S_{5}$, $F_{3}F_{8}S_{3}S_{5}V_{11}V_{3}$, $F_{3}F_{6}S_{7}S_{3}S_{3}S_{5}$, $F_{3}F_{6}S_{3}S_{5}V_{3}V_{3}$, $F_{3}F_{8}S_{3}V_{11}V_{3}V_{2}$, $F_{3}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{2}F_{3}S_{3}V_{10}V_{11}V_{3}$, $F_{3}F_{3}S_{7}S_{16}S_{3}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{6}$} {{$F_{7}F_{8}S_{7}S_{7}S_{7}V_{4}$, $F_{7}F_{13}S_{7}S_{14}S_{14}V_{3}$, $F_{7}F_{8}S_{7}S_{14}V_{3}V_{3}$, $F_{7}F_{7}S_{7}S_{7}V_{4}V_{4}$, $F_{7}F_{7}S_{7}S_{14}V_{3}V_{4}$, $F_{3}F_{8}S_{7}S_{7}S_{7}S_{3}$, $F_{3}F_{8}S_{7}V_{3}V_{3}V_{3}$, $F_{3}F_{3}S_{7}S_{7}S_{3}S_{3}$, $F_{3}F_{3}S_{7}S_{3}V_{3}V_{3}$, $F_{3}F_{13}S_{7}S_{14}S_{14}S_{3}$, $F_{3}F_{8}S_{7}V_{3}V_{3}V_{4}$, $F_{3}F_{7}S_{7}V_{3}V_{4}V_{4}$, $F_{3}F_{7}S_{14}V_{3}V_{3}V_{4}$, $F_{3}F_{3}S_{7}S_{14}S_{3}S_{3}$, $F_{3}F_{3}S_{14}S_{3}V_{3}V_{3}$, $F_{3}F_{3}S_{7}S_{14}S_{2}S_{3}$, $F_{3}F_{3}S_{7}S_{2}V_{3}V_{4}$, $F_{5}F_{5}S_{7}S_{7}S_{7}V_{4}$, $F_{5}F_{6}S_{7}S_{14}S_{14}V_{3}$, $F_{5}F_{6}S_{7}S_{14}V_{3}V_{3}$, $F_{5}F_{5}S_{7}S_{7}V_{4}V_{4}$, $F_{5}F_{5}S_{7}S_{14}V_{3}V_{4}$, $F_{5}F_{7}S_{7}S_{7}S_{7}S_{6}$, $F_{6}F_{7}S_{7}S_{14}S_{14}S_{5}$, $F_{7}F_{8}S_{7}S_{14}S_{5}S_{5}$, $F_{7}F_{7}S_{7}S_{7}S_{6}S_{6}$, $F_{7}F_{7}S_{7}S_{14}S_{5}S_{6}$, $F_{3}F_{5}S_{7}S_{7}S_{7}V_{2}$, $F_{3}F_{6}S_{7}S_{5}V_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{3}F_{3}S_{7}S_{7}V_{2}V_{2}$, $F_{3}F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{6}S_{7}S_{14}S_{14}V_{2}$, $F_{3}F_{6}S_{7}S_{6}V_{3}V_{3}$, $F_{3}F_{5}S_{7}S_{5}V_{4}V_{4}$, $F_{3}F_{5}S_{14}S_{5}V_{3}V_{4}$, $F_{3}F_{8}S_{7}S_{5}S_{5}V_{4}$, $F_{3}F_{7}S_{7}S_{6}S_{6}V_{3}$, $F_{3}F_{7}S_{14}S_{5}S_{6}V_{3}$, $F_{3}F_{3}S_{7}S_{14}V_{2}V_{2}$, $F_{3}F_{3}S_{14}S_{5}V_{3}V_{2}$, $F_{3}F_{3}S_{7}S_{14}V_{1}V_{2}$, $F_{3}F_{3}S_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{3}S_{7}S_{5}V_{4}V_{1}$, $F_{2}F_{5}S_{7}S_{7}S_{7}S_{3}$, $F_{5}F_{6}S_{7}V_{3}V_{3}V_{3}$, $F_{5}F_{5}S_{7}S_{7}S_{3}S_{3}$, $F_{5}F_{5}S_{7}S_{3}V_{3}V_{3}$, $F_{2}F_{7}S_{7}S_{7}S_{7}V_{2}$, $F_{6}F_{7}S_{7}S_{5}V_{3}V_{3}$, $F_{7}F_{13}S_{7}S_{5}S_{5}V_{3}$, $F_{7}F_{7}S_{7}S_{7}V_{2}V_{2}$, $F_{7}F_{7}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{6}S_{7}V_{3}V_{3}V_{2}$, $F_{3}F_{5}S_{7}S_{3}S_{3}S_{5}$, $F_{3}F_{5}S_{3}S_{5}V_{3}V_{3}$, $F_{3}F_{13}S_{7}S_{3}S_{5}S_{5}$, $F_{3}F_{7}S_{7}V_{3}V_{2}V_{2}$, $F_{3}F_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{3}S_{7}S_{16}V_{3}V_{2}$, $F_{3}F_{3}S_{7}S_{16}S_{3}S_{5}$, $F_{2}F_{5}S_{7}S_{14}S_{14}S_{3}$, $F_{5}F_{5}S_{7}V_{3}V_{3}V_{4}$, $F_{5}F_{6}S_{7}V_{3}V_{4}V_{4}$, $F_{5}F_{6}S_{14}V_{3}V_{3}V_{4}$, $F_{5}F_{6}S_{7}S_{14}S_{3}S_{3}$, $F_{5}F_{6}S_{14}S_{3}V_{3}V_{3}$, $F_{5}F_{5}S_{7}S_{14}S_{2}S_{3}$, $F_{5}F_{5}S_{7}S_{2}V_{3}V_{4}$, $F_{2}F_{7}S_{7}S_{14}S_{14}V_{2}$, $F_{5}F_{7}S_{7}S_{6}V_{3}V_{3}$, $F_{6}F_{7}S_{7}S_{5}V_{4}V_{4}$, $F_{6}F_{7}S_{14}S_{5}V_{3}V_{4}$, $F_{7}F_{8}S_{7}S_{5}S_{5}V_{4}$, $F_{7}F_{13}S_{7}S_{6}S_{6}V_{3}$, $F_{7}F_{13}S_{14}S_{5}S_{6}V_{3}$, $F_{7}F_{8}S_{7}S_{14}V_{2}V_{2}$, $F_{7}F_{8}S_{14}S_{5}V_{3}V_{2}$, $F_{7}F_{7}S_{7}S_{14}V_{1}V_{2}$, $F_{7}F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{7}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{5}S_{7}V_{3}V_{3}V_{2}$, $F_{3}F_{6}S_{7}S_{3}S_{3}S_{5}$, $F_{3}F_{6}S_{3}S_{5}V_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{3}S_{5}S_{5}$, $F_{3}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{3}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{6}S_{7}V_{4}V_{4}V_{2}$, $F_{3}F_{6}S_{14}V_{3}V_{4}V_{2}$, $F_{3}F_{6}S_{7}S_{3}S_{3}S_{6}$, $F_{3}F_{6}S_{3}S_{6}V_{3}V_{3}$, $F_{3}F_{5}S_{14}S_{2}S_{3}S_{5}$, $F_{3}F_{5}S_{2}S_{5}V_{3}V_{4}$, $F_{3}F_{13}S_{7}S_{3}S_{6}S_{6}$, $F_{3}F_{13}S_{14}S_{3}S_{5}S_{6}$, $F_{3}F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{3}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{3}F_{7}S_{14}V_{3}V_{1}V_{2}$, $F_{3}F_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{3}F_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{3}S_{14}S_{16}V_{3}V_{2}$, $F_{3}F_{3}S_{14}S_{16}S_{3}S_{5}$, $F_{3}F_{3}S_{7}S_{16}V_{4}V_{2}$, $F_{3}F_{3}S_{7}S_{16}S_{3}S_{6}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{7}$} {{$F_{8}F_{9}S_{7}S_{7}S_{7}S_{5}$, $F_{5}F_{8}S_{7}S_{7}S_{7}S_{5}$, $F_{9}F_{14}S_{7}V_{11}V_{11}V_{3}$, $F_{5}F_{6}S_{7}V_{11}V_{11}V_{3}$, $F_{8}F_{9}S_{7}V_{11}V_{3}V_{3}$, $F_{5}F_{8}S_{7}V_{11}V_{3}V_{3}$, $F_{9}F_{9}S_{7}S_{7}S_{5}S_{5}$, $F_{5}F_{5}S_{7}S_{7}S_{5}S_{5}$, $F_{9}F_{9}S_{7}S_{5}V_{11}V_{3}$, $F_{5}F_{5}S_{7}S_{5}V_{11}V_{3}$, $F_{7}F_{8}S_{7}S_{7}S_{7}V_{5}$, $F_{7}F_{8}S_{7}S_{7}S_{7}V_{4}$, $F_{7}F_{14}S_{7}S_{5}V_{11}V_{11}$, $F_{6}F_{7}S_{7}S_{5}V_{11}V_{11}$, $F_{7}F_{9}S_{7}S_{5}S_{5}V_{11}$, $F_{5}F_{7}S_{7}S_{5}S_{5}V_{11}$, $F_{7}F_{7}S_{7}S_{7}V_{5}V_{5}$, $F_{7}F_{7}S_{7}S_{7}V_{4}V_{4}$, $F_{7}F_{7}S_{7}S_{5}V_{11}V_{5}$, $F_{7}F_{7}S_{7}S_{5}V_{11}V_{4}$, $F_{4}F_{8}S_{7}S_{7}S_{7}V_{2}$, $F_{1}F_{8}S_{7}S_{7}S_{7}V_{2}$, $F_{4}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{1}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{4}F_{9}S_{7}S_{5}S_{5}V_{3}$, $F_{1}F_{5}S_{7}S_{5}S_{5}V_{3}$, $F_{4}F_{4}S_{7}S_{7}V_{2}V_{2}$, $F_{1}F_{1}S_{7}S_{7}V_{2}V_{2}$, $F_{4}F_{4}S_{7}S_{5}V_{3}V_{2}$, $F_{1}F_{1}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{14}S_{7}V_{11}V_{11}V_{2}$, $F_{3}F_{6}S_{7}V_{11}V_{11}V_{2}$, $F_{3}F_{8}S_{7}V_{3}V_{3}V_{5}$, $F_{3}F_{8}S_{7}V_{3}V_{3}V_{4}$, $F_{3}F_{9}S_{7}S_{5}S_{5}S_{5}$, $F_{3}F_{5}S_{7}S_{5}S_{5}S_{5}$, $F_{3}F_{9}S_{5}S_{5}V_{11}V_{3}$, $F_{3}F_{5}S_{5}S_{5}V_{11}V_{3}$, $F_{3}F_{7}S_{7}V_{3}V_{5}V_{5}$, $F_{3}F_{7}S_{7}V_{3}V_{4}V_{4}$, $F_{3}F_{7}S_{5}V_{11}V_{3}V_{5}$, $F_{3}F_{7}S_{5}V_{11}V_{3}V_{4}$, $F_{3}F_{4}S_{7}V_{11}V_{2}V_{2}$, $F_{1}F_{3}S_{7}V_{11}V_{2}V_{2}$, $F_{3}F_{4}S_{5}V_{11}V_{3}V_{2}$, $F_{1}F_{3}S_{5}V_{11}V_{3}V_{2}$, $F_{3}F_{3}S_{7}S_{4}V_{11}V_{2}$, $F_{3}F_{3}S_{7}S_{2}V_{11}V_{2}$, $F_{3}F_{3}S_{7}S_{4}V_{3}V_{5}$, $F_{3}F_{3}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{3}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{3}S_{7}S_{2}S_{5}S_{5}$, $F_{5}F_{9}S_{7}S_{7}S_{7}V_{5}$, $F_{5}F_{5}S_{7}S_{7}S_{7}V_{4}$, $F_{8}F_{9}S_{7}S_{5}V_{11}V_{11}$, $F_{5}F_{8}S_{7}S_{5}V_{11}V_{11}$, $F_{8}F_{9}S_{7}S_{5}S_{5}V_{11}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{11}$, $F_{9}F_{9}S_{7}S_{7}V_{5}V_{5}$, $F_{5}F_{5}S_{7}S_{7}V_{4}V_{4}$, $F_{9}F_{9}S_{7}S_{5}V_{11}V_{5}$, $F_{5}F_{5}S_{7}S_{5}V_{11}V_{4}$, $F_{4}F_{5}S_{7}S_{7}S_{7}S_{4}$, $F_{1}F_{5}S_{7}S_{7}S_{7}S_{2}$, $F_{4}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{1}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{4}F_{4}S_{7}S_{7}S_{4}S_{4}$, $F_{1}F_{1}S_{7}S_{7}S_{2}S_{2}$, $F_{4}F_{4}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{1}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{8}S_{7}S_{4}V_{11}V_{11}$, $F_{3}F_{8}S_{7}S_{2}V_{11}V_{11}$, $F_{3}F_{8}S_{7}S_{5}S_{5}V_{5}$, $F_{3}F_{8}S_{7}S_{5}S_{5}V_{4}$, $F_{3}F_{9}S_{7}S_{5}V_{5}V_{5}$, $F_{3}F_{5}S_{7}S_{5}V_{4}V_{4}$, $F_{3}F_{9}S_{5}S_{5}V_{11}V_{5}$, $F_{3}F_{5}S_{5}S_{5}V_{11}V_{4}$, $F_{3}F_{4}S_{7}S_{4}S_{4}V_{11}$, $F_{1}F_{3}S_{7}S_{2}S_{2}V_{11}$, $F_{3}F_{4}S_{5}S_{5}S_{4}V_{11}$, $F_{1}F_{3}S_{2}S_{5}S_{5}V_{11}$, $F_{3}F_{3}S_{7}S_{4}V_{11}V_{1}$, $F_{3}F_{3}S_{7}S_{2}V_{11}V_{1}$, $F_{3}F_{3}S_{7}S_{5}V_{1}V_{5}$, $F_{3}F_{3}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{9}S_{7}S_{7}S_{7}V_{2}$, $F_{3}F_{5}S_{7}S_{7}S_{7}V_{2}$, $F_{8}F_{9}S_{7}S_{5}V_{3}V_{3}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{9}F_{14}S_{7}S_{5}S_{5}V_{3}$, $F_{5}F_{6}S_{7}S_{5}S_{5}V_{3}$, $F_{9}F_{9}S_{7}S_{7}V_{2}V_{2}$, $F_{5}F_{5}S_{7}S_{7}V_{2}V_{2}$, $F_{9}F_{9}S_{7}S_{5}V_{3}V_{2}$, $F_{5}F_{5}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{7}S_{7}S_{7}S_{7}S_{4}$, $F_{3}F_{7}S_{7}S_{7}S_{7}S_{2}$, $F_{7}F_{14}S_{7}S_{5}S_{5}S_{5}$, $F_{6}F_{7}S_{7}S_{5}S_{5}S_{5}$, $F_{7}F_{7}S_{7}S_{7}S_{4}S_{4}$, $F_{7}F_{7}S_{7}S_{7}S_{2}S_{2}$, $F_{7}F_{7}S_{7}S_{5}S_{5}S_{4}$, $F_{7}F_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{8}S_{7}S_{4}V_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{2}V_{3}V_{3}$, $F_{3}F_{14}S_{7}S_{5}S_{5}V_{2}$, $F_{3}F_{6}S_{7}S_{5}S_{5}V_{2}$, $F_{3}F_{9}S_{7}S_{5}V_{2}V_{2}$, $F_{3}F_{5}S_{7}S_{5}V_{2}V_{2}$, $F_{3}F_{9}S_{5}S_{5}V_{3}V_{2}$, $F_{3}F_{5}S_{5}S_{5}V_{3}V_{2}$, $F_{3}F_{7}S_{7}S_{4}S_{4}V_{3}$, $F_{3}F_{7}S_{7}S_{2}S_{2}V_{3}$, $F_{3}F_{7}S_{5}S_{5}S_{4}V_{3}$, $F_{3}F_{7}S_{2}S_{5}S_{5}V_{3}$, $F_{3}F_{3}S_{7}S_{4}V_{13}V_{3}$, $F_{3}F_{3}S_{7}S_{2}V_{9}V_{3}$, $F_{3}F_{3}S_{7}S_{5}V_{13}V_{2}$, $F_{3}F_{3}S_{7}S_{5}V_{9}V_{2}$, $F_{3}F_{9}S_{7}V_{11}V_{11}V_{2}$, $F_{3}F_{5}S_{7}V_{11}V_{11}V_{2}$, $F_{5}F_{9}S_{7}V_{3}V_{3}V_{5}$, $F_{5}F_{5}S_{7}V_{3}V_{3}V_{4}$, $F_{8}F_{9}S_{7}S_{5}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{8}F_{9}S_{5}S_{5}V_{11}V_{3}$, $F_{5}F_{8}S_{5}S_{5}V_{11}V_{3}$, $F_{9}F_{14}S_{7}V_{3}V_{5}V_{5}$, $F_{5}F_{6}S_{7}V_{3}V_{4}V_{4}$, $F_{9}F_{14}S_{5}V_{11}V_{3}V_{5}$, $F_{5}F_{6}S_{5}V_{11}V_{3}V_{4}$, $F_{8}F_{9}S_{7}V_{11}V_{2}V_{2}$, $F_{5}F_{8}S_{7}V_{11}V_{2}V_{2}$, $F_{8}F_{9}S_{5}V_{11}V_{3}V_{2}$, $F_{5}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{9}F_{9}S_{7}S_{4}V_{11}V_{2}$, $F_{5}F_{5}S_{7}S_{2}V_{11}V_{2}$, $F_{9}F_{9}S_{7}S_{4}V_{3}V_{5}$, $F_{5}F_{5}S_{7}S_{2}V_{3}V_{4}$, $F_{9}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{7}S_{7}S_{4}V_{11}V_{11}$, $F_{3}F_{7}S_{7}S_{2}V_{11}V_{11}$, $F_{7}F_{8}S_{7}S_{5}S_{5}V_{5}$, $F_{7}F_{8}S_{7}S_{5}S_{5}V_{4}$, $F_{7}F_{14}S_{7}S_{5}V_{5}V_{5}$, $F_{6}F_{7}S_{7}S_{5}V_{4}V_{4}$, $F_{7}F_{14}S_{5}S_{5}V_{11}V_{5}$, $F_{6}F_{7}S_{5}S_{5}V_{11}V_{4}$, $F_{7}F_{9}S_{7}S_{4}S_{4}V_{11}$, $F_{5}F_{7}S_{7}S_{2}S_{2}V_{11}$, $F_{7}F_{9}S_{5}S_{5}S_{4}V_{11}$, $F_{5}F_{7}S_{2}S_{5}S_{5}V_{11}$, $F_{7}F_{7}S_{7}S_{4}V_{11}V_{1}$, $F_{7}F_{7}S_{7}S_{2}V_{11}V_{1}$, $F_{7}F_{7}S_{7}S_{5}V_{1}V_{5}$, $F_{7}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{4}F_{5}S_{7}S_{4}V_{3}V_{3}$, $F_{1}F_{5}S_{7}S_{2}V_{3}V_{3}$, $F_{4}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{1}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{4}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{1}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{4}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{1}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{4}F_{9}S_{7}S_{4}S_{4}V_{3}$, $F_{1}F_{5}S_{7}S_{2}S_{2}V_{3}$, $F_{4}F_{9}S_{5}S_{5}S_{4}V_{3}$, $F_{1}F_{5}S_{2}S_{5}S_{5}V_{3}$, $F_{4}F_{4}S_{7}S_{4}V_{13}V_{3}$, $F_{1}F_{1}S_{7}S_{2}V_{9}V_{3}$, $F_{4}F_{4}S_{7}S_{5}V_{13}V_{2}$, $F_{1}F_{1}S_{7}S_{5}V_{9}V_{2}$, $F_{3}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{8}S_{5}S_{4}V_{11}V_{3}$, $F_{3}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{3}F_{14}S_{7}V_{2}V_{5}V_{5}$, $F_{3}F_{6}S_{7}V_{4}V_{4}V_{2}$, $F_{3}F_{14}S_{5}V_{11}V_{2}V_{5}$, $F_{3}F_{6}S_{5}V_{11}V_{4}V_{2}$, $F_{3}F_{8}S_{7}V_{2}V_{2}V_{5}$, $F_{3}F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{3}F_{8}S_{5}V_{3}V_{2}V_{5}$, $F_{3}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{3}F_{9}S_{5}S_{4}V_{11}V_{2}$, $F_{3}F_{5}S_{2}S_{5}V_{11}V_{2}$, $F_{3}F_{9}S_{5}S_{4}V_{3}V_{5}$, $F_{3}F_{5}S_{2}S_{5}V_{3}V_{4}$, $F_{3}F_{9}S_{5}S_{5}S_{5}S_{4}$, $F_{3}F_{5}S_{2}S_{5}S_{5}S_{5}$, $F_{3}F_{9}S_{7}S_{5}S_{4}S_{4}$, $F_{3}F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{7}S_{4}V_{11}V_{3}V_{1}$, $F_{3}F_{7}S_{2}V_{11}V_{3}V_{1}$, $F_{3}F_{7}S_{5}V_{3}V_{1}V_{5}$, $F_{3}F_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{4}S_{4}V_{11}V_{13}V_{3}$, $F_{1}F_{3}S_{2}V_{9}V_{11}V_{3}$, $F_{3}F_{4}S_{5}V_{11}V_{13}V_{2}$, $F_{1}F_{3}S_{5}V_{9}V_{11}V_{2}$, $F_{3}F_{3}S_{7}S_{16}S_{5}S_{4}$, $F_{3}F_{3}S_{7}S_{16}S_{2}S_{5}$, $F_{3}F_{3}S_{7}S_{16}V_{2}V_{5}$, $F_{3}F_{3}S_{7}S_{16}V_{4}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{8}$} {{$F_{8}F_{8}S_{7}S_{7}S_{7}V_{3}$, $F_{8}F_{8}S_{7}S_{7}V_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{7}S_{7}S_{3}$, $F_{3}F_{8}S_{7}V_{3}V_{3}V_{3}$, $F_{3}F_{3}S_{7}S_{7}S_{3}S_{3}$, $F_{3}F_{3}S_{7}S_{3}V_{3}V_{3}$, $F_{5}F_{6}S_{7}S_{7}S_{7}V_{3}$, $F_{6}F_{6}S_{7}S_{7}V_{3}V_{3}$, $F_{5}F_{8}S_{7}S_{7}S_{7}S_{5}$, $F_{8}F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{5}S_{7}S_{7}S_{7}V_{2}$, $F_{3}F_{6}S_{7}S_{5}V_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{3}F_{3}S_{7}S_{7}V_{2}V_{2}$, $F_{3}F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{1}F_{6}S_{7}S_{7}S_{7}S_{3}$, $F_{5}F_{6}S_{7}V_{3}V_{3}V_{3}$, $F_{6}F_{6}S_{7}S_{7}S_{3}S_{3}$, $F_{6}F_{6}S_{7}S_{3}V_{3}V_{3}$, $F_{1}F_{8}S_{7}S_{7}S_{7}V_{2}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{8}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{8}F_{8}S_{7}S_{7}V_{2}V_{2}$, $F_{8}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{5}S_{7}V_{3}V_{3}V_{2}$, $F_{3}F_{6}S_{7}S_{3}S_{3}S_{5}$, $F_{3}F_{6}S_{3}S_{5}V_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{3}S_{5}S_{5}$, $F_{3}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{3}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{3}S_{7}S_{16}V_{3}V_{2}$, $F_{3}F_{3}S_{7}S_{16}S_{3}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{9}$} {{$F_{7}F_{8}S_{7}S_{7}S_{7}V_{4}$, $F_{7}F_{7}S_{7}S_{7}V_{4}V_{4}$, $F_{8}F_{8}S_{7}S_{7}S_{7}V_{3}$, $F_{8}F_{8}S_{7}S_{7}V_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{7}S_{7}S_{2}$, $F_{3}F_{7}S_{7}V_{3}V_{4}V_{4}$, $F_{3}F_{8}S_{7}V_{3}V_{3}V_{4}$, $F_{3}F_{3}S_{7}S_{7}S_{2}S_{2}$, $F_{3}F_{3}S_{7}S_{2}V_{3}V_{4}$, $F_{5}F_{5}S_{7}S_{7}S_{7}V_{4}$, $F_{5}F_{5}S_{7}S_{7}V_{4}V_{4}$, $F_{5}F_{8}S_{7}S_{7}S_{7}S_{5}$, $F_{8}F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{5}S_{7}S_{7}S_{7}V_{1}$, $F_{3}F_{5}S_{7}S_{5}V_{4}V_{4}$, $F_{3}F_{8}S_{7}S_{5}S_{5}V_{4}$, $F_{3}F_{3}S_{7}S_{7}V_{1}V_{1}$, $F_{3}F_{3}S_{7}S_{5}V_{4}V_{1}$, $F_{5}F_{6}S_{7}S_{7}S_{7}V_{3}$, $F_{5}F_{5}S_{7}S_{7}V_{3}V_{3}$, $F_{6}F_{7}S_{7}S_{7}S_{7}S_{5}$, $F_{7}F_{7}S_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{6}S_{7}S_{7}S_{7}V_{2}$, $F_{3}F_{5}S_{7}S_{5}V_{3}V_{3}$, $F_{3}F_{7}S_{7}S_{5}S_{5}V_{3}$, $F_{3}F_{3}S_{7}S_{7}V_{2}V_{2}$, $F_{3}F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{1}F_{5}S_{7}S_{7}S_{7}S_{2}$, $F_{5}F_{6}S_{7}V_{3}V_{4}V_{4}$, $F_{5}F_{5}S_{7}V_{3}V_{3}V_{4}$, $F_{5}F_{5}S_{7}S_{7}S_{2}S_{2}$, $F_{5}F_{5}S_{7}S_{2}V_{3}V_{4}$, $F_{1}F_{7}S_{7}S_{7}S_{7}V_{1}$, $F_{6}F_{7}S_{7}S_{5}V_{4}V_{4}$, $F_{7}F_{8}S_{7}S_{5}S_{5}V_{4}$, $F_{7}F_{7}S_{7}S_{7}V_{1}V_{1}$, $F_{7}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{1}F_{8}S_{7}S_{7}S_{7}V_{2}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{8}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{8}F_{8}S_{7}S_{7}V_{2}V_{2}$, $F_{8}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{6}S_{7}V_{4}V_{4}V_{2}$, $F_{3}F_{5}S_{7}V_{3}V_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{5}S_{2}S_{5}V_{3}V_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{7}S_{7}V_{3}V_{1}V_{1}$, $F_{3}F_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{3}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{3}F_{3}S_{7}S_{16}V_{4}V_{2}$, $F_{3}F_{3}S_{7}S_{16}V_{3}V_{1}$, $F_{3}F_{3}S_{7}S_{16}S_{2}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{10}$} {{$F_{8}F_{9}S_{7}S_{7}S_{7}S_{5}$, $F_{5}F_{8}S_{7}S_{7}S_{7}S_{5}$, $F_{9}F_{9}S_{7}S_{7}S_{5}S_{5}$, $F_{5}F_{5}S_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{8}S_{7}S_{7}S_{7}S_{4}$, $F_{3}F_{8}S_{7}S_{7}S_{7}S_{2}$, $F_{3}F_{9}S_{7}S_{5}S_{5}S_{5}$, $F_{3}F_{5}S_{7}S_{5}S_{5}S_{5}$, $F_{3}F_{3}S_{7}S_{7}S_{4}S_{4}$, $F_{3}F_{3}S_{7}S_{7}S_{2}S_{2}$, $F_{3}F_{3}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{3}S_{7}S_{2}S_{5}S_{5}$, $F_{1}F_{9}S_{7}S_{7}S_{7}S_{4}$, $F_{1}F_{5}S_{7}S_{7}S_{7}S_{2}$, $F_{8}F_{9}S_{7}S_{5}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{9}F_{9}S_{7}S_{7}S_{4}S_{4}$, $F_{5}F_{5}S_{7}S_{7}S_{2}S_{2}$, $F_{9}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{9}S_{7}S_{5}S_{4}S_{4}$, $F_{3}F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{9}S_{5}S_{5}S_{5}S_{4}$, $F_{3}F_{5}S_{2}S_{5}S_{5}S_{5}$, $F_{3}F_{3}S_{7}S_{16}S_{5}S_{4}$, $F_{3}F_{3}S_{7}S_{16}S_{2}S_{5}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 13 $(\Delta B, \Delta L)$ = (1, -5) UV completions for topology 11 (see Fig.~\ref{fig:d=13_topologies}).} 
 \label{tab:T13Top11B1L-5}
 \end{center}


==> anc/Tables_dim13/Table_dim13_Top12_B1_L-5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {13} ^{ 12 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{1}$} {{$F_{3}F_{7}F_{14}S_{7}S_{9}S_{5}$, $F_{3}F_{6}F_{7}S_{7}S_{14}S_{5}$, $F_{3}F_{7}F_{14}S_{9}S_{5}V_{11}$, $F_{3}F_{6}F_{7}S_{14}S_{5}V_{11}$, $F_{11}F_{7}F_{14}S_{9}S_{5}V_{11}$, $F_{2}F_{6}F_{7}S_{14}S_{5}V_{11}$, $F_{11}F_{7}F_{14}S_{9}S_{9}S_{5}$, $F_{2}F_{6}F_{7}S_{14}S_{14}S_{5}$, $F_{11}F_{7}F_{13}V_{11}V_{12}V_{3}$, $F_{2}F_{7}F_{13}V_{11}V_{12}V_{3}$, $F_{11}F_{7}F_{13}S_{9}V_{12}V_{3}$, $F_{2}F_{7}F_{13}S_{14}V_{12}V_{3}$, $F_{10}F_{7}F_{13}S_{9}V_{12}V_{3}$, $F_{10}F_{7}F_{13}S_{14}V_{12}V_{3}$, $F_{3}F_{7}F_{8}S_{7}S_{9}S_{5}$, $F_{3}F_{7}F_{8}S_{7}S_{14}S_{5}$, $F_{3}F_{7}F_{8}S_{9}S_{5}V_{11}$, $F_{3}F_{7}F_{8}S_{14}S_{5}V_{11}$, $F_{5}F_{7}F_{8}S_{7}S_{9}S_{5}$, $F_{5}F_{7}F_{8}S_{7}S_{14}S_{5}$, $F_{5}F_{7}F_{8}S_{9}S_{5}V_{3}$, $F_{5}F_{7}F_{8}S_{14}S_{5}V_{3}$, $F_{7}F_{8}F_{8}S_{9}S_{5}V_{11}$, $F_{7}F_{8}F_{8}S_{14}S_{5}V_{11}$, $F_{7}F_{8}F_{8}S_{9}S_{5}V_{3}$, $F_{7}F_{8}F_{8}S_{14}S_{5}V_{3}$, $F_{7}F_{8}F_{8}S_{9}S_{5}S_{5}$, $F_{7}F_{8}F_{8}S_{14}S_{5}S_{5}$, $F_{11}F_{7}F_{9}V_{11}V_{11}V_{5}$, $F_{2}F_{5}F_{7}V_{11}V_{11}V_{4}$, $F_{11}F_{7}F_{9}S_{9}V_{11}V_{5}$, $F_{2}F_{5}F_{7}S_{14}V_{11}V_{4}$, $F_{7}F_{8}F_{9}V_{11}V_{11}V_{5}$, $F_{5}F_{7}F_{8}V_{11}V_{11}V_{4}$, $F_{7}F_{8}F_{9}V_{11}V_{3}V_{5}$, $F_{5}F_{7}F_{8}V_{11}V_{3}V_{4}$, $F_{7}F_{8}F_{9}S_{5}V_{11}V_{5}$, $F_{5}F_{7}F_{8}S_{5}V_{11}V_{4}$, $F_{7}F_{9}F_{14}S_{9}V_{11}V_{5}$, $F_{5}F_{6}F_{7}S_{14}V_{11}V_{4}$, $F_{7}F_{9}F_{14}S_{5}V_{11}V_{5}$, $F_{5}F_{6}F_{7}S_{5}V_{11}V_{4}$, $F_{10}F_{7}F_{7}S_{7}S_{9}S_{6}$, $F_{10}F_{7}F_{7}S_{7}S_{14}S_{6}$, $F_{7}F_{7}F_{14}S_{7}S_{9}S_{6}$, $F_{6}F_{7}F_{7}S_{7}S_{14}S_{6}$, $F_{7}F_{7}F_{14}S_{7}S_{5}S_{6}$, $F_{6}F_{7}F_{7}S_{7}S_{5}S_{6}$, $F_{3}F_{4}F_{14}S_{7}S_{9}S_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{14}S_{3}$, $F_{3}F_{4}F_{14}S_{9}S_{3}V_{11}$, $F_{1}F_{3}F_{6}S_{14}S_{3}V_{11}$, $F_{4}F_{11}F_{14}S_{9}S_{3}V_{11}$, $F_{1}F_{2}F_{6}S_{14}S_{3}V_{11}$, $F_{4}F_{11}F_{14}S_{9}S_{9}S_{3}$, $F_{1}F_{2}F_{6}S_{14}S_{14}S_{3}$, $F_{3}F_{4}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{4}F_{8}S_{5}S_{5}V_{11}$, $F_{1}F_{3}F_{8}S_{5}S_{5}V_{11}$, $F_{4}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{4}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{4}F_{8}F_{8}S_{5}S_{5}V_{11}$, $F_{1}F_{8}F_{8}S_{5}S_{5}V_{11}$, $F_{4}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{1}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{4}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{1}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{4}F_{11}F_{9}V_{11}V_{3}V_{5}$, $F_{1}F_{2}F_{5}V_{11}V_{3}V_{4}$, $F_{4}F_{11}F_{9}S_{9}V_{3}V_{5}$, $F_{1}F_{2}F_{5}S_{14}V_{3}V_{4}$, $F_{4}F_{8}F_{9}V_{11}V_{3}V_{5}$, $F_{1}F_{5}F_{8}V_{11}V_{3}V_{4}$, $F_{4}F_{8}F_{9}V_{3}V_{3}V_{5}$, $F_{1}F_{5}F_{8}V_{3}V_{3}V_{4}$, $F_{4}F_{8}F_{9}S_{5}V_{3}V_{5}$, $F_{1}F_{5}F_{8}S_{5}V_{3}V_{4}$, $F_{4}F_{9}F_{14}S_{9}V_{3}V_{5}$, $F_{1}F_{5}F_{6}S_{14}V_{3}V_{4}$, $F_{4}F_{9}F_{14}S_{5}V_{3}V_{5}$, $F_{1}F_{5}F_{6}S_{5}V_{3}V_{4}$, $F_{2}F_{4}F_{5}S_{7}S_{9}S_{3}$, $F_{1}F_{2}F_{5}S_{7}S_{14}S_{3}$, $F_{2}F_{4}F_{5}S_{9}S_{3}V_{3}$, $F_{1}F_{2}F_{5}S_{14}S_{3}V_{3}$, $F_{2}F_{4}F_{6}S_{9}S_{3}V_{3}$, $F_{1}F_{2}F_{6}S_{14}S_{3}V_{3}$, $F_{2}F_{4}F_{6}S_{9}S_{3}S_{3}$, $F_{1}F_{2}F_{6}S_{14}S_{3}S_{3}$, $F_{3}F_{4}F_{8}V_{11}V_{11}V_{2}$, $F_{1}F_{3}F_{8}V_{11}V_{11}V_{2}$, $F_{3}F_{4}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{3}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{4}F_{8}S_{5}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{5}V_{11}V_{2}$, $F_{3}F_{4}F_{6}V_{11}V_{3}V_{2}$, $F_{1}F_{3}F_{6}V_{11}V_{3}V_{2}$, $F_{3}F_{4}F_{6}S_{3}V_{11}V_{2}$, $F_{1}F_{3}F_{6}S_{3}V_{11}V_{2}$, $F_{3}F_{4}F_{8}S_{3}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{3}V_{11}V_{2}$, $F_{4}F_{4}F_{14}S_{7}S_{9}S_{4}$, $F_{1}F_{1}F_{6}S_{7}S_{14}S_{2}$, $F_{4}F_{4}F_{14}S_{7}S_{5}S_{4}$, $F_{1}F_{1}F_{6}S_{7}S_{2}S_{5}$, $F_{4}F_{4}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{1}F_{8}S_{7}S_{2}S_{5}$, $F_{4}F_{4}F_{8}S_{7}S_{3}S_{4}$, $F_{1}F_{1}F_{8}S_{7}S_{2}S_{3}$, $F_{3}F_{11}F_{13}S_{3}V_{11}V_{12}$, $F_{2}F_{3}F_{13}S_{3}V_{11}V_{12}$, $F_{3}F_{11}F_{13}S_{9}S_{3}V_{12}$, $F_{2}F_{3}F_{13}S_{14}S_{3}V_{12}$, $F_{3}F_{10}F_{13}S_{9}S_{3}V_{12}$, $F_{3}F_{10}F_{13}S_{14}S_{3}V_{12}$, $F_{3}F_{11}F_{9}S_{5}V_{11}V_{5}$, $F_{2}F_{3}F_{5}S_{5}V_{11}V_{4}$, $F_{3}F_{11}F_{9}S_{9}S_{5}V_{5}$, $F_{2}F_{3}F_{5}S_{14}S_{5}V_{4}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{5}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{4}$, $F_{3}F_{8}F_{9}S_{5}V_{3}V_{5}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{5}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{4}$, $F_{3}F_{9}F_{14}S_{9}S_{5}V_{5}$, $F_{3}F_{5}F_{6}S_{14}S_{5}V_{4}$, $F_{3}F_{9}F_{14}S_{5}S_{5}V_{5}$, $F_{3}F_{5}F_{6}S_{5}S_{5}V_{4}$, $F_{3}F_{10}F_{7}S_{9}S_{6}V_{3}$, $F_{3}F_{10}F_{7}S_{14}S_{6}V_{3}$, $F_{3}F_{7}F_{14}S_{9}S_{6}V_{3}$, $F_{3}F_{6}F_{7}S_{14}S_{6}V_{3}$, $F_{3}F_{7}F_{14}S_{5}S_{6}V_{3}$, $F_{3}F_{6}F_{7}S_{5}S_{6}V_{3}$, $F_{3}F_{3}F_{8}S_{9}V_{11}V_{2}$, $F_{3}F_{3}F_{8}S_{14}V_{11}V_{2}$, $F_{3}F_{3}F_{8}S_{9}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{14}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{9}S_{5}V_{2}$, $F_{3}F_{3}F_{8}S_{14}S_{5}V_{2}$, $F_{3}F_{3}F_{6}S_{9}V_{3}V_{2}$, $F_{3}F_{3}F_{6}S_{14}V_{3}V_{2}$, $F_{3}F_{3}F_{6}S_{9}S_{3}V_{2}$, $F_{3}F_{3}F_{6}S_{14}S_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{9}S_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{14}S_{3}V_{2}$, $F_{3}F_{4}F_{14}S_{9}S_{4}V_{11}$, $F_{1}F_{3}F_{6}S_{14}S_{2}V_{11}$, $F_{3}F_{4}F_{14}S_{5}S_{4}V_{11}$, $F_{1}F_{3}F_{6}S_{2}S_{5}V_{11}$, $F_{3}F_{4}F_{8}S_{5}S_{4}V_{11}$, $F_{1}F_{3}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{4}F_{8}S_{3}S_{4}V_{11}$, $F_{1}F_{3}F_{8}S_{2}S_{3}V_{11}$, $F_{3}F_{10}F_{7}S_{7}S_{9}S_{3}$, $F_{3}F_{10}F_{7}S_{7}S_{14}S_{3}$, $F_{3}F_{10}F_{7}S_{9}S_{3}V_{11}$, $F_{3}F_{10}F_{7}S_{14}S_{3}V_{11}$, $F_{10}F_{11}F_{7}S_{9}S_{3}V_{11}$, $F_{2}F_{10}F_{7}S_{14}S_{3}V_{11}$, $F_{10}F_{11}F_{7}S_{9}S_{9}S_{3}$, $F_{2}F_{10}F_{7}S_{14}S_{14}S_{3}$, $F_{3}F_{7}F_{14}S_{7}S_{5}S_{5}$, $F_{3}F_{6}F_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{7}F_{14}S_{5}S_{5}V_{11}$, $F_{3}F_{6}F_{7}S_{5}S_{5}V_{11}$, $F_{5}F_{7}F_{14}S_{7}S_{5}S_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{5}S_{5}$, $F_{5}F_{7}F_{14}S_{5}S_{5}V_{3}$, $F_{5}F_{6}F_{7}S_{5}S_{5}V_{3}$, $F_{7}F_{8}F_{14}S_{5}S_{5}V_{11}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{11}$, $F_{7}F_{8}F_{14}S_{5}S_{5}V_{3}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{3}$, $F_{7}F_{8}F_{14}S_{5}S_{5}S_{5}$, $F_{6}F_{7}F_{8}S_{5}S_{5}S_{5}$, $F_{11}F_{7}F_{13}V_{11}V_{3}V_{5}$, $F_{2}F_{7}F_{13}V_{11}V_{3}V_{4}$, $F_{11}F_{7}F_{13}S_{9}V_{3}V_{5}$, $F_{2}F_{7}F_{13}S_{14}V_{3}V_{4}$, $F_{7}F_{8}F_{13}V_{11}V_{3}V_{5}$, $F_{7}F_{8}F_{13}V_{11}V_{3}V_{4}$, $F_{7}F_{8}F_{13}V_{3}V_{3}V_{5}$, $F_{7}F_{8}F_{13}V_{3}V_{3}V_{4}$, $F_{7}F_{8}F_{13}S_{5}V_{3}V_{5}$, $F_{7}F_{8}F_{13}S_{5}V_{3}V_{4}$, $F_{7}F_{13}F_{14}S_{9}V_{3}V_{5}$, $F_{6}F_{7}F_{13}S_{14}V_{3}V_{4}$, $F_{7}F_{13}F_{14}S_{5}V_{3}V_{5}$, $F_{6}F_{7}F_{13}S_{5}V_{3}V_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{9}S_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{14}S_{3}$, $F_{5}F_{7}F_{8}S_{9}S_{3}V_{3}$, $F_{5}F_{7}F_{8}S_{14}S_{3}V_{3}$, $F_{6}F_{7}F_{8}S_{9}S_{3}V_{3}$, $F_{6}F_{7}F_{8}S_{14}S_{3}V_{3}$, $F_{6}F_{7}F_{8}S_{9}S_{3}S_{3}$, $F_{6}F_{7}F_{8}S_{14}S_{3}S_{3}$, $F_{7}F_{8}F_{9}V_{11}V_{11}V_{2}$, $F_{5}F_{7}F_{8}V_{11}V_{11}V_{2}$, $F_{7}F_{8}F_{9}V_{11}V_{3}V_{2}$, $F_{5}F_{7}F_{8}V_{11}V_{3}V_{2}$, $F_{7}F_{8}F_{9}S_{5}V_{11}V_{2}$, $F_{5}F_{7}F_{8}S_{5}V_{11}V_{2}$, $F_{6}F_{7}F_{9}V_{11}V_{3}V_{2}$, $F_{5}F_{6}F_{7}V_{11}V_{3}V_{2}$, $F_{6}F_{7}F_{9}S_{3}V_{11}V_{2}$, $F_{5}F_{6}F_{7}S_{3}V_{11}V_{2}$, $F_{7}F_{8}F_{9}S_{3}V_{11}V_{2}$, $F_{5}F_{7}F_{8}S_{3}V_{11}V_{2}$, $F_{7}F_{7}F_{14}S_{7}S_{9}S_{4}$, $F_{6}F_{7}F_{7}S_{7}S_{14}S_{2}$, $F_{7}F_{7}F_{14}S_{7}S_{5}S_{4}$, $F_{6}F_{7}F_{7}S_{7}S_{2}S_{5}$, $F_{7}F_{7}F_{8}S_{7}S_{5}S_{4}$, $F_{7}F_{7}F_{8}S_{7}S_{2}S_{5}$, $F_{7}F_{7}F_{8}S_{7}S_{3}S_{4}$, $F_{7}F_{7}F_{8}S_{7}S_{2}S_{3}$, $F_{3}F_{4}F_{14}S_{7}S_{3}S_{5}$, $F_{1}F_{3}F_{6}S_{7}S_{3}S_{5}$, $F_{3}F_{4}F_{14}S_{3}S_{5}V_{11}$, $F_{1}F_{3}F_{6}S_{3}S_{5}V_{11}$, $F_{4}F_{5}F_{14}S_{7}S_{3}S_{5}$, $F_{1}F_{5}F_{6}S_{7}S_{3}S_{5}$, $F_{4}F_{5}F_{14}S_{3}S_{5}V_{3}$, $F_{1}F_{5}F_{6}S_{3}S_{5}V_{3}$, $F_{4}F_{8}F_{14}S_{3}S_{5}V_{11}$, $F_{1}F_{6}F_{8}S_{3}S_{5}V_{11}$, $F_{4}F_{8}F_{14}S_{3}S_{5}V_{3}$, $F_{1}F_{6}F_{8}S_{3}S_{5}V_{3}$, $F_{4}F_{8}F_{14}S_{3}S_{5}S_{5}$, $F_{1}F_{6}F_{8}S_{3}S_{5}S_{5}$, $F_{4}F_{5}F_{8}S_{7}S_{3}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{3}S_{5}$, $F_{4}F_{5}F_{8}S_{3}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{3}S_{5}V_{3}$, $F_{4}F_{6}F_{8}S_{3}S_{5}V_{3}$, $F_{4}F_{6}F_{8}S_{3}S_{3}S_{5}$, $F_{1}F_{6}F_{8}S_{3}S_{3}S_{5}$, $F_{4}F_{8}F_{9}V_{11}V_{3}V_{2}$, $F_{1}F_{5}F_{8}V_{11}V_{3}V_{2}$, $F_{4}F_{8}F_{9}V_{3}V_{3}V_{2}$, $F_{1}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{4}F_{8}F_{9}S_{5}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{4}F_{6}F_{9}V_{3}V_{3}V_{2}$, $F_{1}F_{5}F_{6}V_{3}V_{3}V_{2}$, $F_{4}F_{6}F_{9}S_{3}V_{3}V_{2}$, $F_{1}F_{5}F_{6}S_{3}V_{3}V_{2}$, $F_{4}F_{8}F_{9}S_{3}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{3}V_{3}V_{2}$, $F_{3}F_{4}F_{6}V_{10}V_{11}V_{3}$, $F_{1}F_{3}F_{6}V_{10}V_{11}V_{3}$, $F_{3}F_{4}F_{6}S_{3}V_{10}V_{11}$, $F_{1}F_{3}F_{6}S_{3}V_{10}V_{11}$, $F_{2}F_{3}F_{4}S_{3}V_{10}V_{11}$, $F_{1}F_{2}F_{3}S_{3}V_{10}V_{11}$, $F_{4}F_{4}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{1}F_{8}S_{7}S_{16}S_{5}$, $F_{4}F_{4}F_{8}S_{7}S_{16}S_{3}$, $F_{1}F_{1}F_{8}S_{7}S_{16}S_{3}$, $F_{2}F_{4}F_{4}S_{7}S_{16}S_{3}$, $F_{1}F_{1}F_{2}S_{7}S_{16}S_{3}$, $F_{3}F_{11}F_{13}S_{3}V_{11}V_{5}$, $F_{2}F_{3}F_{13}S_{3}V_{11}V_{4}$, $F_{3}F_{11}F_{13}S_{9}S_{3}V_{5}$, $F_{2}F_{3}F_{13}S_{14}S_{3}V_{4}$, $F_{3}F_{8}F_{13}S_{3}V_{11}V_{5}$, $F_{3}F_{8}F_{13}S_{3}V_{11}V_{4}$, $F_{3}F_{8}F_{13}S_{3}V_{3}V_{5}$, $F_{3}F_{8}F_{13}S_{3}V_{3}V_{4}$, $F_{3}F_{8}F_{13}S_{3}S_{5}V_{5}$, $F_{3}F_{8}F_{13}S_{3}S_{5}V_{4}$, $F_{3}F_{13}F_{14}S_{9}S_{3}V_{5}$, $F_{3}F_{6}F_{13}S_{14}S_{3}V_{4}$, $F_{3}F_{13}F_{14}S_{3}S_{5}V_{5}$, $F_{3}F_{6}F_{13}S_{3}S_{5}V_{4}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{2}$, $F_{3}F_{8}F_{9}S_{5}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{2}$, $F_{3}F_{6}F_{9}S_{5}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{5}V_{3}V_{2}$, $F_{3}F_{6}F_{9}S_{3}S_{5}V_{2}$, $F_{3}F_{5}F_{6}S_{3}S_{5}V_{2}$, $F_{3}F_{8}F_{9}S_{3}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{3}S_{5}V_{2}$, $F_{3}F_{7}F_{14}S_{9}S_{4}V_{3}$, $F_{3}F_{6}F_{7}S_{14}S_{2}V_{3}$, $F_{3}F_{7}F_{14}S_{5}S_{4}V_{3}$, $F_{3}F_{6}F_{7}S_{2}S_{5}V_{3}$, $F_{3}F_{7}F_{8}S_{5}S_{4}V_{3}$, $F_{3}F_{7}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{7}F_{8}S_{3}S_{4}V_{3}$, $F_{3}F_{7}F_{8}S_{2}S_{3}V_{3}$, $F_{3}F_{3}F_{6}S_{9}V_{10}V_{3}$, $F_{3}F_{3}F_{6}S_{14}V_{10}V_{3}$, $F_{3}F_{3}F_{6}S_{9}S_{3}V_{10}$, $F_{3}F_{3}F_{6}S_{14}S_{3}V_{10}$, $F_{2}F_{3}F_{3}S_{9}S_{3}V_{10}$, $F_{2}F_{3}F_{3}S_{14}S_{3}V_{10}$, $F_{3}F_{4}F_{8}S_{16}S_{5}V_{11}$, $F_{1}F_{3}F_{8}S_{16}S_{5}V_{11}$, $F_{3}F_{4}F_{8}S_{16}S_{3}V_{11}$, $F_{1}F_{3}F_{8}S_{16}S_{3}V_{11}$, $F_{2}F_{3}F_{4}S_{16}S_{3}V_{11}$, $F_{1}F_{2}F_{3}S_{16}S_{3}V_{11}$, $F_{10}F_{11}F_{7}S_{3}V_{11}V_{12}$, $F_{2}F_{10}F_{7}S_{3}V_{11}V_{12}$, $F_{10}F_{11}F_{7}S_{9}S_{3}V_{12}$, $F_{2}F_{10}F_{7}S_{14}S_{3}V_{12}$, $F_{10}F_{10}F_{7}S_{9}S_{3}V_{12}$, $F_{10}F_{10}F_{7}S_{14}S_{3}V_{12}$, $F_{11}F_{7}F_{14}S_{5}V_{11}V_{5}$, $F_{2}F_{6}F_{7}S_{5}V_{11}V_{4}$, $F_{11}F_{7}F_{14}S_{9}S_{5}V_{5}$, $F_{2}F_{6}F_{7}S_{14}S_{5}V_{4}$, $F_{7}F_{8}F_{14}S_{5}V_{11}V_{5}$, $F_{6}F_{7}F_{8}S_{5}V_{11}V_{4}$, $F_{7}F_{8}F_{14}S_{5}V_{3}V_{5}$, $F_{6}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{7}F_{8}F_{14}S_{5}S_{5}V_{5}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{4}$, $F_{7}F_{14}F_{14}S_{9}S_{5}V_{5}$, $F_{6}F_{6}F_{7}S_{14}S_{5}V_{4}$, $F_{7}F_{14}F_{14}S_{5}S_{5}V_{5}$, $F_{6}F_{6}F_{7}S_{5}S_{5}V_{4}$, $F_{10}F_{7}F_{13}S_{9}S_{6}V_{3}$, $F_{10}F_{7}F_{13}S_{14}S_{6}V_{3}$, $F_{7}F_{13}F_{14}S_{9}S_{6}V_{3}$, $F_{6}F_{7}F_{13}S_{14}S_{6}V_{3}$, $F_{7}F_{13}F_{14}S_{5}S_{6}V_{3}$, $F_{6}F_{7}F_{13}S_{5}S_{6}V_{3}$, $F_{7}F_{8}F_{8}S_{9}V_{11}V_{2}$, $F_{7}F_{8}F_{8}S_{14}V_{11}V_{2}$, $F_{7}F_{8}F_{8}S_{9}V_{3}V_{2}$, $F_{7}F_{8}F_{8}S_{14}V_{3}V_{2}$, $F_{7}F_{8}F_{8}S_{9}S_{5}V_{2}$, $F_{7}F_{8}F_{8}S_{14}S_{5}V_{2}$, $F_{6}F_{7}F_{8}S_{9}V_{3}V_{2}$, $F_{6}F_{7}F_{8}S_{14}V_{3}V_{2}$, $F_{6}F_{7}F_{8}S_{9}S_{3}V_{2}$, $F_{6}F_{7}F_{8}S_{14}S_{3}V_{2}$, $F_{7}F_{8}F_{8}S_{9}S_{3}V_{2}$, $F_{7}F_{8}F_{8}S_{14}S_{3}V_{2}$, $F_{7}F_{9}F_{14}S_{9}S_{4}V_{11}$, $F_{5}F_{6}F_{7}S_{14}S_{2}V_{11}$, $F_{7}F_{9}F_{14}S_{5}S_{4}V_{11}$, $F_{5}F_{6}F_{7}S_{2}S_{5}V_{11}$, $F_{7}F_{8}F_{9}S_{5}S_{4}V_{11}$, $F_{5}F_{7}F_{8}S_{2}S_{5}V_{11}$, $F_{7}F_{8}F_{9}S_{3}S_{4}V_{11}$, $F_{5}F_{7}F_{8}S_{2}S_{3}V_{11}$, $F_{4}F_{11}F_{14}S_{3}V_{11}V_{5}$, $F_{1}F_{2}F_{6}S_{3}V_{11}V_{4}$, $F_{4}F_{11}F_{14}S_{9}S_{3}V_{5}$, $F_{1}F_{2}F_{6}S_{14}S_{3}V_{4}$, $F_{4}F_{8}F_{14}S_{3}V_{11}V_{5}$, $F_{1}F_{6}F_{8}S_{3}V_{11}V_{4}$, $F_{4}F_{8}F_{14}S_{3}V_{3}V_{5}$, $F_{1}F_{6}F_{8}S_{3}V_{3}V_{4}$, $F_{4}F_{8}F_{14}S_{3}S_{5}V_{5}$, $F_{1}F_{6}F_{8}S_{3}S_{5}V_{4}$, $F_{4}F_{14}F_{14}S_{9}S_{3}V_{5}$, $F_{1}F_{6}F_{6}S_{14}S_{3}V_{4}$, $F_{4}F_{14}F_{14}S_{3}S_{5}V_{5}$, $F_{1}F_{6}F_{6}S_{3}S_{5}V_{4}$, $F_{4}F_{8}F_{8}S_{5}V_{11}V_{2}$, $F_{1}F_{8}F_{8}S_{5}V_{11}V_{2}$, $F_{4}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{4}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{1}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{4}F_{6}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{6}F_{8}S_{5}V_{3}V_{2}$, $F_{4}F_{6}F_{8}S_{3}S_{5}V_{2}$, $F_{1}F_{6}F_{8}S_{3}S_{5}V_{2}$, $F_{4}F_{8}F_{8}S_{3}S_{5}V_{2}$, $F_{1}F_{8}F_{8}S_{3}S_{5}V_{2}$, $F_{4}F_{9}F_{14}S_{9}S_{4}V_{3}$, $F_{1}F_{5}F_{6}S_{14}S_{2}V_{3}$, $F_{4}F_{9}F_{14}S_{5}S_{4}V_{3}$, $F_{1}F_{5}F_{6}S_{2}S_{5}V_{3}$, $F_{4}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{1}F_{5}F_{8}S_{2}S_{5}V_{3}$, $F_{4}F_{8}F_{9}S_{3}S_{4}V_{3}$, $F_{1}F_{5}F_{8}S_{2}S_{3}V_{3}$, $F_{2}F_{4}F_{6}S_{9}V_{10}V_{3}$, $F_{1}F_{2}F_{6}S_{14}V_{10}V_{3}$, $F_{2}F_{4}F_{6}S_{9}S_{3}V_{10}$, $F_{1}F_{2}F_{6}S_{14}S_{3}V_{10}$, $F_{2}F_{2}F_{4}S_{9}S_{3}V_{10}$, $F_{1}F_{2}F_{2}S_{14}S_{3}V_{10}$, $F_{3}F_{10}F_{13}S_{9}S_{3}S_{6}$, $F_{3}F_{10}F_{13}S_{14}S_{3}S_{6}$, $F_{3}F_{13}F_{14}S_{9}S_{3}S_{6}$, $F_{3}F_{6}F_{13}S_{14}S_{3}S_{6}$, $F_{3}F_{13}F_{14}S_{3}S_{5}S_{6}$, $F_{3}F_{6}F_{13}S_{3}S_{5}S_{6}$, $F_{3}F_{9}F_{14}S_{9}S_{5}S_{4}$, $F_{3}F_{5}F_{6}S_{14}S_{2}S_{5}$, $F_{3}F_{9}F_{14}S_{5}S_{5}S_{4}$, $F_{3}F_{5}F_{6}S_{2}S_{5}S_{5}$, $F_{3}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{8}F_{9}S_{3}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{2}S_{3}S_{5}$, $F_{3}F_{3}F_{8}S_{16}S_{9}S_{5}$, $F_{3}F_{3}F_{8}S_{14}S_{16}S_{5}$, $F_{3}F_{3}F_{8}S_{16}S_{9}S_{3}$, $F_{3}F_{3}F_{8}S_{14}S_{16}S_{3}$, $F_{2}F_{3}F_{3}S_{16}S_{9}S_{3}$, $F_{2}F_{3}F_{3}S_{14}S_{16}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{2}$} {{$F_{1}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{3}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{3}F_{7}F_{8}V_{11}V_{11}V_{4}$, $F_{1}F_{6}F_{7}S_{7}S_{14}S_{5}$, $F_{2}F_{6}F_{7}S_{7}S_{14}S_{5}$, $F_{2}F_{6}F_{7}S_{14}S_{14}S_{5}$, $F_{3}F_{7}F_{13}S_{7}V_{12}V_{3}$, $F_{3}F_{7}F_{13}V_{11}V_{12}V_{3}$, $F_{2}F_{7}F_{13}S_{7}V_{12}V_{3}$, $F_{2}F_{7}F_{13}S_{14}V_{12}V_{3}$, $F_{10}F_{7}F_{13}V_{11}V_{12}V_{3}$, $F_{10}F_{7}F_{13}S_{14}V_{12}V_{3}$, $F_{10}F_{7}F_{13}V_{12}V_{12}V_{3}$, $F_{1}F_{6}F_{7}S_{7}V_{12}V_{3}$, $F_{5}F_{6}F_{7}S_{7}V_{12}V_{3}$, $F_{5}F_{6}F_{7}V_{12}V_{3}V_{3}$, $F_{3}F_{7}F_{8}S_{7}S_{14}S_{5}$, $F_{3}F_{7}F_{8}S_{14}S_{5}V_{11}$, $F_{5}F_{7}F_{8}S_{7}S_{14}S_{5}$, $F_{5}F_{7}F_{8}S_{14}S_{5}V_{3}$, $F_{7}F_{8}F_{8}S_{14}S_{5}V_{11}$, $F_{7}F_{8}F_{8}S_{14}S_{5}V_{3}$, $F_{7}F_{8}F_{8}S_{14}S_{5}S_{5}$, $F_{2}F_{5}F_{7}S_{7}V_{11}V_{4}$, $F_{2}F_{5}F_{7}S_{14}V_{11}V_{4}$, $F_{5}F_{5}F_{7}S_{7}V_{11}V_{4}$, $F_{5}F_{5}F_{7}V_{11}V_{3}V_{4}$, $F_{5}F_{6}F_{7}S_{14}V_{11}V_{4}$, $F_{5}F_{6}F_{7}V_{11}V_{3}V_{4}$, $F_{5}F_{6}F_{7}V_{11}V_{4}V_{4}$, $F_{10}F_{7}F_{7}S_{7}S_{6}V_{11}$, $F_{10}F_{7}F_{7}S_{7}S_{14}S_{6}$, $F_{10}F_{7}F_{7}S_{7}S_{6}V_{12}$, $F_{7}F_{7}F_{8}S_{7}S_{6}V_{11}$, $F_{7}F_{7}F_{8}S_{7}S_{6}V_{3}$, $F_{7}F_{7}F_{8}S_{7}S_{5}S_{6}$, $F_{6}F_{7}F_{7}S_{7}S_{14}S_{6}$, $F_{6}F_{7}F_{7}S_{7}S_{6}V_{3}$, $F_{6}F_{7}F_{7}S_{7}S_{6}V_{4}$, $F_{7}F_{7}F_{13}S_{7}S_{6}V_{12}$, $F_{7}F_{7}F_{13}S_{7}S_{5}S_{6}$, $F_{7}F_{7}F_{13}S_{7}S_{6}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{3}V_{11}$, $F_{3}F_{3}F_{8}S_{7}S_{3}V_{11}$, $F_{3}F_{3}F_{8}S_{3}V_{11}V_{11}$, $F_{1}F_{3}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{5}V_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{3}F_{8}S_{5}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{2}F_{3}F_{5}S_{7}S_{3}V_{11}$, $F_{2}F_{3}F_{5}S_{3}V_{11}V_{3}$, $F_{2}F_{3}F_{6}S_{3}V_{11}V_{3}$, $F_{2}F_{3}F_{6}S_{3}S_{3}V_{11}$, $F_{3}F_{3}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{6}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{6}S_{7}S_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{7}S_{3}V_{2}$, $F_{1}F_{1}F_{6}S_{7}S_{14}S_{3}$, $F_{1}F_{2}F_{6}S_{7}S_{14}S_{3}$, $F_{1}F_{2}F_{6}S_{14}S_{14}S_{3}$, $F_{1}F_{1}F_{6}S_{7}V_{3}V_{4}$, $F_{1}F_{5}F_{6}S_{7}V_{3}V_{4}$, $F_{1}F_{5}F_{6}V_{3}V_{3}V_{4}$, $F_{1}F_{2}F_{5}S_{7}V_{3}V_{4}$, $F_{1}F_{2}F_{5}S_{14}V_{3}V_{4}$, $F_{1}F_{5}F_{5}S_{7}V_{3}V_{4}$, $F_{1}F_{5}F_{5}V_{3}V_{3}V_{4}$, $F_{1}F_{5}F_{6}S_{14}V_{3}V_{4}$, $F_{1}F_{5}F_{6}V_{3}V_{4}V_{4}$, $F_{1}F_{2}F_{5}S_{7}S_{14}S_{3}$, $F_{1}F_{2}F_{5}S_{14}S_{3}V_{3}$, $F_{1}F_{2}F_{6}S_{14}S_{3}V_{3}$, $F_{1}F_{2}F_{6}S_{14}S_{3}S_{3}$, $F_{1}F_{1}F_{6}S_{7}S_{14}S_{2}$, $F_{1}F_{1}F_{6}S_{7}S_{2}V_{3}$, $F_{1}F_{1}F_{6}S_{7}S_{2}V_{4}$, $F_{1}F_{1}F_{6}S_{7}S_{2}S_{3}$, $F_{1}F_{1}F_{5}S_{7}S_{2}V_{4}$, $F_{1}F_{1}F_{5}S_{7}S_{2}S_{3}$, $F_{3}F_{3}F_{13}S_{7}S_{3}V_{12}$, $F_{3}F_{3}F_{13}S_{3}V_{11}V_{12}$, $F_{2}F_{3}F_{13}S_{7}S_{3}V_{12}$, $F_{2}F_{3}F_{13}S_{14}S_{3}V_{12}$, $F_{3}F_{10}F_{13}S_{3}V_{11}V_{12}$, $F_{3}F_{10}F_{13}S_{14}S_{3}V_{12}$, $F_{3}F_{10}F_{13}S_{3}V_{12}V_{12}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{3}F_{8}S_{5}V_{11}V_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{5}V_{11}V_{4}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{2}F_{3}F_{5}S_{7}S_{5}V_{4}$, $F_{2}F_{3}F_{5}S_{14}S_{5}V_{4}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{4}$, $F_{3}F_{5}F_{5}S_{5}V_{3}V_{4}$, $F_{3}F_{5}F_{6}S_{14}S_{5}V_{4}$, $F_{3}F_{5}F_{6}S_{5}V_{3}V_{4}$, $F_{3}F_{5}F_{6}S_{5}V_{4}V_{4}$, $F_{3}F_{10}F_{7}S_{6}V_{11}V_{3}$, $F_{3}F_{10}F_{7}S_{14}S_{6}V_{3}$, $F_{3}F_{10}F_{7}S_{6}V_{12}V_{3}$, $F_{3}F_{7}F_{8}S_{6}V_{11}V_{3}$, $F_{3}F_{7}F_{8}S_{6}V_{3}V_{3}$, $F_{3}F_{7}F_{8}S_{5}S_{6}V_{3}$, $F_{3}F_{6}F_{7}S_{14}S_{6}V_{3}$, $F_{3}F_{6}F_{7}S_{6}V_{3}V_{3}$, $F_{3}F_{6}F_{7}S_{6}V_{3}V_{4}$, $F_{3}F_{7}F_{13}S_{6}V_{12}V_{3}$, $F_{3}F_{7}F_{13}S_{5}S_{6}V_{3}$, $F_{3}F_{7}F_{13}S_{6}V_{3}V_{4}$, $F_{2}F_{3}F_{5}S_{7}S_{3}V_{12}$, $F_{2}F_{3}F_{5}S_{3}V_{12}V_{3}$, $F_{2}F_{3}F_{6}S_{3}V_{12}V_{3}$, $F_{2}F_{3}F_{6}S_{3}S_{3}V_{12}$, $F_{3}F_{3}F_{8}S_{14}V_{11}V_{2}$, $F_{3}F_{3}F_{8}S_{14}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{14}S_{5}V_{2}$, $F_{3}F_{3}F_{6}S_{14}V_{3}V_{2}$, $F_{3}F_{3}F_{6}S_{14}S_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{14}S_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{14}S_{2}V_{11}$, $F_{1}F_{3}F_{6}S_{2}V_{11}V_{3}$, $F_{1}F_{3}F_{6}S_{2}V_{11}V_{4}$, $F_{1}F_{3}F_{6}S_{2}S_{3}V_{11}$, $F_{1}F_{3}F_{5}S_{2}V_{11}V_{4}$, $F_{1}F_{3}F_{5}S_{2}S_{3}V_{11}$, $F_{3}F_{3}F_{13}S_{7}V_{12}V_{1}$, $F_{3}F_{3}F_{13}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{13}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{8}S_{7}S_{3}V_{1}$, $F_{3}F_{3}F_{5}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{5}S_{7}S_{3}V_{1}$, $F_{1}F_{10}F_{7}S_{7}S_{3}V_{11}$, $F_{3}F_{10}F_{7}S_{7}S_{3}V_{11}$, $F_{3}F_{10}F_{7}S_{3}V_{11}V_{11}$, $F_{1}F_{6}F_{7}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{7}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{7}S_{5}V_{3}V_{3}$, $F_{3}F_{7}F_{13}S_{7}S_{5}V_{3}$, $F_{3}F_{7}F_{13}S_{5}V_{11}V_{3}$, $F_{5}F_{7}F_{13}S_{7}S_{5}V_{3}$, $F_{5}F_{7}F_{13}S_{5}V_{3}V_{3}$, $F_{7}F_{8}F_{13}S_{5}V_{11}V_{3}$, $F_{7}F_{8}F_{13}S_{5}V_{3}V_{3}$, $F_{7}F_{8}F_{13}S_{5}S_{5}V_{3}$, $F_{5}F_{5}F_{7}S_{7}S_{3}V_{11}$, $F_{5}F_{5}F_{7}S_{3}V_{11}V_{3}$, $F_{5}F_{6}F_{7}S_{3}V_{11}V_{3}$, $F_{5}F_{6}F_{7}S_{3}S_{3}V_{11}$, $F_{7}F_{7}F_{8}S_{7}V_{11}V_{2}$, $F_{7}F_{7}F_{8}S_{7}V_{3}V_{2}$, $F_{7}F_{7}F_{8}S_{7}S_{5}V_{2}$, $F_{6}F_{7}F_{7}S_{7}V_{3}V_{2}$, $F_{6}F_{7}F_{7}S_{7}S_{3}V_{2}$, $F_{7}F_{7}F_{8}S_{7}S_{3}V_{2}$, $F_{1}F_{1}F_{6}S_{7}S_{3}V_{3}$, $F_{1}F_{5}F_{6}S_{7}S_{3}V_{3}$, $F_{1}F_{5}F_{6}S_{3}V_{3}V_{3}$, $F_{1}F_{5}F_{5}S_{7}S_{3}V_{3}$, $F_{1}F_{5}F_{5}S_{3}V_{3}V_{3}$, $F_{1}F_{5}F_{6}S_{3}S_{3}V_{3}$, $F_{1}F_{1}F_{6}S_{7}V_{10}V_{3}$, $F_{1}F_{1}F_{6}S_{7}S_{3}V_{10}$, $F_{1}F_{1}F_{2}S_{7}S_{3}V_{10}$, $F_{3}F_{3}F_{13}S_{7}S_{3}S_{5}$, $F_{3}F_{3}F_{13}S_{3}S_{5}V_{11}$, $F_{3}F_{5}F_{13}S_{7}S_{3}S_{5}$, $F_{3}F_{5}F_{13}S_{3}S_{5}V_{3}$, $F_{3}F_{8}F_{13}S_{3}S_{5}V_{11}$, $F_{3}F_{8}F_{13}S_{3}S_{5}V_{3}$, $F_{3}F_{8}F_{13}S_{3}S_{5}S_{5}$, $F_{3}F_{5}F_{5}S_{7}S_{3}S_{5}$, $F_{3}F_{5}F_{5}S_{3}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{3}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{3}S_{3}S_{5}$, $F_{3}F_{7}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{7}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{7}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{6}F_{7}V_{3}V_{3}V_{2}$, $F_{3}F_{6}F_{7}S_{3}V_{3}V_{2}$, $F_{3}F_{7}F_{8}S_{3}V_{3}V_{2}$, $F_{1}F_{3}F_{6}V_{10}V_{11}V_{3}$, $F_{1}F_{3}F_{6}S_{3}V_{10}V_{11}$, $F_{1}F_{2}F_{3}S_{3}V_{10}V_{11}$, $F_{3}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{3}F_{8}S_{7}S_{16}S_{3}$, $F_{2}F_{3}F_{3}S_{7}S_{16}S_{3}$, $F_{1}F_{10}F_{7}S_{7}S_{14}S_{3}$, $F_{2}F_{10}F_{7}S_{7}S_{14}S_{3}$, $F_{2}F_{10}F_{7}S_{14}S_{14}S_{3}$, $F_{1}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{5}F_{7}F_{8}V_{3}V_{3}V_{4}$, $F_{2}F_{7}F_{13}S_{7}V_{3}V_{4}$, $F_{2}F_{7}F_{13}S_{14}V_{3}V_{4}$, $F_{5}F_{7}F_{13}S_{7}V_{3}V_{4}$, $F_{5}F_{7}F_{13}V_{3}V_{3}V_{4}$, $F_{6}F_{7}F_{13}S_{14}V_{3}V_{4}$, $F_{6}F_{7}F_{13}V_{3}V_{3}V_{4}$, $F_{6}F_{7}F_{13}V_{3}V_{4}V_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{14}S_{3}$, $F_{5}F_{7}F_{8}S_{14}S_{3}V_{3}$, $F_{6}F_{7}F_{8}S_{14}S_{3}V_{3}$, $F_{6}F_{7}F_{8}S_{14}S_{3}S_{3}$, $F_{6}F_{7}F_{7}S_{7}S_{14}S_{2}$, $F_{6}F_{7}F_{7}S_{7}S_{2}V_{3}$, $F_{6}F_{7}F_{7}S_{7}S_{2}V_{4}$, $F_{6}F_{7}F_{7}S_{7}S_{2}S_{3}$, $F_{5}F_{7}F_{7}S_{7}S_{2}V_{4}$, $F_{5}F_{7}F_{7}S_{7}S_{2}S_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{3}V_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{3}V_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{3}S_{3}V_{3}$, $F_{3}F_{3}F_{6}S_{7}V_{10}V_{3}$, $F_{3}F_{3}F_{6}S_{7}S_{3}V_{10}$, $F_{2}F_{3}F_{3}S_{7}S_{3}V_{10}$, $F_{2}F_{3}F_{13}S_{7}S_{3}V_{4}$, $F_{2}F_{3}F_{13}S_{14}S_{3}V_{4}$, $F_{3}F_{5}F_{13}S_{7}S_{3}V_{4}$, $F_{3}F_{5}F_{13}S_{3}V_{3}V_{4}$, $F_{3}F_{6}F_{13}S_{14}S_{3}V_{4}$, $F_{3}F_{6}F_{13}S_{3}V_{3}V_{4}$, $F_{3}F_{6}F_{13}S_{3}V_{4}V_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{4}$, $F_{3}F_{5}F_{8}S_{3}V_{3}V_{4}$, $F_{3}F_{6}F_{8}S_{3}V_{3}V_{4}$, $F_{3}F_{6}F_{8}S_{3}S_{3}V_{4}$, $F_{3}F_{6}F_{7}S_{14}S_{2}V_{3}$, $F_{3}F_{6}F_{7}S_{2}V_{3}V_{3}$, $F_{3}F_{6}F_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{6}F_{7}S_{2}S_{3}V_{3}$, $F_{3}F_{5}F_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{5}F_{7}S_{2}S_{3}V_{3}$, $F_{3}F_{3}F_{6}S_{14}V_{10}V_{3}$, $F_{3}F_{3}F_{6}S_{14}S_{3}V_{10}$, $F_{2}F_{3}F_{3}S_{14}S_{3}V_{10}$, $F_{3}F_{3}F_{5}S_{7}V_{9}V_{4}$, $F_{3}F_{3}F_{5}S_{7}S_{3}V_{9}$, $F_{2}F_{3}F_{3}S_{7}S_{3}V_{9}$, $F_{3}F_{10}F_{7}S_{7}S_{3}V_{12}$, $F_{3}F_{10}F_{7}S_{3}V_{11}V_{12}$, $F_{2}F_{10}F_{7}S_{7}S_{3}V_{12}$, $F_{2}F_{10}F_{7}S_{14}S_{3}V_{12}$, $F_{10}F_{10}F_{7}S_{3}V_{11}V_{12}$, $F_{10}F_{10}F_{7}S_{14}S_{3}V_{12}$, $F_{10}F_{10}F_{7}S_{3}V_{12}V_{12}$, $F_{3}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{7}F_{8}S_{5}V_{11}V_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{7}F_{8}F_{8}S_{5}V_{11}V_{4}$, $F_{7}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{7}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{2}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{2}F_{6}F_{7}S_{14}S_{5}V_{4}$, $F_{5}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{5}F_{6}F_{7}S_{5}V_{3}V_{4}$, $F_{6}F_{6}F_{7}S_{14}S_{5}V_{4}$, $F_{6}F_{6}F_{7}S_{5}V_{3}V_{4}$, $F_{6}F_{6}F_{7}S_{5}V_{4}V_{4}$, $F_{10}F_{7}F_{13}S_{6}V_{11}V_{3}$, $F_{10}F_{7}F_{13}S_{14}S_{6}V_{3}$, $F_{10}F_{7}F_{13}S_{6}V_{12}V_{3}$, $F_{7}F_{8}F_{13}S_{6}V_{11}V_{3}$, $F_{7}F_{8}F_{13}S_{6}V_{3}V_{3}$, $F_{7}F_{8}F_{13}S_{5}S_{6}V_{3}$, $F_{6}F_{7}F_{13}S_{14}S_{6}V_{3}$, $F_{6}F_{7}F_{13}S_{6}V_{3}V_{3}$, $F_{6}F_{7}F_{13}S_{6}V_{3}V_{4}$, $F_{7}F_{13}F_{13}S_{6}V_{12}V_{3}$, $F_{7}F_{13}F_{13}S_{5}S_{6}V_{3}$, $F_{7}F_{13}F_{13}S_{6}V_{3}V_{4}$, $F_{5}F_{6}F_{7}S_{7}S_{3}V_{12}$, $F_{5}F_{6}F_{7}S_{3}V_{12}V_{3}$, $F_{6}F_{6}F_{7}S_{3}V_{12}V_{3}$, $F_{6}F_{6}F_{7}S_{3}S_{3}V_{12}$, $F_{7}F_{8}F_{8}S_{14}V_{11}V_{2}$, $F_{7}F_{8}F_{8}S_{14}V_{3}V_{2}$, $F_{7}F_{8}F_{8}S_{14}S_{5}V_{2}$, $F_{6}F_{7}F_{8}S_{14}V_{3}V_{2}$, $F_{6}F_{7}F_{8}S_{14}S_{3}V_{2}$, $F_{7}F_{8}F_{8}S_{14}S_{3}V_{2}$, $F_{5}F_{6}F_{7}S_{14}S_{2}V_{11}$, $F_{5}F_{6}F_{7}S_{2}V_{11}V_{3}$, $F_{5}F_{6}F_{7}S_{2}V_{11}V_{4}$, $F_{5}F_{6}F_{7}S_{2}S_{3}V_{11}$, $F_{5}F_{5}F_{7}S_{2}V_{11}V_{4}$, $F_{5}F_{5}F_{7}S_{2}S_{3}V_{11}$, $F_{7}F_{7}F_{13}S_{7}V_{12}V_{1}$, $F_{7}F_{7}F_{13}S_{7}S_{5}V_{1}$, $F_{7}F_{7}F_{13}S_{7}V_{4}V_{1}$, $F_{7}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{7}F_{7}F_{8}S_{7}S_{3}V_{1}$, $F_{5}F_{7}F_{7}S_{7}V_{4}V_{1}$, $F_{5}F_{7}F_{7}S_{7}S_{3}V_{1}$, $F_{3}F_{3}F_{8}S_{7}S_{3}S_{5}$, $F_{3}F_{3}F_{8}S_{3}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{7}S_{3}S_{5}$, $F_{3}F_{5}F_{8}S_{3}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{3}S_{5}V_{11}$, $F_{3}F_{8}F_{8}S_{3}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{3}S_{5}S_{5}$, $F_{3}F_{5}F_{6}S_{7}S_{3}S_{5}$, $F_{3}F_{6}F_{6}S_{3}S_{5}V_{3}$, $F_{3}F_{6}F_{6}S_{3}S_{3}S_{5}$, $F_{3}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{8}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{6}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{6}F_{8}S_{3}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{3}V_{3}V_{2}$, $F_{2}F_{3}F_{6}V_{10}V_{11}V_{3}$, $F_{2}F_{3}F_{6}S_{3}V_{10}V_{11}$, $F_{2}F_{2}F_{3}S_{3}V_{10}V_{11}$, $F_{1}F_{2}F_{6}S_{7}S_{3}V_{4}$, $F_{1}F_{2}F_{6}S_{14}S_{3}V_{4}$, $F_{1}F_{5}F_{6}S_{7}S_{3}V_{4}$, $F_{1}F_{5}F_{6}S_{3}V_{3}V_{4}$, $F_{1}F_{6}F_{6}S_{14}S_{3}V_{4}$, $F_{1}F_{6}F_{6}S_{3}V_{3}V_{4}$, $F_{1}F_{6}F_{6}S_{3}V_{4}V_{4}$, $F_{1}F_{6}F_{6}S_{3}S_{3}V_{4}$, $F_{1}F_{5}F_{6}S_{14}S_{2}V_{3}$, $F_{1}F_{5}F_{6}S_{2}V_{3}V_{3}$, $F_{1}F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{1}F_{5}F_{6}S_{2}S_{3}V_{3}$, $F_{1}F_{5}F_{5}S_{2}V_{3}V_{4}$, $F_{1}F_{5}F_{5}S_{2}S_{3}V_{3}$, $F_{1}F_{2}F_{6}S_{14}V_{10}V_{3}$, $F_{1}F_{2}F_{6}S_{14}S_{3}V_{10}$, $F_{1}F_{2}F_{2}S_{14}S_{3}V_{10}$, $F_{1}F_{1}F_{5}S_{7}V_{9}V_{4}$, $F_{1}F_{1}F_{5}S_{7}S_{3}V_{9}$, $F_{1}F_{1}F_{2}S_{7}S_{3}V_{9}$, $F_{3}F_{10}F_{13}S_{3}S_{6}V_{11}$, $F_{3}F_{10}F_{13}S_{14}S_{3}S_{6}$, $F_{3}F_{10}F_{13}S_{3}S_{6}V_{12}$, $F_{3}F_{8}F_{13}S_{3}S_{6}V_{11}$, $F_{3}F_{8}F_{13}S_{3}S_{6}V_{3}$, $F_{3}F_{8}F_{13}S_{3}S_{5}S_{6}$, $F_{3}F_{6}F_{13}S_{14}S_{3}S_{6}$, $F_{3}F_{6}F_{13}S_{3}S_{6}V_{3}$, $F_{3}F_{6}F_{13}S_{3}S_{6}V_{4}$, $F_{3}F_{13}F_{13}S_{3}S_{6}V_{12}$, $F_{3}F_{13}F_{13}S_{3}S_{5}S_{6}$, $F_{3}F_{13}F_{13}S_{3}S_{6}V_{4}$, $F_{3}F_{8}F_{8}V_{11}V_{4}V_{2}$, $F_{3}F_{8}F_{8}V_{3}V_{4}V_{2}$, $F_{3}F_{8}F_{8}S_{5}V_{4}V_{2}$, $F_{3}F_{6}F_{8}V_{3}V_{4}V_{2}$, $F_{3}F_{6}F_{8}S_{3}V_{4}V_{2}$, $F_{3}F_{8}F_{8}S_{3}V_{4}V_{2}$, $F_{3}F_{5}F_{6}S_{14}S_{2}S_{5}$, $F_{3}F_{5}F_{6}S_{2}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{2}S_{5}V_{4}$, $F_{3}F_{5}F_{6}S_{2}S_{3}S_{5}$, $F_{3}F_{5}F_{5}S_{2}S_{5}V_{4}$, $F_{3}F_{5}F_{5}S_{2}S_{3}S_{5}$, $F_{3}F_{7}F_{13}V_{12}V_{3}V_{1}$, $F_{3}F_{7}F_{13}S_{5}V_{3}V_{1}$, $F_{3}F_{7}F_{13}V_{3}V_{4}V_{1}$, $F_{3}F_{7}F_{8}S_{5}V_{3}V_{1}$, $F_{3}F_{7}F_{8}S_{3}V_{3}V_{1}$, $F_{3}F_{5}F_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{5}F_{7}S_{3}V_{3}V_{1}$, $F_{2}F_{3}F_{6}V_{10}V_{12}V_{3}$, $F_{2}F_{3}F_{6}S_{3}V_{10}V_{12}$, $F_{2}F_{2}F_{3}S_{3}V_{10}V_{12}$, $F_{3}F_{3}F_{8}S_{14}S_{16}S_{5}$, $F_{3}F_{3}F_{8}S_{14}S_{16}S_{3}$, $F_{2}F_{3}F_{3}S_{14}S_{16}S_{3}$, $F_{1}F_{3}F_{5}V_{9}V_{11}V_{4}$, $F_{1}F_{3}F_{5}S_{3}V_{9}V_{11}$, $F_{1}F_{2}F_{3}S_{3}V_{9}V_{11}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{3}$} {{$F_{1}F_{7}F_{14}S_{7}S_{5}V_{11}$, $F_{1}F_{6}F_{7}S_{7}S_{5}V_{11}$, $F_{3}F_{7}F_{14}S_{7}S_{5}V_{11}$, $F_{3}F_{6}F_{7}S_{7}S_{5}V_{11}$, $F_{3}F_{7}F_{14}S_{5}V_{11}V_{11}$, $F_{3}F_{6}F_{7}S_{5}V_{11}V_{11}$, $F_{3}F_{7}F_{13}S_{7}S_{9}V_{3}$, $F_{3}F_{7}F_{13}S_{7}S_{14}V_{3}$, $F_{3}F_{7}F_{13}S_{9}V_{11}V_{3}$, $F_{3}F_{7}F_{13}S_{14}V_{11}V_{3}$, $F_{11}F_{7}F_{13}S_{9}V_{11}V_{3}$, $F_{2}F_{7}F_{13}S_{14}V_{11}V_{3}$, $F_{11}F_{7}F_{13}S_{9}S_{9}V_{3}$, $F_{2}F_{7}F_{13}S_{14}S_{14}V_{3}$, $F_{1}F_{7}F_{8}S_{7}S_{9}V_{3}$, $F_{1}F_{7}F_{8}S_{7}S_{14}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{9}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{14}V_{3}$, $F_{5}F_{7}F_{8}S_{9}V_{3}V_{3}$, $F_{5}F_{7}F_{8}S_{14}V_{3}V_{3}$, $F_{3}F_{7}F_{9}S_{7}S_{5}V_{11}$, $F_{3}F_{5}F_{7}S_{7}S_{5}V_{11}$, $F_{3}F_{7}F_{9}S_{5}V_{11}V_{11}$, $F_{3}F_{5}F_{7}S_{5}V_{11}V_{11}$, $F_{5}F_{7}F_{9}S_{7}S_{5}V_{11}$, $F_{5}F_{5}F_{7}S_{7}S_{5}V_{11}$, $F_{5}F_{7}F_{9}S_{5}V_{11}V_{3}$, $F_{5}F_{5}F_{7}S_{5}V_{11}V_{3}$, $F_{7}F_{8}F_{9}S_{5}V_{11}V_{11}$, $F_{5}F_{7}F_{8}S_{5}V_{11}V_{11}$, $F_{7}F_{8}F_{9}S_{5}V_{11}V_{3}$, $F_{5}F_{7}F_{8}S_{5}V_{11}V_{3}$, $F_{7}F_{8}F_{9}S_{5}S_{5}V_{11}$, $F_{5}F_{7}F_{8}S_{5}S_{5}V_{11}$, $F_{11}F_{7}F_{7}S_{7}V_{11}V_{5}$, $F_{2}F_{7}F_{7}S_{7}V_{11}V_{4}$, $F_{11}F_{7}F_{7}S_{7}S_{9}V_{5}$, $F_{2}F_{7}F_{7}S_{7}S_{14}V_{4}$, $F_{7}F_{7}F_{8}S_{7}V_{11}V_{5}$, $F_{7}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{7}F_{7}F_{8}S_{7}V_{3}V_{5}$, $F_{7}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{7}F_{7}F_{8}S_{7}S_{5}V_{5}$, $F_{7}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{7}F_{7}F_{14}S_{7}S_{9}V_{5}$, $F_{6}F_{7}F_{7}S_{7}S_{14}V_{4}$, $F_{7}F_{7}F_{14}S_{7}S_{5}V_{5}$, $F_{6}F_{7}F_{7}S_{7}S_{5}V_{4}$, $F_{1}F_{4}F_{14}S_{7}S_{3}V_{11}$, $F_{1}F_{1}F_{6}S_{7}S_{3}V_{11}$, $F_{3}F_{4}F_{14}S_{7}S_{3}V_{11}$, $F_{1}F_{3}F_{6}S_{7}S_{3}V_{11}$, $F_{3}F_{4}F_{14}S_{3}V_{11}V_{11}$, $F_{1}F_{3}F_{6}S_{3}V_{11}V_{11}$, $F_{1}F_{4}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{1}F_{8}S_{7}S_{5}V_{3}$, $F_{4}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{4}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{1}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{4}F_{9}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{3}$, $F_{3}F_{4}F_{9}S_{5}V_{11}V_{3}$, $F_{1}F_{3}F_{5}S_{5}V_{11}V_{3}$, $F_{4}F_{5}F_{9}S_{7}S_{5}V_{3}$, $F_{1}F_{5}F_{5}S_{7}S_{5}V_{3}$, $F_{4}F_{5}F_{9}S_{5}V_{3}V_{3}$, $F_{1}F_{5}F_{5}S_{5}V_{3}V_{3}$, $F_{4}F_{8}F_{9}S_{5}V_{11}V_{3}$, $F_{1}F_{5}F_{8}S_{5}V_{11}V_{3}$, $F_{4}F_{8}F_{9}S_{5}V_{3}V_{3}$, $F_{4}F_{8}F_{9}S_{5}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{3}F_{4}F_{5}S_{7}S_{3}V_{11}$, $F_{1}F_{3}F_{5}S_{7}S_{3}V_{11}$, $F_{3}F_{4}F_{5}S_{3}V_{11}V_{3}$, $F_{1}F_{3}F_{5}S_{3}V_{11}V_{3}$, $F_{3}F_{4}F_{6}S_{3}V_{11}V_{3}$, $F_{1}F_{3}F_{6}S_{3}V_{11}V_{3}$, $F_{3}F_{4}F_{6}S_{3}S_{3}V_{11}$, $F_{1}F_{3}F_{6}S_{3}S_{3}V_{11}$, $F_{4}F_{4}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{1}F_{8}S_{7}V_{11}V_{2}$, $F_{4}F_{4}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{1}F_{8}S_{7}V_{3}V_{2}$, $F_{4}F_{4}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{1}F_{8}S_{7}S_{5}V_{2}$, $F_{4}F_{4}F_{6}S_{7}V_{3}V_{2}$, $F_{1}F_{1}F_{6}S_{7}V_{3}V_{2}$, $F_{4}F_{4}F_{6}S_{7}S_{3}V_{2}$, $F_{1}F_{1}F_{6}S_{7}S_{3}V_{2}$, $F_{4}F_{4}F_{8}S_{7}S_{3}V_{2}$, $F_{1}F_{1}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{3}F_{13}S_{7}S_{9}S_{3}$, $F_{3}F_{3}F_{13}S_{7}S_{14}S_{3}$, $F_{3}F_{3}F_{13}S_{9}S_{3}V_{11}$, $F_{3}F_{3}F_{13}S_{14}S_{3}V_{11}$, $F_{3}F_{11}F_{13}S_{9}S_{3}V_{11}$, $F_{2}F_{3}F_{13}S_{14}S_{3}V_{11}$, $F_{3}F_{11}F_{13}S_{9}S_{9}S_{3}$, $F_{2}F_{3}F_{13}S_{14}S_{14}S_{3}$, $F_{3}F_{3}F_{9}S_{7}S_{5}S_{5}$, $F_{3}F_{3}F_{5}S_{7}S_{5}S_{5}$, $F_{3}F_{3}F_{9}S_{5}S_{5}V_{11}$, $F_{3}F_{3}F_{5}S_{5}S_{5}V_{11}$, $F_{3}F_{5}F_{9}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{5}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{9}S_{5}S_{5}V_{3}$, $F_{3}F_{5}F_{5}S_{5}S_{5}V_{3}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{11}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{3}F_{8}F_{9}S_{5}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{5}S_{5}S_{5}$, $F_{3}F_{11}F_{7}V_{11}V_{3}V_{5}$, $F_{2}F_{3}F_{7}V_{11}V_{3}V_{4}$, $F_{3}F_{11}F_{7}S_{9}V_{3}V_{5}$, $F_{2}F_{3}F_{7}S_{14}V_{3}V_{4}$, $F_{3}F_{7}F_{8}V_{11}V_{3}V_{5}$, $F_{3}F_{7}F_{8}V_{11}V_{3}V_{4}$, $F_{3}F_{7}F_{8}V_{3}V_{3}V_{5}$, $F_{3}F_{7}F_{8}V_{3}V_{3}V_{4}$, $F_{3}F_{7}F_{8}S_{5}V_{3}V_{5}$, $F_{3}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{7}F_{14}S_{9}V_{3}V_{5}$, $F_{3}F_{6}F_{7}S_{14}V_{3}V_{4}$, $F_{3}F_{7}F_{14}S_{5}V_{3}V_{5}$, $F_{3}F_{6}F_{7}S_{5}V_{3}V_{4}$, $F_{3}F_{3}F_{5}S_{7}S_{9}S_{3}$, $F_{3}F_{3}F_{5}S_{7}S_{14}S_{3}$, $F_{3}F_{3}F_{5}S_{9}S_{3}V_{3}$, $F_{3}F_{3}F_{5}S_{14}S_{3}V_{3}$, $F_{3}F_{3}F_{6}S_{9}S_{3}V_{3}$, $F_{3}F_{3}F_{6}S_{14}S_{3}V_{3}$, $F_{3}F_{3}F_{6}S_{9}S_{3}S_{3}$, $F_{3}F_{3}F_{6}S_{14}S_{3}S_{3}$, $F_{3}F_{4}F_{8}V_{11}V_{11}V_{2}$, $F_{1}F_{3}F_{8}V_{11}V_{11}V_{2}$, $F_{3}F_{4}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{3}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{4}F_{8}S_{5}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{5}V_{11}V_{2}$, $F_{3}F_{4}F_{6}V_{11}V_{3}V_{2}$, $F_{1}F_{3}F_{6}V_{11}V_{3}V_{2}$, $F_{3}F_{4}F_{6}S_{3}V_{11}V_{2}$, $F_{1}F_{3}F_{6}S_{3}V_{11}V_{2}$, $F_{3}F_{4}F_{8}S_{3}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{3}V_{11}V_{2}$, $F_{3}F_{3}F_{14}S_{7}S_{9}S_{4}$, $F_{3}F_{3}F_{6}S_{7}S_{14}S_{2}$, $F_{3}F_{3}F_{14}S_{7}S_{5}S_{4}$, $F_{3}F_{3}F_{6}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{8}S_{7}S_{3}S_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{2}S_{3}$, $F_{1}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{11}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{11}$, $F_{3}F_{9}F_{14}S_{7}S_{9}V_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{14}V_{3}$, $F_{3}F_{9}F_{14}S_{9}V_{11}V_{3}$, $F_{3}F_{5}F_{6}S_{14}V_{11}V_{3}$, $F_{11}F_{9}F_{14}S_{9}V_{11}V_{3}$, $F_{2}F_{5}F_{6}S_{14}V_{11}V_{3}$, $F_{11}F_{9}F_{14}S_{9}S_{9}V_{3}$, $F_{2}F_{5}F_{6}S_{14}S_{14}V_{3}$, $F_{1}F_{6}F_{9}S_{7}S_{9}V_{3}$, $F_{1}F_{5}F_{6}S_{7}S_{14}V_{3}$, $F_{5}F_{6}F_{9}S_{7}S_{9}V_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{14}V_{3}$, $F_{5}F_{6}F_{9}S_{9}V_{3}V_{3}$, $F_{5}F_{5}F_{6}S_{14}V_{3}V_{3}$, $F_{5}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{11}$, $F_{5}F_{8}F_{9}S_{5}V_{11}V_{3}$, $F_{5}F_{5}F_{8}S_{5}V_{11}V_{3}$, $F_{8}F_{8}F_{9}S_{5}V_{11}V_{11}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{11}$, $F_{8}F_{8}F_{9}S_{5}V_{11}V_{3}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{11}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{11}$, $F_{11}F_{9}F_{9}S_{7}V_{11}V_{5}$, $F_{2}F_{5}F_{5}S_{7}V_{11}V_{4}$, $F_{11}F_{9}F_{9}S_{7}S_{9}V_{5}$, $F_{2}F_{5}F_{5}S_{7}S_{14}V_{4}$, $F_{8}F_{9}F_{9}S_{7}V_{11}V_{5}$, $F_{5}F_{5}F_{8}S_{7}V_{11}V_{4}$, $F_{8}F_{9}F_{9}S_{7}V_{3}V_{5}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{8}F_{9}F_{9}S_{7}S_{5}V_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{9}F_{9}F_{14}S_{7}S_{9}V_{5}$, $F_{5}F_{5}F_{6}S_{7}S_{14}V_{4}$, $F_{9}F_{9}F_{14}S_{7}S_{5}V_{5}$, $F_{5}F_{5}F_{6}S_{7}S_{5}V_{4}$, $F_{1}F_{7}F_{8}S_{7}V_{11}V_{5}$, $F_{1}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{3}F_{7}F_{8}S_{7}V_{11}V_{5}$, $F_{3}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{3}F_{7}F_{8}V_{11}V_{11}V_{5}$, $F_{3}F_{7}F_{8}V_{11}V_{11}V_{4}$, $F_{3}F_{7}F_{14}S_{7}S_{9}S_{5}$, $F_{3}F_{6}F_{7}S_{7}S_{14}S_{5}$, $F_{3}F_{7}F_{14}S_{9}S_{5}V_{11}$, $F_{3}F_{6}F_{7}S_{14}S_{5}V_{11}$, $F_{11}F_{7}F_{14}S_{9}S_{5}V_{11}$, $F_{2}F_{6}F_{7}S_{14}S_{5}V_{11}$, $F_{11}F_{7}F_{14}S_{9}S_{9}S_{5}$, $F_{2}F_{6}F_{7}S_{14}S_{14}S_{5}$, $F_{1}F_{7}F_{8}S_{7}S_{9}S_{5}$, $F_{1}F_{7}F_{8}S_{7}S_{14}S_{5}$, $F_{7}F_{8}F_{8}S_{7}S_{9}S_{5}$, $F_{7}F_{8}F_{8}S_{7}S_{14}S_{5}$, $F_{7}F_{8}F_{8}S_{9}S_{5}S_{5}$, $F_{7}F_{8}F_{8}S_{14}S_{5}S_{5}$, $F_{3}F_{7}F_{9}S_{7}V_{11}V_{5}$, $F_{3}F_{5}F_{7}S_{7}V_{11}V_{4}$, $F_{3}F_{7}F_{9}V_{11}V_{11}V_{5}$, $F_{3}F_{5}F_{7}V_{11}V_{11}V_{4}$, $F_{7}F_{8}F_{9}S_{7}V_{11}V_{5}$, $F_{5}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{7}F_{8}F_{9}S_{5}V_{11}V_{5}$, $F_{5}F_{7}F_{8}S_{5}V_{11}V_{4}$, $F_{7}F_{9}F_{14}V_{11}V_{11}V_{5}$, $F_{5}F_{6}F_{7}V_{11}V_{11}V_{4}$, $F_{7}F_{9}F_{14}S_{5}V_{11}V_{5}$, $F_{5}F_{6}F_{7}S_{5}V_{11}V_{4}$, $F_{7}F_{9}F_{14}V_{11}V_{5}V_{5}$, $F_{5}F_{6}F_{7}V_{11}V_{4}V_{4}$, $F_{11}F_{7}F_{7}S_{7}S_{6}V_{11}$, $F_{2}F_{7}F_{7}S_{7}S_{6}V_{11}$, $F_{11}F_{7}F_{7}S_{7}S_{9}S_{6}$, $F_{2}F_{7}F_{7}S_{7}S_{14}S_{6}$, $F_{7}F_{7}F_{14}S_{7}S_{6}V_{11}$, $F_{6}F_{7}F_{7}S_{7}S_{6}V_{11}$, $F_{7}F_{7}F_{14}S_{7}S_{5}S_{6}$, $F_{6}F_{7}F_{7}S_{7}S_{5}S_{6}$, $F_{7}F_{7}F_{14}S_{7}S_{6}V_{5}$, $F_{6}F_{7}F_{7}S_{7}S_{6}V_{4}$, $F_{7}F_{7}F_{13}S_{7}S_{9}S_{6}$, $F_{7}F_{7}F_{13}S_{7}S_{14}S_{6}$, $F_{7}F_{7}F_{13}S_{7}S_{6}V_{5}$, $F_{7}F_{7}F_{13}S_{7}S_{6}V_{4}$, $F_{1}F_{4}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{4}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{4}F_{6}S_{7}V_{3}V_{5}$, $F_{1}F_{1}F_{6}S_{7}V_{3}V_{4}$, $F_{4}F_{5}F_{6}S_{7}V_{3}V_{5}$, $F_{1}F_{5}F_{6}S_{7}V_{3}V_{4}$, $F_{4}F_{5}F_{6}V_{3}V_{3}V_{5}$, $F_{1}F_{5}F_{6}V_{3}V_{3}V_{4}$, $F_{3}F_{4}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{4}F_{8}S_{5}S_{5}V_{11}$, $F_{1}F_{3}F_{8}S_{5}S_{5}V_{11}$, $F_{4}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{4}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{4}F_{8}F_{8}S_{5}S_{5}V_{11}$, $F_{1}F_{8}F_{8}S_{5}S_{5}V_{11}$, $F_{4}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{1}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{4}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{1}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{1}F_{4}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{1}F_{8}S_{7}S_{5}S_{5}$, $F_{4}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{4}F_{9}S_{7}V_{3}V_{5}$, $F_{1}F_{3}F_{5}S_{7}V_{3}V_{4}$, $F_{3}F_{4}F_{9}V_{11}V_{3}V_{5}$, $F_{1}F_{3}F_{5}V_{11}V_{3}V_{4}$, $F_{4}F_{8}F_{9}S_{7}V_{3}V_{5}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{4}F_{8}F_{9}S_{5}V_{3}V_{5}$, $F_{1}F_{5}F_{8}S_{5}V_{3}V_{4}$, $F_{4}F_{9}F_{14}V_{11}V_{3}V_{5}$, $F_{1}F_{5}F_{6}V_{11}V_{3}V_{4}$, $F_{4}F_{9}F_{14}S_{5}V_{3}V_{5}$, $F_{1}F_{5}F_{6}S_{5}V_{3}V_{4}$, $F_{4}F_{9}F_{14}V_{3}V_{5}V_{5}$, $F_{1}F_{5}F_{6}V_{3}V_{4}V_{4}$, $F_{3}F_{4}F_{5}S_{7}V_{11}V_{2}$, $F_{1}F_{3}F_{5}S_{7}V_{11}V_{2}$, $F_{3}F_{4}F_{5}V_{11}V_{3}V_{2}$, $F_{1}F_{3}F_{5}V_{11}V_{3}V_{2}$, $F_{3}F_{4}F_{8}V_{11}V_{2}V_{2}$, $F_{1}F_{3}F_{8}V_{11}V_{2}V_{2}$, $F_{4}F_{4}F_{8}S_{7}S_{4}V_{11}$, $F_{1}F_{1}F_{8}S_{7}S_{2}V_{11}$, $F_{4}F_{4}F_{8}S_{7}S_{4}V_{3}$, $F_{1}F_{1}F_{8}S_{7}S_{2}V_{3}$, $F_{4}F_{4}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{1}F_{8}S_{7}S_{2}S_{5}$, $F_{4}F_{4}F_{14}S_{7}S_{4}V_{11}$, $F_{1}F_{1}F_{6}S_{7}S_{2}V_{11}$, $F_{4}F_{4}F_{14}S_{7}S_{5}S_{4}$, $F_{1}F_{1}F_{6}S_{7}S_{2}S_{5}$, $F_{4}F_{4}F_{14}S_{7}S_{4}V_{5}$, $F_{1}F_{1}F_{6}S_{7}S_{2}V_{4}$, $F_{4}F_{4}F_{8}S_{7}S_{4}V_{2}$, $F_{1}F_{1}F_{8}S_{7}S_{2}V_{2}$, $F_{4}F_{4}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{1}F_{5}S_{7}S_{2}S_{5}$, $F_{4}F_{4}F_{9}S_{7}S_{4}V_{5}$, $F_{1}F_{1}F_{5}S_{7}S_{2}V_{4}$, $F_{4}F_{4}F_{9}S_{7}S_{4}V_{2}$, $F_{1}F_{1}F_{5}S_{7}S_{2}V_{2}$, $F_{3}F_{3}F_{14}S_{7}S_{9}V_{2}$, $F_{3}F_{3}F_{6}S_{7}S_{14}V_{2}$, $F_{3}F_{3}F_{14}S_{9}V_{11}V_{2}$, $F_{3}F_{3}F_{6}S_{14}V_{11}V_{2}$, $F_{3}F_{11}F_{14}S_{9}V_{11}V_{2}$, $F_{2}F_{3}F_{6}S_{14}V_{11}V_{2}$, $F_{3}F_{11}F_{14}S_{9}S_{9}V_{2}$, $F_{2}F_{3}F_{6}S_{14}S_{14}V_{2}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{5}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{3}F_{8}S_{5}V_{11}V_{5}$, $F_{3}F_{3}F_{8}S_{5}V_{11}V_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{5}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{5}V_{11}V_{5}$, $F_{3}F_{8}F_{8}S_{5}V_{11}V_{4}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{5}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{5}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{3}F_{11}F_{9}S_{5}V_{11}V_{5}$, $F_{2}F_{3}F_{5}S_{5}V_{11}V_{4}$, $F_{3}F_{11}F_{9}S_{9}S_{5}V_{5}$, $F_{2}F_{3}F_{5}S_{14}S_{5}V_{4}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{5}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{4}$, $F_{3}F_{8}F_{9}S_{5}V_{3}V_{5}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{5}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{4}$, $F_{3}F_{9}F_{14}S_{9}S_{5}V_{5}$, $F_{3}F_{5}F_{6}S_{14}S_{5}V_{4}$, $F_{3}F_{9}F_{14}S_{5}S_{5}V_{5}$, $F_{3}F_{5}F_{6}S_{5}S_{5}V_{4}$, $F_{3}F_{3}F_{9}S_{7}S_{5}V_{5}$, $F_{3}F_{3}F_{5}S_{7}S_{5}V_{4}$, $F_{3}F_{3}F_{9}S_{5}V_{11}V_{5}$, $F_{3}F_{3}F_{5}S_{5}V_{11}V_{4}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{5}$, $F_{3}F_{9}F_{14}S_{5}V_{11}V_{5}$, $F_{3}F_{5}F_{6}S_{5}V_{11}V_{4}$, $F_{3}F_{9}F_{14}S_{5}V_{5}V_{5}$, $F_{3}F_{5}F_{6}S_{5}V_{4}V_{4}$, $F_{3}F_{11}F_{7}S_{6}V_{11}V_{3}$, $F_{2}F_{3}F_{7}S_{6}V_{11}V_{3}$, $F_{3}F_{11}F_{7}S_{9}S_{6}V_{3}$, $F_{2}F_{3}F_{7}S_{14}S_{6}V_{3}$, $F_{3}F_{7}F_{14}S_{6}V_{11}V_{3}$, $F_{3}F_{6}F_{7}S_{6}V_{11}V_{3}$, $F_{3}F_{7}F_{14}S_{5}S_{6}V_{3}$, $F_{3}F_{6}F_{7}S_{5}S_{6}V_{3}$, $F_{3}F_{7}F_{14}S_{6}V_{3}V_{5}$, $F_{3}F_{6}F_{7}S_{6}V_{3}V_{4}$, $F_{3}F_{7}F_{13}S_{9}S_{6}V_{3}$, $F_{3}F_{7}F_{13}S_{14}S_{6}V_{3}$, $F_{3}F_{7}F_{13}S_{6}V_{3}V_{5}$, $F_{3}F_{7}F_{13}S_{6}V_{3}V_{4}$, $F_{3}F_{3}F_{5}S_{7}S_{9}V_{2}$, $F_{3}F_{3}F_{5}S_{7}S_{14}V_{2}$, $F_{3}F_{3}F_{5}S_{9}V_{3}V_{2}$, $F_{3}F_{3}F_{5}S_{14}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{7}S_{9}V_{2}$, $F_{3}F_{3}F_{8}S_{7}S_{14}V_{2}$, $F_{3}F_{3}F_{8}S_{9}S_{5}V_{2}$, $F_{3}F_{3}F_{8}S_{14}S_{5}V_{2}$, $F_{3}F_{3}F_{8}S_{9}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{14}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{9}V_{2}V_{2}$, $F_{3}F_{3}F_{8}S_{14}V_{2}V_{2}$, $F_{3}F_{4}F_{8}S_{4}V_{11}V_{11}$, $F_{1}F_{3}F_{8}S_{2}V_{11}V_{11}$, $F_{3}F_{4}F_{8}S_{4}V_{11}V_{3}$, $F_{1}F_{3}F_{8}S_{2}V_{11}V_{3}$, $F_{3}F_{4}F_{8}S_{5}S_{4}V_{11}$, $F_{1}F_{3}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{4}F_{14}S_{4}V_{11}V_{11}$, $F_{1}F_{3}F_{6}S_{2}V_{11}V_{11}$, $F_{3}F_{4}F_{14}S_{5}S_{4}V_{11}$, $F_{1}F_{3}F_{6}S_{2}S_{5}V_{11}$, $F_{3}F_{4}F_{14}S_{4}V_{11}V_{5}$, $F_{1}F_{3}F_{6}S_{2}V_{11}V_{4}$, $F_{3}F_{4}F_{8}S_{4}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{2}V_{11}V_{2}$, $F_{3}F_{4}F_{9}S_{5}S_{4}V_{11}$, $F_{1}F_{3}F_{5}S_{2}S_{5}V_{11}$, $F_{3}F_{4}F_{9}S_{4}V_{11}V_{5}$, $F_{1}F_{3}F_{5}S_{2}V_{11}V_{4}$, $F_{3}F_{4}F_{9}S_{4}V_{11}V_{2}$, $F_{1}F_{3}F_{5}S_{2}V_{11}V_{2}$, $F_{3}F_{3}F_{14}S_{7}S_{9}V_{1}$, $F_{3}F_{3}F_{6}S_{7}S_{14}V_{1}$, $F_{3}F_{3}F_{14}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{6}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{13}S_{7}S_{9}V_{1}$, $F_{3}F_{3}F_{13}S_{7}S_{14}V_{1}$, $F_{3}F_{3}F_{13}S_{7}V_{1}V_{5}$, $F_{3}F_{3}F_{13}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{9}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{5}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{9}S_{7}V_{1}V_{5}$, $F_{3}F_{3}F_{5}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{9}S_{7}V_{1}V_{2}$, $F_{3}F_{3}F_{5}S_{7}V_{1}V_{2}$, $F_{1}F_{11}F_{9}S_{7}S_{3}V_{11}$, $F_{1}F_{2}F_{5}S_{7}S_{3}V_{11}$, $F_{3}F_{11}F_{9}S_{7}S_{3}V_{11}$, $F_{2}F_{3}F_{5}S_{7}S_{3}V_{11}$, $F_{3}F_{11}F_{9}S_{3}V_{11}V_{11}$, $F_{2}F_{3}F_{5}S_{3}V_{11}V_{11}$, $F_{1}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{5}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{8}F_{9}S_{5}V_{3}V_{3}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{9}F_{14}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{9}F_{14}S_{5}V_{11}V_{3}$, $F_{3}F_{5}F_{6}S_{5}V_{11}V_{3}$, $F_{5}F_{9}F_{14}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{5}V_{3}$, $F_{5}F_{9}F_{14}S_{5}V_{3}V_{3}$, $F_{5}F_{5}F_{6}S_{5}V_{3}V_{3}$, $F_{8}F_{9}F_{14}S_{5}V_{11}V_{3}$, $F_{5}F_{6}F_{8}S_{5}V_{11}V_{3}$, $F_{8}F_{9}F_{14}S_{5}V_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{3}$, $F_{8}F_{9}F_{14}S_{5}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{5}S_{5}V_{3}$, $F_{5}F_{8}F_{9}S_{7}S_{3}V_{11}$, $F_{5}F_{5}F_{8}S_{7}S_{3}V_{11}$, $F_{5}F_{8}F_{9}S_{3}V_{11}V_{3}$, $F_{5}F_{5}F_{8}S_{3}V_{11}V_{3}$, $F_{6}F_{8}F_{9}S_{3}V_{11}V_{3}$, $F_{5}F_{6}F_{8}S_{3}V_{11}V_{3}$, $F_{6}F_{8}F_{9}S_{3}S_{3}V_{11}$, $F_{5}F_{6}F_{8}S_{3}S_{3}V_{11}$, $F_{8}F_{9}F_{9}S_{7}V_{11}V_{2}$, $F_{5}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{8}F_{9}F_{9}S_{7}V_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{8}F_{9}F_{9}S_{7}S_{5}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{6}F_{9}F_{9}S_{7}V_{3}V_{2}$, $F_{5}F_{5}F_{6}S_{7}V_{3}V_{2}$, $F_{6}F_{9}F_{9}S_{7}S_{3}V_{2}$, $F_{5}F_{5}F_{6}S_{7}S_{3}V_{2}$, $F_{8}F_{9}F_{9}S_{7}S_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{3}V_{2}$, $F_{1}F_{11}F_{7}S_{7}V_{11}V_{2}$, $F_{1}F_{2}F_{7}S_{7}V_{11}V_{2}$, $F_{3}F_{11}F_{7}S_{7}V_{11}V_{2}$, $F_{2}F_{3}F_{7}S_{7}V_{11}V_{2}$, $F_{3}F_{11}F_{7}V_{11}V_{11}V_{2}$, $F_{2}F_{3}F_{7}V_{11}V_{11}V_{2}$, $F_{1}F_{7}F_{8}S_{7}V_{3}V_{5}$, $F_{1}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{5}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{5}F_{7}F_{8}V_{3}V_{3}V_{5}$, $F_{5}F_{7}F_{8}V_{3}V_{3}V_{4}$, $F_{3}F_{7}F_{14}S_{7}S_{5}S_{5}$, $F_{3}F_{6}F_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{7}F_{14}S_{5}S_{5}V_{11}$, $F_{3}F_{6}F_{7}S_{5}S_{5}V_{11}$, $F_{5}F_{7}F_{14}S_{7}S_{5}S_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{5}S_{5}$, $F_{5}F_{7}F_{14}S_{5}S_{5}V_{3}$, $F_{5}F_{6}F_{7}S_{5}S_{5}V_{3}$, $F_{7}F_{8}F_{14}S_{5}S_{5}V_{11}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{11}$, $F_{7}F_{8}F_{14}S_{5}S_{5}V_{3}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{3}$, $F_{7}F_{8}F_{14}S_{5}S_{5}S_{5}$, $F_{6}F_{7}F_{8}S_{5}S_{5}S_{5}$, $F_{1}F_{7}F_{14}S_{7}S_{5}S_{5}$, $F_{1}F_{6}F_{7}S_{7}S_{5}S_{5}$, $F_{7}F_{8}F_{14}S_{7}S_{5}S_{5}$, $F_{6}F_{7}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{7}F_{13}S_{7}V_{3}V_{5}$, $F_{3}F_{7}F_{13}S_{7}V_{3}V_{4}$, $F_{3}F_{7}F_{13}V_{11}V_{3}V_{5}$, $F_{3}F_{7}F_{13}V_{11}V_{3}V_{4}$, $F_{7}F_{8}F_{13}S_{7}V_{3}V_{5}$, $F_{7}F_{8}F_{13}S_{7}V_{3}V_{4}$, $F_{7}F_{8}F_{13}S_{5}V_{3}V_{5}$, $F_{7}F_{8}F_{13}S_{5}V_{3}V_{4}$, $F_{7}F_{13}F_{14}V_{11}V_{3}V_{5}$, $F_{6}F_{7}F_{13}V_{11}V_{3}V_{4}$, $F_{7}F_{13}F_{14}S_{5}V_{3}V_{5}$, $F_{6}F_{7}F_{13}S_{5}V_{3}V_{4}$, $F_{7}F_{13}F_{14}V_{3}V_{5}V_{5}$, $F_{6}F_{7}F_{13}V_{3}V_{4}V_{4}$, $F_{5}F_{7}F_{9}S_{7}V_{11}V_{2}$, $F_{5}F_{5}F_{7}S_{7}V_{11}V_{2}$, $F_{5}F_{7}F_{9}V_{11}V_{3}V_{2}$, $F_{5}F_{5}F_{7}V_{11}V_{3}V_{2}$, $F_{7}F_{8}F_{9}S_{7}V_{11}V_{2}$, $F_{5}F_{7}F_{8}S_{7}V_{11}V_{2}$, $F_{7}F_{8}F_{9}S_{5}V_{11}V_{2}$, $F_{5}F_{7}F_{8}S_{5}V_{11}V_{2}$, $F_{7}F_{8}F_{9}V_{11}V_{3}V_{2}$, $F_{5}F_{7}F_{8}V_{11}V_{3}V_{2}$, $F_{7}F_{8}F_{9}V_{11}V_{2}V_{2}$, $F_{5}F_{7}F_{8}V_{11}V_{2}V_{2}$, $F_{7}F_{7}F_{8}S_{7}S_{4}V_{11}$, $F_{7}F_{7}F_{8}S_{7}S_{2}V_{11}$, $F_{7}F_{7}F_{8}S_{7}S_{4}V_{3}$, $F_{7}F_{7}F_{8}S_{7}S_{2}V_{3}$, $F_{7}F_{7}F_{8}S_{7}S_{5}S_{4}$, $F_{7}F_{7}F_{8}S_{7}S_{2}S_{5}$, $F_{7}F_{7}F_{14}S_{7}S_{4}V_{11}$, $F_{6}F_{7}F_{7}S_{7}S_{2}V_{11}$, $F_{7}F_{7}F_{14}S_{7}S_{5}S_{4}$, $F_{6}F_{7}F_{7}S_{7}S_{2}S_{5}$, $F_{7}F_{7}F_{14}S_{7}S_{4}V_{5}$, $F_{6}F_{7}F_{7}S_{7}S_{2}V_{4}$, $F_{7}F_{7}F_{8}S_{7}S_{4}V_{2}$, $F_{7}F_{7}F_{8}S_{7}S_{2}V_{2}$, $F_{7}F_{7}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{7}F_{7}S_{7}S_{2}S_{5}$, $F_{7}F_{7}F_{9}S_{7}S_{4}V_{5}$, $F_{5}F_{7}F_{7}S_{7}S_{2}V_{4}$, $F_{7}F_{7}F_{9}S_{7}S_{4}V_{2}$, $F_{5}F_{7}F_{7}S_{7}S_{2}V_{2}$, $F_{1}F_{4}F_{8}S_{7}V_{3}V_{2}$, $F_{4}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{4}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{1}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{4}F_{5}F_{8}S_{7}S_{3}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{3}S_{5}$, $F_{4}F_{5}F_{8}S_{3}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{3}S_{5}V_{3}$, $F_{4}F_{6}F_{8}S_{3}S_{5}V_{3}$, $F_{1}F_{6}F_{8}S_{3}S_{5}V_{3}$, $F_{4}F_{6}F_{8}S_{3}S_{3}S_{5}$, $F_{1}F_{6}F_{8}S_{3}S_{3}S_{5}$, $F_{1}F_{4}F_{14}S_{7}S_{3}S_{5}$, $F_{1}F_{1}F_{6}S_{7}S_{3}S_{5}$, $F_{4}F_{8}F_{14}S_{7}S_{3}S_{5}$, $F_{1}F_{6}F_{8}S_{7}S_{3}S_{5}$, $F_{4}F_{8}F_{14}S_{3}S_{5}S_{5}$, $F_{1}F_{6}F_{8}S_{3}S_{5}S_{5}$, $F_{4}F_{5}F_{9}S_{7}V_{3}V_{2}$, $F_{1}F_{5}F_{5}S_{7}V_{3}V_{2}$, $F_{4}F_{5}F_{9}V_{3}V_{3}V_{2}$, $F_{1}F_{5}F_{5}V_{3}V_{3}V_{2}$, $F_{4}F_{8}F_{9}S_{7}V_{3}V_{2}$, $F_{4}F_{8}F_{9}S_{5}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{4}F_{8}F_{9}V_{3}V_{3}V_{2}$, $F_{4}F_{8}F_{9}V_{3}V_{2}V_{2}$, $F_{1}F_{5}F_{8}V_{3}V_{2}V_{2}$, $F_{4}F_{4}F_{6}S_{7}S_{16}V_{3}$, $F_{1}F_{1}F_{6}S_{7}S_{16}V_{3}$, $F_{4}F_{4}F_{6}S_{7}S_{16}S_{3}$, $F_{1}F_{1}F_{6}S_{7}S_{16}S_{3}$, $F_{4}F_{4}F_{8}S_{7}S_{16}V_{3}$, $F_{1}F_{1}F_{8}S_{7}S_{16}V_{3}$, $F_{4}F_{4}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{1}F_{8}S_{7}S_{16}S_{5}$, $F_{4}F_{4}F_{8}S_{7}S_{16}V_{2}$, $F_{1}F_{1}F_{8}S_{7}S_{16}V_{2}$, $F_{3}F_{4}F_{4}S_{7}S_{16}S_{3}$, $F_{1}F_{1}F_{3}S_{7}S_{16}S_{3}$, $F_{3}F_{4}F_{4}S_{7}S_{16}V_{2}$, $F_{1}F_{1}F_{3}S_{7}S_{16}V_{2}$, $F_{3}F_{3}F_{14}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{6}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{14}S_{5}V_{11}V_{2}$, $F_{3}F_{3}F_{6}S_{5}V_{11}V_{2}$, $F_{3}F_{5}F_{14}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{6}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{14}S_{5}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{5}V_{3}V_{2}$, $F_{3}F_{8}F_{14}S_{5}V_{11}V_{2}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{2}$, $F_{3}F_{8}F_{14}S_{5}V_{3}V_{2}$, $F_{3}F_{6}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{8}F_{14}S_{5}S_{5}V_{2}$, $F_{3}F_{6}F_{8}S_{5}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{4}$, $F_{3}F_{5}F_{8}S_{3}V_{3}V_{5}$, $F_{3}F_{5}F_{8}S_{3}V_{3}V_{4}$, $F_{3}F_{6}F_{8}S_{3}V_{3}V_{5}$, $F_{3}F_{6}F_{8}S_{3}V_{3}V_{4}$, $F_{3}F_{6}F_{8}S_{3}S_{3}V_{5}$, $F_{3}F_{6}F_{8}S_{3}S_{3}V_{4}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{2}$, $F_{3}F_{8}F_{9}S_{5}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{2}$, $F_{3}F_{6}F_{9}S_{5}V_{3}V_{2}$, $F_{3}F_{6}F_{9}S_{3}S_{5}V_{2}$, $F_{3}F_{5}F_{6}S_{3}S_{5}V_{2}$, $F_{3}F_{8}F_{9}S_{3}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{3}S_{5}V_{2}$, $F_{3}F_{3}F_{13}S_{7}S_{3}V_{5}$, $F_{3}F_{3}F_{13}S_{7}S_{3}V_{4}$, $F_{3}F_{3}F_{13}S_{3}V_{11}V_{5}$, $F_{3}F_{3}F_{13}S_{3}V_{11}V_{4}$, $F_{3}F_{8}F_{13}S_{7}S_{3}V_{5}$, $F_{3}F_{8}F_{13}S_{7}S_{3}V_{4}$, $F_{3}F_{8}F_{13}S_{3}S_{5}V_{5}$, $F_{3}F_{8}F_{13}S_{3}S_{5}V_{4}$, $F_{3}F_{13}F_{14}S_{3}V_{11}V_{5}$, $F_{3}F_{6}F_{13}S_{3}V_{11}V_{4}$, $F_{3}F_{13}F_{14}S_{3}S_{5}V_{5}$, $F_{3}F_{6}F_{13}S_{3}S_{5}V_{4}$, $F_{3}F_{13}F_{14}S_{3}V_{5}V_{5}$, $F_{3}F_{6}F_{13}S_{3}V_{4}V_{4}$, $F_{3}F_{5}F_{9}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{9}S_{5}V_{3}V_{2}$, $F_{3}F_{5}F_{5}S_{5}V_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{8}F_{9}S_{5}V_{2}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{2}V_{2}$, $F_{3}F_{7}F_{8}S_{4}V_{11}V_{3}$, $F_{3}F_{7}F_{8}S_{2}V_{11}V_{3}$, $F_{3}F_{7}F_{8}S_{4}V_{3}V_{3}$, $F_{3}F_{7}F_{8}S_{2}V_{3}V_{3}$, $F_{3}F_{7}F_{8}S_{5}S_{4}V_{3}$, $F_{3}F_{7}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{7}F_{14}S_{4}V_{11}V_{3}$, $F_{3}F_{6}F_{7}S_{2}V_{11}V_{3}$, $F_{3}F_{7}F_{14}S_{5}S_{4}V_{3}$, $F_{3}F_{6}F_{7}S_{2}S_{5}V_{3}$, $F_{3}F_{7}F_{14}S_{4}V_{3}V_{5}$, $F_{3}F_{6}F_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{7}F_{8}S_{4}V_{3}V_{2}$, $F_{3}F_{7}F_{8}S_{2}V_{3}V_{2}$, $F_{3}F_{7}F_{9}S_{5}S_{4}V_{3}$, $F_{3}F_{5}F_{7}S_{2}S_{5}V_{3}$, $F_{3}F_{7}F_{9}S_{4}V_{3}V_{5}$, $F_{3}F_{5}F_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{7}F_{9}S_{4}V_{3}V_{2}$, $F_{3}F_{5}F_{7}S_{2}V_{3}V_{2}$, $F_{3}F_{4}F_{6}S_{16}V_{11}V_{3}$, $F_{1}F_{3}F_{6}S_{16}V_{11}V_{3}$, $F_{3}F_{4}F_{6}S_{16}S_{3}V_{11}$, $F_{1}F_{3}F_{6}S_{16}S_{3}V_{11}$, $F_{3}F_{4}F_{8}S_{16}V_{11}V_{3}$, $F_{1}F_{3}F_{8}S_{16}V_{11}V_{3}$, $F_{3}F_{4}F_{8}S_{16}S_{5}V_{11}$, $F_{1}F_{3}F_{8}S_{16}S_{5}V_{11}$, $F_{3}F_{4}F_{8}S_{16}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{16}V_{11}V_{2}$, $F_{3}F_{3}F_{4}S_{16}S_{3}V_{11}$, $F_{1}F_{3}F_{3}S_{16}S_{3}V_{11}$, $F_{3}F_{3}F_{4}S_{16}V_{11}V_{2}$, $F_{1}F_{3}F_{3}S_{16}V_{11}V_{2}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{13}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{9}$, $F_{3}F_{3}F_{8}S_{7}S_{3}V_{13}$, $F_{3}F_{3}F_{8}S_{7}S_{3}V_{9}$, $F_{3}F_{3}F_{9}S_{7}S_{5}V_{13}$, $F_{3}F_{3}F_{5}S_{7}S_{5}V_{9}$, $F_{3}F_{3}F_{9}S_{7}V_{13}V_{5}$, $F_{3}F_{3}F_{5}S_{7}V_{9}V_{4}$, $F_{3}F_{3}F_{9}S_{7}V_{13}V_{2}$, $F_{3}F_{3}F_{5}S_{7}V_{9}V_{2}$, $F_{3}F_{3}F_{3}S_{7}S_{3}V_{13}$, $F_{3}F_{3}F_{3}S_{7}S_{3}V_{9}$, $F_{3}F_{3}F_{3}S_{7}V_{13}V_{2}$, $F_{3}F_{3}F_{3}S_{7}V_{9}V_{2}$, $F_{3}F_{11}F_{9}S_{7}S_{9}S_{3}$, $F_{2}F_{3}F_{5}S_{7}S_{14}S_{3}$, $F_{3}F_{11}F_{9}S_{9}S_{3}V_{11}$, $F_{2}F_{3}F_{5}S_{14}S_{3}V_{11}$, $F_{11}F_{11}F_{9}S_{9}S_{3}V_{11}$, $F_{2}F_{2}F_{5}S_{14}S_{3}V_{11}$, $F_{11}F_{11}F_{9}S_{9}S_{9}S_{3}$, $F_{2}F_{2}F_{5}S_{14}S_{14}S_{3}$, $F_{3}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{5}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{5}F_{8}F_{9}S_{5}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{8}F_{8}F_{9}S_{5}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{11}F_{9}F_{14}V_{11}V_{3}V_{5}$, $F_{2}F_{5}F_{6}V_{11}V_{3}V_{4}$, $F_{11}F_{9}F_{14}S_{9}V_{3}V_{5}$, $F_{2}F_{5}F_{6}S_{14}V_{3}V_{4}$, $F_{8}F_{9}F_{14}V_{11}V_{3}V_{5}$, $F_{5}F_{6}F_{8}V_{11}V_{3}V_{4}$, $F_{8}F_{9}F_{14}V_{3}V_{3}V_{5}$, $F_{5}F_{6}F_{8}V_{3}V_{3}V_{4}$, $F_{8}F_{9}F_{14}S_{5}V_{3}V_{5}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{4}$, $F_{9}F_{14}F_{14}S_{9}V_{3}V_{5}$, $F_{5}F_{6}F_{6}S_{14}V_{3}V_{4}$, $F_{9}F_{14}F_{14}S_{5}V_{3}V_{5}$, $F_{5}F_{6}F_{6}S_{5}V_{3}V_{4}$, $F_{5}F_{6}F_{9}S_{7}S_{9}S_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{14}S_{3}$, $F_{5}F_{6}F_{9}S_{9}S_{3}V_{3}$, $F_{5}F_{5}F_{6}S_{14}S_{3}V_{3}$, $F_{6}F_{6}F_{9}S_{9}S_{3}V_{3}$, $F_{5}F_{6}F_{6}S_{14}S_{3}V_{3}$, $F_{6}F_{6}F_{9}S_{9}S_{3}S_{3}$, $F_{5}F_{6}F_{6}S_{14}S_{3}S_{3}$, $F_{8}F_{8}F_{9}V_{11}V_{11}V_{2}$, $F_{5}F_{8}F_{8}V_{11}V_{11}V_{2}$, $F_{8}F_{8}F_{9}V_{11}V_{3}V_{2}$, $F_{5}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{8}F_{8}F_{9}S_{5}V_{11}V_{2}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{2}$, $F_{6}F_{8}F_{9}V_{11}V_{3}V_{2}$, $F_{5}F_{6}F_{8}V_{11}V_{3}V_{2}$, $F_{6}F_{8}F_{9}S_{3}V_{11}V_{2}$, $F_{5}F_{6}F_{8}S_{3}V_{11}V_{2}$, $F_{8}F_{8}F_{9}S_{3}V_{11}V_{2}$, $F_{5}F_{8}F_{8}S_{3}V_{11}V_{2}$, $F_{9}F_{9}F_{14}S_{7}S_{9}S_{4}$, $F_{5}F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{9}F_{9}F_{14}S_{7}S_{5}S_{4}$, $F_{5}F_{5}F_{6}S_{7}S_{2}S_{5}$, $F_{8}F_{9}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{8}F_{9}F_{9}S_{7}S_{3}S_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{2}S_{3}$, $F_{3}F_{11}F_{7}S_{7}S_{9}V_{2}$, $F_{2}F_{3}F_{7}S_{7}S_{14}V_{2}$, $F_{3}F_{11}F_{7}S_{9}V_{11}V_{2}$, $F_{2}F_{3}F_{7}S_{14}V_{11}V_{2}$, $F_{11}F_{11}F_{7}S_{9}V_{11}V_{2}$, $F_{2}F_{2}F_{7}S_{14}V_{11}V_{2}$, $F_{11}F_{11}F_{7}S_{9}S_{9}V_{2}$, $F_{2}F_{2}F_{7}S_{14}S_{14}V_{2}$, $F_{3}F_{7}F_{8}S_{7}S_{5}V_{5}$, $F_{3}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{7}F_{8}S_{5}V_{11}V_{5}$, $F_{3}F_{7}F_{8}S_{5}V_{11}V_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{5}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{5}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{7}F_{8}F_{8}S_{5}V_{11}V_{5}$, $F_{7}F_{8}F_{8}S_{5}V_{11}V_{4}$, $F_{7}F_{8}F_{8}S_{5}V_{3}V_{5}$, $F_{7}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{7}F_{8}F_{8}S_{5}S_{5}V_{5}$, $F_{7}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{11}F_{7}F_{14}S_{5}V_{11}V_{5}$, $F_{2}F_{6}F_{7}S_{5}V_{11}V_{4}$, $F_{11}F_{7}F_{14}S_{9}S_{5}V_{5}$, $F_{2}F_{6}F_{7}S_{14}S_{5}V_{4}$, $F_{7}F_{8}F_{14}S_{5}V_{11}V_{5}$, $F_{6}F_{7}F_{8}S_{5}V_{11}V_{4}$, $F_{7}F_{8}F_{14}S_{5}V_{3}V_{5}$, $F_{6}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{7}F_{8}F_{14}S_{5}S_{5}V_{5}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{4}$, $F_{7}F_{14}F_{14}S_{9}S_{5}V_{5}$, $F_{6}F_{6}F_{7}S_{14}S_{5}V_{4}$, $F_{7}F_{14}F_{14}S_{5}S_{5}V_{5}$, $F_{6}F_{6}F_{7}S_{5}S_{5}V_{4}$, $F_{3}F_{7}F_{14}S_{7}S_{5}V_{5}$, $F_{3}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{3}F_{7}F_{14}S_{5}V_{11}V_{5}$, $F_{3}F_{6}F_{7}S_{5}V_{11}V_{4}$, $F_{7}F_{8}F_{14}S_{7}S_{5}V_{5}$, $F_{6}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{7}F_{14}F_{14}S_{5}V_{11}V_{5}$, $F_{6}F_{6}F_{7}S_{5}V_{11}V_{4}$, $F_{7}F_{14}F_{14}S_{5}V_{5}V_{5}$, $F_{6}F_{6}F_{7}S_{5}V_{4}V_{4}$, $F_{11}F_{7}F_{13}S_{6}V_{11}V_{3}$, $F_{2}F_{7}F_{13}S_{6}V_{11}V_{3}$, $F_{11}F_{7}F_{13}S_{9}S_{6}V_{3}$, $F_{2}F_{7}F_{13}S_{14}S_{6}V_{3}$, $F_{7}F_{13}F_{14}S_{6}V_{11}V_{3}$, $F_{6}F_{7}F_{13}S_{6}V_{11}V_{3}$, $F_{7}F_{13}F_{14}S_{5}S_{6}V_{3}$, $F_{6}F_{7}F_{13}S_{5}S_{6}V_{3}$, $F_{7}F_{13}F_{14}S_{6}V_{3}V_{5}$, $F_{6}F_{7}F_{13}S_{6}V_{3}V_{4}$, $F_{7}F_{13}F_{13}S_{9}S_{6}V_{3}$, $F_{7}F_{13}F_{13}S_{14}S_{6}V_{3}$, $F_{7}F_{13}F_{13}S_{6}V_{3}V_{5}$, $F_{7}F_{13}F_{13}S_{6}V_{3}V_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{9}V_{2}$, $F_{5}F_{7}F_{8}S_{7}S_{14}V_{2}$, $F_{5}F_{7}F_{8}S_{9}V_{3}V_{2}$, $F_{5}F_{7}F_{8}S_{14}V_{3}V_{2}$, $F_{7}F_{8}F_{8}S_{7}S_{9}V_{2}$, $F_{7}F_{8}F_{8}S_{7}S_{14}V_{2}$, $F_{7}F_{8}F_{8}S_{9}S_{5}V_{2}$, $F_{7}F_{8}F_{8}S_{14}S_{5}V_{2}$, $F_{7}F_{8}F_{8}S_{9}V_{3}V_{2}$, $F_{7}F_{8}F_{8}S_{14}V_{3}V_{2}$, $F_{7}F_{8}F_{8}S_{9}V_{2}V_{2}$, $F_{7}F_{8}F_{8}S_{14}V_{2}V_{2}$, $F_{7}F_{8}F_{9}S_{4}V_{11}V_{11}$, $F_{5}F_{7}F_{8}S_{2}V_{11}V_{11}$, $F_{7}F_{8}F_{9}S_{4}V_{11}V_{3}$, $F_{5}F_{7}F_{8}S_{2}V_{11}V_{3}$, $F_{7}F_{8}F_{9}S_{5}S_{4}V_{11}$, $F_{5}F_{7}F_{8}S_{2}S_{5}V_{11}$, $F_{7}F_{9}F_{14}S_{4}V_{11}V_{11}$, $F_{5}F_{6}F_{7}S_{2}V_{11}V_{11}$, $F_{7}F_{9}F_{14}S_{5}S_{4}V_{11}$, $F_{5}F_{6}F_{7}S_{2}S_{5}V_{11}$, $F_{7}F_{9}F_{14}S_{4}V_{11}V_{5}$, $F_{5}F_{6}F_{7}S_{2}V_{11}V_{4}$, $F_{7}F_{8}F_{9}S_{4}V_{11}V_{2}$, $F_{5}F_{7}F_{8}S_{2}V_{11}V_{2}$, $F_{7}F_{9}F_{9}S_{5}S_{4}V_{11}$, $F_{5}F_{5}F_{7}S_{2}S_{5}V_{11}$, $F_{7}F_{9}F_{9}S_{4}V_{11}V_{5}$, $F_{5}F_{5}F_{7}S_{2}V_{11}V_{4}$, $F_{7}F_{9}F_{9}S_{4}V_{11}V_{2}$, $F_{5}F_{5}F_{7}S_{2}V_{11}V_{2}$, $F_{7}F_{7}F_{14}S_{7}S_{9}V_{1}$, $F_{6}F_{7}F_{7}S_{7}S_{14}V_{1}$, $F_{7}F_{7}F_{14}S_{7}S_{5}V_{1}$, $F_{6}F_{7}F_{7}S_{7}S_{5}V_{1}$, $F_{7}F_{7}F_{13}S_{7}S_{9}V_{1}$, $F_{7}F_{7}F_{13}S_{7}S_{14}V_{1}$, $F_{7}F_{7}F_{13}S_{7}V_{1}V_{5}$, $F_{7}F_{7}F_{13}S_{7}V_{4}V_{1}$, $F_{7}F_{7}F_{9}S_{7}S_{5}V_{1}$, $F_{5}F_{7}F_{7}S_{7}S_{5}V_{1}$, $F_{7}F_{7}F_{9}S_{7}V_{1}V_{5}$, $F_{5}F_{7}F_{7}S_{7}V_{4}V_{1}$, $F_{7}F_{7}F_{9}S_{7}V_{1}V_{2}$, $F_{5}F_{7}F_{7}S_{7}V_{1}V_{2}$, $F_{3}F_{4}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{4}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{4}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{4}F_{8}F_{8}S_{5}V_{11}V_{2}$, $F_{1}F_{8}F_{8}S_{5}V_{11}V_{2}$, $F_{4}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{4}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{1}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{4}F_{5}F_{6}S_{7}S_{3}V_{5}$, $F_{1}F_{5}F_{6}S_{7}S_{3}V_{4}$, $F_{4}F_{5}F_{6}S_{3}V_{3}V_{5}$, $F_{1}F_{5}F_{6}S_{3}V_{3}V_{4}$, $F_{4}F_{6}F_{6}S_{3}V_{3}V_{5}$, $F_{1}F_{6}F_{6}S_{3}V_{3}V_{4}$, $F_{4}F_{6}F_{6}S_{3}S_{3}V_{5}$, $F_{1}F_{6}F_{6}S_{3}S_{3}V_{4}$, $F_{4}F_{6}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{6}F_{8}S_{5}V_{3}V_{2}$, $F_{4}F_{6}F_{8}S_{3}S_{5}V_{2}$, $F_{1}F_{6}F_{8}S_{3}S_{5}V_{2}$, $F_{4}F_{8}F_{8}S_{3}S_{5}V_{2}$, $F_{1}F_{8}F_{8}S_{3}S_{5}V_{2}$, $F_{3}F_{4}F_{14}S_{7}S_{3}V_{5}$, $F_{1}F_{3}F_{6}S_{7}S_{3}V_{4}$, $F_{3}F_{4}F_{14}S_{3}V_{11}V_{5}$, $F_{1}F_{3}F_{6}S_{3}V_{11}V_{4}$, $F_{4}F_{8}F_{14}S_{7}S_{3}V_{5}$, $F_{1}F_{6}F_{8}S_{7}S_{3}V_{4}$, $F_{4}F_{8}F_{14}S_{3}S_{5}V_{5}$, $F_{1}F_{6}F_{8}S_{3}S_{5}V_{4}$, $F_{4}F_{14}F_{14}S_{3}V_{11}V_{5}$, $F_{1}F_{6}F_{6}S_{3}V_{11}V_{4}$, $F_{4}F_{14}F_{14}S_{3}S_{5}V_{5}$, $F_{1}F_{6}F_{6}S_{3}S_{5}V_{4}$, $F_{4}F_{14}F_{14}S_{3}V_{5}V_{5}$, $F_{1}F_{6}F_{6}S_{3}V_{4}V_{4}$, $F_{4}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{4}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{1}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{4}F_{8}F_{9}S_{4}V_{11}V_{3}$, $F_{1}F_{5}F_{8}S_{2}V_{11}V_{3}$, $F_{4}F_{8}F_{9}S_{4}V_{3}V_{3}$, $F_{1}F_{5}F_{8}S_{2}V_{3}V_{3}$, $F_{4}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{1}F_{5}F_{8}S_{2}S_{5}V_{3}$, $F_{4}F_{9}F_{14}S_{4}V_{11}V_{3}$, $F_{1}F_{5}F_{6}S_{2}V_{11}V_{3}$, $F_{4}F_{9}F_{14}S_{5}S_{4}V_{3}$, $F_{1}F_{5}F_{6}S_{2}S_{5}V_{3}$, $F_{4}F_{9}F_{14}S_{4}V_{3}V_{5}$, $F_{1}F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{4}F_{8}F_{9}S_{4}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{2}V_{3}V_{2}$, $F_{4}F_{9}F_{9}S_{5}S_{4}V_{3}$, $F_{1}F_{5}F_{5}S_{2}S_{5}V_{3}$, $F_{4}F_{9}F_{9}S_{4}V_{3}V_{5}$, $F_{1}F_{5}F_{5}S_{2}V_{3}V_{4}$, $F_{4}F_{9}F_{9}S_{4}V_{3}V_{2}$, $F_{1}F_{5}F_{5}S_{2}V_{3}V_{2}$, $F_{4}F_{4}F_{8}S_{7}S_{5}V_{13}$, $F_{1}F_{1}F_{8}S_{7}S_{5}V_{9}$, $F_{4}F_{4}F_{8}S_{7}S_{3}V_{13}$, $F_{1}F_{1}F_{8}S_{7}S_{3}V_{9}$, $F_{4}F_{4}F_{9}S_{7}S_{5}V_{13}$, $F_{1}F_{1}F_{5}S_{7}S_{5}V_{9}$, $F_{4}F_{4}F_{9}S_{7}V_{13}V_{5}$, $F_{1}F_{1}F_{5}S_{7}V_{9}V_{4}$, $F_{4}F_{4}F_{9}S_{7}V_{13}V_{2}$, $F_{1}F_{1}F_{5}S_{7}V_{9}V_{2}$, $F_{3}F_{4}F_{4}S_{7}S_{3}V_{13}$, $F_{1}F_{1}F_{3}S_{7}S_{3}V_{9}$, $F_{3}F_{4}F_{4}S_{7}V_{13}V_{2}$, $F_{1}F_{1}F_{3}S_{7}V_{9}V_{2}$, $F_{3}F_{11}F_{14}V_{11}V_{2}V_{5}$, $F_{2}F_{3}F_{6}V_{11}V_{4}V_{2}$, $F_{3}F_{11}F_{14}S_{9}V_{2}V_{5}$, $F_{2}F_{3}F_{6}S_{14}V_{4}V_{2}$, $F_{3}F_{8}F_{14}V_{11}V_{2}V_{5}$, $F_{3}F_{6}F_{8}V_{11}V_{4}V_{2}$, $F_{3}F_{8}F_{14}V_{3}V_{2}V_{5}$, $F_{3}F_{6}F_{8}V_{3}V_{4}V_{2}$, $F_{3}F_{8}F_{14}S_{5}V_{2}V_{5}$, $F_{3}F_{6}F_{8}S_{5}V_{4}V_{2}$, $F_{3}F_{14}F_{14}S_{9}V_{2}V_{5}$, $F_{3}F_{6}F_{6}S_{14}V_{4}V_{2}$, $F_{3}F_{14}F_{14}S_{5}V_{2}V_{5}$, $F_{3}F_{6}F_{6}S_{5}V_{4}V_{2}$, $F_{3}F_{8}F_{8}V_{11}V_{2}V_{5}$, $F_{3}F_{8}F_{8}V_{11}V_{4}V_{2}$, $F_{3}F_{8}F_{8}V_{3}V_{2}V_{5}$, $F_{3}F_{8}F_{8}V_{3}V_{4}V_{2}$, $F_{3}F_{8}F_{8}S_{5}V_{2}V_{5}$, $F_{3}F_{8}F_{8}S_{5}V_{4}V_{2}$, $F_{3}F_{6}F_{8}V_{3}V_{2}V_{5}$, $F_{3}F_{6}F_{8}S_{3}V_{2}V_{5}$, $F_{3}F_{6}F_{8}S_{3}V_{4}V_{2}$, $F_{3}F_{8}F_{8}S_{3}V_{2}V_{5}$, $F_{3}F_{8}F_{8}S_{3}V_{4}V_{2}$, $F_{3}F_{9}F_{14}S_{9}S_{5}S_{4}$, $F_{3}F_{5}F_{6}S_{14}S_{2}S_{5}$, $F_{3}F_{9}F_{14}S_{5}S_{5}S_{4}$, $F_{3}F_{5}F_{6}S_{2}S_{5}S_{5}$, $F_{3}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{8}F_{9}S_{3}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{2}S_{3}S_{5}$, $F_{3}F_{11}F_{13}S_{3}S_{6}V_{11}$, $F_{2}F_{3}F_{13}S_{3}S_{6}V_{11}$, $F_{3}F_{11}F_{13}S_{9}S_{3}S_{6}$, $F_{2}F_{3}F_{13}S_{14}S_{3}S_{6}$, $F_{3}F_{13}F_{14}S_{3}S_{6}V_{11}$, $F_{3}F_{6}F_{13}S_{3}S_{6}V_{11}$, $F_{3}F_{13}F_{14}S_{3}S_{5}S_{6}$, $F_{3}F_{6}F_{13}S_{3}S_{5}S_{6}$, $F_{3}F_{13}F_{14}S_{3}S_{6}V_{5}$, $F_{3}F_{6}F_{13}S_{3}S_{6}V_{4}$, $F_{3}F_{13}F_{13}S_{9}S_{3}S_{6}$, $F_{3}F_{13}F_{13}S_{14}S_{3}S_{6}$, $F_{3}F_{13}F_{13}S_{3}S_{6}V_{5}$, $F_{3}F_{13}F_{13}S_{3}S_{6}V_{4}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{11}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{9}F_{14}S_{5}S_{4}V_{11}$, $F_{3}F_{5}F_{6}S_{2}S_{5}V_{11}$, $F_{3}F_{9}F_{14}S_{5}S_{4}V_{5}$, $F_{3}F_{5}F_{6}S_{2}S_{5}V_{4}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{2}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{2}$, $F_{3}F_{9}F_{9}S_{5}S_{5}S_{4}$, $F_{3}F_{5}F_{5}S_{2}S_{5}S_{5}$, $F_{3}F_{9}F_{9}S_{5}S_{4}V_{5}$, $F_{3}F_{5}F_{5}S_{2}S_{5}V_{4}$, $F_{3}F_{9}F_{9}S_{5}S_{4}V_{2}$, $F_{3}F_{5}F_{5}S_{2}S_{5}V_{2}$, $F_{3}F_{7}F_{14}S_{9}V_{3}V_{1}$, $F_{3}F_{6}F_{7}S_{14}V_{3}V_{1}$, $F_{3}F_{7}F_{14}S_{5}V_{3}V_{1}$, $F_{3}F_{6}F_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{7}F_{13}S_{9}V_{3}V_{1}$, $F_{3}F_{7}F_{13}S_{14}V_{3}V_{1}$, $F_{3}F_{7}F_{13}V_{3}V_{1}V_{5}$, $F_{3}F_{7}F_{13}V_{3}V_{4}V_{1}$, $F_{3}F_{7}F_{9}S_{5}V_{3}V_{1}$, $F_{3}F_{5}F_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{7}F_{9}V_{3}V_{1}V_{5}$, $F_{3}F_{5}F_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{7}F_{9}V_{3}V_{1}V_{2}$, $F_{3}F_{5}F_{7}V_{3}V_{1}V_{2}$, $F_{3}F_{3}F_{6}S_{16}S_{9}V_{3}$, $F_{3}F_{3}F_{6}S_{14}S_{16}V_{3}$, $F_{3}F_{3}F_{6}S_{16}S_{9}S_{3}$, $F_{3}F_{3}F_{6}S_{14}S_{16}S_{3}$, $F_{3}F_{3}F_{8}S_{16}S_{9}V_{3}$, $F_{3}F_{3}F_{8}S_{14}S_{16}V_{3}$, $F_{3}F_{3}F_{8}S_{16}S_{9}S_{5}$, $F_{3}F_{3}F_{8}S_{14}S_{16}S_{5}$, $F_{3}F_{3}F_{8}S_{16}S_{9}V_{2}$, $F_{3}F_{3}F_{8}S_{14}S_{16}V_{2}$, $F_{3}F_{3}F_{3}S_{16}S_{9}S_{3}$, $F_{3}F_{3}F_{3}S_{14}S_{16}S_{3}$, $F_{3}F_{3}F_{3}S_{16}S_{9}V_{2}$, $F_{3}F_{3}F_{3}S_{14}S_{16}V_{2}$, $F_{3}F_{4}F_{8}S_{5}V_{11}V_{13}$, $F_{1}F_{3}F_{8}S_{5}V_{9}V_{11}$, $F_{3}F_{4}F_{8}S_{3}V_{11}V_{13}$, $F_{1}F_{3}F_{8}S_{3}V_{9}V_{11}$, $F_{3}F_{4}F_{9}S_{5}V_{11}V_{13}$, $F_{1}F_{3}F_{5}S_{5}V_{9}V_{11}$, $F_{3}F_{4}F_{9}V_{11}V_{13}V_{5}$, $F_{1}F_{3}F_{5}V_{9}V_{11}V_{4}$, $F_{3}F_{4}F_{9}V_{11}V_{13}V_{2}$, $F_{1}F_{3}F_{5}V_{9}V_{11}V_{2}$, $F_{3}F_{3}F_{4}S_{3}V_{11}V_{13}$, $F_{1}F_{3}F_{3}S_{3}V_{9}V_{11}$, $F_{3}F_{3}F_{4}V_{11}V_{13}V_{2}$, $F_{1}F_{3}F_{3}V_{9}V_{11}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{4}$} {{$F_{1}F_{5}F_{7}S_{7}S_{7}S_{6}$, $F_{1}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{3}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{3}F_{7}F_{8}V_{11}V_{11}V_{4}$, $F_{1}F_{5}F_{7}S_{7}V_{11}V_{4}$, $F_{5}F_{6}F_{7}S_{7}V_{11}V_{4}$, $F_{5}F_{6}F_{7}V_{11}V_{4}V_{4}$, $F_{3}F_{7}F_{7}S_{7}S_{7}S_{6}$, $F_{3}F_{7}F_{7}S_{7}S_{6}V_{11}$, $F_{6}F_{7}F_{7}S_{7}S_{7}S_{6}$, $F_{6}F_{7}F_{7}S_{7}S_{6}V_{4}$, $F_{7}F_{7}F_{13}S_{7}S_{6}V_{11}$, $F_{7}F_{7}F_{13}S_{7}S_{6}V_{4}$, $F_{7}F_{7}F_{13}S_{7}S_{6}S_{6}$, $F_{1}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{8}F_{8}S_{7}V_{11}V_{3}$, $F_{3}F_{8}F_{8}S_{7}V_{11}V_{3}$, $F_{3}F_{8}F_{8}V_{11}V_{11}V_{3}$, $F_{1}F_{6}F_{8}S_{7}V_{11}V_{3}$, $F_{5}F_{6}F_{8}S_{7}V_{11}V_{3}$, $F_{5}F_{6}F_{8}V_{11}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{5}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{8}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{8}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{8}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{1}F_{5}S_{7}S_{7}S_{2}$, $F_{1}F_{1}F_{5}S_{7}V_{3}V_{4}$, $F_{1}F_{5}F_{6}S_{7}V_{3}V_{4}$, $F_{1}F_{5}F_{6}V_{3}V_{4}V_{4}$, $F_{1}F_{1}F_{6}S_{7}V_{3}V_{4}$, $F_{1}F_{5}F_{6}V_{3}V_{3}V_{4}$, $F_{1}F_{1}F_{6}S_{7}S_{7}S_{2}$, $F_{1}F_{1}F_{6}S_{7}S_{2}V_{4}$, $F_{1}F_{1}F_{5}S_{7}S_{2}V_{3}$, $F_{1}F_{1}F_{5}S_{7}S_{2}V_{4}$, $F_{1}F_{1}F_{5}S_{7}S_{2}S_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{3}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{3}F_{8}S_{2}V_{11}V_{11}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{4}$, $F_{3}F_{5}F_{6}S_{7}S_{5}V_{4}$, $F_{3}F_{5}F_{6}S_{5}V_{4}V_{4}$, $F_{3}F_{3}F_{7}S_{7}S_{6}V_{3}$, $F_{3}F_{3}F_{7}S_{6}V_{11}V_{3}$, $F_{3}F_{6}F_{7}S_{7}S_{6}V_{3}$, $F_{3}F_{6}F_{7}S_{6}V_{3}V_{4}$, $F_{3}F_{7}F_{13}S_{6}V_{11}V_{3}$, $F_{3}F_{7}F_{13}S_{6}V_{3}V_{4}$, $F_{3}F_{7}F_{13}S_{6}S_{6}V_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{6}V_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{6}V_{3}$, $F_{3}F_{5}F_{6}S_{6}V_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{3}F_{8}S_{5}V_{11}V_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{5}V_{11}V_{4}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{1}F_{3}F_{6}S_{7}S_{2}V_{11}$, $F_{1}F_{3}F_{6}S_{2}V_{11}V_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{11}$, $F_{1}F_{3}F_{5}S_{2}V_{11}V_{3}$, $F_{1}F_{3}F_{5}S_{2}V_{11}V_{4}$, $F_{1}F_{3}F_{5}S_{2}S_{2}V_{11}$, $F_{3}F_{3}F_{13}S_{7}V_{11}V_{1}$, $F_{3}F_{3}F_{13}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{13}S_{7}S_{6}V_{1}$, $F_{3}F_{3}F_{8}S_{7}V_{11}V_{1}$, $F_{3}F_{3}F_{8}S_{7}V_{3}V_{1}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{5}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{5}S_{7}V_{3}V_{1}$, $F_{3}F_{3}F_{5}S_{7}S_{2}V_{1}$, $F_{3}F_{3}F_{7}S_{7}S_{6}V_{1}$, $F_{3}F_{3}F_{7}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{7}S_{7}S_{2}V_{1}$, $F_{1}F_{6}F_{7}S_{7}S_{7}S_{5}$, $F_{1}F_{7}F_{13}S_{7}V_{11}V_{3}$, $F_{3}F_{7}F_{13}S_{7}V_{11}V_{3}$, $F_{3}F_{7}F_{13}V_{11}V_{11}V_{3}$, $F_{1}F_{5}F_{7}S_{7}V_{11}V_{3}$, $F_{5}F_{5}F_{7}S_{7}V_{11}V_{3}$, $F_{5}F_{5}F_{7}V_{11}V_{3}V_{3}$, $F_{3}F_{7}F_{7}S_{7}S_{7}S_{5}$, $F_{3}F_{7}F_{7}S_{7}S_{5}V_{11}$, $F_{5}F_{7}F_{7}S_{7}S_{7}S_{5}$, $F_{5}F_{7}F_{7}S_{7}S_{5}V_{3}$, $F_{7}F_{7}F_{8}S_{7}S_{5}V_{11}$, $F_{7}F_{7}F_{8}S_{7}S_{5}V_{3}$, $F_{7}F_{7}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{1}F_{6}S_{7}S_{7}S_{3}$, $F_{1}F_{1}F_{5}S_{7}V_{3}V_{3}$, $F_{1}F_{5}F_{5}S_{7}V_{3}V_{3}$, $F_{1}F_{5}F_{5}V_{3}V_{3}V_{3}$, $F_{1}F_{1}F_{5}S_{7}S_{7}S_{3}$, $F_{1}F_{1}F_{5}S_{7}S_{3}V_{3}$, $F_{1}F_{1}F_{6}S_{7}S_{3}V_{3}$, $F_{1}F_{1}F_{6}S_{7}S_{3}S_{3}$, $F_{1}F_{3}F_{13}S_{7}S_{3}V_{11}$, $F_{3}F_{3}F_{13}S_{7}S_{3}V_{11}$, $F_{3}F_{3}F_{13}S_{3}V_{11}V_{11}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{5}S_{5}V_{3}V_{3}$, $F_{3}F_{3}F_{7}S_{7}S_{5}V_{3}$, $F_{3}F_{3}F_{7}S_{5}V_{11}V_{3}$, $F_{3}F_{5}F_{7}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{7}S_{5}V_{3}V_{3}$, $F_{3}F_{7}F_{8}S_{5}V_{11}V_{3}$, $F_{3}F_{7}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{7}F_{8}S_{5}S_{5}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{3}V_{11}$, $F_{1}F_{3}F_{5}S_{3}V_{11}V_{3}$, $F_{1}F_{3}F_{6}S_{3}V_{11}V_{3}$, $F_{1}F_{3}F_{6}S_{3}S_{3}V_{11}$, $F_{3}F_{3}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{6}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{6}S_{7}S_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{7}S_{3}V_{2}$, $F_{1}F_{3}F_{7}S_{7}S_{7}S_{2}$, $F_{1}F_{7}F_{13}S_{7}V_{3}V_{4}$, $F_{6}F_{7}F_{13}S_{7}V_{3}V_{4}$, $F_{6}F_{7}F_{13}V_{3}V_{4}V_{4}$, $F_{1}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{5}F_{7}F_{8}V_{3}V_{3}V_{4}$, $F_{6}F_{7}F_{7}S_{7}S_{7}S_{2}$, $F_{6}F_{7}F_{7}S_{7}S_{2}V_{4}$, $F_{5}F_{7}F_{7}S_{7}S_{7}S_{2}$, $F_{5}F_{7}F_{7}S_{7}S_{2}V_{3}$, $F_{5}F_{7}F_{7}S_{7}S_{2}V_{4}$, $F_{5}F_{7}F_{7}S_{7}S_{2}S_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{7}S_{3}$, $F_{1}F_{8}F_{8}S_{7}V_{3}V_{3}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{3}$, $F_{5}F_{8}F_{8}V_{3}V_{3}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{7}S_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{3}V_{3}$, $F_{6}F_{8}F_{8}S_{7}S_{3}V_{3}$, $F_{6}F_{8}F_{8}S_{7}S_{3}S_{3}$, $F_{1}F_{3}F_{13}S_{7}S_{3}V_{4}$, $F_{3}F_{6}F_{13}S_{7}S_{3}V_{4}$, $F_{3}F_{6}F_{13}S_{3}V_{4}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{5}F_{8}S_{2}V_{3}V_{3}$, $F_{3}F_{6}F_{7}S_{7}S_{2}V_{3}$, $F_{3}F_{6}F_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{5}F_{7}S_{7}S_{2}V_{3}$, $F_{3}F_{5}F_{7}S_{2}V_{3}V_{3}$, $F_{3}F_{5}F_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{5}F_{7}S_{2}S_{2}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{4}$, $F_{3}F_{5}F_{8}S_{3}V_{3}V_{4}$, $F_{3}F_{6}F_{8}S_{3}V_{3}V_{4}$, $F_{3}F_{6}F_{8}S_{3}S_{3}V_{4}$, $F_{3}F_{3}F_{5}S_{7}V_{9}V_{4}$, $F_{3}F_{3}F_{5}S_{7}V_{9}V_{3}$, $F_{3}F_{3}F_{5}S_{7}S_{2}V_{9}$, $F_{3}F_{3}F_{6}S_{7}V_{9}V_{3}$, $F_{3}F_{3}F_{6}S_{7}S_{3}V_{9}$, $F_{1}F_{3}F_{3}S_{7}S_{2}V_{9}$, $F_{1}F_{3}F_{3}S_{7}S_{3}V_{9}$, $F_{1}F_{3}F_{7}S_{7}S_{2}V_{11}$, $F_{3}F_{3}F_{7}S_{7}S_{2}V_{11}$, $F_{3}F_{3}F_{7}S_{2}V_{11}V_{11}$, $F_{1}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{6}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{6}F_{6}F_{7}S_{5}V_{4}V_{4}$, $F_{3}F_{7}F_{13}S_{7}S_{6}V_{3}$, $F_{6}F_{7}F_{13}S_{7}S_{6}V_{3}$, $F_{6}F_{7}F_{13}S_{6}V_{3}V_{4}$, $F_{7}F_{13}F_{13}S_{6}V_{11}V_{3}$, $F_{7}F_{13}F_{13}S_{6}V_{3}V_{4}$, $F_{7}F_{13}F_{13}S_{6}S_{6}V_{3}$, $F_{1}F_{5}F_{7}S_{7}S_{6}V_{3}$, $F_{5}F_{5}F_{7}S_{7}S_{6}V_{3}$, $F_{5}F_{5}F_{7}S_{6}V_{3}V_{3}$, $F_{3}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{7}F_{8}S_{5}V_{11}V_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{7}F_{8}F_{8}S_{5}V_{11}V_{4}$, $F_{7}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{7}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{5}F_{6}F_{7}S_{7}S_{2}V_{11}$, $F_{5}F_{6}F_{7}S_{2}V_{11}V_{4}$, $F_{5}F_{5}F_{7}S_{7}S_{2}V_{11}$, $F_{5}F_{5}F_{7}S_{2}V_{11}V_{3}$, $F_{5}F_{5}F_{7}S_{2}V_{11}V_{4}$, $F_{5}F_{5}F_{7}S_{2}S_{2}V_{11}$, $F_{7}F_{7}F_{13}S_{7}V_{11}V_{1}$, $F_{7}F_{7}F_{13}S_{7}V_{4}V_{1}$, $F_{7}F_{7}F_{13}S_{7}S_{6}V_{1}$, $F_{7}F_{7}F_{8}S_{7}V_{11}V_{1}$, $F_{7}F_{7}F_{8}S_{7}V_{3}V_{1}$, $F_{7}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{5}F_{7}F_{7}S_{7}V_{4}V_{1}$, $F_{5}F_{7}F_{7}S_{7}V_{3}V_{1}$, $F_{5}F_{7}F_{7}S_{7}S_{2}V_{1}$, $F_{7}F_{7}F_{7}S_{7}S_{6}V_{1}$, $F_{7}F_{7}F_{7}S_{7}S_{5}V_{1}$, $F_{7}F_{7}F_{7}S_{7}S_{2}V_{1}$, $F_{1}F_{3}F_{8}S_{7}S_{3}V_{11}$, $F_{3}F_{3}F_{8}S_{7}S_{3}V_{11}$, $F_{3}F_{3}F_{8}S_{3}V_{11}V_{11}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{8}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{8}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{8}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{3}V_{11}$, $F_{5}F_{6}F_{8}S_{3}V_{11}V_{3}$, $F_{6}F_{6}F_{8}S_{3}V_{11}V_{3}$, $F_{6}F_{6}F_{8}S_{3}S_{3}V_{11}$, $F_{8}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{8}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{8}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{6}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{6}F_{8}F_{8}S_{7}S_{3}V_{2}$, $F_{8}F_{8}F_{8}S_{7}S_{3}V_{2}$, $F_{1}F_{1}F_{6}S_{7}S_{3}V_{4}$, $F_{1}F_{6}F_{6}S_{7}S_{3}V_{4}$, $F_{1}F_{6}F_{6}S_{3}V_{4}V_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{3}$, $F_{1}F_{5}F_{5}S_{2}V_{3}V_{3}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{3}$, $F_{1}F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{1}F_{5}F_{5}S_{2}V_{3}V_{4}$, $F_{1}F_{5}F_{5}S_{2}S_{2}V_{3}$, $F_{1}F_{5}F_{6}S_{7}S_{3}V_{4}$, $F_{1}F_{5}F_{6}S_{3}V_{3}V_{4}$, $F_{1}F_{6}F_{6}S_{3}V_{3}V_{4}$, $F_{1}F_{6}F_{6}S_{3}S_{3}V_{4}$, $F_{1}F_{1}F_{5}S_{7}V_{9}V_{4}$, $F_{1}F_{1}F_{5}S_{7}V_{9}V_{3}$, $F_{1}F_{1}F_{5}S_{7}S_{2}V_{9}$, $F_{1}F_{1}F_{6}S_{7}V_{9}V_{3}$, $F_{1}F_{1}F_{6}S_{7}S_{3}V_{9}$, $F_{1}F_{1}F_{1}S_{7}S_{2}V_{9}$, $F_{1}F_{1}F_{1}S_{7}S_{3}V_{9}$, $F_{3}F_{3}F_{13}S_{7}S_{3}S_{6}$, $F_{3}F_{3}F_{13}S_{3}S_{6}V_{11}$, $F_{3}F_{6}F_{13}S_{7}S_{3}S_{6}$, $F_{3}F_{6}F_{13}S_{3}S_{6}V_{4}$, $F_{3}F_{13}F_{13}S_{3}S_{6}V_{11}$, $F_{3}F_{13}F_{13}S_{3}S_{6}V_{4}$, $F_{3}F_{13}F_{13}S_{3}S_{6}S_{6}$, $F_{3}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{5}F_{6}S_{7}S_{2}S_{5}$, $F_{3}F_{5}F_{6}S_{2}S_{5}V_{4}$, $F_{3}F_{5}F_{5}S_{7}S_{2}S_{5}$, $F_{3}F_{5}F_{5}S_{2}S_{5}V_{3}$, $F_{3}F_{5}F_{5}S_{2}S_{5}V_{4}$, $F_{3}F_{5}F_{5}S_{2}S_{2}S_{5}$, $F_{3}F_{7}F_{13}V_{11}V_{3}V_{1}$, $F_{3}F_{7}F_{13}V_{3}V_{4}V_{1}$, $F_{3}F_{7}F_{13}S_{6}V_{3}V_{1}$, $F_{3}F_{7}F_{8}V_{11}V_{3}V_{1}$, $F_{3}F_{7}F_{8}V_{3}V_{3}V_{1}$, $F_{3}F_{7}F_{8}S_{5}V_{3}V_{1}$, $F_{3}F_{5}F_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{5}F_{7}V_{3}V_{3}V_{1}$, $F_{3}F_{5}F_{7}S_{2}V_{3}V_{1}$, $F_{3}F_{7}F_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{7}F_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{7}F_{7}S_{2}V_{3}V_{1}$, $F_{3}F_{5}F_{6}S_{7}S_{3}S_{6}$, $F_{3}F_{5}F_{6}S_{3}S_{6}V_{3}$, $F_{3}F_{6}F_{6}S_{3}S_{6}V_{3}$, $F_{3}F_{6}F_{6}S_{3}S_{3}S_{6}$, $F_{3}F_{8}F_{8}V_{11}V_{4}V_{2}$, $F_{3}F_{8}F_{8}V_{3}V_{4}V_{2}$, $F_{3}F_{8}F_{8}S_{5}V_{4}V_{2}$, $F_{3}F_{6}F_{8}V_{3}V_{4}V_{2}$, $F_{3}F_{6}F_{8}S_{3}V_{4}V_{2}$, $F_{3}F_{8}F_{8}S_{3}V_{4}V_{2}$, $F_{1}F_{3}F_{5}V_{9}V_{11}V_{4}$, $F_{1}F_{3}F_{5}V_{9}V_{11}V_{3}$, $F_{1}F_{3}F_{5}S_{2}V_{9}V_{11}$, $F_{1}F_{3}F_{6}V_{9}V_{11}V_{3}$, $F_{1}F_{3}F_{6}S_{3}V_{9}V_{11}$, $F_{1}F_{1}F_{3}S_{2}V_{9}V_{11}$, $F_{1}F_{1}F_{3}S_{3}V_{9}V_{11}$, $F_{3}F_{3}F_{7}S_{7}S_{16}S_{6}$, $F_{3}F_{3}F_{7}S_{7}S_{16}S_{5}$, $F_{3}F_{3}F_{7}S_{7}S_{16}S_{2}$, $F_{3}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{3}F_{8}S_{7}S_{16}S_{3}$, $F_{1}F_{3}F_{3}S_{7}S_{16}S_{2}$, $F_{1}F_{3}F_{3}S_{7}S_{16}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{5}$} {{$F_{1}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{8}F_{8}S_{7}V_{11}V_{3}$, $F_{3}F_{8}F_{8}S_{7}V_{11}V_{3}$, $F_{3}F_{8}F_{8}V_{11}V_{11}V_{3}$, $F_{1}F_{6}F_{8}S_{7}V_{11}V_{3}$, $F_{5}F_{6}F_{8}S_{7}V_{11}V_{3}$, $F_{5}F_{6}F_{8}V_{11}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{5}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{8}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{8}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{8}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{2}F_{5}S_{7}S_{7}S_{3}$, $F_{1}F_{2}F_{6}S_{7}V_{3}V_{3}$, $F_{2}F_{5}F_{6}S_{7}V_{3}V_{3}$, $F_{2}F_{5}F_{6}V_{3}V_{3}V_{3}$, $F_{2}F_{2}F_{5}S_{7}S_{7}S_{3}$, $F_{2}F_{2}F_{5}S_{7}S_{3}V_{3}$, $F_{2}F_{2}F_{6}S_{7}S_{3}V_{3}$, $F_{2}F_{2}F_{6}S_{7}S_{3}S_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{3}V_{11}$, $F_{3}F_{3}F_{8}S_{7}S_{3}V_{11}$, $F_{3}F_{3}F_{8}S_{3}V_{11}V_{11}$, $F_{1}F_{3}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{5}V_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{3}F_{8}S_{5}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{2}F_{3}F_{5}S_{7}S_{3}V_{11}$, $F_{2}F_{3}F_{5}S_{3}V_{11}V_{3}$, $F_{2}F_{3}F_{6}S_{3}V_{11}V_{3}$, $F_{2}F_{3}F_{6}S_{3}S_{3}V_{11}$, $F_{3}F_{3}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{6}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{6}S_{7}S_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{7}S_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{7}S_{3}$, $F_{1}F_{8}F_{8}S_{7}V_{3}V_{3}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{3}$, $F_{5}F_{8}F_{8}V_{3}V_{3}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{7}S_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{3}V_{3}$, $F_{6}F_{8}F_{8}S_{7}S_{3}V_{3}$, $F_{6}F_{8}F_{8}S_{7}S_{3}S_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{3}V_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{3}V_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{3}S_{3}V_{3}$, $F_{3}F_{3}F_{6}S_{7}V_{10}V_{3}$, $F_{3}F_{3}F_{6}S_{7}S_{3}V_{10}$, $F_{2}F_{3}F_{3}S_{7}S_{3}V_{10}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{8}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{8}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{8}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{3}V_{11}$, $F_{5}F_{6}F_{8}S_{3}V_{11}V_{3}$, $F_{6}F_{6}F_{8}S_{3}V_{11}V_{3}$, $F_{6}F_{6}F_{8}S_{3}S_{3}V_{11}$, $F_{8}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{8}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{8}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{6}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{6}F_{8}F_{8}S_{7}S_{3}V_{2}$, $F_{8}F_{8}F_{8}S_{7}S_{3}V_{2}$, $F_{1}F_{2}F_{5}S_{7}S_{3}V_{3}$, $F_{2}F_{5}F_{5}S_{7}S_{3}V_{3}$, $F_{2}F_{5}F_{5}S_{3}V_{3}V_{3}$, $F_{2}F_{5}F_{6}S_{7}S_{3}V_{3}$, $F_{2}F_{5}F_{6}S_{3}V_{3}V_{3}$, $F_{2}F_{6}F_{6}S_{3}V_{3}V_{3}$, $F_{2}F_{6}F_{6}S_{3}S_{3}V_{3}$, $F_{2}F_{2}F_{6}S_{7}V_{10}V_{3}$, $F_{2}F_{2}F_{6}S_{7}S_{3}V_{10}$, $F_{2}F_{2}F_{2}S_{7}S_{3}V_{10}$, $F_{3}F_{3}F_{8}S_{7}S_{3}S_{5}$, $F_{3}F_{3}F_{8}S_{3}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{7}S_{3}S_{5}$, $F_{3}F_{5}F_{8}S_{3}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{3}S_{5}V_{11}$, $F_{3}F_{8}F_{8}S_{3}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{3}S_{5}S_{5}$, $F_{3}F_{5}F_{6}S_{7}S_{3}S_{5}$, $F_{3}F_{5}F_{6}S_{3}S_{5}V_{3}$, $F_{3}F_{6}F_{6}S_{3}S_{5}V_{3}$, $F_{3}F_{6}F_{6}S_{3}S_{3}S_{5}$, $F_{3}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{8}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{6}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{6}F_{8}S_{3}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{3}V_{3}V_{2}$, $F_{2}F_{3}F_{6}V_{10}V_{11}V_{3}$, $F_{2}F_{3}F_{6}S_{3}V_{10}V_{11}$, $F_{2}F_{2}F_{3}S_{3}V_{10}V_{11}$, $F_{3}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{3}F_{8}S_{7}S_{16}S_{3}$, $F_{2}F_{3}F_{3}S_{7}S_{16}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{6}$} {{$F_{1}F_{7}F_{8}S_{7}S_{7}V_{4}$, $F_{1}F_{7}F_{13}S_{7}S_{14}V_{3}$, $F_{2}F_{7}F_{13}S_{7}S_{14}V_{3}$, $F_{2}F_{7}F_{13}S_{14}S_{14}V_{3}$, $F_{1}F_{7}F_{8}S_{7}S_{14}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{14}V_{3}$, $F_{5}F_{7}F_{8}S_{14}V_{3}V_{3}$, $F_{2}F_{7}F_{7}S_{7}S_{7}V_{4}$, $F_{2}F_{7}F_{7}S_{7}S_{14}V_{4}$, $F_{5}F_{7}F_{7}S_{7}S_{7}V_{4}$, $F_{5}F_{7}F_{7}S_{7}V_{3}V_{4}$, $F_{6}F_{7}F_{7}S_{7}S_{14}V_{4}$, $F_{6}F_{7}F_{7}S_{7}V_{3}V_{4}$, $F_{6}F_{7}F_{7}S_{7}V_{4}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{7}S_{3}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{3}$, $F_{3}F_{5}F_{8}V_{3}V_{3}V_{3}$, $F_{3}F_{3}F_{5}S_{7}S_{7}S_{3}$, $F_{3}F_{3}F_{5}S_{7}S_{3}V_{3}$, $F_{3}F_{3}F_{6}S_{7}S_{3}V_{3}$, $F_{3}F_{3}F_{6}S_{7}S_{3}S_{3}$, $F_{1}F_{3}F_{13}S_{7}S_{14}S_{3}$, $F_{2}F_{3}F_{13}S_{7}S_{14}S_{3}$, $F_{2}F_{3}F_{13}S_{14}S_{14}S_{3}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{5}F_{8}V_{3}V_{3}V_{4}$, $F_{2}F_{3}F_{7}S_{7}V_{3}V_{4}$, $F_{2}F_{3}F_{7}S_{14}V_{3}V_{4}$, $F_{3}F_{5}F_{7}S_{7}V_{3}V_{4}$, $F_{3}F_{5}F_{7}V_{3}V_{3}V_{4}$, $F_{3}F_{6}F_{7}S_{14}V_{3}V_{4}$, $F_{3}F_{6}F_{7}V_{3}V_{3}V_{4}$, $F_{3}F_{6}F_{7}V_{3}V_{4}V_{4}$, $F_{3}F_{3}F_{5}S_{7}S_{14}S_{3}$, $F_{3}F_{3}F_{5}S_{14}S_{3}V_{3}$, $F_{3}F_{3}F_{6}S_{14}S_{3}V_{3}$, $F_{3}F_{3}F_{6}S_{14}S_{3}S_{3}$, $F_{3}F_{3}F_{6}S_{7}S_{14}S_{2}$, $F_{3}F_{3}F_{6}S_{7}S_{2}V_{3}$, $F_{3}F_{3}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{6}S_{7}S_{2}S_{3}$, $F_{3}F_{3}F_{5}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{5}S_{7}S_{2}S_{3}$, $F_{1}F_{5}F_{5}S_{7}S_{7}V_{4}$, $F_{1}F_{5}F_{6}S_{7}S_{14}V_{3}$, $F_{2}F_{5}F_{6}S_{7}S_{14}V_{3}$, $F_{2}F_{5}F_{6}S_{14}S_{14}V_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{14}V_{3}$, $F_{5}F_{5}F_{6}S_{14}V_{3}V_{3}$, $F_{2}F_{5}F_{5}S_{7}S_{7}V_{4}$, $F_{2}F_{5}F_{5}S_{7}S_{14}V_{4}$, $F_{5}F_{5}F_{5}S_{7}S_{7}V_{4}$, $F_{5}F_{5}F_{5}S_{7}V_{3}V_{4}$, $F_{5}F_{5}F_{6}S_{7}S_{14}V_{4}$, $F_{5}F_{5}F_{6}S_{7}V_{3}V_{4}$, $F_{5}F_{5}F_{6}S_{7}V_{4}V_{4}$, $F_{1}F_{5}F_{7}S_{7}S_{7}S_{6}$, $F_{1}F_{6}F_{7}S_{7}S_{14}S_{5}$, $F_{2}F_{6}F_{7}S_{7}S_{14}S_{5}$, $F_{2}F_{6}F_{7}S_{14}S_{14}S_{5}$, $F_{1}F_{7}F_{8}S_{7}S_{14}S_{5}$, $F_{7}F_{8}F_{8}S_{7}S_{14}S_{5}$, $F_{7}F_{8}F_{8}S_{14}S_{5}S_{5}$, $F_{2}F_{7}F_{7}S_{7}S_{7}S_{6}$, $F_{2}F_{7}F_{7}S_{7}S_{14}S_{6}$, $F_{7}F_{7}F_{8}S_{7}S_{7}S_{6}$, $F_{7}F_{7}F_{8}S_{7}S_{5}S_{6}$, $F_{7}F_{7}F_{13}S_{7}S_{14}S_{6}$, $F_{7}F_{7}F_{13}S_{7}S_{5}S_{6}$, $F_{7}F_{7}F_{13}S_{7}S_{6}S_{6}$, $F_{1}F_{3}F_{5}S_{7}S_{7}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{5}V_{3}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{3}F_{3}F_{5}S_{7}S_{7}V_{2}$, $F_{3}F_{3}F_{5}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{14}V_{2}$, $F_{2}F_{3}F_{6}S_{7}S_{14}V_{2}$, $F_{2}F_{3}F_{6}S_{14}S_{14}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{6}V_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{6}V_{3}$, $F_{3}F_{5}F_{6}S_{6}V_{3}V_{3}$, $F_{2}F_{3}F_{5}S_{7}S_{5}V_{4}$, $F_{2}F_{3}F_{5}S_{14}S_{5}V_{4}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{4}$, $F_{3}F_{5}F_{5}S_{5}V_{3}V_{4}$, $F_{3}F_{5}F_{6}S_{14}S_{5}V_{4}$, $F_{3}F_{5}F_{6}S_{5}V_{3}V_{4}$, $F_{3}F_{5}F_{6}S_{5}V_{4}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{2}F_{3}F_{7}S_{7}S_{6}V_{3}$, $F_{2}F_{3}F_{7}S_{14}S_{6}V_{3}$, $F_{3}F_{7}F_{8}S_{7}S_{6}V_{3}$, $F_{3}F_{7}F_{8}S_{5}S_{6}V_{3}$, $F_{3}F_{7}F_{13}S_{14}S_{6}V_{3}$, $F_{3}F_{7}F_{13}S_{5}S_{6}V_{3}$, $F_{3}F_{7}F_{13}S_{6}S_{6}V_{3}$, $F_{3}F_{3}F_{5}S_{7}S_{14}V_{2}$, $F_{3}F_{3}F_{5}S_{14}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{7}S_{14}V_{2}$, $F_{3}F_{3}F_{8}S_{14}S_{5}V_{2}$, $F_{3}F_{3}F_{8}S_{14}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{14}V_{2}V_{2}$, $F_{3}F_{3}F_{6}S_{7}S_{14}V_{1}$, $F_{3}F_{3}F_{6}S_{7}V_{3}V_{1}$, $F_{3}F_{3}F_{6}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{13}S_{7}S_{14}V_{1}$, $F_{3}F_{3}F_{13}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{13}S_{7}S_{6}V_{1}$, $F_{3}F_{3}F_{8}S_{7}V_{3}V_{1}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{8}S_{7}V_{1}V_{2}$, $F_{3}F_{3}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{7}S_{7}S_{6}V_{1}$, $F_{3}F_{3}F_{7}S_{7}V_{1}V_{2}$, $F_{1}F_{2}F_{5}S_{7}S_{7}S_{3}$, $F_{1}F_{5}F_{6}S_{7}V_{3}V_{3}$, $F_{5}F_{5}F_{6}S_{7}V_{3}V_{3}$, $F_{5}F_{5}F_{6}V_{3}V_{3}V_{3}$, $F_{5}F_{5}F_{5}S_{7}S_{7}S_{3}$, $F_{5}F_{5}F_{5}S_{7}S_{3}V_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{3}V_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{3}S_{3}$, $F_{1}F_{2}F_{7}S_{7}S_{7}V_{2}$, $F_{1}F_{6}F_{7}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{7}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{7}S_{5}V_{3}V_{3}$, $F_{1}F_{7}F_{13}S_{7}S_{5}V_{3}$, $F_{7}F_{8}F_{13}S_{7}S_{5}V_{3}$, $F_{7}F_{8}F_{13}S_{5}S_{5}V_{3}$, $F_{5}F_{7}F_{7}S_{7}S_{7}V_{2}$, $F_{5}F_{7}F_{7}S_{7}V_{3}V_{2}$, $F_{7}F_{7}F_{8}S_{7}S_{7}V_{2}$, $F_{7}F_{7}F_{8}S_{7}S_{5}V_{2}$, $F_{7}F_{7}F_{8}S_{7}V_{3}V_{2}$, $F_{7}F_{7}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{3}F_{6}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{6}V_{3}V_{3}V_{2}$, $F_{3}F_{5}F_{5}S_{7}S_{3}S_{5}$, $F_{3}F_{5}F_{5}S_{3}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{3}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{3}S_{3}S_{5}$, $F_{1}F_{3}F_{13}S_{7}S_{3}S_{5}$, $F_{3}F_{8}F_{13}S_{7}S_{3}S_{5}$, $F_{3}F_{8}F_{13}S_{3}S_{5}S_{5}$, $F_{3}F_{5}F_{7}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{7}V_{3}V_{3}V_{2}$, $F_{3}F_{7}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{7}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{7}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{7}F_{8}V_{3}V_{2}V_{2}$, $F_{3}F_{3}F_{6}S_{7}S_{16}V_{3}$, $F_{3}F_{3}F_{6}S_{7}S_{16}S_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{16}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{3}F_{8}S_{7}S_{16}V_{2}$, $F_{3}F_{3}F_{3}S_{7}S_{16}S_{3}$, $F_{3}F_{3}F_{3}S_{7}S_{16}V_{2}$, $F_{1}F_{2}F_{5}S_{7}S_{14}S_{3}$, $F_{2}F_{2}F_{5}S_{7}S_{14}S_{3}$, $F_{2}F_{2}F_{5}S_{14}S_{14}S_{3}$, $F_{1}F_{5}F_{5}S_{7}V_{3}V_{4}$, $F_{5}F_{5}F_{5}V_{3}V_{3}V_{4}$, $F_{2}F_{5}F_{6}S_{7}V_{3}V_{4}$, $F_{2}F_{5}F_{6}S_{14}V_{3}V_{4}$, $F_{5}F_{5}F_{6}V_{3}V_{3}V_{4}$, $F_{5}F_{6}F_{6}S_{14}V_{3}V_{4}$, $F_{5}F_{6}F_{6}V_{3}V_{3}V_{4}$, $F_{5}F_{6}F_{6}V_{3}V_{4}V_{4}$, $F_{5}F_{5}F_{6}S_{7}S_{14}S_{3}$, $F_{5}F_{5}F_{6}S_{14}S_{3}V_{3}$, $F_{5}F_{6}F_{6}S_{14}S_{3}V_{3}$, $F_{5}F_{6}F_{6}S_{14}S_{3}S_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{5}F_{5}F_{6}S_{7}S_{2}V_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{5}F_{5}F_{6}S_{7}S_{2}S_{3}$, $F_{5}F_{5}F_{5}S_{7}S_{2}V_{4}$, $F_{5}F_{5}F_{5}S_{7}S_{2}S_{3}$, $F_{1}F_{2}F_{7}S_{7}S_{14}V_{2}$, $F_{2}F_{2}F_{7}S_{7}S_{14}V_{2}$, $F_{2}F_{2}F_{7}S_{14}S_{14}V_{2}$, $F_{1}F_{5}F_{7}S_{7}S_{6}V_{3}$, $F_{5}F_{5}F_{7}S_{7}S_{6}V_{3}$, $F_{5}F_{5}F_{7}S_{6}V_{3}V_{3}$, $F_{2}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{2}F_{6}F_{7}S_{14}S_{5}V_{4}$, $F_{5}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{5}F_{6}F_{7}S_{5}V_{3}V_{4}$, $F_{6}F_{6}F_{7}S_{14}S_{5}V_{4}$, $F_{6}F_{6}F_{7}S_{5}V_{3}V_{4}$, $F_{6}F_{6}F_{7}S_{5}V_{4}V_{4}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{7}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{2}F_{7}F_{13}S_{7}S_{6}V_{3}$, $F_{2}F_{7}F_{13}S_{14}S_{6}V_{3}$, $F_{7}F_{8}F_{13}S_{7}S_{6}V_{3}$, $F_{7}F_{8}F_{13}S_{5}S_{6}V_{3}$, $F_{7}F_{13}F_{13}S_{14}S_{6}V_{3}$, $F_{7}F_{13}F_{13}S_{5}S_{6}V_{3}$, $F_{7}F_{13}F_{13}S_{6}S_{6}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{14}V_{2}$, $F_{5}F_{7}F_{8}S_{14}V_{3}V_{2}$, $F_{7}F_{8}F_{8}S_{7}S_{14}V_{2}$, $F_{7}F_{8}F_{8}S_{14}S_{5}V_{2}$, $F_{7}F_{8}F_{8}S_{14}V_{3}V_{2}$, $F_{7}F_{8}F_{8}S_{14}V_{2}V_{2}$, $F_{6}F_{7}F_{7}S_{7}S_{14}V_{1}$, $F_{6}F_{7}F_{7}S_{7}V_{3}V_{1}$, $F_{6}F_{7}F_{7}S_{7}V_{4}V_{1}$, $F_{7}F_{7}F_{13}S_{7}S_{14}V_{1}$, $F_{7}F_{7}F_{13}S_{7}S_{5}V_{1}$, $F_{7}F_{7}F_{13}S_{7}S_{6}V_{1}$, $F_{7}F_{7}F_{8}S_{7}V_{3}V_{1}$, $F_{7}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{7}F_{7}F_{8}S_{7}V_{1}V_{2}$, $F_{7}F_{7}F_{7}S_{7}V_{4}V_{1}$, $F_{7}F_{7}F_{7}S_{7}S_{6}V_{1}$, $F_{7}F_{7}F_{7}S_{7}V_{1}V_{2}$, $F_{1}F_{3}F_{5}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{5}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{7}S_{3}S_{5}$, $F_{3}F_{6}F_{6}S_{3}S_{5}V_{3}$, $F_{3}F_{6}F_{6}S_{3}S_{3}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{3}S_{5}$, $F_{3}F_{8}F_{8}S_{7}S_{3}S_{5}$, $F_{3}F_{8}F_{8}S_{3}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{8}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{8}F_{8}V_{3}V_{2}V_{2}$, $F_{2}F_{3}F_{6}S_{7}V_{4}V_{2}$, $F_{2}F_{3}F_{6}S_{14}V_{4}V_{2}$, $F_{3}F_{5}F_{6}S_{7}V_{4}V_{2}$, $F_{3}F_{5}F_{6}V_{3}V_{4}V_{2}$, $F_{3}F_{6}F_{6}S_{14}V_{4}V_{2}$, $F_{3}F_{6}F_{6}V_{3}V_{4}V_{2}$, $F_{3}F_{6}F_{6}V_{4}V_{4}V_{2}$, $F_{3}F_{5}F_{6}S_{7}S_{3}S_{6}$, $F_{3}F_{5}F_{6}S_{3}S_{6}V_{3}$, $F_{3}F_{6}F_{6}S_{3}S_{6}V_{3}$, $F_{3}F_{6}F_{6}S_{3}S_{3}S_{6}$, $F_{3}F_{5}F_{6}S_{14}S_{2}S_{5}$, $F_{3}F_{5}F_{6}S_{2}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{2}S_{5}V_{4}$, $F_{3}F_{5}F_{6}S_{2}S_{3}S_{5}$, $F_{3}F_{5}F_{5}S_{2}S_{5}V_{4}$, $F_{3}F_{5}F_{5}S_{2}S_{3}S_{5}$, $F_{2}F_{3}F_{13}S_{7}S_{3}S_{6}$, $F_{2}F_{3}F_{13}S_{14}S_{3}S_{6}$, $F_{3}F_{8}F_{13}S_{7}S_{3}S_{6}$, $F_{3}F_{8}F_{13}S_{3}S_{5}S_{6}$, $F_{3}F_{13}F_{13}S_{14}S_{3}S_{6}$, $F_{3}F_{13}F_{13}S_{3}S_{5}S_{6}$, $F_{3}F_{13}F_{13}S_{3}S_{6}S_{6}$, $F_{3}F_{5}F_{8}S_{7}V_{4}V_{2}$, $F_{3}F_{5}F_{8}V_{3}V_{4}V_{2}$, $F_{3}F_{8}F_{8}S_{7}V_{4}V_{2}$, $F_{3}F_{8}F_{8}S_{5}V_{4}V_{2}$, $F_{3}F_{8}F_{8}V_{3}V_{4}V_{2}$, $F_{3}F_{8}F_{8}V_{4}V_{2}V_{2}$, $F_{3}F_{6}F_{7}S_{14}V_{3}V_{1}$, $F_{3}F_{6}F_{7}V_{3}V_{3}V_{1}$, $F_{3}F_{6}F_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{7}F_{13}S_{14}V_{3}V_{1}$, $F_{3}F_{7}F_{13}S_{5}V_{3}V_{1}$, $F_{3}F_{7}F_{13}S_{6}V_{3}V_{1}$, $F_{3}F_{7}F_{8}V_{3}V_{3}V_{1}$, $F_{3}F_{7}F_{8}S_{5}V_{3}V_{1}$, $F_{3}F_{7}F_{8}V_{3}V_{1}V_{2}$, $F_{3}F_{7}F_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{7}F_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{7}F_{7}V_{3}V_{1}V_{2}$, $F_{3}F_{3}F_{6}S_{14}S_{16}V_{3}$, $F_{3}F_{3}F_{6}S_{14}S_{16}S_{3}$, $F_{3}F_{3}F_{8}S_{14}S_{16}V_{3}$, $F_{3}F_{3}F_{8}S_{14}S_{16}S_{5}$, $F_{3}F_{3}F_{8}S_{14}S_{16}V_{2}$, $F_{3}F_{3}F_{3}S_{14}S_{16}S_{3}$, $F_{3}F_{3}F_{3}S_{14}S_{16}V_{2}$, $F_{3}F_{3}F_{5}S_{7}S_{16}V_{4}$, $F_{3}F_{3}F_{5}S_{7}S_{16}S_{3}$, $F_{3}F_{3}F_{7}S_{7}S_{16}V_{4}$, $F_{3}F_{3}F_{7}S_{7}S_{16}S_{6}$, $F_{3}F_{3}F_{7}S_{7}S_{16}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{7}$} {{$F_{1}F_{8}F_{9}S_{7}S_{7}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{9}F_{14}S_{7}V_{11}V_{3}$, $F_{1}F_{5}F_{6}S_{7}V_{11}V_{3}$, $F_{3}F_{9}F_{14}S_{7}V_{11}V_{3}$, $F_{3}F_{5}F_{6}S_{7}V_{11}V_{3}$, $F_{3}F_{9}F_{14}V_{11}V_{11}V_{3}$, $F_{3}F_{5}F_{6}V_{11}V_{11}V_{3}$, $F_{1}F_{8}F_{9}S_{7}V_{11}V_{3}$, $F_{1}F_{5}F_{8}S_{7}V_{11}V_{3}$, $F_{5}F_{8}F_{9}S_{7}V_{11}V_{3}$, $F_{5}F_{5}F_{8}S_{7}V_{11}V_{3}$, $F_{5}F_{8}F_{9}V_{11}V_{3}V_{3}$, $F_{5}F_{5}F_{8}V_{11}V_{3}V_{3}$, $F_{3}F_{9}F_{9}S_{7}S_{7}S_{5}$, $F_{3}F_{5}F_{5}S_{7}S_{7}S_{5}$, $F_{3}F_{9}F_{9}S_{7}S_{5}V_{11}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{11}$, $F_{5}F_{9}F_{9}S_{7}S_{7}S_{5}$, $F_{5}F_{5}F_{5}S_{7}S_{7}S_{5}$, $F_{5}F_{9}F_{9}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{5}S_{7}S_{5}V_{3}$, $F_{8}F_{9}F_{9}S_{7}S_{5}V_{11}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{11}$, $F_{8}F_{9}F_{9}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{8}F_{9}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{7}F_{8}S_{7}S_{7}V_{5}$, $F_{1}F_{7}F_{8}S_{7}S_{7}V_{4}$, $F_{1}F_{7}F_{14}S_{7}S_{5}V_{11}$, $F_{1}F_{6}F_{7}S_{7}S_{5}V_{11}$, $F_{3}F_{7}F_{14}S_{7}S_{5}V_{11}$, $F_{3}F_{6}F_{7}S_{7}S_{5}V_{11}$, $F_{3}F_{7}F_{14}S_{5}V_{11}V_{11}$, $F_{3}F_{6}F_{7}S_{5}V_{11}V_{11}$, $F_{1}F_{7}F_{9}S_{7}S_{5}V_{11}$, $F_{1}F_{5}F_{7}S_{7}S_{5}V_{11}$, $F_{7}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{11}$, $F_{7}F_{8}F_{9}S_{5}S_{5}V_{11}$, $F_{5}F_{7}F_{8}S_{5}S_{5}V_{11}$, $F_{3}F_{7}F_{7}S_{7}S_{7}V_{5}$, $F_{3}F_{7}F_{7}S_{7}S_{7}V_{4}$, $F_{3}F_{7}F_{7}S_{7}V_{11}V_{5}$, $F_{3}F_{7}F_{7}S_{7}V_{11}V_{4}$, $F_{7}F_{7}F_{8}S_{7}S_{7}V_{5}$, $F_{7}F_{7}F_{8}S_{7}S_{7}V_{4}$, $F_{7}F_{7}F_{8}S_{7}S_{5}V_{5}$, $F_{7}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{7}F_{7}F_{14}S_{7}V_{11}V_{5}$, $F_{6}F_{7}F_{7}S_{7}V_{11}V_{4}$, $F_{7}F_{7}F_{14}S_{7}S_{5}V_{5}$, $F_{6}F_{7}F_{7}S_{7}S_{5}V_{4}$, $F_{7}F_{7}F_{14}S_{7}V_{5}V_{5}$, $F_{6}F_{7}F_{7}S_{7}V_{4}V_{4}$, $F_{1}F_{4}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{1}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{4}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{1}F_{8}S_{7}S_{5}V_{3}$, $F_{4}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{4}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{1}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{1}F_{4}F_{9}S_{7}S_{5}V_{3}$, $F_{1}F_{1}F_{5}S_{7}S_{5}V_{3}$, $F_{4}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{4}F_{8}F_{9}S_{5}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{4}F_{4}F_{5}S_{7}S_{7}V_{2}$, $F_{1}F_{1}F_{5}S_{7}S_{7}V_{2}$, $F_{4}F_{4}F_{5}S_{7}V_{3}V_{2}$, $F_{1}F_{1}F_{5}S_{7}V_{3}V_{2}$, $F_{4}F_{4}F_{8}S_{7}S_{7}V_{2}$, $F_{4}F_{4}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{1}F_{8}S_{7}S_{5}V_{2}$, $F_{4}F_{4}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{1}F_{8}S_{7}V_{3}V_{2}$, $F_{4}F_{4}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{1}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{3}F_{14}S_{7}V_{11}V_{2}$, $F_{1}F_{3}F_{6}S_{7}V_{11}V_{2}$, $F_{3}F_{3}F_{14}S_{7}V_{11}V_{2}$, $F_{3}F_{3}F_{6}S_{7}V_{11}V_{2}$, $F_{3}F_{3}F_{14}V_{11}V_{11}V_{2}$, $F_{3}F_{3}F_{6}V_{11}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{5}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{5}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{5}F_{8}V_{3}V_{3}V_{5}$, $F_{3}F_{5}F_{8}V_{3}V_{3}V_{4}$, $F_{3}F_{3}F_{9}S_{7}S_{5}S_{5}$, $F_{3}F_{3}F_{5}S_{7}S_{5}S_{5}$, $F_{3}F_{3}F_{9}S_{5}S_{5}V_{11}$, $F_{3}F_{3}F_{5}S_{5}S_{5}V_{11}$, $F_{3}F_{5}F_{9}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{5}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{9}S_{5}S_{5}V_{3}$, $F_{3}F_{5}F_{5}S_{5}S_{5}V_{3}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{11}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{3}F_{8}F_{9}S_{5}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{5}S_{5}S_{5}$, $F_{1}F_{3}F_{9}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{5}S_{5}$, $F_{3}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{3}F_{7}S_{7}V_{3}V_{5}$, $F_{3}F_{3}F_{7}S_{7}V_{3}V_{4}$, $F_{3}F_{3}F_{7}V_{11}V_{3}V_{5}$, $F_{3}F_{3}F_{7}V_{11}V_{3}V_{4}$, $F_{3}F_{7}F_{8}S_{7}V_{3}V_{5}$, $F_{3}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{7}F_{8}S_{5}V_{3}V_{5}$, $F_{3}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{7}F_{14}V_{11}V_{3}V_{5}$, $F_{3}F_{6}F_{7}V_{11}V_{3}V_{4}$, $F_{3}F_{7}F_{14}S_{5}V_{3}V_{5}$, $F_{3}F_{6}F_{7}S_{5}V_{3}V_{4}$, $F_{3}F_{7}F_{14}V_{3}V_{5}V_{5}$, $F_{3}F_{6}F_{7}V_{3}V_{4}V_{4}$, $F_{3}F_{4}F_{5}S_{7}V_{11}V_{2}$, $F_{1}F_{3}F_{5}S_{7}V_{11}V_{2}$, $F_{3}F_{4}F_{5}V_{11}V_{3}V_{2}$, $F_{1}F_{3}F_{5}V_{11}V_{3}V_{2}$, $F_{3}F_{4}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{4}F_{8}S_{5}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{5}V_{11}V_{2}$, $F_{3}F_{4}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{3}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{4}F_{8}V_{11}V_{2}V_{2}$, $F_{1}F_{3}F_{8}V_{11}V_{2}V_{2}$, $F_{3}F_{3}F_{8}S_{7}S_{4}V_{11}$, $F_{3}F_{3}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{3}F_{8}S_{7}S_{4}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{14}S_{7}S_{4}V_{11}$, $F_{3}F_{3}F_{6}S_{7}S_{2}V_{11}$, $F_{3}F_{3}F_{14}S_{7}S_{5}S_{4}$, $F_{3}F_{3}F_{6}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{14}S_{7}S_{4}V_{5}$, $F_{3}F_{3}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{4}V_{2}$, $F_{3}F_{3}F_{8}S_{7}S_{2}V_{2}$, $F_{3}F_{3}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{3}F_{5}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{9}S_{7}S_{4}V_{5}$, $F_{3}F_{3}F_{5}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{9}S_{7}S_{4}V_{2}$, $F_{3}F_{3}F_{5}S_{7}S_{2}V_{2}$, $F_{1}F_{5}F_{9}S_{7}S_{7}V_{5}$, $F_{1}F_{5}F_{5}S_{7}S_{7}V_{4}$, $F_{1}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{11}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{11}$, $F_{8}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{11}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{11}$, $F_{3}F_{9}F_{9}S_{7}S_{7}V_{5}$, $F_{3}F_{5}F_{5}S_{7}S_{7}V_{4}$, $F_{3}F_{9}F_{9}S_{7}V_{11}V_{5}$, $F_{3}F_{5}F_{5}S_{7}V_{11}V_{4}$, $F_{8}F_{9}F_{9}S_{7}S_{7}V_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{7}V_{4}$, $F_{8}F_{9}F_{9}S_{7}S_{5}V_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{9}F_{9}F_{14}S_{7}V_{11}V_{5}$, $F_{5}F_{5}F_{6}S_{7}V_{11}V_{4}$, $F_{9}F_{9}F_{14}S_{7}S_{5}V_{5}$, $F_{5}F_{5}F_{6}S_{7}S_{5}V_{4}$, $F_{9}F_{9}F_{14}S_{7}V_{5}V_{5}$, $F_{5}F_{5}F_{6}S_{7}V_{4}V_{4}$, $F_{1}F_{4}F_{5}S_{7}S_{7}S_{4}$, $F_{1}F_{1}F_{5}S_{7}S_{7}S_{2}$, $F_{1}F_{4}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{1}F_{8}S_{7}S_{5}S_{5}$, $F_{4}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{4}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{1}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{4}F_{4}F_{8}S_{7}S_{7}S_{4}$, $F_{1}F_{1}F_{8}S_{7}S_{7}S_{2}$, $F_{4}F_{4}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{1}F_{8}S_{7}S_{2}S_{5}$, $F_{4}F_{4}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{1}F_{5}S_{7}S_{2}S_{5}$, $F_{4}F_{4}F_{9}S_{7}S_{4}S_{4}$, $F_{1}F_{1}F_{5}S_{7}S_{2}S_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{4}V_{11}$, $F_{1}F_{3}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{3}F_{8}S_{4}V_{11}V_{11}$, $F_{3}F_{3}F_{8}S_{2}V_{11}V_{11}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{5}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{5}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{3}F_{3}F_{9}S_{7}S_{5}V_{5}$, $F_{3}F_{3}F_{5}S_{7}S_{5}V_{4}$, $F_{3}F_{3}F_{9}S_{5}V_{11}V_{5}$, $F_{3}F_{3}F_{5}S_{5}V_{11}V_{4}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{5}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{4}$, $F_{3}F_{9}F_{14}S_{5}V_{11}V_{5}$, $F_{3}F_{5}F_{6}S_{5}V_{11}V_{4}$, $F_{3}F_{9}F_{14}S_{5}S_{5}V_{5}$, $F_{3}F_{5}F_{6}S_{5}S_{5}V_{4}$, $F_{3}F_{9}F_{14}S_{5}V_{5}V_{5}$, $F_{3}F_{5}F_{6}S_{5}V_{4}V_{4}$, $F_{3}F_{4}F_{8}S_{7}S_{4}V_{11}$, $F_{3}F_{4}F_{8}S_{5}S_{4}V_{11}$, $F_{1}F_{3}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{4}F_{9}S_{5}S_{4}V_{11}$, $F_{1}F_{3}F_{5}S_{2}S_{5}V_{11}$, $F_{3}F_{4}F_{9}S_{4}S_{4}V_{11}$, $F_{1}F_{3}F_{5}S_{2}S_{2}V_{11}$, $F_{3}F_{3}F_{14}S_{7}V_{11}V_{1}$, $F_{3}F_{3}F_{6}S_{7}V_{11}V_{1}$, $F_{3}F_{3}F_{14}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{6}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{14}S_{7}V_{1}V_{5}$, $F_{3}F_{3}F_{6}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{9}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{5}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{9}S_{7}S_{4}V_{1}$, $F_{3}F_{3}F_{5}S_{7}S_{2}V_{1}$, $F_{3}F_{3}F_{7}S_{7}V_{1}V_{5}$, $F_{3}F_{3}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{7}S_{7}S_{4}V_{1}$, $F_{3}F_{3}F_{7}S_{7}S_{2}V_{1}$, $F_{1}F_{3}F_{9}S_{7}S_{7}V_{2}$, $F_{1}F_{3}F_{5}S_{7}S_{7}V_{2}$, $F_{1}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{5}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{5}F_{8}F_{9}S_{5}V_{3}V_{3}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{1}F_{9}F_{14}S_{7}S_{5}V_{3}$, $F_{1}F_{5}F_{6}S_{7}S_{5}V_{3}$, $F_{8}F_{9}F_{14}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{8}F_{9}F_{14}S_{5}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{5}S_{5}V_{3}$, $F_{5}F_{9}F_{9}S_{7}S_{7}V_{2}$, $F_{5}F_{5}F_{5}S_{7}S_{7}V_{2}$, $F_{5}F_{9}F_{9}S_{7}V_{3}V_{2}$, $F_{5}F_{5}F_{5}S_{7}V_{3}V_{2}$, $F_{8}F_{9}F_{9}S_{7}S_{7}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{8}F_{9}F_{9}S_{7}S_{5}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{8}F_{9}F_{9}S_{7}V_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{8}F_{9}F_{9}S_{7}V_{2}V_{2}$, $F_{5}F_{5}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{3}F_{7}S_{7}S_{7}S_{4}$, $F_{1}F_{3}F_{7}S_{7}S_{7}S_{2}$, $F_{1}F_{7}F_{14}S_{7}S_{5}S_{5}$, $F_{1}F_{6}F_{7}S_{7}S_{5}S_{5}$, $F_{7}F_{8}F_{14}S_{7}S_{5}S_{5}$, $F_{6}F_{7}F_{8}S_{7}S_{5}S_{5}$, $F_{7}F_{8}F_{14}S_{5}S_{5}S_{5}$, $F_{6}F_{7}F_{8}S_{5}S_{5}S_{5}$, $F_{7}F_{7}F_{8}S_{7}S_{7}S_{4}$, $F_{7}F_{7}F_{8}S_{7}S_{7}S_{2}$, $F_{7}F_{7}F_{8}S_{7}S_{5}S_{4}$, $F_{7}F_{7}F_{8}S_{7}S_{2}S_{5}$, $F_{7}F_{7}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{7}F_{7}S_{7}S_{2}S_{5}$, $F_{7}F_{7}F_{9}S_{7}S_{4}S_{4}$, $F_{5}F_{7}F_{7}S_{7}S_{2}S_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{4}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{4}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{5}F_{8}S_{4}V_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{2}V_{3}V_{3}$, $F_{1}F_{3}F_{14}S_{7}S_{5}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{5}V_{2}$, $F_{3}F_{8}F_{14}S_{7}S_{5}V_{2}$, $F_{3}F_{6}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{8}F_{14}S_{5}S_{5}V_{2}$, $F_{3}F_{6}F_{8}S_{5}S_{5}V_{2}$, $F_{3}F_{5}F_{9}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{9}S_{5}V_{3}V_{2}$, $F_{3}F_{5}F_{5}S_{5}V_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{2}$, $F_{3}F_{8}F_{9}S_{5}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{5}V_{2}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{2}V_{2}$, $F_{3}F_{7}F_{8}S_{7}S_{4}V_{3}$, $F_{3}F_{7}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{7}F_{8}S_{5}S_{4}V_{3}$, $F_{3}F_{7}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{7}F_{9}S_{5}S_{4}V_{3}$, $F_{3}F_{5}F_{7}S_{2}S_{5}V_{3}$, $F_{3}F_{7}F_{9}S_{4}S_{4}V_{3}$, $F_{3}F_{5}F_{7}S_{2}S_{2}V_{3}$, $F_{3}F_{3}F_{8}S_{7}V_{13}V_{3}$, $F_{3}F_{3}F_{8}S_{7}V_{9}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{13}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{9}$, $F_{3}F_{3}F_{8}S_{7}V_{13}V_{2}$, $F_{3}F_{3}F_{8}S_{7}V_{9}V_{2}$, $F_{3}F_{3}F_{9}S_{7}S_{5}V_{13}$, $F_{3}F_{3}F_{5}S_{7}S_{5}V_{9}$, $F_{3}F_{3}F_{9}S_{7}S_{4}V_{13}$, $F_{3}F_{3}F_{5}S_{7}S_{2}V_{9}$, $F_{3}F_{3}F_{4}S_{7}V_{13}V_{2}$, $F_{1}F_{3}F_{3}S_{7}V_{9}V_{2}$, $F_{3}F_{3}F_{4}S_{7}S_{4}V_{13}$, $F_{1}F_{3}F_{3}S_{7}S_{2}V_{9}$, $F_{1}F_{3}F_{9}S_{7}V_{11}V_{2}$, $F_{3}F_{3}F_{9}S_{7}V_{11}V_{2}$, $F_{3}F_{3}F_{5}S_{7}V_{11}V_{2}$, $F_{3}F_{3}F_{9}V_{11}V_{11}V_{2}$, $F_{3}F_{3}F_{5}V_{11}V_{11}V_{2}$, $F_{1}F_{5}F_{9}S_{7}V_{3}V_{5}$, $F_{1}F_{5}F_{5}S_{7}V_{3}V_{4}$, $F_{5}F_{5}F_{9}S_{7}V_{3}V_{5}$, $F_{5}F_{5}F_{5}S_{7}V_{3}V_{4}$, $F_{5}F_{5}F_{9}V_{3}V_{3}V_{5}$, $F_{5}F_{5}F_{5}V_{3}V_{3}V_{4}$, $F_{5}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{8}F_{9}S_{5}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{8}F_{8}F_{9}S_{5}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{1}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{8}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{9}F_{14}S_{7}V_{3}V_{5}$, $F_{3}F_{5}F_{6}S_{7}V_{3}V_{4}$, $F_{3}F_{9}F_{14}V_{11}V_{3}V_{5}$, $F_{3}F_{5}F_{6}V_{11}V_{3}V_{4}$, $F_{8}F_{9}F_{14}S_{7}V_{3}V_{5}$, $F_{5}F_{6}F_{8}S_{7}V_{3}V_{4}$, $F_{8}F_{9}F_{14}S_{5}V_{3}V_{5}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{4}$, $F_{9}F_{14}F_{14}V_{11}V_{3}V_{5}$, $F_{5}F_{6}F_{6}V_{11}V_{3}V_{4}$, $F_{9}F_{14}F_{14}S_{5}V_{3}V_{5}$, $F_{5}F_{6}F_{6}S_{5}V_{3}V_{4}$, $F_{9}F_{14}F_{14}V_{3}V_{5}V_{5}$, $F_{5}F_{6}F_{6}V_{3}V_{4}V_{4}$, $F_{5}F_{8}F_{9}S_{7}V_{11}V_{2}$, $F_{5}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{5}F_{8}F_{9}V_{11}V_{3}V_{2}$, $F_{5}F_{5}F_{8}V_{11}V_{3}V_{2}$, $F_{8}F_{8}F_{9}S_{7}V_{11}V_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{8}F_{8}F_{9}S_{5}V_{11}V_{2}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{2}$, $F_{8}F_{8}F_{9}V_{11}V_{3}V_{2}$, $F_{5}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{8}F_{8}F_{9}V_{11}V_{2}V_{2}$, $F_{5}F_{8}F_{8}V_{11}V_{2}V_{2}$, $F_{8}F_{9}F_{9}S_{7}S_{4}V_{11}$, $F_{5}F_{5}F_{8}S_{7}S_{2}V_{11}$, $F_{8}F_{9}F_{9}S_{7}S_{4}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{2}V_{3}$, $F_{8}F_{9}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{9}F_{9}F_{14}S_{7}S_{4}V_{11}$, $F_{5}F_{5}F_{6}S_{7}S_{2}V_{11}$, $F_{9}F_{9}F_{14}S_{7}S_{5}S_{4}$, $F_{5}F_{5}F_{6}S_{7}S_{2}S_{5}$, $F_{9}F_{9}F_{14}S_{7}S_{4}V_{5}$, $F_{5}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{8}F_{9}F_{9}S_{7}S_{4}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{2}V_{2}$, $F_{9}F_{9}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{5}F_{5}S_{7}S_{2}S_{5}$, $F_{9}F_{9}F_{9}S_{7}S_{4}V_{5}$, $F_{5}F_{5}F_{5}S_{7}S_{2}V_{4}$, $F_{9}F_{9}F_{9}S_{7}S_{4}V_{2}$, $F_{5}F_{5}F_{5}S_{7}S_{2}V_{2}$, $F_{1}F_{3}F_{7}S_{7}S_{4}V_{11}$, $F_{1}F_{3}F_{7}S_{7}S_{2}V_{11}$, $F_{3}F_{3}F_{7}S_{7}S_{4}V_{11}$, $F_{3}F_{3}F_{7}S_{7}S_{2}V_{11}$, $F_{3}F_{3}F_{7}S_{4}V_{11}V_{11}$, $F_{3}F_{3}F_{7}S_{2}V_{11}V_{11}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{5}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{5}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{7}F_{8}F_{8}S_{5}S_{5}V_{5}$, $F_{7}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{3}F_{7}F_{14}S_{7}S_{5}V_{5}$, $F_{3}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{3}F_{7}F_{14}S_{5}V_{11}V_{5}$, $F_{3}F_{6}F_{7}S_{5}V_{11}V_{4}$, $F_{7}F_{8}F_{14}S_{7}S_{5}V_{5}$, $F_{6}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{7}F_{8}F_{14}S_{5}S_{5}V_{5}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{4}$, $F_{7}F_{14}F_{14}S_{5}V_{11}V_{5}$, $F_{6}F_{6}F_{7}S_{5}V_{11}V_{4}$, $F_{7}F_{14}F_{14}S_{5}S_{5}V_{5}$, $F_{6}F_{6}F_{7}S_{5}S_{5}V_{4}$, $F_{7}F_{14}F_{14}S_{5}V_{5}V_{5}$, $F_{6}F_{6}F_{7}S_{5}V_{4}V_{4}$, $F_{7}F_{8}F_{9}S_{7}S_{4}V_{11}$, $F_{5}F_{7}F_{8}S_{7}S_{2}V_{11}$, $F_{7}F_{8}F_{9}S_{5}S_{4}V_{11}$, $F_{5}F_{7}F_{8}S_{2}S_{5}V_{11}$, $F_{7}F_{9}F_{9}S_{5}S_{4}V_{11}$, $F_{5}F_{5}F_{7}S_{2}S_{5}V_{11}$, $F_{7}F_{9}F_{9}S_{4}S_{4}V_{11}$, $F_{5}F_{5}F_{7}S_{2}S_{2}V_{11}$, $F_{7}F_{7}F_{14}S_{7}V_{11}V_{1}$, $F_{6}F_{7}F_{7}S_{7}V_{11}V_{1}$, $F_{7}F_{7}F_{14}S_{7}S_{5}V_{1}$, $F_{6}F_{7}F_{7}S_{7}S_{5}V_{1}$, $F_{7}F_{7}F_{14}S_{7}V_{1}V_{5}$, $F_{6}F_{7}F_{7}S_{7}V_{4}V_{1}$, $F_{7}F_{7}F_{9}S_{7}S_{5}V_{1}$, $F_{5}F_{7}F_{7}S_{7}S_{5}V_{1}$, $F_{7}F_{7}F_{9}S_{7}S_{4}V_{1}$, $F_{5}F_{7}F_{7}S_{7}S_{2}V_{1}$, $F_{7}F_{7}F_{7}S_{7}V_{1}V_{5}$, $F_{7}F_{7}F_{7}S_{7}V_{4}V_{1}$, $F_{7}F_{7}F_{7}S_{7}S_{4}V_{1}$, $F_{7}F_{7}F_{7}S_{7}S_{2}V_{1}$, $F_{1}F_{4}F_{5}S_{7}S_{4}V_{3}$, $F_{1}F_{1}F_{5}S_{7}S_{2}V_{3}$, $F_{4}F_{5}F_{5}S_{7}S_{4}V_{3}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{3}$, $F_{4}F_{5}F_{5}S_{4}V_{3}V_{3}$, $F_{1}F_{5}F_{5}S_{2}V_{3}V_{3}$, $F_{1}F_{4}F_{8}S_{7}S_{5}V_{2}$, $F_{4}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{4}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{1}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{4}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{4}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{4}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{4}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{1}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{4}F_{8}F_{9}S_{7}S_{4}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{2}V_{3}$, $F_{4}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{1}F_{5}F_{8}S_{2}S_{5}V_{3}$, $F_{4}F_{9}F_{9}S_{5}S_{4}V_{3}$, $F_{1}F_{5}F_{5}S_{2}S_{5}V_{3}$, $F_{4}F_{9}F_{9}S_{4}S_{4}V_{3}$, $F_{1}F_{5}F_{5}S_{2}S_{2}V_{3}$, $F_{4}F_{4}F_{8}S_{7}V_{13}V_{3}$, $F_{1}F_{1}F_{8}S_{7}V_{9}V_{3}$, $F_{4}F_{4}F_{8}S_{7}S_{5}V_{13}$, $F_{1}F_{1}F_{8}S_{7}S_{5}V_{9}$, $F_{4}F_{4}F_{8}S_{7}V_{13}V_{2}$, $F_{1}F_{1}F_{8}S_{7}V_{9}V_{2}$, $F_{4}F_{4}F_{9}S_{7}S_{5}V_{13}$, $F_{1}F_{1}F_{5}S_{7}S_{5}V_{9}$, $F_{4}F_{4}F_{9}S_{7}S_{4}V_{13}$, $F_{1}F_{1}F_{5}S_{7}S_{2}V_{9}$, $F_{4}F_{4}F_{4}S_{7}V_{13}V_{2}$, $F_{1}F_{1}F_{1}S_{7}V_{9}V_{2}$, $F_{4}F_{4}F_{4}S_{7}S_{4}V_{13}$, $F_{1}F_{1}F_{1}S_{7}S_{2}V_{9}$, $F_{3}F_{3}F_{8}S_{5}S_{4}V_{11}$, $F_{3}F_{3}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{5}F_{8}S_{5}S_{4}V_{3}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{5}S_{4}V_{11}$, $F_{3}F_{8}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{8}F_{8}S_{5}S_{4}V_{3}$, $F_{3}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{5}S_{5}S_{4}$, $F_{3}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{3}F_{14}S_{7}V_{2}V_{5}$, $F_{3}F_{3}F_{6}S_{7}V_{4}V_{2}$, $F_{3}F_{3}F_{14}V_{11}V_{2}V_{5}$, $F_{3}F_{3}F_{6}V_{11}V_{4}V_{2}$, $F_{3}F_{8}F_{14}S_{7}V_{2}V_{5}$, $F_{3}F_{6}F_{8}S_{7}V_{4}V_{2}$, $F_{3}F_{8}F_{14}S_{5}V_{2}V_{5}$, $F_{3}F_{6}F_{8}S_{5}V_{4}V_{2}$, $F_{3}F_{14}F_{14}V_{11}V_{2}V_{5}$, $F_{3}F_{6}F_{6}V_{11}V_{4}V_{2}$, $F_{3}F_{14}F_{14}S_{5}V_{2}V_{5}$, $F_{3}F_{6}F_{6}S_{5}V_{4}V_{2}$, $F_{3}F_{14}F_{14}V_{2}V_{5}V_{5}$, $F_{3}F_{6}F_{6}V_{4}V_{4}V_{2}$, $F_{3}F_{5}F_{8}S_{7}V_{2}V_{5}$, $F_{3}F_{5}F_{8}S_{7}V_{4}V_{2}$, $F_{3}F_{5}F_{8}V_{3}V_{2}V_{5}$, $F_{3}F_{5}F_{8}V_{3}V_{4}V_{2}$, $F_{3}F_{8}F_{8}S_{7}V_{2}V_{5}$, $F_{3}F_{8}F_{8}S_{7}V_{4}V_{2}$, $F_{3}F_{8}F_{8}S_{5}V_{2}V_{5}$, $F_{3}F_{8}F_{8}S_{5}V_{4}V_{2}$, $F_{3}F_{8}F_{8}V_{3}V_{2}V_{5}$, $F_{3}F_{8}F_{8}V_{3}V_{4}V_{2}$, $F_{3}F_{8}F_{8}V_{2}V_{2}V_{5}$, $F_{3}F_{8}F_{8}V_{4}V_{2}V_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{11}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{3}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{9}F_{14}S_{5}S_{4}V_{11}$, $F_{3}F_{5}F_{6}S_{2}S_{5}V_{11}$, $F_{3}F_{9}F_{14}S_{5}S_{5}S_{4}$, $F_{3}F_{5}F_{6}S_{2}S_{5}S_{5}$, $F_{3}F_{9}F_{14}S_{5}S_{4}V_{5}$, $F_{3}F_{5}F_{6}S_{2}S_{5}V_{4}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{2}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{2}$, $F_{3}F_{9}F_{9}S_{5}S_{5}S_{4}$, $F_{3}F_{5}F_{5}S_{2}S_{5}S_{5}$, $F_{3}F_{9}F_{9}S_{5}S_{4}V_{5}$, $F_{3}F_{5}F_{5}S_{2}S_{5}V_{4}$, $F_{3}F_{9}F_{9}S_{5}S_{4}V_{2}$, $F_{3}F_{5}F_{5}S_{2}S_{5}V_{2}$, $F_{3}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{9}F_{9}S_{5}S_{4}S_{4}$, $F_{3}F_{5}F_{5}S_{2}S_{2}S_{5}$, $F_{3}F_{7}F_{14}V_{11}V_{3}V_{1}$, $F_{3}F_{6}F_{7}V_{11}V_{3}V_{1}$, $F_{3}F_{7}F_{14}S_{5}V_{3}V_{1}$, $F_{3}F_{6}F_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{7}F_{14}V_{3}V_{1}V_{5}$, $F_{3}F_{6}F_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{7}F_{9}S_{5}V_{3}V_{1}$, $F_{3}F_{5}F_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{7}F_{9}S_{4}V_{3}V_{1}$, $F_{3}F_{5}F_{7}S_{2}V_{3}V_{1}$, $F_{3}F_{7}F_{7}V_{3}V_{1}V_{5}$, $F_{3}F_{7}F_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{7}F_{7}S_{4}V_{3}V_{1}$, $F_{3}F_{7}F_{7}S_{2}V_{3}V_{1}$, $F_{3}F_{4}F_{8}V_{11}V_{13}V_{3}$, $F_{1}F_{3}F_{8}V_{9}V_{11}V_{3}$, $F_{3}F_{4}F_{8}S_{5}V_{11}V_{13}$, $F_{1}F_{3}F_{8}S_{5}V_{9}V_{11}$, $F_{3}F_{4}F_{8}V_{11}V_{13}V_{2}$, $F_{1}F_{3}F_{8}V_{9}V_{11}V_{2}$, $F_{3}F_{4}F_{9}S_{5}V_{11}V_{13}$, $F_{1}F_{3}F_{5}S_{5}V_{9}V_{11}$, $F_{3}F_{4}F_{9}S_{4}V_{11}V_{13}$, $F_{1}F_{3}F_{5}S_{2}V_{9}V_{11}$, $F_{3}F_{4}F_{4}V_{11}V_{13}V_{2}$, $F_{1}F_{1}F_{3}V_{9}V_{11}V_{2}$, $F_{3}F_{4}F_{4}S_{4}V_{11}V_{13}$, $F_{1}F_{1}F_{3}S_{2}V_{9}V_{11}$, $F_{3}F_{3}F_{9}S_{7}S_{16}S_{5}$, $F_{3}F_{3}F_{5}S_{7}S_{16}S_{5}$, $F_{3}F_{3}F_{9}S_{7}S_{16}V_{5}$, $F_{3}F_{3}F_{5}S_{7}S_{16}V_{4}$, $F_{3}F_{3}F_{9}S_{7}S_{16}V_{2}$, $F_{3}F_{3}F_{5}S_{7}S_{16}V_{2}$, $F_{3}F_{3}F_{7}S_{7}S_{16}V_{5}$, $F_{3}F_{3}F_{7}S_{7}S_{16}V_{4}$, $F_{3}F_{3}F_{7}S_{7}S_{16}S_{4}$, $F_{3}F_{3}F_{7}S_{7}S_{16}S_{2}$, $F_{3}F_{3}F_{4}S_{7}S_{16}V_{2}$, $F_{1}F_{3}F_{3}S_{7}S_{16}V_{2}$, $F_{3}F_{3}F_{4}S_{7}S_{16}S_{4}$, $F_{1}F_{3}F_{3}S_{7}S_{16}S_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{8}$} {{$F_{1}F_{8}F_{8}S_{7}S_{7}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{7}V_{3}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{7}S_{3}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{3}$, $F_{3}F_{5}F_{8}V_{3}V_{3}V_{3}$, $F_{3}F_{3}F_{5}S_{7}S_{7}S_{3}$, $F_{3}F_{3}F_{5}S_{7}S_{3}V_{3}$, $F_{3}F_{3}F_{6}S_{7}S_{3}V_{3}$, $F_{3}F_{3}F_{6}S_{7}S_{3}S_{3}$, $F_{1}F_{5}F_{6}S_{7}S_{7}V_{3}$, $F_{1}F_{6}F_{6}S_{7}S_{7}V_{3}$, $F_{5}F_{6}F_{6}S_{7}S_{7}V_{3}$, $F_{5}F_{6}F_{6}S_{7}V_{3}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{8}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{8}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{7}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{5}V_{3}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{3}F_{3}F_{5}S_{7}S_{7}V_{2}$, $F_{3}F_{3}F_{5}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{1}F_{6}S_{7}S_{7}S_{3}$, $F_{1}F_{5}F_{6}S_{7}V_{3}V_{3}$, $F_{5}F_{5}F_{6}S_{7}V_{3}V_{3}$, $F_{5}F_{5}F_{6}V_{3}V_{3}V_{3}$, $F_{5}F_{6}F_{6}S_{7}S_{7}S_{3}$, $F_{5}F_{6}F_{6}S_{7}S_{3}V_{3}$, $F_{6}F_{6}F_{6}S_{7}S_{3}V_{3}$, $F_{6}F_{6}F_{6}S_{7}S_{3}S_{3}$, $F_{1}F_{1}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{8}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{8}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{8}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{8}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{8}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{8}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{3}F_{5}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{5}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{7}S_{3}S_{5}$, $F_{3}F_{5}F_{6}S_{3}S_{5}V_{3}$, $F_{3}F_{6}F_{6}S_{3}S_{5}V_{3}$, $F_{3}F_{6}F_{6}S_{3}S_{3}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{3}S_{5}$, $F_{3}F_{8}F_{8}S_{7}S_{3}S_{5}$, $F_{3}F_{8}F_{8}S_{3}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{8}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{8}F_{8}V_{3}V_{2}V_{2}$, $F_{3}F_{3}F_{6}S_{7}S_{16}V_{3}$, $F_{3}F_{3}F_{6}S_{7}S_{16}S_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{16}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{3}F_{8}S_{7}S_{16}V_{2}$, $F_{3}F_{3}F_{3}S_{7}S_{16}S_{3}$, $F_{3}F_{3}F_{3}S_{7}S_{16}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{9}$} {{$F_{1}F_{7}F_{8}S_{7}S_{7}V_{4}$, $F_{1}F_{7}F_{7}S_{7}S_{7}V_{4}$, $F_{6}F_{7}F_{7}S_{7}S_{7}V_{4}$, $F_{6}F_{7}F_{7}S_{7}V_{4}V_{4}$, $F_{1}F_{8}F_{8}S_{7}S_{7}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{7}V_{3}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{7}S_{2}$, $F_{1}F_{3}F_{7}S_{7}V_{3}V_{4}$, $F_{3}F_{6}F_{7}S_{7}V_{3}V_{4}$, $F_{3}F_{6}F_{7}V_{3}V_{4}V_{4}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{5}F_{8}V_{3}V_{3}V_{4}$, $F_{3}F_{3}F_{6}S_{7}S_{7}S_{2}$, $F_{3}F_{3}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{5}S_{7}S_{7}S_{2}$, $F_{3}F_{3}F_{5}S_{7}S_{2}V_{3}$, $F_{3}F_{3}F_{5}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{5}S_{7}S_{2}S_{2}$, $F_{1}F_{5}F_{5}S_{7}S_{7}V_{4}$, $F_{5}F_{5}F_{6}S_{7}S_{7}V_{4}$, $F_{5}F_{5}F_{6}S_{7}V_{4}V_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{8}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{8}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{7}V_{1}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{4}$, $F_{3}F_{5}F_{6}S_{7}S_{5}V_{4}$, $F_{3}F_{5}F_{6}S_{5}V_{4}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{3}F_{3}F_{6}S_{7}S_{7}V_{1}$, $F_{3}F_{3}F_{6}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{8}S_{7}S_{7}V_{1}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{7}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{7}S_{7}V_{1}V_{1}$, $F_{1}F_{5}F_{6}S_{7}S_{7}V_{3}$, $F_{1}F_{5}F_{5}S_{7}S_{7}V_{3}$, $F_{5}F_{5}F_{5}S_{7}S_{7}V_{3}$, $F_{5}F_{5}F_{5}S_{7}V_{3}V_{3}$, $F_{1}F_{6}F_{7}S_{7}S_{7}S_{5}$, $F_{1}F_{7}F_{7}S_{7}S_{7}S_{5}$, $F_{7}F_{7}F_{8}S_{7}S_{7}S_{5}$, $F_{7}F_{7}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{6}S_{7}S_{7}V_{2}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{5}S_{5}V_{3}V_{3}$, $F_{1}F_{3}F_{7}S_{7}S_{5}V_{3}$, $F_{3}F_{7}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{7}F_{8}S_{5}S_{5}V_{3}$, $F_{3}F_{3}F_{5}S_{7}S_{7}V_{2}$, $F_{3}F_{3}F_{5}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{1}F_{5}S_{7}S_{7}S_{2}$, $F_{1}F_{5}F_{6}S_{7}V_{3}V_{4}$, $F_{5}F_{6}F_{6}S_{7}V_{3}V_{4}$, $F_{5}F_{6}F_{6}V_{3}V_{4}V_{4}$, $F_{1}F_{5}F_{5}S_{7}V_{3}V_{4}$, $F_{5}F_{5}F_{5}S_{7}V_{3}V_{4}$, $F_{5}F_{5}F_{5}V_{3}V_{3}V_{4}$, $F_{5}F_{5}F_{6}S_{7}S_{7}S_{2}$, $F_{5}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{5}F_{5}F_{5}S_{7}S_{7}S_{2}$, $F_{5}F_{5}F_{5}S_{7}S_{2}V_{3}$, $F_{5}F_{5}F_{5}S_{7}S_{2}V_{4}$, $F_{5}F_{5}F_{5}S_{7}S_{2}S_{2}$, $F_{1}F_{1}F_{7}S_{7}S_{7}V_{1}$, $F_{1}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{6}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{6}F_{6}F_{7}S_{5}V_{4}V_{4}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{7}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{6}F_{7}F_{7}S_{7}S_{7}V_{1}$, $F_{6}F_{7}F_{7}S_{7}V_{4}V_{1}$, $F_{7}F_{7}F_{8}S_{7}S_{7}V_{1}$, $F_{7}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{7}F_{7}F_{7}S_{7}V_{4}V_{1}$, $F_{7}F_{7}F_{7}S_{7}S_{5}V_{1}$, $F_{7}F_{7}F_{7}S_{7}V_{1}V_{1}$, $F_{1}F_{1}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{8}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{8}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{8}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{8}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{8}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{8}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{3}F_{6}S_{7}V_{4}V_{2}$, $F_{3}F_{6}F_{6}S_{7}V_{4}V_{2}$, $F_{3}F_{6}F_{6}V_{4}V_{4}V_{2}$, $F_{1}F_{3}F_{5}S_{7}V_{3}V_{1}$, $F_{3}F_{5}F_{5}S_{7}V_{3}V_{1}$, $F_{3}F_{5}F_{5}V_{3}V_{3}V_{1}$, $F_{3}F_{5}F_{6}S_{7}S_{2}S_{5}$, $F_{3}F_{5}F_{6}S_{2}S_{5}V_{4}$, $F_{3}F_{5}F_{5}S_{7}S_{2}S_{5}$, $F_{3}F_{5}F_{5}S_{2}S_{5}V_{3}$, $F_{3}F_{5}F_{5}S_{2}S_{5}V_{4}$, $F_{3}F_{5}F_{5}S_{2}S_{2}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{6}F_{7}S_{7}V_{3}V_{1}$, $F_{3}F_{6}F_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{7}F_{8}S_{7}V_{3}V_{1}$, $F_{3}F_{7}F_{8}S_{5}V_{3}V_{1}$, $F_{3}F_{7}F_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{7}F_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{7}F_{7}V_{3}V_{1}V_{1}$, $F_{3}F_{5}F_{8}S_{7}V_{4}V_{2}$, $F_{3}F_{5}F_{8}V_{3}V_{4}V_{2}$, $F_{3}F_{8}F_{8}S_{7}V_{4}V_{2}$, $F_{3}F_{8}F_{8}S_{5}V_{4}V_{2}$, $F_{3}F_{8}F_{8}V_{3}V_{4}V_{2}$, $F_{3}F_{8}F_{8}V_{4}V_{2}V_{2}$, $F_{3}F_{3}F_{5}S_{7}S_{16}V_{4}$, $F_{3}F_{3}F_{5}S_{7}S_{16}V_{3}$, $F_{3}F_{3}F_{5}S_{7}S_{16}S_{2}$, $F_{3}F_{3}F_{7}S_{7}S_{16}V_{4}$, $F_{3}F_{3}F_{7}S_{7}S_{16}S_{5}$, $F_{3}F_{3}F_{7}S_{7}S_{16}V_{1}$, $F_{3}F_{3}F_{8}S_{7}S_{16}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{3}F_{8}S_{7}S_{16}V_{2}$, $F_{3}F_{3}F_{3}S_{7}S_{16}S_{2}$, $F_{3}F_{3}F_{3}S_{7}S_{16}V_{1}$, $F_{3}F_{3}F_{3}S_{7}S_{16}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{10}$} {{$F_{1}F_{8}F_{9}S_{7}S_{7}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{9}F_{9}S_{7}S_{7}S_{5}$, $F_{1}F_{5}F_{5}S_{7}S_{7}S_{5}$, $F_{8}F_{9}F_{9}S_{7}S_{7}S_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{8}F_{9}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{7}S_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{7}S_{2}$, $F_{1}F_{3}F_{9}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{5}S_{5}$, $F_{3}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{8}F_{9}S_{5}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{5}S_{5}S_{5}$, $F_{3}F_{3}F_{8}S_{7}S_{7}S_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{7}S_{2}$, $F_{3}F_{3}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{3}F_{5}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{9}S_{7}S_{4}S_{4}$, $F_{3}F_{3}F_{5}S_{7}S_{2}S_{2}$, $F_{1}F_{1}F_{9}S_{7}S_{7}S_{4}$, $F_{1}F_{1}F_{5}S_{7}S_{7}S_{2}$, $F_{1}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{8}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{8}F_{8}F_{9}S_{5}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{8}F_{9}F_{9}S_{7}S_{7}S_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{2}$, $F_{8}F_{9}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{9}F_{9}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{5}F_{5}S_{7}S_{2}S_{5}$, $F_{9}F_{9}F_{9}S_{7}S_{4}S_{4}$, $F_{5}F_{5}F_{5}S_{7}S_{2}S_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{8}S_{5}S_{5}S_{4}$, $F_{3}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{9}F_{9}S_{5}S_{5}S_{4}$, $F_{3}F_{5}F_{5}S_{2}S_{5}S_{5}$, $F_{3}F_{9}F_{9}S_{5}S_{4}S_{4}$, $F_{3}F_{5}F_{5}S_{2}S_{2}S_{5}$, $F_{3}F_{3}F_{9}S_{7}S_{16}S_{5}$, $F_{3}F_{3}F_{5}S_{7}S_{16}S_{5}$, $F_{3}F_{3}F_{9}S_{7}S_{16}S_{4}$, $F_{3}F_{3}F_{5}S_{7}S_{16}S_{2}$, $F_{3}F_{3}F_{3}S_{7}S_{16}S_{4}$, $F_{3}F_{3}F_{3}S_{7}S_{16}S_{2}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 13 $(\Delta B, \Delta L)$ = (1, -5) UV completions for topology 12 (see Fig.~\ref{fig:d=13_topologies}).} 
 \label{tab:T13Top12B1L-5}
 \end{center}


==> anc/Tables_dim13/Table_dim13_Top13_B1_L-5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {13} ^{ 13 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{1}$} {{$F_{3}F_{8}F_{14}S_{7}S_{9}S_{5}$, $F_{3}F_{6}F_{8}S_{7}S_{14}S_{5}$, $F_{11}F_{8}F_{9}V_{11}V_{11}V_{5}$, $F_{2}F_{5}F_{8}V_{11}V_{11}V_{4}$, $F_{10}F_{5}F_{7}S_{7}S_{9}S_{6}$, $F_{10}F_{5}F_{7}S_{7}S_{14}S_{6}$, $F_{3}F_{8}F_{14}S_{9}S_{5}V_{11}$, $F_{3}F_{6}F_{8}S_{14}S_{5}V_{11}$, $F_{11}F_{8}F_{9}S_{9}V_{11}V_{5}$, $F_{2}F_{5}F_{8}S_{14}V_{11}V_{4}$, $F_{2}F_{10}F_{5}S_{7}S_{9}S_{3}$, $F_{2}F_{10}F_{5}S_{7}S_{14}S_{3}$, $F_{3}F_{11}F_{8}V_{11}V_{11}V_{2}$, $F_{2}F_{3}F_{8}V_{11}V_{11}V_{2}$, $F_{3}F_{4}F_{14}S_{7}S_{9}S_{4}$, $F_{1}F_{3}F_{6}S_{7}S_{14}S_{2}$, $F_{3}F_{8}F_{14}S_{7}S_{5}S_{5}$, $F_{3}F_{6}F_{8}S_{7}S_{5}S_{5}$, $F_{11}F_{8}F_{9}V_{11}V_{3}V_{5}$, $F_{2}F_{5}F_{8}V_{11}V_{3}V_{4}$, $F_{3}F_{11}F_{8}V_{11}V_{3}V_{2}$, $F_{2}F_{3}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{4}F_{14}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{6}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{14}S_{5}S_{5}V_{11}$, $F_{3}F_{6}F_{8}S_{5}S_{5}V_{11}$, $F_{11}F_{8}F_{9}S_{9}V_{3}V_{5}$, $F_{2}F_{5}F_{8}S_{14}V_{3}V_{4}$, $F_{2}F_{10}F_{5}S_{9}S_{3}V_{3}$, $F_{2}F_{10}F_{5}S_{14}S_{3}V_{3}$, $F_{3}F_{11}F_{8}S_{5}V_{11}V_{2}$, $F_{2}F_{3}F_{8}S_{5}V_{11}V_{2}$, $F_{3}F_{11}F_{8}S_{9}V_{11}V_{2}$, $F_{2}F_{3}F_{8}S_{14}V_{11}V_{2}$, $F_{3}F_{4}F_{14}S_{9}S_{4}V_{11}$, $F_{1}F_{3}F_{6}S_{14}S_{2}V_{11}$, $F_{11}F_{8}F_{9}S_{5}V_{11}V_{5}$, $F_{2}F_{5}F_{8}S_{5}V_{11}V_{4}$, $F_{10}F_{5}F_{7}S_{9}S_{6}V_{3}$, $F_{10}F_{5}F_{7}S_{14}S_{6}V_{3}$, $F_{3}F_{11}F_{8}S_{9}V_{3}V_{2}$, $F_{2}F_{3}F_{8}S_{14}V_{3}V_{2}$, $F_{3}F_{4}F_{14}S_{5}S_{4}V_{11}$, $F_{1}F_{3}F_{6}S_{2}S_{5}V_{11}$, $F_{11}F_{8}F_{9}S_{9}S_{5}V_{5}$, $F_{2}F_{5}F_{8}S_{14}S_{5}V_{4}$, $F_{3}F_{11}F_{8}S_{9}S_{5}V_{2}$, $F_{2}F_{3}F_{8}S_{14}S_{5}V_{2}$, $F_{5}F_{8}F_{14}S_{7}S_{9}S_{5}$, $F_{5}F_{6}F_{8}S_{7}S_{14}S_{5}$, $F_{8}F_{8}F_{9}V_{11}V_{11}V_{5}$, $F_{5}F_{8}F_{8}V_{11}V_{11}V_{4}$, $F_{5}F_{7}F_{14}S_{7}S_{9}S_{6}$, $F_{5}F_{6}F_{7}S_{7}S_{14}S_{6}$, $F_{11}F_{6}F_{13}V_{11}V_{12}V_{3}$, $F_{2}F_{6}F_{13}V_{11}V_{12}V_{3}$, $F_{8}F_{8}F_{9}V_{11}V_{3}V_{5}$, $F_{5}F_{8}F_{8}V_{11}V_{3}V_{4}$, $F_{5}F_{7}F_{14}S_{7}S_{5}S_{6}$, $F_{5}F_{6}F_{7}S_{7}S_{5}S_{6}$, $F_{11}F_{6}F_{13}S_{9}V_{12}V_{3}$, $F_{2}F_{6}F_{13}S_{14}V_{12}V_{3}$, $F_{5}F_{8}F_{14}S_{9}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{14}S_{5}V_{3}$, $F_{8}F_{8}F_{9}S_{5}V_{11}V_{5}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{4}$, $F_{5}F_{8}F_{14}S_{7}S_{5}S_{5}$, $F_{5}F_{6}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{11}F_{6}V_{11}V_{3}V_{2}$, $F_{2}F_{3}F_{6}V_{11}V_{3}V_{2}$, $F_{3}F_{4}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{14}S_{7}S_{9}S_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{14}S_{3}$, $F_{8}F_{8}F_{9}V_{3}V_{3}V_{5}$, $F_{5}F_{8}F_{8}V_{3}V_{3}V_{4}$, $F_{3}F_{4}F_{8}S_{7}S_{3}S_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{2}S_{3}$, $F_{3}F_{8}F_{14}S_{9}S_{3}V_{11}$, $F_{3}F_{6}F_{8}S_{14}S_{3}V_{11}$, $F_{5}F_{8}F_{14}S_{5}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{5}S_{5}V_{3}$, $F_{8}F_{8}F_{9}S_{5}V_{3}V_{5}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{11}F_{6}S_{3}V_{11}V_{2}$, $F_{2}F_{3}F_{6}S_{3}V_{11}V_{2}$, $F_{5}F_{7}F_{14}S_{9}S_{6}V_{3}$, $F_{5}F_{6}F_{7}S_{14}S_{6}V_{3}$, $F_{3}F_{11}F_{6}S_{9}V_{3}V_{2}$, $F_{2}F_{3}F_{6}S_{14}V_{3}V_{2}$, $F_{3}F_{4}F_{8}S_{5}S_{4}V_{11}$, $F_{1}F_{3}F_{8}S_{2}S_{5}V_{11}$, $F_{11}F_{6}F_{13}S_{3}V_{11}V_{12}$, $F_{2}F_{6}F_{13}S_{3}V_{11}V_{12}$, $F_{5}F_{7}F_{14}S_{5}S_{6}V_{3}$, $F_{5}F_{6}F_{7}S_{5}S_{6}V_{3}$, $F_{3}F_{4}F_{8}S_{3}S_{4}V_{11}$, $F_{1}F_{3}F_{8}S_{2}S_{3}V_{11}$, $F_{11}F_{6}F_{13}S_{9}S_{3}V_{12}$, $F_{2}F_{6}F_{13}S_{14}S_{3}V_{12}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{5}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{3}F_{11}F_{6}S_{9}S_{3}V_{2}$, $F_{2}F_{3}F_{6}S_{14}S_{3}V_{2}$, $F_{8}F_{8}F_{14}S_{9}S_{5}V_{11}$, $F_{6}F_{8}F_{8}S_{14}S_{5}V_{11}$, $F_{8}F_{9}F_{14}S_{9}V_{11}V_{5}$, $F_{5}F_{6}F_{8}S_{14}V_{11}V_{4}$, $F_{11}F_{8}F_{14}S_{9}S_{5}V_{11}$, $F_{2}F_{6}F_{8}S_{14}S_{5}V_{11}$, $F_{10}F_{6}F_{13}S_{9}V_{12}V_{3}$, $F_{10}F_{6}F_{13}S_{14}V_{12}V_{3}$, $F_{8}F_{8}F_{14}S_{9}S_{5}V_{3}$, $F_{6}F_{8}F_{8}S_{14}S_{5}V_{3}$, $F_{8}F_{9}F_{14}S_{5}V_{11}V_{5}$, $F_{5}F_{6}F_{8}S_{5}V_{11}V_{4}$, $F_{11}F_{8}F_{14}S_{9}S_{9}S_{5}$, $F_{2}F_{6}F_{8}S_{14}S_{14}S_{5}$, $F_{8}F_{8}F_{14}S_{9}S_{5}S_{5}$, $F_{6}F_{8}F_{8}S_{14}S_{5}S_{5}$, $F_{8}F_{8}F_{14}S_{5}S_{5}V_{11}$, $F_{6}F_{8}F_{8}S_{5}S_{5}V_{11}$, $F_{8}F_{9}F_{14}S_{9}V_{3}V_{5}$, $F_{5}F_{6}F_{8}S_{14}V_{3}V_{4}$, $F_{2}F_{10}F_{6}S_{9}S_{3}V_{3}$, $F_{2}F_{10}F_{6}S_{14}S_{3}V_{3}$, $F_{11}F_{8}F_{14}S_{9}S_{3}V_{11}$, $F_{2}F_{6}F_{8}S_{14}S_{3}V_{11}$, $F_{8}F_{8}F_{14}S_{5}S_{5}V_{3}$, $F_{6}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{8}F_{9}F_{14}S_{5}V_{3}V_{5}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{11}F_{8}S_{3}V_{11}V_{2}$, $F_{2}F_{3}F_{8}S_{3}V_{11}V_{2}$, $F_{11}F_{8}F_{14}S_{9}S_{9}S_{3}$, $F_{2}F_{6}F_{8}S_{14}S_{14}S_{3}$, $F_{8}F_{8}F_{14}S_{5}S_{5}S_{5}$, $F_{6}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{2}F_{10}F_{6}S_{9}S_{3}S_{3}$, $F_{2}F_{10}F_{6}S_{14}S_{3}S_{3}$, $F_{8}F_{9}F_{14}S_{9}S_{5}V_{5}$, $F_{5}F_{6}F_{8}S_{14}S_{5}V_{4}$, $F_{10}F_{6}F_{13}S_{9}S_{3}V_{12}$, $F_{10}F_{6}F_{13}S_{14}S_{3}V_{12}$, $F_{8}F_{9}F_{14}S_{5}S_{5}V_{5}$, $F_{5}F_{6}F_{8}S_{5}S_{5}V_{4}$, $F_{3}F_{11}F_{8}S_{9}S_{3}V_{2}$, $F_{2}F_{3}F_{8}S_{14}S_{3}V_{2}$, $F_{5}F_{8}F_{14}S_{7}S_{9}S_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{14}S_{3}$, $F_{8}F_{8}F_{9}V_{11}V_{11}V_{2}$, $F_{5}F_{8}F_{8}V_{11}V_{11}V_{2}$, $F_{5}F_{7}F_{14}S_{7}S_{9}S_{4}$, $F_{5}F_{6}F_{7}S_{7}S_{14}S_{2}$, $F_{11}F_{6}F_{13}V_{11}V_{3}V_{5}$, $F_{2}F_{6}F_{13}V_{11}V_{3}V_{4}$, $F_{8}F_{8}F_{9}V_{11}V_{3}V_{2}$, $F_{5}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{5}F_{7}F_{14}S_{7}S_{5}S_{4}$, $F_{5}F_{6}F_{7}S_{7}S_{2}S_{5}$, $F_{11}F_{6}F_{13}S_{9}V_{3}V_{5}$, $F_{2}F_{6}F_{13}S_{14}V_{3}V_{4}$, $F_{5}F_{8}F_{14}S_{9}S_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{14}S_{3}V_{3}$, $F_{8}F_{8}F_{9}S_{5}V_{11}V_{2}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{2}$, $F_{5}F_{8}F_{14}S_{7}S_{3}S_{5}$, $F_{5}F_{6}F_{8}S_{7}S_{3}S_{5}$, $F_{3}F_{11}F_{6}V_{10}V_{11}V_{3}$, $F_{2}F_{3}F_{6}V_{10}V_{11}V_{3}$, $F_{3}F_{4}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{8}F_{14}S_{7}S_{3}S_{5}$, $F_{3}F_{6}F_{8}S_{7}S_{3}S_{5}$, $F_{8}F_{8}F_{9}V_{3}V_{3}V_{2}$, $F_{5}F_{8}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{4}F_{8}S_{7}S_{16}S_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{3}$, $F_{3}F_{8}F_{14}S_{3}S_{5}V_{11}$, $F_{3}F_{6}F_{8}S_{3}S_{5}V_{11}$, $F_{5}F_{8}F_{14}S_{3}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{3}S_{5}V_{3}$, $F_{8}F_{8}F_{9}S_{5}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{11}F_{6}S_{3}V_{10}V_{11}$, $F_{2}F_{3}F_{6}S_{3}V_{10}V_{11}$, $F_{5}F_{7}F_{14}S_{9}S_{4}V_{3}$, $F_{5}F_{6}F_{7}S_{14}S_{2}V_{3}$, $F_{3}F_{11}F_{6}S_{9}V_{10}V_{3}$, $F_{2}F_{3}F_{6}S_{14}V_{10}V_{3}$, $F_{3}F_{4}F_{8}S_{16}S_{5}V_{11}$, $F_{1}F_{3}F_{8}S_{16}S_{5}V_{11}$, $F_{11}F_{6}F_{13}S_{3}V_{11}V_{5}$, $F_{2}F_{6}F_{13}S_{3}V_{11}V_{4}$, $F_{5}F_{7}F_{14}S_{5}S_{4}V_{3}$, $F_{5}F_{6}F_{7}S_{2}S_{5}V_{3}$, $F_{3}F_{4}F_{8}S_{16}S_{3}V_{11}$, $F_{1}F_{3}F_{8}S_{16}S_{3}V_{11}$, $F_{11}F_{6}F_{13}S_{9}S_{3}V_{5}$, $F_{2}F_{6}F_{13}S_{14}S_{3}V_{4}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{2}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{3}F_{11}F_{6}S_{9}S_{3}V_{10}$, $F_{2}F_{3}F_{6}S_{14}S_{3}V_{10}$, $F_{6}F_{8}F_{13}V_{11}V_{3}V_{5}$, $F_{6}F_{8}F_{13}V_{11}V_{3}V_{4}$, $F_{6}F_{8}F_{9}V_{11}V_{3}V_{2}$, $F_{5}F_{6}F_{8}V_{11}V_{3}V_{2}$, $F_{5}F_{7}F_{8}S_{7}S_{5}S_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{2}S_{5}$, $F_{2}F_{3}F_{10}S_{7}S_{9}S_{3}$, $F_{2}F_{3}F_{10}S_{7}S_{14}S_{3}$, $F_{6}F_{8}F_{13}V_{3}V_{3}V_{5}$, $F_{6}F_{8}F_{13}V_{3}V_{3}V_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{3}S_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{2}S_{3}$, $F_{2}F_{3}F_{10}S_{9}S_{3}V_{11}$, $F_{2}F_{3}F_{10}S_{14}S_{3}V_{11}$, $F_{6}F_{8}F_{13}S_{5}V_{3}V_{5}$, $F_{6}F_{8}F_{13}S_{5}V_{3}V_{4}$, $F_{6}F_{8}F_{9}S_{3}V_{11}V_{2}$, $F_{5}F_{6}F_{8}S_{3}V_{11}V_{2}$, $F_{6}F_{8}F_{9}V_{3}V_{3}V_{2}$, $F_{5}F_{6}F_{8}V_{3}V_{3}V_{2}$, $F_{2}F_{3}F_{4}S_{7}S_{16}S_{3}$, $F_{1}F_{2}F_{3}S_{7}S_{16}S_{3}$, $F_{6}F_{8}F_{9}S_{3}V_{3}V_{2}$, $F_{5}F_{6}F_{8}S_{3}V_{3}V_{2}$, $F_{6}F_{8}F_{13}S_{3}V_{11}V_{5}$, $F_{6}F_{8}F_{13}S_{3}V_{11}V_{4}$, $F_{6}F_{8}F_{9}S_{5}V_{3}V_{2}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{2}$, $F_{5}F_{7}F_{8}S_{5}S_{4}V_{3}$, $F_{5}F_{7}F_{8}S_{2}S_{5}V_{3}$, $F_{2}F_{3}F_{4}S_{16}S_{3}V_{11}$, $F_{1}F_{2}F_{3}S_{16}S_{3}V_{11}$, $F_{6}F_{8}F_{13}S_{3}V_{3}V_{5}$, $F_{6}F_{8}F_{13}S_{3}V_{3}V_{4}$, $F_{5}F_{7}F_{8}S_{3}S_{4}V_{3}$, $F_{5}F_{7}F_{8}S_{2}S_{3}V_{3}$, $F_{6}F_{8}F_{13}S_{3}S_{5}V_{5}$, $F_{6}F_{8}F_{13}S_{3}S_{5}V_{4}$, $F_{6}F_{8}F_{9}S_{3}S_{5}V_{2}$, $F_{5}F_{6}F_{8}S_{3}S_{5}V_{2}$, $F_{6}F_{13}F_{14}S_{9}V_{3}V_{5}$, $F_{6}F_{6}F_{13}S_{14}V_{3}V_{4}$, $F_{6}F_{8}F_{14}S_{9}S_{3}V_{3}$, $F_{6}F_{6}F_{8}S_{14}S_{3}V_{3}$, $F_{2}F_{10}F_{11}S_{9}S_{3}V_{11}$, $F_{2}F_{2}F_{10}S_{14}S_{3}V_{11}$, $F_{6}F_{13}F_{14}S_{5}V_{3}V_{5}$, $F_{6}F_{6}F_{13}S_{5}V_{3}V_{4}$, $F_{8}F_{8}F_{9}S_{3}V_{11}V_{2}$, $F_{5}F_{8}F_{8}S_{3}V_{11}V_{2}$, $F_{2}F_{10}F_{11}S_{9}S_{9}S_{3}$, $F_{2}F_{2}F_{10}S_{14}S_{14}S_{3}$, $F_{6}F_{8}F_{14}S_{9}S_{3}S_{3}$, $F_{6}F_{6}F_{8}S_{14}S_{3}S_{3}$, $F_{8}F_{8}F_{14}S_{3}S_{5}V_{11}$, $F_{6}F_{8}F_{8}S_{3}S_{5}V_{11}$, $F_{6}F_{8}F_{14}S_{3}S_{5}V_{3}$, $F_{6}F_{6}F_{8}S_{3}S_{5}V_{3}$, $F_{2}F_{3}F_{11}S_{3}V_{10}V_{11}$, $F_{2}F_{2}F_{3}S_{3}V_{10}V_{11}$, $F_{8}F_{8}F_{14}S_{3}S_{5}V_{3}$, $F_{6}F_{8}F_{8}S_{3}S_{5}V_{3}$, $F_{8}F_{8}F_{9}S_{3}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{3}V_{3}V_{2}$, $F_{8}F_{8}F_{14}S_{3}S_{5}S_{5}$, $F_{6}F_{8}F_{8}S_{3}S_{5}S_{5}$, $F_{6}F_{8}F_{14}S_{3}S_{3}S_{5}$, $F_{6}F_{6}F_{8}S_{3}S_{3}S_{5}$, $F_{6}F_{13}F_{14}S_{9}S_{3}V_{5}$, $F_{6}F_{6}F_{13}S_{14}S_{3}V_{4}$, $F_{2}F_{3}F_{11}S_{9}S_{3}V_{10}$, $F_{2}F_{2}F_{3}S_{14}S_{3}V_{10}$, $F_{6}F_{13}F_{14}S_{3}S_{5}V_{5}$, $F_{6}F_{6}F_{13}S_{3}S_{5}V_{4}$, $F_{8}F_{8}F_{9}S_{3}S_{5}V_{2}$, $F_{5}F_{8}F_{8}S_{3}S_{5}V_{2}$, $F_{8}F_{8}F_{14}S_{9}V_{11}V_{2}$, $F_{6}F_{8}F_{8}S_{14}V_{11}V_{2}$, $F_{8}F_{9}F_{14}S_{9}S_{4}V_{11}$, $F_{5}F_{6}F_{8}S_{14}S_{2}V_{11}$, $F_{11}F_{8}F_{14}S_{5}V_{11}V_{5}$, $F_{2}F_{6}F_{8}S_{5}V_{11}V_{4}$, $F_{10}F_{6}F_{13}S_{9}S_{6}V_{3}$, $F_{10}F_{6}F_{13}S_{14}S_{6}V_{3}$, $F_{8}F_{8}F_{14}S_{9}V_{3}V_{2}$, $F_{6}F_{8}F_{8}S_{14}V_{3}V_{2}$, $F_{8}F_{9}F_{14}S_{5}S_{4}V_{11}$, $F_{5}F_{6}F_{8}S_{2}S_{5}V_{11}$, $F_{11}F_{8}F_{14}S_{9}S_{5}V_{5}$, $F_{2}F_{6}F_{8}S_{14}S_{5}V_{4}$, $F_{8}F_{8}F_{14}S_{9}S_{5}V_{2}$, $F_{6}F_{8}F_{8}S_{14}S_{5}V_{2}$, $F_{8}F_{8}F_{14}S_{5}V_{11}V_{2}$, $F_{6}F_{8}F_{8}S_{5}V_{11}V_{2}$, $F_{8}F_{9}F_{14}S_{9}S_{4}V_{3}$, $F_{5}F_{6}F_{8}S_{14}S_{2}V_{3}$, $F_{2}F_{10}F_{6}S_{9}V_{10}V_{3}$, $F_{2}F_{10}F_{6}S_{14}V_{10}V_{3}$, $F_{3}F_{11}F_{8}S_{16}S_{5}V_{11}$, $F_{2}F_{3}F_{8}S_{16}S_{5}V_{11}$, $F_{11}F_{8}F_{14}S_{3}V_{11}V_{5}$, $F_{2}F_{6}F_{8}S_{3}V_{11}V_{4}$, $F_{8}F_{8}F_{14}S_{5}V_{3}V_{2}$, $F_{6}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{8}F_{9}F_{14}S_{5}S_{4}V_{3}$, $F_{5}F_{6}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{11}F_{8}S_{16}S_{3}V_{11}$, $F_{2}F_{3}F_{8}S_{16}S_{3}V_{11}$, $F_{11}F_{8}F_{14}S_{9}S_{3}V_{5}$, $F_{2}F_{6}F_{8}S_{14}S_{3}V_{4}$, $F_{8}F_{8}F_{14}S_{5}S_{5}V_{2}$, $F_{6}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{2}F_{10}F_{6}S_{9}S_{3}V_{10}$, $F_{2}F_{10}F_{6}S_{14}S_{3}V_{10}$, $F_{8}F_{9}F_{14}S_{9}S_{5}S_{4}$, $F_{5}F_{6}F_{8}S_{14}S_{2}S_{5}$, $F_{3}F_{11}F_{8}S_{16}S_{9}S_{5}$, $F_{2}F_{3}F_{8}S_{14}S_{16}S_{5}$, $F_{10}F_{6}F_{13}S_{9}S_{3}S_{6}$, $F_{10}F_{6}F_{13}S_{14}S_{3}S_{6}$, $F_{8}F_{9}F_{14}S_{5}S_{5}S_{4}$, $F_{5}F_{6}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{11}F_{8}S_{16}S_{9}S_{3}$, $F_{2}F_{3}F_{8}S_{14}S_{16}S_{3}$, $F_{8}F_{8}F_{14}S_{5}V_{11}V_{5}$, $F_{6}F_{8}F_{8}S_{5}V_{11}V_{4}$, $F_{6}F_{13}F_{14}S_{9}S_{6}V_{3}$, $F_{6}F_{6}F_{13}S_{14}S_{6}V_{3}$, $F_{6}F_{8}F_{14}S_{9}V_{3}V_{2}$, $F_{6}F_{6}F_{8}S_{14}V_{3}V_{2}$, $F_{8}F_{8}F_{9}S_{5}S_{4}V_{11}$, $F_{5}F_{8}F_{8}S_{2}S_{5}V_{11}$, $F_{2}F_{10}F_{11}S_{3}V_{11}V_{12}$, $F_{2}F_{2}F_{10}S_{3}V_{11}V_{12}$, $F_{8}F_{8}F_{14}S_{5}V_{3}V_{5}$, $F_{6}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{6}F_{13}F_{14}S_{5}S_{6}V_{3}$, $F_{6}F_{6}F_{13}S_{5}S_{6}V_{3}$, $F_{8}F_{8}F_{9}S_{3}S_{4}V_{11}$, $F_{5}F_{8}F_{8}S_{2}S_{3}V_{11}$, $F_{2}F_{10}F_{11}S_{9}S_{3}V_{12}$, $F_{2}F_{2}F_{10}S_{14}S_{3}V_{12}$, $F_{8}F_{8}F_{14}S_{5}S_{5}V_{5}$, $F_{6}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{6}F_{8}F_{14}S_{9}S_{3}V_{2}$, $F_{6}F_{6}F_{8}S_{14}S_{3}V_{2}$, $F_{8}F_{8}F_{14}S_{3}V_{11}V_{5}$, $F_{6}F_{8}F_{8}S_{3}V_{11}V_{4}$, $F_{6}F_{8}F_{14}S_{5}V_{3}V_{2}$, $F_{6}F_{6}F_{8}S_{5}V_{3}V_{2}$, $F_{8}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{5}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{2}F_{3}F_{11}S_{16}S_{3}V_{11}$, $F_{2}F_{2}F_{3}S_{16}S_{3}V_{11}$, $F_{8}F_{8}F_{14}S_{3}V_{3}V_{5}$, $F_{6}F_{8}F_{8}S_{3}V_{3}V_{4}$, $F_{8}F_{8}F_{9}S_{3}S_{4}V_{3}$, $F_{5}F_{8}F_{8}S_{2}S_{3}V_{3}$, $F_{8}F_{8}F_{14}S_{3}S_{5}V_{5}$, $F_{6}F_{8}F_{8}S_{3}S_{5}V_{4}$, $F_{6}F_{8}F_{14}S_{3}S_{5}V_{2}$, $F_{6}F_{6}F_{8}S_{3}S_{5}V_{2}$, $F_{6}F_{13}F_{14}S_{9}S_{3}S_{6}$, $F_{6}F_{6}F_{13}S_{14}S_{3}S_{6}$, $F_{8}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{5}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{2}F_{3}F_{11}S_{16}S_{9}S_{3}$, $F_{2}F_{2}F_{3}S_{14}S_{16}S_{3}$, $F_{6}F_{13}F_{14}S_{3}S_{5}S_{6}$, $F_{6}F_{6}F_{13}S_{3}S_{5}S_{6}$, $F_{8}F_{8}F_{9}S_{3}S_{5}S_{4}$, $F_{5}F_{8}F_{8}S_{2}S_{3}S_{5}$, $F_{8}F_{14}F_{14}S_{9}S_{5}V_{5}$, $F_{6}F_{6}F_{8}S_{14}S_{5}V_{4}$, $F_{2}F_{10}F_{10}S_{9}S_{3}V_{12}$, $F_{2}F_{10}F_{10}S_{14}S_{3}V_{12}$, $F_{8}F_{14}F_{14}S_{5}S_{5}V_{5}$, $F_{6}F_{6}F_{8}S_{5}S_{5}V_{4}$, $F_{8}F_{8}F_{14}S_{9}S_{3}V_{2}$, $F_{6}F_{8}F_{8}S_{14}S_{3}V_{2}$, $F_{8}F_{14}F_{14}S_{9}S_{3}V_{5}$, $F_{6}F_{6}F_{8}S_{14}S_{3}V_{4}$, $F_{2}F_{2}F_{10}S_{9}S_{3}V_{10}$, $F_{2}F_{2}F_{10}S_{14}S_{3}V_{10}$, $F_{8}F_{14}F_{14}S_{3}S_{5}V_{5}$, $F_{6}F_{6}F_{8}S_{3}S_{5}V_{4}$, $F_{8}F_{8}F_{14}S_{3}S_{5}V_{2}$, $F_{6}F_{8}F_{8}S_{3}S_{5}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{2}$} {{$F_{2}F_{5}F_{8}S_{7}V_{11}V_{4}$, $F_{10}F_{5}F_{7}S_{7}S_{6}V_{11}$, $F_{3}F_{6}F_{8}S_{7}S_{14}S_{5}$, $F_{10}F_{5}F_{7}S_{7}S_{14}S_{6}$, $F_{1}F_{6}F_{13}S_{7}V_{12}V_{3}$, $F_{3}F_{6}F_{8}S_{14}S_{5}V_{11}$, $F_{2}F_{5}F_{8}S_{14}V_{11}V_{4}$, $F_{10}F_{5}F_{7}S_{7}S_{6}V_{12}$, $F_{2}F_{10}F_{5}S_{7}S_{3}V_{11}$, $F_{2}F_{3}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{2}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{6}F_{13}S_{7}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{3}$, $F_{2}F_{10}F_{5}S_{3}V_{11}V_{3}$, $F_{2}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{2}F_{10}F_{5}S_{7}S_{14}S_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{14}S_{2}$, $F_{2}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{1}F_{3}F_{6}S_{7}S_{2}V_{3}$, $F_{1}F_{6}F_{13}S_{7}V_{3}V_{4}$, $F_{2}F_{5}F_{8}S_{14}V_{3}V_{4}$, $F_{2}F_{10}F_{5}S_{14}S_{3}V_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{2}V_{4}$, $F_{2}F_{10}F_{5}S_{7}S_{3}V_{12}$, $F_{2}F_{3}F_{8}S_{14}V_{11}V_{2}$, $F_{1}F_{3}F_{6}S_{14}S_{2}V_{11}$, $F_{1}F_{3}F_{13}S_{7}V_{12}V_{1}$, $F_{2}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{10}F_{5}F_{7}S_{6}V_{11}V_{3}$, $F_{1}F_{3}F_{6}S_{2}V_{11}V_{3}$, $F_{1}F_{3}F_{13}S_{7}S_{5}V_{1}$, $F_{3}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{10}F_{5}F_{7}S_{14}S_{6}V_{3}$, $F_{2}F_{3}F_{8}S_{14}V_{3}V_{2}$, $F_{1}F_{3}F_{13}S_{7}V_{4}V_{1}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{4}$, $F_{2}F_{5}F_{8}S_{14}S_{5}V_{4}$, $F_{10}F_{5}F_{7}S_{6}V_{12}V_{3}$, $F_{2}F_{10}F_{5}S_{3}V_{12}V_{3}$, $F_{2}F_{3}F_{8}S_{14}S_{5}V_{2}$, $F_{1}F_{3}F_{6}S_{2}V_{11}V_{4}$, $F_{5}F_{5}F_{8}S_{7}V_{11}V_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{6}V_{11}$, $F_{3}F_{6}F_{13}S_{7}V_{12}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{6}V_{3}$, $F_{1}F_{6}F_{8}S_{7}S_{14}S_{5}$, $F_{3}F_{6}F_{13}V_{11}V_{12}V_{3}$, $F_{5}F_{5}F_{8}V_{11}V_{3}V_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{5}S_{6}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{1}F_{6}F_{8}S_{7}S_{14}S_{3}$, $F_{5}F_{5}F_{8}V_{3}V_{3}V_{4}$, $F_{1}F_{3}F_{6}S_{7}S_{2}S_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{7}F_{8}S_{6}V_{11}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{6}F_{13}S_{7}S_{3}V_{12}$, $F_{5}F_{7}F_{8}S_{6}V_{3}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{3}V_{1}$, $F_{3}F_{6}F_{13}S_{3}V_{11}V_{12}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{4}$, $F_{5}F_{7}F_{8}S_{5}S_{6}V_{3}$, $F_{1}F_{3}F_{6}S_{2}S_{3}V_{11}$, $F_{5}F_{6}F_{8}S_{7}S_{14}S_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{14}S_{6}$, $F_{2}F_{6}F_{13}S_{7}V_{12}V_{3}$, $F_{5}F_{6}F_{7}S_{7}S_{6}V_{3}$, $F_{1}F_{5}F_{8}S_{7}V_{11}V_{4}$, $F_{2}F_{6}F_{13}S_{14}V_{12}V_{3}$, $F_{5}F_{6}F_{8}S_{14}S_{5}V_{3}$, $F_{5}F_{6}F_{7}S_{7}S_{6}V_{4}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{2}F_{3}F_{6}S_{7}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{3}V_{11}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{3}$, $F_{2}F_{3}F_{6}S_{7}S_{3}V_{2}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{6}F_{7}S_{14}S_{6}V_{3}$, $F_{2}F_{3}F_{6}S_{14}V_{3}V_{2}$, $F_{1}F_{3}F_{5}S_{7}V_{4}V_{1}$, $F_{2}F_{6}F_{13}S_{7}S_{3}V_{12}$, $F_{5}F_{6}F_{7}S_{6}V_{3}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{3}V_{1}$, $F_{2}F_{6}F_{13}S_{14}S_{3}V_{12}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{4}$, $F_{5}F_{6}F_{7}S_{6}V_{3}V_{4}$, $F_{2}F_{3}F_{6}S_{14}S_{3}V_{2}$, $F_{5}F_{6}F_{13}S_{7}V_{12}V_{3}$, $F_{6}F_{8}F_{8}S_{14}S_{5}V_{11}$, $F_{5}F_{6}F_{8}S_{14}V_{11}V_{4}$, $F_{5}F_{7}F_{13}S_{7}S_{6}V_{12}$, $F_{2}F_{6}F_{8}S_{7}S_{14}S_{5}$, $F_{10}F_{6}F_{13}V_{11}V_{12}V_{3}$, $F_{5}F_{6}F_{8}V_{11}V_{3}V_{4}$, $F_{5}F_{7}F_{13}S_{7}S_{5}S_{6}$, $F_{3}F_{5}F_{8}S_{7}V_{11}V_{4}$, $F_{10}F_{6}F_{13}S_{14}V_{12}V_{3}$, $F_{6}F_{8}F_{8}S_{14}S_{5}V_{3}$, $F_{5}F_{7}F_{13}S_{7}S_{6}V_{4}$, $F_{3}F_{5}F_{8}V_{11}V_{11}V_{4}$, $F_{2}F_{6}F_{8}S_{14}S_{14}S_{5}$, $F_{10}F_{6}F_{13}V_{12}V_{12}V_{3}$, $F_{5}F_{6}F_{13}V_{12}V_{3}V_{3}$, $F_{6}F_{8}F_{8}S_{14}S_{5}S_{5}$, $F_{5}F_{6}F_{8}V_{11}V_{4}V_{4}$, $F_{5}F_{6}F_{13}S_{7}S_{5}V_{3}$, $F_{6}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{2}F_{10}F_{6}S_{3}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{11}$, $F_{6}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{2}F_{3}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{3}V_{11}V_{11}$, $F_{5}F_{6}F_{13}S_{5}V_{3}V_{3}$, $F_{6}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{2}F_{10}F_{6}S_{3}S_{3}V_{11}$, $F_{5}F_{6}F_{13}S_{7}V_{3}V_{4}$, $F_{5}F_{6}F_{8}S_{14}V_{3}V_{4}$, $F_{2}F_{10}F_{6}S_{14}S_{3}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{4}$, $F_{2}F_{6}F_{8}S_{7}S_{14}S_{3}$, $F_{5}F_{6}F_{8}V_{3}V_{3}V_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{2}S_{3}$, $F_{2}F_{6}F_{8}S_{14}S_{14}S_{3}$, $F_{5}F_{6}F_{13}V_{3}V_{3}V_{4}$, $F_{5}F_{6}F_{8}V_{3}V_{4}V_{4}$, $F_{2}F_{10}F_{6}S_{14}S_{3}S_{3}$, $F_{6}F_{8}F_{8}S_{5}V_{11}V_{4}$, $F_{5}F_{6}F_{8}S_{14}S_{5}V_{4}$, $F_{5}F_{7}F_{13}S_{6}V_{12}V_{3}$, $F_{2}F_{10}F_{6}S_{3}V_{12}V_{3}$, $F_{1}F_{3}F_{5}S_{2}V_{11}V_{4}$, $F_{10}F_{6}F_{13}S_{3}V_{11}V_{12}$, $F_{5}F_{7}F_{13}S_{5}S_{6}V_{3}$, $F_{1}F_{3}F_{5}S_{2}S_{3}V_{11}$, $F_{10}F_{6}F_{13}S_{14}S_{3}V_{12}$, $F_{6}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{5}F_{7}F_{13}S_{6}V_{3}V_{4}$, $F_{2}F_{3}F_{8}S_{14}S_{3}V_{2}$, $F_{10}F_{6}F_{13}S_{3}V_{12}V_{12}$, $F_{6}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{5}F_{6}F_{8}S_{5}V_{4}V_{4}$, $F_{2}F_{10}F_{6}S_{3}S_{3}V_{12}$, $F_{5}F_{5}F_{8}S_{7}S_{3}V_{11}$, $F_{5}F_{7}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{6}F_{13}S_{7}S_{5}V_{3}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{6}F_{13}S_{5}V_{11}V_{3}$, $F_{5}F_{5}F_{8}S_{3}V_{11}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{3}V_{3}$, $F_{1}F_{3}F_{6}S_{7}V_{10}V_{3}$, $F_{1}F_{6}F_{8}S_{7}S_{3}V_{3}$, $F_{5}F_{5}F_{8}S_{3}V_{3}V_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{3}V_{10}$, $F_{5}F_{5}F_{8}S_{7}S_{3}S_{5}$, $F_{5}F_{7}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{3}F_{6}V_{10}V_{11}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{6}F_{13}S_{7}S_{3}S_{5}$, $F_{5}F_{7}F_{8}V_{3}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{3}$, $F_{3}F_{6}F_{13}S_{3}S_{5}V_{11}$, $F_{5}F_{5}F_{8}S_{3}S_{5}V_{3}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{3}V_{10}V_{11}$, $F_{5}F_{6}F_{7}S_{7}V_{3}V_{2}$, $F_{1}F_{2}F_{10}S_{7}S_{3}V_{11}$, $F_{5}F_{6}F_{7}S_{7}S_{3}V_{2}$, $F_{5}F_{6}F_{13}S_{7}S_{3}S_{5}$, $F_{5}F_{6}F_{7}V_{3}V_{3}V_{2}$, $F_{1}F_{2}F_{3}S_{7}S_{16}S_{3}$, $F_{5}F_{6}F_{13}S_{3}S_{5}V_{3}$, $F_{5}F_{6}F_{7}S_{3}V_{3}V_{2}$, $F_{6}F_{8}F_{13}S_{5}V_{11}V_{3}$, $F_{5}F_{6}F_{8}S_{3}V_{11}V_{3}$, $F_{2}F_{3}F_{10}S_{7}S_{3}V_{11}$, $F_{6}F_{8}F_{13}S_{5}V_{3}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{3}V_{2}$, $F_{2}F_{3}F_{10}S_{3}V_{11}V_{11}$, $F_{6}F_{8}F_{13}S_{5}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{3}S_{3}V_{11}$, $F_{5}F_{6}F_{8}S_{7}S_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{3}V_{3}V_{3}$, $F_{1}F_{2}F_{3}S_{7}S_{3}V_{10}$, $F_{5}F_{6}F_{8}S_{3}S_{3}V_{3}$, $F_{6}F_{8}F_{13}S_{3}S_{5}V_{11}$, $F_{5}F_{6}F_{8}S_{3}S_{5}V_{3}$, $F_{1}F_{2}F_{3}S_{3}V_{10}V_{11}$, $F_{6}F_{8}F_{13}S_{3}S_{5}V_{3}$, $F_{5}F_{7}F_{8}S_{3}V_{3}V_{2}$, $F_{6}F_{8}F_{13}S_{3}S_{5}S_{5}$, $F_{5}F_{6}F_{8}S_{3}S_{3}S_{5}$, $F_{5}F_{6}F_{8}S_{7}S_{14}S_{3}$, $F_{5}F_{6}F_{7}S_{7}S_{14}S_{2}$, $F_{2}F_{6}F_{13}S_{7}V_{3}V_{4}$, $F_{5}F_{6}F_{7}S_{7}S_{2}V_{3}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{2}F_{6}F_{13}S_{14}V_{3}V_{4}$, $F_{5}F_{6}F_{8}S_{14}S_{3}V_{3}$, $F_{5}F_{6}F_{7}S_{7}S_{2}V_{4}$, $F_{2}F_{3}F_{6}S_{7}V_{10}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{3}V_{3}$, $F_{2}F_{3}F_{6}S_{7}S_{3}V_{10}$, $F_{5}F_{6}F_{8}S_{7}S_{3}V_{4}$, $F_{5}F_{6}F_{7}S_{14}S_{2}V_{3}$, $F_{2}F_{3}F_{6}S_{14}V_{10}V_{3}$, $F_{1}F_{3}F_{5}S_{7}V_{9}V_{4}$, $F_{2}F_{6}F_{13}S_{7}S_{3}V_{4}$, $F_{5}F_{6}F_{7}S_{2}V_{3}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{3}V_{9}$, $F_{2}F_{6}F_{13}S_{14}S_{3}V_{4}$, $F_{5}F_{6}F_{8}S_{3}V_{3}V_{4}$, $F_{5}F_{6}F_{7}S_{2}V_{3}V_{4}$, $F_{2}F_{3}F_{6}S_{14}S_{3}V_{10}$, $F_{1}F_{2}F_{10}S_{7}S_{14}S_{3}$, $F_{5}F_{6}F_{7}S_{7}S_{2}S_{3}$, $F_{5}F_{6}F_{13}S_{7}S_{3}V_{4}$, $F_{1}F_{2}F_{3}S_{7}S_{3}V_{9}$, $F_{5}F_{6}F_{13}S_{3}V_{3}V_{4}$, $F_{5}F_{6}F_{7}S_{2}S_{3}V_{3}$, $F_{6}F_{6}F_{13}S_{14}V_{3}V_{4}$, $F_{6}F_{6}F_{8}S_{14}S_{3}V_{3}$, $F_{5}F_{5}F_{7}S_{7}S_{2}V_{4}$, $F_{2}F_{2}F_{10}S_{7}S_{14}S_{3}$, $F_{6}F_{6}F_{13}V_{3}V_{3}V_{4}$, $F_{5}F_{5}F_{7}S_{7}S_{2}S_{3}$, $F_{2}F_{2}F_{10}S_{14}S_{14}S_{3}$, $F_{6}F_{6}F_{13}V_{3}V_{4}V_{4}$, $F_{6}F_{6}F_{8}S_{14}S_{3}S_{3}$, $F_{6}F_{6}F_{8}S_{3}V_{3}V_{3}$, $F_{2}F_{2}F_{3}S_{7}S_{3}V_{10}$, $F_{6}F_{6}F_{8}S_{3}S_{3}V_{3}$, $F_{6}F_{6}F_{13}S_{14}S_{3}V_{4}$, $F_{6}F_{6}F_{8}S_{3}V_{3}V_{4}$, $F_{5}F_{5}F_{7}S_{2}V_{3}V_{4}$, $F_{2}F_{2}F_{3}S_{14}S_{3}V_{10}$, $F_{6}F_{6}F_{13}S_{3}V_{3}V_{4}$, $F_{5}F_{5}F_{7}S_{2}S_{3}V_{3}$, $F_{6}F_{6}F_{13}S_{3}V_{4}V_{4}$, $F_{6}F_{6}F_{8}S_{3}S_{3}V_{4}$, $F_{5}F_{6}F_{13}S_{7}S_{3}V_{12}$, $F_{6}F_{8}F_{8}S_{14}V_{11}V_{2}$, $F_{5}F_{6}F_{8}S_{14}S_{2}V_{11}$, $F_{5}F_{7}F_{13}S_{7}V_{12}V_{1}$, $F_{2}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{10}F_{6}F_{13}S_{6}V_{11}V_{3}$, $F_{5}F_{6}F_{8}S_{2}V_{11}V_{3}$, $F_{5}F_{7}F_{13}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{10}F_{6}F_{13}S_{14}S_{6}V_{3}$, $F_{6}F_{8}F_{8}S_{14}V_{3}V_{2}$, $F_{5}F_{7}F_{13}S_{7}V_{4}V_{1}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{4}$, $F_{2}F_{6}F_{8}S_{14}S_{5}V_{4}$, $F_{10}F_{6}F_{13}S_{6}V_{12}V_{3}$, $F_{5}F_{6}F_{13}S_{3}V_{12}V_{3}$, $F_{6}F_{8}F_{8}S_{14}S_{5}V_{2}$, $F_{5}F_{6}F_{8}S_{2}V_{11}V_{4}$, $F_{6}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{2}F_{10}F_{6}V_{10}V_{11}V_{3}$, $F_{2}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{3}S_{5}$, $F_{6}F_{8}F_{8}V_{3}V_{3}V_{2}$, $F_{2}F_{3}F_{8}S_{7}S_{16}S_{3}$, $F_{3}F_{5}F_{8}S_{3}S_{5}V_{11}$, $F_{6}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{2}F_{10}F_{6}S_{3}V_{10}V_{11}$, $F_{5}F_{6}F_{8}S_{14}S_{2}V_{3}$, $F_{2}F_{10}F_{6}S_{14}V_{10}V_{3}$, $F_{2}F_{6}F_{8}S_{7}S_{3}V_{4}$, $F_{5}F_{6}F_{8}S_{2}V_{3}V_{3}$, $F_{2}F_{6}F_{8}S_{14}S_{3}V_{4}$, $F_{5}F_{6}F_{8}S_{2}V_{3}V_{4}$, $F_{2}F_{10}F_{6}S_{14}S_{3}V_{10}$, $F_{6}F_{8}F_{8}V_{11}V_{4}V_{2}$, $F_{5}F_{6}F_{8}S_{14}S_{2}S_{5}$, $F_{5}F_{7}F_{13}V_{12}V_{3}V_{1}$, $F_{2}F_{10}F_{6}V_{10}V_{12}V_{3}$, $F_{2}F_{3}F_{8}S_{14}S_{16}S_{5}$, $F_{1}F_{3}F_{5}V_{9}V_{11}V_{4}$, $F_{10}F_{6}F_{13}S_{3}S_{6}V_{11}$, $F_{5}F_{6}F_{8}S_{2}S_{5}V_{3}$, $F_{5}F_{7}F_{13}S_{5}V_{3}V_{1}$, $F_{1}F_{3}F_{5}S_{3}V_{9}V_{11}$, $F_{10}F_{6}F_{13}S_{14}S_{3}S_{6}$, $F_{6}F_{8}F_{8}V_{3}V_{4}V_{2}$, $F_{5}F_{7}F_{13}V_{3}V_{4}V_{1}$, $F_{2}F_{3}F_{8}S_{14}S_{16}S_{3}$, $F_{10}F_{6}F_{13}S_{3}S_{6}V_{12}$, $F_{6}F_{8}F_{8}S_{5}V_{4}V_{2}$, $F_{5}F_{6}F_{8}S_{2}S_{5}V_{4}$, $F_{2}F_{10}F_{6}S_{3}V_{10}V_{12}$, $F_{6}F_{8}F_{13}S_{6}V_{11}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{2}F_{3}F_{10}S_{7}S_{3}V_{12}$, $F_{6}F_{8}F_{13}S_{6}V_{3}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{3}V_{1}$, $F_{2}F_{3}F_{10}S_{3}V_{11}V_{12}$, $F_{6}F_{8}F_{13}S_{5}S_{6}V_{3}$, $F_{5}F_{6}F_{8}S_{2}S_{3}V_{11}$, $F_{5}F_{6}F_{8}S_{2}S_{3}V_{3}$, $F_{6}F_{8}F_{13}S_{3}S_{6}V_{11}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{1}$, $F_{1}F_{2}F_{3}S_{3}V_{9}V_{11}$, $F_{6}F_{8}F_{13}S_{3}S_{6}V_{3}$, $F_{5}F_{7}F_{8}S_{3}V_{3}V_{1}$, $F_{6}F_{8}F_{13}S_{3}S_{5}S_{6}$, $F_{5}F_{6}F_{8}S_{2}S_{3}S_{5}$, $F_{6}F_{6}F_{13}S_{14}S_{6}V_{3}$, $F_{6}F_{6}F_{8}S_{14}V_{3}V_{2}$, $F_{5}F_{5}F_{7}S_{7}V_{4}V_{1}$, $F_{2}F_{2}F_{10}S_{7}S_{3}V_{12}$, $F_{6}F_{6}F_{13}S_{6}V_{3}V_{3}$, $F_{5}F_{5}F_{7}S_{7}S_{3}V_{1}$, $F_{2}F_{2}F_{10}S_{14}S_{3}V_{12}$, $F_{6}F_{6}F_{13}S_{6}V_{3}V_{4}$, $F_{6}F_{6}F_{8}S_{14}S_{3}V_{2}$, $F_{6}F_{6}F_{8}V_{3}V_{3}V_{2}$, $F_{2}F_{2}F_{3}S_{7}S_{16}S_{3}$, $F_{6}F_{6}F_{8}S_{3}V_{3}V_{2}$, $F_{6}F_{6}F_{13}S_{14}S_{3}S_{6}$, $F_{6}F_{6}F_{8}V_{3}V_{4}V_{2}$, $F_{5}F_{5}F_{7}V_{3}V_{4}V_{1}$, $F_{2}F_{2}F_{3}S_{14}S_{16}S_{3}$, $F_{6}F_{6}F_{13}S_{3}S_{6}V_{3}$, $F_{5}F_{5}F_{7}S_{3}V_{3}V_{1}$, $F_{6}F_{6}F_{13}S_{3}S_{6}V_{4}$, $F_{6}F_{6}F_{8}S_{3}V_{4}V_{2}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{4}$, $F_{6}F_{6}F_{8}S_{14}S_{5}V_{4}$, $F_{6}F_{13}F_{13}S_{6}V_{12}V_{3}$, $F_{6}F_{6}F_{13}S_{3}V_{12}V_{3}$, $F_{5}F_{5}F_{8}S_{2}V_{11}V_{4}$, $F_{2}F_{10}F_{10}S_{3}V_{11}V_{12}$, $F_{6}F_{6}F_{8}S_{5}V_{3}V_{4}$, $F_{6}F_{13}F_{13}S_{5}S_{6}V_{3}$, $F_{5}F_{5}F_{8}S_{2}S_{3}V_{11}$, $F_{2}F_{10}F_{10}S_{14}S_{3}V_{12}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{6}F_{13}F_{13}S_{6}V_{3}V_{4}$, $F_{6}F_{8}F_{8}S_{14}S_{3}V_{2}$, $F_{2}F_{10}F_{10}S_{3}V_{12}V_{12}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{6}F_{6}F_{8}S_{5}V_{4}V_{4}$, $F_{6}F_{6}F_{13}S_{3}S_{3}V_{12}$, $F_{5}F_{8}F_{8}S_{3}S_{5}V_{11}$, $F_{6}F_{6}F_{13}S_{3}S_{5}V_{3}$, $F_{2}F_{2}F_{10}S_{3}V_{10}V_{11}$, $F_{5}F_{8}F_{8}S_{3}S_{5}V_{3}$, $F_{6}F_{8}F_{8}S_{3}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{3}S_{5}S_{5}$, $F_{6}F_{6}F_{13}S_{3}S_{3}S_{5}$, $F_{6}F_{6}F_{8}S_{14}S_{3}V_{4}$, $F_{5}F_{5}F_{8}S_{2}V_{3}V_{4}$, $F_{2}F_{2}F_{10}S_{14}S_{3}V_{10}$, $F_{5}F_{5}F_{8}S_{2}S_{3}V_{3}$, $F_{6}F_{6}F_{8}S_{3}V_{4}V_{4}$, $F_{6}F_{6}F_{13}S_{3}S_{3}V_{4}$, $F_{6}F_{13}F_{13}S_{3}S_{6}V_{12}$, $F_{5}F_{5}F_{8}S_{2}S_{5}V_{4}$, $F_{2}F_{2}F_{10}S_{3}V_{10}V_{12}$, $F_{6}F_{13}F_{13}S_{3}S_{5}S_{6}$, $F_{5}F_{5}F_{8}S_{2}S_{3}S_{5}$, $F_{6}F_{13}F_{13}S_{3}S_{6}V_{4}$, $F_{6}F_{8}F_{8}S_{3}V_{4}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{3}$} {{$F_{3}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{11}$, $F_{11}F_{5}F_{7}S_{7}V_{11}V_{5}$, $F_{2}F_{5}F_{7}S_{7}V_{11}V_{4}$, $F_{1}F_{8}F_{14}S_{7}S_{9}V_{3}$, $F_{1}F_{6}F_{8}S_{7}S_{14}V_{3}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{11}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{11}$, $F_{11}F_{5}F_{7}S_{7}S_{9}V_{5}$, $F_{2}F_{5}F_{7}S_{7}S_{14}V_{4}$, $F_{3}F_{11}F_{5}S_{7}S_{3}V_{11}$, $F_{2}F_{3}F_{5}S_{7}S_{3}V_{11}$, $F_{3}F_{4}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{4}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{8}F_{14}S_{7}S_{5}V_{3}$, $F_{1}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{3}$, $F_{3}F_{11}F_{5}S_{3}V_{11}V_{3}$, $F_{2}F_{3}F_{5}S_{3}V_{11}V_{3}$, $F_{3}F_{4}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{11}F_{5}S_{7}S_{9}S_{3}$, $F_{2}F_{3}F_{5}S_{7}S_{14}S_{3}$, $F_{3}F_{4}F_{8}V_{11}V_{11}V_{2}$, $F_{1}F_{3}F_{8}V_{11}V_{11}V_{2}$, $F_{1}F_{3}F_{14}S_{7}S_{9}S_{4}$, $F_{1}F_{3}F_{6}S_{7}S_{14}S_{2}$, $F_{3}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{11}F_{5}F_{7}V_{11}V_{3}V_{5}$, $F_{2}F_{5}F_{7}V_{11}V_{3}V_{4}$, $F_{3}F_{4}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{3}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{3}F_{14}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{6}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{11}$, $F_{11}F_{5}F_{7}S_{9}V_{3}V_{5}$, $F_{2}F_{5}F_{7}S_{14}V_{3}V_{4}$, $F_{3}F_{11}F_{5}S_{9}S_{3}V_{3}$, $F_{2}F_{3}F_{5}S_{14}S_{3}V_{3}$, $F_{3}F_{4}F_{8}S_{5}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{5}V_{11}V_{2}$, $F_{5}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{11}$, $F_{5}F_{7}F_{8}S_{7}V_{11}V_{5}$, $F_{5}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{3}F_{6}F_{13}S_{7}S_{9}V_{3}$, $F_{3}F_{6}F_{13}S_{7}S_{14}V_{3}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{5}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{1}F_{8}F_{14}S_{7}S_{5}V_{11}$, $F_{1}F_{6}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{6}F_{13}S_{9}V_{11}V_{3}$, $F_{3}F_{6}F_{13}S_{14}V_{11}V_{3}$, $F_{5}F_{8}F_{9}S_{5}V_{11}V_{3}$, $F_{5}F_{5}F_{8}S_{5}V_{11}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{5}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{4}F_{6}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{7}V_{3}V_{2}$, $F_{1}F_{8}F_{14}S_{7}S_{3}V_{11}$, $F_{1}F_{6}F_{8}S_{7}S_{3}V_{11}$, $F_{5}F_{8}F_{9}S_{5}V_{3}V_{3}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{4}F_{6}S_{7}S_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{3}V_{2}$, $F_{5}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{5}F_{7}F_{8}V_{11}V_{3}V_{5}$, $F_{5}F_{7}F_{8}V_{11}V_{3}V_{4}$, $F_{3}F_{4}F_{6}V_{11}V_{3}V_{2}$, $F_{1}F_{3}F_{6}V_{11}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{6}F_{13}S_{7}S_{9}S_{3}$, $F_{3}F_{6}F_{13}S_{7}S_{14}S_{3}$, $F_{5}F_{7}F_{8}V_{3}V_{3}V_{5}$, $F_{5}F_{7}F_{8}V_{3}V_{3}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{3}S_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{2}S_{3}$, $F_{3}F_{6}F_{13}S_{9}S_{3}V_{11}$, $F_{3}F_{6}F_{13}S_{14}S_{3}V_{11}$, $F_{5}F_{8}F_{9}S_{5}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{5}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{4}F_{6}S_{3}V_{11}V_{2}$, $F_{1}F_{3}F_{6}S_{3}V_{11}V_{2}$, $F_{5}F_{8}F_{14}S_{7}S_{9}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{14}V_{3}$, $F_{8}F_{8}F_{9}S_{5}V_{11}V_{11}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{11}$, $F_{5}F_{7}F_{14}S_{7}S_{9}V_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{14}V_{4}$, $F_{3}F_{8}F_{14}S_{7}S_{5}V_{11}$, $F_{3}F_{6}F_{8}S_{7}S_{5}V_{11}$, $F_{11}F_{6}F_{13}S_{9}V_{11}V_{3}$, $F_{2}F_{6}F_{13}S_{14}V_{11}V_{3}$, $F_{8}F_{8}F_{9}S_{5}V_{11}V_{3}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{5}F_{7}F_{14}S_{7}S_{5}V_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{3}F_{8}F_{14}S_{5}V_{11}V_{11}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{11}$, $F_{11}F_{6}F_{13}S_{9}S_{9}V_{3}$, $F_{2}F_{6}F_{13}S_{14}S_{14}V_{3}$, $F_{5}F_{8}F_{14}S_{9}V_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{14}V_{3}V_{3}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{11}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{11}$, $F_{5}F_{8}F_{14}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{11}F_{6}S_{3}V_{11}V_{3}$, $F_{2}F_{3}F_{6}S_{3}V_{11}V_{3}$, $F_{3}F_{8}F_{14}S_{7}S_{3}V_{11}$, $F_{3}F_{6}F_{8}S_{7}S_{3}V_{11}$, $F_{8}F_{8}F_{9}S_{5}V_{3}V_{3}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{4}F_{8}S_{7}S_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{8}F_{14}S_{3}V_{11}V_{11}$, $F_{3}F_{6}F_{8}S_{3}V_{11}V_{11}$, $F_{5}F_{8}F_{14}S_{5}V_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{3}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{3}F_{11}F_{6}S_{3}S_{3}V_{11}$, $F_{2}F_{3}F_{6}S_{3}S_{3}V_{11}$, $F_{5}F_{7}F_{14}S_{9}V_{3}V_{5}$, $F_{5}F_{6}F_{7}S_{14}V_{3}V_{4}$, $F_{3}F_{11}F_{6}S_{9}S_{3}V_{3}$, $F_{2}F_{3}F_{6}S_{14}S_{3}V_{3}$, $F_{11}F_{6}F_{13}S_{9}S_{3}V_{11}$, $F_{2}F_{6}F_{13}S_{14}S_{3}V_{11}$, $F_{5}F_{7}F_{14}S_{5}V_{3}V_{5}$, $F_{5}F_{6}F_{7}S_{5}V_{3}V_{4}$, $F_{3}F_{4}F_{8}S_{3}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{3}V_{11}V_{2}$, $F_{11}F_{6}F_{13}S_{9}S_{9}S_{3}$, $F_{2}F_{6}F_{13}S_{14}S_{14}S_{3}$, $F_{8}F_{8}F_{9}S_{5}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{3}F_{11}F_{6}S_{9}S_{3}S_{3}$, $F_{2}F_{3}F_{6}S_{14}S_{3}S_{3}$, $F_{3}F_{8}F_{9}S_{7}V_{11}V_{5}$, $F_{3}F_{5}F_{8}S_{7}V_{11}V_{4}$, $F_{11}F_{5}F_{7}S_{7}S_{6}V_{11}$, $F_{2}F_{5}F_{7}S_{7}S_{6}V_{11}$, $F_{1}F_{8}F_{14}S_{7}S_{9}S_{5}$, $F_{1}F_{6}F_{8}S_{7}S_{14}S_{5}$, $F_{3}F_{8}F_{9}V_{11}V_{11}V_{5}$, $F_{3}F_{5}F_{8}V_{11}V_{11}V_{4}$, $F_{11}F_{5}F_{7}S_{7}S_{9}S_{6}$, $F_{2}F_{5}F_{7}S_{7}S_{14}S_{6}$, $F_{3}F_{11}F_{5}S_{7}V_{11}V_{2}$, $F_{2}F_{3}F_{5}S_{7}V_{11}V_{2}$, $F_{3}F_{4}F_{8}S_{7}S_{4}V_{11}$, $F_{1}F_{3}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{8}F_{9}S_{7}V_{3}V_{5}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{4}F_{8}S_{7}S_{4}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{2}V_{3}$, $F_{1}F_{8}F_{14}S_{7}S_{5}S_{5}$, $F_{1}F_{6}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{8}F_{9}V_{11}V_{3}V_{5}$, $F_{3}F_{5}F_{8}V_{11}V_{3}V_{4}$, $F_{3}F_{11}F_{5}V_{11}V_{3}V_{2}$, $F_{2}F_{3}F_{5}V_{11}V_{3}V_{2}$, $F_{3}F_{4}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{11}F_{5}S_{7}S_{9}V_{2}$, $F_{2}F_{3}F_{5}S_{7}S_{14}V_{2}$, $F_{3}F_{4}F_{8}S_{4}V_{11}V_{11}$, $F_{1}F_{3}F_{8}S_{2}V_{11}V_{11}$, $F_{1}F_{3}F_{14}S_{7}S_{9}V_{1}$, $F_{1}F_{3}F_{6}S_{7}S_{14}V_{1}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{11}F_{5}F_{7}S_{6}V_{11}V_{3}$, $F_{2}F_{5}F_{7}S_{6}V_{11}V_{3}$, $F_{3}F_{4}F_{8}S_{4}V_{11}V_{3}$, $F_{1}F_{3}F_{8}S_{2}V_{11}V_{3}$, $F_{1}F_{3}F_{14}S_{7}S_{5}V_{1}$, $F_{1}F_{3}F_{6}S_{7}S_{5}V_{1}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{5}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{4}$, $F_{11}F_{5}F_{7}S_{9}S_{6}V_{3}$, $F_{2}F_{5}F_{7}S_{14}S_{6}V_{3}$, $F_{3}F_{11}F_{5}S_{9}V_{3}V_{2}$, $F_{2}F_{3}F_{5}S_{14}V_{3}V_{2}$, $F_{3}F_{4}F_{8}S_{5}S_{4}V_{11}$, $F_{1}F_{3}F_{8}S_{2}S_{5}V_{11}$, $F_{11}F_{8}F_{9}S_{7}V_{11}V_{5}$, $F_{2}F_{5}F_{8}S_{7}V_{11}V_{4}$, $F_{1}F_{6}F_{13}S_{7}S_{9}V_{3}$, $F_{1}F_{6}F_{13}S_{7}S_{14}V_{3}$, $F_{11}F_{8}F_{9}S_{7}S_{9}V_{5}$, $F_{2}F_{5}F_{8}S_{7}S_{14}V_{4}$, $F_{3}F_{11}F_{8}S_{7}V_{11}V_{2}$, $F_{2}F_{3}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{4}F_{14}S_{7}S_{4}V_{11}$, $F_{1}F_{3}F_{6}S_{7}S_{2}V_{11}$, $F_{3}F_{8}F_{14}S_{7}S_{5}S_{5}$, $F_{3}F_{6}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{4}F_{14}S_{7}S_{5}S_{4}$, $F_{1}F_{6}F_{13}S_{7}V_{3}V_{5}$, $F_{1}F_{6}F_{13}S_{7}V_{3}V_{4}$, $F_{3}F_{8}F_{14}S_{5}S_{5}V_{11}$, $F_{3}F_{6}F_{8}S_{5}S_{5}V_{11}$, $F_{3}F_{11}F_{8}S_{5}V_{11}V_{2}$, $F_{2}F_{3}F_{8}S_{5}V_{11}V_{2}$, $F_{3}F_{4}F_{14}S_{7}S_{4}V_{5}$, $F_{1}F_{3}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{11}F_{8}S_{7}S_{9}V_{2}$, $F_{2}F_{3}F_{8}S_{7}S_{14}V_{2}$, $F_{3}F_{4}F_{14}S_{4}V_{11}V_{11}$, $F_{1}F_{3}F_{6}S_{2}V_{11}V_{11}$, $F_{1}F_{3}F_{13}S_{7}S_{9}V_{1}$, $F_{1}F_{3}F_{13}S_{7}S_{14}V_{1}$, $F_{3}F_{8}F_{14}S_{7}S_{5}V_{5}$, $F_{3}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{11}F_{8}F_{9}S_{5}V_{11}V_{5}$, $F_{2}F_{5}F_{8}S_{5}V_{11}V_{4}$, $F_{3}F_{4}F_{14}S_{5}S_{4}V_{11}$, $F_{1}F_{3}F_{6}S_{2}S_{5}V_{11}$, $F_{1}F_{3}F_{13}S_{7}V_{1}V_{5}$, $F_{1}F_{3}F_{13}S_{7}V_{4}V_{1}$, $F_{3}F_{8}F_{14}S_{5}V_{11}V_{5}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{4}$, $F_{11}F_{8}F_{9}S_{9}S_{5}V_{5}$, $F_{2}F_{5}F_{8}S_{14}S_{5}V_{4}$, $F_{3}F_{11}F_{8}S_{9}S_{5}V_{2}$, $F_{2}F_{3}F_{8}S_{14}S_{5}V_{2}$, $F_{3}F_{4}F_{14}S_{4}V_{11}V_{5}$, $F_{1}F_{3}F_{6}S_{2}V_{11}V_{4}$, $F_{5}F_{8}F_{14}S_{7}S_{5}V_{11}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{11}$, $F_{8}F_{8}F_{9}S_{7}V_{11}V_{5}$, $F_{5}F_{8}F_{8}S_{7}V_{11}V_{4}$, $F_{3}F_{8}F_{14}S_{7}S_{9}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{14}V_{3}$, $F_{8}F_{8}F_{9}S_{7}V_{3}V_{5}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{4}$, $F_{1}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{8}F_{14}S_{9}V_{11}V_{3}$, $F_{3}F_{6}F_{8}S_{14}V_{11}V_{3}$, $F_{5}F_{8}F_{14}S_{5}V_{11}V_{3}$, $F_{5}F_{6}F_{8}S_{5}V_{11}V_{3}$, $F_{8}F_{8}F_{9}S_{7}S_{5}V_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{7}F_{14}S_{7}S_{6}V_{11}$, $F_{5}F_{6}F_{7}S_{7}S_{6}V_{11}$, $F_{3}F_{8}F_{14}S_{7}S_{9}S_{5}$, $F_{3}F_{6}F_{8}S_{7}S_{14}S_{5}$, $F_{5}F_{7}F_{14}S_{7}S_{5}S_{6}$, $F_{5}F_{6}F_{7}S_{7}S_{5}S_{6}$, $F_{1}F_{8}F_{9}S_{7}V_{11}V_{5}$, $F_{1}F_{5}F_{8}S_{7}V_{11}V_{4}$, $F_{3}F_{8}F_{14}S_{9}S_{5}V_{11}$, $F_{3}F_{6}F_{8}S_{14}S_{5}V_{11}$, $F_{8}F_{8}F_{9}S_{5}V_{11}V_{5}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{4}$, $F_{5}F_{7}F_{14}S_{7}S_{6}V_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{6}V_{4}$, $F_{5}F_{8}F_{14}S_{7}S_{5}S_{5}$, $F_{5}F_{6}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{8}F_{9}S_{7}V_{11}V_{2}$, $F_{1}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{5}F_{8}F_{14}S_{5}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{5}S_{5}V_{3}$, $F_{8}F_{8}F_{9}S_{5}V_{3}V_{5}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{4}F_{8}S_{7}S_{4}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{2}V_{2}$, $F_{5}F_{7}F_{14}S_{6}V_{11}V_{3}$, $F_{5}F_{6}F_{7}S_{6}V_{11}V_{3}$, $F_{1}F_{3}F_{9}S_{7}S_{5}V_{1}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{1}$, $F_{5}F_{8}F_{14}S_{7}S_{5}V_{5}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{3}F_{9}S_{7}V_{1}V_{5}$, $F_{1}F_{3}F_{5}S_{7}V_{4}V_{1}$, $F_{3}F_{8}F_{14}S_{7}S_{9}V_{2}$, $F_{3}F_{6}F_{8}S_{7}S_{14}V_{2}$, $F_{5}F_{7}F_{14}S_{5}S_{6}V_{3}$, $F_{5}F_{6}F_{7}S_{5}S_{6}V_{3}$, $F_{1}F_{3}F_{9}S_{7}V_{1}V_{2}$, $F_{1}F_{3}F_{5}S_{7}V_{1}V_{2}$, $F_{3}F_{8}F_{14}S_{9}V_{11}V_{2}$, $F_{3}F_{6}F_{8}S_{14}V_{11}V_{2}$, $F_{5}F_{8}F_{14}S_{5}V_{3}V_{5}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{4}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{5}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{5}F_{7}F_{14}S_{6}V_{3}V_{5}$, $F_{5}F_{6}F_{7}S_{6}V_{3}V_{4}$, $F_{3}F_{4}F_{8}S_{4}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{2}V_{11}V_{2}$, $F_{5}F_{6}F_{13}S_{7}S_{9}V_{3}$, $F_{5}F_{6}F_{13}S_{7}S_{14}V_{3}$, $F_{8}F_{8}F_{14}S_{5}V_{11}V_{11}$, $F_{6}F_{8}F_{8}S_{5}V_{11}V_{11}$, $F_{8}F_{9}F_{14}S_{7}S_{9}V_{5}$, $F_{5}F_{6}F_{8}S_{7}S_{14}V_{4}$, $F_{11}F_{8}F_{14}S_{9}V_{11}V_{3}$, $F_{2}F_{6}F_{8}S_{14}V_{11}V_{3}$, $F_{8}F_{8}F_{14}S_{5}V_{11}V_{3}$, $F_{6}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{8}F_{9}F_{14}S_{7}S_{5}V_{5}$, $F_{11}F_{8}F_{14}S_{9}S_{9}V_{3}$, $F_{2}F_{6}F_{8}S_{14}S_{14}V_{3}$, $F_{5}F_{6}F_{13}S_{9}V_{3}V_{3}$, $F_{5}F_{6}F_{13}S_{14}V_{3}V_{3}$, $F_{8}F_{8}F_{14}S_{5}S_{5}V_{11}$, $F_{6}F_{8}F_{8}S_{5}S_{5}V_{11}$, $F_{8}F_{8}F_{14}S_{7}S_{9}S_{5}$, $F_{6}F_{8}F_{8}S_{7}S_{14}S_{5}$, $F_{8}F_{9}F_{14}V_{11}V_{11}V_{5}$, $F_{5}F_{6}F_{8}V_{11}V_{11}V_{4}$, $F_{5}F_{7}F_{13}S_{7}S_{9}S_{6}$, $F_{5}F_{7}F_{13}S_{7}S_{14}S_{6}$, $F_{11}F_{8}F_{14}S_{9}S_{5}V_{11}$, $F_{2}F_{6}F_{8}S_{14}S_{5}V_{11}$, $F_{8}F_{9}F_{14}S_{5}V_{11}V_{5}$, $F_{5}F_{6}F_{8}S_{5}V_{11}V_{4}$, $F_{5}F_{7}F_{13}S_{7}S_{6}V_{5}$, $F_{5}F_{7}F_{13}S_{7}S_{6}V_{4}$, $F_{11}F_{8}F_{14}S_{9}S_{9}S_{5}$, $F_{2}F_{6}F_{8}S_{14}S_{14}S_{5}$, $F_{8}F_{8}F_{14}S_{9}S_{5}S_{5}$, $F_{6}F_{8}F_{8}S_{14}S_{5}S_{5}$, $F_{8}F_{9}F_{14}V_{11}V_{5}V_{5}$, $F_{5}F_{6}F_{8}V_{11}V_{4}V_{4}$, $F_{8}F_{8}F_{14}S_{7}S_{5}S_{5}$, $F_{6}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{8}F_{9}F_{14}V_{11}V_{3}V_{5}$, $F_{5}F_{6}F_{8}V_{11}V_{3}V_{4}$, $F_{3}F_{11}F_{8}V_{11}V_{3}V_{2}$, $F_{2}F_{3}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{4}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{2}S_{5}$, $F_{5}F_{6}F_{13}S_{7}V_{3}V_{5}$, $F_{5}F_{6}F_{13}S_{7}V_{3}V_{4}$, $F_{3}F_{4}F_{9}S_{7}S_{4}V_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{4}$, $F_{3}F_{8}F_{9}S_{7}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{8}F_{8}F_{14}S_{5}S_{5}V_{3}$, $F_{6}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{8}F_{9}F_{14}S_{5}V_{3}V_{5}$, $F_{3}F_{4}F_{9}S_{7}S_{4}V_{2}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{2}$, $F_{3}F_{8}F_{9}V_{11}V_{11}V_{2}$, $F_{3}F_{5}F_{8}V_{11}V_{11}V_{2}$, $F_{5}F_{6}F_{13}V_{3}V_{3}V_{5}$, $F_{5}F_{6}F_{13}V_{3}V_{3}V_{4}$, $F_{8}F_{8}F_{14}S_{5}S_{5}S_{5}$, $F_{6}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{8}F_{9}F_{14}V_{3}V_{5}V_{5}$, $F_{5}F_{6}F_{8}V_{3}V_{4}V_{4}$, $F_{3}F_{11}F_{8}V_{11}V_{2}V_{2}$, $F_{2}F_{3}F_{8}V_{11}V_{2}V_{2}$, $F_{5}F_{7}F_{13}S_{9}S_{6}V_{3}$, $F_{5}F_{7}F_{13}S_{14}S_{6}V_{3}$, $F_{3}F_{11}F_{8}S_{9}V_{3}V_{2}$, $F_{2}F_{3}F_{8}S_{14}V_{3}V_{2}$, $F_{3}F_{4}F_{9}S_{5}S_{4}V_{11}$, $F_{1}F_{3}F_{5}S_{2}S_{5}V_{11}$, $F_{8}F_{8}F_{14}S_{5}V_{11}V_{5}$, $F_{6}F_{8}F_{8}S_{5}V_{11}V_{4}$, $F_{8}F_{9}F_{14}S_{9}S_{5}V_{5}$, $F_{5}F_{6}F_{8}S_{14}S_{5}V_{4}$, $F_{3}F_{4}F_{9}S_{4}V_{11}V_{5}$, $F_{1}F_{3}F_{5}S_{2}V_{11}V_{4}$, $F_{11}F_{8}F_{14}S_{9}V_{11}V_{2}$, $F_{2}F_{6}F_{8}S_{14}V_{11}V_{2}$, $F_{8}F_{8}F_{14}S_{5}V_{3}V_{5}$, $F_{6}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{8}F_{9}F_{14}S_{5}S_{5}V_{5}$, $F_{5}F_{6}F_{8}S_{5}S_{5}V_{4}$, $F_{5}F_{7}F_{13}S_{6}V_{3}V_{5}$, $F_{5}F_{7}F_{13}S_{6}V_{3}V_{4}$, $F_{3}F_{4}F_{9}S_{4}V_{11}V_{2}$, $F_{1}F_{3}F_{5}S_{2}V_{11}V_{2}$, $F_{11}F_{8}F_{14}S_{9}S_{9}V_{2}$, $F_{2}F_{6}F_{8}S_{14}S_{14}V_{2}$, $F_{8}F_{8}F_{14}S_{5}S_{5}V_{5}$, $F_{6}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{8}F_{9}F_{14}S_{5}V_{5}V_{5}$, $F_{5}F_{6}F_{8}S_{5}V_{4}V_{4}$, $F_{3}F_{11}F_{8}S_{9}V_{2}V_{2}$, $F_{2}F_{3}F_{8}S_{14}V_{2}V_{2}$, $F_{5}F_{8}F_{9}S_{7}V_{11}V_{2}$, $F_{5}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{5}F_{7}F_{8}S_{7}S_{4}V_{11}$, $F_{5}F_{7}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{6}F_{13}S_{7}V_{3}V_{5}$, $F_{3}F_{6}F_{13}S_{7}V_{3}V_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{4}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{6}F_{13}V_{11}V_{3}V_{5}$, $F_{3}F_{6}F_{13}V_{11}V_{3}V_{4}$, $F_{5}F_{8}F_{9}V_{11}V_{3}V_{2}$, $F_{5}F_{5}F_{8}V_{11}V_{3}V_{2}$, $F_{5}F_{7}F_{8}S_{7}S_{5}S_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{2}S_{5}$, $F_{5}F_{8}F_{9}S_{7}V_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{4}F_{6}S_{7}S_{16}V_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{16}V_{3}$, $F_{1}F_{8}F_{14}S_{7}S_{3}S_{5}$, $F_{1}F_{6}F_{8}S_{7}S_{3}S_{5}$, $F_{5}F_{8}F_{9}V_{3}V_{3}V_{2}$, $F_{5}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{4}F_{6}S_{7}S_{16}S_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{16}S_{3}$, $F_{5}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{5}F_{7}F_{8}S_{4}V_{11}V_{3}$, $F_{5}F_{7}F_{8}S_{2}V_{11}V_{3}$, $F_{3}F_{4}F_{6}S_{16}V_{11}V_{3}$, $F_{1}F_{3}F_{6}S_{16}V_{11}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{13}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{9}$, $F_{3}F_{6}F_{13}S_{7}S_{3}V_{5}$, $F_{3}F_{6}F_{13}S_{7}S_{3}V_{4}$, $F_{5}F_{7}F_{8}S_{4}V_{3}V_{3}$, $F_{5}F_{7}F_{8}S_{2}V_{3}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{3}V_{13}$, $F_{1}F_{3}F_{8}S_{7}S_{3}V_{9}$, $F_{3}F_{6}F_{13}S_{3}V_{11}V_{5}$, $F_{3}F_{6}F_{13}S_{3}V_{11}V_{4}$, $F_{5}F_{8}F_{9}S_{5}V_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{5}F_{7}F_{8}S_{5}S_{4}V_{3}$, $F_{5}F_{7}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{4}F_{6}S_{16}S_{3}V_{11}$, $F_{1}F_{3}F_{6}S_{16}S_{3}V_{11}$, $F_{5}F_{8}F_{14}S_{7}S_{3}V_{11}$, $F_{5}F_{6}F_{8}S_{7}S_{3}V_{11}$, $F_{8}F_{8}F_{9}S_{7}V_{11}V_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{8}F_{14}S_{7}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{8}F_{8}F_{9}S_{7}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{8}F_{14}S_{5}V_{11}V_{3}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{3}$, $F_{5}F_{8}F_{14}S_{3}V_{11}V_{3}$, $F_{5}F_{6}F_{8}S_{3}V_{11}V_{3}$, $F_{8}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{5}F_{7}F_{14}S_{7}S_{4}V_{11}$, $F_{5}F_{6}F_{7}S_{7}S_{2}V_{11}$, $F_{5}F_{7}F_{14}S_{7}S_{5}S_{4}$, $F_{5}F_{6}F_{7}S_{7}S_{2}S_{5}$, $F_{1}F_{8}F_{9}S_{7}V_{3}V_{5}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{8}F_{8}F_{9}S_{5}V_{11}V_{2}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{2}$, $F_{5}F_{7}F_{14}S_{7}S_{4}V_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{2}V_{4}$, $F_{3}F_{4}F_{8}S_{7}S_{16}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{16}V_{3}$, $F_{5}F_{8}F_{14}S_{7}S_{3}S_{5}$, $F_{5}F_{6}F_{8}S_{7}S_{3}S_{5}$, $F_{3}F_{4}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{8}F_{9}S_{7}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{5}F_{8}F_{14}S_{3}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{3}S_{5}V_{3}$, $F_{8}F_{8}F_{9}S_{5}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{4}F_{8}S_{7}S_{16}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{16}V_{2}$, $F_{5}F_{7}F_{14}S_{4}V_{11}V_{3}$, $F_{5}F_{6}F_{7}S_{2}V_{11}V_{3}$, $F_{3}F_{4}F_{8}S_{16}V_{11}V_{3}$, $F_{1}F_{3}F_{8}S_{16}V_{11}V_{3}$, $F_{1}F_{3}F_{9}S_{7}S_{5}V_{13}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{9}$, $F_{5}F_{8}F_{14}S_{7}S_{3}V_{5}$, $F_{5}F_{6}F_{8}S_{7}S_{3}V_{4}$, $F_{3}F_{4}F_{8}S_{16}S_{5}V_{11}$, $F_{1}F_{3}F_{8}S_{16}S_{5}V_{11}$, $F_{1}F_{3}F_{9}S_{7}V_{13}V_{5}$, $F_{1}F_{3}F_{5}S_{7}V_{9}V_{4}$, $F_{3}F_{8}F_{14}S_{7}S_{5}V_{2}$, $F_{3}F_{6}F_{8}S_{7}S_{5}V_{2}$, $F_{5}F_{7}F_{14}S_{5}S_{4}V_{3}$, $F_{5}F_{6}F_{7}S_{2}S_{5}V_{3}$, $F_{1}F_{3}F_{9}S_{7}V_{13}V_{2}$, $F_{1}F_{3}F_{5}S_{7}V_{9}V_{2}$, $F_{3}F_{8}F_{14}S_{5}V_{11}V_{2}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{2}$, $F_{5}F_{8}F_{14}S_{3}V_{3}V_{5}$, $F_{5}F_{6}F_{8}S_{3}V_{3}V_{4}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{2}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{5}F_{7}F_{14}S_{4}V_{3}V_{5}$, $F_{5}F_{6}F_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{4}F_{8}S_{16}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{16}V_{11}V_{2}$, $F_{6}F_{8}F_{9}S_{7}V_{3}V_{2}$, $F_{5}F_{6}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{11}S_{7}S_{3}V_{11}$, $F_{1}F_{2}F_{3}S_{7}S_{3}V_{11}$, $F_{6}F_{8}F_{9}S_{7}S_{3}V_{2}$, $F_{5}F_{6}F_{8}S_{7}S_{3}V_{2}$, $F_{6}F_{8}F_{13}S_{7}V_{3}V_{5}$, $F_{6}F_{8}F_{13}S_{7}V_{3}V_{4}$, $F_{1}F_{3}F_{11}S_{7}V_{11}V_{2}$, $F_{1}F_{2}F_{3}S_{7}V_{11}V_{2}$, $F_{6}F_{8}F_{13}S_{5}V_{3}V_{5}$, $F_{6}F_{8}F_{13}S_{5}V_{3}V_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{4}V_{2}$, $F_{5}F_{7}F_{8}S_{7}S_{2}V_{2}$, $F_{6}F_{8}F_{13}S_{7}S_{3}V_{5}$, $F_{6}F_{8}F_{13}S_{7}S_{3}V_{4}$, $F_{1}F_{3}F_{3}S_{7}S_{3}V_{13}$, $F_{1}F_{3}F_{3}S_{7}S_{3}V_{9}$, $F_{5}F_{8}F_{14}S_{7}S_{5}V_{2}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{2}$, $F_{6}F_{8}F_{9}S_{5}V_{3}V_{2}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{3}F_{3}S_{7}V_{13}V_{2}$, $F_{1}F_{3}F_{3}S_{7}V_{9}V_{2}$, $F_{5}F_{8}F_{14}S_{5}V_{3}V_{2}$, $F_{6}F_{8}F_{9}S_{3}S_{5}V_{2}$, $F_{5}F_{6}F_{8}S_{3}S_{5}V_{2}$, $F_{6}F_{8}F_{13}S_{3}S_{5}V_{5}$, $F_{6}F_{8}F_{13}S_{3}S_{5}V_{4}$, $F_{5}F_{7}F_{8}S_{4}V_{3}V_{2}$, $F_{5}F_{7}F_{8}S_{2}V_{3}V_{2}$, $F_{6}F_{8}F_{14}S_{3}V_{11}V_{3}$, $F_{6}F_{6}F_{8}S_{3}V_{11}V_{3}$, $F_{3}F_{3}F_{11}S_{7}S_{3}V_{11}$, $F_{2}F_{3}F_{3}S_{7}S_{3}V_{11}$, $F_{8}F_{8}F_{14}S_{5}V_{3}V_{3}$, $F_{6}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{8}F_{8}F_{9}S_{7}S_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{3}F_{11}S_{3}V_{11}V_{11}$, $F_{2}F_{3}F_{3}S_{3}V_{11}V_{11}$, $F_{6}F_{8}F_{14}S_{3}S_{3}V_{11}$, $F_{6}F_{6}F_{8}S_{3}S_{3}V_{11}$, $F_{6}F_{13}F_{14}V_{11}V_{3}V_{5}$, $F_{6}F_{6}F_{13}V_{11}V_{3}V_{4}$, $F_{8}F_{8}F_{9}V_{11}V_{3}V_{2}$, $F_{5}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{5}F_{7}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{5}F_{7}S_{7}S_{2}S_{5}$, $F_{5}F_{8}F_{9}S_{7}V_{3}V_{5}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{5}F_{7}F_{9}S_{7}S_{4}V_{5}$, $F_{5}F_{5}F_{7}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{11}S_{7}V_{11}V_{2}$, $F_{2}F_{3}F_{3}S_{7}V_{11}V_{2}$, $F_{6}F_{13}F_{14}S_{5}V_{3}V_{5}$, $F_{6}F_{6}F_{13}S_{5}V_{3}V_{4}$, $F_{5}F_{7}F_{9}S_{7}S_{4}V_{2}$, $F_{5}F_{5}F_{7}S_{7}S_{2}V_{2}$, $F_{3}F_{3}F_{11}V_{11}V_{11}V_{2}$, $F_{2}F_{3}F_{3}V_{11}V_{11}V_{2}$, $F_{5}F_{8}F_{9}V_{3}V_{3}V_{5}$, $F_{5}F_{5}F_{8}V_{3}V_{3}V_{4}$, $F_{6}F_{13}F_{14}V_{3}V_{5}V_{5}$, $F_{6}F_{6}F_{13}V_{3}V_{4}V_{4}$, $F_{8}F_{8}F_{9}V_{11}V_{2}V_{2}$, $F_{5}F_{8}F_{8}V_{11}V_{2}V_{2}$, $F_{8}F_{8}F_{14}S_{7}S_{3}S_{5}$, $F_{6}F_{8}F_{8}S_{7}S_{3}S_{5}$, $F_{8}F_{8}F_{9}V_{3}V_{3}V_{2}$, $F_{5}F_{8}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{3}F_{4}S_{7}S_{16}S_{3}$, $F_{1}F_{3}F_{3}S_{7}S_{16}S_{3}$, $F_{6}F_{8}F_{14}S_{3}S_{5}V_{3}$, $F_{6}F_{6}F_{8}S_{3}S_{5}V_{3}$, $F_{3}F_{3}F_{4}S_{7}S_{16}V_{2}$, $F_{1}F_{3}F_{3}S_{7}S_{16}V_{2}$, $F_{6}F_{8}F_{14}S_{3}S_{3}S_{5}$, $F_{6}F_{6}F_{8}S_{3}S_{3}S_{5}$, $F_{8}F_{8}F_{14}S_{3}S_{5}S_{5}$, $F_{6}F_{8}F_{8}S_{3}S_{5}S_{5}$, $F_{8}F_{8}F_{9}V_{3}V_{2}V_{2}$, $F_{5}F_{8}F_{8}V_{3}V_{2}V_{2}$, $F_{6}F_{13}F_{14}S_{3}V_{11}V_{5}$, $F_{6}F_{6}F_{13}S_{3}V_{11}V_{4}$, $F_{5}F_{7}F_{9}S_{5}S_{4}V_{3}$, $F_{5}F_{5}F_{7}S_{2}S_{5}V_{3}$, $F_{3}F_{3}F_{4}S_{16}S_{3}V_{11}$, $F_{1}F_{3}F_{3}S_{16}S_{3}V_{11}$, $F_{8}F_{8}F_{14}S_{5}V_{11}V_{2}$, $F_{6}F_{8}F_{8}S_{5}V_{11}V_{2}$, $F_{6}F_{8}F_{14}S_{3}V_{3}V_{5}$, $F_{6}F_{6}F_{8}S_{3}V_{3}V_{4}$, $F_{5}F_{7}F_{9}S_{4}V_{3}V_{5}$, $F_{5}F_{5}F_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{3}F_{4}S_{16}V_{11}V_{2}$, $F_{1}F_{3}F_{3}S_{16}V_{11}V_{2}$, $F_{8}F_{8}F_{14}S_{5}V_{3}V_{2}$, $F_{6}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{8}F_{8}F_{9}S_{3}S_{5}V_{2}$, $F_{5}F_{8}F_{8}S_{3}S_{5}V_{2}$, $F_{6}F_{13}F_{14}S_{3}S_{5}V_{5}$, $F_{6}F_{6}F_{13}S_{3}S_{5}V_{4}$, $F_{5}F_{7}F_{9}S_{4}V_{3}V_{2}$, $F_{5}F_{5}F_{7}S_{2}V_{3}V_{2}$, $F_{8}F_{8}F_{14}S_{5}S_{5}V_{2}$, $F_{6}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{6}F_{8}F_{14}S_{3}S_{3}V_{5}$, $F_{6}F_{6}F_{8}S_{3}S_{3}V_{4}$, $F_{6}F_{13}F_{14}S_{3}V_{5}V_{5}$, $F_{6}F_{6}F_{13}S_{3}V_{4}V_{4}$, $F_{8}F_{8}F_{9}S_{5}V_{2}V_{2}$, $F_{5}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{5}F_{8}F_{14}S_{7}S_{9}V_{2}$, $F_{5}F_{6}F_{8}S_{7}S_{14}V_{2}$, $F_{8}F_{8}F_{9}S_{4}V_{11}V_{11}$, $F_{5}F_{8}F_{8}S_{2}V_{11}V_{11}$, $F_{5}F_{7}F_{14}S_{7}S_{9}V_{1}$, $F_{5}F_{6}F_{7}S_{7}S_{14}V_{1}$, $F_{11}F_{6}F_{13}S_{6}V_{11}V_{3}$, $F_{2}F_{6}F_{13}S_{6}V_{11}V_{3}$, $F_{8}F_{8}F_{9}S_{4}V_{11}V_{3}$, $F_{5}F_{8}F_{8}S_{2}V_{11}V_{3}$, $F_{5}F_{7}F_{14}S_{7}S_{5}V_{1}$, $F_{5}F_{6}F_{7}S_{7}S_{5}V_{1}$, $F_{11}F_{6}F_{13}S_{9}S_{6}V_{3}$, $F_{2}F_{6}F_{13}S_{14}S_{6}V_{3}$, $F_{5}F_{8}F_{14}S_{9}V_{3}V_{2}$, $F_{5}F_{6}F_{8}S_{14}V_{3}V_{2}$, $F_{8}F_{8}F_{9}S_{5}S_{4}V_{11}$, $F_{5}F_{8}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{11}F_{6}S_{16}V_{11}V_{3}$, $F_{2}F_{3}F_{6}S_{16}V_{11}V_{3}$, $F_{3}F_{4}F_{8}S_{7}S_{5}V_{13}$, $F_{3}F_{8}F_{14}S_{7}S_{3}V_{5}$, $F_{3}F_{6}F_{8}S_{7}S_{3}V_{4}$, $F_{8}F_{8}F_{9}S_{4}V_{3}V_{3}$, $F_{5}F_{8}F_{8}S_{2}V_{3}V_{3}$, $F_{3}F_{4}F_{8}S_{7}S_{3}V_{13}$, $F_{3}F_{8}F_{14}S_{3}V_{11}V_{5}$, $F_{3}F_{6}F_{8}S_{3}V_{11}V_{4}$, $F_{8}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{5}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{11}F_{6}S_{16}S_{3}V_{11}$, $F_{2}F_{3}F_{6}S_{16}S_{3}V_{11}$, $F_{5}F_{7}F_{14}S_{9}V_{3}V_{1}$, $F_{5}F_{6}F_{7}S_{14}V_{3}V_{1}$, $F_{3}F_{11}F_{6}S_{16}S_{9}V_{3}$, $F_{2}F_{3}F_{6}S_{14}S_{16}V_{3}$, $F_{3}F_{4}F_{8}S_{5}V_{11}V_{13}$, $F_{1}F_{3}F_{8}S_{5}V_{9}V_{11}$, $F_{11}F_{6}F_{13}S_{3}S_{6}V_{11}$, $F_{2}F_{6}F_{13}S_{3}S_{6}V_{11}$, $F_{5}F_{7}F_{14}S_{5}V_{3}V_{1}$, $F_{5}F_{6}F_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{4}F_{8}S_{3}V_{11}V_{13}$, $F_{1}F_{3}F_{8}S_{3}V_{9}V_{11}$, $F_{11}F_{6}F_{13}S_{9}S_{3}S_{6}$, $F_{2}F_{6}F_{13}S_{14}S_{3}S_{6}$, $F_{8}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{5}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{11}F_{6}S_{16}S_{9}S_{3}$, $F_{2}F_{3}F_{6}S_{14}S_{16}S_{3}$, $F_{5}F_{6}F_{13}S_{7}S_{9}S_{3}$, $F_{5}F_{6}F_{13}S_{7}S_{14}S_{3}$, $F_{8}F_{8}F_{14}V_{11}V_{11}V_{2}$, $F_{6}F_{8}F_{8}V_{11}V_{11}V_{2}$, $F_{8}F_{9}F_{14}S_{7}S_{9}S_{4}$, $F_{5}F_{6}F_{8}S_{7}S_{14}S_{2}$, $F_{11}F_{8}F_{14}V_{11}V_{3}V_{5}$, $F_{2}F_{6}F_{8}V_{11}V_{3}V_{4}$, $F_{8}F_{8}F_{14}V_{11}V_{3}V_{2}$, $F_{6}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{8}F_{9}F_{14}S_{7}S_{5}S_{4}$, $F_{5}F_{6}F_{8}S_{7}S_{2}S_{5}$, $F_{11}F_{8}F_{14}S_{9}V_{3}V_{5}$, $F_{2}F_{6}F_{8}S_{14}V_{3}V_{4}$, $F_{5}F_{6}F_{13}S_{9}S_{3}V_{3}$, $F_{5}F_{6}F_{13}S_{14}S_{3}V_{3}$, $F_{8}F_{8}F_{14}S_{7}S_{9}V_{2}$, $F_{6}F_{8}F_{8}S_{7}S_{14}V_{2}$, $F_{8}F_{9}F_{14}S_{4}V_{11}V_{11}$, $F_{5}F_{6}F_{8}S_{2}V_{11}V_{11}$, $F_{5}F_{7}F_{13}S_{7}S_{9}V_{1}$, $F_{5}F_{7}F_{13}S_{7}S_{14}V_{1}$, $F_{11}F_{8}F_{14}S_{5}V_{11}V_{5}$, $F_{2}F_{6}F_{8}S_{5}V_{11}V_{4}$, $F_{8}F_{9}F_{14}S_{5}S_{4}V_{11}$, $F_{5}F_{6}F_{8}S_{2}S_{5}V_{11}$, $F_{5}F_{7}F_{13}S_{7}V_{1}V_{5}$, $F_{5}F_{7}F_{13}S_{7}V_{4}V_{1}$, $F_{11}F_{8}F_{14}S_{9}S_{5}V_{5}$, $F_{2}F_{6}F_{8}S_{14}S_{5}V_{4}$, $F_{8}F_{8}F_{14}S_{9}S_{5}V_{2}$, $F_{6}F_{8}F_{8}S_{14}S_{5}V_{2}$, $F_{8}F_{9}F_{14}S_{4}V_{11}V_{5}$, $F_{5}F_{6}F_{8}S_{2}V_{11}V_{4}$, $F_{8}F_{8}F_{14}S_{7}S_{5}V_{2}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{8}F_{9}F_{14}S_{4}V_{11}V_{3}$, $F_{5}F_{6}F_{8}S_{2}V_{11}V_{3}$, $F_{3}F_{11}F_{8}S_{16}V_{11}V_{3}$, $F_{2}F_{3}F_{8}S_{16}V_{11}V_{3}$, $F_{3}F_{4}F_{9}S_{7}S_{5}V_{13}$, $F_{5}F_{6}F_{13}S_{7}S_{3}V_{5}$, $F_{5}F_{6}F_{13}S_{7}S_{3}V_{4}$, $F_{3}F_{11}F_{8}S_{16}S_{5}V_{11}$, $F_{2}F_{3}F_{8}S_{16}S_{5}V_{11}$, $F_{3}F_{4}F_{9}S_{7}V_{13}V_{5}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{8}F_{9}F_{14}S_{5}S_{4}V_{3}$, $F_{5}F_{6}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{4}F_{9}S_{7}V_{13}V_{2}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{2}$, $F_{5}F_{6}F_{13}S_{3}V_{3}V_{5}$, $F_{5}F_{6}F_{13}S_{3}V_{3}V_{4}$, $F_{8}F_{9}F_{14}S_{4}V_{3}V_{5}$, $F_{5}F_{6}F_{8}S_{2}V_{3}V_{4}$, $F_{3}F_{11}F_{8}S_{16}V_{11}V_{2}$, $F_{2}F_{3}F_{8}S_{16}V_{11}V_{2}$, $F_{5}F_{7}F_{13}S_{9}V_{3}V_{1}$, $F_{5}F_{7}F_{13}S_{14}V_{3}V_{1}$, $F_{3}F_{11}F_{8}S_{16}S_{9}V_{3}$, $F_{2}F_{3}F_{8}S_{14}S_{16}V_{3}$, $F_{3}F_{4}F_{9}S_{5}V_{11}V_{13}$, $F_{1}F_{3}F_{5}S_{5}V_{9}V_{11}$, $F_{8}F_{8}F_{14}V_{11}V_{2}V_{5}$, $F_{6}F_{8}F_{8}V_{11}V_{4}V_{2}$, $F_{8}F_{9}F_{14}S_{9}S_{5}S_{4}$, $F_{5}F_{6}F_{8}S_{14}S_{2}S_{5}$, $F_{3}F_{11}F_{8}S_{16}S_{9}S_{5}$, $F_{2}F_{3}F_{8}S_{14}S_{16}S_{5}$, $F_{3}F_{4}F_{9}V_{11}V_{13}V_{5}$, $F_{1}F_{3}F_{5}V_{9}V_{11}V_{4}$, $F_{11}F_{8}F_{14}V_{11}V_{2}V_{5}$, $F_{2}F_{6}F_{8}V_{11}V_{4}V_{2}$, $F_{8}F_{8}F_{14}V_{3}V_{2}V_{5}$, $F_{6}F_{8}F_{8}V_{3}V_{4}V_{2}$, $F_{8}F_{9}F_{14}S_{5}S_{5}S_{4}$, $F_{5}F_{6}F_{8}S_{2}S_{5}S_{5}$, $F_{5}F_{7}F_{13}V_{3}V_{1}V_{5}$, $F_{5}F_{7}F_{13}V_{3}V_{4}V_{1}$, $F_{3}F_{4}F_{9}V_{11}V_{13}V_{2}$, $F_{1}F_{3}F_{5}V_{9}V_{11}V_{2}$, $F_{11}F_{8}F_{14}S_{9}V_{2}V_{5}$, $F_{2}F_{6}F_{8}S_{14}V_{4}V_{2}$, $F_{8}F_{8}F_{14}S_{5}V_{2}V_{5}$, $F_{6}F_{8}F_{8}S_{5}V_{4}V_{2}$, $F_{8}F_{9}F_{14}S_{5}S_{4}V_{5}$, $F_{5}F_{6}F_{8}S_{2}S_{5}V_{4}$, $F_{3}F_{11}F_{8}S_{16}S_{9}V_{2}$, $F_{2}F_{3}F_{8}S_{14}S_{16}V_{2}$, $F_{8}F_{8}F_{14}V_{11}V_{3}V_{5}$, $F_{6}F_{8}F_{8}V_{11}V_{3}V_{4}$, $F_{6}F_{8}F_{14}V_{11}V_{3}V_{2}$, $F_{6}F_{6}F_{8}V_{11}V_{3}V_{2}$, $F_{8}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{11}S_{7}S_{9}S_{3}$, $F_{2}F_{3}F_{3}S_{7}S_{14}S_{3}$, $F_{8}F_{8}F_{14}V_{3}V_{3}V_{5}$, $F_{6}F_{8}F_{8}V_{3}V_{3}V_{4}$, $F_{8}F_{8}F_{9}S_{7}S_{3}S_{4}$, $F_{5}F_{8}F_{8}S_{7}S_{2}S_{3}$, $F_{3}F_{3}F_{11}S_{9}S_{3}V_{11}$, $F_{2}F_{3}F_{3}S_{14}S_{3}V_{11}$, $F_{6}F_{8}F_{14}S_{3}V_{11}V_{2}$, $F_{6}F_{6}F_{8}S_{3}V_{11}V_{2}$, $F_{8}F_{8}F_{14}S_{7}S_{5}V_{5}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{6}F_{13}F_{14}S_{6}V_{11}V_{3}$, $F_{6}F_{6}F_{13}S_{6}V_{11}V_{3}$, $F_{5}F_{7}F_{9}S_{7}S_{5}V_{1}$, $F_{5}F_{5}F_{7}S_{7}S_{5}V_{1}$, $F_{5}F_{8}F_{9}S_{7}S_{5}V_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{7}F_{9}S_{7}V_{1}V_{5}$, $F_{5}F_{5}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{11}S_{7}S_{9}V_{2}$, $F_{2}F_{3}F_{3}S_{7}S_{14}V_{2}$, $F_{6}F_{13}F_{14}S_{5}S_{6}V_{3}$, $F_{6}F_{6}F_{13}S_{5}S_{6}V_{3}$, $F_{5}F_{7}F_{9}S_{7}V_{1}V_{2}$, $F_{5}F_{5}F_{7}S_{7}V_{1}V_{2}$, $F_{3}F_{3}F_{11}S_{9}V_{11}V_{2}$, $F_{2}F_{3}F_{3}S_{14}V_{11}V_{2}$, $F_{5}F_{8}F_{9}S_{5}V_{3}V_{5}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{4}$, $F_{6}F_{13}F_{14}S_{6}V_{3}V_{5}$, $F_{6}F_{6}F_{13}S_{6}V_{3}V_{4}$, $F_{8}F_{8}F_{9}S_{4}V_{11}V_{2}$, $F_{5}F_{8}F_{8}S_{2}V_{11}V_{2}$, $F_{8}F_{8}F_{14}S_{7}S_{3}V_{5}$, $F_{6}F_{8}F_{8}S_{7}S_{3}V_{4}$, $F_{3}F_{3}F_{4}S_{7}S_{3}V_{13}$, $F_{6}F_{8}F_{14}S_{5}V_{3}V_{2}$, $F_{6}F_{6}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{3}F_{4}S_{7}V_{13}V_{2}$, $F_{6}F_{8}F_{14}S_{3}S_{5}V_{2}$, $F_{6}F_{6}F_{8}S_{3}S_{5}V_{2}$, $F_{8}F_{8}F_{14}S_{3}S_{5}V_{5}$, $F_{6}F_{8}F_{8}S_{3}S_{5}V_{4}$, $F_{8}F_{8}F_{9}S_{4}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{2}V_{3}V_{2}$, $F_{6}F_{13}F_{14}S_{3}S_{6}V_{11}$, $F_{6}F_{6}F_{13}S_{3}S_{6}V_{11}$, $F_{5}F_{7}F_{9}S_{5}V_{3}V_{1}$, $F_{5}F_{5}F_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{3}F_{4}S_{3}V_{11}V_{13}$, $F_{1}F_{3}F_{3}S_{3}V_{9}V_{11}$, $F_{6}F_{8}F_{14}V_{3}V_{2}V_{5}$, $F_{6}F_{6}F_{8}V_{3}V_{4}V_{2}$, $F_{5}F_{7}F_{9}V_{3}V_{1}V_{5}$, $F_{5}F_{5}F_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{3}F_{4}V_{11}V_{13}V_{2}$, $F_{1}F_{3}F_{3}V_{9}V_{11}V_{2}$, $F_{8}F_{8}F_{9}S_{3}S_{5}S_{4}$, $F_{5}F_{8}F_{8}S_{2}S_{3}S_{5}$, $F_{6}F_{13}F_{14}S_{3}S_{5}S_{6}$, $F_{6}F_{6}F_{13}S_{3}S_{5}S_{6}$, $F_{5}F_{7}F_{9}V_{3}V_{1}V_{2}$, $F_{5}F_{5}F_{7}V_{3}V_{1}V_{2}$, $F_{6}F_{8}F_{14}S_{3}V_{2}V_{5}$, $F_{6}F_{6}F_{8}S_{3}V_{4}V_{2}$, $F_{6}F_{13}F_{14}S_{3}S_{6}V_{5}$, $F_{6}F_{6}F_{13}S_{3}S_{6}V_{4}$, $F_{8}F_{8}F_{9}S_{5}S_{4}V_{2}$, $F_{5}F_{8}F_{8}S_{2}S_{5}V_{2}$, $F_{8}F_{14}F_{14}S_{9}V_{3}V_{5}$, $F_{6}F_{6}F_{8}S_{14}V_{3}V_{4}$, $F_{6}F_{6}F_{13}S_{9}S_{3}V_{3}$, $F_{6}F_{6}F_{13}S_{14}S_{3}V_{3}$, $F_{3}F_{11}F_{11}S_{9}S_{3}V_{11}$, $F_{2}F_{2}F_{3}S_{14}S_{3}V_{11}$, $F_{8}F_{14}F_{14}S_{5}V_{3}V_{5}$, $F_{6}F_{6}F_{8}S_{5}V_{3}V_{4}$, $F_{8}F_{8}F_{14}S_{3}V_{11}V_{2}$, $F_{6}F_{8}F_{8}S_{3}V_{11}V_{2}$, $F_{3}F_{11}F_{11}S_{9}S_{9}S_{3}$, $F_{2}F_{2}F_{3}S_{14}S_{14}S_{3}$, $F_{6}F_{6}F_{13}S_{9}S_{3}S_{3}$, $F_{6}F_{6}F_{13}S_{14}S_{3}S_{3}$, $F_{8}F_{14}F_{14}S_{5}V_{11}V_{5}$, $F_{6}F_{6}F_{8}S_{5}V_{11}V_{4}$, $F_{6}F_{13}F_{13}S_{9}S_{6}V_{3}$, $F_{6}F_{13}F_{13}S_{14}S_{6}V_{3}$, $F_{8}F_{8}F_{14}S_{9}V_{3}V_{2}$, $F_{6}F_{8}F_{8}S_{14}V_{3}V_{2}$, $F_{8}F_{9}F_{9}S_{5}S_{4}V_{11}$, $F_{5}F_{5}F_{8}S_{2}S_{5}V_{11}$, $F_{8}F_{14}F_{14}S_{9}S_{5}V_{5}$, $F_{6}F_{6}F_{8}S_{14}S_{5}V_{4}$, $F_{8}F_{9}F_{9}S_{4}V_{11}V_{5}$, $F_{5}F_{5}F_{8}S_{2}V_{11}V_{4}$, $F_{3}F_{11}F_{11}S_{9}V_{11}V_{2}$, $F_{2}F_{2}F_{3}S_{14}V_{11}V_{2}$, $F_{8}F_{14}F_{14}S_{5}S_{5}V_{5}$, $F_{6}F_{6}F_{8}S_{5}S_{5}V_{4}$, $F_{6}F_{13}F_{13}S_{6}V_{3}V_{5}$, $F_{6}F_{13}F_{13}S_{6}V_{3}V_{4}$, $F_{8}F_{9}F_{9}S_{4}V_{11}V_{2}$, $F_{5}F_{5}F_{8}S_{2}V_{11}V_{2}$, $F_{3}F_{11}F_{11}S_{9}S_{9}V_{2}$, $F_{2}F_{2}F_{3}S_{14}S_{14}V_{2}$, $F_{8}F_{14}F_{14}S_{5}V_{5}V_{5}$, $F_{6}F_{6}F_{8}S_{5}V_{4}V_{4}$, $F_{8}F_{8}F_{14}S_{9}V_{2}V_{2}$, $F_{6}F_{8}F_{8}S_{14}V_{2}V_{2}$, $F_{8}F_{14}F_{14}S_{3}V_{11}V_{5}$, $F_{6}F_{6}F_{8}S_{3}V_{11}V_{4}$, $F_{8}F_{9}F_{9}S_{5}S_{4}V_{3}$, $F_{5}F_{5}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{3}F_{11}S_{16}S_{3}V_{11}$, $F_{2}F_{3}F_{3}S_{16}S_{3}V_{11}$, $F_{6}F_{6}F_{13}S_{3}V_{3}V_{5}$, $F_{6}F_{6}F_{13}S_{3}V_{3}V_{4}$, $F_{8}F_{9}F_{9}S_{4}V_{3}V_{5}$, $F_{5}F_{5}F_{8}S_{2}V_{3}V_{4}$, $F_{3}F_{3}F_{11}S_{16}V_{11}V_{2}$, $F_{2}F_{3}F_{3}S_{16}V_{11}V_{2}$, $F_{8}F_{8}F_{14}S_{3}S_{5}V_{2}$, $F_{6}F_{8}F_{8}S_{3}S_{5}V_{2}$, $F_{8}F_{14}F_{14}S_{3}S_{5}V_{5}$, $F_{6}F_{6}F_{8}S_{3}S_{5}V_{4}$, $F_{8}F_{9}F_{9}S_{4}V_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{2}V_{3}V_{2}$, $F_{6}F_{6}F_{13}S_{3}S_{3}V_{5}$, $F_{6}F_{6}F_{13}S_{3}S_{3}V_{4}$, $F_{8}F_{14}F_{14}S_{3}V_{5}V_{5}$, $F_{6}F_{6}F_{8}S_{3}V_{4}V_{4}$, $F_{8}F_{8}F_{14}S_{5}V_{2}V_{2}$, $F_{6}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{6}F_{13}F_{13}S_{9}S_{3}S_{6}$, $F_{6}F_{13}F_{13}S_{14}S_{3}S_{6}$, $F_{8}F_{9}F_{9}S_{5}S_{5}S_{4}$, $F_{5}F_{5}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{3}F_{11}S_{16}S_{9}S_{3}$, $F_{2}F_{3}F_{3}S_{14}S_{16}S_{3}$, $F_{8}F_{14}F_{14}S_{9}V_{2}V_{5}$, $F_{6}F_{6}F_{8}S_{14}V_{4}V_{2}$, $F_{8}F_{9}F_{9}S_{5}S_{4}V_{5}$, $F_{5}F_{5}F_{8}S_{2}S_{5}V_{4}$, $F_{3}F_{3}F_{11}S_{16}S_{9}V_{2}$, $F_{2}F_{3}F_{3}S_{14}S_{16}V_{2}$, $F_{8}F_{14}F_{14}S_{5}V_{2}V_{5}$, $F_{6}F_{6}F_{8}S_{5}V_{4}V_{2}$, $F_{8}F_{8}F_{14}S_{3}V_{2}V_{5}$, $F_{6}F_{8}F_{8}S_{3}V_{4}V_{2}$, $F_{6}F_{13}F_{13}S_{3}S_{6}V_{5}$, $F_{6}F_{13}F_{13}S_{3}S_{6}V_{4}$, $F_{8}F_{9}F_{9}S_{5}S_{4}V_{2}$, $F_{5}F_{5}F_{8}S_{2}S_{5}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{4}$} {{$F_{3}F_{6}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{6}F_{13}S_{7}V_{11}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{5}V_{11}$, $F_{1}F_{3}F_{6}S_{7}S_{7}S_{2}$, $F_{1}F_{6}F_{13}S_{7}V_{3}V_{4}$, $F_{1}F_{3}F_{6}S_{7}S_{2}V_{4}$, $F_{1}F_{3}F_{6}S_{7}S_{2}V_{11}$, $F_{1}F_{3}F_{13}S_{7}V_{11}V_{1}$, $F_{3}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{3}F_{13}S_{7}V_{4}V_{1}$, $F_{1}F_{6}F_{13}S_{7}S_{6}V_{3}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{4}$, $F_{1}F_{3}F_{6}S_{2}V_{11}V_{4}$, $F_{1}F_{3}F_{13}S_{7}S_{6}V_{1}$, $F_{3}F_{5}F_{7}S_{7}S_{7}S_{6}$, $F_{1}F_{5}F_{8}S_{7}V_{11}V_{4}$, $F_{3}F_{5}F_{7}S_{7}S_{6}V_{11}$, $F_{1}F_{3}F_{5}S_{7}S_{7}S_{2}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{11}$, $F_{1}F_{3}F_{8}S_{7}V_{11}V_{1}$, $F_{3}F_{5}F_{7}S_{7}S_{6}V_{3}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{1}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{5}F_{7}S_{6}V_{11}V_{3}$, $F_{1}F_{3}F_{5}S_{2}V_{11}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{1}$, $F_{5}F_{6}F_{7}S_{7}S_{7}S_{6}$, $F_{5}F_{6}F_{7}S_{7}S_{6}V_{4}$, $F_{5}F_{6}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{5}F_{8}S_{7}V_{11}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{3}F_{5}S_{7}V_{4}V_{1}$, $F_{5}F_{6}F_{7}S_{7}S_{6}V_{3}$, $F_{1}F_{3}F_{5}S_{7}V_{3}V_{1}$, $F_{1}F_{5}F_{8}S_{7}S_{2}V_{11}$, $F_{5}F_{6}F_{7}S_{6}V_{3}V_{4}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{1}$, $F_{5}F_{6}F_{8}S_{7}V_{11}V_{4}$, $F_{5}F_{7}F_{13}S_{7}S_{6}V_{11}$, $F_{3}F_{5}F_{8}S_{7}V_{11}V_{4}$, $F_{5}F_{7}F_{13}S_{7}S_{6}V_{4}$, $F_{1}F_{5}F_{7}S_{7}S_{7}S_{6}$, $F_{3}F_{5}F_{8}V_{11}V_{11}V_{4}$, $F_{5}F_{6}F_{8}V_{11}V_{4}V_{4}$, $F_{5}F_{7}F_{13}S_{7}S_{6}S_{6}$, $F_{5}F_{6}F_{13}S_{7}V_{11}V_{3}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{7}V_{11}V_{3}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{5}F_{7}S_{7}S_{7}S_{5}$, $F_{3}F_{5}F_{8}V_{11}V_{11}V_{3}$, $F_{5}F_{6}F_{13}V_{11}V_{3}V_{3}$, $F_{6}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{5}F_{6}F_{13}S_{7}V_{3}V_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{4}$, $F_{5}F_{6}F_{8}S_{7}V_{3}V_{4}$, $F_{1}F_{5}F_{7}S_{7}S_{7}S_{2}$, $F_{5}F_{6}F_{8}V_{3}V_{4}V_{4}$, $F_{5}F_{6}F_{13}V_{3}V_{3}V_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{2}S_{2}$, $F_{5}F_{6}F_{13}S_{7}S_{6}V_{3}$, $F_{6}F_{8}F_{8}S_{5}V_{11}V_{4}$, $F_{1}F_{3}F_{5}S_{2}V_{11}V_{4}$, $F_{1}F_{3}F_{7}S_{7}S_{6}V_{1}$, $F_{5}F_{7}F_{13}S_{6}V_{11}V_{3}$, $F_{1}F_{3}F_{7}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{2}V_{11}$, $F_{5}F_{7}F_{13}S_{6}V_{3}V_{4}$, $F_{6}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{1}F_{3}F_{7}S_{7}S_{2}V_{1}$, $F_{3}F_{5}F_{8}S_{2}V_{11}V_{11}$, $F_{5}F_{6}F_{8}S_{5}V_{4}V_{4}$, $F_{5}F_{7}F_{13}S_{6}S_{6}V_{3}$, $F_{5}F_{6}F_{13}S_{6}V_{3}V_{3}$, $F_{6}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{1}F_{3}F_{5}S_{2}S_{2}V_{11}$, $F_{3}F_{5}F_{7}S_{7}S_{7}S_{5}$, $F_{3}F_{5}F_{7}S_{7}S_{5}V_{11}$, $F_{1}F_{3}F_{5}S_{7}S_{7}S_{3}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{3}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{3}V_{11}$, $F_{1}F_{3}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{5}F_{7}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{7}S_{5}V_{11}V_{3}$, $F_{1}F_{3}F_{5}S_{3}V_{11}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{5}F_{5}F_{7}S_{7}S_{7}S_{5}$, $F_{5}F_{5}F_{7}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{6}S_{7}V_{3}V_{2}$, $F_{1}F_{6}F_{13}S_{7}S_{3}V_{11}$, $F_{5}F_{5}F_{7}S_{5}V_{3}V_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{7}V_{11}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{6}F_{13}S_{7}V_{11}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{6}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{6}F_{13}V_{11}V_{11}V_{3}$, $F_{5}F_{5}F_{8}V_{11}V_{3}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{5}S_{5}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{3}V_{3}$, $F_{1}F_{6}F_{8}S_{7}S_{7}S_{3}$, $F_{5}F_{5}F_{8}V_{3}V_{3}V_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{3}S_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{7}F_{8}S_{5}V_{11}V_{3}$, $F_{1}F_{3}F_{6}S_{3}V_{11}V_{3}$, $F_{3}F_{6}F_{13}S_{7}S_{3}V_{11}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{6}F_{13}S_{3}V_{11}V_{11}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{5}F_{7}F_{8}S_{5}S_{5}V_{3}$, $F_{1}F_{3}F_{6}S_{3}S_{3}V_{11}$, $F_{5}F_{6}F_{7}S_{7}S_{7}S_{2}$, $F_{5}F_{6}F_{7}S_{7}S_{2}V_{4}$, $F_{5}F_{6}F_{8}S_{7}S_{7}S_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{3}V_{4}$, $F_{1}F_{3}F_{5}S_{7}V_{9}V_{4}$, $F_{5}F_{6}F_{7}S_{7}S_{2}V_{3}$, $F_{1}F_{3}F_{5}S_{7}V_{9}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{2}V_{3}$, $F_{5}F_{6}F_{7}S_{2}V_{3}V_{4}$, $F_{5}F_{6}F_{8}S_{3}V_{3}V_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{9}$, $F_{5}F_{5}F_{7}S_{7}S_{7}S_{2}$, $F_{5}F_{5}F_{7}S_{7}S_{2}V_{3}$, $F_{1}F_{3}F_{6}S_{7}V_{9}V_{3}$, $F_{1}F_{6}F_{13}S_{7}S_{3}V_{4}$, $F_{5}F_{5}F_{7}S_{2}V_{3}V_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{3}V_{9}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{5}F_{5}F_{7}S_{7}S_{2}V_{4}$, $F_{6}F_{6}F_{13}S_{7}V_{3}V_{4}$, $F_{1}F_{1}F_{3}S_{7}S_{7}S_{2}$, $F_{6}F_{6}F_{13}V_{3}V_{4}V_{4}$, $F_{5}F_{5}F_{8}V_{3}V_{3}V_{4}$, $F_{5}F_{5}F_{7}S_{7}S_{2}S_{2}$, $F_{6}F_{6}F_{8}S_{7}S_{3}V_{3}$, $F_{1}F_{1}F_{3}S_{7}S_{7}S_{3}$, $F_{6}F_{6}F_{8}S_{7}S_{3}S_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{2}V_{3}$, $F_{5}F_{5}F_{7}S_{2}V_{3}V_{4}$, $F_{6}F_{6}F_{8}S_{3}V_{3}V_{4}$, $F_{1}F_{1}F_{3}S_{7}S_{2}V_{9}$, $F_{6}F_{6}F_{13}S_{7}S_{3}V_{4}$, $F_{1}F_{1}F_{3}S_{7}S_{3}V_{9}$, $F_{6}F_{6}F_{13}S_{3}V_{4}V_{4}$, $F_{5}F_{5}F_{8}S_{2}V_{3}V_{3}$, $F_{5}F_{5}F_{7}S_{2}S_{2}V_{3}$, $F_{6}F_{6}F_{8}S_{3}S_{3}V_{4}$, $F_{5}F_{6}F_{8}S_{7}S_{2}V_{11}$, $F_{5}F_{7}F_{13}S_{7}V_{11}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{7}F_{13}S_{7}V_{4}V_{1}$, $F_{1}F_{5}F_{7}S_{7}S_{6}V_{3}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{4}$, $F_{5}F_{6}F_{8}S_{2}V_{11}V_{4}$, $F_{5}F_{7}F_{13}S_{7}S_{6}V_{1}$, $F_{5}F_{6}F_{13}S_{7}S_{3}V_{11}$, $F_{6}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{6}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{5}F_{7}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{3}$, $F_{5}F_{6}F_{13}S_{3}V_{11}V_{3}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{5}F_{6}F_{13}S_{7}S_{3}V_{4}$, $F_{5}F_{6}F_{8}S_{7}S_{2}V_{3}$, $F_{1}F_{5}F_{7}S_{7}S_{2}V_{3}$, $F_{5}F_{6}F_{8}S_{2}V_{3}V_{4}$, $F_{5}F_{6}F_{13}S_{3}V_{3}V_{4}$, $F_{5}F_{6}F_{13}S_{7}S_{3}S_{6}$, $F_{6}F_{8}F_{8}V_{11}V_{4}V_{2}$, $F_{1}F_{3}F_{5}V_{9}V_{11}V_{4}$, $F_{1}F_{3}F_{7}S_{7}S_{16}S_{6}$, $F_{5}F_{6}F_{8}S_{7}S_{2}S_{5}$, $F_{5}F_{7}F_{13}V_{11}V_{3}V_{1}$, $F_{1}F_{3}F_{5}V_{9}V_{11}V_{3}$, $F_{1}F_{3}F_{7}S_{7}S_{16}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{5}F_{7}F_{13}V_{3}V_{4}V_{1}$, $F_{6}F_{8}F_{8}V_{3}V_{4}V_{2}$, $F_{1}F_{3}F_{7}S_{7}S_{16}S_{2}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{11}$, $F_{5}F_{6}F_{8}S_{2}S_{5}V_{4}$, $F_{5}F_{7}F_{13}S_{6}V_{3}V_{1}$, $F_{5}F_{6}F_{13}S_{3}S_{6}V_{3}$, $F_{6}F_{8}F_{8}S_{5}V_{4}V_{2}$, $F_{1}F_{3}F_{5}S_{2}V_{9}V_{11}$, $F_{5}F_{5}F_{8}S_{7}S_{2}V_{11}$, $F_{5}F_{7}F_{8}S_{7}V_{11}V_{1}$, $F_{3}F_{6}F_{13}S_{7}S_{6}V_{3}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{1}$, $F_{1}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{6}F_{13}S_{6}V_{11}V_{3}$, $F_{5}F_{5}F_{8}S_{2}V_{11}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{1}F_{6}F_{8}S_{7}S_{3}V_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{5}F_{7}F_{8}V_{11}V_{3}V_{1}$, $F_{1}F_{3}F_{6}V_{9}V_{11}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{6}F_{13}S_{7}S_{3}S_{6}$, $F_{5}F_{7}F_{8}V_{3}V_{3}V_{1}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{3}$, $F_{3}F_{6}F_{13}S_{3}S_{6}V_{11}$, $F_{5}F_{5}F_{8}S_{2}S_{5}V_{3}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{1}$, $F_{1}F_{3}F_{6}S_{3}V_{9}V_{11}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{5}F_{7}S_{7}V_{4}V_{1}$, $F_{6}F_{6}F_{13}S_{7}S_{6}V_{3}$, $F_{5}F_{5}F_{7}S_{7}V_{3}V_{1}$, $F_{1}F_{1}F_{3}S_{7}S_{2}V_{11}$, $F_{6}F_{6}F_{13}S_{6}V_{3}V_{4}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{4}$, $F_{5}F_{5}F_{7}S_{7}S_{2}V_{1}$, $F_{6}F_{6}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{1}F_{3}S_{7}S_{3}V_{11}$, $F_{6}F_{6}F_{8}S_{7}S_{3}V_{2}$, $F_{5}F_{5}F_{7}V_{3}V_{4}V_{1}$, $F_{6}F_{6}F_{8}V_{3}V_{4}V_{2}$, $F_{1}F_{1}F_{3}S_{7}S_{16}S_{2}$, $F_{6}F_{6}F_{13}S_{7}S_{3}S_{6}$, $F_{5}F_{5}F_{7}V_{3}V_{3}V_{1}$, $F_{1}F_{1}F_{3}S_{7}S_{16}S_{3}$, $F_{6}F_{6}F_{13}S_{3}S_{6}V_{4}$, $F_{5}F_{5}F_{7}S_{2}V_{3}V_{1}$, $F_{6}F_{6}F_{8}S_{3}V_{4}V_{2}$, $F_{5}F_{5}F_{7}S_{7}S_{6}V_{3}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{4}$, $F_{5}F_{5}F_{8}S_{2}V_{11}V_{4}$, $F_{5}F_{7}F_{7}S_{7}S_{6}V_{1}$, $F_{6}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{6}F_{13}F_{13}S_{6}V_{11}V_{3}$, $F_{5}F_{7}F_{7}S_{7}S_{5}V_{1}$, $F_{1}F_{3}F_{3}S_{7}S_{2}V_{11}$, $F_{6}F_{13}F_{13}S_{6}V_{3}V_{4}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{5}F_{7}F_{7}S_{7}S_{2}V_{1}$, $F_{1}F_{3}F_{3}S_{2}V_{11}V_{11}$, $F_{6}F_{6}F_{8}S_{5}V_{4}V_{4}$, $F_{6}F_{13}F_{13}S_{6}S_{6}V_{3}$, $F_{5}F_{5}F_{7}S_{6}V_{3}V_{3}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{5}F_{5}F_{8}S_{2}S_{2}V_{11}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{6}F_{6}F_{13}S_{3}V_{11}V_{3}$, $F_{1}F_{3}F_{3}S_{7}S_{3}V_{11}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{6}F_{8}F_{8}S_{7}S_{3}V_{2}$, $F_{1}F_{3}F_{3}S_{3}V_{11}V_{11}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{6}F_{6}F_{13}S_{3}S_{3}V_{11}$, $F_{5}F_{5}F_{8}S_{2}V_{3}V_{4}$, $F_{6}F_{6}F_{13}S_{3}V_{3}V_{4}$, $F_{6}F_{6}F_{8}S_{7}S_{3}V_{4}$, $F_{6}F_{6}F_{8}S_{3}V_{4}V_{4}$, $F_{5}F_{5}F_{8}S_{2}S_{2}V_{3}$, $F_{6}F_{6}F_{13}S_{3}S_{3}V_{4}$, $F_{5}F_{8}F_{8}S_{2}S_{5}V_{11}$, $F_{5}F_{5}F_{8}S_{2}S_{5}V_{4}$, $F_{5}F_{7}F_{7}S_{6}V_{3}V_{1}$, $F_{6}F_{6}F_{13}S_{3}S_{6}V_{3}$, $F_{1}F_{1}F_{3}S_{2}V_{9}V_{11}$, $F_{6}F_{13}F_{13}S_{3}S_{6}V_{11}$, $F_{5}F_{7}F_{7}S_{5}V_{3}V_{1}$, $F_{1}F_{1}F_{3}S_{3}V_{9}V_{11}$, $F_{6}F_{13}F_{13}S_{3}S_{6}V_{4}$, $F_{5}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{5}F_{7}F_{7}S_{2}V_{3}V_{1}$, $F_{6}F_{8}F_{8}S_{3}V_{4}V_{2}$, $F_{6}F_{13}F_{13}S_{3}S_{6}S_{6}$, $F_{5}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{5}F_{5}F_{8}S_{2}S_{2}S_{5}$, $F_{6}F_{6}F_{13}S_{3}S_{3}S_{6}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{5}$} {{$F_{3}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{6}F_{8}S_{7}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{11}$, $F_{2}F_{3}F_{5}S_{7}S_{7}S_{3}$, $F_{1}F_{6}F_{8}S_{7}V_{3}V_{3}$, $F_{2}F_{3}F_{5}S_{7}S_{3}V_{3}$, $F_{2}F_{3}F_{5}S_{7}S_{3}V_{11}$, $F_{1}F_{3}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{3}$, $F_{2}F_{3}F_{5}S_{3}V_{11}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{6}S_{7}V_{3}V_{2}$, $F_{1}F_{6}F_{8}S_{7}S_{3}V_{11}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{3}V_{2}$, $F_{5}F_{6}F_{8}S_{7}V_{11}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{6}F_{8}S_{7}V_{11}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{6}F_{8}V_{11}V_{11}V_{3}$, $F_{5}F_{6}F_{8}V_{11}V_{3}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{5}F_{6}F_{8}S_{7}V_{3}V_{3}$, $F_{2}F_{3}F_{6}S_{7}S_{3}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{7}S_{3}$, $F_{5}F_{6}F_{8}V_{3}V_{3}V_{3}$, $F_{2}F_{3}F_{6}S_{7}S_{3}S_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{2}F_{3}F_{6}S_{3}V_{11}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{3}V_{11}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{6}F_{8}S_{3}V_{11}V_{11}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{3}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{2}F_{3}F_{6}S_{3}S_{3}V_{11}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{3}V_{3}$, $F_{1}F_{3}F_{6}S_{7}V_{10}V_{3}$, $F_{1}F_{6}F_{8}S_{7}S_{3}V_{3}$, $F_{5}F_{5}F_{8}S_{3}V_{3}V_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{3}V_{10}$, $F_{5}F_{6}F_{8}S_{7}S_{3}V_{3}$, $F_{1}F_{2}F_{3}S_{7}S_{7}S_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{3}S_{3}$, $F_{5}F_{6}F_{8}S_{3}V_{3}V_{3}$, $F_{1}F_{2}F_{3}S_{7}S_{3}V_{10}$, $F_{5}F_{6}F_{8}S_{3}S_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{3}V_{11}$, $F_{5}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{3}$, $F_{5}F_{6}F_{8}S_{3}V_{11}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{2}F_{3}F_{6}S_{7}V_{10}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{3}V_{3}$, $F_{2}F_{3}F_{6}S_{7}S_{3}V_{10}$, $F_{5}F_{6}F_{8}S_{7}S_{3}S_{5}$, $F_{5}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{2}F_{3}F_{6}V_{10}V_{11}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{6}F_{8}S_{7}S_{3}S_{5}$, $F_{5}F_{8}F_{8}V_{3}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{3}$, $F_{3}F_{6}F_{8}S_{3}S_{5}V_{11}$, $F_{5}F_{6}F_{8}S_{3}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{2}F_{3}F_{6}S_{3}V_{10}V_{11}$, $F_{5}F_{6}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{2}F_{3}S_{7}S_{3}V_{11}$, $F_{5}F_{6}F_{8}S_{7}S_{3}V_{2}$, $F_{5}F_{6}F_{8}V_{3}V_{3}V_{2}$, $F_{1}F_{2}F_{3}S_{7}S_{16}S_{3}$, $F_{5}F_{6}F_{8}S_{3}V_{3}V_{2}$, $F_{6}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{6}F_{6}F_{8}S_{3}V_{11}V_{3}$, $F_{2}F_{3}F_{3}S_{7}S_{3}V_{11}$, $F_{6}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{3}V_{2}$, $F_{2}F_{3}F_{3}S_{3}V_{11}V_{11}$, $F_{6}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{6}F_{6}F_{8}S_{3}S_{3}V_{11}$, $F_{6}F_{6}F_{8}S_{3}V_{3}V_{3}$, $F_{2}F_{2}F_{3}S_{7}S_{3}V_{10}$, $F_{6}F_{6}F_{8}S_{3}S_{3}V_{3}$, $F_{6}F_{8}F_{8}S_{3}S_{5}V_{11}$, $F_{6}F_{6}F_{8}S_{3}S_{5}V_{3}$, $F_{2}F_{2}F_{3}S_{3}V_{10}V_{11}$, $F_{6}F_{8}F_{8}S_{3}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{3}V_{3}V_{2}$, $F_{6}F_{8}F_{8}S_{3}S_{5}S_{5}$, $F_{6}F_{6}F_{8}S_{3}S_{3}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{6}$} {{$F_{2}F_{5}F_{7}S_{7}S_{7}V_{4}$, $F_{1}F_{6}F_{8}S_{7}S_{14}V_{3}$, $F_{2}F_{5}F_{7}S_{7}S_{14}V_{4}$, $F_{2}F_{3}F_{5}S_{7}S_{7}S_{3}$, $F_{1}F_{6}F_{8}S_{7}V_{3}V_{3}$, $F_{2}F_{3}F_{5}S_{7}S_{3}V_{3}$, $F_{2}F_{3}F_{5}S_{7}S_{14}S_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{14}S_{2}$, $F_{2}F_{5}F_{7}S_{7}V_{3}V_{4}$, $F_{1}F_{3}F_{6}S_{7}S_{2}V_{3}$, $F_{1}F_{6}F_{8}S_{7}V_{3}V_{4}$, $F_{2}F_{5}F_{7}S_{14}V_{3}V_{4}$, $F_{2}F_{3}F_{5}S_{14}S_{3}V_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{2}V_{4}$, $F_{5}F_{5}F_{7}S_{7}S_{7}V_{4}$, $F_{1}F_{6}F_{13}S_{7}S_{14}V_{3}$, $F_{5}F_{5}F_{7}S_{7}V_{3}V_{4}$, $F_{1}F_{6}F_{13}S_{7}S_{14}S_{3}$, $F_{5}F_{5}F_{7}V_{3}V_{3}V_{4}$, $F_{1}F_{3}F_{6}S_{7}S_{2}S_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{14}V_{3}$, $F_{5}F_{6}F_{7}S_{7}S_{14}V_{4}$, $F_{2}F_{6}F_{13}S_{7}S_{14}V_{3}$, $F_{5}F_{6}F_{7}S_{7}V_{3}V_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{7}V_{4}$, $F_{2}F_{6}F_{13}S_{14}S_{14}V_{3}$, $F_{5}F_{6}F_{8}S_{14}V_{3}V_{3}$, $F_{5}F_{6}F_{7}S_{7}V_{4}V_{4}$, $F_{5}F_{6}F_{8}S_{7}V_{3}V_{3}$, $F_{2}F_{3}F_{6}S_{7}S_{3}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{7}S_{3}$, $F_{5}F_{6}F_{8}V_{3}V_{3}V_{3}$, $F_{2}F_{3}F_{6}S_{7}S_{3}S_{3}$, $F_{5}F_{6}F_{8}S_{7}V_{3}V_{4}$, $F_{5}F_{6}F_{7}S_{14}V_{3}V_{4}$, $F_{2}F_{3}F_{6}S_{14}S_{3}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{4}$, $F_{2}F_{6}F_{13}S_{7}S_{14}S_{3}$, $F_{5}F_{6}F_{7}V_{3}V_{3}V_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{2}S_{3}$, $F_{2}F_{6}F_{13}S_{14}S_{14}S_{3}$, $F_{5}F_{6}F_{8}V_{3}V_{3}V_{4}$, $F_{5}F_{6}F_{7}V_{3}V_{4}V_{4}$, $F_{2}F_{3}F_{6}S_{14}S_{3}S_{3}$, $F_{2}F_{5}F_{7}S_{7}S_{7}S_{6}$, $F_{1}F_{6}F_{8}S_{7}S_{14}S_{5}$, $F_{2}F_{5}F_{7}S_{7}S_{14}S_{6}$, $F_{2}F_{3}F_{5}S_{7}S_{7}V_{2}$, $F_{1}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{2}F_{3}F_{5}S_{7}V_{3}V_{2}$, $F_{2}F_{3}F_{5}S_{7}S_{14}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{14}V_{1}$, $F_{2}F_{5}F_{7}S_{7}S_{6}V_{3}$, $F_{1}F_{3}F_{6}S_{7}V_{3}V_{1}$, $F_{1}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{2}F_{5}F_{7}S_{14}S_{6}V_{3}$, $F_{2}F_{3}F_{5}S_{14}V_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{7}V_{4}V_{1}$, $F_{2}F_{5}F_{8}S_{7}S_{7}V_{4}$, $F_{2}F_{5}F_{8}S_{7}S_{14}V_{4}$, $F_{2}F_{3}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{6}F_{13}S_{7}S_{5}V_{3}$, $F_{2}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{2}F_{3}F_{8}S_{7}S_{14}V_{2}$, $F_{1}F_{3}F_{13}S_{7}S_{14}V_{1}$, $F_{2}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{3}F_{13}S_{7}S_{5}V_{1}$, $F_{1}F_{6}F_{13}S_{7}S_{6}V_{3}$, $F_{2}F_{5}F_{8}S_{14}S_{5}V_{4}$, $F_{2}F_{3}F_{8}S_{14}S_{5}V_{2}$, $F_{1}F_{3}F_{13}S_{7}S_{6}V_{1}$, $F_{5}F_{5}F_{8}S_{7}S_{7}V_{4}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{7}S_{6}$, $F_{5}F_{7}F_{8}S_{7}S_{5}S_{6}$, $F_{5}F_{7}F_{8}S_{7}S_{6}V_{3}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{1}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{1}$, $F_{1}F_{6}F_{8}S_{7}S_{14}V_{2}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{4}$, $F_{5}F_{7}F_{8}S_{5}S_{6}V_{3}$, $F_{1}F_{3}F_{8}S_{7}V_{1}V_{2}$, $F_{5}F_{6}F_{13}S_{7}S_{14}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{14}V_{4}$, $F_{2}F_{6}F_{8}S_{7}S_{14}V_{3}$, $F_{1}F_{5}F_{7}S_{7}S_{7}V_{4}$, $F_{2}F_{6}F_{8}S_{14}S_{14}V_{3}$, $F_{5}F_{6}F_{13}S_{14}V_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{7}V_{4}V_{4}$, $F_{6}F_{8}F_{8}S_{7}S_{14}S_{5}$, $F_{5}F_{7}F_{13}S_{7}S_{14}S_{6}$, $F_{2}F_{6}F_{8}S_{7}S_{14}S_{5}$, $F_{5}F_{7}F_{13}S_{7}S_{5}S_{6}$, $F_{1}F_{5}F_{7}S_{7}S_{7}S_{6}$, $F_{2}F_{6}F_{8}S_{14}S_{14}S_{5}$, $F_{6}F_{8}F_{8}S_{14}S_{5}S_{5}$, $F_{5}F_{7}F_{13}S_{7}S_{6}S_{6}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{2}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{5}F_{6}F_{13}S_{7}S_{5}V_{3}$, $F_{1}F_{5}F_{7}S_{7}S_{7}V_{2}$, $F_{5}F_{6}F_{13}S_{5}V_{3}V_{3}$, $F_{6}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{2}F_{3}F_{8}S_{7}V_{2}V_{2}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{7}F_{13}S_{14}S_{6}V_{3}$, $F_{2}F_{3}F_{8}S_{14}V_{3}V_{2}$, $F_{1}F_{3}F_{7}S_{7}V_{4}V_{1}$, $F_{5}F_{6}F_{13}S_{7}S_{6}V_{3}$, $F_{5}F_{6}F_{8}S_{14}S_{5}V_{4}$, $F_{1}F_{3}F_{7}S_{7}S_{6}V_{1}$, $F_{2}F_{6}F_{8}S_{7}S_{14}V_{2}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{4}$, $F_{5}F_{7}F_{13}S_{5}S_{6}V_{3}$, $F_{1}F_{3}F_{7}S_{7}V_{1}V_{2}$, $F_{2}F_{6}F_{8}S_{14}S_{14}V_{2}$, $F_{5}F_{6}F_{13}S_{6}V_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{5}V_{4}V_{4}$, $F_{6}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{5}F_{7}F_{13}S_{6}S_{6}V_{3}$, $F_{2}F_{3}F_{8}S_{14}V_{2}V_{2}$, $F_{5}F_{5}F_{7}S_{7}S_{7}V_{2}$, $F_{5}F_{5}F_{7}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{16}V_{3}$, $F_{1}F_{6}F_{13}S_{7}S_{3}S_{5}$, $F_{5}F_{5}F_{7}V_{3}V_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{16}S_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{3}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{7}V_{2}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{2}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{16}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{3}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{6}F_{8}S_{7}V_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{3}S_{5}V_{3}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{16}V_{2}$, $F_{5}F_{6}F_{8}S_{7}S_{3}V_{3}$, $F_{1}F_{2}F_{3}S_{7}S_{7}S_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{3}S_{3}$, $F_{6}F_{8}F_{13}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{2}F_{3}S_{7}S_{7}V_{2}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{3}$, $F_{6}F_{8}F_{13}S_{5}S_{5}V_{3}$, $F_{5}F_{7}F_{8}S_{7}V_{2}V_{2}$, $F_{6}F_{8}F_{13}S_{7}S_{3}S_{5}$, $F_{5}F_{7}F_{8}V_{3}V_{3}V_{2}$, $F_{1}F_{3}F_{3}S_{7}S_{16}S_{3}$, $F_{5}F_{6}F_{8}S_{7}V_{3}V_{2}$, $F_{5}F_{6}F_{8}S_{3}S_{5}V_{3}$, $F_{1}F_{3}F_{3}S_{7}S_{16}V_{2}$, $F_{5}F_{6}F_{8}V_{3}V_{3}V_{2}$, $F_{5}F_{6}F_{8}S_{3}S_{3}S_{5}$, $F_{6}F_{8}F_{13}S_{3}S_{5}S_{5}$, $F_{5}F_{7}F_{8}V_{3}V_{2}V_{2}$, $F_{5}F_{6}F_{8}S_{7}S_{14}V_{2}$, $F_{5}F_{6}F_{7}S_{7}S_{14}V_{1}$, $F_{2}F_{6}F_{13}S_{7}S_{6}V_{3}$, $F_{5}F_{6}F_{7}S_{7}V_{3}V_{1}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{2}F_{6}F_{13}S_{14}S_{6}V_{3}$, $F_{5}F_{6}F_{8}S_{14}V_{3}V_{2}$, $F_{5}F_{6}F_{7}S_{7}V_{4}V_{1}$, $F_{2}F_{3}F_{6}S_{7}S_{16}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{3}S_{5}$, $F_{2}F_{3}F_{6}S_{7}S_{16}S_{3}$, $F_{5}F_{6}F_{8}S_{7}V_{4}V_{2}$, $F_{5}F_{6}F_{7}S_{14}V_{3}V_{1}$, $F_{2}F_{3}F_{6}S_{14}S_{16}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{16}V_{4}$, $F_{2}F_{6}F_{13}S_{7}S_{3}S_{6}$, $F_{5}F_{6}F_{7}V_{3}V_{3}V_{1}$, $F_{1}F_{3}F_{5}S_{7}S_{16}S_{3}$, $F_{2}F_{6}F_{13}S_{14}S_{3}S_{6}$, $F_{5}F_{6}F_{8}V_{3}V_{4}V_{2}$, $F_{5}F_{6}F_{7}V_{3}V_{4}V_{1}$, $F_{2}F_{3}F_{6}S_{14}S_{16}S_{3}$, $F_{5}F_{6}F_{13}S_{7}S_{14}S_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{14}S_{2}$, $F_{2}F_{6}F_{8}S_{7}V_{3}V_{4}$, $F_{5}F_{6}F_{8}S_{7}S_{2}V_{3}$, $F_{1}F_{5}F_{7}S_{7}V_{3}V_{4}$, $F_{2}F_{6}F_{8}S_{14}V_{3}V_{4}$, $F_{5}F_{6}F_{13}S_{14}S_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{2}V_{4}$, $F_{6}F_{8}F_{8}S_{7}S_{14}V_{2}$, $F_{5}F_{7}F_{13}S_{7}S_{14}V_{1}$, $F_{2}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{7}F_{13}S_{7}S_{5}V_{1}$, $F_{1}F_{5}F_{7}S_{7}S_{6}V_{3}$, $F_{2}F_{6}F_{8}S_{14}S_{5}V_{4}$, $F_{6}F_{8}F_{8}S_{14}S_{5}V_{2}$, $F_{5}F_{7}F_{13}S_{7}S_{6}V_{1}$, $F_{6}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{2}F_{3}F_{8}S_{7}S_{16}V_{3}$, $F_{5}F_{6}F_{13}S_{7}S_{3}S_{5}$, $F_{2}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{5}F_{7}S_{7}V_{3}V_{2}$, $F_{5}F_{6}F_{13}S_{3}S_{5}V_{3}$, $F_{6}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{2}F_{3}F_{8}S_{7}S_{16}V_{2}$, $F_{6}F_{8}F_{8}S_{7}V_{4}V_{2}$, $F_{5}F_{7}F_{13}S_{14}V_{3}V_{1}$, $F_{2}F_{3}F_{8}S_{14}S_{16}V_{3}$, $F_{1}F_{3}F_{7}S_{7}S_{16}V_{4}$, $F_{5}F_{6}F_{13}S_{7}S_{3}S_{6}$, $F_{5}F_{6}F_{8}S_{14}S_{2}S_{5}$, $F_{2}F_{3}F_{8}S_{14}S_{16}S_{5}$, $F_{1}F_{3}F_{7}S_{7}S_{16}S_{6}$, $F_{2}F_{6}F_{8}S_{7}V_{4}V_{2}$, $F_{5}F_{6}F_{8}S_{2}S_{5}V_{3}$, $F_{5}F_{7}F_{13}S_{5}V_{3}V_{1}$, $F_{1}F_{3}F_{7}S_{7}S_{16}V_{2}$, $F_{2}F_{6}F_{8}S_{14}V_{4}V_{2}$, $F_{5}F_{6}F_{13}S_{3}S_{6}V_{3}$, $F_{5}F_{6}F_{8}S_{2}S_{5}V_{4}$, $F_{6}F_{8}F_{8}S_{5}V_{4}V_{2}$, $F_{5}F_{7}F_{13}S_{6}V_{3}V_{1}$, $F_{2}F_{3}F_{8}S_{14}S_{16}V_{2}$, $F_{1}F_{2}F_{3}S_{7}S_{14}S_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{2}S_{3}$, $F_{6}F_{8}F_{13}S_{7}S_{6}V_{3}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{1}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{1}F_{2}F_{3}S_{7}S_{14}V_{2}$, $F_{6}F_{8}F_{13}S_{5}S_{6}V_{3}$, $F_{5}F_{7}F_{8}S_{7}V_{1}V_{2}$, $F_{6}F_{8}F_{13}S_{7}S_{3}S_{6}$, $F_{5}F_{7}F_{8}V_{3}V_{3}V_{1}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{1}$, $F_{5}F_{6}F_{8}S_{2}S_{3}S_{5}$, $F_{6}F_{8}F_{13}S_{3}S_{5}S_{6}$, $F_{5}F_{7}F_{8}V_{3}V_{1}V_{2}$, $F_{6}F_{6}F_{8}S_{14}V_{3}V_{4}$, $F_{6}F_{6}F_{13}S_{14}S_{3}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{2}V_{4}$, $F_{2}F_{2}F_{3}S_{7}S_{14}S_{3}$, $F_{6}F_{6}F_{8}V_{3}V_{3}V_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{2}S_{3}$, $F_{2}F_{2}F_{3}S_{14}S_{14}S_{3}$, $F_{6}F_{6}F_{8}V_{3}V_{4}V_{4}$, $F_{6}F_{6}F_{13}S_{14}S_{3}S_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{6}F_{13}F_{13}S_{14}S_{6}V_{3}$, $F_{6}F_{8}F_{8}S_{14}V_{3}V_{2}$, $F_{5}F_{7}F_{7}S_{7}V_{4}V_{1}$, $F_{5}F_{5}F_{7}S_{7}S_{6}V_{3}$, $F_{6}F_{6}F_{8}S_{14}S_{5}V_{4}$, $F_{5}F_{7}F_{7}S_{7}S_{6}V_{1}$, $F_{2}F_{2}F_{3}S_{7}S_{14}V_{2}$, $F_{6}F_{6}F_{8}S_{5}V_{3}V_{4}$, $F_{6}F_{13}F_{13}S_{5}S_{6}V_{3}$, $F_{5}F_{7}F_{7}S_{7}V_{1}V_{2}$, $F_{2}F_{2}F_{3}S_{14}S_{14}V_{2}$, $F_{5}F_{5}F_{7}S_{6}V_{3}V_{3}$, $F_{6}F_{6}F_{8}S_{5}V_{4}V_{4}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{6}F_{13}F_{13}S_{6}S_{6}V_{3}$, $F_{6}F_{8}F_{8}S_{14}V_{2}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{3}S_{5}$, $F_{6}F_{8}F_{8}V_{3}V_{3}V_{2}$, $F_{2}F_{3}F_{3}S_{7}S_{16}S_{3}$, $F_{6}F_{6}F_{13}S_{3}S_{5}V_{3}$, $F_{2}F_{3}F_{3}S_{7}S_{16}V_{2}$, $F_{6}F_{6}F_{13}S_{3}S_{3}S_{5}$, $F_{5}F_{8}F_{8}S_{3}S_{5}S_{5}$, $F_{6}F_{8}F_{8}V_{3}V_{2}V_{2}$, $F_{6}F_{13}F_{13}S_{14}S_{3}S_{6}$, $F_{6}F_{8}F_{8}V_{3}V_{4}V_{2}$, $F_{5}F_{7}F_{7}V_{3}V_{4}V_{1}$, $F_{2}F_{3}F_{3}S_{14}S_{16}S_{3}$, $F_{6}F_{6}F_{8}S_{14}V_{4}V_{2}$, $F_{6}F_{6}F_{13}S_{3}S_{6}V_{3}$, $F_{5}F_{5}F_{8}S_{2}S_{5}V_{4}$, $F_{5}F_{7}F_{7}S_{6}V_{3}V_{1}$, $F_{2}F_{3}F_{3}S_{14}S_{16}V_{2}$, $F_{6}F_{6}F_{8}V_{3}V_{4}V_{2}$, $F_{5}F_{5}F_{8}S_{2}S_{3}S_{5}$, $F_{6}F_{13}F_{13}S_{3}S_{5}S_{6}$, $F_{5}F_{7}F_{7}V_{3}V_{1}V_{2}$, $F_{6}F_{6}F_{8}V_{4}V_{4}V_{2}$, $F_{6}F_{6}F_{13}S_{3}S_{3}S_{6}$, $F_{6}F_{13}F_{13}S_{3}S_{6}S_{6}$, $F_{6}F_{8}F_{8}V_{4}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{7}$} {{$F_{3}F_{5}F_{7}S_{7}S_{7}V_{5}$, $F_{3}F_{5}F_{7}S_{7}S_{7}V_{4}$, $F_{1}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{5}F_{7}S_{7}V_{11}V_{5}$, $F_{3}F_{5}F_{7}S_{7}V_{11}V_{4}$, $F_{3}F_{4}F_{5}S_{7}S_{7}V_{2}$, $F_{1}F_{3}F_{5}S_{7}S_{7}V_{2}$, $F_{1}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{4}F_{5}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{5}S_{7}V_{3}V_{2}$, $F_{3}F_{4}F_{5}S_{7}V_{11}V_{2}$, $F_{1}F_{3}F_{5}S_{7}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{4}V_{11}$, $F_{1}F_{3}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{5}F_{7}S_{7}V_{3}V_{5}$, $F_{3}F_{5}F_{7}S_{7}V_{3}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{4}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{2}V_{3}$, $F_{1}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{7}V_{11}V_{3}V_{5}$, $F_{3}F_{5}F_{7}V_{11}V_{3}V_{4}$, $F_{3}F_{4}F_{5}V_{11}V_{3}V_{2}$, $F_{1}F_{3}F_{5}V_{11}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{9}S_{7}S_{7}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{8}F_{14}S_{7}V_{11}V_{3}$, $F_{1}F_{6}F_{8}S_{7}V_{11}V_{3}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{4}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{8}F_{14}S_{7}S_{5}V_{3}$, $F_{1}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{4}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{4}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{3}F_{14}S_{7}S_{4}V_{11}$, $F_{1}F_{3}F_{6}S_{7}S_{2}V_{11}$, $F_{3}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{14}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{6}S_{7}S_{2}S_{5}$, $F_{1}F_{8}F_{14}S_{7}V_{3}V_{5}$, $F_{1}F_{6}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{11}$, $F_{3}F_{4}F_{8}S_{5}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{5}V_{11}V_{2}$, $F_{1}F_{3}F_{14}S_{7}S_{4}V_{5}$, $F_{1}F_{3}F_{6}S_{7}S_{2}V_{4}$, $F_{5}F_{8}F_{9}S_{7}S_{7}S_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{5}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{7}V_{5}$, $F_{5}F_{7}F_{8}S_{7}S_{7}V_{4}$, $F_{1}F_{8}F_{14}S_{7}S_{5}V_{11}$, $F_{1}F_{6}F_{8}S_{7}S_{5}V_{11}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{5}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{5}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{5}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{8}F_{14}S_{7}V_{11}V_{2}$, $F_{1}F_{6}F_{8}S_{7}V_{11}V_{2}$, $F_{5}F_{8}F_{9}S_{5}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{5}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{4}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{2}V_{2}$, $F_{5}F_{8}F_{14}S_{7}V_{11}V_{3}$, $F_{5}F_{6}F_{8}S_{7}V_{11}V_{3}$, $F_{8}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{8}F_{14}S_{7}V_{11}V_{3}$, $F_{3}F_{6}F_{8}S_{7}V_{11}V_{3}$, $F_{8}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{8}F_{9}S_{7}S_{7}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{8}F_{14}V_{11}V_{11}V_{3}$, $F_{3}F_{6}F_{8}V_{11}V_{11}V_{3}$, $F_{5}F_{8}F_{14}V_{11}V_{3}V_{3}$, $F_{5}F_{6}F_{8}V_{11}V_{3}V_{3}$, $F_{8}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{5}F_{7}F_{14}S_{7}V_{11}V_{5}$, $F_{5}F_{6}F_{7}S_{7}V_{11}V_{4}$, $F_{3}F_{8}F_{14}S_{7}S_{5}V_{11}$, $F_{3}F_{6}F_{8}S_{7}S_{5}V_{11}$, $F_{5}F_{7}F_{14}S_{7}S_{5}V_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{1}F_{8}F_{9}S_{7}S_{7}V_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{7}V_{4}$, $F_{3}F_{8}F_{14}S_{5}V_{11}V_{11}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{11}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{11}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{11}$, $F_{5}F_{7}F_{14}S_{7}V_{5}V_{5}$, $F_{5}F_{6}F_{7}S_{7}V_{4}V_{4}$, $F_{3}F_{4}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{5}F_{8}F_{14}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{8}F_{9}S_{7}S_{7}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{5}F_{8}F_{14}S_{5}V_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{3}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{3}F_{4}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{3}F_{8}S_{7}V_{2}V_{2}$, $F_{5}F_{7}F_{14}V_{11}V_{3}V_{5}$, $F_{5}F_{6}F_{7}V_{11}V_{3}V_{4}$, $F_{3}F_{4}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{3}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{3}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{2}S_{5}$, $F_{5}F_{8}F_{14}S_{7}V_{3}V_{5}$, $F_{5}F_{6}F_{8}S_{7}V_{3}V_{4}$, $F_{1}F_{3}F_{9}S_{7}S_{4}V_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{4}$, $F_{3}F_{8}F_{14}S_{7}V_{11}V_{2}$, $F_{3}F_{6}F_{8}S_{7}V_{11}V_{2}$, $F_{5}F_{7}F_{14}S_{5}V_{3}V_{5}$, $F_{5}F_{6}F_{7}S_{5}V_{3}V_{4}$, $F_{1}F_{3}F_{9}S_{7}S_{4}V_{2}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{2}$, $F_{3}F_{8}F_{14}V_{11}V_{11}V_{2}$, $F_{3}F_{6}F_{8}V_{11}V_{11}V_{2}$, $F_{5}F_{8}F_{14}V_{3}V_{3}V_{5}$, $F_{5}F_{6}F_{8}V_{3}V_{3}V_{4}$, $F_{8}F_{8}F_{9}S_{5}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{5}F_{7}F_{14}V_{3}V_{5}V_{5}$, $F_{5}F_{6}F_{7}V_{3}V_{4}V_{4}$, $F_{3}F_{4}F_{8}V_{11}V_{2}V_{2}$, $F_{1}F_{3}F_{8}V_{11}V_{2}V_{2}$, $F_{3}F_{8}F_{9}S_{7}S_{7}V_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{7}V_{4}$, $F_{3}F_{8}F_{9}S_{7}V_{11}V_{5}$, $F_{3}F_{5}F_{8}S_{7}V_{11}V_{4}$, $F_{3}F_{4}F_{8}S_{7}S_{7}S_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{7}S_{2}$, $F_{1}F_{8}F_{14}S_{7}S_{5}S_{5}$, $F_{1}F_{6}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{4}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{4}F_{8}S_{7}S_{4}V_{11}$, $F_{1}F_{3}F_{14}S_{7}V_{11}V_{1}$, $F_{1}F_{3}F_{6}S_{7}V_{11}V_{1}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{3}F_{14}S_{7}S_{5}V_{1}$, $F_{1}F_{3}F_{6}S_{7}S_{5}V_{1}$, $F_{1}F_{8}F_{14}S_{7}S_{5}V_{5}$, $F_{1}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{5}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{4}$, $F_{3}F_{4}F_{8}S_{5}S_{4}V_{11}$, $F_{1}F_{3}F_{8}S_{2}S_{5}V_{11}$, $F_{1}F_{3}F_{14}S_{7}V_{1}V_{5}$, $F_{1}F_{3}F_{6}S_{7}V_{4}V_{1}$, $F_{8}F_{8}F_{9}S_{7}S_{7}V_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{7}V_{4}$, $F_{8}F_{8}F_{9}S_{7}S_{5}V_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{3}F_{9}S_{7}S_{5}V_{1}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{1}$, $F_{1}F_{8}F_{9}S_{7}S_{4}V_{11}$, $F_{1}F_{5}F_{8}S_{7}S_{2}V_{11}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{5}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{1}F_{3}F_{9}S_{7}S_{4}V_{1}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{1}$, $F_{8}F_{8}F_{14}S_{7}S_{5}V_{11}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{8}F_{9}F_{14}S_{7}V_{11}V_{5}$, $F_{5}F_{6}F_{8}S_{7}V_{11}V_{4}$, $F_{8}F_{9}F_{14}S_{7}S_{5}V_{5}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{5}F_{7}S_{7}S_{7}V_{5}$, $F_{1}F_{5}F_{7}S_{7}S_{7}V_{4}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{11}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{11}$, $F_{8}F_{8}F_{14}S_{5}S_{5}V_{11}$, $F_{6}F_{8}F_{8}S_{5}S_{5}V_{11}$, $F_{8}F_{9}F_{14}S_{7}V_{5}V_{5}$, $F_{5}F_{6}F_{8}S_{7}V_{4}V_{4}$, $F_{8}F_{8}F_{14}S_{7}S_{5}S_{5}$, $F_{6}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{4}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{7}S_{7}S_{7}S_{4}$, $F_{1}F_{5}F_{7}S_{7}S_{7}S_{2}$, $F_{8}F_{8}F_{14}S_{5}S_{5}S_{5}$, $F_{6}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{3}F_{4}F_{9}S_{7}S_{4}S_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{2}S_{2}$, $F_{8}F_{8}F_{14}S_{7}S_{5}V_{5}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{8}F_{9}F_{14}S_{5}V_{11}V_{5}$, $F_{5}F_{6}F_{8}S_{5}V_{11}V_{4}$, $F_{3}F_{4}F_{9}S_{5}S_{4}V_{11}$, $F_{1}F_{3}F_{5}S_{2}S_{5}V_{11}$, $F_{1}F_{3}F_{7}S_{7}V_{1}V_{5}$, $F_{1}F_{3}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{8}F_{9}S_{7}S_{4}V_{11}$, $F_{3}F_{5}F_{8}S_{7}S_{2}V_{11}$, $F_{8}F_{9}F_{14}S_{5}S_{5}V_{5}$, $F_{5}F_{6}F_{8}S_{5}S_{5}V_{4}$, $F_{1}F_{3}F_{7}S_{7}S_{4}V_{1}$, $F_{1}F_{3}F_{7}S_{7}S_{2}V_{1}$, $F_{3}F_{8}F_{9}S_{4}V_{11}V_{11}$, $F_{3}F_{5}F_{8}S_{2}V_{11}V_{11}$, $F_{8}F_{8}F_{14}S_{5}S_{5}V_{5}$, $F_{6}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{8}F_{9}F_{14}S_{5}V_{5}V_{5}$, $F_{5}F_{6}F_{8}S_{5}V_{4}V_{4}$, $F_{3}F_{4}F_{9}S_{4}S_{4}V_{11}$, $F_{1}F_{3}F_{5}S_{2}S_{2}V_{11}$, $F_{5}F_{8}F_{9}S_{7}S_{7}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{5}F_{8}F_{9}S_{7}V_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{5}F_{7}F_{8}S_{7}S_{7}S_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{7}S_{2}$, $F_{5}F_{7}F_{8}S_{7}S_{5}S_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{2}S_{5}$, $F_{5}F_{7}F_{8}S_{7}S_{4}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{2}V_{3}$, $F_{1}F_{3}F_{8}S_{7}V_{13}V_{3}$, $F_{1}F_{3}F_{8}S_{7}V_{9}V_{3}$, $F_{5}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{13}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{9}$, $F_{1}F_{8}F_{14}S_{7}S_{5}V_{2}$, $F_{1}F_{6}F_{8}S_{7}S_{5}V_{2}$, $F_{5}F_{8}F_{9}S_{5}V_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{5}F_{7}F_{8}S_{5}S_{4}V_{3}$, $F_{5}F_{7}F_{8}S_{2}S_{5}V_{3}$, $F_{1}F_{3}F_{8}S_{7}V_{13}V_{2}$, $F_{1}F_{3}F_{8}S_{7}V_{9}V_{2}$, $F_{8}F_{8}F_{9}S_{7}S_{7}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{8}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{3}F_{9}S_{7}S_{5}V_{13}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{9}$, $F_{1}F_{8}F_{9}S_{7}S_{4}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{2}V_{3}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{2}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{1}F_{3}F_{9}S_{7}S_{4}V_{13}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{9}$, $F_{8}F_{8}F_{14}S_{7}S_{5}V_{3}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{8}F_{8}F_{9}S_{7}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{4}S_{7}S_{7}V_{2}$, $F_{1}F_{1}F_{3}S_{7}S_{7}V_{2}$, $F_{5}F_{8}F_{9}S_{5}V_{3}V_{3}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{8}F_{8}F_{14}S_{5}S_{5}V_{3}$, $F_{6}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{8}F_{8}F_{9}S_{7}V_{2}V_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{5}F_{7}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{5}F_{7}S_{7}S_{2}S_{5}$, $F_{1}F_{3}F_{4}S_{7}S_{7}S_{4}$, $F_{1}F_{1}F_{3}S_{7}S_{7}S_{2}$, $F_{5}F_{7}F_{9}S_{7}S_{4}S_{4}$, $F_{5}F_{5}F_{7}S_{7}S_{2}S_{2}$, $F_{8}F_{8}F_{14}S_{7}S_{5}V_{2}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{8}F_{8}F_{9}S_{5}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{5}F_{7}F_{9}S_{5}S_{4}V_{3}$, $F_{5}F_{5}F_{7}S_{2}S_{5}V_{3}$, $F_{1}F_{3}F_{4}S_{7}V_{13}V_{2}$, $F_{1}F_{1}F_{3}S_{7}V_{9}V_{2}$, $F_{5}F_{8}F_{9}S_{7}S_{4}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{2}V_{3}$, $F_{1}F_{3}F_{4}S_{7}S_{4}V_{13}$, $F_{1}F_{1}F_{3}S_{7}S_{2}V_{9}$, $F_{5}F_{8}F_{9}S_{4}V_{3}V_{3}$, $F_{5}F_{5}F_{8}S_{2}V_{3}V_{3}$, $F_{8}F_{8}F_{14}S_{5}S_{5}V_{2}$, $F_{6}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{8}F_{8}F_{9}S_{5}V_{2}V_{2}$, $F_{5}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{5}F_{7}F_{9}S_{4}S_{4}V_{3}$, $F_{5}F_{5}F_{7}S_{2}S_{2}V_{3}$, $F_{5}F_{8}F_{14}S_{7}V_{11}V_{2}$, $F_{5}F_{6}F_{8}S_{7}V_{11}V_{2}$, $F_{8}F_{8}F_{9}S_{7}S_{4}V_{11}$, $F_{5}F_{8}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{8}F_{14}S_{7}V_{3}V_{5}$, $F_{3}F_{6}F_{8}S_{7}V_{3}V_{4}$, $F_{8}F_{8}F_{9}S_{7}S_{4}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{8}F_{14}V_{11}V_{3}V_{5}$, $F_{3}F_{6}F_{8}V_{11}V_{3}V_{4}$, $F_{5}F_{8}F_{14}V_{11}V_{3}V_{2}$, $F_{5}F_{6}F_{8}V_{11}V_{3}V_{2}$, $F_{8}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{5}F_{7}F_{14}S_{7}V_{11}V_{1}$, $F_{5}F_{6}F_{7}S_{7}V_{11}V_{1}$, $F_{3}F_{8}F_{14}S_{7}S_{5}V_{5}$, $F_{3}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{7}F_{14}S_{7}S_{5}V_{1}$, $F_{5}F_{6}F_{7}S_{7}S_{5}V_{1}$, $F_{1}F_{8}F_{9}S_{7}S_{5}V_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{8}F_{14}S_{5}V_{11}V_{5}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{4}$, $F_{8}F_{8}F_{9}S_{5}S_{4}V_{11}$, $F_{5}F_{8}F_{8}S_{2}S_{5}V_{11}$, $F_{5}F_{7}F_{14}S_{7}V_{1}V_{5}$, $F_{5}F_{6}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{4}F_{8}S_{7}V_{13}V_{3}$, $F_{5}F_{8}F_{14}S_{7}S_{5}V_{2}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{4}F_{8}S_{7}S_{5}V_{13}$, $F_{1}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{5}F_{8}F_{14}S_{5}V_{3}V_{2}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{2}$, $F_{8}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{5}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{4}F_{8}S_{7}V_{13}V_{2}$, $F_{5}F_{7}F_{14}V_{11}V_{3}V_{1}$, $F_{5}F_{6}F_{7}V_{11}V_{3}V_{1}$, $F_{3}F_{4}F_{8}V_{11}V_{13}V_{3}$, $F_{1}F_{3}F_{8}V_{9}V_{11}V_{3}$, $F_{1}F_{3}F_{9}S_{7}S_{16}S_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{16}S_{5}$, $F_{5}F_{8}F_{14}S_{7}V_{2}V_{5}$, $F_{5}F_{6}F_{8}S_{7}V_{4}V_{2}$, $F_{3}F_{4}F_{8}S_{5}V_{11}V_{13}$, $F_{1}F_{3}F_{8}S_{5}V_{9}V_{11}$, $F_{1}F_{3}F_{9}S_{7}S_{16}V_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{16}V_{4}$, $F_{3}F_{8}F_{14}S_{7}V_{2}V_{5}$, $F_{3}F_{6}F_{8}S_{7}V_{4}V_{2}$, $F_{5}F_{7}F_{14}S_{5}V_{3}V_{1}$, $F_{5}F_{6}F_{7}S_{5}V_{3}V_{1}$, $F_{1}F_{3}F_{9}S_{7}S_{16}V_{2}$, $F_{1}F_{3}F_{5}S_{7}S_{16}V_{2}$, $F_{3}F_{8}F_{14}V_{11}V_{2}V_{5}$, $F_{3}F_{6}F_{8}V_{11}V_{4}V_{2}$, $F_{5}F_{8}F_{14}V_{3}V_{2}V_{5}$, $F_{5}F_{6}F_{8}V_{3}V_{4}V_{2}$, $F_{8}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{5}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{5}F_{7}F_{14}V_{3}V_{1}V_{5}$, $F_{5}F_{6}F_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{4}F_{8}V_{11}V_{13}V_{2}$, $F_{1}F_{3}F_{8}V_{9}V_{11}V_{2}$, $F_{8}F_{8}F_{14}S_{7}V_{11}V_{2}$, $F_{6}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{8}F_{9}F_{14}S_{7}S_{4}V_{11}$, $F_{5}F_{6}F_{8}S_{7}S_{2}V_{11}$, $F_{8}F_{9}F_{14}S_{7}S_{5}S_{4}$, $F_{5}F_{6}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{5}F_{7}S_{7}V_{3}V_{5}$, $F_{1}F_{5}F_{7}S_{7}V_{3}V_{4}$, $F_{8}F_{8}F_{14}S_{5}V_{11}V_{2}$, $F_{6}F_{8}F_{8}S_{5}V_{11}V_{2}$, $F_{8}F_{9}F_{14}S_{7}S_{4}V_{5}$, $F_{5}F_{6}F_{8}S_{7}S_{2}V_{4}$, $F_{3}F_{4}F_{9}S_{7}S_{5}V_{13}$, $F_{1}F_{5}F_{7}S_{7}S_{4}V_{3}$, $F_{1}F_{5}F_{7}S_{7}S_{2}V_{3}$, $F_{3}F_{4}F_{9}S_{7}S_{4}V_{13}$, $F_{8}F_{8}F_{14}S_{7}V_{2}V_{5}$, $F_{6}F_{8}F_{8}S_{7}V_{4}V_{2}$, $F_{8}F_{9}F_{14}S_{5}S_{4}V_{11}$, $F_{5}F_{6}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{4}F_{9}S_{5}V_{11}V_{13}$, $F_{1}F_{3}F_{5}S_{5}V_{9}V_{11}$, $F_{1}F_{3}F_{7}S_{7}S_{16}V_{5}$, $F_{1}F_{3}F_{7}S_{7}S_{16}V_{4}$, $F_{3}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{8}F_{9}F_{14}S_{5}S_{5}S_{4}$, $F_{5}F_{6}F_{8}S_{2}S_{5}S_{5}$, $F_{1}F_{3}F_{7}S_{7}S_{16}S_{4}$, $F_{1}F_{3}F_{7}S_{7}S_{16}S_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{11}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{11}$, $F_{8}F_{8}F_{14}S_{5}V_{2}V_{5}$, $F_{6}F_{8}F_{8}S_{5}V_{4}V_{2}$, $F_{8}F_{9}F_{14}S_{5}S_{4}V_{5}$, $F_{5}F_{6}F_{8}S_{2}S_{5}V_{4}$, $F_{3}F_{4}F_{9}S_{4}V_{11}V_{13}$, $F_{1}F_{3}F_{5}S_{2}V_{9}V_{11}$, $F_{8}F_{8}F_{14}S_{7}V_{3}V_{5}$, $F_{6}F_{8}F_{8}S_{7}V_{3}V_{4}$, $F_{1}F_{3}F_{4}S_{7}V_{11}V_{2}$, $F_{1}F_{1}F_{3}S_{7}V_{11}V_{2}$, $F_{8}F_{8}F_{14}S_{5}V_{3}V_{5}$, $F_{6}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{8}F_{8}F_{9}S_{7}S_{4}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{2}V_{2}$, $F_{5}F_{7}F_{9}S_{7}S_{5}V_{1}$, $F_{5}F_{5}F_{7}S_{7}S_{5}V_{1}$, $F_{1}F_{3}F_{4}S_{7}S_{4}V_{11}$, $F_{1}F_{1}F_{3}S_{7}S_{2}V_{11}$, $F_{5}F_{7}F_{9}S_{7}S_{4}V_{1}$, $F_{5}F_{5}F_{7}S_{7}S_{2}V_{1}$, $F_{5}F_{7}F_{9}S_{5}V_{3}V_{1}$, $F_{5}F_{5}F_{7}S_{5}V_{3}V_{1}$, $F_{1}F_{3}F_{4}S_{7}S_{16}V_{2}$, $F_{1}F_{1}F_{3}S_{7}S_{16}V_{2}$, $F_{5}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{3}F_{4}S_{7}S_{16}S_{4}$, $F_{1}F_{1}F_{3}S_{7}S_{16}S_{2}$, $F_{5}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{5}F_{5}F_{8}S_{2}S_{5}V_{3}$, $F_{8}F_{8}F_{9}S_{5}S_{4}V_{2}$, $F_{5}F_{8}F_{8}S_{2}S_{5}V_{2}$, $F_{5}F_{7}F_{9}S_{4}V_{3}V_{1}$, $F_{5}F_{5}F_{7}S_{2}V_{3}V_{1}$, $F_{8}F_{14}F_{14}V_{11}V_{3}V_{5}$, $F_{6}F_{6}F_{8}V_{11}V_{3}V_{4}$, $F_{8}F_{8}F_{14}V_{11}V_{3}V_{2}$, $F_{6}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{8}F_{9}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{5}F_{7}S_{7}V_{3}V_{5}$, $F_{5}F_{5}F_{7}S_{7}V_{3}V_{4}$, $F_{8}F_{9}F_{9}S_{7}S_{4}V_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{4}S_{7}V_{11}V_{2}$, $F_{1}F_{3}F_{3}S_{7}V_{11}V_{2}$, $F_{8}F_{14}F_{14}S_{5}V_{3}V_{5}$, $F_{6}F_{6}F_{8}S_{5}V_{3}V_{4}$, $F_{8}F_{9}F_{9}S_{7}S_{4}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{2}V_{2}$, $F_{3}F_{3}F_{4}V_{11}V_{11}V_{2}$, $F_{1}F_{3}F_{3}V_{11}V_{11}V_{2}$, $F_{5}F_{5}F_{7}V_{3}V_{3}V_{5}$, $F_{5}F_{5}F_{7}V_{3}V_{3}V_{4}$, $F_{8}F_{14}F_{14}V_{3}V_{5}V_{5}$, $F_{6}F_{6}F_{8}V_{3}V_{4}V_{4}$, $F_{8}F_{8}F_{14}V_{11}V_{2}V_{2}$, $F_{6}F_{8}F_{8}V_{11}V_{2}V_{2}$, $F_{8}F_{14}F_{14}S_{5}V_{11}V_{5}$, $F_{6}F_{6}F_{8}S_{5}V_{11}V_{4}$, $F_{8}F_{9}F_{9}S_{5}S_{4}V_{11}$, $F_{5}F_{5}F_{8}S_{2}S_{5}V_{11}$, $F_{5}F_{7}F_{7}S_{7}V_{1}V_{5}$, $F_{5}F_{7}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{4}S_{7}S_{4}V_{11}$, $F_{1}F_{3}F_{3}S_{7}S_{2}V_{11}$, $F_{8}F_{14}F_{14}S_{5}S_{5}V_{5}$, $F_{6}F_{6}F_{8}S_{5}S_{5}V_{4}$, $F_{5}F_{7}F_{7}S_{7}S_{4}V_{1}$, $F_{5}F_{7}F_{7}S_{7}S_{2}V_{1}$, $F_{3}F_{3}F_{4}S_{4}V_{11}V_{11}$, $F_{1}F_{3}F_{3}S_{2}V_{11}V_{11}$, $F_{8}F_{14}F_{14}S_{5}V_{5}V_{5}$, $F_{6}F_{6}F_{8}S_{5}V_{4}V_{4}$, $F_{8}F_{9}F_{9}S_{4}S_{4}V_{11}$, $F_{5}F_{5}F_{8}S_{2}S_{2}V_{11}$, $F_{8}F_{8}F_{14}S_{5}V_{3}V_{2}$, $F_{6}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{8}F_{9}F_{9}S_{5}S_{4}V_{3}$, $F_{3}F_{4}F_{4}S_{7}V_{13}V_{2}$, $F_{5}F_{5}F_{7}S_{7}S_{4}V_{3}$, $F_{5}F_{5}F_{7}S_{7}S_{2}V_{3}$, $F_{3}F_{4}F_{4}S_{7}S_{4}V_{13}$, $F_{5}F_{5}F_{7}S_{4}V_{3}V_{3}$, $F_{5}F_{5}F_{7}S_{2}V_{3}V_{3}$, $F_{8}F_{8}F_{14}S_{5}V_{2}V_{2}$, $F_{6}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{8}F_{9}F_{9}S_{4}S_{4}V_{3}$, $F_{5}F_{5}F_{8}S_{2}S_{2}V_{3}$, $F_{8}F_{14}F_{14}V_{11}V_{2}V_{5}$, $F_{6}F_{6}F_{8}V_{11}V_{4}V_{2}$, $F_{8}F_{8}F_{14}V_{3}V_{2}V_{5}$, $F_{6}F_{8}F_{8}V_{3}V_{4}V_{2}$, $F_{8}F_{9}F_{9}S_{5}S_{5}S_{4}$, $F_{5}F_{5}F_{8}S_{2}S_{5}S_{5}$, $F_{5}F_{7}F_{7}V_{3}V_{1}V_{5}$, $F_{5}F_{7}F_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{4}F_{4}V_{11}V_{13}V_{2}$, $F_{1}F_{1}F_{3}V_{9}V_{11}V_{2}$, $F_{8}F_{9}F_{9}S_{5}S_{4}V_{5}$, $F_{5}F_{5}F_{8}S_{2}S_{5}V_{4}$, $F_{3}F_{4}F_{4}S_{4}V_{11}V_{13}$, $F_{1}F_{1}F_{3}S_{2}V_{9}V_{11}$, $F_{8}F_{14}F_{14}S_{5}V_{2}V_{5}$, $F_{6}F_{6}F_{8}S_{5}V_{4}V_{2}$, $F_{8}F_{9}F_{9}S_{5}S_{4}V_{2}$, $F_{5}F_{5}F_{8}S_{2}S_{5}V_{2}$, $F_{5}F_{7}F_{7}S_{4}V_{3}V_{1}$, $F_{5}F_{7}F_{7}S_{2}V_{3}V_{1}$, $F_{8}F_{14}F_{14}V_{2}V_{5}V_{5}$, $F_{6}F_{6}F_{8}V_{4}V_{4}V_{2}$, $F_{8}F_{8}F_{14}V_{2}V_{2}V_{5}$, $F_{6}F_{8}F_{8}V_{4}V_{2}V_{2}$, $F_{8}F_{9}F_{9}S_{5}S_{4}S_{4}$, $F_{5}F_{5}F_{8}S_{2}S_{2}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{8}$} {{$F_{1}F_{5}F_{8}S_{7}S_{7}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{7}S_{3}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{3}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{7}V_{3}$, $F_{1}F_{6}F_{8}S_{7}S_{7}V_{3}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{3}V_{3}$, $F_{1}F_{6}F_{8}S_{7}S_{7}S_{3}$, $F_{5}F_{5}F_{8}V_{3}V_{3}V_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{3}S_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{7}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{5}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{5}F_{6}F_{8}S_{7}S_{7}V_{3}$, $F_{5}F_{6}F_{8}S_{7}V_{3}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{3}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{1}F_{3}F_{8}S_{7}V_{2}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{16}V_{3}$, $F_{1}F_{6}F_{8}S_{7}S_{3}S_{5}$, $F_{5}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{16}S_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{7}S_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{3}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{16}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{3}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{5}F_{6}F_{8}S_{3}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{16}V_{2}$, $F_{6}F_{6}F_{8}S_{7}S_{3}V_{3}$, $F_{1}F_{1}F_{3}S_{7}S_{7}S_{3}$, $F_{6}F_{6}F_{8}S_{7}S_{3}S_{3}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{1}F_{3}S_{7}S_{7}V_{2}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{6}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{6}F_{8}F_{8}S_{7}S_{3}S_{5}$, $F_{5}F_{8}F_{8}V_{3}V_{3}V_{2}$, $F_{1}F_{3}F_{3}S_{7}S_{16}S_{3}$, $F_{6}F_{6}F_{8}S_{3}S_{5}V_{3}$, $F_{1}F_{3}F_{3}S_{7}S_{16}V_{2}$, $F_{6}F_{6}F_{8}S_{3}S_{3}S_{5}$, $F_{6}F_{8}F_{8}S_{3}S_{5}S_{5}$, $F_{5}F_{8}F_{8}V_{3}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{9}$} {{$F_{1}F_{6}F_{8}S_{7}S_{7}V_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{7}S_{2}$, $F_{1}F_{6}F_{8}S_{7}V_{3}V_{4}$, $F_{1}F_{3}F_{6}S_{7}S_{2}V_{4}$, $F_{1}F_{5}F_{7}S_{7}S_{7}V_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{7}S_{2}$, $F_{1}F_{5}F_{7}S_{7}V_{3}V_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{3}$, $F_{5}F_{6}F_{7}S_{7}S_{7}V_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{7}V_{4}$, $F_{5}F_{6}F_{7}S_{7}V_{4}V_{4}$, $F_{5}F_{6}F_{8}S_{7}S_{7}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{7}V_{3}$, $F_{5}F_{6}F_{8}S_{7}V_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{7}V_{3}V_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{4}$, $F_{5}F_{6}F_{7}S_{7}V_{3}V_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{7}S_{2}$, $F_{5}F_{6}F_{7}V_{3}V_{4}V_{4}$, $F_{5}F_{6}F_{8}V_{3}V_{3}V_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{2}S_{2}$, $F_{1}F_{6}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{3}F_{6}S_{7}S_{7}V_{1}$, $F_{1}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{3}F_{6}S_{7}V_{4}V_{1}$, $F_{1}F_{3}F_{8}S_{7}S_{7}V_{1}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{1}$, $F_{5}F_{6}F_{8}S_{7}S_{7}V_{4}$, $F_{5}F_{6}F_{8}S_{7}V_{4}V_{4}$, $F_{6}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{5}F_{7}S_{7}S_{7}S_{5}$, $F_{6}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{3}F_{7}S_{7}V_{4}V_{1}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{3}F_{7}S_{7}S_{5}V_{1}$, $F_{1}F_{5}F_{7}S_{7}S_{7}V_{1}$, $F_{5}F_{6}F_{8}S_{5}V_{4}V_{4}$, $F_{6}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{1}F_{3}F_{7}S_{7}V_{1}V_{1}$, $F_{1}F_{3}F_{5}S_{7}S_{7}V_{2}$, $F_{1}F_{5}F_{7}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{5}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{7}V_{3}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{7}S_{5}$, $F_{5}F_{7}F_{8}S_{7}S_{5}S_{5}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{6}F_{8}S_{7}S_{7}V_{2}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{5}F_{7}F_{8}S_{5}S_{5}V_{3}$, $F_{1}F_{3}F_{8}S_{7}V_{2}V_{2}$, $F_{5}F_{6}F_{7}S_{7}S_{7}V_{1}$, $F_{5}F_{6}F_{7}S_{7}V_{4}V_{1}$, $F_{5}F_{6}F_{8}S_{7}S_{7}V_{2}$, $F_{5}F_{6}F_{8}S_{7}V_{3}V_{2}$, $F_{5}F_{6}F_{8}S_{7}V_{4}V_{2}$, $F_{1}F_{3}F_{5}S_{7}S_{16}V_{4}$, $F_{5}F_{6}F_{7}S_{7}V_{3}V_{1}$, $F_{1}F_{3}F_{5}S_{7}S_{16}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{5}F_{6}F_{7}V_{3}V_{4}V_{1}$, $F_{5}F_{6}F_{8}V_{3}V_{4}V_{2}$, $F_{1}F_{3}F_{5}S_{7}S_{16}S_{2}$, $F_{5}F_{6}F_{8}S_{7}S_{7}S_{2}$, $F_{5}F_{6}F_{8}S_{7}S_{2}V_{4}$, $F_{6}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{6}F_{8}F_{8}S_{7}V_{4}V_{2}$, $F_{1}F_{3}F_{7}S_{7}S_{16}V_{4}$, $F_{5}F_{6}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{3}F_{7}S_{7}S_{16}S_{5}$, $F_{1}F_{5}F_{7}S_{7}V_{3}V_{1}$, $F_{5}F_{6}F_{8}S_{2}S_{5}V_{4}$, $F_{6}F_{8}F_{8}S_{5}V_{4}V_{2}$, $F_{1}F_{3}F_{7}S_{7}S_{16}V_{1}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{2}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{7}V_{1}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{1}$, $F_{1}F_{3}F_{8}S_{7}S_{16}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{6}F_{8}S_{7}V_{4}V_{2}$, $F_{5}F_{5}F_{8}S_{2}S_{5}V_{3}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{1}$, $F_{1}F_{3}F_{8}S_{7}S_{16}V_{2}$, $F_{5}F_{5}F_{7}S_{7}V_{3}V_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{2}V_{4}$, $F_{6}F_{6}F_{8}S_{7}V_{3}V_{4}$, $F_{1}F_{1}F_{3}S_{7}S_{7}S_{2}$, $F_{6}F_{6}F_{8}V_{3}V_{4}V_{4}$, $F_{5}F_{5}F_{7}V_{3}V_{3}V_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{2}S_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{7}F_{7}S_{7}V_{4}V_{1}$, $F_{6}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{7}F_{7}S_{7}S_{5}V_{1}$, $F_{1}F_{1}F_{3}S_{7}S_{7}V_{1}$, $F_{6}F_{6}F_{8}S_{5}V_{4}V_{4}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{5}F_{7}F_{7}S_{7}V_{1}V_{1}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{6}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{5}F_{5}F_{7}S_{7}S_{5}V_{3}$, $F_{1}F_{1}F_{3}S_{7}S_{7}V_{2}$, $F_{5}F_{5}F_{7}S_{5}V_{3}V_{3}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{6}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{5}F_{7}F_{7}V_{3}V_{4}V_{1}$, $F_{6}F_{8}F_{8}V_{3}V_{4}V_{2}$, $F_{1}F_{3}F_{3}S_{7}S_{16}S_{2}$, $F_{5}F_{5}F_{7}S_{7}V_{3}V_{1}$, $F_{5}F_{5}F_{8}S_{2}S_{5}V_{4}$, $F_{1}F_{3}F_{3}S_{7}S_{16}V_{1}$, $F_{6}F_{6}F_{8}S_{7}V_{4}V_{2}$, $F_{5}F_{7}F_{7}S_{5}V_{3}V_{1}$, $F_{1}F_{3}F_{3}S_{7}S_{16}V_{2}$, $F_{6}F_{6}F_{8}V_{4}V_{4}V_{2}$, $F_{5}F_{5}F_{7}V_{3}V_{3}V_{1}$, $F_{5}F_{5}F_{8}S_{2}S_{2}S_{5}$, $F_{5}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{5}F_{7}F_{7}V_{3}V_{1}V_{1}$, $F_{6}F_{8}F_{8}V_{4}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{10}$} {{$F_{1}F_{8}F_{9}S_{7}S_{7}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{7}S_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{7}S_{2}$, $F_{1}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{8}F_{8}F_{9}S_{7}S_{7}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{8}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{2}S_{5}$, $F_{1}F_{8}F_{9}S_{7}S_{7}S_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{7}S_{2}$, $F_{8}F_{8}F_{9}S_{5}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{1}F_{3}F_{9}S_{7}S_{4}S_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{2}S_{2}$, $F_{8}F_{8}F_{9}S_{7}S_{7}S_{4}$, $F_{5}F_{8}F_{8}S_{7}S_{7}S_{2}$, $F_{8}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{3}F_{9}S_{7}S_{16}S_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{16}S_{5}$, $F_{1}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{8}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{5}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{1}F_{3}F_{9}S_{7}S_{16}S_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{16}S_{2}$, $F_{8}F_{9}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{1}F_{3}S_{7}S_{7}S_{4}$, $F_{1}F_{1}F_{3}S_{7}S_{7}S_{2}$, $F_{8}F_{9}F_{9}S_{7}S_{4}S_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{2}S_{2}$, $F_{8}F_{9}F_{9}S_{5}S_{5}S_{4}$, $F_{5}F_{5}F_{8}S_{2}S_{5}S_{5}$, $F_{1}F_{3}F_{3}S_{7}S_{16}S_{4}$, $F_{1}F_{3}F_{3}S_{7}S_{16}S_{2}$, $F_{8}F_{9}F_{9}S_{5}S_{4}S_{4}$, $F_{5}F_{5}F_{8}S_{2}S_{2}S_{5}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 13 $(\Delta B, \Delta L)$ = (1, -5) UV completions for topology 13 (see Fig.~\ref{fig:d=13_topologies}).} 
 \label{tab:T13Top13B1L-5}
 \end{center}


==> anc/Tables_dim13/Table_dim13_Top14_B1_L-5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {13} ^{ 14 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{1}$} {{$F_{3}F_{7}F_{14}S_{7}S_{9}S_{5}$, $F_{3}F_{6}F_{7}S_{7}S_{14}S_{5}$, $F_{11}F_{7}F_{8}V_{11}V_{11}V_{5}$, $F_{2}F_{7}F_{8}V_{11}V_{11}V_{4}$, $F_{10}F_{5}F_{7}S_{7}S_{9}S_{6}$, $F_{10}F_{5}F_{7}S_{7}S_{14}S_{6}$, $F_{3}F_{7}F_{14}S_{9}S_{5}V_{11}$, $F_{3}F_{6}F_{7}S_{14}S_{5}V_{11}$, $F_{11}F_{7}F_{8}S_{9}V_{11}V_{5}$, $F_{2}F_{7}F_{8}S_{14}V_{11}V_{4}$, $F_{4}F_{5}F_{14}S_{7}S_{9}S_{3}$, $F_{1}F_{5}F_{6}S_{7}S_{14}S_{3}$, $F_{4}F_{8}F_{8}V_{11}V_{11}V_{2}$, $F_{1}F_{8}F_{8}V_{11}V_{11}V_{2}$, $F_{4}F_{5}F_{14}S_{7}S_{9}S_{4}$, $F_{1}F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{3}F_{4}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{5}S_{5}$, $F_{4}F_{11}F_{6}V_{11}V_{3}V_{5}$, $F_{1}F_{2}F_{6}V_{11}V_{3}V_{4}$, $F_{4}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{4}F_{5}F_{14}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{6}S_{7}S_{2}S_{5}$, $F_{3}F_{4}F_{8}S_{5}S_{5}V_{11}$, $F_{1}F_{3}F_{8}S_{5}S_{5}V_{11}$, $F_{4}F_{11}F_{6}S_{9}V_{3}V_{5}$, $F_{1}F_{2}F_{6}S_{14}V_{3}V_{4}$, $F_{4}F_{5}F_{14}S_{9}S_{3}V_{3}$, $F_{1}F_{5}F_{6}S_{14}S_{3}V_{3}$, $F_{4}F_{8}F_{8}S_{5}V_{11}V_{2}$, $F_{1}F_{8}F_{8}S_{5}V_{11}V_{2}$, $F_{3}F_{8}F_{14}S_{9}V_{11}V_{2}$, $F_{3}F_{6}F_{8}S_{14}V_{11}V_{2}$, $F_{3}F_{8}F_{14}S_{9}S_{4}V_{11}$, $F_{3}F_{6}F_{8}S_{14}S_{2}V_{11}$, $F_{3}F_{11}F_{8}S_{5}V_{11}V_{5}$, $F_{2}F_{3}F_{8}S_{5}V_{11}V_{4}$, $F_{3}F_{10}F_{6}S_{9}S_{6}V_{3}$, $F_{3}F_{10}F_{6}S_{14}S_{6}V_{3}$, $F_{3}F_{8}F_{14}S_{9}V_{3}V_{2}$, $F_{3}F_{6}F_{8}S_{14}V_{3}V_{2}$, $F_{3}F_{8}F_{14}S_{5}S_{4}V_{11}$, $F_{3}F_{6}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{11}F_{8}S_{9}S_{5}V_{5}$, $F_{2}F_{3}F_{8}S_{14}S_{5}V_{4}$, $F_{3}F_{8}F_{14}S_{9}S_{5}V_{2}$, $F_{3}F_{6}F_{8}S_{14}S_{5}V_{2}$, $F_{10}F_{5}F_{7}S_{7}S_{9}S_{3}$, $F_{10}F_{5}F_{7}S_{7}S_{14}S_{3}$, $F_{11}F_{7}F_{8}V_{11}V_{11}V_{2}$, $F_{2}F_{7}F_{8}V_{11}V_{11}V_{2}$, $F_{3}F_{7}F_{14}S_{7}S_{9}S_{4}$, $F_{3}F_{6}F_{7}S_{7}S_{14}S_{2}$, $F_{3}F_{7}F_{14}S_{7}S_{5}S_{5}$, $F_{3}F_{6}F_{7}S_{7}S_{5}S_{5}$, $F_{11}F_{7}F_{8}V_{11}V_{3}V_{5}$, $F_{2}F_{7}F_{8}V_{11}V_{3}V_{4}$, $F_{11}F_{7}F_{8}V_{11}V_{3}V_{2}$, $F_{2}F_{7}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{7}F_{14}S_{7}S_{5}S_{4}$, $F_{3}F_{6}F_{7}S_{7}S_{2}S_{5}$, $F_{3}F_{7}F_{14}S_{5}S_{5}V_{11}$, $F_{3}F_{6}F_{7}S_{5}S_{5}V_{11}$, $F_{11}F_{7}F_{8}S_{9}V_{3}V_{5}$, $F_{2}F_{7}F_{8}S_{14}V_{3}V_{4}$, $F_{10}F_{5}F_{7}S_{9}S_{3}V_{3}$, $F_{10}F_{5}F_{7}S_{14}S_{3}V_{3}$, $F_{11}F_{7}F_{8}S_{5}V_{11}V_{2}$, $F_{2}F_{7}F_{8}S_{5}V_{11}V_{2}$, $F_{4}F_{5}F_{14}S_{7}S_{3}S_{5}$, $F_{1}F_{5}F_{6}S_{7}S_{3}S_{5}$, $F_{4}F_{11}F_{6}V_{10}V_{11}V_{3}$, $F_{1}F_{2}F_{6}V_{10}V_{11}V_{3}$, $F_{3}F_{4}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{4}F_{8}S_{7}S_{3}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{3}S_{5}$, $F_{4}F_{8}F_{8}V_{3}V_{3}V_{2}$, $F_{1}F_{8}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{4}F_{8}S_{7}S_{16}S_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{3}$, $F_{3}F_{4}F_{8}S_{3}S_{5}V_{11}$, $F_{1}F_{3}F_{8}S_{3}S_{5}V_{11}$, $F_{4}F_{5}F_{14}S_{3}S_{5}V_{3}$, $F_{1}F_{5}F_{6}S_{3}S_{5}V_{3}$, $F_{4}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{4}F_{11}F_{6}S_{3}V_{10}V_{11}$, $F_{1}F_{2}F_{6}S_{3}V_{10}V_{11}$, $F_{3}F_{8}F_{14}S_{5}V_{11}V_{2}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{2}$, $F_{3}F_{8}F_{14}S_{9}S_{4}V_{3}$, $F_{3}F_{6}F_{8}S_{14}S_{2}V_{3}$, $F_{3}F_{10}F_{6}S_{9}V_{10}V_{3}$, $F_{3}F_{10}F_{6}S_{14}V_{10}V_{3}$, $F_{3}F_{11}F_{8}S_{16}S_{5}V_{11}$, $F_{2}F_{3}F_{8}S_{16}S_{5}V_{11}$, $F_{3}F_{11}F_{8}S_{3}V_{11}V_{5}$, $F_{2}F_{3}F_{8}S_{3}V_{11}V_{4}$, $F_{3}F_{8}F_{14}S_{5}V_{3}V_{2}$, $F_{3}F_{6}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{8}F_{14}S_{5}S_{4}V_{3}$, $F_{3}F_{6}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{11}F_{8}S_{16}S_{3}V_{11}$, $F_{2}F_{3}F_{8}S_{16}S_{3}V_{11}$, $F_{3}F_{11}F_{8}S_{9}S_{3}V_{5}$, $F_{2}F_{3}F_{8}S_{14}S_{3}V_{4}$, $F_{3}F_{8}F_{14}S_{5}S_{5}V_{2}$, $F_{3}F_{6}F_{8}S_{5}S_{5}V_{2}$, $F_{3}F_{10}F_{6}S_{9}S_{3}V_{10}$, $F_{3}F_{10}F_{6}S_{14}S_{3}V_{10}$, $F_{11}F_{7}F_{8}S_{9}V_{11}V_{2}$, $F_{2}F_{7}F_{8}S_{14}V_{11}V_{2}$, $F_{3}F_{7}F_{14}S_{9}S_{4}V_{11}$, $F_{3}F_{6}F_{7}S_{14}S_{2}V_{11}$, $F_{11}F_{7}F_{8}S_{5}V_{11}V_{5}$, $F_{2}F_{7}F_{8}S_{5}V_{11}V_{4}$, $F_{10}F_{5}F_{7}S_{9}S_{6}V_{3}$, $F_{10}F_{5}F_{7}S_{14}S_{6}V_{3}$, $F_{11}F_{7}F_{8}S_{9}V_{3}V_{2}$, $F_{2}F_{7}F_{8}S_{14}V_{3}V_{2}$, $F_{3}F_{7}F_{14}S_{5}S_{4}V_{11}$, $F_{3}F_{6}F_{7}S_{2}S_{5}V_{11}$, $F_{11}F_{7}F_{8}S_{9}S_{5}V_{5}$, $F_{2}F_{7}F_{8}S_{14}S_{5}V_{4}$, $F_{11}F_{7}F_{8}S_{9}S_{5}V_{2}$, $F_{2}F_{7}F_{8}S_{14}S_{5}V_{2}$, $F_{4}F_{5}F_{14}S_{9}S_{4}V_{3}$, $F_{1}F_{5}F_{6}S_{14}S_{2}V_{3}$, $F_{4}F_{11}F_{6}S_{9}V_{10}V_{3}$, $F_{1}F_{2}F_{6}S_{14}V_{10}V_{3}$, $F_{3}F_{4}F_{8}S_{16}S_{5}V_{11}$, $F_{1}F_{3}F_{8}S_{16}S_{5}V_{11}$, $F_{4}F_{11}F_{6}S_{3}V_{11}V_{5}$, $F_{1}F_{2}F_{6}S_{3}V_{11}V_{4}$, $F_{4}F_{5}F_{14}S_{5}S_{4}V_{3}$, $F_{1}F_{5}F_{6}S_{2}S_{5}V_{3}$, $F_{3}F_{4}F_{8}S_{16}S_{3}V_{11}$, $F_{1}F_{3}F_{8}S_{16}S_{3}V_{11}$, $F_{4}F_{11}F_{6}S_{9}S_{3}V_{5}$, $F_{1}F_{2}F_{6}S_{14}S_{3}V_{4}$, $F_{4}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{1}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{4}F_{11}F_{6}S_{9}S_{3}V_{10}$, $F_{1}F_{2}F_{6}S_{14}S_{3}V_{10}$, $F_{3}F_{8}F_{14}S_{9}S_{5}S_{4}$, $F_{3}F_{6}F_{8}S_{14}S_{2}S_{5}$, $F_{3}F_{11}F_{8}S_{16}S_{9}S_{5}$, $F_{2}F_{3}F_{8}S_{14}S_{16}S_{5}$, $F_{3}F_{10}F_{6}S_{9}S_{3}S_{6}$, $F_{3}F_{10}F_{6}S_{14}S_{3}S_{6}$, $F_{3}F_{8}F_{14}S_{5}S_{5}S_{4}$, $F_{3}F_{6}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{11}F_{8}S_{16}S_{9}S_{3}$, $F_{2}F_{3}F_{8}S_{14}S_{16}S_{3}$, $F_{5}F_{7}F_{14}S_{7}S_{9}S_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{14}S_{5}$, $F_{7}F_{8}F_{8}V_{11}V_{11}V_{5}$, $F_{7}F_{8}F_{8}V_{11}V_{11}V_{4}$, $F_{5}F_{7}F_{14}S_{7}S_{9}S_{6}$, $F_{5}F_{6}F_{7}S_{7}S_{14}S_{6}$, $F_{3}F_{7}F_{8}S_{7}S_{9}S_{5}$, $F_{3}F_{7}F_{8}S_{7}S_{14}S_{5}$, $F_{11}F_{6}F_{7}V_{11}V_{12}V_{3}$, $F_{2}F_{6}F_{7}V_{11}V_{12}V_{3}$, $F_{7}F_{8}F_{8}V_{11}V_{3}V_{5}$, $F_{7}F_{8}F_{8}V_{11}V_{3}V_{4}$, $F_{5}F_{7}F_{14}S_{7}S_{5}S_{6}$, $F_{5}F_{6}F_{7}S_{7}S_{5}S_{6}$, $F_{3}F_{7}F_{8}S_{9}S_{5}V_{11}$, $F_{3}F_{7}F_{8}S_{14}S_{5}V_{11}$, $F_{11}F_{6}F_{7}S_{9}V_{12}V_{3}$, $F_{2}F_{6}F_{7}S_{14}V_{12}V_{3}$, $F_{5}F_{7}F_{14}S_{9}S_{5}V_{3}$, $F_{5}F_{6}F_{7}S_{14}S_{5}V_{3}$, $F_{7}F_{8}F_{8}S_{5}V_{11}V_{5}$, $F_{7}F_{8}F_{8}S_{5}V_{11}V_{4}$, $F_{4}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{4}F_{6}F_{8}V_{11}V_{3}V_{5}$, $F_{1}F_{6}F_{8}V_{11}V_{3}V_{4}$, $F_{4}F_{6}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{6}F_{8}V_{11}V_{3}V_{2}$, $F_{4}F_{5}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{2}F_{3}F_{4}S_{7}S_{9}S_{3}$, $F_{1}F_{2}F_{3}S_{7}S_{14}S_{3}$, $F_{4}F_{6}F_{8}V_{3}V_{3}V_{5}$, $F_{1}F_{6}F_{8}V_{3}V_{3}V_{4}$, $F_{4}F_{5}F_{8}S_{7}S_{3}S_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{2}S_{3}$, $F_{2}F_{3}F_{4}S_{9}S_{3}V_{11}$, $F_{1}F_{2}F_{3}S_{14}S_{3}V_{11}$, $F_{4}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{4}F_{6}F_{8}S_{5}V_{3}V_{5}$, $F_{1}F_{6}F_{8}S_{5}V_{3}V_{4}$, $F_{4}F_{6}F_{8}S_{3}V_{11}V_{2}$, $F_{1}F_{6}F_{8}S_{3}V_{11}V_{2}$, $F_{3}F_{8}F_{8}S_{5}V_{11}V_{5}$, $F_{3}F_{8}F_{8}S_{5}V_{11}V_{4}$, $F_{3}F_{6}F_{14}S_{9}S_{6}V_{3}$, $F_{3}F_{6}F_{6}S_{14}S_{6}V_{3}$, $F_{3}F_{6}F_{14}S_{9}V_{3}V_{2}$, $F_{3}F_{6}F_{6}S_{14}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{5}S_{4}V_{11}$, $F_{3}F_{8}F_{8}S_{2}S_{5}V_{11}$, $F_{2}F_{3}F_{11}S_{3}V_{11}V_{12}$, $F_{2}F_{2}F_{3}S_{3}V_{11}V_{12}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{5}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{6}F_{14}S_{5}S_{6}V_{3}$, $F_{3}F_{6}F_{6}S_{5}S_{6}V_{3}$, $F_{3}F_{8}F_{8}S_{3}S_{4}V_{11}$, $F_{3}F_{8}F_{8}S_{2}S_{3}V_{11}$, $F_{2}F_{3}F_{11}S_{9}S_{3}V_{12}$, $F_{2}F_{2}F_{3}S_{14}S_{3}V_{12}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{5}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{3}F_{6}F_{14}S_{9}S_{3}V_{2}$, $F_{3}F_{6}F_{6}S_{14}S_{3}V_{2}$, $F_{5}F_{7}F_{14}S_{7}S_{5}S_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{5}S_{5}$, $F_{11}F_{6}F_{7}V_{11}V_{3}V_{2}$, $F_{2}F_{6}F_{7}V_{11}V_{3}V_{2}$, $F_{3}F_{7}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{7}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{7}F_{8}S_{7}S_{9}S_{3}$, $F_{3}F_{7}F_{8}S_{7}S_{14}S_{3}$, $F_{7}F_{8}F_{8}V_{3}V_{3}V_{5}$, $F_{7}F_{8}F_{8}V_{3}V_{3}V_{4}$, $F_{3}F_{7}F_{8}S_{7}S_{3}S_{4}$, $F_{3}F_{7}F_{8}S_{7}S_{2}S_{3}$, $F_{3}F_{7}F_{8}S_{9}S_{3}V_{11}$, $F_{3}F_{7}F_{8}S_{14}S_{3}V_{11}$, $F_{5}F_{7}F_{14}S_{5}S_{5}V_{3}$, $F_{5}F_{6}F_{7}S_{5}S_{5}V_{3}$, $F_{7}F_{8}F_{8}S_{5}V_{3}V_{5}$, $F_{7}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{11}F_{6}F_{7}S_{3}V_{11}V_{2}$, $F_{2}F_{6}F_{7}S_{3}V_{11}V_{2}$, $F_{4}F_{5}F_{8}S_{7}S_{3}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{3}S_{5}$, $F_{4}F_{6}F_{8}V_{3}V_{3}V_{2}$, $F_{1}F_{6}F_{8}V_{3}V_{3}V_{2}$, $F_{2}F_{3}F_{4}S_{7}S_{16}S_{3}$, $F_{1}F_{2}F_{3}S_{7}S_{16}S_{3}$, $F_{4}F_{5}F_{8}S_{3}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{3}S_{5}V_{3}$, $F_{4}F_{6}F_{8}S_{3}V_{3}V_{2}$, $F_{1}F_{6}F_{8}S_{3}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{3}V_{11}V_{5}$, $F_{3}F_{8}F_{8}S_{3}V_{11}V_{4}$, $F_{3}F_{6}F_{14}S_{5}V_{3}V_{2}$, $F_{3}F_{6}F_{6}S_{5}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{5}S_{4}V_{3}$, $F_{3}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{2}F_{3}F_{11}S_{16}S_{3}V_{11}$, $F_{2}F_{2}F_{3}S_{16}S_{3}V_{11}$, $F_{3}F_{8}F_{8}S_{3}V_{3}V_{5}$, $F_{3}F_{8}F_{8}S_{3}V_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{3}S_{4}V_{3}$, $F_{3}F_{8}F_{8}S_{2}S_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{3}S_{5}V_{5}$, $F_{3}F_{8}F_{8}S_{3}S_{5}V_{4}$, $F_{3}F_{6}F_{14}S_{3}S_{5}V_{2}$, $F_{3}F_{6}F_{6}S_{3}S_{5}V_{2}$, $F_{5}F_{7}F_{14}S_{9}S_{6}V_{3}$, $F_{5}F_{6}F_{7}S_{14}S_{6}V_{3}$, $F_{11}F_{6}F_{7}S_{9}V_{3}V_{2}$, $F_{2}F_{6}F_{7}S_{14}V_{3}V_{2}$, $F_{3}F_{7}F_{8}S_{5}S_{4}V_{11}$, $F_{3}F_{7}F_{8}S_{2}S_{5}V_{11}$, $F_{11}F_{6}F_{7}S_{3}V_{11}V_{12}$, $F_{2}F_{6}F_{7}S_{3}V_{11}V_{12}$, $F_{5}F_{7}F_{14}S_{5}S_{6}V_{3}$, $F_{5}F_{6}F_{7}S_{5}S_{6}V_{3}$, $F_{3}F_{7}F_{8}S_{3}S_{4}V_{11}$, $F_{3}F_{7}F_{8}S_{2}S_{3}V_{11}$, $F_{11}F_{6}F_{7}S_{9}S_{3}V_{12}$, $F_{2}F_{6}F_{7}S_{14}S_{3}V_{12}$, $F_{7}F_{8}F_{8}S_{5}S_{5}V_{5}$, $F_{7}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{11}F_{6}F_{7}S_{9}S_{3}V_{2}$, $F_{2}F_{6}F_{7}S_{14}S_{3}V_{2}$, $F_{4}F_{6}F_{8}S_{3}V_{11}V_{5}$, $F_{1}F_{6}F_{8}S_{3}V_{11}V_{4}$, $F_{4}F_{6}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{6}F_{8}S_{5}V_{3}V_{2}$, $F_{4}F_{5}F_{8}S_{5}S_{4}V_{3}$, $F_{1}F_{5}F_{8}S_{2}S_{5}V_{3}$, $F_{2}F_{3}F_{4}S_{16}S_{3}V_{11}$, $F_{1}F_{2}F_{3}S_{16}S_{3}V_{11}$, $F_{4}F_{6}F_{8}S_{3}V_{3}V_{5}$, $F_{1}F_{6}F_{8}S_{3}V_{3}V_{4}$, $F_{4}F_{5}F_{8}S_{3}S_{4}V_{3}$, $F_{1}F_{5}F_{8}S_{2}S_{3}V_{3}$, $F_{4}F_{6}F_{8}S_{3}S_{5}V_{5}$, $F_{1}F_{6}F_{8}S_{3}S_{5}V_{4}$, $F_{4}F_{6}F_{8}S_{3}S_{5}V_{2}$, $F_{1}F_{6}F_{8}S_{3}S_{5}V_{2}$, $F_{3}F_{6}F_{14}S_{9}S_{3}S_{6}$, $F_{3}F_{6}F_{6}S_{14}S_{3}S_{6}$, $F_{3}F_{8}F_{8}S_{5}S_{5}S_{4}$, $F_{3}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{2}F_{3}F_{11}S_{16}S_{9}S_{3}$, $F_{2}F_{2}F_{3}S_{14}S_{16}S_{3}$, $F_{3}F_{6}F_{14}S_{3}S_{5}S_{6}$, $F_{3}F_{6}F_{6}S_{3}S_{5}S_{6}$, $F_{3}F_{8}F_{8}S_{3}S_{5}S_{4}$, $F_{3}F_{8}F_{8}S_{2}S_{3}S_{5}$, $F_{7}F_{8}F_{14}S_{9}S_{5}V_{11}$, $F_{6}F_{7}F_{8}S_{14}S_{5}V_{11}$, $F_{7}F_{8}F_{14}S_{9}V_{11}V_{5}$, $F_{6}F_{7}F_{8}S_{14}V_{11}V_{4}$, $F_{11}F_{7}F_{8}S_{9}S_{5}V_{11}$, $F_{2}F_{7}F_{8}S_{14}S_{5}V_{11}$, $F_{10}F_{6}F_{7}S_{9}V_{12}V_{3}$, $F_{10}F_{6}F_{7}S_{14}V_{12}V_{3}$, $F_{7}F_{8}F_{14}S_{9}S_{5}V_{3}$, $F_{6}F_{7}F_{8}S_{14}S_{5}V_{3}$, $F_{7}F_{8}F_{14}S_{5}V_{11}V_{5}$, $F_{6}F_{7}F_{8}S_{5}V_{11}V_{4}$, $F_{11}F_{7}F_{8}S_{9}S_{9}S_{5}$, $F_{2}F_{7}F_{8}S_{14}S_{14}S_{5}$, $F_{7}F_{8}F_{14}S_{9}S_{5}S_{5}$, $F_{6}F_{7}F_{8}S_{14}S_{5}S_{5}$, $F_{4}F_{8}F_{8}S_{5}S_{5}V_{11}$, $F_{1}F_{8}F_{8}S_{5}S_{5}V_{11}$, $F_{4}F_{6}F_{14}S_{9}V_{3}V_{5}$, $F_{1}F_{6}F_{6}S_{14}V_{3}V_{4}$, $F_{4}F_{6}F_{14}S_{9}S_{3}V_{3}$, $F_{1}F_{6}F_{6}S_{14}S_{3}V_{3}$, $F_{2}F_{4}F_{11}S_{9}S_{3}V_{11}$, $F_{1}F_{2}F_{2}S_{14}S_{3}V_{11}$, $F_{4}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{1}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{4}F_{6}F_{14}S_{5}V_{3}V_{5}$, $F_{1}F_{6}F_{6}S_{5}V_{3}V_{4}$, $F_{4}F_{8}F_{8}S_{3}V_{11}V_{2}$, $F_{1}F_{8}F_{8}S_{3}V_{11}V_{2}$, $F_{2}F_{4}F_{11}S_{9}S_{9}S_{3}$, $F_{1}F_{2}F_{2}S_{14}S_{14}S_{3}$, $F_{4}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{1}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{4}F_{6}F_{14}S_{9}S_{3}S_{3}$, $F_{1}F_{6}F_{6}S_{14}S_{3}S_{3}$, $F_{3}F_{8}F_{14}S_{9}S_{5}V_{5}$, $F_{3}F_{6}F_{8}S_{14}S_{5}V_{4}$, $F_{2}F_{3}F_{10}S_{9}S_{3}V_{12}$, $F_{2}F_{3}F_{10}S_{14}S_{3}V_{12}$, $F_{3}F_{8}F_{14}S_{5}S_{5}V_{5}$, $F_{3}F_{6}F_{8}S_{5}S_{5}V_{4}$, $F_{3}F_{8}F_{14}S_{9}S_{3}V_{2}$, $F_{3}F_{6}F_{8}S_{14}S_{3}V_{2}$, $F_{7}F_{8}F_{14}S_{5}S_{5}V_{11}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{11}$, $F_{7}F_{8}F_{14}S_{9}V_{3}V_{5}$, $F_{6}F_{7}F_{8}S_{14}V_{3}V_{4}$, $F_{10}F_{6}F_{7}S_{9}S_{3}V_{3}$, $F_{10}F_{6}F_{7}S_{14}S_{3}V_{3}$, $F_{11}F_{7}F_{8}S_{9}S_{3}V_{11}$, $F_{2}F_{7}F_{8}S_{14}S_{3}V_{11}$, $F_{7}F_{8}F_{14}S_{5}S_{5}V_{3}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{3}$, $F_{7}F_{8}F_{14}S_{5}V_{3}V_{5}$, $F_{6}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{11}F_{7}F_{8}S_{3}V_{11}V_{2}$, $F_{2}F_{7}F_{8}S_{3}V_{11}V_{2}$, $F_{11}F_{7}F_{8}S_{9}S_{9}S_{3}$, $F_{2}F_{7}F_{8}S_{14}S_{14}S_{3}$, $F_{7}F_{8}F_{14}S_{5}S_{5}S_{5}$, $F_{6}F_{7}F_{8}S_{5}S_{5}S_{5}$, $F_{10}F_{6}F_{7}S_{9}S_{3}S_{3}$, $F_{10}F_{6}F_{7}S_{14}S_{3}S_{3}$, $F_{4}F_{8}F_{8}S_{3}S_{5}V_{11}$, $F_{1}F_{8}F_{8}S_{3}S_{5}V_{11}$, $F_{4}F_{6}F_{14}S_{3}S_{5}V_{3}$, $F_{1}F_{6}F_{6}S_{3}S_{5}V_{3}$, $F_{2}F_{4}F_{11}S_{3}V_{10}V_{11}$, $F_{1}F_{2}F_{2}S_{3}V_{10}V_{11}$, $F_{4}F_{8}F_{8}S_{3}S_{5}V_{3}$, $F_{1}F_{8}F_{8}S_{3}S_{5}V_{3}$, $F_{4}F_{8}F_{8}S_{3}V_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{3}V_{3}V_{2}$, $F_{4}F_{8}F_{8}S_{3}S_{5}S_{5}$, $F_{1}F_{8}F_{8}S_{3}S_{5}S_{5}$, $F_{4}F_{6}F_{14}S_{3}S_{3}S_{5}$, $F_{1}F_{6}F_{6}S_{3}S_{3}S_{5}$, $F_{3}F_{8}F_{14}S_{9}S_{3}V_{5}$, $F_{3}F_{6}F_{8}S_{14}S_{3}V_{4}$, $F_{2}F_{3}F_{10}S_{9}S_{3}V_{10}$, $F_{2}F_{3}F_{10}S_{14}S_{3}V_{10}$, $F_{3}F_{8}F_{14}S_{3}S_{5}V_{5}$, $F_{3}F_{6}F_{8}S_{3}S_{5}V_{4}$, $F_{3}F_{8}F_{14}S_{3}S_{5}V_{2}$, $F_{3}F_{6}F_{8}S_{3}S_{5}V_{2}$, $F_{7}F_{8}F_{14}S_{9}S_{5}V_{5}$, $F_{6}F_{7}F_{8}S_{14}S_{5}V_{4}$, $F_{10}F_{6}F_{7}S_{9}S_{3}V_{12}$, $F_{10}F_{6}F_{7}S_{14}S_{3}V_{12}$, $F_{7}F_{8}F_{14}S_{5}S_{5}V_{5}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{4}$, $F_{11}F_{7}F_{8}S_{9}S_{3}V_{2}$, $F_{2}F_{7}F_{8}S_{14}S_{3}V_{2}$, $F_{4}F_{6}F_{14}S_{9}S_{3}V_{5}$, $F_{1}F_{6}F_{6}S_{14}S_{3}V_{4}$, $F_{2}F_{4}F_{11}S_{9}S_{3}V_{10}$, $F_{1}F_{2}F_{2}S_{14}S_{3}V_{10}$, $F_{4}F_{6}F_{14}S_{3}S_{5}V_{5}$, $F_{1}F_{6}F_{6}S_{3}S_{5}V_{4}$, $F_{4}F_{8}F_{8}S_{3}S_{5}V_{2}$, $F_{1}F_{8}F_{8}S_{3}S_{5}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{2}$} {{$F_{2}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{10}F_{5}F_{7}S_{7}S_{6}V_{11}$, $F_{3}F_{6}F_{7}S_{7}S_{14}S_{5}$, $F_{10}F_{5}F_{7}S_{7}S_{14}S_{6}$, $F_{1}F_{7}F_{13}S_{7}V_{12}V_{3}$, $F_{3}F_{6}F_{7}S_{14}S_{5}V_{11}$, $F_{2}F_{7}F_{8}S_{14}V_{11}V_{4}$, $F_{10}F_{5}F_{7}S_{7}S_{6}V_{12}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{11}$, $F_{3}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{3}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{3}F_{6}S_{5}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{3}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{5}F_{6}S_{7}S_{14}S_{3}$, $F_{1}F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{1}F_{2}F_{6}S_{7}V_{3}V_{4}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{3}$, $F_{1}F_{1}F_{5}S_{7}V_{3}V_{4}$, $F_{1}F_{2}F_{6}S_{14}V_{3}V_{4}$, $F_{1}F_{5}F_{6}S_{14}S_{3}V_{3}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{5}F_{13}S_{7}S_{3}V_{12}$, $F_{3}F_{6}F_{8}S_{14}V_{11}V_{2}$, $F_{3}F_{6}F_{8}S_{14}S_{2}V_{11}$, $F_{3}F_{5}F_{13}S_{7}V_{12}V_{1}$, $F_{2}F_{3}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{10}F_{6}S_{6}V_{11}V_{3}$, $F_{3}F_{6}F_{8}S_{2}V_{11}V_{3}$, $F_{3}F_{5}F_{13}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{5}S_{7}S_{5}V_{4}$, $F_{3}F_{10}F_{6}S_{14}S_{6}V_{3}$, $F_{3}F_{6}F_{8}S_{14}V_{3}V_{2}$, $F_{3}F_{5}F_{13}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{5}S_{5}V_{11}V_{4}$, $F_{2}F_{3}F_{8}S_{14}S_{5}V_{4}$, $F_{3}F_{10}F_{6}S_{6}V_{12}V_{3}$, $F_{3}F_{5}F_{13}S_{3}V_{12}V_{3}$, $F_{3}F_{6}F_{8}S_{14}S_{5}V_{2}$, $F_{3}F_{6}F_{8}S_{2}V_{11}V_{4}$, $F_{10}F_{5}F_{7}S_{7}S_{3}V_{11}$, $F_{2}F_{7}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{6}F_{7}S_{7}S_{5}V_{3}$, $F_{2}F_{7}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{7}F_{13}S_{7}S_{5}V_{3}$, $F_{3}F_{6}F_{7}S_{5}V_{11}V_{3}$, $F_{10}F_{5}F_{7}S_{3}V_{11}V_{3}$, $F_{2}F_{7}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{5}F_{6}S_{7}S_{3}V_{3}$, $F_{1}F_{2}F_{6}S_{7}V_{10}V_{3}$, $F_{1}F_{1}F_{5}S_{7}S_{3}V_{3}$, $F_{1}F_{5}F_{6}S_{3}V_{3}V_{3}$, $F_{1}F_{2}F_{6}S_{7}S_{3}V_{10}$, $F_{3}F_{5}F_{13}S_{7}S_{3}S_{5}$, $F_{3}F_{6}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{10}F_{6}V_{10}V_{11}V_{3}$, $F_{2}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{3}F_{5}S_{7}S_{3}S_{5}$, $F_{3}F_{6}F_{8}V_{3}V_{3}V_{2}$, $F_{2}F_{3}F_{8}S_{7}S_{16}S_{3}$, $F_{3}F_{3}F_{5}S_{3}S_{5}V_{11}$, $F_{3}F_{5}F_{13}S_{3}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{10}F_{6}S_{3}V_{10}V_{11}$, $F_{10}F_{5}F_{7}S_{7}S_{14}S_{3}$, $F_{3}F_{6}F_{7}S_{7}S_{14}S_{2}$, $F_{2}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{6}F_{7}S_{7}S_{2}V_{3}$, $F_{1}F_{7}F_{13}S_{7}V_{3}V_{4}$, $F_{2}F_{7}F_{8}S_{14}V_{3}V_{4}$, $F_{10}F_{5}F_{7}S_{14}S_{3}V_{3}$, $F_{3}F_{6}F_{7}S_{7}S_{2}V_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{3}$, $F_{3}F_{3}F_{6}S_{7}V_{10}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{3}V_{3}V_{3}$, $F_{3}F_{3}F_{6}S_{7}S_{3}V_{10}$, $F_{3}F_{5}F_{13}S_{7}S_{3}V_{4}$, $F_{3}F_{6}F_{8}S_{14}S_{2}V_{3}$, $F_{3}F_{10}F_{6}S_{14}V_{10}V_{3}$, $F_{3}F_{3}F_{5}S_{7}V_{9}V_{4}$, $F_{2}F_{3}F_{8}S_{7}S_{3}V_{4}$, $F_{3}F_{6}F_{8}S_{2}V_{3}V_{3}$, $F_{3}F_{3}F_{5}S_{7}S_{3}V_{9}$, $F_{2}F_{3}F_{8}S_{14}S_{3}V_{4}$, $F_{3}F_{5}F_{13}S_{3}V_{3}V_{4}$, $F_{3}F_{6}F_{8}S_{2}V_{3}V_{4}$, $F_{3}F_{10}F_{6}S_{14}S_{3}V_{10}$, $F_{10}F_{5}F_{7}S_{7}S_{3}V_{12}$, $F_{2}F_{7}F_{8}S_{14}V_{11}V_{2}$, $F_{3}F_{6}F_{7}S_{14}S_{2}V_{11}$, $F_{1}F_{7}F_{13}S_{7}V_{12}V_{1}$, $F_{2}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{10}F_{5}F_{7}S_{6}V_{11}V_{3}$, $F_{3}F_{6}F_{7}S_{2}V_{11}V_{3}$, $F_{1}F_{7}F_{13}S_{7}S_{5}V_{1}$, $F_{3}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{10}F_{5}F_{7}S_{14}S_{6}V_{3}$, $F_{2}F_{7}F_{8}S_{14}V_{3}V_{2}$, $F_{1}F_{7}F_{13}S_{7}V_{4}V_{1}$, $F_{3}F_{6}F_{7}S_{5}V_{11}V_{4}$, $F_{2}F_{7}F_{8}S_{14}S_{5}V_{4}$, $F_{10}F_{5}F_{7}S_{6}V_{12}V_{3}$, $F_{10}F_{5}F_{7}S_{3}V_{12}V_{3}$, $F_{2}F_{7}F_{8}S_{14}S_{5}V_{2}$, $F_{3}F_{6}F_{7}S_{2}V_{11}V_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{3}S_{5}$, $F_{3}F_{5}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{3}F_{6}V_{10}V_{11}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{3}F_{6}S_{7}S_{3}S_{5}$, $F_{3}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{3}$, $F_{3}F_{3}F_{6}S_{3}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{3}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{3}F_{6}S_{3}V_{10}V_{11}$, $F_{1}F_{5}F_{6}S_{7}S_{3}V_{4}$, $F_{1}F_{5}F_{6}S_{14}S_{2}V_{3}$, $F_{1}F_{2}F_{6}S_{14}V_{10}V_{3}$, $F_{1}F_{1}F_{5}S_{7}V_{9}V_{4}$, $F_{1}F_{2}F_{6}S_{7}S_{3}V_{4}$, $F_{1}F_{5}F_{6}S_{2}V_{3}V_{3}$, $F_{1}F_{1}F_{5}S_{7}S_{3}V_{9}$, $F_{1}F_{2}F_{6}S_{14}S_{3}V_{4}$, $F_{1}F_{5}F_{6}S_{3}V_{3}V_{4}$, $F_{1}F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{1}F_{2}F_{6}S_{14}S_{3}V_{10}$, $F_{3}F_{6}F_{8}V_{11}V_{4}V_{2}$, $F_{3}F_{6}F_{8}S_{14}S_{2}S_{5}$, $F_{3}F_{5}F_{13}V_{12}V_{3}V_{1}$, $F_{3}F_{10}F_{6}V_{10}V_{12}V_{3}$, $F_{2}F_{3}F_{8}S_{14}S_{16}S_{5}$, $F_{3}F_{3}F_{5}V_{9}V_{11}V_{4}$, $F_{3}F_{10}F_{6}S_{3}S_{6}V_{11}$, $F_{3}F_{6}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{5}F_{13}S_{5}V_{3}V_{1}$, $F_{3}F_{3}F_{5}S_{3}V_{9}V_{11}$, $F_{3}F_{10}F_{6}S_{14}S_{3}S_{6}$, $F_{3}F_{6}F_{8}V_{3}V_{4}V_{2}$, $F_{3}F_{5}F_{13}V_{3}V_{4}V_{1}$, $F_{2}F_{3}F_{8}S_{14}S_{16}S_{3}$, $F_{3}F_{10}F_{6}S_{3}S_{6}V_{12}$, $F_{3}F_{6}F_{8}S_{5}V_{4}V_{2}$, $F_{3}F_{6}F_{8}S_{2}S_{5}V_{4}$, $F_{3}F_{10}F_{6}S_{3}V_{10}V_{12}$, $F_{5}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{6}V_{11}$, $F_{3}F_{6}F_{7}S_{7}V_{12}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{6}V_{3}$, $F_{1}F_{7}F_{8}S_{7}S_{14}S_{5}$, $F_{3}F_{6}F_{7}V_{11}V_{12}V_{3}$, $F_{5}F_{7}F_{8}V_{11}V_{3}V_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{5}S_{6}$, $F_{1}F_{5}F_{6}S_{7}V_{3}V_{4}$, $F_{1}F_{1}F_{2}S_{7}S_{14}S_{3}$, $F_{1}F_{5}F_{6}V_{3}V_{3}V_{4}$, $F_{1}F_{5}F_{6}S_{7}S_{2}S_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{6}F_{8}S_{6}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{1}$, $F_{2}F_{3}F_{3}S_{7}S_{3}V_{12}$, $F_{3}F_{6}F_{8}S_{6}V_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{1}$, $F_{2}F_{3}F_{3}S_{3}V_{11}V_{12}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{6}F_{8}S_{5}S_{6}V_{3}$, $F_{3}F_{6}F_{8}S_{2}S_{3}V_{11}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{1}F_{7}F_{8}S_{7}S_{14}S_{3}$, $F_{5}F_{7}F_{8}V_{3}V_{3}V_{4}$, $F_{3}F_{6}F_{7}S_{7}S_{2}S_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{4}$, $F_{2}F_{3}F_{3}S_{7}S_{3}V_{9}$, $F_{3}F_{5}F_{8}S_{3}V_{3}V_{4}$, $F_{3}F_{6}F_{8}S_{2}S_{3}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{7}F_{8}S_{6}V_{11}V_{3}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{6}F_{7}S_{7}S_{3}V_{12}$, $F_{5}F_{7}F_{8}S_{6}V_{3}V_{3}$, $F_{1}F_{7}F_{8}S_{7}S_{3}V_{1}$, $F_{3}F_{6}F_{7}S_{3}V_{11}V_{12}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{5}F_{7}F_{8}S_{5}S_{6}V_{3}$, $F_{3}F_{6}F_{7}S_{2}S_{3}V_{11}$, $F_{1}F_{1}F_{2}S_{7}S_{3}V_{9}$, $F_{1}F_{5}F_{6}S_{2}S_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{3}S_{6}V_{11}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{1}$, $F_{2}F_{3}F_{3}S_{3}V_{9}V_{11}$, $F_{3}F_{6}F_{8}S_{3}S_{6}V_{3}$, $F_{3}F_{5}F_{8}S_{3}V_{3}V_{1}$, $F_{3}F_{6}F_{8}S_{3}S_{5}S_{6}$, $F_{3}F_{6}F_{8}S_{2}S_{3}S_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{14}S_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{14}S_{6}$, $F_{2}F_{6}F_{7}S_{7}V_{12}V_{3}$, $F_{5}F_{6}F_{7}S_{7}S_{6}V_{3}$, $F_{1}F_{5}F_{7}S_{7}V_{11}V_{4}$, $F_{2}F_{6}F_{7}S_{14}V_{12}V_{3}$, $F_{5}F_{6}F_{7}S_{14}S_{5}V_{3}$, $F_{5}F_{6}F_{7}S_{7}S_{6}V_{4}$, $F_{3}F_{5}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{7}V_{3}V_{2}$, $F_{1}F_{2}F_{3}S_{7}S_{3}V_{11}$, $F_{3}F_{5}F_{6}S_{5}V_{3}V_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{3}V_{2}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{4}$, $F_{3}F_{6}F_{6}S_{14}S_{6}V_{3}$, $F_{3}F_{6}F_{6}S_{14}V_{3}V_{2}$, $F_{3}F_{5}F_{5}S_{7}V_{4}V_{1}$, $F_{2}F_{2}F_{3}S_{7}S_{3}V_{12}$, $F_{3}F_{6}F_{6}S_{6}V_{3}V_{3}$, $F_{3}F_{5}F_{5}S_{7}S_{3}V_{1}$, $F_{2}F_{2}F_{3}S_{14}S_{3}V_{12}$, $F_{3}F_{5}F_{5}S_{5}V_{3}V_{4}$, $F_{3}F_{6}F_{6}S_{6}V_{3}V_{4}$, $F_{3}F_{6}F_{6}S_{14}S_{3}V_{2}$, $F_{5}F_{6}F_{7}S_{7}S_{5}V_{3}$, $F_{2}F_{6}F_{7}S_{7}V_{3}V_{2}$, $F_{1}F_{5}F_{7}S_{7}S_{3}V_{11}$, $F_{5}F_{6}F_{7}S_{5}V_{3}V_{3}$, $F_{2}F_{6}F_{7}S_{7}S_{3}V_{2}$, $F_{3}F_{5}F_{5}S_{7}S_{3}S_{5}$, $F_{3}F_{6}F_{6}V_{3}V_{3}V_{2}$, $F_{2}F_{2}F_{3}S_{7}S_{16}S_{3}$, $F_{3}F_{5}F_{5}S_{3}S_{5}V_{3}$, $F_{3}F_{6}F_{6}S_{3}V_{3}V_{2}$, $F_{5}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{5}F_{6}F_{7}S_{14}S_{6}V_{3}$, $F_{2}F_{6}F_{7}S_{14}V_{3}V_{2}$, $F_{1}F_{5}F_{7}S_{7}V_{4}V_{1}$, $F_{2}F_{6}F_{7}S_{7}S_{3}V_{12}$, $F_{5}F_{6}F_{7}S_{6}V_{3}V_{3}$, $F_{1}F_{5}F_{7}S_{7}S_{3}V_{1}$, $F_{2}F_{6}F_{7}S_{14}S_{3}V_{12}$, $F_{5}F_{6}F_{7}S_{5}V_{3}V_{4}$, $F_{5}F_{6}F_{7}S_{6}V_{3}V_{4}$, $F_{2}F_{6}F_{7}S_{14}S_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{7}S_{3}S_{5}$, $F_{3}F_{5}F_{6}V_{3}V_{3}V_{2}$, $F_{1}F_{2}F_{3}S_{7}S_{16}S_{3}$, $F_{3}F_{5}F_{6}S_{3}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{3}V_{3}V_{2}$, $F_{3}F_{6}F_{6}S_{14}S_{3}S_{6}$, $F_{3}F_{6}F_{6}V_{3}V_{4}V_{2}$, $F_{3}F_{5}F_{5}V_{3}V_{4}V_{1}$, $F_{2}F_{2}F_{3}S_{14}S_{16}S_{3}$, $F_{3}F_{6}F_{6}S_{3}S_{6}V_{3}$, $F_{3}F_{5}F_{5}S_{3}V_{3}V_{1}$, $F_{3}F_{6}F_{6}S_{3}S_{6}V_{4}$, $F_{3}F_{6}F_{6}S_{3}V_{4}V_{2}$, $F_{5}F_{7}F_{13}S_{7}V_{12}V_{3}$, $F_{6}F_{7}F_{8}S_{14}S_{5}V_{11}$, $F_{6}F_{7}F_{8}S_{14}V_{11}V_{4}$, $F_{5}F_{7}F_{13}S_{7}S_{6}V_{12}$, $F_{2}F_{7}F_{8}S_{7}S_{14}S_{5}$, $F_{10}F_{6}F_{7}V_{11}V_{12}V_{3}$, $F_{6}F_{7}F_{8}V_{11}V_{3}V_{4}$, $F_{5}F_{7}F_{13}S_{7}S_{5}S_{6}$, $F_{3}F_{5}F_{7}S_{7}V_{11}V_{4}$, $F_{10}F_{6}F_{7}S_{14}V_{12}V_{3}$, $F_{6}F_{7}F_{8}S_{14}S_{5}V_{3}$, $F_{5}F_{7}F_{13}S_{7}S_{6}V_{4}$, $F_{3}F_{5}F_{7}V_{11}V_{11}V_{4}$, $F_{2}F_{7}F_{8}S_{14}S_{14}S_{5}$, $F_{10}F_{6}F_{7}V_{12}V_{12}V_{3}$, $F_{5}F_{7}F_{13}V_{12}V_{3}V_{3}$, $F_{6}F_{7}F_{8}S_{14}S_{5}S_{5}$, $F_{6}F_{7}F_{8}V_{11}V_{4}V_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{3}$, $F_{3}F_{6}F_{8}S_{3}V_{11}V_{3}$, $F_{2}F_{3}F_{3}S_{7}S_{3}V_{11}$, $F_{3}F_{6}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{2}$, $F_{2}F_{3}F_{3}S_{3}V_{11}V_{11}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{5}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{3}S_{3}V_{11}$, $F_{1}F_{5}F_{5}S_{7}V_{3}V_{4}$, $F_{1}F_{6}F_{6}S_{14}V_{3}V_{4}$, $F_{1}F_{6}F_{6}S_{14}S_{3}V_{3}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{4}$, $F_{1}F_{2}F_{2}S_{7}S_{14}S_{3}$, $F_{1}F_{6}F_{6}V_{3}V_{3}V_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{2}S_{3}$, $F_{1}F_{2}F_{2}S_{14}S_{14}S_{3}$, $F_{1}F_{5}F_{5}V_{3}V_{3}V_{4}$, $F_{1}F_{6}F_{6}V_{3}V_{4}V_{4}$, $F_{1}F_{6}F_{6}S_{14}S_{3}S_{3}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{4}$, $F_{3}F_{6}F_{8}S_{14}S_{5}V_{4}$, $F_{3}F_{6}F_{13}S_{6}V_{12}V_{3}$, $F_{3}F_{6}F_{13}S_{3}V_{12}V_{3}$, $F_{3}F_{5}F_{8}S_{2}V_{11}V_{4}$, $F_{2}F_{3}F_{10}S_{3}V_{11}V_{12}$, $F_{3}F_{6}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{6}F_{13}S_{5}S_{6}V_{3}$, $F_{3}F_{5}F_{8}S_{2}S_{3}V_{11}$, $F_{2}F_{3}F_{10}S_{14}S_{3}V_{12}$, $F_{3}F_{6}F_{13}S_{6}V_{3}V_{4}$, $F_{3}F_{6}F_{8}S_{14}S_{3}V_{2}$, $F_{2}F_{3}F_{10}S_{3}V_{12}V_{12}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{4}$, $F_{3}F_{6}F_{8}S_{5}V_{4}V_{4}$, $F_{3}F_{6}F_{13}S_{3}S_{3}V_{12}$, $F_{5}F_{7}F_{13}S_{7}S_{5}V_{3}$, $F_{6}F_{7}F_{8}S_{5}V_{11}V_{3}$, $F_{10}F_{6}F_{7}S_{3}V_{11}V_{3}$, $F_{3}F_{5}F_{7}S_{7}S_{3}V_{11}$, $F_{6}F_{7}F_{8}S_{5}V_{3}V_{3}$, $F_{2}F_{7}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{5}F_{7}S_{3}V_{11}V_{11}$, $F_{5}F_{7}F_{13}S_{5}V_{3}V_{3}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{3}$, $F_{10}F_{6}F_{7}S_{3}S_{3}V_{11}$, $F_{1}F_{5}F_{5}S_{7}S_{3}V_{3}$, $F_{1}F_{6}F_{6}S_{3}V_{3}V_{3}$, $F_{1}F_{2}F_{2}S_{7}S_{3}V_{10}$, $F_{1}F_{5}F_{5}S_{3}V_{3}V_{3}$, $F_{1}F_{6}F_{6}S_{3}S_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{3}S_{5}V_{11}$, $F_{3}F_{6}F_{13}S_{3}S_{5}V_{3}$, $F_{2}F_{3}F_{10}S_{3}V_{10}V_{11}$, $F_{3}F_{6}F_{8}S_{3}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{3}S_{5}S_{5}$, $F_{3}F_{6}F_{13}S_{3}S_{3}S_{5}$, $F_{5}F_{7}F_{13}S_{7}V_{3}V_{4}$, $F_{6}F_{7}F_{8}S_{14}V_{3}V_{4}$, $F_{10}F_{6}F_{7}S_{14}S_{3}V_{3}$, $F_{3}F_{5}F_{7}S_{7}S_{2}V_{4}$, $F_{2}F_{7}F_{8}S_{7}S_{14}S_{3}$, $F_{6}F_{7}F_{8}V_{3}V_{3}V_{4}$, $F_{3}F_{5}F_{7}S_{7}S_{2}S_{3}$, $F_{2}F_{7}F_{8}S_{14}S_{14}S_{3}$, $F_{5}F_{7}F_{13}V_{3}V_{3}V_{4}$, $F_{6}F_{7}F_{8}V_{3}V_{4}V_{4}$, $F_{10}F_{6}F_{7}S_{14}S_{3}S_{3}$, $F_{3}F_{6}F_{8}S_{3}V_{3}V_{3}$, $F_{2}F_{3}F_{3}S_{7}S_{3}V_{10}$, $F_{3}F_{6}F_{8}S_{3}S_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{14}S_{3}V_{4}$, $F_{3}F_{6}F_{13}S_{3}V_{3}V_{4}$, $F_{3}F_{5}F_{8}S_{2}V_{3}V_{4}$, $F_{2}F_{3}F_{10}S_{14}S_{3}V_{10}$, $F_{3}F_{6}F_{8}S_{3}V_{3}V_{4}$, $F_{3}F_{5}F_{8}S_{2}S_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{3}V_{4}V_{4}$, $F_{3}F_{6}F_{13}S_{3}S_{3}V_{4}$, $F_{6}F_{7}F_{8}S_{5}V_{11}V_{4}$, $F_{6}F_{7}F_{8}S_{14}S_{5}V_{4}$, $F_{5}F_{7}F_{13}S_{6}V_{12}V_{3}$, $F_{10}F_{6}F_{7}S_{3}V_{12}V_{3}$, $F_{3}F_{5}F_{7}S_{2}V_{11}V_{4}$, $F_{10}F_{6}F_{7}S_{3}V_{11}V_{12}$, $F_{6}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{5}F_{7}F_{13}S_{5}S_{6}V_{3}$, $F_{3}F_{5}F_{7}S_{2}S_{3}V_{11}$, $F_{10}F_{6}F_{7}S_{14}S_{3}V_{12}$, $F_{5}F_{7}F_{13}S_{6}V_{3}V_{4}$, $F_{2}F_{7}F_{8}S_{14}S_{3}V_{2}$, $F_{10}F_{6}F_{7}S_{3}V_{12}V_{12}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{4}$, $F_{6}F_{7}F_{8}S_{5}V_{4}V_{4}$, $F_{10}F_{6}F_{7}S_{3}S_{3}V_{12}$, $F_{3}F_{6}F_{8}S_{3}S_{5}V_{11}$, $F_{3}F_{6}F_{8}S_{3}S_{5}V_{3}$, $F_{2}F_{3}F_{3}S_{3}V_{10}V_{11}$, $F_{3}F_{5}F_{8}S_{3}V_{3}V_{2}$, $F_{3}F_{6}F_{8}S_{3}S_{5}S_{5}$, $F_{3}F_{6}F_{8}S_{3}S_{3}S_{5}$, $F_{1}F_{6}F_{6}S_{14}S_{3}V_{4}$, $F_{1}F_{6}F_{6}S_{3}V_{3}V_{4}$, $F_{1}F_{5}F_{5}S_{2}V_{3}V_{4}$, $F_{1}F_{2}F_{2}S_{14}S_{3}V_{10}$, $F_{1}F_{5}F_{5}S_{2}S_{3}V_{3}$, $F_{1}F_{6}F_{6}S_{3}V_{4}V_{4}$, $F_{1}F_{6}F_{6}S_{3}S_{3}V_{4}$, $F_{3}F_{6}F_{13}S_{3}S_{6}V_{12}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{4}$, $F_{2}F_{3}F_{10}S_{3}V_{10}V_{12}$, $F_{3}F_{6}F_{13}S_{3}S_{5}S_{6}$, $F_{3}F_{5}F_{8}S_{2}S_{3}S_{5}$, $F_{3}F_{6}F_{13}S_{3}S_{6}V_{4}$, $F_{3}F_{6}F_{8}S_{3}V_{4}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{3}$} {{$F_{3}F_{7}F_{8}S_{7}V_{11}V_{5}$, $F_{3}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{11}F_{5}F_{7}S_{7}S_{6}V_{11}$, $F_{2}F_{5}F_{7}S_{7}S_{6}V_{11}$, $F_{1}F_{7}F_{14}S_{7}S_{9}S_{5}$, $F_{1}F_{6}F_{7}S_{7}S_{14}S_{5}$, $F_{3}F_{7}F_{8}V_{11}V_{11}V_{5}$, $F_{3}F_{7}F_{8}V_{11}V_{11}V_{4}$, $F_{11}F_{5}F_{7}S_{7}S_{9}S_{6}$, $F_{2}F_{5}F_{7}S_{7}S_{14}S_{6}$, $F_{4}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{4}F_{5}F_{8}S_{7}S_{4}V_{11}$, $F_{1}F_{5}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{4}F_{6}S_{7}V_{3}V_{5}$, $F_{1}F_{3}F_{6}S_{7}V_{3}V_{4}$, $F_{4}F_{5}F_{8}S_{7}S_{4}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{2}V_{3}$, $F_{1}F_{4}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{1}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{4}F_{6}V_{11}V_{3}V_{5}$, $F_{1}F_{3}F_{6}V_{11}V_{3}V_{4}$, $F_{4}F_{5}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{5}F_{8}V_{11}V_{3}V_{2}$, $F_{4}F_{5}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{5}F_{14}S_{7}S_{9}V_{2}$, $F_{3}F_{5}F_{6}S_{7}S_{14}V_{2}$, $F_{3}F_{8}F_{8}S_{4}V_{11}V_{11}$, $F_{3}F_{8}F_{8}S_{2}V_{11}V_{11}$, $F_{3}F_{5}F_{14}S_{7}S_{9}V_{1}$, $F_{3}F_{5}F_{6}S_{7}S_{14}V_{1}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{5}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{11}F_{6}S_{6}V_{11}V_{3}$, $F_{2}F_{3}F_{6}S_{6}V_{11}V_{3}$, $F_{3}F_{8}F_{8}S_{4}V_{11}V_{3}$, $F_{3}F_{8}F_{8}S_{2}V_{11}V_{3}$, $F_{3}F_{5}F_{14}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{6}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{8}S_{5}V_{11}V_{5}$, $F_{3}F_{3}F_{8}S_{5}V_{11}V_{4}$, $F_{3}F_{11}F_{6}S_{9}S_{6}V_{3}$, $F_{2}F_{3}F_{6}S_{14}S_{6}V_{3}$, $F_{3}F_{5}F_{14}S_{9}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{14}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{5}S_{4}V_{11}$, $F_{3}F_{8}F_{8}S_{2}S_{5}V_{11}$, $F_{11}F_{5}F_{7}S_{7}V_{11}V_{2}$, $F_{2}F_{5}F_{7}S_{7}V_{11}V_{2}$, $F_{3}F_{7}F_{8}S_{7}S_{4}V_{11}$, $F_{3}F_{7}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{7}F_{8}S_{7}V_{3}V_{5}$, $F_{3}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{7}F_{8}S_{7}S_{4}V_{3}$, $F_{3}F_{7}F_{8}S_{7}S_{2}V_{3}$, $F_{1}F_{7}F_{14}S_{7}S_{5}S_{5}$, $F_{1}F_{6}F_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{7}F_{8}V_{11}V_{3}V_{5}$, $F_{3}F_{7}F_{8}V_{11}V_{3}V_{4}$, $F_{11}F_{5}F_{7}V_{11}V_{3}V_{2}$, $F_{2}F_{5}F_{7}V_{11}V_{3}V_{2}$, $F_{3}F_{7}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{7}F_{8}S_{7}S_{2}S_{5}$, $F_{4}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{4}F_{6}S_{7}S_{16}V_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{16}V_{3}$, $F_{1}F_{4}F_{8}S_{7}S_{3}S_{5}$, $F_{1}F_{1}F_{8}S_{7}S_{3}S_{5}$, $F_{4}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{1}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{4}F_{6}S_{7}S_{16}S_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{16}S_{3}$, $F_{3}F_{5}F_{14}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{6}S_{7}S_{5}V_{2}$, $F_{3}F_{11}F_{6}S_{16}V_{11}V_{3}$, $F_{2}F_{3}F_{6}S_{16}V_{11}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{13}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{9}$, $F_{3}F_{3}F_{8}S_{7}S_{3}V_{5}$, $F_{3}F_{3}F_{8}S_{7}S_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{4}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{2}V_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{3}V_{13}$, $F_{3}F_{3}F_{8}S_{7}S_{3}V_{9}$, $F_{3}F_{3}F_{8}S_{3}V_{11}V_{5}$, $F_{3}F_{3}F_{8}S_{3}V_{11}V_{4}$, $F_{3}F_{5}F_{14}S_{5}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{5}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{5}S_{4}V_{3}$, $F_{3}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{11}F_{6}S_{16}S_{3}V_{11}$, $F_{2}F_{3}F_{6}S_{16}S_{3}V_{11}$, $F_{11}F_{5}F_{7}S_{7}S_{9}V_{2}$, $F_{2}F_{5}F_{7}S_{7}S_{14}V_{2}$, $F_{3}F_{7}F_{8}S_{4}V_{11}V_{11}$, $F_{3}F_{7}F_{8}S_{2}V_{11}V_{11}$, $F_{1}F_{7}F_{14}S_{7}S_{9}V_{1}$, $F_{1}F_{6}F_{7}S_{7}S_{14}V_{1}$, $F_{3}F_{7}F_{8}S_{7}S_{5}V_{5}$, $F_{3}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{11}F_{5}F_{7}S_{6}V_{11}V_{3}$, $F_{2}F_{5}F_{7}S_{6}V_{11}V_{3}$, $F_{3}F_{7}F_{8}S_{4}V_{11}V_{3}$, $F_{3}F_{7}F_{8}S_{2}V_{11}V_{3}$, $F_{1}F_{7}F_{14}S_{7}S_{5}V_{1}$, $F_{1}F_{6}F_{7}S_{7}S_{5}V_{1}$, $F_{3}F_{7}F_{8}S_{5}V_{11}V_{5}$, $F_{3}F_{7}F_{8}S_{5}V_{11}V_{4}$, $F_{11}F_{5}F_{7}S_{9}S_{6}V_{3}$, $F_{2}F_{5}F_{7}S_{14}S_{6}V_{3}$, $F_{11}F_{5}F_{7}S_{9}V_{3}V_{2}$, $F_{2}F_{5}F_{7}S_{14}V_{3}V_{2}$, $F_{3}F_{7}F_{8}S_{5}S_{4}V_{11}$, $F_{3}F_{7}F_{8}S_{2}S_{5}V_{11}$, $F_{4}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{4}F_{5}F_{8}S_{4}V_{11}V_{3}$, $F_{1}F_{5}F_{8}S_{2}V_{11}V_{3}$, $F_{3}F_{4}F_{6}S_{16}V_{11}V_{3}$, $F_{1}F_{3}F_{6}S_{16}V_{11}V_{3}$, $F_{1}F_{4}F_{8}S_{7}S_{5}V_{13}$, $F_{1}F_{1}F_{8}S_{7}S_{5}V_{9}$, $F_{3}F_{4}F_{6}S_{7}S_{3}V_{5}$, $F_{1}F_{3}F_{6}S_{7}S_{3}V_{4}$, $F_{4}F_{5}F_{8}S_{4}V_{3}V_{3}$, $F_{1}F_{5}F_{8}S_{2}V_{3}V_{3}$, $F_{1}F_{4}F_{8}S_{7}S_{3}V_{13}$, $F_{1}F_{1}F_{8}S_{7}S_{3}V_{9}$, $F_{3}F_{4}F_{6}S_{3}V_{11}V_{5}$, $F_{1}F_{3}F_{6}S_{3}V_{11}V_{4}$, $F_{4}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{4}F_{5}F_{8}S_{5}S_{4}V_{3}$, $F_{1}F_{5}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{4}F_{6}S_{16}S_{3}V_{11}$, $F_{1}F_{3}F_{6}S_{16}S_{3}V_{11}$, $F_{3}F_{5}F_{14}S_{9}V_{3}V_{1}$, $F_{3}F_{5}F_{6}S_{14}V_{3}V_{1}$, $F_{3}F_{11}F_{6}S_{16}S_{9}V_{3}$, $F_{2}F_{3}F_{6}S_{14}S_{16}V_{3}$, $F_{3}F_{3}F_{8}S_{5}V_{11}V_{13}$, $F_{3}F_{3}F_{8}S_{5}V_{9}V_{11}$, $F_{3}F_{11}F_{6}S_{3}S_{6}V_{11}$, $F_{2}F_{3}F_{6}S_{3}S_{6}V_{11}$, $F_{3}F_{5}F_{14}S_{5}V_{3}V_{1}$, $F_{3}F_{5}F_{6}S_{5}V_{3}V_{1}$, $F_{3}F_{3}F_{8}S_{3}V_{11}V_{13}$, $F_{3}F_{3}F_{8}S_{3}V_{9}V_{11}$, $F_{3}F_{11}F_{6}S_{9}S_{3}S_{6}$, $F_{2}F_{3}F_{6}S_{14}S_{3}S_{6}$, $F_{3}F_{8}F_{8}S_{5}S_{5}S_{4}$, $F_{3}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{11}F_{6}S_{16}S_{9}S_{3}$, $F_{2}F_{3}F_{6}S_{14}S_{16}S_{3}$, $F_{3}F_{7}F_{14}S_{7}S_{5}V_{11}$, $F_{3}F_{6}F_{7}S_{7}S_{5}V_{11}$, $F_{11}F_{7}F_{8}S_{7}V_{11}V_{5}$, $F_{2}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{1}F_{7}F_{13}S_{7}S_{9}V_{3}$, $F_{1}F_{7}F_{13}S_{7}S_{14}V_{3}$, $F_{3}F_{7}F_{14}S_{5}V_{11}V_{11}$, $F_{3}F_{6}F_{7}S_{5}V_{11}V_{11}$, $F_{11}F_{7}F_{8}S_{7}S_{9}V_{5}$, $F_{2}F_{7}F_{8}S_{7}S_{14}V_{4}$, $F_{4}F_{5}F_{14}S_{7}S_{3}V_{11}$, $F_{1}F_{5}F_{6}S_{7}S_{3}V_{11}$, $F_{4}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{4}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{3}$, $F_{4}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{4}F_{9}S_{7}S_{5}V_{3}$, $F_{1}F_{1}F_{5}S_{7}S_{5}V_{3}$, $F_{3}F_{4}F_{8}S_{5}V_{11}V_{3}$, $F_{1}F_{3}F_{8}S_{5}V_{11}V_{3}$, $F_{4}F_{5}F_{14}S_{3}V_{11}V_{3}$, $F_{1}F_{5}F_{6}S_{3}V_{11}V_{3}$, $F_{4}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{13}S_{7}S_{9}S_{3}$, $F_{3}F_{5}F_{13}S_{7}S_{14}S_{3}$, $F_{3}F_{8}F_{14}V_{11}V_{11}V_{2}$, $F_{3}F_{6}F_{8}V_{11}V_{11}V_{2}$, $F_{3}F_{8}F_{14}S_{7}S_{9}S_{4}$, $F_{3}F_{6}F_{8}S_{7}S_{14}S_{2}$, $F_{3}F_{3}F_{9}S_{7}S_{5}S_{5}$, $F_{3}F_{3}F_{5}S_{7}S_{5}S_{5}$, $F_{3}F_{11}F_{8}V_{11}V_{3}V_{5}$, $F_{2}F_{3}F_{8}V_{11}V_{3}V_{4}$, $F_{3}F_{8}F_{14}V_{11}V_{3}V_{2}$, $F_{3}F_{6}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{8}F_{14}S_{7}S_{5}S_{4}$, $F_{3}F_{6}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{9}S_{5}S_{5}V_{11}$, $F_{3}F_{3}F_{5}S_{5}S_{5}V_{11}$, $F_{3}F_{11}F_{8}S_{9}V_{3}V_{5}$, $F_{2}F_{3}F_{8}S_{14}V_{3}V_{4}$, $F_{3}F_{5}F_{13}S_{9}S_{3}V_{3}$, $F_{3}F_{5}F_{13}S_{14}S_{3}V_{3}$, $F_{3}F_{8}F_{14}S_{5}V_{11}V_{2}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{2}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{11}$, $F_{11}F_{5}F_{9}S_{7}V_{11}V_{5}$, $F_{2}F_{5}F_{5}S_{7}V_{11}V_{4}$, $F_{1}F_{9}F_{14}S_{7}S_{9}V_{3}$, $F_{1}F_{5}F_{6}S_{7}S_{14}V_{3}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{11}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{11}$, $F_{11}F_{5}F_{9}S_{7}S_{9}V_{5}$, $F_{2}F_{5}F_{5}S_{7}S_{14}V_{4}$, $F_{4}F_{5}F_{14}S_{7}S_{4}V_{11}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{11}$, $F_{3}F_{4}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{5}S_{5}$, $F_{4}F_{5}F_{14}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{6}S_{7}S_{2}S_{5}$, $F_{1}F_{4}F_{9}S_{7}V_{3}V_{5}$, $F_{1}F_{1}F_{5}S_{7}V_{3}V_{4}$, $F_{3}F_{4}F_{8}S_{5}S_{5}V_{11}$, $F_{1}F_{3}F_{8}S_{5}S_{5}V_{11}$, $F_{4}F_{8}F_{8}S_{5}V_{11}V_{2}$, $F_{1}F_{8}F_{8}S_{5}V_{11}V_{2}$, $F_{4}F_{5}F_{14}S_{7}S_{4}V_{5}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{8}F_{14}S_{7}S_{9}V_{2}$, $F_{3}F_{6}F_{8}S_{7}S_{14}V_{2}$, $F_{3}F_{8}F_{14}S_{4}V_{11}V_{11}$, $F_{3}F_{6}F_{8}S_{2}V_{11}V_{11}$, $F_{3}F_{5}F_{13}S_{7}S_{9}V_{1}$, $F_{3}F_{5}F_{13}S_{7}S_{14}V_{1}$, $F_{3}F_{3}F_{9}S_{7}S_{5}V_{5}$, $F_{3}F_{3}F_{5}S_{7}S_{5}V_{4}$, $F_{3}F_{11}F_{8}S_{5}V_{11}V_{5}$, $F_{2}F_{3}F_{8}S_{5}V_{11}V_{4}$, $F_{3}F_{8}F_{14}S_{5}S_{4}V_{11}$, $F_{3}F_{6}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{5}F_{13}S_{7}V_{1}V_{5}$, $F_{3}F_{5}F_{13}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{9}S_{5}V_{11}V_{5}$, $F_{3}F_{3}F_{5}S_{5}V_{11}V_{4}$, $F_{3}F_{11}F_{8}S_{9}S_{5}V_{5}$, $F_{2}F_{3}F_{8}S_{14}S_{5}V_{4}$, $F_{3}F_{8}F_{14}S_{9}S_{5}V_{2}$, $F_{3}F_{6}F_{8}S_{14}S_{5}V_{2}$, $F_{3}F_{8}F_{14}S_{4}V_{11}V_{5}$, $F_{3}F_{6}F_{8}S_{2}V_{11}V_{4}$, $F_{11}F_{5}F_{9}S_{7}S_{3}V_{11}$, $F_{2}F_{5}F_{5}S_{7}S_{3}V_{11}$, $F_{3}F_{8}F_{9}S_{7}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{8}F_{9}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{9}F_{14}S_{7}S_{5}V_{3}$, $F_{1}F_{5}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{3}$, $F_{11}F_{5}F_{9}S_{3}V_{11}V_{3}$, $F_{2}F_{5}F_{5}S_{3}V_{11}V_{3}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{11}F_{7}F_{8}S_{7}V_{11}V_{2}$, $F_{2}F_{7}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{7}F_{14}S_{7}S_{4}V_{11}$, $F_{3}F_{6}F_{7}S_{7}S_{2}V_{11}$, $F_{3}F_{7}F_{14}S_{7}S_{5}S_{5}$, $F_{3}F_{6}F_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{7}F_{14}S_{7}S_{5}S_{4}$, $F_{3}F_{6}F_{7}S_{7}S_{2}S_{5}$, $F_{1}F_{7}F_{13}S_{7}V_{3}V_{5}$, $F_{1}F_{7}F_{13}S_{7}V_{3}V_{4}$, $F_{3}F_{7}F_{14}S_{5}S_{5}V_{11}$, $F_{3}F_{6}F_{7}S_{5}S_{5}V_{11}$, $F_{11}F_{7}F_{8}S_{5}V_{11}V_{2}$, $F_{2}F_{7}F_{8}S_{5}V_{11}V_{2}$, $F_{3}F_{7}F_{14}S_{7}S_{4}V_{5}$, $F_{3}F_{6}F_{7}S_{7}S_{2}V_{4}$, $F_{3}F_{4}F_{8}S_{7}S_{16}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{16}V_{3}$, $F_{4}F_{5}F_{14}S_{7}S_{3}S_{5}$, $F_{1}F_{5}F_{6}S_{7}S_{3}S_{5}$, $F_{3}F_{4}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{4}F_{9}S_{7}V_{3}V_{2}$, $F_{1}F_{1}F_{5}S_{7}V_{3}V_{2}$, $F_{4}F_{5}F_{14}S_{3}S_{5}V_{3}$, $F_{1}F_{5}F_{6}S_{3}S_{5}V_{3}$, $F_{4}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{4}F_{8}S_{7}S_{16}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{16}V_{2}$, $F_{3}F_{8}F_{14}S_{7}S_{5}V_{2}$, $F_{3}F_{6}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{8}F_{14}S_{4}V_{11}V_{3}$, $F_{3}F_{6}F_{8}S_{2}V_{11}V_{3}$, $F_{3}F_{11}F_{8}S_{16}V_{11}V_{3}$, $F_{2}F_{3}F_{8}S_{16}V_{11}V_{3}$, $F_{3}F_{3}F_{9}S_{7}S_{5}V_{13}$, $F_{3}F_{3}F_{5}S_{7}S_{5}V_{9}$, $F_{3}F_{5}F_{13}S_{7}S_{3}V_{5}$, $F_{3}F_{5}F_{13}S_{7}S_{3}V_{4}$, $F_{3}F_{11}F_{8}S_{16}S_{5}V_{11}$, $F_{2}F_{3}F_{8}S_{16}S_{5}V_{11}$, $F_{3}F_{3}F_{9}S_{7}V_{13}V_{5}$, $F_{3}F_{3}F_{5}S_{7}V_{9}V_{4}$, $F_{3}F_{3}F_{9}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{5}S_{7}S_{5}V_{2}$, $F_{3}F_{8}F_{14}S_{5}V_{3}V_{2}$, $F_{3}F_{6}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{8}F_{14}S_{5}S_{4}V_{3}$, $F_{3}F_{6}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{3}F_{9}S_{7}V_{13}V_{2}$, $F_{3}F_{3}F_{5}S_{7}V_{9}V_{2}$, $F_{3}F_{3}F_{9}S_{5}V_{11}V_{2}$, $F_{3}F_{3}F_{5}S_{5}V_{11}V_{2}$, $F_{3}F_{5}F_{13}S_{3}V_{3}V_{5}$, $F_{3}F_{5}F_{13}S_{3}V_{3}V_{4}$, $F_{3}F_{8}F_{14}S_{5}S_{5}V_{2}$, $F_{3}F_{6}F_{8}S_{5}S_{5}V_{2}$, $F_{3}F_{8}F_{14}S_{4}V_{3}V_{5}$, $F_{3}F_{6}F_{8}S_{2}V_{3}V_{4}$, $F_{3}F_{11}F_{8}S_{16}V_{11}V_{2}$, $F_{2}F_{3}F_{8}S_{16}V_{11}V_{2}$, $F_{11}F_{5}F_{9}S_{7}S_{9}S_{3}$, $F_{2}F_{5}F_{5}S_{7}S_{14}S_{3}$, $F_{3}F_{8}F_{9}V_{11}V_{11}V_{2}$, $F_{3}F_{5}F_{8}V_{11}V_{11}V_{2}$, $F_{1}F_{9}F_{14}S_{7}S_{9}S_{4}$, $F_{1}F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{3}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{11}F_{5}F_{9}V_{11}V_{3}V_{5}$, $F_{2}F_{5}F_{5}V_{11}V_{3}V_{4}$, $F_{3}F_{8}F_{9}V_{11}V_{3}V_{2}$, $F_{3}F_{5}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{9}F_{14}S_{7}S_{5}S_{4}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{11}$, $F_{11}F_{5}F_{9}S_{9}V_{3}V_{5}$, $F_{2}F_{5}F_{5}S_{14}V_{3}V_{4}$, $F_{11}F_{5}F_{9}S_{9}S_{3}V_{3}$, $F_{2}F_{5}F_{5}S_{14}S_{3}V_{3}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{2}$, $F_{11}F_{7}F_{8}S_{7}S_{9}V_{2}$, $F_{2}F_{7}F_{8}S_{7}S_{14}V_{2}$, $F_{3}F_{7}F_{14}S_{4}V_{11}V_{11}$, $F_{3}F_{6}F_{7}S_{2}V_{11}V_{11}$, $F_{1}F_{7}F_{13}S_{7}S_{9}V_{1}$, $F_{1}F_{7}F_{13}S_{7}S_{14}V_{1}$, $F_{3}F_{7}F_{14}S_{7}S_{5}V_{5}$, $F_{3}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{11}F_{7}F_{8}S_{5}V_{11}V_{5}$, $F_{2}F_{7}F_{8}S_{5}V_{11}V_{4}$, $F_{3}F_{7}F_{14}S_{5}S_{4}V_{11}$, $F_{3}F_{6}F_{7}S_{2}S_{5}V_{11}$, $F_{1}F_{7}F_{13}S_{7}V_{1}V_{5}$, $F_{1}F_{7}F_{13}S_{7}V_{4}V_{1}$, $F_{3}F_{7}F_{14}S_{5}V_{11}V_{5}$, $F_{3}F_{6}F_{7}S_{5}V_{11}V_{4}$, $F_{11}F_{7}F_{8}S_{9}S_{5}V_{5}$, $F_{2}F_{7}F_{8}S_{14}S_{5}V_{4}$, $F_{11}F_{7}F_{8}S_{9}S_{5}V_{2}$, $F_{2}F_{7}F_{8}S_{14}S_{5}V_{2}$, $F_{3}F_{7}F_{14}S_{4}V_{11}V_{5}$, $F_{3}F_{6}F_{7}S_{2}V_{11}V_{4}$, $F_{4}F_{5}F_{14}S_{4}V_{11}V_{3}$, $F_{1}F_{5}F_{6}S_{2}V_{11}V_{3}$, $F_{3}F_{4}F_{8}S_{16}V_{11}V_{3}$, $F_{1}F_{3}F_{8}S_{16}V_{11}V_{3}$, $F_{1}F_{4}F_{9}S_{7}S_{5}V_{13}$, $F_{1}F_{1}F_{5}S_{7}S_{5}V_{9}$, $F_{4}F_{5}F_{14}S_{7}S_{3}V_{5}$, $F_{1}F_{5}F_{6}S_{7}S_{3}V_{4}$, $F_{3}F_{4}F_{8}S_{16}S_{5}V_{11}$, $F_{1}F_{3}F_{8}S_{16}S_{5}V_{11}$, $F_{1}F_{4}F_{9}S_{7}V_{13}V_{5}$, $F_{1}F_{1}F_{5}S_{7}V_{9}V_{4}$, $F_{3}F_{4}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{4}F_{5}F_{14}S_{5}S_{4}V_{3}$, $F_{1}F_{5}F_{6}S_{2}S_{5}V_{3}$, $F_{1}F_{4}F_{9}S_{7}V_{13}V_{2}$, $F_{1}F_{1}F_{5}S_{7}V_{9}V_{2}$, $F_{3}F_{4}F_{8}S_{5}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{5}V_{11}V_{2}$, $F_{4}F_{5}F_{14}S_{3}V_{3}V_{5}$, $F_{1}F_{5}F_{6}S_{3}V_{3}V_{4}$, $F_{4}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{1}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{4}F_{5}F_{14}S_{4}V_{3}V_{5}$, $F_{1}F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{3}F_{4}F_{8}S_{16}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{16}V_{11}V_{2}$, $F_{3}F_{5}F_{13}S_{9}V_{3}V_{1}$, $F_{3}F_{5}F_{13}S_{14}V_{3}V_{1}$, $F_{3}F_{11}F_{8}S_{16}S_{9}V_{3}$, $F_{2}F_{3}F_{8}S_{14}S_{16}V_{3}$, $F_{3}F_{3}F_{9}S_{5}V_{11}V_{13}$, $F_{3}F_{3}F_{5}S_{5}V_{9}V_{11}$, $F_{3}F_{8}F_{14}V_{11}V_{2}V_{5}$, $F_{3}F_{6}F_{8}V_{11}V_{4}V_{2}$, $F_{3}F_{8}F_{14}S_{9}S_{5}S_{4}$, $F_{3}F_{6}F_{8}S_{14}S_{2}S_{5}$, $F_{3}F_{11}F_{8}S_{16}S_{9}S_{5}$, $F_{2}F_{3}F_{8}S_{14}S_{16}S_{5}$, $F_{3}F_{3}F_{9}V_{11}V_{13}V_{5}$, $F_{3}F_{3}F_{5}V_{9}V_{11}V_{4}$, $F_{3}F_{11}F_{8}V_{11}V_{2}V_{5}$, $F_{2}F_{3}F_{8}V_{11}V_{4}V_{2}$, $F_{3}F_{8}F_{14}V_{3}V_{2}V_{5}$, $F_{3}F_{6}F_{8}V_{3}V_{4}V_{2}$, $F_{3}F_{8}F_{14}S_{5}S_{5}S_{4}$, $F_{3}F_{6}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{5}F_{13}V_{3}V_{1}V_{5}$, $F_{3}F_{5}F_{13}V_{3}V_{4}V_{1}$, $F_{3}F_{3}F_{9}V_{11}V_{13}V_{2}$, $F_{3}F_{3}F_{5}V_{9}V_{11}V_{2}$, $F_{3}F_{11}F_{8}S_{9}V_{2}V_{5}$, $F_{2}F_{3}F_{8}S_{14}V_{4}V_{2}$, $F_{3}F_{8}F_{14}S_{5}V_{2}V_{5}$, $F_{3}F_{6}F_{8}S_{5}V_{4}V_{2}$, $F_{3}F_{8}F_{14}S_{5}S_{4}V_{5}$, $F_{3}F_{6}F_{8}S_{2}S_{5}V_{4}$, $F_{3}F_{11}F_{8}S_{16}S_{9}V_{2}$, $F_{2}F_{3}F_{8}S_{14}S_{16}V_{2}$, $F_{5}F_{7}F_{14}S_{7}S_{5}V_{11}$, $F_{5}F_{6}F_{7}S_{7}S_{5}V_{11}$, $F_{7}F_{8}F_{8}S_{7}V_{11}V_{5}$, $F_{7}F_{8}F_{8}S_{7}V_{11}V_{4}$, $F_{3}F_{7}F_{8}S_{7}S_{9}V_{3}$, $F_{3}F_{7}F_{8}S_{7}S_{14}V_{3}$, $F_{7}F_{8}F_{8}S_{7}V_{3}V_{5}$, $F_{7}F_{8}F_{8}S_{7}V_{3}V_{4}$, $F_{1}F_{7}F_{9}S_{7}S_{5}V_{11}$, $F_{1}F_{5}F_{7}S_{7}S_{5}V_{11}$, $F_{3}F_{7}F_{8}S_{9}V_{11}V_{3}$, $F_{3}F_{7}F_{8}S_{14}V_{11}V_{3}$, $F_{5}F_{7}F_{14}S_{5}V_{11}V_{3}$, $F_{5}F_{6}F_{7}S_{5}V_{11}V_{3}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{5}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{4}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{4}F_{6}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{6}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{4}S_{7}S_{3}V_{11}$, $F_{1}F_{1}F_{3}S_{7}S_{3}V_{11}$, $F_{4}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{1}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{4}F_{6}F_{8}S_{7}S_{3}V_{2}$, $F_{1}F_{6}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{5}F_{9}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{5}S_{7}S_{5}S_{5}$, $F_{3}F_{8}F_{8}V_{11}V_{3}V_{5}$, $F_{3}F_{8}F_{8}V_{11}V_{3}V_{4}$, $F_{3}F_{6}F_{14}V_{11}V_{3}V_{2}$, $F_{3}F_{6}F_{6}V_{11}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{3}S_{7}S_{9}S_{3}$, $F_{3}F_{3}F_{3}S_{7}S_{14}S_{3}$, $F_{3}F_{8}F_{8}V_{3}V_{3}V_{5}$, $F_{3}F_{8}F_{8}V_{3}V_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{3}S_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{2}S_{3}$, $F_{3}F_{3}F_{3}S_{9}S_{3}V_{11}$, $F_{3}F_{3}F_{3}S_{14}S_{3}V_{11}$, $F_{3}F_{5}F_{9}S_{5}S_{5}V_{3}$, $F_{3}F_{5}F_{5}S_{5}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{5}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{6}F_{14}S_{3}V_{11}V_{2}$, $F_{3}F_{6}F_{6}S_{3}V_{11}V_{2}$, $F_{5}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{11}$, $F_{5}F_{8}F_{9}S_{7}V_{11}V_{5}$, $F_{5}F_{5}F_{8}S_{7}V_{11}V_{4}$, $F_{3}F_{6}F_{9}S_{7}S_{9}V_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{14}V_{3}$, $F_{5}F_{8}F_{9}S_{7}V_{3}V_{5}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{1}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{6}F_{9}S_{9}V_{11}V_{3}$, $F_{3}F_{5}F_{6}S_{14}V_{11}V_{3}$, $F_{5}F_{8}F_{9}S_{5}V_{11}V_{3}$, $F_{5}F_{5}F_{8}S_{5}V_{11}V_{3}$, $F_{5}F_{8}F_{9}S_{7}S_{5}V_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{7}F_{14}S_{7}S_{6}V_{11}$, $F_{5}F_{6}F_{7}S_{7}S_{6}V_{11}$, $F_{3}F_{7}F_{8}S_{7}S_{9}S_{5}$, $F_{3}F_{7}F_{8}S_{7}S_{14}S_{5}$, $F_{5}F_{7}F_{14}S_{7}S_{5}S_{6}$, $F_{5}F_{6}F_{7}S_{7}S_{5}S_{6}$, $F_{1}F_{7}F_{9}S_{7}V_{11}V_{5}$, $F_{1}F_{5}F_{7}S_{7}V_{11}V_{4}$, $F_{3}F_{7}F_{8}S_{9}S_{5}V_{11}$, $F_{3}F_{7}F_{8}S_{14}S_{5}V_{11}$, $F_{7}F_{8}F_{8}S_{5}V_{11}V_{5}$, $F_{7}F_{8}F_{8}S_{5}V_{11}V_{4}$, $F_{5}F_{7}F_{14}S_{7}S_{6}V_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{6}V_{4}$, $F_{4}F_{6}F_{8}S_{7}V_{3}V_{5}$, $F_{1}F_{6}F_{8}S_{7}V_{3}V_{4}$, $F_{4}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{4}S_{7}V_{11}V_{2}$, $F_{1}F_{1}F_{3}S_{7}V_{11}V_{2}$, $F_{4}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{4}F_{6}F_{8}S_{5}V_{3}V_{5}$, $F_{1}F_{6}F_{8}S_{5}V_{3}V_{4}$, $F_{4}F_{5}F_{8}S_{7}S_{4}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{2}V_{2}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{5}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{6}F_{14}S_{6}V_{11}V_{3}$, $F_{3}F_{6}F_{6}S_{6}V_{11}V_{3}$, $F_{3}F_{5}F_{9}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{9}S_{7}S_{5}V_{5}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{4}$, $F_{3}F_{8}F_{8}S_{5}V_{11}V_{5}$, $F_{3}F_{8}F_{8}S_{5}V_{11}V_{4}$, $F_{3}F_{5}F_{9}S_{7}V_{1}V_{5}$, $F_{3}F_{5}F_{5}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{3}S_{7}S_{9}V_{2}$, $F_{3}F_{3}F_{3}S_{7}S_{14}V_{2}$, $F_{3}F_{6}F_{14}S_{5}S_{6}V_{3}$, $F_{3}F_{6}F_{6}S_{5}S_{6}V_{3}$, $F_{3}F_{5}F_{9}S_{7}V_{1}V_{2}$, $F_{3}F_{5}F_{5}S_{7}V_{1}V_{2}$, $F_{3}F_{3}F_{3}S_{9}V_{11}V_{2}$, $F_{3}F_{3}F_{3}S_{14}V_{11}V_{2}$, $F_{3}F_{5}F_{9}S_{5}V_{3}V_{5}$, $F_{3}F_{5}F_{5}S_{5}V_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{5}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{3}F_{6}F_{14}S_{6}V_{3}V_{5}$, $F_{3}F_{6}F_{6}S_{6}V_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{4}V_{11}V_{2}$, $F_{3}F_{8}F_{8}S_{2}V_{11}V_{2}$, $F_{5}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{6}F_{9}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{7}V_{3}V_{2}$, $F_{1}F_{8}F_{9}S_{7}S_{3}V_{11}$, $F_{1}F_{5}F_{8}S_{7}S_{3}V_{11}$, $F_{5}F_{8}F_{9}S_{5}V_{3}V_{3}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{6}F_{9}S_{7}S_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{7}S_{3}V_{2}$, $F_{5}F_{7}F_{14}S_{7}S_{5}S_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{5}S_{5}$, $F_{1}F_{7}F_{9}S_{7}V_{11}V_{2}$, $F_{1}F_{5}F_{7}S_{7}V_{11}V_{2}$, $F_{5}F_{7}F_{14}S_{5}S_{5}V_{3}$, $F_{5}F_{6}F_{7}S_{5}S_{5}V_{3}$, $F_{7}F_{8}F_{8}S_{5}V_{3}V_{5}$, $F_{7}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{7}F_{8}S_{7}S_{4}V_{2}$, $F_{3}F_{7}F_{8}S_{7}S_{2}V_{2}$, $F_{3}F_{8}F_{8}S_{7}S_{3}V_{5}$, $F_{3}F_{8}F_{8}S_{7}S_{3}V_{4}$, $F_{3}F_{3}F_{3}S_{7}S_{3}V_{13}$, $F_{3}F_{3}F_{3}S_{7}S_{3}V_{9}$, $F_{3}F_{5}F_{9}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{2}$, $F_{3}F_{6}F_{14}S_{5}V_{3}V_{2}$, $F_{3}F_{6}F_{6}S_{5}V_{3}V_{2}$, $F_{3}F_{3}F_{3}S_{7}V_{13}V_{2}$, $F_{3}F_{3}F_{3}S_{7}V_{9}V_{2}$, $F_{3}F_{5}F_{9}S_{5}V_{3}V_{2}$, $F_{3}F_{5}F_{5}S_{5}V_{3}V_{2}$, $F_{3}F_{6}F_{14}S_{3}S_{5}V_{2}$, $F_{3}F_{6}F_{6}S_{3}S_{5}V_{2}$, $F_{3}F_{8}F_{8}S_{3}S_{5}V_{5}$, $F_{3}F_{8}F_{8}S_{3}S_{5}V_{4}$, $F_{3}F_{8}F_{8}S_{4}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{2}V_{3}V_{2}$, $F_{5}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{5}F_{8}F_{9}V_{11}V_{3}V_{5}$, $F_{5}F_{5}F_{8}V_{11}V_{3}V_{4}$, $F_{3}F_{6}F_{9}V_{11}V_{3}V_{2}$, $F_{3}F_{5}F_{6}V_{11}V_{3}V_{2}$, $F_{1}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{6}F_{9}S_{7}S_{9}S_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{14}S_{3}$, $F_{5}F_{8}F_{9}V_{3}V_{3}V_{5}$, $F_{5}F_{5}F_{8}V_{3}V_{3}V_{4}$, $F_{1}F_{8}F_{9}S_{7}S_{3}S_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{2}S_{3}$, $F_{3}F_{6}F_{9}S_{9}S_{3}V_{11}$, $F_{3}F_{5}F_{6}S_{14}S_{3}V_{11}$, $F_{5}F_{8}F_{9}S_{5}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{5}F_{8}F_{9}S_{5}V_{3}V_{5}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{6}F_{9}S_{3}V_{11}V_{2}$, $F_{3}F_{5}F_{6}S_{3}V_{11}V_{2}$, $F_{5}F_{7}F_{14}S_{6}V_{11}V_{3}$, $F_{5}F_{6}F_{7}S_{6}V_{11}V_{3}$, $F_{1}F_{7}F_{9}S_{7}S_{5}V_{1}$, $F_{1}F_{5}F_{7}S_{7}S_{5}V_{1}$, $F_{5}F_{7}F_{14}S_{7}S_{5}V_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{1}F_{7}F_{9}S_{7}V_{1}V_{5}$, $F_{1}F_{5}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{7}F_{8}S_{7}S_{9}V_{2}$, $F_{3}F_{7}F_{8}S_{7}S_{14}V_{2}$, $F_{5}F_{7}F_{14}S_{5}S_{6}V_{3}$, $F_{5}F_{6}F_{7}S_{5}S_{6}V_{3}$, $F_{1}F_{7}F_{9}S_{7}V_{1}V_{2}$, $F_{1}F_{5}F_{7}S_{7}V_{1}V_{2}$, $F_{3}F_{7}F_{8}S_{9}V_{11}V_{2}$, $F_{3}F_{7}F_{8}S_{14}V_{11}V_{2}$, $F_{5}F_{7}F_{14}S_{5}V_{3}V_{5}$, $F_{5}F_{6}F_{7}S_{5}V_{3}V_{4}$, $F_{7}F_{8}F_{8}S_{5}S_{5}V_{5}$, $F_{7}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{5}F_{7}F_{14}S_{6}V_{3}V_{5}$, $F_{5}F_{6}F_{7}S_{6}V_{3}V_{4}$, $F_{3}F_{7}F_{8}S_{4}V_{11}V_{2}$, $F_{3}F_{7}F_{8}S_{2}V_{11}V_{2}$, $F_{4}F_{6}F_{8}S_{7}S_{3}V_{5}$, $F_{1}F_{6}F_{8}S_{7}S_{3}V_{4}$, $F_{1}F_{3}F_{4}S_{7}S_{3}V_{13}$, $F_{1}F_{1}F_{3}S_{7}S_{3}V_{9}$, $F_{4}F_{6}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{6}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{3}F_{4}S_{7}V_{13}V_{2}$, $F_{1}F_{1}F_{3}S_{7}V_{9}V_{2}$, $F_{4}F_{6}F_{8}S_{3}S_{5}V_{2}$, $F_{1}F_{6}F_{8}S_{3}S_{5}V_{2}$, $F_{4}F_{6}F_{8}S_{3}S_{5}V_{5}$, $F_{1}F_{6}F_{8}S_{3}S_{5}V_{4}$, $F_{4}F_{5}F_{8}S_{4}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{2}V_{3}V_{2}$, $F_{3}F_{6}F_{14}S_{3}S_{6}V_{11}$, $F_{3}F_{6}F_{6}S_{3}S_{6}V_{11}$, $F_{3}F_{5}F_{9}S_{5}V_{3}V_{1}$, $F_{3}F_{5}F_{5}S_{5}V_{3}V_{1}$, $F_{3}F_{3}F_{3}S_{3}V_{11}V_{13}$, $F_{3}F_{3}F_{3}S_{3}V_{9}V_{11}$, $F_{3}F_{8}F_{8}V_{11}V_{2}V_{5}$, $F_{3}F_{8}F_{8}V_{11}V_{4}V_{2}$, $F_{3}F_{6}F_{14}V_{3}V_{2}V_{5}$, $F_{3}F_{6}F_{6}V_{3}V_{4}V_{2}$, $F_{3}F_{5}F_{9}V_{3}V_{1}V_{5}$, $F_{3}F_{5}F_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{3}F_{3}V_{11}V_{13}V_{2}$, $F_{3}F_{3}F_{3}V_{9}V_{11}V_{2}$, $F_{3}F_{8}F_{8}V_{3}V_{2}V_{5}$, $F_{3}F_{8}F_{8}V_{3}V_{4}V_{2}$, $F_{3}F_{8}F_{8}S_{3}S_{5}S_{4}$, $F_{3}F_{8}F_{8}S_{2}S_{3}S_{5}$, $F_{3}F_{6}F_{14}S_{3}S_{5}S_{6}$, $F_{3}F_{6}F_{6}S_{3}S_{5}S_{6}$, $F_{3}F_{5}F_{9}V_{3}V_{1}V_{2}$, $F_{3}F_{5}F_{5}V_{3}V_{1}V_{2}$, $F_{3}F_{8}F_{8}S_{5}V_{2}V_{5}$, $F_{3}F_{8}F_{8}S_{5}V_{4}V_{2}$, $F_{3}F_{6}F_{14}S_{3}V_{2}V_{5}$, $F_{3}F_{6}F_{6}S_{3}V_{4}V_{2}$, $F_{3}F_{6}F_{14}S_{3}S_{6}V_{5}$, $F_{3}F_{6}F_{6}S_{3}S_{6}V_{4}$, $F_{3}F_{8}F_{8}S_{5}S_{4}V_{2}$, $F_{3}F_{8}F_{8}S_{2}S_{5}V_{2}$, $F_{5}F_{7}F_{13}S_{7}S_{9}V_{3}$, $F_{5}F_{7}F_{13}S_{7}S_{14}V_{3}$, $F_{7}F_{8}F_{14}S_{5}V_{11}V_{11}$, $F_{6}F_{7}F_{8}S_{5}V_{11}V_{11}$, $F_{7}F_{8}F_{14}S_{7}S_{9}V_{5}$, $F_{6}F_{7}F_{8}S_{7}S_{14}V_{4}$, $F_{3}F_{7}F_{9}S_{7}S_{5}V_{11}$, $F_{3}F_{5}F_{7}S_{7}S_{5}V_{11}$, $F_{11}F_{7}F_{8}S_{9}V_{11}V_{3}$, $F_{2}F_{7}F_{8}S_{14}V_{11}V_{3}$, $F_{7}F_{8}F_{14}S_{5}V_{11}V_{3}$, $F_{6}F_{7}F_{8}S_{5}V_{11}V_{3}$, $F_{7}F_{8}F_{14}S_{7}S_{5}V_{5}$, $F_{6}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{7}F_{9}S_{5}V_{11}V_{11}$, $F_{3}F_{5}F_{7}S_{5}V_{11}V_{11}$, $F_{11}F_{7}F_{8}S_{9}S_{9}V_{3}$, $F_{2}F_{7}F_{8}S_{14}S_{14}V_{3}$, $F_{5}F_{7}F_{13}S_{9}V_{3}V_{3}$, $F_{5}F_{7}F_{13}S_{14}V_{3}V_{3}$, $F_{7}F_{8}F_{14}S_{5}S_{5}V_{11}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{11}$, $F_{4}F_{5}F_{9}S_{7}S_{5}V_{3}$, $F_{1}F_{5}F_{5}S_{7}S_{5}V_{3}$, $F_{4}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{1}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{4}F_{6}F_{14}S_{3}V_{11}V_{3}$, $F_{1}F_{6}F_{6}S_{3}V_{11}V_{3}$, $F_{3}F_{3}F_{4}S_{7}S_{3}V_{11}$, $F_{1}F_{3}F_{3}S_{7}S_{3}V_{11}$, $F_{4}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{1}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{4}F_{8}F_{8}S_{7}S_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{3}F_{4}S_{3}V_{11}V_{11}$, $F_{1}F_{3}F_{3}S_{3}V_{11}V_{11}$, $F_{4}F_{5}F_{9}S_{5}V_{3}V_{3}$, $F_{1}F_{5}F_{5}S_{5}V_{3}V_{3}$, $F_{4}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{1}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{4}F_{6}F_{14}S_{3}S_{3}V_{11}$, $F_{1}F_{6}F_{6}S_{3}S_{3}V_{11}$, $F_{3}F_{8}F_{14}S_{9}V_{3}V_{5}$, $F_{3}F_{6}F_{8}S_{14}V_{3}V_{4}$, $F_{3}F_{6}F_{13}S_{9}S_{3}V_{3}$, $F_{3}F_{6}F_{13}S_{14}S_{3}V_{3}$, $F_{3}F_{3}F_{11}S_{9}S_{3}V_{11}$, $F_{2}F_{3}F_{3}S_{14}S_{3}V_{11}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{3}F_{8}F_{14}S_{5}V_{3}V_{5}$, $F_{3}F_{6}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{8}F_{14}S_{3}V_{11}V_{2}$, $F_{3}F_{6}F_{8}S_{3}V_{11}V_{2}$, $F_{3}F_{3}F_{11}S_{9}S_{9}S_{3}$, $F_{2}F_{3}F_{3}S_{14}S_{14}S_{3}$, $F_{3}F_{8}F_{9}S_{5}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{5}S_{5}S_{5}$, $F_{3}F_{6}F_{13}S_{9}S_{3}S_{3}$, $F_{3}F_{6}F_{13}S_{14}S_{3}S_{3}$, $F_{5}F_{9}F_{14}S_{7}S_{9}V_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{14}V_{3}$, $F_{8}F_{8}F_{9}S_{5}V_{11}V_{11}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{11}$, $F_{5}F_{9}F_{14}S_{7}S_{9}V_{5}$, $F_{5}F_{5}F_{6}S_{7}S_{14}V_{4}$, $F_{11}F_{6}F_{9}S_{9}V_{11}V_{3}$, $F_{2}F_{5}F_{6}S_{14}V_{11}V_{3}$, $F_{8}F_{8}F_{9}S_{5}V_{11}V_{3}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{5}F_{9}F_{14}S_{7}S_{5}V_{5}$, $F_{5}F_{5}F_{6}S_{7}S_{5}V_{4}$, $F_{11}F_{6}F_{9}S_{9}S_{9}V_{3}$, $F_{2}F_{5}F_{6}S_{14}S_{14}V_{3}$, $F_{5}F_{9}F_{14}S_{9}V_{3}V_{3}$, $F_{5}F_{5}F_{6}S_{14}V_{3}V_{3}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{11}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{11}$, $F_{7}F_{8}F_{14}S_{7}S_{9}S_{5}$, $F_{6}F_{7}F_{8}S_{7}S_{14}S_{5}$, $F_{7}F_{8}F_{14}V_{11}V_{11}V_{5}$, $F_{6}F_{7}F_{8}V_{11}V_{11}V_{4}$, $F_{5}F_{7}F_{13}S_{7}S_{9}S_{6}$, $F_{5}F_{7}F_{13}S_{7}S_{14}S_{6}$, $F_{3}F_{7}F_{9}S_{7}V_{11}V_{5}$, $F_{3}F_{5}F_{7}S_{7}V_{11}V_{4}$, $F_{11}F_{7}F_{8}S_{9}S_{5}V_{11}$, $F_{2}F_{7}F_{8}S_{14}S_{5}V_{11}$, $F_{7}F_{8}F_{14}S_{5}V_{11}V_{5}$, $F_{6}F_{7}F_{8}S_{5}V_{11}V_{4}$, $F_{5}F_{7}F_{13}S_{7}S_{6}V_{5}$, $F_{5}F_{7}F_{13}S_{7}S_{6}V_{4}$, $F_{3}F_{7}F_{9}V_{11}V_{11}V_{5}$, $F_{3}F_{5}F_{7}V_{11}V_{11}V_{4}$, $F_{11}F_{7}F_{8}S_{9}S_{9}S_{5}$, $F_{2}F_{7}F_{8}S_{14}S_{14}S_{5}$, $F_{7}F_{8}F_{14}S_{9}S_{5}S_{5}$, $F_{6}F_{7}F_{8}S_{14}S_{5}S_{5}$, $F_{7}F_{8}F_{14}V_{11}V_{5}V_{5}$, $F_{6}F_{7}F_{8}V_{11}V_{4}V_{4}$, $F_{4}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{4}F_{6}F_{14}V_{11}V_{3}V_{5}$, $F_{1}F_{6}F_{6}V_{11}V_{3}V_{4}$, $F_{4}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{4}F_{5}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{2}S_{5}$, $F_{4}F_{5}F_{9}S_{7}V_{3}V_{5}$, $F_{1}F_{5}F_{5}S_{7}V_{3}V_{4}$, $F_{4}F_{8}F_{8}S_{5}S_{5}V_{11}$, $F_{1}F_{8}F_{8}S_{5}S_{5}V_{11}$, $F_{4}F_{5}F_{9}S_{7}S_{4}V_{5}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{4}S_{7}V_{11}V_{2}$, $F_{1}F_{3}F_{3}S_{7}V_{11}V_{2}$, $F_{4}F_{6}F_{14}S_{5}V_{3}V_{5}$, $F_{1}F_{6}F_{6}S_{5}V_{3}V_{4}$, $F_{4}F_{5}F_{9}S_{7}S_{4}V_{2}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{2}$, $F_{3}F_{3}F_{4}V_{11}V_{11}V_{2}$, $F_{1}F_{3}F_{3}V_{11}V_{11}V_{2}$, $F_{4}F_{5}F_{9}V_{3}V_{3}V_{5}$, $F_{1}F_{5}F_{5}V_{3}V_{3}V_{4}$, $F_{4}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{1}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{4}F_{6}F_{14}V_{3}V_{5}V_{5}$, $F_{1}F_{6}F_{6}V_{3}V_{4}V_{4}$, $F_{4}F_{8}F_{8}V_{11}V_{2}V_{2}$, $F_{1}F_{8}F_{8}V_{11}V_{2}V_{2}$, $F_{3}F_{8}F_{14}S_{5}V_{11}V_{5}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{4}$, $F_{3}F_{6}F_{13}S_{9}S_{6}V_{3}$, $F_{3}F_{6}F_{13}S_{14}S_{6}V_{3}$, $F_{3}F_{8}F_{14}S_{9}V_{3}V_{2}$, $F_{3}F_{6}F_{8}S_{14}V_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{11}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{5}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{4}$, $F_{3}F_{8}F_{14}S_{9}S_{5}V_{5}$, $F_{3}F_{6}F_{8}S_{14}S_{5}V_{4}$, $F_{3}F_{8}F_{9}S_{4}V_{11}V_{5}$, $F_{3}F_{5}F_{8}S_{2}V_{11}V_{4}$, $F_{3}F_{3}F_{11}S_{9}V_{11}V_{2}$, $F_{2}F_{3}F_{3}S_{14}V_{11}V_{2}$, $F_{3}F_{8}F_{9}S_{5}V_{3}V_{5}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{8}F_{14}S_{5}S_{5}V_{5}$, $F_{3}F_{6}F_{8}S_{5}S_{5}V_{4}$, $F_{3}F_{6}F_{13}S_{6}V_{3}V_{5}$, $F_{3}F_{6}F_{13}S_{6}V_{3}V_{4}$, $F_{3}F_{8}F_{9}S_{4}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{2}V_{11}V_{2}$, $F_{3}F_{3}F_{11}S_{9}S_{9}V_{2}$, $F_{2}F_{3}F_{3}S_{14}S_{14}V_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{5}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{4}$, $F_{3}F_{8}F_{14}S_{5}V_{5}V_{5}$, $F_{3}F_{6}F_{8}S_{5}V_{4}V_{4}$, $F_{3}F_{8}F_{14}S_{9}V_{2}V_{2}$, $F_{3}F_{6}F_{8}S_{14}V_{2}V_{2}$, $F_{5}F_{9}F_{14}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{5}V_{3}$, $F_{11}F_{6}F_{9}S_{3}V_{11}V_{3}$, $F_{2}F_{5}F_{6}S_{3}V_{11}V_{3}$, $F_{3}F_{8}F_{9}S_{7}S_{3}V_{11}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{11}$, $F_{8}F_{8}F_{9}S_{5}V_{3}V_{3}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{8}F_{9}S_{7}S_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{3}V_{11}V_{11}$, $F_{3}F_{5}F_{8}S_{3}V_{11}V_{11}$, $F_{5}F_{9}F_{14}S_{5}V_{3}V_{3}$, $F_{5}F_{5}F_{6}S_{5}V_{3}V_{3}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{11}F_{6}F_{9}S_{3}S_{3}V_{11}$, $F_{2}F_{5}F_{6}S_{3}S_{3}V_{11}$, $F_{7}F_{8}F_{14}S_{7}S_{5}S_{5}$, $F_{6}F_{7}F_{8}S_{7}S_{5}S_{5}$, $F_{7}F_{8}F_{14}V_{11}V_{3}V_{5}$, $F_{6}F_{7}F_{8}V_{11}V_{3}V_{4}$, $F_{11}F_{7}F_{8}V_{11}V_{3}V_{2}$, $F_{2}F_{7}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{7}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{5}F_{7}S_{7}S_{2}S_{5}$, $F_{5}F_{7}F_{13}S_{7}V_{3}V_{5}$, $F_{5}F_{7}F_{13}S_{7}V_{3}V_{4}$, $F_{3}F_{7}F_{9}S_{7}S_{4}V_{5}$, $F_{3}F_{5}F_{7}S_{7}S_{2}V_{4}$, $F_{3}F_{7}F_{9}S_{7}V_{11}V_{2}$, $F_{3}F_{5}F_{7}S_{7}V_{11}V_{2}$, $F_{7}F_{8}F_{14}S_{5}S_{5}V_{3}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{3}$, $F_{7}F_{8}F_{14}S_{5}V_{3}V_{5}$, $F_{6}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{7}F_{9}S_{7}S_{4}V_{2}$, $F_{3}F_{5}F_{7}S_{7}S_{2}V_{2}$, $F_{3}F_{7}F_{9}V_{11}V_{11}V_{2}$, $F_{3}F_{5}F_{7}V_{11}V_{11}V_{2}$, $F_{5}F_{7}F_{13}V_{3}V_{3}V_{5}$, $F_{5}F_{7}F_{13}V_{3}V_{3}V_{4}$, $F_{7}F_{8}F_{14}S_{5}S_{5}S_{5}$, $F_{6}F_{7}F_{8}S_{5}S_{5}S_{5}$, $F_{7}F_{8}F_{14}V_{3}V_{5}V_{5}$, $F_{6}F_{7}F_{8}V_{3}V_{4}V_{4}$, $F_{11}F_{7}F_{8}V_{11}V_{2}V_{2}$, $F_{2}F_{7}F_{8}V_{11}V_{2}V_{2}$, $F_{4}F_{8}F_{8}S_{7}S_{3}S_{5}$, $F_{1}F_{8}F_{8}S_{7}S_{3}S_{5}$, $F_{4}F_{8}F_{8}V_{3}V_{3}V_{2}$, $F_{1}F_{8}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{3}F_{4}S_{7}S_{16}S_{3}$, $F_{1}F_{3}F_{3}S_{7}S_{16}S_{3}$, $F_{4}F_{5}F_{9}S_{7}V_{3}V_{2}$, $F_{1}F_{5}F_{5}S_{7}V_{3}V_{2}$, $F_{4}F_{6}F_{14}S_{3}S_{5}V_{3}$, $F_{1}F_{6}F_{6}S_{3}S_{5}V_{3}$, $F_{3}F_{3}F_{4}S_{7}S_{16}V_{2}$, $F_{1}F_{3}F_{3}S_{7}S_{16}V_{2}$, $F_{4}F_{5}F_{9}V_{3}V_{3}V_{2}$, $F_{1}F_{5}F_{5}V_{3}V_{3}V_{2}$, $F_{4}F_{6}F_{14}S_{3}S_{3}S_{5}$, $F_{1}F_{6}F_{6}S_{3}S_{3}S_{5}$, $F_{4}F_{8}F_{8}S_{3}S_{5}S_{5}$, $F_{1}F_{8}F_{8}S_{3}S_{5}S_{5}$, $F_{4}F_{8}F_{8}V_{3}V_{2}V_{2}$, $F_{1}F_{8}F_{8}V_{3}V_{2}V_{2}$, $F_{3}F_{8}F_{14}S_{3}V_{11}V_{5}$, $F_{3}F_{6}F_{8}S_{3}V_{11}V_{4}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{3}F_{11}S_{16}S_{3}V_{11}$, $F_{2}F_{3}F_{3}S_{16}S_{3}V_{11}$, $F_{3}F_{6}F_{13}S_{3}V_{3}V_{5}$, $F_{3}F_{6}F_{13}S_{3}V_{3}V_{4}$, $F_{3}F_{8}F_{9}S_{4}V_{3}V_{5}$, $F_{3}F_{5}F_{8}S_{2}V_{3}V_{4}$, $F_{3}F_{3}F_{11}S_{16}V_{11}V_{2}$, $F_{2}F_{3}F_{3}S_{16}V_{11}V_{2}$, $F_{3}F_{8}F_{9}S_{5}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{8}F_{14}S_{3}S_{5}V_{2}$, $F_{3}F_{6}F_{8}S_{3}S_{5}V_{2}$, $F_{3}F_{8}F_{14}S_{3}S_{5}V_{5}$, $F_{3}F_{6}F_{8}S_{3}S_{5}V_{4}$, $F_{3}F_{8}F_{9}S_{4}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{2}V_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{2}$, $F_{3}F_{6}F_{13}S_{3}S_{3}V_{5}$, $F_{3}F_{6}F_{13}S_{3}S_{3}V_{4}$, $F_{3}F_{8}F_{14}S_{3}V_{5}V_{5}$, $F_{3}F_{6}F_{8}S_{3}V_{4}V_{4}$, $F_{3}F_{8}F_{14}S_{5}V_{2}V_{2}$, $F_{3}F_{6}F_{8}S_{5}V_{2}V_{2}$, $F_{5}F_{9}F_{14}S_{9}V_{3}V_{5}$, $F_{5}F_{5}F_{6}S_{14}V_{3}V_{4}$, $F_{11}F_{6}F_{9}S_{9}S_{3}V_{3}$, $F_{2}F_{5}F_{6}S_{14}S_{3}V_{3}$, $F_{11}F_{6}F_{9}S_{9}S_{3}V_{11}$, $F_{2}F_{5}F_{6}S_{14}S_{3}V_{11}$, $F_{5}F_{9}F_{14}S_{5}V_{3}V_{5}$, $F_{5}F_{5}F_{6}S_{5}V_{3}V_{4}$, $F_{3}F_{8}F_{9}S_{3}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{3}V_{11}V_{2}$, $F_{11}F_{6}F_{9}S_{9}S_{9}S_{3}$, $F_{2}F_{5}F_{6}S_{14}S_{14}S_{3}$, $F_{8}F_{8}F_{9}S_{5}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{11}F_{6}F_{9}S_{9}S_{3}S_{3}$, $F_{2}F_{5}F_{6}S_{14}S_{3}S_{3}$, $F_{5}F_{7}F_{13}S_{9}S_{6}V_{3}$, $F_{5}F_{7}F_{13}S_{14}S_{6}V_{3}$, $F_{11}F_{7}F_{8}S_{9}V_{3}V_{2}$, $F_{2}F_{7}F_{8}S_{14}V_{3}V_{2}$, $F_{3}F_{7}F_{9}S_{5}S_{4}V_{11}$, $F_{3}F_{5}F_{7}S_{2}S_{5}V_{11}$, $F_{7}F_{8}F_{14}S_{9}S_{5}V_{5}$, $F_{6}F_{7}F_{8}S_{14}S_{5}V_{4}$, $F_{3}F_{7}F_{9}S_{4}V_{11}V_{5}$, $F_{3}F_{5}F_{7}S_{2}V_{11}V_{4}$, $F_{11}F_{7}F_{8}S_{9}V_{11}V_{2}$, $F_{2}F_{7}F_{8}S_{14}V_{11}V_{2}$, $F_{7}F_{8}F_{14}S_{5}S_{5}V_{5}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{4}$, $F_{5}F_{7}F_{13}S_{6}V_{3}V_{5}$, $F_{5}F_{7}F_{13}S_{6}V_{3}V_{4}$, $F_{3}F_{7}F_{9}S_{4}V_{11}V_{2}$, $F_{3}F_{5}F_{7}S_{2}V_{11}V_{2}$, $F_{11}F_{7}F_{8}S_{9}S_{9}V_{2}$, $F_{2}F_{7}F_{8}S_{14}S_{14}V_{2}$, $F_{7}F_{8}F_{14}S_{5}V_{5}V_{5}$, $F_{6}F_{7}F_{8}S_{5}V_{4}V_{4}$, $F_{11}F_{7}F_{8}S_{9}V_{2}V_{2}$, $F_{2}F_{7}F_{8}S_{14}V_{2}V_{2}$, $F_{4}F_{6}F_{14}S_{3}V_{11}V_{5}$, $F_{1}F_{6}F_{6}S_{3}V_{11}V_{4}$, $F_{4}F_{5}F_{9}S_{5}S_{4}V_{3}$, $F_{1}F_{5}F_{5}S_{2}S_{5}V_{3}$, $F_{3}F_{3}F_{4}S_{16}S_{3}V_{11}$, $F_{1}F_{3}F_{3}S_{16}S_{3}V_{11}$, $F_{4}F_{6}F_{14}S_{3}V_{3}V_{5}$, $F_{1}F_{6}F_{6}S_{3}V_{3}V_{4}$, $F_{4}F_{5}F_{9}S_{4}V_{3}V_{5}$, $F_{1}F_{5}F_{5}S_{2}V_{3}V_{4}$, $F_{3}F_{3}F_{4}S_{16}V_{11}V_{2}$, $F_{1}F_{3}F_{3}S_{16}V_{11}V_{2}$, $F_{4}F_{8}F_{8}S_{3}S_{5}V_{2}$, $F_{1}F_{8}F_{8}S_{3}S_{5}V_{2}$, $F_{4}F_{6}F_{14}S_{3}S_{5}V_{5}$, $F_{1}F_{6}F_{6}S_{3}S_{5}V_{4}$, $F_{4}F_{5}F_{9}S_{4}V_{3}V_{2}$, $F_{1}F_{5}F_{5}S_{2}V_{3}V_{2}$, $F_{4}F_{6}F_{14}S_{3}S_{3}V_{5}$, $F_{1}F_{6}F_{6}S_{3}S_{3}V_{4}$, $F_{4}F_{6}F_{14}S_{3}V_{5}V_{5}$, $F_{1}F_{6}F_{6}S_{3}V_{4}V_{4}$, $F_{4}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{1}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{3}F_{6}F_{13}S_{9}S_{3}S_{6}$, $F_{3}F_{6}F_{13}S_{14}S_{3}S_{6}$, $F_{3}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{3}F_{11}S_{16}S_{9}S_{3}$, $F_{2}F_{3}F_{3}S_{14}S_{16}S_{3}$, $F_{3}F_{8}F_{14}S_{9}V_{2}V_{5}$, $F_{3}F_{6}F_{8}S_{14}V_{4}V_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{5}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{4}$, $F_{3}F_{3}F_{11}S_{16}S_{9}V_{2}$, $F_{2}F_{3}F_{3}S_{14}S_{16}V_{2}$, $F_{3}F_{8}F_{14}S_{3}V_{2}V_{5}$, $F_{3}F_{6}F_{8}S_{3}V_{4}V_{2}$, $F_{3}F_{6}F_{13}S_{3}S_{6}V_{5}$, $F_{3}F_{6}F_{13}S_{3}S_{6}V_{4}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{2}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{4}$} {{$F_{3}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{8}F_{8}S_{7}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{11}$, $F_{1}F_{5}F_{6}S_{7}S_{7}S_{2}$, $F_{1}F_{1}F_{5}S_{7}V_{3}V_{4}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{6}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{5}F_{13}S_{7}V_{11}V_{1}$, $F_{3}F_{3}F_{5}S_{7}S_{5}V_{4}$, $F_{3}F_{5}F_{13}S_{7}V_{4}V_{1}$, $F_{1}F_{3}F_{7}S_{7}S_{6}V_{3}$, $F_{3}F_{3}F_{5}S_{5}V_{11}V_{4}$, $F_{3}F_{6}F_{8}S_{2}V_{11}V_{4}$, $F_{3}F_{5}F_{13}S_{7}S_{6}V_{1}$, $F_{3}F_{6}F_{7}S_{7}S_{7}S_{5}$, $F_{1}F_{7}F_{13}S_{7}V_{11}V_{3}$, $F_{3}F_{6}F_{7}S_{7}S_{5}V_{11}$, $F_{1}F_{5}F_{6}S_{7}S_{7}S_{3}$, $F_{1}F_{1}F_{5}S_{7}V_{3}V_{3}$, $F_{1}F_{5}F_{6}S_{7}S_{3}V_{3}$, $F_{3}F_{5}F_{13}S_{7}S_{3}V_{11}$, $F_{3}F_{6}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{3}F_{5}S_{7}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{7}S_{7}S_{5}V_{3}$, $F_{3}F_{3}F_{5}S_{5}V_{11}V_{3}$, $F_{3}F_{5}F_{13}S_{3}V_{11}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{6}F_{7}S_{7}S_{7}S_{2}$, $F_{1}F_{7}F_{13}S_{7}V_{3}V_{4}$, $F_{3}F_{6}F_{7}S_{7}S_{2}V_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{7}S_{3}$, $F_{1}F_{8}F_{8}S_{7}V_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{3}$, $F_{3}F_{5}F_{13}S_{7}S_{3}V_{4}$, $F_{3}F_{3}F_{5}S_{7}V_{9}V_{4}$, $F_{3}F_{6}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{3}F_{5}S_{7}V_{9}V_{3}$, $F_{1}F_{3}F_{7}S_{7}S_{2}V_{3}$, $F_{3}F_{6}F_{8}S_{2}V_{3}V_{4}$, $F_{3}F_{5}F_{13}S_{3}V_{3}V_{4}$, $F_{3}F_{3}F_{5}S_{7}S_{2}V_{9}$, $F_{3}F_{6}F_{7}S_{7}S_{2}V_{11}$, $F_{1}F_{7}F_{13}S_{7}V_{11}V_{1}$, $F_{3}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{1}F_{7}F_{13}S_{7}V_{4}V_{1}$, $F_{1}F_{7}F_{13}S_{7}S_{6}V_{3}$, $F_{3}F_{6}F_{7}S_{5}V_{11}V_{4}$, $F_{3}F_{6}F_{7}S_{2}V_{11}V_{4}$, $F_{1}F_{7}F_{13}S_{7}S_{6}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{11}$, $F_{1}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{3}V_{11}V_{3}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{5}F_{6}S_{7}S_{3}V_{4}$, $F_{1}F_{1}F_{5}S_{7}V_{9}V_{4}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{3}$, $F_{1}F_{1}F_{5}S_{7}V_{9}V_{3}$, $F_{1}F_{1}F_{5}S_{7}S_{2}V_{3}$, $F_{1}F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{1}F_{5}F_{6}S_{3}V_{3}V_{4}$, $F_{1}F_{1}F_{5}S_{7}S_{2}V_{9}$, $F_{3}F_{5}F_{13}S_{7}S_{3}S_{6}$, $F_{3}F_{6}F_{8}V_{11}V_{4}V_{2}$, $F_{3}F_{3}F_{5}V_{9}V_{11}V_{4}$, $F_{1}F_{3}F_{7}S_{7}S_{16}S_{6}$, $F_{3}F_{6}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{5}F_{13}V_{11}V_{3}V_{1}$, $F_{3}F_{3}F_{5}V_{9}V_{11}V_{3}$, $F_{1}F_{3}F_{7}S_{7}S_{16}S_{5}$, $F_{3}F_{3}F_{5}S_{7}S_{2}S_{5}$, $F_{3}F_{5}F_{13}V_{3}V_{4}V_{1}$, $F_{3}F_{6}F_{8}V_{3}V_{4}V_{2}$, $F_{1}F_{3}F_{7}S_{7}S_{16}S_{2}$, $F_{3}F_{3}F_{5}S_{2}S_{5}V_{11}$, $F_{3}F_{6}F_{8}S_{2}S_{5}V_{4}$, $F_{3}F_{5}F_{13}S_{6}V_{3}V_{1}$, $F_{3}F_{5}F_{13}S_{3}S_{6}V_{3}$, $F_{3}F_{6}F_{8}S_{5}V_{4}V_{2}$, $F_{3}F_{3}F_{5}S_{2}V_{9}V_{11}$, $F_{3}F_{5}F_{7}S_{7}S_{7}S_{6}$, $F_{1}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{3}F_{5}F_{7}S_{7}S_{6}V_{11}$, $F_{1}F_{5}F_{5}S_{7}S_{7}S_{2}$, $F_{1}F_{1}F_{6}S_{7}V_{3}V_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{5}F_{8}S_{7}V_{11}V_{1}$, $F_{3}F_{3}F_{6}S_{7}S_{6}V_{3}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{1}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{3}F_{6}S_{6}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{2}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{7}S_{7}S_{7}S_{2}$, $F_{1}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{5}F_{7}S_{7}S_{2}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{3}F_{6}S_{7}V_{9}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{3}V_{4}$, $F_{3}F_{5}F_{8}S_{2}V_{3}V_{3}$, $F_{3}F_{3}F_{6}S_{7}S_{3}V_{9}$, $F_{3}F_{5}F_{7}S_{7}S_{2}V_{11}$, $F_{1}F_{7}F_{8}S_{7}V_{11}V_{1}$, $F_{3}F_{5}F_{7}S_{7}S_{6}V_{3}$, $F_{1}F_{7}F_{8}S_{7}V_{3}V_{1}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{5}F_{7}S_{6}V_{11}V_{3}$, $F_{3}F_{5}F_{7}S_{2}V_{11}V_{3}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{1}F_{1}F_{6}S_{7}V_{9}V_{3}$, $F_{1}F_{1}F_{6}S_{7}S_{3}V_{4}$, $F_{1}F_{5}F_{5}S_{2}V_{3}V_{3}$, $F_{1}F_{1}F_{6}S_{7}S_{3}V_{9}$, $F_{3}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{5}F_{8}V_{11}V_{3}V_{1}$, $F_{3}F_{3}F_{6}V_{9}V_{11}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{3}F_{6}S_{7}S_{3}S_{6}$, $F_{3}F_{5}F_{8}V_{3}V_{3}V_{1}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{3}$, $F_{3}F_{3}F_{6}S_{3}S_{6}V_{11}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{1}$, $F_{3}F_{3}F_{6}S_{3}V_{9}V_{11}$, $F_{5}F_{6}F_{7}S_{7}S_{7}S_{6}$, $F_{1}F_{5}F_{7}S_{7}V_{11}V_{4}$, $F_{5}F_{6}F_{7}S_{7}S_{6}V_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{6}F_{8}S_{7}V_{11}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{4}$, $F_{3}F_{5}F_{5}S_{7}V_{4}V_{1}$, $F_{3}F_{6}F_{6}S_{7}S_{6}V_{3}$, $F_{3}F_{5}F_{5}S_{7}V_{3}V_{1}$, $F_{1}F_{1}F_{3}S_{7}S_{2}V_{11}$, $F_{3}F_{6}F_{6}S_{6}V_{3}V_{4}$, $F_{3}F_{5}F_{5}S_{5}V_{3}V_{4}$, $F_{3}F_{5}F_{5}S_{7}S_{2}V_{1}$, $F_{5}F_{6}F_{7}S_{7}S_{7}S_{5}$, $F_{1}F_{5}F_{7}S_{7}V_{11}V_{3}$, $F_{5}F_{6}F_{7}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{3}$, $F_{3}F_{6}F_{6}S_{7}V_{3}V_{2}$, $F_{1}F_{1}F_{3}S_{7}S_{3}V_{11}$, $F_{3}F_{5}F_{5}S_{5}V_{3}V_{3}$, $F_{3}F_{6}F_{6}S_{7}S_{3}V_{2}$, $F_{5}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{1}F_{5}F_{7}S_{7}V_{4}V_{1}$, $F_{5}F_{6}F_{7}S_{7}S_{6}V_{3}$, $F_{1}F_{5}F_{7}S_{7}V_{3}V_{1}$, $F_{1}F_{5}F_{7}S_{7}S_{2}V_{11}$, $F_{5}F_{6}F_{7}S_{6}V_{3}V_{4}$, $F_{5}F_{6}F_{7}S_{5}V_{3}V_{4}$, $F_{1}F_{5}F_{7}S_{7}S_{2}V_{1}$, $F_{1}F_{6}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{6}F_{8}S_{7}S_{3}V_{11}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{1}F_{6}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{5}F_{5}S_{7}S_{2}S_{5}$, $F_{3}F_{5}F_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{6}F_{6}V_{3}V_{4}V_{2}$, $F_{1}F_{1}F_{3}S_{7}S_{16}S_{2}$, $F_{3}F_{6}F_{6}S_{7}S_{3}S_{6}$, $F_{3}F_{5}F_{5}V_{3}V_{3}V_{1}$, $F_{1}F_{1}F_{3}S_{7}S_{16}S_{3}$, $F_{3}F_{6}F_{6}S_{3}S_{6}V_{4}$, $F_{3}F_{5}F_{5}S_{2}S_{5}V_{3}$, $F_{3}F_{5}F_{5}S_{2}V_{3}V_{1}$, $F_{3}F_{6}F_{6}S_{3}V_{4}V_{2}$, $F_{6}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{5}F_{7}F_{13}S_{7}S_{6}V_{11}$, $F_{3}F_{5}F_{7}S_{7}V_{11}V_{4}$, $F_{5}F_{7}F_{13}S_{7}S_{6}V_{4}$, $F_{1}F_{7}F_{7}S_{7}S_{7}S_{6}$, $F_{3}F_{5}F_{7}V_{11}V_{11}V_{4}$, $F_{6}F_{7}F_{8}V_{11}V_{4}V_{4}$, $F_{5}F_{7}F_{13}S_{7}S_{6}S_{6}$, $F_{5}F_{8}F_{8}S_{7}V_{11}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{6}F_{8}S_{7}V_{11}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{6}F_{8}V_{11}V_{11}V_{3}$, $F_{5}F_{8}F_{8}V_{11}V_{3}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{5}F_{5}S_{7}V_{3}V_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{4}$, $F_{1}F_{6}F_{6}S_{7}V_{3}V_{4}$, $F_{1}F_{1}F_{1}S_{7}S_{7}S_{2}$, $F_{1}F_{6}F_{6}V_{3}V_{4}V_{4}$, $F_{1}F_{5}F_{5}V_{3}V_{3}V_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{2}S_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{4}$, $F_{3}F_{5}F_{8}S_{2}V_{11}V_{4}$, $F_{3}F_{5}F_{7}S_{7}S_{6}V_{1}$, $F_{3}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{6}F_{13}S_{6}V_{11}V_{3}$, $F_{3}F_{5}F_{7}S_{7}S_{5}V_{1}$, $F_{1}F_{3}F_{3}S_{7}S_{2}V_{11}$, $F_{3}F_{6}F_{13}S_{6}V_{3}V_{4}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{5}F_{7}S_{7}S_{2}V_{1}$, $F_{1}F_{3}F_{3}S_{2}V_{11}V_{11}$, $F_{3}F_{6}F_{8}S_{5}V_{4}V_{4}$, $F_{3}F_{6}F_{13}S_{6}S_{6}V_{3}$, $F_{3}F_{5}F_{7}S_{6}V_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{4}$, $F_{3}F_{5}F_{8}S_{2}S_{2}V_{11}$, $F_{5}F_{7}F_{13}S_{7}V_{11}V_{3}$, $F_{6}F_{7}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{5}F_{7}S_{7}V_{11}V_{3}$, $F_{6}F_{7}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{7}F_{7}S_{7}S_{7}S_{5}$, $F_{3}F_{5}F_{7}V_{11}V_{11}V_{3}$, $F_{5}F_{7}F_{13}V_{11}V_{3}V_{3}$, $F_{6}F_{7}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{5}F_{5}S_{7}V_{3}V_{3}$, $F_{1}F_{6}F_{6}S_{7}S_{3}V_{3}$, $F_{1}F_{1}F_{1}S_{7}S_{7}S_{3}$, $F_{1}F_{5}F_{5}V_{3}V_{3}V_{3}$, $F_{1}F_{6}F_{6}S_{7}S_{3}S_{3}$, $F_{3}F_{5}F_{7}S_{7}S_{5}V_{3}$, $F_{3}F_{6}F_{13}S_{3}V_{11}V_{3}$, $F_{1}F_{3}F_{3}S_{7}S_{3}V_{11}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{3}V_{2}$, $F_{1}F_{3}F_{3}S_{3}V_{11}V_{11}$, $F_{3}F_{5}F_{7}S_{5}V_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{3}F_{6}F_{13}S_{3}S_{3}V_{11}$, $F_{5}F_{7}F_{13}S_{7}V_{3}V_{4}$, $F_{3}F_{5}F_{7}S_{7}S_{2}V_{4}$, $F_{6}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{1}F_{7}F_{7}S_{7}S_{7}S_{2}$, $F_{6}F_{7}F_{8}V_{3}V_{4}V_{4}$, $F_{5}F_{7}F_{13}V_{3}V_{3}V_{4}$, $F_{3}F_{5}F_{7}S_{7}S_{2}S_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{3}V_{3}$, $F_{1}F_{8}F_{8}S_{7}S_{7}S_{3}$, $F_{5}F_{8}F_{8}V_{3}V_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{3}S_{3}$, $F_{3}F_{5}F_{8}S_{2}V_{3}V_{4}$, $F_{3}F_{6}F_{13}S_{3}V_{3}V_{4}$, $F_{1}F_{3}F_{3}S_{7}S_{2}V_{9}$, $F_{3}F_{6}F_{8}S_{7}S_{3}V_{4}$, $F_{1}F_{3}F_{3}S_{7}S_{3}V_{9}$, $F_{3}F_{6}F_{8}S_{3}V_{4}V_{4}$, $F_{3}F_{5}F_{7}S_{2}V_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{2}S_{2}V_{3}$, $F_{3}F_{6}F_{13}S_{3}S_{3}V_{4}$, $F_{5}F_{7}F_{13}S_{7}S_{6}V_{3}$, $F_{6}F_{7}F_{8}S_{5}V_{11}V_{4}$, $F_{3}F_{5}F_{7}S_{2}V_{11}V_{4}$, $F_{1}F_{7}F_{7}S_{7}S_{6}V_{1}$, $F_{6}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{7}F_{13}S_{6}V_{11}V_{3}$, $F_{1}F_{7}F_{7}S_{7}S_{5}V_{1}$, $F_{5}F_{7}F_{13}S_{6}V_{3}V_{4}$, $F_{6}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{1}F_{7}F_{7}S_{7}S_{2}V_{1}$, $F_{3}F_{5}F_{7}S_{2}V_{11}V_{11}$, $F_{6}F_{7}F_{8}S_{5}V_{4}V_{4}$, $F_{5}F_{7}F_{13}S_{6}S_{6}V_{3}$, $F_{5}F_{7}F_{13}S_{6}V_{3}V_{3}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{4}$, $F_{3}F_{5}F_{7}S_{2}S_{2}V_{11}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{3}F_{6}F_{8}S_{3}V_{11}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{3}V_{11}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{1}F_{8}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{6}F_{8}S_{3}V_{11}V_{11}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{3}S_{3}V_{11}$, $F_{1}F_{5}F_{5}S_{2}V_{3}V_{4}$, $F_{1}F_{6}F_{6}S_{3}V_{3}V_{4}$, $F_{1}F_{1}F_{1}S_{7}S_{2}V_{9}$, $F_{1}F_{6}F_{6}S_{7}S_{3}V_{4}$, $F_{1}F_{1}F_{1}S_{7}S_{3}V_{9}$, $F_{1}F_{6}F_{6}S_{3}V_{4}V_{4}$, $F_{1}F_{5}F_{5}S_{2}S_{2}V_{3}$, $F_{1}F_{6}F_{6}S_{3}S_{3}V_{4}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{4}$, $F_{3}F_{5}F_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{6}F_{13}S_{3}S_{6}V_{3}$, $F_{1}F_{3}F_{3}S_{2}V_{9}V_{11}$, $F_{3}F_{6}F_{13}S_{3}S_{6}V_{11}$, $F_{3}F_{5}F_{7}S_{5}V_{3}V_{1}$, $F_{1}F_{3}F_{3}S_{3}V_{9}V_{11}$, $F_{3}F_{6}F_{13}S_{3}S_{6}V_{4}$, $F_{3}F_{5}F_{7}S_{2}V_{3}V_{1}$, $F_{3}F_{6}F_{8}S_{3}V_{4}V_{2}$, $F_{3}F_{6}F_{13}S_{3}S_{6}S_{6}$, $F_{3}F_{5}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{2}S_{2}S_{5}$, $F_{3}F_{6}F_{13}S_{3}S_{3}S_{6}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{5}$} {{$F_{3}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{8}F_{8}S_{7}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{11}$, $F_{2}F_{5}F_{5}S_{7}S_{7}S_{3}$, $F_{1}F_{2}F_{6}S_{7}V_{3}V_{3}$, $F_{2}F_{5}F_{5}S_{7}S_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{11}$, $F_{3}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{3}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{3}F_{6}S_{5}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{3}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{7}S_{3}$, $F_{1}F_{8}F_{8}S_{7}V_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{3}$, $F_{3}F_{3}F_{6}S_{7}V_{10}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{3}V_{3}V_{3}$, $F_{3}F_{3}F_{6}S_{7}S_{3}V_{10}$, $F_{1}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{3}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{2}F_{6}S_{7}V_{10}V_{3}$, $F_{1}F_{2}F_{6}S_{7}S_{3}V_{3}$, $F_{2}F_{5}F_{5}S_{3}V_{3}V_{3}$, $F_{1}F_{2}F_{6}S_{7}S_{3}V_{10}$, $F_{3}F_{5}F_{8}S_{7}S_{3}S_{5}$, $F_{3}F_{5}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{3}F_{6}V_{10}V_{11}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{3}F_{6}S_{7}S_{3}S_{5}$, $F_{3}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{3}$, $F_{3}F_{3}F_{6}S_{3}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{3}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{3}F_{6}S_{3}V_{10}V_{11}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{6}F_{8}S_{7}V_{11}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{7}V_{3}V_{2}$, $F_{1}F_{2}F_{3}S_{7}S_{3}V_{11}$, $F_{3}F_{5}F_{6}S_{5}V_{3}V_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{3}V_{2}$, $F_{1}F_{6}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{6}F_{8}S_{7}S_{3}V_{11}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{1}F_{6}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{7}S_{3}S_{5}$, $F_{3}F_{5}F_{6}V_{3}V_{3}V_{2}$, $F_{1}F_{2}F_{3}S_{7}S_{16}S_{3}$, $F_{3}F_{5}F_{6}S_{3}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{3}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{11}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{6}F_{8}S_{7}V_{11}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{6}F_{8}V_{11}V_{11}V_{3}$, $F_{5}F_{8}F_{8}V_{11}V_{3}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{2}F_{5}F_{6}S_{7}V_{3}V_{3}$, $F_{2}F_{5}F_{6}S_{7}S_{3}V_{3}$, $F_{1}F_{2}F_{2}S_{7}S_{7}S_{3}$, $F_{2}F_{5}F_{6}V_{3}V_{3}V_{3}$, $F_{2}F_{5}F_{6}S_{7}S_{3}S_{3}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{3}$, $F_{3}F_{6}F_{8}S_{3}V_{11}V_{3}$, $F_{2}F_{3}F_{3}S_{7}S_{3}V_{11}$, $F_{3}F_{6}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{2}$, $F_{2}F_{3}F_{3}S_{3}V_{11}V_{11}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{5}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{3}S_{3}V_{11}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{3}V_{3}$, $F_{1}F_{8}F_{8}S_{7}S_{7}S_{3}$, $F_{5}F_{8}F_{8}V_{3}V_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{3}S_{3}$, $F_{3}F_{6}F_{8}S_{3}V_{3}V_{3}$, $F_{2}F_{3}F_{3}S_{7}S_{3}V_{10}$, $F_{3}F_{6}F_{8}S_{3}S_{3}V_{3}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{3}V_{11}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{1}F_{8}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{6}F_{8}S_{3}V_{11}V_{11}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{2}F_{5}F_{6}S_{3}V_{3}V_{3}$, $F_{1}F_{2}F_{2}S_{7}S_{3}V_{10}$, $F_{2}F_{5}F_{6}S_{3}S_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{3}S_{5}V_{11}$, $F_{3}F_{6}F_{8}S_{3}S_{5}V_{3}$, $F_{2}F_{3}F_{3}S_{3}V_{10}V_{11}$, $F_{3}F_{5}F_{8}S_{3}V_{3}V_{2}$, $F_{3}F_{6}F_{8}S_{3}S_{5}S_{5}$, $F_{3}F_{6}F_{8}S_{3}S_{3}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{6}$} {{$F_{2}F_{5}F_{7}S_{7}S_{7}S_{6}$, $F_{1}F_{6}F_{7}S_{7}S_{14}S_{5}$, $F_{2}F_{5}F_{7}S_{7}S_{14}S_{6}$, $F_{3}F_{5}F_{5}S_{7}S_{7}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{5}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{7}S_{14}V_{2}$, $F_{3}F_{5}F_{6}S_{7}S_{14}V_{1}$, $F_{2}F_{3}F_{6}S_{7}S_{6}V_{3}$, $F_{3}F_{5}F_{6}S_{7}V_{3}V_{1}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{4}$, $F_{2}F_{3}F_{6}S_{14}S_{6}V_{3}$, $F_{3}F_{5}F_{6}S_{14}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{7}V_{4}V_{1}$, $F_{2}F_{5}F_{7}S_{7}S_{7}V_{2}$, $F_{1}F_{6}F_{7}S_{7}S_{5}V_{3}$, $F_{2}F_{5}F_{7}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{7}V_{3}V_{2}$, $F_{2}F_{3}F_{6}S_{7}S_{16}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{3}S_{5}$, $F_{3}F_{5}F_{6}V_{3}V_{3}V_{2}$, $F_{2}F_{3}F_{6}S_{7}S_{16}S_{3}$, $F_{2}F_{5}F_{7}S_{7}S_{14}V_{2}$, $F_{1}F_{6}F_{7}S_{7}S_{14}V_{1}$, $F_{2}F_{5}F_{7}S_{7}S_{6}V_{3}$, $F_{1}F_{6}F_{7}S_{7}V_{3}V_{1}$, $F_{1}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{2}F_{5}F_{7}S_{14}S_{6}V_{3}$, $F_{2}F_{5}F_{7}S_{14}V_{3}V_{2}$, $F_{1}F_{6}F_{7}S_{7}V_{4}V_{1}$, $F_{1}F_{3}F_{6}S_{7}S_{16}V_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{3}S_{5}$, $F_{3}F_{5}F_{5}V_{3}V_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{16}S_{3}$, $F_{3}F_{5}F_{6}S_{7}V_{4}V_{2}$, $F_{3}F_{5}F_{6}S_{14}V_{3}V_{1}$, $F_{2}F_{3}F_{6}S_{14}S_{16}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{16}V_{4}$, $F_{2}F_{3}F_{6}S_{7}S_{3}S_{6}$, $F_{3}F_{5}F_{6}V_{3}V_{3}V_{1}$, $F_{1}F_{3}F_{5}S_{7}S_{16}S_{3}$, $F_{2}F_{3}F_{6}S_{14}S_{3}S_{6}$, $F_{3}F_{5}F_{6}V_{3}V_{4}V_{2}$, $F_{3}F_{5}F_{6}V_{3}V_{4}V_{1}$, $F_{2}F_{3}F_{6}S_{14}S_{16}S_{3}$, $F_{2}F_{7}F_{8}S_{7}S_{7}V_{4}$, $F_{1}F_{7}F_{13}S_{7}S_{14}V_{3}$, $F_{2}F_{7}F_{8}S_{7}S_{14}V_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{7}S_{3}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{3}$, $F_{3}F_{5}F_{13}S_{7}S_{14}S_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{14}S_{2}$, $F_{2}F_{3}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{6}F_{8}S_{7}S_{2}V_{3}$, $F_{1}F_{3}F_{7}S_{7}V_{3}V_{4}$, $F_{2}F_{3}F_{8}S_{14}V_{3}V_{4}$, $F_{3}F_{5}F_{13}S_{14}S_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{2}V_{4}$, $F_{2}F_{5}F_{5}S_{7}S_{7}V_{4}$, $F_{1}F_{5}F_{6}S_{7}S_{14}V_{3}$, $F_{2}F_{5}F_{5}S_{7}S_{14}V_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{6}F_{8}S_{7}S_{14}V_{2}$, $F_{3}F_{5}F_{13}S_{7}S_{14}V_{1}$, $F_{2}F_{3}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{5}F_{13}S_{7}S_{5}V_{1}$, $F_{1}F_{3}F_{7}S_{7}S_{6}V_{3}$, $F_{2}F_{3}F_{8}S_{14}S_{5}V_{4}$, $F_{3}F_{6}F_{8}S_{14}S_{5}V_{2}$, $F_{3}F_{5}F_{13}S_{7}S_{6}V_{1}$, $F_{2}F_{5}F_{5}S_{7}S_{7}S_{3}$, $F_{1}F_{5}F_{6}S_{7}V_{3}V_{3}$, $F_{2}F_{5}F_{5}S_{7}S_{3}V_{3}$, $F_{2}F_{7}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{7}F_{13}S_{7}S_{5}V_{3}$, $F_{2}F_{7}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{6}F_{8}S_{7}V_{3}V_{2}$, $F_{2}F_{3}F_{8}S_{7}S_{16}V_{3}$, $F_{3}F_{5}F_{13}S_{7}S_{3}S_{5}$, $F_{2}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{3}F_{7}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{13}S_{3}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{5}V_{3}V_{2}$, $F_{2}F_{3}F_{8}S_{7}S_{16}V_{2}$, $F_{2}F_{5}F_{5}S_{7}S_{14}S_{3}$, $F_{1}F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{2}F_{5}F_{5}S_{7}V_{3}V_{4}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{3}$, $F_{1}F_{5}F_{6}S_{7}V_{3}V_{4}$, $F_{2}F_{5}F_{5}S_{14}V_{3}V_{4}$, $F_{2}F_{5}F_{5}S_{14}S_{3}V_{3}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{2}F_{7}F_{8}S_{7}S_{14}V_{2}$, $F_{1}F_{7}F_{13}S_{7}S_{14}V_{1}$, $F_{2}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{7}F_{13}S_{7}S_{5}V_{1}$, $F_{1}F_{7}F_{13}S_{7}S_{6}V_{3}$, $F_{2}F_{7}F_{8}S_{14}S_{5}V_{4}$, $F_{2}F_{7}F_{8}S_{14}S_{5}V_{2}$, $F_{1}F_{7}F_{13}S_{7}S_{6}V_{1}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{16}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{3}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{3}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{16}V_{2}$, $F_{3}F_{6}F_{8}S_{7}V_{4}V_{2}$, $F_{3}F_{5}F_{13}S_{14}V_{3}V_{1}$, $F_{2}F_{3}F_{8}S_{14}S_{16}V_{3}$, $F_{1}F_{3}F_{7}S_{7}S_{16}V_{4}$, $F_{3}F_{5}F_{13}S_{7}S_{3}S_{6}$, $F_{3}F_{6}F_{8}S_{14}S_{2}S_{5}$, $F_{2}F_{3}F_{8}S_{14}S_{16}S_{5}$, $F_{1}F_{3}F_{7}S_{7}S_{16}S_{6}$, $F_{2}F_{3}F_{8}S_{7}V_{4}V_{2}$, $F_{3}F_{6}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{5}F_{13}S_{5}V_{3}V_{1}$, $F_{1}F_{3}F_{7}S_{7}S_{16}V_{2}$, $F_{2}F_{3}F_{8}S_{14}V_{4}V_{2}$, $F_{3}F_{5}F_{13}S_{3}S_{6}V_{3}$, $F_{3}F_{6}F_{8}S_{2}S_{5}V_{4}$, $F_{3}F_{6}F_{8}S_{5}V_{4}V_{2}$, $F_{3}F_{5}F_{13}S_{6}V_{3}V_{1}$, $F_{2}F_{3}F_{8}S_{14}S_{16}V_{2}$, $F_{5}F_{7}F_{8}S_{7}S_{7}V_{4}$, $F_{1}F_{7}F_{8}S_{7}S_{14}V_{3}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{1}F_{3}F_{3}S_{7}S_{14}S_{3}$, $F_{3}F_{5}F_{8}V_{3}V_{3}V_{4}$, $F_{3}F_{6}F_{8}S_{7}S_{2}S_{3}$, $F_{5}F_{5}F_{5}S_{7}S_{7}V_{4}$, $F_{5}F_{5}F_{5}S_{7}V_{3}V_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{7}S_{6}$, $F_{1}F_{7}F_{8}S_{7}S_{14}S_{5}$, $F_{5}F_{7}F_{8}S_{7}S_{5}S_{6}$, $F_{3}F_{6}F_{8}S_{7}S_{6}V_{3}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{1}$, $F_{1}F_{3}F_{3}S_{7}S_{14}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{6}F_{8}S_{5}S_{6}V_{3}$, $F_{3}F_{5}F_{8}S_{7}V_{1}V_{2}$, $F_{1}F_{5}F_{6}S_{7}S_{14}S_{3}$, $F_{5}F_{5}F_{5}V_{3}V_{3}V_{4}$, $F_{1}F_{5}F_{6}S_{7}S_{2}S_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{6}V_{3}$, $F_{1}F_{7}F_{8}S_{7}V_{3}V_{1}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{1}F_{7}F_{8}S_{7}S_{14}V_{2}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{5}F_{7}F_{8}S_{5}S_{6}V_{3}$, $F_{1}F_{7}F_{8}S_{7}V_{1}V_{2}$, $F_{3}F_{6}F_{8}S_{7}S_{3}S_{6}$, $F_{3}F_{5}F_{8}V_{3}V_{3}V_{1}$, $F_{1}F_{3}F_{3}S_{7}S_{16}S_{3}$, $F_{3}F_{5}F_{8}S_{7}V_{4}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{1}$, $F_{1}F_{3}F_{3}S_{7}S_{16}V_{2}$, $F_{3}F_{5}F_{8}V_{3}V_{4}V_{2}$, $F_{3}F_{6}F_{8}S_{2}S_{3}S_{5}$, $F_{3}F_{6}F_{8}S_{3}S_{5}S_{6}$, $F_{3}F_{5}F_{8}V_{3}V_{1}V_{2}$, $F_{5}F_{7}F_{13}S_{7}S_{14}V_{3}$, $F_{6}F_{7}F_{8}S_{7}S_{14}V_{4}$, $F_{2}F_{7}F_{8}S_{7}S_{14}V_{3}$, $F_{6}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{1}F_{7}F_{7}S_{7}S_{7}V_{4}$, $F_{2}F_{7}F_{8}S_{14}S_{14}V_{3}$, $F_{5}F_{7}F_{13}S_{14}V_{3}V_{3}$, $F_{6}F_{7}F_{8}S_{7}V_{4}V_{4}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{3}V_{3}$, $F_{1}F_{3}F_{3}S_{7}S_{7}S_{3}$, $F_{3}F_{5}F_{8}V_{3}V_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{3}S_{3}$, $F_{3}F_{5}F_{7}S_{7}V_{3}V_{4}$, $F_{3}F_{6}F_{8}S_{14}V_{3}V_{4}$, $F_{3}F_{6}F_{13}S_{14}S_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{2}V_{4}$, $F_{2}F_{3}F_{3}S_{7}S_{14}S_{3}$, $F_{3}F_{6}F_{8}V_{3}V_{3}V_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{2}S_{3}$, $F_{2}F_{3}F_{3}S_{14}S_{14}S_{3}$, $F_{3}F_{5}F_{7}V_{3}V_{3}V_{4}$, $F_{3}F_{6}F_{8}V_{3}V_{4}V_{4}$, $F_{3}F_{6}F_{13}S_{14}S_{3}S_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{14}V_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{14}V_{4}$, $F_{2}F_{5}F_{6}S_{7}S_{14}V_{3}$, $F_{5}F_{5}F_{6}S_{7}V_{3}V_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{7}V_{4}$, $F_{2}F_{5}F_{6}S_{14}S_{14}V_{3}$, $F_{5}F_{5}F_{6}S_{14}V_{3}V_{3}$, $F_{5}F_{5}F_{6}S_{7}V_{4}V_{4}$, $F_{6}F_{7}F_{8}S_{7}S_{14}S_{5}$, $F_{5}F_{7}F_{13}S_{7}S_{14}S_{6}$, $F_{2}F_{7}F_{8}S_{7}S_{14}S_{5}$, $F_{5}F_{7}F_{13}S_{7}S_{5}S_{6}$, $F_{1}F_{7}F_{7}S_{7}S_{7}S_{6}$, $F_{2}F_{7}F_{8}S_{14}S_{14}S_{5}$, $F_{6}F_{7}F_{8}S_{14}S_{5}S_{5}$, $F_{5}F_{7}F_{13}S_{7}S_{6}S_{6}$, $F_{3}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{3}S_{7}S_{7}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{5}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{6}F_{13}S_{14}S_{6}V_{3}$, $F_{3}F_{6}F_{8}S_{14}V_{3}V_{2}$, $F_{3}F_{5}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{5}F_{7}S_{7}S_{6}V_{3}$, $F_{3}F_{6}F_{8}S_{14}S_{5}V_{4}$, $F_{3}F_{5}F_{7}S_{7}S_{6}V_{1}$, $F_{2}F_{3}F_{3}S_{7}S_{14}V_{2}$, $F_{3}F_{6}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{6}F_{13}S_{5}S_{6}V_{3}$, $F_{3}F_{5}F_{7}S_{7}V_{1}V_{2}$, $F_{2}F_{3}F_{3}S_{14}S_{14}V_{2}$, $F_{3}F_{5}F_{7}S_{6}V_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{5}V_{4}V_{4}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{4}$, $F_{3}F_{6}F_{13}S_{6}S_{6}V_{3}$, $F_{3}F_{6}F_{8}S_{14}V_{2}V_{2}$, $F_{5}F_{5}F_{6}S_{7}V_{3}V_{3}$, $F_{2}F_{5}F_{6}S_{7}S_{3}V_{3}$, $F_{1}F_{5}F_{5}S_{7}S_{7}S_{3}$, $F_{5}F_{5}F_{6}V_{3}V_{3}V_{3}$, $F_{2}F_{5}F_{6}S_{7}S_{3}S_{3}$, $F_{6}F_{7}F_{8}S_{7}S_{5}V_{3}$, $F_{2}F_{7}F_{8}S_{7}V_{3}V_{2}$, $F_{5}F_{7}F_{13}S_{7}S_{5}V_{3}$, $F_{1}F_{7}F_{7}S_{7}S_{7}V_{2}$, $F_{5}F_{7}F_{13}S_{5}V_{3}V_{3}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{3}$, $F_{2}F_{7}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{6}F_{8}V_{3}V_{3}V_{2}$, $F_{2}F_{3}F_{3}S_{7}S_{16}S_{3}$, $F_{3}F_{5}F_{7}S_{7}V_{3}V_{2}$, $F_{3}F_{6}F_{13}S_{3}S_{5}V_{3}$, $F_{2}F_{3}F_{3}S_{7}S_{16}V_{2}$, $F_{3}F_{5}F_{7}V_{3}V_{3}V_{2}$, $F_{3}F_{6}F_{13}S_{3}S_{3}S_{5}$, $F_{3}F_{5}F_{8}S_{3}S_{5}S_{5}$, $F_{3}F_{6}F_{8}V_{3}V_{2}V_{2}$, $F_{5}F_{5}F_{6}S_{14}V_{3}V_{4}$, $F_{2}F_{5}F_{6}S_{14}S_{3}V_{3}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{4}$, $F_{2}F_{5}F_{6}S_{7}S_{14}S_{3}$, $F_{5}F_{5}F_{6}V_{3}V_{3}V_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{2}S_{3}$, $F_{2}F_{5}F_{6}S_{14}S_{14}S_{3}$, $F_{5}F_{5}F_{6}V_{3}V_{4}V_{4}$, $F_{2}F_{5}F_{6}S_{14}S_{3}S_{3}$, $F_{6}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{7}F_{13}S_{14}S_{6}V_{3}$, $F_{2}F_{7}F_{8}S_{14}V_{3}V_{2}$, $F_{1}F_{7}F_{7}S_{7}V_{4}V_{1}$, $F_{5}F_{7}F_{13}S_{7}S_{6}V_{3}$, $F_{6}F_{7}F_{8}S_{14}S_{5}V_{4}$, $F_{1}F_{7}F_{7}S_{7}S_{6}V_{1}$, $F_{6}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{5}F_{7}F_{13}S_{5}S_{6}V_{3}$, $F_{1}F_{7}F_{7}S_{7}V_{1}V_{2}$, $F_{2}F_{7}F_{8}S_{14}S_{14}V_{2}$, $F_{5}F_{7}F_{13}S_{6}V_{3}V_{3}$, $F_{6}F_{7}F_{8}S_{5}V_{4}V_{4}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{4}$, $F_{5}F_{7}F_{13}S_{6}S_{6}V_{3}$, $F_{2}F_{7}F_{8}S_{14}V_{2}V_{2}$, $F_{3}F_{6}F_{8}S_{7}S_{3}S_{5}$, $F_{3}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{6}F_{8}S_{3}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{3}S_{3}S_{5}$, $F_{3}F_{6}F_{8}S_{3}S_{5}S_{5}$, $F_{3}F_{5}F_{8}V_{3}V_{2}V_{2}$, $F_{3}F_{6}F_{13}S_{14}S_{3}S_{6}$, $F_{3}F_{6}F_{8}V_{3}V_{4}V_{2}$, $F_{3}F_{5}F_{7}V_{3}V_{4}V_{1}$, $F_{2}F_{3}F_{3}S_{14}S_{16}S_{3}$, $F_{3}F_{6}F_{8}S_{14}V_{4}V_{2}$, $F_{3}F_{6}F_{13}S_{3}S_{6}V_{3}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{4}$, $F_{3}F_{5}F_{7}S_{6}V_{3}V_{1}$, $F_{2}F_{3}F_{3}S_{14}S_{16}V_{2}$, $F_{3}F_{5}F_{8}S_{2}S_{3}S_{5}$, $F_{3}F_{6}F_{13}S_{3}S_{5}S_{6}$, $F_{3}F_{5}F_{7}V_{3}V_{1}V_{2}$, $F_{3}F_{6}F_{8}V_{4}V_{4}V_{2}$, $F_{3}F_{6}F_{13}S_{3}S_{3}S_{6}$, $F_{3}F_{6}F_{13}S_{3}S_{6}S_{6}$, $F_{3}F_{6}F_{8}V_{4}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{7}$} {{$F_{3}F_{7}F_{8}S_{7}S_{7}V_{5}$, $F_{3}F_{7}F_{8}S_{7}S_{7}V_{4}$, $F_{1}F_{7}F_{14}S_{7}S_{5}V_{11}$, $F_{1}F_{6}F_{7}S_{7}S_{5}V_{11}$, $F_{3}F_{7}F_{8}S_{7}V_{11}V_{5}$, $F_{3}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{4}F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{4}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{1}F_{8}S_{7}S_{5}V_{3}$, $F_{4}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{14}S_{7}V_{11}V_{2}$, $F_{3}F_{5}F_{6}S_{7}V_{11}V_{2}$, $F_{3}F_{8}F_{8}S_{7}S_{4}V_{11}$, $F_{3}F_{8}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{3}F_{8}S_{7}V_{3}V_{5}$, $F_{3}F_{3}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{4}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{2}V_{3}$, $F_{1}F_{3}F_{9}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{5}S_{5}$, $F_{3}F_{3}F_{8}V_{11}V_{3}V_{5}$, $F_{3}F_{3}F_{8}V_{11}V_{3}V_{4}$, $F_{3}F_{5}F_{14}V_{11}V_{3}V_{2}$, $F_{3}F_{5}F_{6}V_{11}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{5}F_{9}S_{7}S_{7}V_{5}$, $F_{3}F_{5}F_{5}S_{7}S_{7}V_{4}$, $F_{1}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{5}F_{9}S_{7}V_{11}V_{5}$, $F_{3}F_{5}F_{5}S_{7}V_{11}V_{4}$, $F_{4}F_{5}F_{8}S_{7}S_{7}S_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{7}S_{2}$, $F_{1}F_{4}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{1}F_{8}S_{7}S_{5}S_{5}$, $F_{4}F_{5}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{5}F_{14}S_{7}V_{11}V_{1}$, $F_{3}F_{5}F_{6}S_{7}V_{11}V_{1}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{5}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{5}F_{14}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{6}S_{7}S_{5}V_{1}$, $F_{1}F_{3}F_{9}S_{7}S_{5}V_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{4}$, $F_{3}F_{3}F_{8}S_{5}V_{11}V_{5}$, $F_{3}F_{3}F_{8}S_{5}V_{11}V_{4}$, $F_{3}F_{8}F_{8}S_{5}S_{4}V_{11}$, $F_{3}F_{8}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{5}F_{14}S_{7}V_{1}V_{5}$, $F_{3}F_{5}F_{6}S_{7}V_{4}V_{1}$, $F_{3}F_{5}F_{9}S_{7}S_{7}V_{2}$, $F_{3}F_{5}F_{5}S_{7}S_{7}V_{2}$, $F_{1}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{9}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{5}S_{7}V_{3}V_{2}$, $F_{3}F_{7}F_{8}S_{7}S_{7}S_{4}$, $F_{3}F_{7}F_{8}S_{7}S_{7}S_{2}$, $F_{1}F_{7}F_{14}S_{7}S_{5}S_{5}$, $F_{1}F_{6}F_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{7}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{7}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{8}S_{7}V_{13}V_{3}$, $F_{3}F_{3}F_{8}S_{7}V_{9}V_{3}$, $F_{3}F_{5}F_{14}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{6}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{13}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{9}$, $F_{1}F_{3}F_{9}S_{7}S_{5}V_{2}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{14}S_{5}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{5}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{5}S_{4}V_{3}$, $F_{3}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{3}F_{8}S_{7}V_{13}V_{2}$, $F_{3}F_{3}F_{8}S_{7}V_{9}V_{2}$, $F_{3}F_{5}F_{9}S_{7}V_{11}V_{2}$, $F_{3}F_{5}F_{5}S_{7}V_{11}V_{2}$, $F_{1}F_{8}F_{9}S_{7}S_{4}V_{11}$, $F_{1}F_{5}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{5}F_{9}S_{7}V_{3}V_{5}$, $F_{3}F_{5}F_{5}S_{7}V_{3}V_{4}$, $F_{1}F_{8}F_{9}S_{7}S_{4}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{2}V_{3}$, $F_{1}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{9}V_{11}V_{3}V_{5}$, $F_{3}F_{5}F_{5}V_{11}V_{3}V_{4}$, $F_{3}F_{5}F_{9}V_{11}V_{3}V_{2}$, $F_{3}F_{5}F_{5}V_{11}V_{3}V_{2}$, $F_{1}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{7}F_{8}S_{7}S_{4}V_{11}$, $F_{3}F_{7}F_{8}S_{7}S_{2}V_{11}$, $F_{1}F_{7}F_{14}S_{7}V_{11}V_{1}$, $F_{1}F_{6}F_{7}S_{7}V_{11}V_{1}$, $F_{3}F_{7}F_{8}S_{7}S_{5}V_{5}$, $F_{3}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{7}F_{14}S_{7}S_{5}V_{1}$, $F_{1}F_{6}F_{7}S_{7}S_{5}V_{1}$, $F_{1}F_{7}F_{14}S_{7}S_{5}V_{5}$, $F_{1}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{3}F_{7}F_{8}S_{5}V_{11}V_{5}$, $F_{3}F_{7}F_{8}S_{5}V_{11}V_{4}$, $F_{3}F_{7}F_{8}S_{5}S_{4}V_{11}$, $F_{3}F_{7}F_{8}S_{2}S_{5}V_{11}$, $F_{1}F_{7}F_{14}S_{7}V_{1}V_{5}$, $F_{1}F_{6}F_{7}S_{7}V_{4}V_{1}$, $F_{4}F_{5}F_{8}S_{7}S_{4}V_{3}$, $F_{1}F_{4}F_{8}S_{7}V_{13}V_{3}$, $F_{1}F_{1}F_{8}S_{7}V_{9}V_{3}$, $F_{4}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{4}F_{8}S_{7}S_{5}V_{13}$, $F_{1}F_{1}F_{8}S_{7}S_{5}V_{9}$, $F_{1}F_{4}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{1}F_{8}S_{7}S_{5}V_{2}$, $F_{4}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{4}F_{5}F_{8}S_{5}S_{4}V_{3}$, $F_{1}F_{5}F_{8}S_{2}S_{5}V_{3}$, $F_{1}F_{4}F_{8}S_{7}V_{13}V_{2}$, $F_{1}F_{1}F_{8}S_{7}V_{9}V_{2}$, $F_{3}F_{5}F_{14}V_{11}V_{3}V_{1}$, $F_{3}F_{5}F_{6}V_{11}V_{3}V_{1}$, $F_{3}F_{3}F_{8}V_{11}V_{13}V_{3}$, $F_{3}F_{3}F_{8}V_{9}V_{11}V_{3}$, $F_{1}F_{3}F_{9}S_{7}S_{16}S_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{16}S_{5}$, $F_{3}F_{5}F_{14}S_{7}V_{2}V_{5}$, $F_{3}F_{5}F_{6}S_{7}V_{4}V_{2}$, $F_{3}F_{3}F_{8}S_{5}V_{11}V_{13}$, $F_{3}F_{3}F_{8}S_{5}V_{9}V_{11}$, $F_{1}F_{3}F_{9}S_{7}S_{16}V_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{16}V_{4}$, $F_{3}F_{3}F_{8}S_{7}V_{2}V_{5}$, $F_{3}F_{3}F_{8}S_{7}V_{4}V_{2}$, $F_{3}F_{5}F_{14}S_{5}V_{3}V_{1}$, $F_{3}F_{5}F_{6}S_{5}V_{3}V_{1}$, $F_{1}F_{3}F_{9}S_{7}S_{16}V_{2}$, $F_{1}F_{3}F_{5}S_{7}S_{16}V_{2}$, $F_{3}F_{3}F_{8}V_{11}V_{2}V_{5}$, $F_{3}F_{3}F_{8}V_{11}V_{4}V_{2}$, $F_{3}F_{5}F_{14}V_{3}V_{2}V_{5}$, $F_{3}F_{5}F_{6}V_{3}V_{4}V_{2}$, $F_{3}F_{8}F_{8}S_{5}S_{5}S_{4}$, $F_{3}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{5}F_{14}V_{3}V_{1}V_{5}$, $F_{3}F_{5}F_{6}V_{3}V_{4}V_{1}$, $F_{3}F_{3}F_{8}V_{11}V_{13}V_{2}$, $F_{3}F_{3}F_{8}V_{9}V_{11}V_{2}$, $F_{3}F_{8}F_{9}S_{7}S_{7}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{9}F_{14}S_{7}V_{11}V_{3}$, $F_{1}F_{5}F_{6}S_{7}V_{11}V_{3}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{11}$, $F_{4}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{4}F_{9}S_{7}S_{5}V_{3}$, $F_{1}F_{1}F_{5}S_{7}S_{5}V_{3}$, $F_{4}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{8}F_{14}S_{7}V_{11}V_{2}$, $F_{3}F_{6}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{8}F_{14}S_{7}S_{4}V_{11}$, $F_{3}F_{6}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{3}F_{9}S_{7}S_{5}S_{5}$, $F_{3}F_{3}F_{5}S_{7}S_{5}S_{5}$, $F_{3}F_{8}F_{14}S_{7}S_{5}S_{4}$, $F_{3}F_{6}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{3}F_{7}S_{7}V_{3}V_{5}$, $F_{1}F_{3}F_{7}S_{7}V_{3}V_{4}$, $F_{3}F_{3}F_{9}S_{5}S_{5}V_{11}$, $F_{3}F_{3}F_{5}S_{5}S_{5}V_{11}$, $F_{3}F_{8}F_{14}S_{5}V_{11}V_{2}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{2}$, $F_{3}F_{8}F_{14}S_{7}S_{4}V_{5}$, $F_{3}F_{6}F_{8}S_{7}S_{2}V_{4}$, $F_{3}F_{8}F_{9}S_{7}S_{7}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{9}F_{14}S_{7}S_{5}V_{3}$, $F_{1}F_{5}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{8}F_{14}S_{7}S_{5}V_{2}$, $F_{3}F_{6}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{9}S_{7}S_{5}V_{13}$, $F_{3}F_{3}F_{5}S_{7}S_{5}V_{9}$, $F_{1}F_{3}F_{7}S_{7}S_{4}V_{3}$, $F_{1}F_{3}F_{7}S_{7}S_{2}V_{3}$, $F_{3}F_{8}F_{14}S_{5}S_{5}V_{2}$, $F_{3}F_{6}F_{8}S_{5}S_{5}V_{2}$, $F_{3}F_{3}F_{9}S_{7}S_{4}V_{13}$, $F_{3}F_{3}F_{5}S_{7}S_{2}V_{9}$, $F_{3}F_{8}F_{9}S_{7}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{9}F_{14}S_{7}S_{4}V_{11}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{11}$, $F_{3}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{9}F_{14}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{6}S_{7}S_{2}S_{5}$, $F_{1}F_{9}F_{14}S_{7}V_{3}V_{5}$, $F_{1}F_{5}F_{6}S_{7}V_{3}V_{4}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{11}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{2}$, $F_{1}F_{9}F_{14}S_{7}S_{4}V_{5}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{1}F_{4}F_{9}S_{7}S_{5}V_{13}$, $F_{1}F_{1}F_{5}S_{7}S_{5}V_{9}$, $F_{1}F_{4}F_{9}S_{7}S_{4}V_{3}$, $F_{1}F_{1}F_{5}S_{7}S_{2}V_{3}$, $F_{4}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{1}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{1}F_{4}F_{9}S_{7}S_{4}V_{13}$, $F_{1}F_{1}F_{5}S_{7}S_{2}V_{9}$, $F_{3}F_{8}F_{14}S_{7}V_{2}V_{5}$, $F_{3}F_{6}F_{8}S_{7}V_{4}V_{2}$, $F_{3}F_{8}F_{14}S_{5}S_{4}V_{11}$, $F_{3}F_{6}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{3}F_{9}S_{5}V_{11}V_{13}$, $F_{3}F_{3}F_{5}S_{5}V_{9}V_{11}$, $F_{1}F_{3}F_{7}S_{7}S_{16}V_{5}$, $F_{1}F_{3}F_{7}S_{7}S_{16}V_{4}$, $F_{3}F_{3}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{3}F_{5}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{14}S_{5}S_{5}S_{4}$, $F_{3}F_{6}F_{8}S_{2}S_{5}S_{5}$, $F_{1}F_{3}F_{7}S_{7}S_{16}S_{4}$, $F_{1}F_{3}F_{7}S_{7}S_{16}S_{2}$, $F_{3}F_{3}F_{9}S_{5}S_{4}V_{11}$, $F_{3}F_{3}F_{5}S_{2}S_{5}V_{11}$, $F_{3}F_{8}F_{14}S_{5}V_{2}V_{5}$, $F_{3}F_{6}F_{8}S_{5}V_{4}V_{2}$, $F_{3}F_{8}F_{14}S_{5}S_{4}V_{5}$, $F_{3}F_{6}F_{8}S_{2}S_{5}V_{4}$, $F_{3}F_{3}F_{9}S_{4}V_{11}V_{13}$, $F_{3}F_{3}F_{5}S_{2}V_{9}V_{11}$, $F_{5}F_{8}F_{9}S_{7}S_{7}S_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{8}F_{9}S_{7}V_{11}V_{3}$, $F_{1}F_{5}F_{8}S_{7}V_{11}V_{3}$, $F_{5}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{7}F_{8}F_{8}S_{7}S_{7}V_{5}$, $F_{7}F_{8}F_{8}S_{7}S_{7}V_{4}$, $F_{1}F_{7}F_{9}S_{7}S_{5}V_{11}$, $F_{1}F_{5}F_{7}S_{7}S_{5}V_{11}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{5}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{8}F_{8}S_{7}V_{3}V_{5}$, $F_{3}F_{8}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{5}F_{9}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{5}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{4}S_{7}V_{11}V_{2}$, $F_{1}F_{1}F_{3}S_{7}V_{11}V_{2}$, $F_{3}F_{5}F_{9}S_{5}S_{5}V_{3}$, $F_{3}F_{5}F_{5}S_{5}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{5}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{4}V_{2}$, $F_{3}F_{8}F_{8}S_{7}S_{2}V_{2}$, $F_{5}F_{8}F_{9}S_{7}S_{7}V_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{7}V_{4}$, $F_{5}F_{8}F_{9}S_{7}S_{5}V_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{5}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{5}F_{9}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{1}$, $F_{1}F_{3}F_{4}S_{7}S_{4}V_{11}$, $F_{1}F_{1}F_{3}S_{7}S_{2}V_{11}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{5}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{3}F_{5}F_{9}S_{7}S_{4}V_{1}$, $F_{3}F_{5}F_{5}S_{7}S_{2}V_{1}$, $F_{5}F_{8}F_{9}S_{7}V_{3}V_{5}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{5}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{8}F_{9}S_{7}V_{11}V_{2}$, $F_{1}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{5}F_{8}F_{9}S_{5}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{5}F_{8}F_{9}S_{5}V_{3}V_{5}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{4}$, $F_{1}F_{8}F_{9}S_{7}S_{4}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{2}V_{2}$, $F_{1}F_{7}F_{9}S_{7}S_{5}V_{1}$, $F_{1}F_{5}F_{7}S_{7}S_{5}V_{1}$, $F_{1}F_{7}F_{9}S_{7}S_{4}V_{11}$, $F_{1}F_{5}F_{7}S_{7}S_{2}V_{11}$, $F_{7}F_{8}F_{8}S_{5}S_{5}V_{5}$, $F_{7}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{1}F_{7}F_{9}S_{7}S_{4}V_{1}$, $F_{1}F_{5}F_{7}S_{7}S_{2}V_{1}$, $F_{3}F_{8}F_{8}S_{7}V_{2}V_{5}$, $F_{3}F_{8}F_{8}S_{7}V_{4}V_{2}$, $F_{3}F_{5}F_{9}S_{5}V_{3}V_{1}$, $F_{3}F_{5}F_{5}S_{5}V_{3}V_{1}$, $F_{1}F_{3}F_{4}S_{7}S_{16}V_{2}$, $F_{1}F_{1}F_{3}S_{7}S_{16}V_{2}$, $F_{3}F_{5}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{5}F_{5}S_{7}S_{2}S_{5}$, $F_{1}F_{3}F_{4}S_{7}S_{16}S_{4}$, $F_{1}F_{1}F_{3}S_{7}S_{16}S_{2}$, $F_{3}F_{5}F_{9}S_{5}S_{4}V_{3}$, $F_{3}F_{5}F_{5}S_{2}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{2}V_{5}$, $F_{3}F_{8}F_{8}S_{5}V_{4}V_{2}$, $F_{3}F_{8}F_{8}S_{5}S_{4}V_{2}$, $F_{3}F_{8}F_{8}S_{2}S_{5}V_{2}$, $F_{3}F_{5}F_{9}S_{4}V_{3}V_{1}$, $F_{3}F_{5}F_{5}S_{2}V_{3}V_{1}$, $F_{5}F_{9}F_{14}S_{7}V_{11}V_{3}$, $F_{5}F_{5}F_{6}S_{7}V_{11}V_{3}$, $F_{8}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{8}F_{9}S_{7}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{7}V_{11}V_{3}$, $F_{8}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{9}F_{9}S_{7}S_{7}S_{5}$, $F_{1}F_{5}F_{5}S_{7}S_{7}S_{5}$, $F_{3}F_{8}F_{9}V_{11}V_{11}V_{3}$, $F_{3}F_{5}F_{8}V_{11}V_{11}V_{3}$, $F_{5}F_{9}F_{14}V_{11}V_{3}V_{3}$, $F_{5}F_{5}F_{6}V_{11}V_{3}V_{3}$, $F_{8}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{7}F_{8}F_{14}S_{7}S_{5}V_{11}$, $F_{6}F_{7}F_{8}S_{7}S_{5}V_{11}$, $F_{7}F_{8}F_{14}S_{7}V_{11}V_{5}$, $F_{6}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{3}F_{7}F_{9}S_{7}S_{5}V_{11}$, $F_{3}F_{5}F_{7}S_{7}S_{5}V_{11}$, $F_{7}F_{8}F_{14}S_{7}S_{5}V_{5}$, $F_{6}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{7}F_{7}S_{7}S_{7}V_{5}$, $F_{1}F_{7}F_{7}S_{7}S_{7}V_{4}$, $F_{3}F_{7}F_{9}S_{5}V_{11}V_{11}$, $F_{3}F_{5}F_{7}S_{5}V_{11}V_{11}$, $F_{7}F_{8}F_{14}S_{5}S_{5}V_{11}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{11}$, $F_{7}F_{8}F_{14}S_{7}V_{5}V_{5}$, $F_{6}F_{7}F_{8}S_{7}V_{4}V_{4}$, $F_{4}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{4}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{4}F_{5}F_{9}S_{7}S_{5}V_{3}$, $F_{1}F_{5}F_{5}S_{7}S_{5}V_{3}$, $F_{1}F_{4}F_{4}S_{7}S_{7}V_{2}$, $F_{1}F_{1}F_{1}S_{7}S_{7}V_{2}$, $F_{4}F_{5}F_{9}S_{5}V_{3}V_{3}$, $F_{1}F_{5}F_{5}S_{5}V_{3}V_{3}$, $F_{4}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{1}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{4}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{8}F_{14}V_{11}V_{3}V_{5}$, $F_{3}F_{6}F_{8}V_{11}V_{3}V_{4}$, $F_{3}F_{8}F_{14}V_{11}V_{3}V_{2}$, $F_{3}F_{6}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{5}F_{7}S_{7}V_{3}V_{5}$, $F_{3}F_{5}F_{7}S_{7}V_{3}V_{4}$, $F_{3}F_{8}F_{9}S_{7}S_{4}V_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{4}S_{7}V_{11}V_{2}$, $F_{1}F_{3}F_{3}S_{7}V_{11}V_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{3}F_{8}F_{14}S_{5}V_{3}V_{5}$, $F_{3}F_{6}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{8}F_{9}S_{7}S_{4}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{2}V_{2}$, $F_{3}F_{3}F_{4}V_{11}V_{11}V_{2}$, $F_{1}F_{3}F_{3}V_{11}V_{11}V_{2}$, $F_{3}F_{5}F_{7}V_{3}V_{3}V_{5}$, $F_{3}F_{5}F_{7}V_{3}V_{3}V_{4}$, $F_{3}F_{8}F_{9}S_{5}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{5}S_{5}S_{5}$, $F_{3}F_{8}F_{14}V_{3}V_{5}V_{5}$, $F_{3}F_{6}F_{8}V_{3}V_{4}V_{4}$, $F_{3}F_{8}F_{14}V_{11}V_{2}V_{2}$, $F_{3}F_{6}F_{8}V_{11}V_{2}V_{2}$, $F_{5}F_{9}F_{14}S_{7}V_{11}V_{5}$, $F_{5}F_{5}F_{6}S_{7}V_{11}V_{4}$, $F_{5}F_{9}F_{14}S_{7}S_{5}V_{5}$, $F_{5}F_{5}F_{6}S_{7}S_{5}V_{4}$, $F_{1}F_{9}F_{9}S_{7}S_{7}V_{5}$, $F_{1}F_{5}F_{5}S_{7}S_{7}V_{4}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{11}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{11}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{11}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{11}$, $F_{5}F_{9}F_{14}S_{7}V_{5}V_{5}$, $F_{5}F_{5}F_{6}S_{7}V_{4}V_{4}$, $F_{4}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{4}F_{5}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{2}S_{5}$, $F_{1}F_{4}F_{4}S_{7}S_{7}S_{4}$, $F_{1}F_{1}F_{1}S_{7}S_{7}S_{2}$, $F_{4}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{1}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{4}F_{5}F_{9}S_{7}S_{4}S_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{2}S_{2}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{8}F_{14}S_{5}V_{11}V_{5}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{4}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{11}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{5}F_{7}S_{7}V_{1}V_{5}$, $F_{3}F_{5}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{4}S_{7}S_{4}V_{11}$, $F_{1}F_{3}F_{3}S_{7}S_{2}V_{11}$, $F_{3}F_{8}F_{14}S_{5}S_{5}V_{5}$, $F_{3}F_{6}F_{8}S_{5}S_{5}V_{4}$, $F_{3}F_{5}F_{7}S_{7}S_{4}V_{1}$, $F_{3}F_{5}F_{7}S_{7}S_{2}V_{1}$, $F_{3}F_{3}F_{4}S_{4}V_{11}V_{11}$, $F_{1}F_{3}F_{3}S_{2}V_{11}V_{11}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{5}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{4}$, $F_{3}F_{8}F_{14}S_{5}V_{5}V_{5}$, $F_{3}F_{6}F_{8}S_{5}V_{4}V_{4}$, $F_{3}F_{8}F_{9}S_{4}S_{4}V_{11}$, $F_{3}F_{5}F_{8}S_{2}S_{2}V_{11}$, $F_{3}F_{8}F_{9}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{5}F_{9}F_{14}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{5}V_{3}$, $F_{1}F_{9}F_{9}S_{7}S_{7}V_{2}$, $F_{1}F_{5}F_{5}S_{7}S_{7}V_{2}$, $F_{5}F_{9}F_{14}S_{5}V_{3}V_{3}$, $F_{5}F_{5}F_{6}S_{5}V_{3}V_{3}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{3}F_{8}F_{9}S_{7}V_{2}V_{2}$, $F_{3}F_{5}F_{8}S_{7}V_{2}V_{2}$, $F_{7}F_{8}F_{14}S_{7}S_{5}S_{5}$, $F_{6}F_{7}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{7}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{5}F_{7}S_{7}S_{2}S_{5}$, $F_{1}F_{7}F_{7}S_{7}S_{7}S_{4}$, $F_{1}F_{7}F_{7}S_{7}S_{7}S_{2}$, $F_{7}F_{8}F_{14}S_{5}S_{5}S_{5}$, $F_{6}F_{7}F_{8}S_{5}S_{5}S_{5}$, $F_{3}F_{7}F_{9}S_{7}S_{4}S_{4}$, $F_{3}F_{5}F_{7}S_{7}S_{2}S_{2}$, $F_{3}F_{8}F_{14}S_{5}V_{3}V_{2}$, $F_{3}F_{6}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{3}F_{4}S_{7}V_{13}V_{2}$, $F_{1}F_{3}F_{3}S_{7}V_{9}V_{2}$, $F_{3}F_{5}F_{7}S_{7}S_{4}V_{3}$, $F_{3}F_{5}F_{7}S_{7}S_{2}V_{3}$, $F_{3}F_{3}F_{4}S_{7}S_{4}V_{13}$, $F_{1}F_{3}F_{3}S_{7}S_{2}V_{9}$, $F_{3}F_{5}F_{7}S_{4}V_{3}V_{3}$, $F_{3}F_{5}F_{7}S_{2}V_{3}V_{3}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{2}$, $F_{3}F_{8}F_{14}S_{5}V_{2}V_{2}$, $F_{3}F_{6}F_{8}S_{5}V_{2}V_{2}$, $F_{3}F_{8}F_{9}S_{4}S_{4}V_{3}$, $F_{3}F_{5}F_{8}S_{2}S_{2}V_{3}$, $F_{5}F_{9}F_{14}V_{11}V_{3}V_{5}$, $F_{5}F_{5}F_{6}V_{11}V_{3}V_{4}$, $F_{3}F_{8}F_{9}V_{11}V_{3}V_{2}$, $F_{3}F_{5}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{9}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{9}F_{14}S_{7}V_{3}V_{5}$, $F_{5}F_{5}F_{6}S_{7}V_{3}V_{4}$, $F_{1}F_{9}F_{9}S_{7}S_{4}V_{5}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{4}$, $F_{5}F_{9}F_{14}S_{5}V_{3}V_{5}$, $F_{5}F_{5}F_{6}S_{5}V_{3}V_{4}$, $F_{1}F_{9}F_{9}S_{7}S_{4}V_{2}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{2}$, $F_{3}F_{8}F_{9}V_{11}V_{11}V_{2}$, $F_{3}F_{5}F_{8}V_{11}V_{11}V_{2}$, $F_{5}F_{9}F_{14}V_{3}V_{3}V_{5}$, $F_{5}F_{5}F_{6}V_{3}V_{3}V_{4}$, $F_{8}F_{8}F_{9}S_{5}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{5}F_{9}F_{14}V_{3}V_{5}V_{5}$, $F_{5}F_{5}F_{6}V_{3}V_{4}V_{4}$, $F_{3}F_{8}F_{9}V_{11}V_{2}V_{2}$, $F_{3}F_{5}F_{8}V_{11}V_{2}V_{2}$, $F_{7}F_{8}F_{14}S_{5}V_{11}V_{5}$, $F_{6}F_{7}F_{8}S_{5}V_{11}V_{4}$, $F_{3}F_{7}F_{9}S_{5}S_{4}V_{11}$, $F_{3}F_{5}F_{7}S_{2}S_{5}V_{11}$, $F_{1}F_{7}F_{7}S_{7}V_{1}V_{5}$, $F_{1}F_{7}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{7}F_{9}S_{7}S_{4}V_{11}$, $F_{3}F_{5}F_{7}S_{7}S_{2}V_{11}$, $F_{7}F_{8}F_{14}S_{5}S_{5}V_{5}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{4}$, $F_{1}F_{7}F_{7}S_{7}S_{4}V_{1}$, $F_{1}F_{7}F_{7}S_{7}S_{2}V_{1}$, $F_{3}F_{7}F_{9}S_{4}V_{11}V_{11}$, $F_{3}F_{5}F_{7}S_{2}V_{11}V_{11}$, $F_{7}F_{8}F_{14}S_{5}V_{5}V_{5}$, $F_{6}F_{7}F_{8}S_{5}V_{4}V_{4}$, $F_{3}F_{7}F_{9}S_{4}S_{4}V_{11}$, $F_{3}F_{5}F_{7}S_{2}S_{2}V_{11}$, $F_{4}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{4}F_{5}F_{9}S_{5}S_{4}V_{3}$, $F_{1}F_{5}F_{5}S_{2}S_{5}V_{3}$, $F_{1}F_{4}F_{4}S_{7}V_{13}V_{2}$, $F_{1}F_{1}F_{1}S_{7}V_{9}V_{2}$, $F_{4}F_{5}F_{9}S_{7}S_{4}V_{3}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{3}$, $F_{1}F_{4}F_{4}S_{7}S_{4}V_{13}$, $F_{1}F_{1}F_{1}S_{7}S_{2}V_{9}$, $F_{4}F_{5}F_{9}S_{4}V_{3}V_{3}$, $F_{1}F_{5}F_{5}S_{2}V_{3}V_{3}$, $F_{4}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{1}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{4}F_{5}F_{9}S_{4}S_{4}V_{3}$, $F_{1}F_{5}F_{5}S_{2}S_{2}V_{3}$, $F_{3}F_{8}F_{14}V_{11}V_{2}V_{5}$, $F_{3}F_{6}F_{8}V_{11}V_{4}V_{2}$, $F_{3}F_{8}F_{14}V_{3}V_{2}V_{5}$, $F_{3}F_{6}F_{8}V_{3}V_{4}V_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{5}F_{7}V_{3}V_{1}V_{5}$, $F_{3}F_{5}F_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{3}F_{4}V_{11}V_{13}V_{2}$, $F_{1}F_{3}F_{3}V_{9}V_{11}V_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{5}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{4}$, $F_{3}F_{3}F_{4}S_{4}V_{11}V_{13}$, $F_{1}F_{3}F_{3}S_{2}V_{9}V_{11}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{2}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{2}$, $F_{3}F_{5}F_{7}S_{4}V_{3}V_{1}$, $F_{3}F_{5}F_{7}S_{2}V_{3}V_{1}$, $F_{3}F_{8}F_{14}V_{2}V_{5}V_{5}$, $F_{3}F_{6}F_{8}V_{4}V_{4}V_{2}$, $F_{3}F_{8}F_{14}V_{2}V_{2}V_{5}$, $F_{3}F_{6}F_{8}V_{4}V_{2}V_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{4}S_{4}$, $F_{3}F_{5}F_{8}S_{2}S_{2}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{8}$} {{$F_{1}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{5}F_{5}S_{7}S_{7}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{5}S_{7}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{16}V_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{3}S_{5}$, $F_{3}F_{5}F_{5}V_{3}V_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{16}S_{3}$, $F_{1}F_{8}F_{8}S_{7}S_{7}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{7}S_{3}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{3}$, $F_{1}F_{5}F_{6}S_{7}S_{7}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{5}F_{6}S_{7}S_{7}S_{3}$, $F_{1}F_{5}F_{6}S_{7}V_{3}V_{3}$, $F_{1}F_{5}F_{6}S_{7}S_{3}V_{3}$, $F_{1}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{16}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{3}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{3}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{16}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{7}V_{3}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{3}V_{3}$, $F_{1}F_{3}F_{3}S_{7}S_{7}S_{3}$, $F_{3}F_{5}F_{8}V_{3}V_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{3}S_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{7}V_{3}$, $F_{1}F_{6}F_{6}S_{7}S_{7}V_{3}$, $F_{5}F_{5}F_{6}S_{7}V_{3}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{3}S_{7}S_{7}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{5}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{6}F_{6}S_{7}S_{3}V_{3}$, $F_{1}F_{6}F_{6}S_{7}S_{7}S_{3}$, $F_{5}F_{5}F_{6}V_{3}V_{3}V_{3}$, $F_{1}F_{6}F_{6}S_{7}S_{3}S_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{1}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{6}F_{8}S_{7}S_{3}S_{5}$, $F_{3}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{1}F_{3}F_{3}S_{7}S_{16}S_{3}$, $F_{3}F_{6}F_{8}S_{3}S_{5}V_{3}$, $F_{1}F_{3}F_{3}S_{7}S_{16}V_{2}$, $F_{3}F_{6}F_{8}S_{3}S_{3}S_{5}$, $F_{3}F_{6}F_{8}S_{3}S_{5}S_{5}$, $F_{3}F_{5}F_{8}V_{3}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{9}$} {{$F_{1}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{5}F_{6}S_{7}S_{7}V_{1}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{4}$, $F_{3}F_{5}F_{6}S_{7}V_{4}V_{1}$, $F_{1}F_{6}F_{7}S_{7}S_{7}S_{5}$, $F_{3}F_{5}F_{6}S_{7}S_{7}V_{2}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{7}V_{3}V_{2}$, $F_{1}F_{6}F_{7}S_{7}S_{7}V_{1}$, $F_{1}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{1}F_{6}F_{7}S_{7}V_{4}V_{1}$, $F_{1}F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{7}V_{4}V_{2}$, $F_{1}F_{3}F_{5}S_{7}S_{16}V_{4}$, $F_{3}F_{5}F_{6}S_{7}V_{3}V_{1}$, $F_{1}F_{3}F_{5}S_{7}S_{16}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{2}S_{5}$, $F_{3}F_{5}F_{6}V_{3}V_{4}V_{1}$, $F_{3}F_{5}F_{6}V_{3}V_{4}V_{2}$, $F_{1}F_{3}F_{5}S_{7}S_{16}S_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{7}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{7}S_{2}$, $F_{1}F_{3}F_{7}S_{7}V_{3}V_{4}$, $F_{3}F_{6}F_{8}S_{7}S_{2}V_{4}$, $F_{1}F_{5}F_{6}S_{7}S_{7}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{3}F_{7}S_{7}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{5}F_{6}S_{7}S_{7}S_{2}$, $F_{1}F_{5}F_{6}S_{7}V_{3}V_{4}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{1}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{6}F_{8}S_{7}V_{4}V_{2}$, $F_{1}F_{3}F_{7}S_{7}S_{16}V_{4}$, $F_{3}F_{6}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{3}F_{7}S_{7}S_{16}S_{5}$, $F_{1}F_{3}F_{7}S_{7}V_{3}V_{1}$, $F_{3}F_{6}F_{8}S_{2}S_{5}V_{4}$, $F_{3}F_{6}F_{8}S_{5}V_{4}V_{2}$, $F_{1}F_{3}F_{7}S_{7}S_{16}V_{1}$, $F_{1}F_{7}F_{8}S_{7}S_{7}V_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{7}S_{2}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{2}V_{3}$, $F_{1}F_{5}F_{5}S_{7}S_{7}V_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{7}V_{1}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{1}$, $F_{1}F_{5}F_{5}S_{7}S_{7}S_{2}$, $F_{1}F_{5}F_{5}S_{7}V_{3}V_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{3}$, $F_{1}F_{7}F_{8}S_{7}S_{7}V_{1}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{1}$, $F_{1}F_{3}F_{8}S_{7}S_{16}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{3}F_{8}S_{7}V_{4}V_{2}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{1}$, $F_{1}F_{3}F_{8}S_{7}S_{16}V_{2}$, $F_{6}F_{7}F_{8}S_{7}S_{7}V_{4}$, $F_{1}F_{7}F_{7}S_{7}S_{7}V_{4}$, $F_{6}F_{7}F_{8}S_{7}V_{4}V_{4}$, $F_{5}F_{8}F_{8}S_{7}S_{7}V_{3}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{3}$, $F_{3}F_{5}F_{7}S_{7}V_{3}V_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{2}V_{4}$, $F_{3}F_{6}F_{8}S_{7}V_{3}V_{4}$, $F_{1}F_{3}F_{3}S_{7}S_{7}S_{2}$, $F_{3}F_{6}F_{8}V_{3}V_{4}V_{4}$, $F_{3}F_{5}F_{7}V_{3}V_{3}V_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{2}S_{2}$, $F_{5}F_{5}F_{6}S_{7}S_{7}V_{4}$, $F_{5}F_{5}F_{6}S_{7}V_{4}V_{4}$, $F_{5}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{5}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{5}F_{7}S_{7}S_{5}V_{1}$, $F_{1}F_{3}F_{3}S_{7}S_{7}V_{1}$, $F_{3}F_{6}F_{8}S_{5}V_{4}V_{4}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{4}$, $F_{3}F_{5}F_{7}S_{7}V_{1}V_{1}$, $F_{5}F_{5}F_{6}S_{7}S_{7}V_{3}$, $F_{1}F_{5}F_{5}S_{7}S_{7}V_{3}$, $F_{5}F_{5}F_{6}S_{7}V_{3}V_{3}$, $F_{6}F_{7}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{7}F_{7}S_{7}S_{7}S_{5}$, $F_{6}F_{7}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{7}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{3}S_{7}S_{7}V_{2}$, $F_{3}F_{5}F_{7}S_{5}V_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{7}V_{2}V_{2}$, $F_{5}F_{5}F_{6}S_{7}V_{3}V_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{4}$, $F_{5}F_{5}F_{6}V_{3}V_{4}V_{4}$, $F_{5}F_{5}F_{6}V_{3}V_{3}V_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{2}S_{2}$, $F_{6}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{7}F_{7}S_{7}V_{4}V_{1}$, $F_{1}F_{7}F_{7}S_{7}S_{5}V_{1}$, $F_{1}F_{7}F_{7}S_{7}S_{7}V_{1}$, $F_{6}F_{7}F_{8}S_{5}V_{4}V_{4}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{4}$, $F_{1}F_{7}F_{7}S_{7}V_{1}V_{1}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{1}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{5}F_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{6}F_{8}V_{3}V_{4}V_{2}$, $F_{1}F_{3}F_{3}S_{7}S_{16}S_{2}$, $F_{3}F_{5}F_{7}S_{7}V_{3}V_{1}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{4}$, $F_{1}F_{3}F_{3}S_{7}S_{16}V_{1}$, $F_{3}F_{5}F_{7}S_{5}V_{3}V_{1}$, $F_{1}F_{3}F_{3}S_{7}S_{16}V_{2}$, $F_{3}F_{6}F_{8}V_{4}V_{4}V_{2}$, $F_{3}F_{5}F_{7}V_{3}V_{3}V_{1}$, $F_{3}F_{5}F_{8}S_{2}S_{2}S_{5}$, $F_{3}F_{5}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{5}F_{7}V_{3}V_{1}V_{1}$, $F_{3}F_{6}F_{8}V_{4}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{10}$} {{$F_{1}F_{8}F_{9}S_{7}S_{7}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{8}F_{8}S_{7}S_{7}S_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{7}S_{2}$, $F_{1}F_{3}F_{9}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{5}S_{5}$, $F_{3}F_{8}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{8}F_{9}S_{7}S_{7}S_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{7}S_{2}$, $F_{1}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{3}F_{9}S_{7}S_{16}S_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{16}S_{5}$, $F_{1}F_{3}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{8}S_{5}S_{5}S_{4}$, $F_{3}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{1}F_{3}F_{9}S_{7}S_{16}S_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{16}S_{2}$, $F_{8}F_{8}F_{9}S_{7}S_{7}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{9}F_{9}S_{7}S_{7}S_{5}$, $F_{1}F_{5}F_{5}S_{7}S_{7}S_{5}$, $F_{8}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{3}F_{3}S_{7}S_{7}S_{4}$, $F_{1}F_{3}F_{3}S_{7}S_{7}S_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{5}S_{5}S_{5}$, $F_{3}F_{8}F_{9}S_{7}S_{4}S_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{2}S_{2}$, $F_{1}F_{9}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{2}S_{5}$, $F_{1}F_{9}F_{9}S_{7}S_{7}S_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{7}S_{2}$, $F_{8}F_{8}F_{9}S_{5}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{1}F_{9}F_{9}S_{7}S_{4}S_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{2}S_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{2}S_{5}S_{5}$, $F_{1}F_{3}F_{3}S_{7}S_{16}S_{4}$, $F_{1}F_{3}F_{3}S_{7}S_{16}S_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{4}S_{4}$, $F_{3}F_{5}F_{8}S_{2}S_{2}S_{5}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 13 $(\Delta B, \Delta L)$ = (1, -5) UV completions for topology 14 (see Fig.~\ref{fig:d=13_topologies}).} 
 \label{tab:T13Top14B1L-5}
 \end{center}


==> anc/Tables_dim13/Table_dim13_Top15_B1_L-5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {13} ^{ 15 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{1}$} {{$F_{2}F_{4}F_{5}S_{7}S_{9}S_{3}$, $F_{1}F_{2}F_{5}S_{7}S_{14}S_{3}$, $F_{3}F_{4}F_{8}S_{3}V_{11}V_{11}$, $F_{1}F_{3}F_{8}S_{3}V_{11}V_{11}$, $F_{4}F_{4}F_{14}S_{7}S_{9}S_{3}$, $F_{1}F_{1}F_{6}S_{7}S_{14}S_{3}$, $F_{3}F_{3}F_{8}S_{9}S_{3}V_{11}$, $F_{3}F_{3}F_{8}S_{14}S_{3}V_{11}$, $F_{3}F_{4}F_{14}S_{9}S_{3}V_{11}$, $F_{1}F_{3}F_{6}S_{14}S_{3}V_{11}$, $F_{5}F_{7}F_{8}S_{7}S_{9}S_{5}$, $F_{5}F_{7}F_{8}S_{7}S_{14}S_{5}$, $F_{7}F_{8}F_{9}S_{5}V_{11}V_{11}$, $F_{5}F_{7}F_{8}S_{5}V_{11}V_{11}$, $F_{7}F_{7}F_{14}S_{7}S_{9}S_{5}$, $F_{6}F_{7}F_{7}S_{7}S_{14}S_{5}$, $F_{4}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{4}F_{8}F_{9}S_{5}V_{11}V_{3}$, $F_{1}F_{5}F_{8}S_{5}V_{11}V_{3}$, $F_{3}F_{4}F_{6}S_{5}V_{11}V_{3}$, $F_{1}F_{3}F_{6}S_{5}V_{11}V_{3}$, $F_{4}F_{4}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{1}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{11}$, $F_{3}F_{7}F_{14}S_{9}S_{5}V_{3}$, $F_{3}F_{6}F_{7}S_{14}S_{5}V_{3}$, $F_{3}F_{3}F_{6}S_{9}S_{5}V_{3}$, $F_{3}F_{3}F_{6}S_{14}S_{5}V_{3}$, $F_{3}F_{4}F_{8}S_{5}S_{5}V_{11}$, $F_{1}F_{3}F_{8}S_{5}S_{5}V_{11}$, $F_{7}F_{8}F_{8}S_{9}V_{11}V_{3}$, $F_{7}F_{8}F_{8}S_{14}V_{11}V_{3}$, $F_{7}F_{9}F_{14}S_{9}V_{11}V_{3}$, $F_{5}F_{6}F_{7}S_{14}V_{11}V_{3}$, $F_{4}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{1}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{4}F_{9}F_{14}S_{9}V_{3}V_{3}$, $F_{1}F_{5}F_{6}S_{14}V_{3}V_{3}$, $F_{2}F_{4}F_{6}S_{9}V_{3}V_{3}$, $F_{1}F_{2}F_{6}S_{14}V_{3}V_{3}$, $F_{3}F_{4}F_{8}S_{5}V_{11}V_{3}$, $F_{1}F_{3}F_{8}S_{5}V_{11}V_{3}$, $F_{3}F_{9}F_{14}S_{9}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{14}S_{5}V_{3}$, $F_{3}F_{3}F_{8}S_{9}S_{5}V_{3}$, $F_{3}F_{3}F_{8}S_{14}S_{5}V_{3}$, $F_{5}F_{7}F_{14}S_{7}S_{9}S_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{14}S_{5}$, $F_{7}F_{8}F_{13}S_{9}V_{11}V_{3}$, $F_{7}F_{8}F_{13}S_{14}V_{11}V_{3}$, $F_{6}F_{7}F_{9}S_{9}V_{11}V_{3}$, $F_{7}F_{7}F_{8}S_{7}S_{9}S_{5}$, $F_{7}F_{7}F_{8}S_{7}S_{14}S_{5}$, $F_{4}F_{5}F_{14}S_{7}S_{9}S_{3}$, $F_{1}F_{5}F_{6}S_{7}S_{14}S_{3}$, $F_{4}F_{6}F_{9}S_{9}V_{3}V_{3}$, $F_{2}F_{4}F_{4}S_{7}S_{9}S_{3}$, $F_{1}F_{1}F_{2}S_{7}S_{14}S_{3}$, $F_{3}F_{8}F_{13}S_{9}S_{3}V_{11}$, $F_{3}F_{8}F_{13}S_{14}S_{3}V_{11}$, $F_{3}F_{6}F_{9}S_{9}S_{5}V_{3}$, $F_{3}F_{7}F_{8}S_{9}S_{5}V_{3}$, $F_{3}F_{7}F_{8}S_{14}S_{5}V_{3}$, $F_{2}F_{3}F_{4}S_{9}S_{3}V_{11}$, $F_{1}F_{2}F_{3}S_{14}S_{3}V_{11}$, $F_{7}F_{8}F_{14}S_{5}V_{11}V_{11}$, $F_{6}F_{7}F_{8}S_{5}V_{11}V_{11}$, $F_{7}F_{13}F_{14}S_{9}V_{11}V_{3}$, $F_{6}F_{7}F_{13}S_{14}V_{11}V_{3}$, $F_{6}F_{7}F_{8}S_{9}V_{11}V_{3}$, $F_{6}F_{7}F_{8}S_{14}V_{11}V_{3}$, $F_{4}F_{8}F_{14}S_{3}V_{11}V_{11}$, $F_{1}F_{6}F_{8}S_{3}V_{11}V_{11}$, $F_{4}F_{6}F_{8}S_{5}V_{11}V_{3}$, $F_{1}F_{6}F_{8}S_{5}V_{11}V_{3}$, $F_{2}F_{3}F_{4}S_{3}V_{11}V_{11}$, $F_{1}F_{2}F_{3}S_{3}V_{11}V_{11}$, $F_{3}F_{13}F_{14}S_{9}S_{3}V_{11}$, $F_{3}F_{6}F_{13}S_{14}S_{3}V_{11}$, $F_{2}F_{3}F_{3}S_{9}S_{3}V_{11}$, $F_{2}F_{3}F_{3}S_{14}S_{3}V_{11}$, $F_{7}F_{14}F_{14}S_{7}S_{9}S_{5}$, $F_{6}F_{6}F_{7}S_{7}S_{14}S_{5}$, $F_{7}F_{8}F_{8}S_{7}S_{9}S_{5}$, $F_{7}F_{8}F_{8}S_{7}S_{14}S_{5}$, $F_{4}F_{14}F_{14}S_{7}S_{9}S_{3}$, $F_{1}F_{6}F_{6}S_{7}S_{14}S_{3}$, $F_{4}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{2}F_{2}F_{4}S_{7}S_{9}S_{3}$, $F_{1}F_{2}F_{2}S_{7}S_{14}S_{3}$, $F_{3}F_{7}F_{8}S_{7}S_{9}S_{3}$, $F_{3}F_{7}F_{8}S_{7}S_{14}S_{3}$, $F_{11}F_{7}F_{9}S_{3}V_{11}V_{11}$, $F_{2}F_{5}F_{7}S_{3}V_{11}V_{11}$, $F_{10}F_{7}F_{7}S_{7}S_{9}S_{3}$, $F_{10}F_{7}F_{7}S_{7}S_{14}S_{3}$, $F_{3}F_{4}F_{8}S_{7}S_{3}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{3}S_{5}$, $F_{4}F_{11}F_{9}S_{3}V_{11}V_{3}$, $F_{1}F_{2}F_{5}S_{3}V_{11}V_{3}$, $F_{3}F_{4}F_{8}S_{3}V_{11}V_{3}$, $F_{1}F_{3}F_{8}S_{3}V_{11}V_{3}$, $F_{4}F_{4}F_{14}S_{7}S_{3}S_{5}$, $F_{1}F_{1}F_{6}S_{7}S_{3}S_{5}$, $F_{3}F_{11}F_{9}S_{3}S_{5}V_{11}$, $F_{2}F_{3}F_{5}S_{3}S_{5}V_{11}$, $F_{3}F_{10}F_{7}S_{9}S_{3}V_{3}$, $F_{3}F_{10}F_{7}S_{14}S_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{9}S_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{14}S_{3}V_{3}$, $F_{3}F_{4}F_{14}S_{3}S_{5}V_{11}$, $F_{1}F_{3}F_{6}S_{3}S_{5}V_{11}$, $F_{3}F_{7}F_{14}S_{7}S_{5}S_{5}$, $F_{3}F_{6}F_{7}S_{7}S_{5}S_{5}$, $F_{11}F_{7}F_{13}S_{5}V_{11}V_{3}$, $F_{2}F_{7}F_{13}S_{5}V_{11}V_{3}$, $F_{7}F_{8}F_{9}S_{5}V_{11}V_{3}$, $F_{5}F_{7}F_{8}S_{5}V_{11}V_{3}$, $F_{7}F_{7}F_{14}S_{7}S_{5}S_{5}$, $F_{6}F_{7}F_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{4}F_{14}S_{7}S_{3}S_{5}$, $F_{1}F_{3}F_{6}S_{7}S_{3}S_{5}$, $F_{4}F_{8}F_{9}S_{5}V_{3}V_{3}$, $F_{1}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{4}F_{4}F_{8}S_{7}S_{3}S_{5}$, $F_{1}F_{1}F_{8}S_{7}S_{3}S_{5}$, $F_{3}F_{11}F_{13}S_{3}S_{5}V_{11}$, $F_{2}F_{3}F_{13}S_{3}S_{5}V_{11}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{3}F_{7}F_{14}S_{5}S_{5}V_{3}$, $F_{3}F_{6}F_{7}S_{5}S_{5}V_{3}$, $F_{3}F_{4}F_{8}S_{3}S_{5}V_{11}$, $F_{1}F_{3}F_{8}S_{3}S_{5}V_{11}$, $F_{11}F_{7}F_{14}S_{5}V_{11}V_{3}$, $F_{2}F_{6}F_{7}S_{5}V_{11}V_{3}$, $F_{10}F_{7}F_{13}S_{9}V_{3}V_{3}$, $F_{10}F_{7}F_{13}S_{14}V_{3}V_{3}$, $F_{7}F_{8}F_{8}S_{9}V_{3}V_{3}$, $F_{7}F_{8}F_{8}S_{14}V_{3}V_{3}$, $F_{7}F_{9}F_{14}S_{5}V_{11}V_{3}$, $F_{5}F_{6}F_{7}S_{5}V_{11}V_{3}$, $F_{4}F_{11}F_{14}S_{3}V_{11}V_{3}$, $F_{1}F_{2}F_{6}S_{3}V_{11}V_{3}$, $F_{4}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{1}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{4}F_{9}F_{14}S_{5}V_{3}V_{3}$, $F_{1}F_{5}F_{6}S_{5}V_{3}V_{3}$, $F_{3}F_{10}F_{13}S_{9}S_{3}V_{3}$, $F_{3}F_{10}F_{13}S_{14}S_{3}V_{3}$, $F_{3}F_{9}F_{14}S_{5}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{5}S_{5}V_{3}$, $F_{3}F_{10}F_{7}S_{7}S_{9}S_{3}$, $F_{3}F_{10}F_{7}S_{7}S_{14}S_{3}$, $F_{7}F_{8}F_{13}S_{9}V_{3}V_{3}$, $F_{7}F_{8}F_{13}S_{14}V_{3}V_{3}$, $F_{7}F_{7}F_{8}S_{7}S_{9}S_{3}$, $F_{7}F_{7}F_{8}S_{7}S_{14}S_{3}$, $F_{3}F_{8}F_{13}S_{9}S_{3}V_{3}$, $F_{3}F_{8}F_{13}S_{14}S_{3}V_{3}$, $F_{3}F_{7}F_{8}S_{9}S_{3}V_{3}$, $F_{3}F_{7}F_{8}S_{14}S_{3}V_{3}$, $F_{10}F_{11}F_{7}S_{3}V_{11}V_{11}$, $F_{2}F_{10}F_{7}S_{3}V_{11}V_{11}$, $F_{7}F_{8}F_{14}S_{5}V_{11}V_{3}$, $F_{6}F_{7}F_{8}S_{5}V_{11}V_{3}$, $F_{7}F_{13}F_{14}S_{5}V_{11}V_{3}$, $F_{6}F_{7}F_{13}S_{5}V_{11}V_{3}$, $F_{7}F_{8}F_{9}S_{3}V_{11}V_{11}$, $F_{5}F_{7}F_{8}S_{3}V_{11}V_{11}$, $F_{4}F_{8}F_{14}S_{3}V_{11}V_{3}$, $F_{1}F_{6}F_{8}S_{3}V_{11}V_{3}$, $F_{4}F_{8}F_{9}S_{3}V_{11}V_{3}$, $F_{1}F_{5}F_{8}S_{3}V_{11}V_{3}$, $F_{3}F_{13}F_{14}S_{3}S_{5}V_{11}$, $F_{3}F_{6}F_{13}S_{3}S_{5}V_{11}$, $F_{3}F_{8}F_{9}S_{3}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{3}S_{5}V_{11}$, $F_{10}F_{10}F_{7}S_{7}S_{9}S_{3}$, $F_{10}F_{10}F_{7}S_{7}S_{14}S_{3}$, $F_{7}F_{14}F_{14}S_{7}S_{5}S_{5}$, $F_{6}F_{6}F_{7}S_{7}S_{5}S_{5}$, $F_{7}F_{8}F_{8}S_{7}S_{9}S_{3}$, $F_{7}F_{8}F_{8}S_{7}S_{14}S_{3}$, $F_{4}F_{14}F_{14}S_{7}S_{3}S_{5}$, $F_{1}F_{6}F_{6}S_{7}S_{3}S_{5}$, $F_{4}F_{8}F_{8}S_{7}S_{3}S_{5}$, $F_{1}F_{8}F_{8}S_{7}S_{3}S_{5}$, $F_{3}F_{7}F_{8}S_{9}S_{3}V_{11}$, $F_{3}F_{7}F_{8}S_{14}S_{3}V_{11}$, $F_{11}F_{7}F_{9}S_{9}S_{3}V_{11}$, $F_{2}F_{5}F_{7}S_{14}S_{3}V_{11}$, $F_{4}F_{11}F_{9}S_{9}S_{3}V_{3}$, $F_{1}F_{2}F_{5}S_{14}S_{3}V_{3}$, $F_{2}F_{4}F_{5}S_{9}S_{3}V_{3}$, $F_{3}F_{11}F_{9}S_{9}S_{3}S_{5}$, $F_{2}F_{3}F_{5}S_{14}S_{3}S_{5}$, $F_{3}F_{3}F_{8}S_{9}S_{3}S_{5}$, $F_{3}F_{3}F_{8}S_{14}S_{3}S_{5}$, $F_{3}F_{7}F_{14}S_{5}S_{5}V_{11}$, $F_{3}F_{6}F_{7}S_{5}S_{5}V_{11}$, $F_{11}F_{7}F_{13}S_{9}S_{5}V_{3}$, $F_{2}F_{7}F_{13}S_{14}S_{5}V_{3}$, $F_{5}F_{7}F_{8}S_{9}S_{5}V_{3}$, $F_{5}F_{7}F_{8}S_{14}S_{5}V_{3}$, $F_{7}F_{8}F_{9}S_{5}S_{5}V_{11}$, $F_{5}F_{7}F_{8}S_{5}S_{5}V_{11}$, $F_{4}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{4}F_{8}F_{9}S_{5}S_{5}V_{3}$, $F_{3}F_{4}F_{6}S_{3}S_{5}V_{11}$, $F_{3}F_{11}F_{13}S_{9}S_{3}S_{5}$, $F_{2}F_{3}F_{13}S_{14}S_{3}S_{5}$, $F_{3}F_{8}F_{9}S_{5}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{5}S_{5}S_{5}$, $F_{3}F_{3}F_{6}S_{9}S_{3}S_{5}$, $F_{3}F_{3}F_{6}S_{14}S_{3}S_{5}$, $F_{11}F_{7}F_{14}S_{9}S_{5}V_{3}$, $F_{2}F_{6}F_{7}S_{14}S_{5}V_{3}$, $F_{7}F_{8}F_{8}S_{9}S_{5}V_{3}$, $F_{7}F_{8}F_{8}S_{14}S_{5}V_{3}$, $F_{4}F_{11}F_{14}S_{9}S_{3}V_{3}$, $F_{1}F_{2}F_{6}S_{14}S_{3}V_{3}$, $F_{4}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{1}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{2}F_{4}F_{6}S_{9}S_{3}V_{3}$, $F_{3}F_{10}F_{7}S_{9}S_{3}V_{11}$, $F_{3}F_{10}F_{7}S_{14}S_{3}V_{11}$, $F_{5}F_{7}F_{14}S_{9}S_{5}V_{3}$, $F_{5}F_{6}F_{7}S_{14}S_{5}V_{3}$, $F_{7}F_{8}F_{13}S_{9}S_{5}V_{3}$, $F_{7}F_{8}F_{13}S_{14}S_{5}V_{3}$, $F_{6}F_{7}F_{9}S_{9}S_{3}V_{11}$, $F_{5}F_{6}F_{7}S_{14}S_{3}V_{11}$, $F_{4}F_{5}F_{14}S_{9}S_{3}V_{3}$, $F_{1}F_{5}F_{6}S_{14}S_{3}V_{3}$, $F_{4}F_{6}F_{9}S_{9}S_{3}V_{3}$, $F_{3}F_{8}F_{13}S_{9}S_{3}S_{5}$, $F_{3}F_{8}F_{13}S_{14}S_{3}S_{5}$, $F_{3}F_{6}F_{9}S_{9}S_{3}S_{5}$, $F_{3}F_{5}F_{6}S_{14}S_{3}S_{5}$, $F_{10}F_{11}F_{7}S_{9}S_{3}V_{11}$, $F_{2}F_{10}F_{7}S_{14}S_{3}V_{11}$, $F_{7}F_{8}F_{14}S_{5}S_{5}V_{11}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{11}$, $F_{6}F_{7}F_{8}S_{9}S_{3}V_{11}$, $F_{6}F_{7}F_{8}S_{14}S_{3}V_{11}$, $F_{4}F_{8}F_{14}S_{3}S_{5}V_{11}$, $F_{1}F_{6}F_{8}S_{3}S_{5}V_{11}$, $F_{4}F_{6}F_{8}S_{3}S_{5}V_{11}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{2}$} {{$F_{2}F_{3}F_{5}S_{7}S_{3}V_{11}$, $F_{3}F_{3}F_{8}S_{7}S_{3}V_{11}$, $F_{1}F_{2}F_{5}S_{7}S_{14}S_{3}$, $F_{1}F_{1}F_{6}S_{7}S_{14}S_{3}$, $F_{2}F_{3}F_{5}S_{7}S_{3}V_{12}$, $F_{3}F_{3}F_{8}S_{14}S_{3}V_{11}$, $F_{1}F_{3}F_{6}S_{14}S_{3}V_{11}$, $F_{3}F_{3}F_{13}S_{7}S_{3}V_{12}$, $F_{5}F_{5}F_{7}S_{7}V_{11}V_{4}$, $F_{7}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{1}F_{5}F_{5}S_{7}V_{3}V_{4}$, $F_{1}F_{1}F_{6}S_{7}V_{3}V_{4}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{4}$, $F_{3}F_{7}F_{8}V_{11}V_{3}V_{4}$, $F_{1}F_{3}F_{6}V_{11}V_{3}V_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{14}S_{5}$, $F_{6}F_{7}F_{7}S_{7}S_{14}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{3}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{6}F_{7}S_{14}S_{5}V_{3}$, $F_{3}F_{3}F_{6}S_{14}S_{5}V_{3}$, $F_{3}F_{3}F_{5}S_{7}S_{5}V_{4}$, $F_{5}F_{6}F_{7}S_{7}V_{12}V_{3}$, $F_{7}F_{8}F_{8}S_{14}V_{11}V_{3}$, $F_{5}F_{6}F_{7}S_{14}V_{11}V_{3}$, $F_{7}F_{7}F_{13}S_{7}V_{12}V_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{8}F_{8}V_{11}V_{3}V_{3}$, $F_{2}F_{3}F_{6}V_{11}V_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{5}F_{6}S_{7}V_{3}V_{4}$, $F_{1}F_{5}F_{6}S_{14}V_{3}V_{3}$, $F_{1}F_{2}F_{6}S_{14}V_{3}V_{3}$, $F_{1}F_{1}F_{5}S_{7}V_{3}V_{4}$, $F_{3}F_{8}F_{8}V_{11}V_{3}V_{4}$, $F_{3}F_{5}F_{6}S_{14}S_{5}V_{3}$, $F_{3}F_{7}F_{13}V_{12}V_{3}V_{3}$, $F_{2}F_{3}F_{6}V_{12}V_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{14}S_{5}V_{3}$, $F_{1}F_{3}F_{5}V_{11}V_{3}V_{4}$, $F_{5}F_{7}F_{13}S_{7}V_{12}V_{3}$, $F_{6}F_{7}F_{7}S_{7}V_{12}V_{3}$, $F_{3}F_{5}F_{13}S_{7}S_{3}V_{12}$, $F_{3}F_{6}F_{7}V_{12}V_{3}V_{3}$, $F_{2}F_{3}F_{3}S_{7}S_{3}V_{12}$, $F_{5}F_{6}F_{7}S_{7}S_{14}S_{5}$, $F_{7}F_{8}F_{13}S_{14}V_{11}V_{3}$, $F_{7}F_{7}F_{8}S_{7}S_{14}S_{5}$, $F_{1}F_{5}F_{6}S_{7}S_{14}S_{3}$, $F_{1}F_{1}F_{2}S_{7}S_{14}S_{3}$, $F_{3}F_{8}F_{13}S_{14}S_{3}V_{11}$, $F_{3}F_{7}F_{8}S_{14}S_{5}V_{3}$, $F_{1}F_{2}F_{3}S_{14}S_{3}V_{11}$, $F_{5}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{6}F_{7}F_{13}S_{14}V_{11}V_{3}$, $F_{6}F_{7}F_{8}S_{14}V_{11}V_{3}$, $F_{5}F_{7}F_{7}S_{7}V_{11}V_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{11}$, $F_{3}F_{6}F_{8}V_{11}V_{3}V_{3}$, $F_{2}F_{3}F_{3}S_{7}S_{3}V_{11}$, $F_{3}F_{6}F_{13}S_{14}S_{3}V_{11}$, $F_{3}F_{6}F_{8}V_{11}V_{3}V_{4}$, $F_{3}F_{5}F_{7}V_{11}V_{3}V_{4}$, $F_{2}F_{3}F_{3}S_{14}S_{3}V_{11}$, $F_{7}F_{8}F_{8}S_{7}V_{11}V_{4}$, $F_{6}F_{6}F_{7}S_{7}S_{14}S_{5}$, $F_{7}F_{13}F_{13}S_{7}V_{12}V_{3}$, $F_{6}F_{6}F_{7}S_{7}V_{12}V_{3}$, $F_{7}F_{8}F_{8}S_{7}S_{14}S_{5}$, $F_{3}F_{8}F_{8}S_{7}S_{3}V_{11}$, $F_{3}F_{6}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{2}F_{2}F_{3}S_{7}S_{3}V_{11}$, $F_{1}F_{6}F_{6}S_{7}S_{14}S_{3}$, $F_{1}F_{6}F_{6}S_{7}V_{3}V_{4}$, $F_{1}F_{2}F_{2}S_{7}S_{14}S_{3}$, $F_{3}F_{13}F_{13}S_{7}S_{3}V_{12}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{2}F_{2}F_{3}S_{7}S_{3}V_{12}$, $F_{2}F_{5}F_{7}S_{7}S_{3}V_{11}$, $F_{10}F_{7}F_{7}S_{7}S_{3}V_{11}$, $F_{1}F_{2}F_{5}S_{7}S_{3}V_{3}$, $F_{1}F_{1}F_{6}S_{7}S_{3}V_{3}$, $F_{2}F_{3}F_{5}S_{7}S_{3}S_{5}$, $F_{3}F_{10}F_{7}S_{3}V_{11}V_{3}$, $F_{1}F_{3}F_{6}S_{3}V_{11}V_{3}$, $F_{3}F_{3}F_{13}S_{7}S_{3}S_{5}$, $F_{2}F_{7}F_{13}S_{7}S_{5}V_{3}$, $F_{6}F_{7}F_{7}S_{7}S_{5}V_{3}$, $F_{2}F_{3}F_{13}S_{7}S_{3}S_{5}$, $F_{3}F_{6}F_{7}S_{5}V_{3}V_{3}$, $F_{3}F_{3}F_{5}S_{7}S_{3}S_{5}$, $F_{2}F_{6}F_{7}S_{7}S_{5}V_{3}$, $F_{10}F_{7}F_{13}V_{11}V_{3}V_{3}$, $F_{5}F_{6}F_{7}V_{11}V_{3}V_{3}$, $F_{7}F_{7}F_{13}S_{7}S_{5}V_{3}$, $F_{1}F_{2}F_{6}S_{7}S_{3}V_{3}$, $F_{1}F_{5}F_{6}V_{3}V_{3}V_{3}$, $F_{1}F_{1}F_{5}S_{7}S_{3}V_{3}$, $F_{3}F_{10}F_{13}S_{3}V_{11}V_{3}$, $F_{3}F_{5}F_{6}S_{5}V_{3}V_{3}$, $F_{3}F_{7}F_{13}S_{5}V_{3}V_{3}$, $F_{1}F_{3}F_{5}S_{3}V_{11}V_{3}$, $F_{2}F_{10}F_{7}S_{7}S_{3}V_{11}$, $F_{6}F_{7}F_{13}V_{11}V_{3}V_{3}$, $F_{5}F_{7}F_{7}S_{7}S_{3}V_{11}$, $F_{3}F_{6}F_{13}S_{3}V_{11}V_{3}$, $F_{3}F_{5}F_{7}S_{3}V_{11}V_{3}$, $F_{10}F_{10}F_{7}S_{7}S_{3}V_{11}$, $F_{6}F_{6}F_{7}S_{7}S_{5}V_{3}$, $F_{7}F_{13}F_{13}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{7}S_{7}S_{3}V_{11}$, $F_{1}F_{6}F_{6}S_{7}S_{3}V_{3}$, $F_{1}F_{5}F_{5}S_{7}S_{3}V_{3}$, $F_{3}F_{13}F_{13}S_{7}S_{3}S_{5}$, $F_{3}F_{5}F_{5}S_{7}S_{3}S_{5}$, $F_{3}F_{7}F_{8}S_{7}S_{14}S_{3}$, $F_{10}F_{7}F_{7}S_{7}S_{14}S_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{3}V_{4}$, $F_{3}F_{10}F_{7}S_{14}S_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{14}S_{3}V_{3}$, $F_{3}F_{3}F_{13}S_{7}S_{3}V_{4}$, $F_{3}F_{7}F_{13}S_{7}V_{3}V_{4}$, $F_{7}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{7}F_{8}V_{3}V_{3}V_{4}$, $F_{3}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{10}F_{7}F_{13}S_{14}V_{3}V_{3}$, $F_{7}F_{8}F_{8}S_{14}V_{3}V_{3}$, $F_{7}F_{7}F_{13}S_{7}V_{3}V_{4}$, $F_{3}F_{8}F_{8}V_{3}V_{3}V_{3}$, $F_{3}F_{10}F_{13}S_{14}S_{3}V_{3}$, $F_{3}F_{8}F_{8}V_{3}V_{3}V_{4}$, $F_{3}F_{7}F_{13}V_{3}V_{3}V_{4}$, $F_{3}F_{10}F_{7}S_{7}S_{14}S_{3}$, $F_{7}F_{8}F_{13}S_{14}V_{3}V_{3}$, $F_{7}F_{7}F_{8}S_{7}S_{14}S_{3}$, $F_{3}F_{8}F_{13}S_{14}S_{3}V_{3}$, $F_{3}F_{7}F_{8}S_{14}S_{3}V_{3}$, $F_{10}F_{10}F_{7}S_{7}S_{14}S_{3}$, $F_{7}F_{8}F_{8}S_{7}V_{3}V_{4}$, $F_{7}F_{13}F_{13}S_{7}V_{3}V_{4}$, $F_{7}F_{8}F_{8}S_{7}S_{14}S_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{3}V_{3}$, $F_{3}F_{13}F_{13}S_{7}S_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{3}V_{4}$, $F_{1}F_{6}F_{7}S_{7}S_{3}V_{12}$, $F_{3}F_{7}F_{8}S_{14}S_{3}V_{11}$, $F_{2}F_{5}F_{7}S_{14}S_{3}V_{11}$, $F_{10}F_{7}F_{7}S_{7}S_{3}V_{12}$, $F_{1}F_{3}F_{6}S_{7}S_{3}S_{5}$, $F_{3}F_{3}F_{8}S_{3}V_{11}V_{3}$, $F_{2}F_{3}F_{5}S_{3}V_{11}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{3}S_{5}$, $F_{1}F_{1}F_{6}S_{7}S_{3}V_{4}$, $F_{1}F_{2}F_{5}S_{14}S_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{3}V_{11}V_{4}$, $F_{2}F_{3}F_{5}S_{14}S_{3}S_{5}$, $F_{3}F_{10}F_{7}S_{3}V_{12}V_{3}$, $F_{2}F_{3}F_{5}S_{3}V_{12}V_{3}$, $F_{3}F_{3}F_{8}S_{14}S_{3}S_{5}$, $F_{1}F_{3}F_{6}S_{3}V_{11}V_{4}$, $F_{1}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{3}F_{7}F_{13}V_{11}V_{3}V_{4}$, $F_{5}F_{5}F_{7}V_{11}V_{3}V_{4}$, $F_{7}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{5}F_{5}V_{3}V_{3}V_{4}$, $F_{3}F_{3}F_{13}S_{3}V_{11}V_{4}$, $F_{3}F_{5}F_{5}S_{5}V_{3}V_{4}$, $F_{3}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{2}F_{7}F_{13}S_{14}S_{5}V_{3}$, $F_{5}F_{7}F_{8}S_{14}S_{5}V_{3}$, $F_{6}F_{7}F_{7}S_{7}S_{5}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{3}S_{5}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{3}F_{6}S_{7}S_{3}S_{5}$, $F_{2}F_{3}F_{13}S_{14}S_{3}S_{5}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{6}F_{7}S_{5}V_{3}V_{4}$, $F_{3}F_{3}F_{6}S_{14}S_{3}S_{5}$, $F_{2}F_{6}F_{7}S_{14}S_{5}V_{3}$, $F_{10}F_{7}F_{13}V_{12}V_{3}V_{3}$, $F_{5}F_{6}F_{7}V_{12}V_{3}V_{3}$, $F_{7}F_{8}F_{8}S_{14}S_{5}V_{3}$, $F_{5}F_{6}F_{7}V_{11}V_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{2}F_{3}F_{6}S_{3}V_{11}V_{3}$, $F_{1}F_{2}F_{6}S_{14}S_{3}V_{3}$, $F_{1}F_{5}F_{6}V_{3}V_{3}V_{4}$, $F_{3}F_{10}F_{13}S_{3}V_{12}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{5}F_{6}S_{5}V_{3}V_{4}$, $F_{2}F_{3}F_{6}S_{3}V_{12}V_{3}$, $F_{1}F_{10}F_{7}S_{7}S_{3}V_{12}$, $F_{5}F_{7}F_{13}V_{12}V_{3}V_{3}$, $F_{6}F_{7}F_{7}S_{7}S_{3}V_{12}$, $F_{3}F_{5}F_{13}S_{3}V_{12}V_{3}$, $F_{3}F_{6}F_{7}S_{3}V_{12}V_{3}$, $F_{3}F_{10}F_{7}S_{14}S_{3}V_{11}$, $F_{5}F_{6}F_{7}S_{14}S_{5}V_{3}$, $F_{7}F_{8}F_{13}S_{14}S_{5}V_{3}$, $F_{5}F_{6}F_{7}S_{14}S_{3}V_{11}$, $F_{1}F_{5}F_{6}S_{14}S_{3}V_{3}$, $F_{3}F_{8}F_{13}S_{14}S_{3}S_{5}$, $F_{3}F_{5}F_{6}S_{14}S_{3}S_{5}$, $F_{2}F_{10}F_{7}S_{14}S_{3}V_{11}$, $F_{5}F_{7}F_{8}V_{11}V_{3}V_{4}$, $F_{6}F_{7}F_{13}V_{11}V_{3}V_{4}$, $F_{6}F_{7}F_{8}S_{14}S_{3}V_{11}$, $F_{3}F_{5}F_{8}S_{3}V_{11}V_{3}$, $F_{3}F_{6}F_{8}S_{3}V_{11}V_{3}$, $F_{3}F_{6}F_{13}S_{3}V_{11}V_{4}$, $F_{3}F_{6}F_{8}S_{3}V_{11}V_{4}$, $F_{10}F_{10}F_{7}S_{7}S_{3}V_{12}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{6}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{6}F_{6}F_{7}S_{7}S_{3}V_{12}$, $F_{3}F_{8}F_{8}S_{7}S_{3}S_{5}$, $F_{3}F_{6}F_{6}S_{7}S_{3}S_{5}$, $F_{1}F_{6}F_{6}S_{7}S_{3}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{3}$} {{$F_{3}F_{4}F_{8}S_{7}S_{3}V_{11}$, $F_{1}F_{3}F_{8}S_{7}S_{3}V_{11}$, $F_{4}F_{4}F_{14}S_{7}S_{3}V_{11}$, $F_{1}F_{1}F_{6}S_{7}S_{3}V_{11}$, $F_{3}F_{3}F_{8}S_{7}S_{9}S_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{14}S_{3}$, $F_{3}F_{4}F_{14}S_{3}V_{11}V_{11}$, $F_{1}F_{3}F_{6}S_{3}V_{11}V_{11}$, $F_{3}F_{3}F_{13}S_{7}S_{9}S_{3}$, $F_{3}F_{3}F_{13}S_{7}S_{14}S_{3}$, $F_{7}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{11}$, $F_{7}F_{7}F_{14}S_{7}S_{5}V_{11}$, $F_{6}F_{7}F_{7}S_{7}S_{5}V_{11}$, $F_{4}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{4}F_{4}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{1}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{7}F_{14}S_{5}V_{11}V_{3}$, $F_{3}F_{6}F_{7}S_{5}V_{11}V_{3}$, $F_{3}F_{4}F_{8}S_{5}V_{11}V_{3}$, $F_{1}F_{3}F_{8}S_{5}V_{11}V_{3}$, $F_{3}F_{3}F_{9}S_{7}S_{5}S_{5}$, $F_{3}F_{3}F_{5}S_{7}S_{5}S_{5}$, $F_{7}F_{8}F_{8}S_{7}S_{9}V_{3}$, $F_{7}F_{8}F_{8}S_{7}S_{14}V_{3}$, $F_{7}F_{9}F_{14}V_{11}V_{11}V_{3}$, $F_{5}F_{6}F_{7}V_{11}V_{11}V_{3}$, $F_{7}F_{7}F_{13}S_{7}S_{9}V_{3}$, $F_{7}F_{7}F_{13}S_{7}S_{14}V_{3}$, $F_{4}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{4}F_{9}F_{14}V_{11}V_{3}V_{3}$, $F_{1}F_{5}F_{6}V_{11}V_{3}V_{3}$, $F_{3}F_{4}F_{8}V_{11}V_{3}V_{3}$, $F_{1}F_{3}F_{8}V_{11}V_{3}V_{3}$, $F_{4}F_{4}F_{9}S_{7}S_{5}V_{3}$, $F_{1}F_{1}F_{5}S_{7}S_{5}V_{3}$, $F_{3}F_{9}F_{14}S_{5}V_{11}V_{3}$, $F_{3}F_{5}F_{6}S_{5}V_{11}V_{3}$, $F_{3}F_{7}F_{13}S_{9}V_{3}V_{3}$, $F_{3}F_{7}F_{13}S_{14}V_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{9}V_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{14}V_{3}V_{3}$, $F_{3}F_{4}F_{9}S_{5}V_{11}V_{3}$, $F_{1}F_{3}F_{5}S_{5}V_{11}V_{3}$, $F_{7}F_{8}F_{13}S_{7}S_{9}V_{3}$, $F_{7}F_{8}F_{13}S_{7}S_{14}V_{3}$, $F_{7}F_{7}F_{8}S_{7}S_{9}V_{3}$, $F_{7}F_{7}F_{8}S_{7}S_{14}V_{3}$, $F_{3}F_{8}F_{13}S_{7}S_{9}S_{3}$, $F_{3}F_{8}F_{13}S_{7}S_{14}S_{3}$, $F_{3}F_{7}F_{8}S_{9}V_{3}V_{3}$, $F_{3}F_{7}F_{8}S_{14}V_{3}V_{3}$, $F_{3}F_{3}F_{3}S_{7}S_{9}S_{3}$, $F_{3}F_{3}F_{3}S_{7}S_{14}S_{3}$, $F_{7}F_{8}F_{14}S_{7}S_{5}V_{11}$, $F_{6}F_{7}F_{8}S_{7}S_{5}V_{11}$, $F_{7}F_{13}F_{14}V_{11}V_{11}V_{3}$, $F_{6}F_{7}F_{13}V_{11}V_{11}V_{3}$, $F_{7}F_{8}F_{9}V_{11}V_{11}V_{3}$, $F_{5}F_{7}F_{8}V_{11}V_{11}V_{3}$, $F_{7}F_{7}F_{9}S_{7}S_{5}V_{11}$, $F_{5}F_{7}F_{7}S_{7}S_{5}V_{11}$, $F_{4}F_{8}F_{14}S_{7}S_{3}V_{11}$, $F_{1}F_{6}F_{8}S_{7}S_{3}V_{11}$, $F_{4}F_{8}F_{9}V_{11}V_{3}V_{3}$, $F_{1}F_{5}F_{8}V_{11}V_{3}V_{3}$, $F_{3}F_{4}F_{4}S_{7}S_{3}V_{11}$, $F_{1}F_{1}F_{3}S_{7}S_{3}V_{11}$, $F_{3}F_{13}F_{14}S_{3}V_{11}V_{11}$, $F_{3}F_{6}F_{13}S_{3}V_{11}V_{11}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{3}$, $F_{3}F_{7}F_{9}S_{5}V_{11}V_{3}$, $F_{3}F_{5}F_{7}S_{5}V_{11}V_{3}$, $F_{3}F_{3}F_{4}S_{3}V_{11}V_{11}$, $F_{1}F_{3}F_{3}S_{3}V_{11}V_{11}$, $F_{7}F_{14}F_{14}S_{7}S_{5}V_{11}$, $F_{6}F_{6}F_{7}S_{7}S_{5}V_{11}$, $F_{7}F_{13}F_{13}S_{7}S_{9}V_{3}$, $F_{7}F_{13}F_{13}S_{7}S_{14}V_{3}$, $F_{7}F_{9}F_{9}S_{7}S_{5}V_{11}$, $F_{5}F_{5}F_{7}S_{7}S_{5}V_{11}$, $F_{4}F_{14}F_{14}S_{7}S_{3}V_{11}$, $F_{1}F_{6}F_{6}S_{7}S_{3}V_{11}$, $F_{4}F_{9}F_{9}S_{7}S_{5}V_{3}$, $F_{1}F_{5}F_{5}S_{7}S_{5}V_{3}$, $F_{3}F_{3}F_{4}S_{7}S_{3}V_{11}$, $F_{1}F_{3}F_{3}S_{7}S_{3}V_{11}$, $F_{3}F_{13}F_{13}S_{7}S_{9}S_{3}$, $F_{3}F_{13}F_{13}S_{7}S_{14}S_{3}$, $F_{3}F_{9}F_{9}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{5}S_{7}S_{5}S_{5}$, $F_{3}F_{4}F_{5}S_{7}V_{11}V_{2}$, $F_{1}F_{3}F_{5}S_{7}V_{11}V_{2}$, $F_{4}F_{4}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{1}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{3}F_{5}S_{7}S_{9}V_{2}$, $F_{3}F_{3}F_{5}S_{7}S_{14}V_{2}$, $F_{3}F_{4}F_{8}V_{11}V_{11}V_{2}$, $F_{1}F_{3}F_{8}V_{11}V_{11}V_{2}$, $F_{3}F_{3}F_{14}S_{7}S_{9}V_{2}$, $F_{3}F_{3}F_{6}S_{7}S_{14}V_{2}$, $F_{5}F_{7}F_{9}S_{7}V_{11}V_{5}$, $F_{5}F_{5}F_{7}S_{7}V_{11}V_{4}$, $F_{7}F_{7}F_{8}S_{7}V_{11}V_{5}$, $F_{7}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{4}F_{5}F_{9}S_{7}V_{3}V_{5}$, $F_{1}F_{5}F_{5}S_{7}V_{3}V_{4}$, $F_{4}F_{4}F_{6}S_{7}V_{3}V_{5}$, $F_{1}F_{1}F_{6}S_{7}V_{3}V_{4}$, $F_{3}F_{5}F_{9}S_{7}S_{5}V_{5}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{4}$, $F_{3}F_{7}F_{8}V_{11}V_{3}V_{5}$, $F_{3}F_{7}F_{8}V_{11}V_{3}V_{4}$, $F_{3}F_{4}F_{6}V_{11}V_{3}V_{5}$, $F_{1}F_{3}F_{6}V_{11}V_{3}V_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{5}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{9}S_{5}$, $F_{5}F_{7}F_{8}S_{7}S_{14}S_{5}$, $F_{7}F_{8}F_{9}S_{5}V_{11}V_{11}$, $F_{5}F_{7}F_{8}S_{5}V_{11}V_{11}$, $F_{7}F_{7}F_{14}S_{7}S_{9}S_{5}$, $F_{6}F_{7}F_{7}S_{7}S_{14}S_{5}$, $F_{4}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{4}F_{8}F_{9}S_{5}V_{11}V_{3}$, $F_{1}F_{5}F_{8}S_{5}V_{11}V_{3}$, $F_{3}F_{4}F_{6}S_{5}V_{11}V_{3}$, $F_{1}F_{3}F_{6}S_{5}V_{11}V_{3}$, $F_{4}F_{4}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{1}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{11}$, $F_{3}F_{7}F_{14}S_{9}S_{5}V_{3}$, $F_{3}F_{6}F_{7}S_{14}S_{5}V_{3}$, $F_{3}F_{3}F_{6}S_{9}S_{5}V_{3}$, $F_{3}F_{3}F_{6}S_{14}S_{5}V_{3}$, $F_{3}F_{4}F_{8}S_{5}S_{5}V_{11}$, $F_{1}F_{3}F_{8}S_{5}S_{5}V_{11}$, $F_{5}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{11}$, $F_{8}F_{9}F_{9}S_{7}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{3}F_{9}S_{7}S_{5}V_{5}$, $F_{3}F_{3}F_{5}S_{7}S_{5}V_{4}$, $F_{5}F_{6}F_{9}S_{7}S_{9}V_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{14}V_{3}$, $F_{8}F_{8}F_{9}V_{11}V_{11}V_{3}$, $F_{5}F_{8}F_{8}V_{11}V_{11}V_{3}$, $F_{9}F_{9}F_{14}S_{7}S_{9}V_{3}$, $F_{4}F_{5}F_{6}S_{7}V_{3}V_{5}$, $F_{1}F_{5}F_{6}S_{7}V_{3}V_{4}$, $F_{4}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{1}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{4}F_{4}F_{9}S_{7}V_{3}V_{5}$, $F_{1}F_{1}F_{5}S_{7}V_{3}V_{4}$, $F_{3}F_{8}F_{8}V_{11}V_{3}V_{5}$, $F_{3}F_{8}F_{8}V_{11}V_{3}V_{4}$, $F_{3}F_{9}F_{14}S_{9}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{14}S_{5}V_{3}$, $F_{3}F_{3}F_{8}S_{9}S_{5}V_{3}$, $F_{3}F_{3}F_{8}S_{14}S_{5}V_{3}$, $F_{3}F_{4}F_{9}V_{11}V_{3}V_{5}$, $F_{1}F_{3}F_{5}V_{11}V_{3}V_{4}$, $F_{5}F_{9}F_{14}S_{7}S_{9}V_{3}$, $F_{6}F_{9}F_{9}S_{7}S_{9}V_{3}$, $F_{5}F_{7}F_{14}S_{7}S_{9}S_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{14}S_{5}$, $F_{7}F_{7}F_{8}S_{7}S_{9}S_{5}$, $F_{7}F_{7}F_{8}S_{7}S_{14}S_{5}$, $F_{3}F_{5}F_{14}S_{7}S_{9}V_{2}$, $F_{3}F_{5}F_{6}S_{7}S_{14}V_{2}$, $F_{3}F_{6}F_{9}S_{9}S_{5}V_{3}$, $F_{3}F_{7}F_{8}S_{9}S_{5}V_{3}$, $F_{3}F_{7}F_{8}S_{14}S_{5}V_{3}$, $F_{3}F_{3}F_{3}S_{7}S_{9}V_{2}$, $F_{3}F_{3}F_{3}S_{7}S_{14}V_{2}$, $F_{8}F_{9}F_{14}V_{11}V_{11}V_{3}$, $F_{5}F_{6}F_{8}V_{11}V_{11}V_{3}$, $F_{6}F_{8}F_{9}V_{11}V_{11}V_{3}$, $F_{5}F_{7}F_{8}S_{7}V_{11}V_{5}$, $F_{5}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{7}F_{8}F_{14}S_{5}V_{11}V_{11}$, $F_{6}F_{7}F_{8}S_{5}V_{11}V_{11}$, $F_{7}F_{7}F_{9}S_{7}V_{11}V_{5}$, $F_{5}F_{7}F_{7}S_{7}V_{11}V_{4}$, $F_{4}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{4}F_{6}F_{8}S_{5}V_{11}V_{3}$, $F_{1}F_{6}F_{8}S_{5}V_{11}V_{3}$, $F_{3}F_{4}F_{4}S_{7}V_{11}V_{2}$, $F_{1}F_{1}F_{3}S_{7}V_{11}V_{2}$, $F_{3}F_{8}F_{14}V_{11}V_{11}V_{2}$, $F_{3}F_{6}F_{8}V_{11}V_{11}V_{2}$, $F_{3}F_{6}F_{8}V_{11}V_{3}V_{5}$, $F_{3}F_{6}F_{8}V_{11}V_{3}V_{4}$, $F_{3}F_{7}F_{9}V_{11}V_{3}V_{5}$, $F_{3}F_{5}F_{7}V_{11}V_{3}V_{4}$, $F_{3}F_{3}F_{4}V_{11}V_{11}V_{2}$, $F_{1}F_{3}F_{3}V_{11}V_{11}V_{2}$, $F_{8}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{9}F_{14}F_{14}S_{7}S_{9}V_{3}$, $F_{5}F_{6}F_{6}S_{7}S_{14}V_{3}$, $F_{6}F_{6}F_{9}S_{7}S_{9}V_{3}$, $F_{7}F_{8}F_{8}S_{7}V_{11}V_{5}$, $F_{7}F_{8}F_{8}S_{7}V_{11}V_{4}$, $F_{7}F_{14}F_{14}S_{7}S_{9}S_{5}$, $F_{6}F_{6}F_{7}S_{7}S_{14}S_{5}$, $F_{7}F_{8}F_{8}S_{7}S_{9}S_{5}$, $F_{7}F_{8}F_{8}S_{7}S_{14}S_{5}$, $F_{7}F_{9}F_{9}S_{7}V_{11}V_{5}$, $F_{4}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{4}F_{6}F_{6}S_{7}V_{3}V_{5}$, $F_{1}F_{6}F_{6}S_{7}V_{3}V_{4}$, $F_{4}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{4}F_{9}F_{9}S_{7}V_{3}V_{5}$, $F_{3}F_{3}F_{4}S_{7}V_{11}V_{2}$, $F_{1}F_{3}F_{3}S_{7}V_{11}V_{2}$, $F_{3}F_{14}F_{14}S_{7}S_{9}V_{2}$, $F_{3}F_{6}F_{6}S_{7}S_{14}V_{2}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{5}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{9}F_{9}S_{7}S_{5}V_{5}$, $F_{3}F_{7}F_{9}S_{7}V_{11}V_{2}$, $F_{3}F_{5}F_{7}S_{7}V_{11}V_{2}$, $F_{11}F_{7}F_{7}S_{7}V_{11}V_{2}$, $F_{2}F_{7}F_{7}S_{7}V_{11}V_{2}$, $F_{3}F_{4}F_{9}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{5}S_{7}V_{3}V_{2}$, $F_{4}F_{4}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{1}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{9}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{5}S_{7}S_{5}V_{2}$, $F_{3}F_{11}F_{7}V_{11}V_{3}V_{2}$, $F_{2}F_{3}F_{7}V_{11}V_{3}V_{2}$, $F_{3}F_{4}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{3}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{3}F_{14}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{6}S_{7}S_{5}V_{2}$, $F_{3}F_{7}F_{13}S_{7}V_{3}V_{5}$, $F_{3}F_{7}F_{13}S_{7}V_{3}V_{4}$, $F_{7}F_{7}F_{8}S_{7}V_{3}V_{5}$, $F_{7}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{3}F_{13}S_{7}S_{3}V_{5}$, $F_{3}F_{3}F_{13}S_{7}S_{3}V_{4}$, $F_{3}F_{7}F_{8}V_{3}V_{3}V_{5}$, $F_{3}F_{7}F_{8}V_{3}V_{3}V_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{3}V_{5}$, $F_{3}F_{3}F_{8}S_{7}S_{3}V_{4}$, $F_{3}F_{7}F_{14}S_{7}S_{5}S_{5}$, $F_{3}F_{6}F_{7}S_{7}S_{5}S_{5}$, $F_{11}F_{7}F_{13}S_{5}V_{11}V_{3}$, $F_{2}F_{7}F_{13}S_{5}V_{11}V_{3}$, $F_{7}F_{8}F_{9}S_{5}V_{11}V_{3}$, $F_{5}F_{7}F_{8}S_{5}V_{11}V_{3}$, $F_{7}F_{7}F_{14}S_{7}S_{5}S_{5}$, $F_{6}F_{7}F_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{4}F_{14}S_{7}S_{3}S_{5}$, $F_{1}F_{3}F_{6}S_{7}S_{3}S_{5}$, $F_{4}F_{8}F_{9}S_{5}V_{3}V_{3}$, $F_{1}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{4}F_{4}F_{8}S_{7}S_{3}S_{5}$, $F_{1}F_{1}F_{8}S_{7}S_{3}S_{5}$, $F_{3}F_{11}F_{13}S_{3}S_{5}V_{11}$, $F_{2}F_{3}F_{13}S_{3}S_{5}V_{11}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{3}F_{7}F_{14}S_{5}S_{5}V_{3}$, $F_{3}F_{6}F_{7}S_{5}S_{5}V_{3}$, $F_{3}F_{4}F_{8}S_{3}S_{5}V_{11}$, $F_{1}F_{3}F_{8}S_{3}S_{5}V_{11}$, $F_{3}F_{8}F_{9}S_{7}S_{3}V_{11}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{11}$, $F_{11}F_{9}F_{9}S_{7}S_{3}V_{11}$, $F_{2}F_{5}F_{5}S_{7}S_{3}V_{11}$, $F_{3}F_{4}F_{8}S_{7}S_{3}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{3}S_{5}$, $F_{4}F_{4}F_{14}S_{7}S_{3}S_{5}$, $F_{1}F_{1}F_{6}S_{7}S_{3}S_{5}$, $F_{3}F_{11}F_{9}S_{3}S_{5}V_{11}$, $F_{2}F_{3}F_{5}S_{3}S_{5}V_{11}$, $F_{3}F_{4}F_{14}S_{3}S_{5}V_{11}$, $F_{1}F_{3}F_{6}S_{3}S_{5}V_{11}$, $F_{3}F_{9}F_{14}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{5}V_{3}$, $F_{8}F_{9}F_{9}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{11}F_{9}F_{14}V_{11}V_{3}V_{3}$, $F_{2}F_{5}F_{6}V_{11}V_{3}V_{3}$, $F_{8}F_{8}F_{9}V_{11}V_{3}V_{3}$, $F_{5}F_{8}F_{8}V_{11}V_{3}V_{3}$, $F_{9}F_{9}F_{14}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{7}F_{8}S_{7}V_{3}V_{5}$, $F_{3}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{11}F_{7}F_{14}S_{5}V_{11}V_{3}$, $F_{2}F_{6}F_{7}S_{5}V_{11}V_{3}$, $F_{7}F_{9}F_{14}S_{5}V_{11}V_{3}$, $F_{5}F_{6}F_{7}S_{5}V_{11}V_{3}$, $F_{7}F_{7}F_{13}S_{7}V_{3}V_{5}$, $F_{7}F_{7}F_{13}S_{7}V_{3}V_{4}$, $F_{3}F_{4}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{4}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{1}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{4}F_{9}F_{14}S_{5}V_{3}V_{3}$, $F_{1}F_{5}F_{6}S_{5}V_{3}V_{3}$, $F_{4}F_{4}F_{9}S_{7}V_{3}V_{2}$, $F_{1}F_{1}F_{5}S_{7}V_{3}V_{2}$, $F_{3}F_{11}F_{14}V_{11}V_{3}V_{2}$, $F_{2}F_{3}F_{6}V_{11}V_{3}V_{2}$, $F_{3}F_{8}F_{8}V_{3}V_{3}V_{5}$, $F_{3}F_{8}F_{8}V_{3}V_{3}V_{4}$, $F_{3}F_{9}F_{14}S_{5}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{5}S_{5}V_{3}$, $F_{3}F_{7}F_{13}V_{3}V_{3}V_{5}$, $F_{3}F_{7}F_{13}V_{3}V_{3}V_{4}$, $F_{3}F_{4}F_{9}V_{11}V_{3}V_{2}$, $F_{1}F_{3}F_{5}V_{11}V_{3}V_{2}$, $F_{3}F_{11}F_{9}S_{7}S_{3}V_{11}$, $F_{2}F_{3}F_{5}S_{7}S_{3}V_{11}$, $F_{8}F_{9}F_{14}V_{11}V_{3}V_{3}$, $F_{5}F_{6}F_{8}V_{11}V_{3}V_{3}$, $F_{8}F_{9}F_{9}S_{7}S_{3}V_{11}$, $F_{5}F_{5}F_{8}S_{7}S_{3}V_{11}$, $F_{3}F_{11}F_{7}S_{7}V_{11}V_{2}$, $F_{2}F_{3}F_{7}S_{7}V_{11}V_{2}$, $F_{7}F_{8}F_{14}S_{5}V_{11}V_{3}$, $F_{6}F_{7}F_{8}S_{5}V_{11}V_{3}$, $F_{7}F_{13}F_{14}S_{5}V_{11}V_{3}$, $F_{6}F_{7}F_{13}S_{5}V_{11}V_{3}$, $F_{7}F_{7}F_{9}S_{7}V_{11}V_{2}$, $F_{5}F_{7}F_{7}S_{7}V_{11}V_{2}$, $F_{3}F_{8}F_{14}V_{11}V_{3}V_{2}$, $F_{3}F_{6}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{3}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{3}S_{5}V_{11}$, $F_{3}F_{13}F_{14}S_{3}S_{5}V_{11}$, $F_{3}F_{6}F_{13}S_{3}S_{5}V_{11}$, $F_{3}F_{7}F_{9}V_{11}V_{3}V_{2}$, $F_{3}F_{5}F_{7}V_{11}V_{3}V_{2}$, $F_{11}F_{11}F_{9}S_{7}S_{3}V_{11}$, $F_{2}F_{2}F_{5}S_{7}S_{3}V_{11}$, $F_{8}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{9}F_{14}F_{14}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{6}S_{7}S_{5}V_{3}$, $F_{8}F_{8}F_{9}S_{7}S_{3}V_{11}$, $F_{5}F_{8}F_{8}S_{7}S_{3}V_{11}$, $F_{11}F_{11}F_{7}S_{7}V_{11}V_{2}$, $F_{2}F_{2}F_{7}S_{7}V_{11}V_{2}$, $F_{7}F_{8}F_{8}S_{7}V_{3}V_{5}$, $F_{7}F_{8}F_{8}S_{7}V_{3}V_{4}$, $F_{7}F_{14}F_{14}S_{7}S_{5}S_{5}$, $F_{6}F_{6}F_{7}S_{7}S_{5}S_{5}$, $F_{7}F_{13}F_{13}S_{7}V_{3}V_{5}$, $F_{7}F_{13}F_{13}S_{7}V_{3}V_{4}$, $F_{7}F_{9}F_{9}S_{7}V_{11}V_{2}$, $F_{5}F_{5}F_{7}S_{7}V_{11}V_{2}$, $F_{4}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{4}F_{8}F_{8}S_{7}S_{3}S_{5}$, $F_{1}F_{8}F_{8}S_{7}S_{3}S_{5}$, $F_{4}F_{14}F_{14}S_{7}S_{3}S_{5}$, $F_{1}F_{6}F_{6}S_{7}S_{3}S_{5}$, $F_{4}F_{9}F_{9}S_{7}V_{3}V_{2}$, $F_{1}F_{5}F_{5}S_{7}V_{3}V_{2}$, $F_{3}F_{14}F_{14}S_{7}S_{5}V_{2}$, $F_{3}F_{6}F_{6}S_{7}S_{5}V_{2}$, $F_{3}F_{8}F_{8}S_{7}S_{3}V_{5}$, $F_{3}F_{8}F_{8}S_{7}S_{3}V_{4}$, $F_{3}F_{13}F_{13}S_{7}S_{3}V_{5}$, $F_{3}F_{13}F_{13}S_{7}S_{3}V_{4}$, $F_{3}F_{9}F_{9}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{2}$, $F_{1}F_{7}F_{8}S_{7}S_{9}V_{2}$, $F_{1}F_{7}F_{8}S_{7}S_{14}V_{2}$, $F_{3}F_{7}F_{9}V_{11}V_{11}V_{2}$, $F_{3}F_{5}F_{7}V_{11}V_{11}V_{2}$, $F_{11}F_{7}F_{7}S_{7}S_{9}V_{2}$, $F_{2}F_{7}F_{7}S_{7}S_{14}V_{2}$, $F_{1}F_{4}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{1}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{4}F_{5}V_{11}V_{3}V_{2}$, $F_{4}F_{4}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{9}S_{5}V_{11}V_{2}$, $F_{3}F_{3}F_{5}S_{5}V_{11}V_{2}$, $F_{3}F_{11}F_{7}S_{9}V_{3}V_{2}$, $F_{2}F_{3}F_{7}S_{14}V_{3}V_{2}$, $F_{3}F_{3}F_{5}S_{9}V_{3}V_{2}$, $F_{3}F_{3}F_{5}S_{14}V_{3}V_{2}$, $F_{3}F_{4}F_{8}S_{5}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{5}V_{11}V_{2}$, $F_{1}F_{7}F_{14}S_{7}S_{5}V_{5}$, $F_{1}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{3}F_{7}F_{13}V_{11}V_{3}V_{5}$, $F_{3}F_{7}F_{13}V_{11}V_{3}V_{4}$, $F_{5}F_{7}F_{9}V_{11}V_{3}V_{5}$, $F_{5}F_{5}F_{7}V_{11}V_{3}V_{4}$, $F_{7}F_{7}F_{8}S_{7}S_{5}V_{5}$, $F_{7}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{4}F_{14}S_{7}S_{3}V_{5}$, $F_{1}F_{1}F_{6}S_{7}S_{3}V_{4}$, $F_{4}F_{5}F_{9}V_{3}V_{3}V_{5}$, $F_{1}F_{5}F_{5}V_{3}V_{3}V_{4}$, $F_{4}F_{4}F_{6}S_{7}S_{3}V_{5}$, $F_{3}F_{3}F_{13}S_{3}V_{11}V_{5}$, $F_{3}F_{3}F_{13}S_{3}V_{11}V_{4}$, $F_{3}F_{5}F_{9}S_{5}V_{3}V_{5}$, $F_{3}F_{5}F_{5}S_{5}V_{3}V_{4}$, $F_{3}F_{7}F_{8}S_{5}V_{3}V_{5}$, $F_{3}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{4}F_{6}S_{3}V_{11}V_{5}$, $F_{1}F_{3}F_{6}S_{3}V_{11}V_{4}$, $F_{3}F_{7}F_{14}S_{5}S_{5}V_{11}$, $F_{3}F_{6}F_{7}S_{5}S_{5}V_{11}$, $F_{11}F_{7}F_{13}S_{9}S_{5}V_{3}$, $F_{2}F_{7}F_{13}S_{14}S_{5}V_{3}$, $F_{5}F_{7}F_{8}S_{9}S_{5}V_{3}$, $F_{5}F_{7}F_{8}S_{14}S_{5}V_{3}$, $F_{7}F_{8}F_{9}S_{5}S_{5}V_{11}$, $F_{5}F_{7}F_{8}S_{5}S_{5}V_{11}$, $F_{4}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{4}F_{8}F_{9}S_{5}S_{5}V_{3}$, $F_{3}F_{4}F_{6}S_{3}S_{5}V_{11}$, $F_{3}F_{11}F_{13}S_{9}S_{3}S_{5}$, $F_{2}F_{3}F_{13}S_{14}S_{3}S_{5}$, $F_{3}F_{8}F_{9}S_{5}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{5}S_{5}S_{5}$, $F_{3}F_{3}F_{6}S_{9}S_{3}S_{5}$, $F_{3}F_{3}F_{6}S_{14}S_{3}S_{5}$, $F_{1}F_{6}F_{9}S_{7}S_{9}S_{3}$, $F_{1}F_{5}F_{6}S_{7}S_{14}S_{3}$, $F_{3}F_{8}F_{9}S_{3}V_{11}V_{11}$, $F_{3}F_{5}F_{8}S_{3}V_{11}V_{11}$, $F_{11}F_{9}F_{9}S_{7}S_{9}S_{3}$, $F_{2}F_{5}F_{5}S_{7}S_{14}S_{3}$, $F_{1}F_{4}F_{6}S_{7}S_{3}V_{5}$, $F_{4}F_{4}F_{14}S_{7}S_{3}V_{5}$, $F_{3}F_{3}F_{8}S_{3}V_{11}V_{5}$, $F_{3}F_{3}F_{8}S_{3}V_{11}V_{4}$, $F_{3}F_{11}F_{9}S_{9}S_{3}S_{5}$, $F_{2}F_{3}F_{5}S_{14}S_{3}S_{5}$, $F_{3}F_{3}F_{8}S_{9}S_{3}S_{5}$, $F_{3}F_{3}F_{8}S_{14}S_{3}S_{5}$, $F_{3}F_{4}F_{14}S_{3}V_{11}V_{5}$, $F_{1}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{8}F_{9}S_{5}V_{11}V_{3}$, $F_{5}F_{5}F_{8}S_{5}V_{11}V_{3}$, $F_{8}F_{9}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{5}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{7}F_{7}F_{14}S_{7}S_{5}V_{5}$, $F_{6}F_{7}F_{7}S_{7}S_{5}V_{4}$, $F_{3}F_{3}F_{14}S_{5}V_{11}V_{2}$, $F_{3}F_{3}F_{6}S_{5}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{5}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{7}F_{14}S_{5}V_{3}V_{5}$, $F_{3}F_{6}F_{7}S_{5}V_{3}V_{4}$, $F_{11}F_{9}F_{14}S_{9}V_{3}V_{3}$, $F_{2}F_{5}F_{6}S_{14}V_{3}V_{3}$, $F_{5}F_{6}F_{9}S_{9}V_{3}V_{3}$, $F_{5}F_{5}F_{6}S_{14}V_{3}V_{3}$, $F_{8}F_{8}F_{9}S_{5}V_{11}V_{3}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{11}F_{7}F_{14}S_{9}S_{5}V_{3}$, $F_{2}F_{6}F_{7}S_{14}S_{5}V_{3}$, $F_{7}F_{8}F_{8}S_{9}S_{5}V_{3}$, $F_{7}F_{8}F_{8}S_{14}S_{5}V_{3}$, $F_{7}F_{9}F_{14}V_{11}V_{3}V_{5}$, $F_{5}F_{6}F_{7}V_{11}V_{3}V_{4}$, $F_{4}F_{5}F_{6}V_{3}V_{3}V_{5}$, $F_{1}F_{5}F_{6}V_{3}V_{3}V_{4}$, $F_{4}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{1}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{4}F_{9}F_{14}V_{3}V_{3}V_{5}$, $F_{3}F_{11}F_{14}S_{9}V_{3}V_{2}$, $F_{2}F_{3}F_{6}S_{14}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{5}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{9}F_{14}S_{5}V_{3}V_{5}$, $F_{3}F_{5}F_{6}S_{5}V_{3}V_{4}$, $F_{3}F_{3}F_{8}S_{9}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{14}V_{3}V_{2}$, $F_{1}F_{11}F_{9}S_{7}S_{9}S_{3}$, $F_{1}F_{2}F_{5}S_{7}S_{14}S_{3}$, $F_{5}F_{9}F_{14}S_{9}V_{3}V_{3}$, $F_{6}F_{9}F_{9}S_{7}S_{9}S_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{14}S_{3}$, $F_{1}F_{11}F_{7}S_{7}S_{9}V_{2}$, $F_{1}F_{2}F_{7}S_{7}S_{14}V_{2}$, $F_{5}F_{7}F_{14}S_{9}S_{5}V_{3}$, $F_{5}F_{6}F_{7}S_{14}S_{5}V_{3}$, $F_{7}F_{8}F_{13}S_{9}S_{5}V_{3}$, $F_{7}F_{8}F_{13}S_{14}S_{5}V_{3}$, $F_{7}F_{7}F_{8}S_{7}S_{9}V_{2}$, $F_{7}F_{7}F_{8}S_{7}S_{14}V_{2}$, $F_{3}F_{5}F_{14}S_{9}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{14}V_{3}V_{2}$, $F_{3}F_{6}F_{9}S_{9}S_{3}S_{5}$, $F_{3}F_{5}F_{6}S_{14}S_{3}S_{5}$, $F_{3}F_{8}F_{13}S_{9}S_{3}S_{5}$, $F_{3}F_{8}F_{13}S_{14}S_{3}S_{5}$, $F_{3}F_{7}F_{8}S_{9}V_{3}V_{2}$, $F_{3}F_{7}F_{8}S_{14}V_{3}V_{2}$, $F_{3}F_{11}F_{9}S_{3}V_{11}V_{11}$, $F_{2}F_{3}F_{5}S_{3}V_{11}V_{11}$, $F_{8}F_{9}F_{14}S_{5}V_{11}V_{3}$, $F_{5}F_{6}F_{8}S_{5}V_{11}V_{3}$, $F_{6}F_{8}F_{9}S_{3}V_{11}V_{11}$, $F_{5}F_{6}F_{8}S_{3}V_{11}V_{11}$, $F_{3}F_{11}F_{7}V_{11}V_{11}V_{2}$, $F_{2}F_{3}F_{7}V_{11}V_{11}V_{2}$, $F_{5}F_{7}F_{8}V_{11}V_{3}V_{5}$, $F_{5}F_{7}F_{8}V_{11}V_{3}V_{4}$, $F_{7}F_{8}F_{14}S_{5}S_{5}V_{11}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{11}$, $F_{7}F_{13}F_{14}V_{11}V_{3}V_{5}$, $F_{6}F_{7}F_{13}V_{11}V_{3}V_{4}$, $F_{7}F_{8}F_{9}V_{11}V_{11}V_{2}$, $F_{5}F_{7}F_{8}V_{11}V_{11}V_{2}$, $F_{4}F_{5}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{5}F_{8}V_{11}V_{3}V_{2}$, $F_{4}F_{6}F_{8}S_{3}S_{5}V_{11}$, $F_{1}F_{6}F_{8}S_{3}S_{5}V_{11}$, $F_{4}F_{8}F_{14}S_{3}S_{5}V_{11}$, $F_{4}F_{8}F_{9}V_{11}V_{3}V_{2}$, $F_{3}F_{8}F_{14}S_{5}V_{11}V_{2}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{2}$, $F_{3}F_{6}F_{8}S_{3}V_{11}V_{5}$, $F_{3}F_{6}F_{8}S_{3}V_{11}V_{4}$, $F_{3}F_{13}F_{14}S_{3}V_{11}V_{5}$, $F_{3}F_{6}F_{13}S_{3}V_{11}V_{4}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{2}$, $F_{11}F_{11}F_{9}S_{7}S_{9}S_{3}$, $F_{2}F_{2}F_{5}S_{7}S_{14}S_{3}$, $F_{8}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{6}F_{6}F_{9}S_{7}S_{9}S_{3}$, $F_{5}F_{6}F_{6}S_{7}S_{14}S_{3}$, $F_{11}F_{11}F_{7}S_{7}S_{9}V_{2}$, $F_{2}F_{2}F_{7}S_{7}S_{14}V_{2}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{5}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{7}F_{14}F_{14}S_{7}S_{5}V_{5}$, $F_{6}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{7}F_{8}F_{8}S_{7}S_{9}V_{2}$, $F_{7}F_{8}F_{8}S_{7}S_{14}V_{2}$, $F_{4}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{4}F_{6}F_{6}S_{7}S_{3}V_{5}$, $F_{1}F_{6}F_{6}S_{7}S_{3}V_{4}$, $F_{4}F_{14}F_{14}S_{7}S_{3}V_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{4}$} {{$F_{1}F_{1}F_{5}S_{7}S_{7}S_{2}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{11}$, $F_{3}F_{3}F_{8}S_{7}S_{2}V_{11}$, $F_{5}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{3}F_{5}S_{7}S_{5}V_{4}$, $F_{5}F_{6}F_{8}S_{7}V_{11}V_{3}$, $F_{8}F_{8}F_{8}S_{7}V_{11}V_{3}$, $F_{1}F_{5}F_{6}S_{7}V_{3}V_{4}$, $F_{1}F_{1}F_{5}S_{7}V_{3}V_{4}$, $F_{3}F_{5}F_{6}S_{7}S_{6}V_{3}$, $F_{3}F_{8}F_{8}V_{11}V_{3}V_{4}$, $F_{1}F_{3}F_{5}V_{11}V_{3}V_{4}$, $F_{3}F_{3}F_{7}S_{7}S_{6}V_{3}$, $F_{5}F_{7}F_{7}S_{7}S_{7}S_{6}$, $F_{3}F_{5}F_{7}S_{7}S_{6}V_{3}$, $F_{3}F_{3}F_{6}S_{7}S_{6}V_{3}$, $F_{5}F_{5}F_{7}S_{7}V_{11}V_{4}$, $F_{7}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{1}F_{5}F_{5}S_{7}V_{3}V_{4}$, $F_{1}F_{1}F_{6}S_{7}V_{3}V_{4}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{4}$, $F_{3}F_{7}F_{8}V_{11}V_{3}V_{4}$, $F_{1}F_{3}F_{6}V_{11}V_{3}V_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{5}F_{7}F_{7}S_{7}V_{11}V_{4}$, $F_{5}F_{8}F_{8}S_{7}V_{11}V_{3}$, $F_{6}F_{8}F_{8}S_{7}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{5}F_{7}V_{11}V_{3}V_{4}$, $F_{3}F_{6}F_{8}V_{11}V_{3}V_{4}$, $F_{1}F_{3}F_{3}S_{7}S_{2}V_{11}$, $F_{5}F_{5}F_{7}S_{7}S_{7}S_{6}$, $F_{7}F_{8}F_{8}S_{7}V_{11}V_{4}$, $F_{7}F_{7}F_{7}S_{7}S_{7}S_{6}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{6}F_{6}F_{8}S_{7}V_{11}V_{3}$, $F_{8}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{5}F_{5}S_{7}S_{7}S_{2}$, $F_{1}F_{6}F_{6}S_{7}V_{3}V_{4}$, $F_{1}F_{1}F_{1}S_{7}S_{7}S_{2}$, $F_{3}F_{8}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{7}F_{7}S_{7}S_{6}V_{3}$, $F_{3}F_{6}F_{6}S_{7}S_{6}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{1}F_{3}S_{7}S_{2}V_{11}$, $F_{1}F_{1}F_{6}S_{7}S_{7}S_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{3}V_{11}$, $F_{3}F_{3}F_{13}S_{7}S_{3}V_{11}$, $F_{6}F_{7}F_{7}S_{7}S_{7}S_{5}$, $F_{3}F_{6}F_{7}S_{7}S_{5}V_{3}$, $F_{3}F_{3}F_{5}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{7}S_{7}V_{11}V_{3}$, $F_{7}F_{7}F_{13}S_{7}V_{11}V_{3}$, $F_{1}F_{5}F_{6}S_{7}V_{3}V_{3}$, $F_{1}F_{1}F_{5}S_{7}V_{3}V_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{7}F_{13}V_{11}V_{3}V_{3}$, $F_{1}F_{3}F_{5}V_{11}V_{3}V_{3}$, $F_{3}F_{3}F_{7}S_{7}S_{5}V_{3}$, $F_{6}F_{7}F_{13}S_{7}V_{11}V_{3}$, $F_{5}F_{7}F_{7}S_{7}V_{11}V_{3}$, $F_{3}F_{6}F_{13}S_{7}S_{3}V_{11}$, $F_{3}F_{5}F_{7}V_{11}V_{3}V_{3}$, $F_{1}F_{3}F_{3}S_{7}S_{3}V_{11}$, $F_{6}F_{6}F_{7}S_{7}S_{7}S_{5}$, $F_{7}F_{13}F_{13}S_{7}V_{11}V_{3}$, $F_{5}F_{5}F_{7}S_{7}V_{11}V_{3}$, $F_{7}F_{7}F_{7}S_{7}S_{7}S_{5}$, $F_{1}F_{6}F_{6}S_{7}S_{7}S_{3}$, $F_{1}F_{5}F_{5}S_{7}V_{3}V_{3}$, $F_{1}F_{1}F_{1}S_{7}S_{7}S_{3}$, $F_{3}F_{13}F_{13}S_{7}S_{3}V_{11}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{3}$, $F_{3}F_{7}F_{7}S_{7}S_{5}V_{3}$, $F_{1}F_{1}F_{3}S_{7}S_{3}V_{11}$, $F_{3}F_{8}F_{8}S_{7}S_{7}S_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{3}V_{4}$, $F_{3}F_{3}F_{13}S_{7}S_{3}V_{4}$, $F_{3}F_{7}F_{7}S_{7}S_{7}S_{2}$, $F_{3}F_{3}F_{7}S_{7}S_{2}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{7}F_{7}F_{13}S_{7}V_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{7}V_{3}V_{3}$, $F_{8}F_{8}F_{8}S_{7}V_{3}V_{3}$, $F_{3}F_{7}F_{13}V_{3}V_{3}V_{4}$, $F_{3}F_{8}F_{8}V_{3}V_{3}V_{4}$, $F_{3}F_{7}F_{13}S_{7}V_{3}V_{4}$, $F_{7}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{7}F_{8}V_{3}V_{3}V_{4}$, $F_{3}F_{3}F_{7}S_{7}S_{7}S_{2}$, $F_{7}F_{13}F_{13}S_{7}V_{3}V_{4}$, $F_{7}F_{8}F_{8}S_{7}V_{3}V_{4}$, $F_{7}F_{7}F_{7}S_{7}S_{7}S_{2}$, $F_{3}F_{3}F_{8}S_{7}S_{7}S_{3}$, $F_{8}F_{8}F_{8}S_{7}S_{7}S_{3}$, $F_{3}F_{13}F_{13}S_{7}S_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{7}F_{7}S_{7}S_{2}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{3}V_{4}$, $F_{1}F_{6}F_{8}S_{7}S_{3}V_{11}$, $F_{3}F_{8}F_{8}S_{7}S_{3}V_{11}$, $F_{1}F_{1}F_{6}S_{7}S_{3}V_{4}$, $F_{1}F_{3}F_{6}S_{7}S_{3}S_{6}$, $F_{3}F_{3}F_{8}S_{3}V_{11}V_{4}$, $F_{1}F_{3}F_{6}S_{3}V_{11}V_{4}$, $F_{3}F_{3}F_{13}S_{7}S_{3}S_{6}$, $F_{1}F_{5}F_{7}S_{7}S_{2}V_{11}$, $F_{3}F_{7}F_{7}S_{7}S_{2}V_{11}$, $F_{1}F_{1}F_{5}S_{7}S_{2}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{7}S_{2}V_{11}V_{3}$, $F_{1}F_{3}F_{5}S_{2}V_{11}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{6}F_{7}F_{7}S_{7}S_{5}V_{4}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{6}F_{7}S_{5}V_{3}V_{4}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{3}F_{5}S_{7}S_{2}S_{5}$, $F_{1}F_{5}F_{7}S_{7}S_{6}V_{3}$, $F_{5}F_{6}F_{7}V_{11}V_{3}V_{4}$, $F_{7}F_{7}F_{13}S_{7}S_{6}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{8}F_{8}V_{11}V_{3}V_{3}$, $F_{5}F_{6}F_{8}V_{11}V_{3}V_{3}$, $F_{8}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{5}F_{6}V_{3}V_{3}V_{4}$, $F_{3}F_{3}F_{8}S_{2}V_{11}V_{3}$, $F_{3}F_{5}F_{6}S_{5}V_{3}V_{4}$, $F_{3}F_{7}F_{13}S_{6}V_{3}V_{3}$, $F_{3}F_{5}F_{6}S_{6}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{1}F_{7}F_{13}S_{7}S_{6}V_{3}$, $F_{5}F_{7}F_{7}S_{7}S_{6}V_{3}$, $F_{1}F_{3}F_{13}S_{7}S_{3}S_{6}$, $F_{3}F_{5}F_{7}S_{6}V_{3}V_{3}$, $F_{3}F_{3}F_{6}S_{7}S_{3}S_{6}$, $F_{1}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{3}F_{7}F_{13}V_{11}V_{3}V_{4}$, $F_{5}F_{5}F_{7}V_{11}V_{3}V_{4}$, $F_{7}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{5}F_{5}V_{3}V_{3}V_{4}$, $F_{3}F_{3}F_{13}S_{3}V_{11}V_{4}$, $F_{3}F_{5}F_{5}S_{5}V_{3}V_{4}$, $F_{3}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{1}F_{3}F_{7}S_{7}S_{2}V_{11}$, $F_{6}F_{7}F_{13}V_{11}V_{3}V_{4}$, $F_{5}F_{7}F_{8}V_{11}V_{3}V_{4}$, $F_{5}F_{7}F_{7}S_{7}S_{2}V_{11}$, $F_{1}F_{3}F_{8}S_{7}S_{3}V_{11}$, $F_{5}F_{8}F_{8}V_{11}V_{3}V_{3}$, $F_{6}F_{8}F_{8}S_{7}S_{3}V_{11}$, $F_{3}F_{6}F_{13}S_{3}V_{11}V_{4}$, $F_{3}F_{5}F_{8}S_{2}V_{11}V_{3}$, $F_{3}F_{5}F_{7}S_{2}V_{11}V_{3}$, $F_{3}F_{6}F_{8}S_{3}V_{11}V_{4}$, $F_{3}F_{3}F_{7}S_{7}S_{2}V_{11}$, $F_{6}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{7}F_{13}F_{13}S_{7}S_{6}V_{3}$, $F_{5}F_{5}F_{7}S_{7}S_{6}V_{3}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{5}F_{7}S_{7}S_{2}V_{11}$, $F_{3}F_{3}F_{8}S_{7}S_{3}V_{11}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{6}F_{6}F_{8}S_{7}S_{3}V_{11}$, $F_{1}F_{6}F_{6}S_{7}S_{3}V_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{3}$, $F_{3}F_{13}F_{13}S_{7}S_{3}S_{6}$, $F_{3}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{5}F_{5}S_{7}S_{2}S_{5}$, $F_{3}F_{6}F_{6}S_{7}S_{3}S_{6}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{5}$} {{$F_{2}F_{2}F_{5}S_{7}S_{7}S_{3}$, $F_{2}F_{3}F_{5}S_{7}S_{3}V_{11}$, $F_{3}F_{3}F_{8}S_{7}S_{3}V_{11}$, $F_{5}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{3}F_{6}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{7}V_{11}V_{3}$, $F_{8}F_{8}F_{8}S_{7}V_{11}V_{3}$, $F_{2}F_{5}F_{6}S_{7}V_{3}V_{3}$, $F_{2}F_{2}F_{6}S_{7}V_{3}V_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{8}F_{8}V_{11}V_{3}V_{3}$, $F_{2}F_{3}F_{6}V_{11}V_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{7}V_{11}V_{3}$, $F_{6}F_{8}F_{8}S_{7}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{11}$, $F_{3}F_{6}F_{8}V_{11}V_{3}V_{3}$, $F_{2}F_{3}F_{3}S_{7}S_{3}V_{11}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{6}F_{6}F_{8}S_{7}V_{11}V_{3}$, $F_{8}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{2}F_{5}F_{5}S_{7}S_{7}S_{3}$, $F_{2}F_{6}F_{6}S_{7}V_{3}V_{3}$, $F_{2}F_{2}F_{2}S_{7}S_{7}S_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{3}V_{11}$, $F_{3}F_{6}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{2}F_{2}F_{3}S_{7}S_{3}V_{11}$, $F_{3}F_{8}F_{8}S_{7}S_{7}S_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{7}V_{3}V_{3}$, $F_{8}F_{8}F_{8}S_{7}V_{3}V_{3}$, $F_{3}F_{8}F_{8}V_{3}V_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{7}S_{3}$, $F_{8}F_{8}F_{8}S_{7}S_{7}S_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{3}V_{3}$, $F_{1}F_{6}F_{8}S_{7}S_{3}V_{11}$, $F_{1}F_{2}F_{6}S_{7}S_{3}V_{3}$, $F_{2}F_{2}F_{5}S_{7}S_{3}V_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{3}S_{5}$, $F_{3}F_{3}F_{8}S_{3}V_{11}V_{3}$, $F_{2}F_{3}F_{5}S_{3}V_{11}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{3}S_{5}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{3}S_{5}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{3}F_{6}S_{7}S_{3}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{8}V_{11}V_{3}V_{3}$, $F_{8}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{2}F_{5}S_{7}S_{3}V_{3}$, $F_{2}F_{5}F_{6}V_{3}V_{3}V_{3}$, $F_{2}F_{2}F_{6}S_{7}S_{3}V_{3}$, $F_{3}F_{5}F_{6}S_{5}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{2}F_{3}F_{6}S_{3}V_{11}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{3}V_{11}$, $F_{5}F_{8}F_{8}V_{11}V_{3}V_{3}$, $F_{6}F_{8}F_{8}S_{7}S_{3}V_{11}$, $F_{3}F_{5}F_{8}S_{3}V_{11}V_{3}$, $F_{3}F_{6}F_{8}S_{3}V_{11}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{6}F_{6}F_{8}S_{7}S_{3}V_{11}$, $F_{2}F_{5}F_{5}S_{7}S_{3}V_{3}$, $F_{2}F_{6}F_{6}S_{7}S_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{3}S_{5}$, $F_{3}F_{6}F_{6}S_{7}S_{3}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{6}$} {{$F_{3}F_{3}F_{8}S_{7}S_{7}S_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{14}S_{3}$, $F_{3}F_{3}F_{13}S_{7}S_{14}S_{3}$, $F_{7}F_{7}F_{8}S_{7}S_{7}V_{4}$, $F_{3}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{3}F_{8}S_{7}V_{3}V_{4}$, $F_{7}F_{8}F_{8}S_{7}S_{14}V_{3}$, $F_{7}F_{7}F_{13}S_{7}S_{14}V_{3}$, $F_{3}F_{8}F_{8}S_{7}V_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{7}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{7}F_{13}S_{14}V_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{14}V_{3}V_{3}$, $F_{3}F_{3}F_{7}S_{7}V_{3}V_{4}$, $F_{7}F_{8}F_{13}S_{7}S_{14}V_{3}$, $F_{7}F_{7}F_{8}S_{7}S_{14}V_{3}$, $F_{3}F_{8}F_{13}S_{7}S_{14}S_{3}$, $F_{3}F_{7}F_{8}S_{14}V_{3}V_{3}$, $F_{3}F_{3}F_{3}S_{7}S_{14}S_{3}$, $F_{7}F_{8}F_{8}S_{7}S_{7}V_{4}$, $F_{7}F_{13}F_{13}S_{7}S_{14}V_{3}$, $F_{7}F_{7}F_{7}S_{7}S_{7}V_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{7}S_{3}$, $F_{3}F_{3}F_{3}S_{7}S_{7}S_{3}$, $F_{3}F_{13}F_{13}S_{7}S_{14}S_{3}$, $F_{3}F_{7}F_{7}S_{7}V_{3}V_{4}$, $F_{3}F_{3}F_{5}S_{7}S_{7}V_{2}$, $F_{3}F_{3}F_{5}S_{7}S_{14}V_{2}$, $F_{3}F_{3}F_{6}S_{7}S_{14}V_{2}$, $F_{5}F_{7}F_{7}S_{7}S_{7}S_{6}$, $F_{3}F_{5}F_{7}S_{7}S_{6}V_{3}$, $F_{3}F_{3}F_{6}S_{7}S_{6}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{14}S_{5}$, $F_{6}F_{7}F_{7}S_{7}S_{14}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{3}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{6}F_{7}S_{14}S_{5}V_{3}$, $F_{3}F_{3}F_{6}S_{14}S_{5}V_{3}$, $F_{3}F_{3}F_{5}S_{7}S_{5}V_{4}$, $F_{5}F_{5}F_{5}S_{7}S_{7}V_{4}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{5}F_{6}S_{7}S_{14}V_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{6}V_{3}$, $F_{3}F_{5}F_{6}S_{14}S_{5}V_{3}$, $F_{3}F_{3}F_{8}S_{14}S_{5}V_{3}$, $F_{3}F_{3}F_{7}S_{7}S_{6}V_{3}$, $F_{5}F_{6}F_{7}S_{7}S_{14}S_{5}$, $F_{7}F_{7}F_{8}S_{7}S_{14}S_{5}$, $F_{3}F_{5}F_{6}S_{7}S_{14}V_{2}$, $F_{3}F_{7}F_{8}S_{14}S_{5}V_{3}$, $F_{3}F_{3}F_{3}S_{7}S_{14}V_{2}$, $F_{5}F_{6}F_{6}S_{7}S_{14}V_{3}$, $F_{5}F_{5}F_{7}S_{7}S_{7}S_{6}$, $F_{6}F_{6}F_{7}S_{7}S_{14}S_{5}$, $F_{7}F_{8}F_{8}S_{7}S_{14}S_{5}$, $F_{7}F_{7}F_{7}S_{7}S_{7}S_{6}$, $F_{3}F_{5}F_{5}S_{7}S_{7}V_{2}$, $F_{3}F_{6}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{3}F_{3}S_{7}S_{7}V_{2}$, $F_{3}F_{6}F_{6}S_{7}S_{14}V_{2}$, $F_{3}F_{6}F_{6}S_{7}S_{6}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{7}F_{7}S_{7}S_{6}V_{3}$, $F_{2}F_{7}F_{7}S_{7}S_{7}V_{2}$, $F_{2}F_{3}F_{7}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{6}S_{7}V_{3}V_{2}$, $F_{2}F_{7}F_{13}S_{7}S_{5}V_{3}$, $F_{6}F_{7}F_{7}S_{7}S_{5}V_{3}$, $F_{2}F_{3}F_{13}S_{7}S_{3}S_{5}$, $F_{3}F_{6}F_{7}S_{5}V_{3}V_{3}$, $F_{3}F_{3}F_{5}S_{7}S_{3}S_{5}$, $F_{2}F_{5}F_{5}S_{7}S_{7}S_{3}$, $F_{2}F_{3}F_{5}S_{7}S_{3}S_{5}$, $F_{3}F_{3}F_{13}S_{7}S_{3}S_{5}$, $F_{2}F_{5}F_{6}S_{7}V_{3}V_{3}$, $F_{5}F_{5}F_{6}S_{7}V_{3}V_{3}$, $F_{2}F_{6}F_{7}S_{7}S_{5}V_{3}$, $F_{7}F_{7}F_{13}S_{7}S_{5}V_{3}$, $F_{2}F_{3}F_{6}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{5}V_{3}V_{3}$, $F_{3}F_{7}F_{13}S_{5}V_{3}V_{3}$, $F_{3}F_{3}F_{7}S_{7}V_{3}V_{2}$, $F_{2}F_{2}F_{5}S_{7}S_{7}S_{3}$, $F_{5}F_{6}F_{6}S_{7}V_{3}V_{3}$, $F_{5}F_{5}F_{5}S_{7}S_{7}S_{3}$, $F_{2}F_{2}F_{7}S_{7}S_{7}V_{2}$, $F_{6}F_{6}F_{7}S_{7}S_{5}V_{3}$, $F_{7}F_{13}F_{13}S_{7}S_{5}V_{3}$, $F_{7}F_{7}F_{7}S_{7}S_{7}V_{2}$, $F_{3}F_{6}F_{6}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{5}S_{7}S_{3}S_{5}$, $F_{3}F_{13}F_{13}S_{7}S_{3}S_{5}$, $F_{3}F_{7}F_{7}S_{7}V_{3}V_{2}$, $F_{1}F_{7}F_{8}S_{7}S_{14}V_{2}$, $F_{2}F_{7}F_{7}S_{7}S_{14}V_{2}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{5}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}V_{4}V_{2}$, $F_{2}F_{3}F_{7}S_{14}V_{3}V_{2}$, $F_{3}F_{3}F_{5}S_{14}V_{3}V_{2}$, $F_{3}F_{3}F_{6}S_{7}V_{4}V_{2}$, $F_{1}F_{7}F_{13}S_{7}S_{6}V_{3}$, $F_{5}F_{7}F_{7}S_{7}S_{6}V_{3}$, $F_{1}F_{3}F_{13}S_{7}S_{3}S_{6}$, $F_{3}F_{5}F_{7}S_{6}V_{3}V_{3}$, $F_{3}F_{3}F_{6}S_{7}S_{3}S_{6}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{2}F_{7}F_{13}S_{14}S_{5}V_{3}$, $F_{5}F_{7}F_{8}S_{14}S_{5}V_{3}$, $F_{6}F_{7}F_{7}S_{7}S_{5}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{3}S_{5}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{3}F_{6}S_{7}S_{3}S_{5}$, $F_{2}F_{3}F_{13}S_{14}S_{3}S_{5}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{6}F_{7}S_{5}V_{3}V_{4}$, $F_{3}F_{3}F_{6}S_{14}S_{3}S_{5}$, $F_{1}F_{5}F_{6}S_{7}S_{14}S_{3}$, $F_{2}F_{5}F_{5}S_{7}S_{14}S_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{3}S_{5}$, $F_{3}F_{3}F_{8}S_{7}S_{3}S_{5}$, $F_{1}F_{3}F_{6}S_{7}S_{3}S_{6}$, $F_{2}F_{3}F_{5}S_{14}S_{3}S_{5}$, $F_{3}F_{3}F_{8}S_{14}S_{3}S_{5}$, $F_{3}F_{3}F_{13}S_{7}S_{3}S_{6}$, $F_{1}F_{5}F_{6}S_{7}V_{3}V_{4}$, $F_{5}F_{5}F_{5}S_{7}V_{3}V_{4}$, $F_{1}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{7}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{3}F_{6}S_{7}V_{4}V_{2}$, $F_{3}F_{5}F_{5}S_{5}V_{3}V_{4}$, $F_{3}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{3}F_{8}S_{7}V_{4}V_{2}$, $F_{1}F_{5}F_{5}S_{7}V_{3}V_{4}$, $F_{2}F_{5}F_{6}S_{14}V_{3}V_{3}$, $F_{5}F_{5}F_{6}S_{14}V_{3}V_{3}$, $F_{5}F_{5}F_{6}S_{7}V_{3}V_{4}$, $F_{1}F_{5}F_{7}S_{7}S_{6}V_{3}$, $F_{2}F_{6}F_{7}S_{14}S_{5}V_{3}$, $F_{7}F_{8}F_{8}S_{14}S_{5}V_{3}$, $F_{7}F_{7}F_{13}S_{7}S_{6}V_{3}$, $F_{1}F_{3}F_{5}S_{7}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{2}F_{3}F_{6}S_{14}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{6}V_{3}V_{3}$, $F_{3}F_{5}F_{6}S_{5}V_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{7}F_{13}S_{6}V_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{14}V_{3}V_{2}$, $F_{1}F_{2}F_{5}S_{7}S_{14}S_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{14}S_{3}$, $F_{1}F_{2}F_{7}S_{7}S_{14}V_{2}$, $F_{5}F_{6}F_{7}S_{14}S_{5}V_{3}$, $F_{7}F_{8}F_{13}S_{14}S_{5}V_{3}$, $F_{7}F_{7}F_{8}S_{7}S_{14}V_{2}$, $F_{3}F_{5}F_{6}S_{14}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{14}S_{3}S_{5}$, $F_{3}F_{8}F_{13}S_{14}S_{3}S_{5}$, $F_{3}F_{7}F_{8}S_{14}V_{3}V_{2}$, $F_{2}F_{2}F_{5}S_{7}S_{14}S_{3}$, $F_{5}F_{6}F_{6}S_{7}V_{3}V_{4}$, $F_{5}F_{6}F_{6}S_{7}S_{14}S_{3}$, $F_{2}F_{2}F_{7}S_{7}S_{14}V_{2}$, $F_{5}F_{5}F_{7}S_{7}S_{6}V_{3}$, $F_{6}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{7}F_{13}F_{13}S_{7}S_{6}V_{3}$, $F_{7}F_{8}F_{8}S_{7}S_{14}V_{2}$, $F_{3}F_{5}F_{5}S_{7}V_{3}V_{2}$, $F_{3}F_{6}F_{6}S_{7}S_{3}S_{5}$, $F_{3}F_{8}F_{8}S_{7}S_{3}S_{5}$, $F_{3}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{6}F_{6}S_{7}V_{4}V_{2}$, $F_{3}F_{6}F_{6}S_{7}S_{3}S_{6}$, $F_{3}F_{13}F_{13}S_{7}S_{3}S_{6}$, $F_{3}F_{8}F_{8}S_{7}V_{4}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{7}$} {{$F_{4}F_{4}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{1}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{4}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{3}F_{14}S_{7}V_{11}V_{2}$, $F_{3}F_{3}F_{6}S_{7}V_{11}V_{2}$, $F_{7}F_{7}F_{8}S_{7}S_{7}V_{5}$, $F_{7}F_{7}F_{8}S_{7}S_{7}V_{4}$, $F_{3}F_{7}F_{8}S_{7}V_{3}V_{5}$, $F_{3}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{3}F_{8}S_{7}V_{3}V_{5}$, $F_{3}F_{3}F_{8}S_{7}V_{3}V_{4}$, $F_{7}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{11}$, $F_{7}F_{7}F_{14}S_{7}S_{5}V_{11}$, $F_{6}F_{7}F_{7}S_{7}S_{5}V_{11}$, $F_{4}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{4}F_{4}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{1}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{7}F_{14}S_{5}V_{11}V_{3}$, $F_{3}F_{6}F_{7}S_{5}V_{11}V_{3}$, $F_{3}F_{4}F_{8}S_{5}V_{11}V_{3}$, $F_{1}F_{3}F_{8}S_{5}V_{11}V_{3}$, $F_{3}F_{3}F_{9}S_{7}S_{5}S_{5}$, $F_{3}F_{3}F_{5}S_{7}S_{5}S_{5}$, $F_{8}F_{9}F_{9}S_{7}S_{7}S_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{8}F_{8}F_{9}S_{7}V_{11}V_{3}$, $F_{5}F_{8}F_{8}S_{7}V_{11}V_{3}$, $F_{9}F_{9}F_{14}S_{7}V_{11}V_{3}$, $F_{5}F_{5}F_{6}S_{7}V_{11}V_{3}$, $F_{4}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{4}F_{4}F_{9}S_{7}S_{5}V_{3}$, $F_{1}F_{1}F_{5}S_{7}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{7}V_{3}V_{5}$, $F_{3}F_{8}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{9}F_{14}S_{5}V_{11}V_{3}$, $F_{3}F_{5}F_{6}S_{5}V_{11}V_{3}$, $F_{3}F_{4}F_{9}S_{5}V_{11}V_{3}$, $F_{1}F_{3}F_{5}S_{5}V_{11}V_{3}$, $F_{3}F_{3}F_{7}S_{7}V_{3}V_{5}$, $F_{3}F_{3}F_{7}S_{7}V_{3}V_{4}$, $F_{8}F_{9}F_{14}S_{7}V_{11}V_{3}$, $F_{5}F_{6}F_{8}S_{7}V_{11}V_{3}$, $F_{8}F_{9}F_{9}S_{7}V_{11}V_{3}$, $F_{5}F_{5}F_{8}S_{7}V_{11}V_{3}$, $F_{7}F_{8}F_{14}S_{7}S_{5}V_{11}$, $F_{6}F_{7}F_{8}S_{7}S_{5}V_{11}$, $F_{7}F_{7}F_{9}S_{7}S_{5}V_{11}$, $F_{5}F_{7}F_{7}S_{7}S_{5}V_{11}$, $F_{3}F_{8}F_{14}S_{7}V_{11}V_{2}$, $F_{3}F_{6}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{3}$, $F_{3}F_{7}F_{9}S_{5}V_{11}V_{3}$, $F_{3}F_{5}F_{7}S_{5}V_{11}V_{3}$, $F_{3}F_{3}F_{4}S_{7}V_{11}V_{2}$, $F_{1}F_{3}F_{3}S_{7}V_{11}V_{2}$, $F_{8}F_{8}F_{9}S_{7}S_{7}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{9}F_{14}F_{14}S_{7}V_{11}V_{3}$, $F_{5}F_{6}F_{6}S_{7}V_{11}V_{3}$, $F_{9}F_{9}F_{9}S_{7}S_{7}S_{5}$, $F_{5}F_{5}F_{5}S_{7}S_{7}S_{5}$, $F_{7}F_{8}F_{8}S_{7}S_{7}V_{5}$, $F_{7}F_{8}F_{8}S_{7}S_{7}V_{4}$, $F_{7}F_{14}F_{14}S_{7}S_{5}V_{11}$, $F_{6}F_{6}F_{7}S_{7}S_{5}V_{11}$, $F_{7}F_{9}F_{9}S_{7}S_{5}V_{11}$, $F_{5}F_{5}F_{7}S_{7}S_{5}V_{11}$, $F_{7}F_{7}F_{7}S_{7}S_{7}V_{5}$, $F_{7}F_{7}F_{7}S_{7}S_{7}V_{4}$, $F_{4}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{4}F_{9}F_{9}S_{7}S_{5}V_{3}$, $F_{1}F_{5}F_{5}S_{7}S_{5}V_{3}$, $F_{4}F_{4}F_{4}S_{7}S_{7}V_{2}$, $F_{1}F_{1}F_{1}S_{7}S_{7}V_{2}$, $F_{3}F_{14}F_{14}S_{7}V_{11}V_{2}$, $F_{3}F_{6}F_{6}S_{7}V_{11}V_{2}$, $F_{3}F_{9}F_{9}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{5}S_{7}S_{5}S_{5}$, $F_{3}F_{7}F_{7}S_{7}V_{3}V_{5}$, $F_{3}F_{7}F_{7}S_{7}V_{3}V_{4}$, $F_{3}F_{4}F_{4}S_{7}V_{11}V_{2}$, $F_{1}F_{1}F_{3}S_{7}V_{11}V_{2}$, $F_{4}F_{4}F_{5}S_{7}S_{7}S_{4}$, $F_{1}F_{1}F_{5}S_{7}S_{7}S_{2}$, $F_{3}F_{4}F_{5}S_{7}S_{4}V_{11}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{11}$, $F_{3}F_{3}F_{8}S_{7}S_{4}V_{11}$, $F_{3}F_{3}F_{8}S_{7}S_{2}V_{11}$, $F_{5}F_{9}F_{9}S_{7}S_{7}V_{5}$, $F_{5}F_{5}F_{5}S_{7}S_{7}V_{4}$, $F_{3}F_{5}F_{9}S_{7}S_{5}V_{5}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{5}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{11}$, $F_{8}F_{9}F_{9}S_{7}S_{5}V_{11}$, $F_{4}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{4}F_{4}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{1}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{11}$, $F_{3}F_{4}F_{8}S_{5}S_{5}V_{11}$, $F_{1}F_{3}F_{8}S_{5}S_{5}V_{11}$, $F_{3}F_{3}F_{9}S_{7}S_{5}V_{5}$, $F_{3}F_{3}F_{5}S_{7}S_{5}V_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{4}V_{11}$, $F_{3}F_{5}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{3}F_{4}S_{7}S_{4}V_{11}$, $F_{1}F_{3}F_{3}S_{7}S_{2}V_{11}$, $F_{5}F_{5}F_{9}S_{7}S_{7}V_{5}$, $F_{8}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{9}F_{9}F_{9}S_{7}S_{7}V_{5}$, $F_{4}F_{5}F_{5}S_{7}S_{7}S_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{7}S_{2}$, $F_{4}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{4}F_{4}F_{4}S_{7}S_{7}S_{4}$, $F_{1}F_{1}F_{1}S_{7}S_{7}S_{2}$, $F_{3}F_{8}F_{8}S_{7}S_{4}V_{11}$, $F_{3}F_{8}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{5}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{9}F_{9}S_{7}S_{5}V_{5}$, $F_{3}F_{4}F_{4}S_{7}S_{4}V_{11}$, $F_{1}F_{1}F_{3}S_{7}S_{2}V_{11}$, $F_{3}F_{7}F_{7}S_{7}S_{7}S_{4}$, $F_{3}F_{7}F_{7}S_{7}S_{7}S_{2}$, $F_{3}F_{3}F_{7}S_{7}S_{4}V_{3}$, $F_{3}F_{3}F_{7}S_{7}S_{2}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{4}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{9}F_{9}S_{7}S_{7}V_{2}$, $F_{3}F_{5}F_{5}S_{7}S_{7}V_{2}$, $F_{3}F_{3}F_{9}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{5}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{14}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{6}S_{7}S_{5}V_{2}$, $F_{3}F_{9}F_{14}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{5}V_{3}$, $F_{8}F_{9}F_{9}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{7}F_{14}S_{7}S_{5}S_{5}$, $F_{3}F_{6}F_{7}S_{7}S_{5}S_{5}$, $F_{7}F_{7}F_{14}S_{7}S_{5}S_{5}$, $F_{6}F_{7}F_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{3}F_{7}F_{14}S_{5}S_{5}V_{3}$, $F_{3}F_{6}F_{7}S_{5}S_{5}V_{3}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{9}F_{9}F_{14}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{9}F_{14}S_{5}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{5}S_{5}V_{3}$, $F_{3}F_{3}F_{9}S_{7}S_{7}V_{2}$, $F_{3}F_{3}F_{5}S_{7}S_{7}V_{2}$, $F_{8}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{9}F_{14}F_{14}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{6}S_{7}S_{5}V_{3}$, $F_{9}F_{9}F_{9}S_{7}S_{7}V_{2}$, $F_{5}F_{5}F_{5}S_{7}S_{7}V_{2}$, $F_{3}F_{3}F_{7}S_{7}S_{7}S_{4}$, $F_{3}F_{3}F_{7}S_{7}S_{7}S_{2}$, $F_{7}F_{14}F_{14}S_{7}S_{5}S_{5}$, $F_{6}F_{6}F_{7}S_{7}S_{5}S_{5}$, $F_{7}F_{7}F_{7}S_{7}S_{7}S_{4}$, $F_{7}F_{7}F_{7}S_{7}S_{7}S_{2}$, $F_{3}F_{8}F_{8}S_{7}S_{4}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{14}F_{14}S_{7}S_{5}V_{2}$, $F_{3}F_{6}F_{6}S_{7}S_{5}V_{2}$, $F_{3}F_{9}F_{9}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{2}$, $F_{3}F_{7}F_{7}S_{7}S_{4}V_{3}$, $F_{3}F_{7}F_{7}S_{7}S_{2}V_{3}$, $F_{1}F_{7}F_{9}S_{7}S_{4}V_{11}$, $F_{1}F_{5}F_{7}S_{7}S_{2}V_{11}$, $F_{3}F_{7}F_{7}S_{7}S_{4}V_{11}$, $F_{3}F_{7}F_{7}S_{7}S_{2}V_{11}$, $F_{1}F_{4}F_{9}S_{7}S_{4}V_{3}$, $F_{1}F_{1}F_{5}S_{7}S_{2}V_{3}$, $F_{4}F_{4}F_{5}S_{7}S_{4}V_{3}$, $F_{1}F_{3}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{7}S_{4}V_{11}V_{3}$, $F_{3}F_{3}F_{7}S_{2}V_{11}V_{3}$, $F_{3}F_{4}F_{5}S_{4}V_{11}V_{3}$, $F_{1}F_{3}F_{5}S_{2}V_{11}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{8}F_{9}S_{7}V_{11}V_{2}$, $F_{1}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{9}F_{9}S_{7}V_{11}V_{2}$, $F_{3}F_{5}F_{5}S_{7}V_{11}V_{2}$, $F_{1}F_{4}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{1}F_{8}S_{7}S_{5}V_{2}$, $F_{4}F_{4}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{3}F_{8}S_{7}V_{2}V_{5}$, $F_{1}F_{3}F_{8}S_{7}V_{4}V_{2}$, $F_{3}F_{3}F_{9}S_{5}V_{11}V_{2}$, $F_{3}F_{3}F_{5}S_{5}V_{11}V_{2}$, $F_{3}F_{4}F_{8}S_{5}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{5}V_{11}V_{2}$, $F_{3}F_{3}F_{14}S_{7}V_{2}V_{5}$, $F_{3}F_{3}F_{6}S_{7}V_{4}V_{2}$, $F_{1}F_{9}F_{14}S_{7}V_{3}V_{5}$, $F_{1}F_{5}F_{6}S_{7}V_{3}V_{4}$, $F_{5}F_{9}F_{9}S_{7}V_{3}V_{5}$, $F_{5}F_{5}F_{5}S_{7}V_{3}V_{4}$, $F_{1}F_{7}F_{14}S_{7}S_{5}V_{5}$, $F_{1}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{7}F_{7}F_{8}S_{7}S_{5}V_{5}$, $F_{7}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{3}F_{14}S_{7}V_{2}V_{5}$, $F_{1}F_{3}F_{6}S_{7}V_{4}V_{2}$, $F_{3}F_{5}F_{9}S_{5}V_{3}V_{5}$, $F_{3}F_{5}F_{5}S_{5}V_{3}V_{4}$, $F_{3}F_{7}F_{8}S_{5}V_{3}V_{5}$, $F_{3}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{3}F_{8}S_{7}V_{2}V_{5}$, $F_{3}F_{3}F_{8}S_{7}V_{4}V_{2}$, $F_{1}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{8}F_{9}S_{5}V_{11}V_{3}$, $F_{5}F_{5}F_{8}S_{5}V_{11}V_{3}$, $F_{8}F_{9}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{5}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{7}F_{14}S_{5}S_{5}V_{11}$, $F_{3}F_{6}F_{7}S_{5}S_{5}V_{11}$, $F_{7}F_{8}F_{9}S_{5}S_{5}V_{11}$, $F_{5}F_{7}F_{8}S_{5}S_{5}V_{11}$, $F_{7}F_{7}F_{14}S_{7}S_{5}V_{5}$, $F_{6}F_{7}F_{7}S_{7}S_{5}V_{4}$, $F_{4}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{4}F_{8}F_{9}S_{5}S_{5}V_{3}$, $F_{3}F_{3}F_{14}S_{5}V_{11}V_{2}$, $F_{3}F_{3}F_{6}S_{5}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{5}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{8}F_{9}S_{5}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{5}S_{5}S_{5}$, $F_{3}F_{7}F_{14}S_{5}V_{3}V_{5}$, $F_{3}F_{6}F_{7}S_{5}V_{3}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{3}F_{5}S_{7}S_{2}S_{5}$, $F_{1}F_{5}F_{9}S_{7}V_{3}V_{5}$, $F_{1}F_{5}F_{5}S_{7}V_{3}V_{4}$, $F_{8}F_{8}F_{9}S_{5}V_{11}V_{3}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{9}F_{9}F_{14}S_{7}V_{3}V_{5}$, $F_{5}F_{5}F_{6}S_{7}V_{3}V_{4}$, $F_{1}F_{4}F_{5}S_{7}S_{4}V_{3}$, $F_{4}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{1}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{4}F_{4}F_{9}S_{7}S_{4}V_{3}$, $F_{3}F_{3}F_{8}S_{4}V_{11}V_{3}$, $F_{3}F_{3}F_{8}S_{2}V_{11}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{5}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{9}F_{14}S_{5}V_{3}V_{5}$, $F_{3}F_{5}F_{6}S_{5}V_{3}V_{4}$, $F_{3}F_{4}F_{9}S_{4}V_{11}V_{3}$, $F_{1}F_{3}F_{9}S_{7}V_{11}V_{2}$, $F_{1}F_{3}F_{5}S_{7}V_{11}V_{2}$, $F_{8}F_{9}F_{14}S_{5}V_{11}V_{3}$, $F_{5}F_{6}F_{8}S_{5}V_{11}V_{3}$, $F_{8}F_{9}F_{9}S_{7}V_{11}V_{2}$, $F_{5}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{3}F_{7}S_{7}S_{4}V_{11}$, $F_{1}F_{3}F_{7}S_{7}S_{2}V_{11}$, $F_{7}F_{8}F_{14}S_{5}S_{5}V_{11}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{11}$, $F_{7}F_{7}F_{9}S_{7}S_{4}V_{11}$, $F_{5}F_{7}F_{7}S_{7}S_{2}V_{11}$, $F_{3}F_{5}F_{8}S_{4}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{2}V_{11}V_{3}$, $F_{3}F_{8}F_{14}S_{5}V_{11}V_{2}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{2}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{2}$, $F_{3}F_{7}F_{9}S_{4}V_{11}V_{3}$, $F_{3}F_{5}F_{7}S_{2}V_{11}V_{3}$, $F_{3}F_{3}F_{9}S_{7}V_{11}V_{2}$, $F_{3}F_{3}F_{5}S_{7}V_{11}V_{2}$, $F_{5}F_{5}F_{9}S_{7}V_{3}V_{5}$, $F_{8}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{9}F_{14}F_{14}S_{7}V_{3}V_{5}$, $F_{5}F_{6}F_{6}S_{7}V_{3}V_{4}$, $F_{8}F_{8}F_{9}S_{7}V_{11}V_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{3}F_{7}S_{7}S_{4}V_{11}$, $F_{3}F_{3}F_{7}S_{7}S_{2}V_{11}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{5}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{7}F_{14}F_{14}S_{7}S_{5}V_{5}$, $F_{6}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{7}F_{9}F_{9}S_{7}S_{4}V_{11}$, $F_{5}F_{5}F_{7}S_{7}S_{2}V_{11}$, $F_{4}F_{5}F_{5}S_{7}S_{4}V_{3}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{3}$, $F_{4}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{4}F_{9}F_{9}S_{7}S_{4}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{14}F_{14}S_{7}V_{2}V_{5}$, $F_{3}F_{6}F_{6}S_{7}V_{4}V_{2}$, $F_{3}F_{8}F_{8}S_{7}V_{2}V_{5}$, $F_{3}F_{8}F_{8}S_{7}V_{4}V_{2}$, $F_{3}F_{9}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{5}F_{5}S_{7}S_{2}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{8}$} {{$F_{3}F_{3}F_{8}S_{7}S_{7}S_{3}$, $F_{8}F_{8}F_{8}S_{7}S_{7}V_{3}$, $F_{3}F_{8}F_{8}S_{7}V_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{7}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{7}S_{3}$, $F_{3}F_{3}F_{3}S_{7}S_{7}S_{3}$, $F_{3}F_{3}F_{5}S_{7}S_{7}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{3}F_{6}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{6}S_{7}S_{7}V_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{7}V_{3}$, $F_{6}F_{6}F_{6}S_{7}S_{7}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{8}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{5}F_{5}S_{7}S_{7}V_{2}$, $F_{3}F_{6}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{3}F_{3}S_{7}S_{7}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{5}S_{7}V_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{3}S_{5}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{3}F_{6}S_{7}S_{3}S_{5}$, $F_{1}F_{6}F_{6}S_{7}S_{7}S_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{3}S_{5}$, $F_{3}F_{3}F_{8}S_{7}S_{3}S_{5}$, $F_{1}F_{5}F_{6}S_{7}V_{3}V_{3}$, $F_{5}F_{6}F_{6}S_{7}V_{3}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{8}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{5}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{5}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{1}F_{6}S_{7}S_{7}S_{3}$, $F_{5}F_{5}F_{6}S_{7}V_{3}V_{3}$, $F_{6}F_{6}F_{6}S_{7}S_{7}S_{3}$, $F_{1}F_{1}F_{8}S_{7}S_{7}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{8}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{5}F_{5}S_{7}V_{3}V_{2}$, $F_{3}F_{6}F_{6}S_{7}S_{3}S_{5}$, $F_{3}F_{8}F_{8}S_{7}S_{3}S_{5}$, $F_{3}F_{8}F_{8}S_{7}V_{3}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{9}$} {{$F_{3}F_{3}F_{8}S_{7}S_{7}S_{2}$, $F_{8}F_{8}F_{8}S_{7}S_{7}V_{3}$, $F_{3}F_{8}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{3}F_{7}S_{7}V_{3}V_{4}$, $F_{7}F_{7}F_{8}S_{7}S_{7}V_{4}$, $F_{3}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{3}F_{8}S_{7}V_{3}V_{4}$, $F_{7}F_{8}F_{8}S_{7}S_{7}V_{4}$, $F_{7}F_{7}F_{7}S_{7}S_{7}V_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{7}S_{2}$, $F_{3}F_{7}F_{7}S_{7}V_{3}V_{4}$, $F_{3}F_{3}F_{3}S_{7}S_{7}S_{2}$, $F_{3}F_{3}F_{5}S_{7}S_{7}V_{1}$, $F_{5}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{3}F_{5}S_{7}S_{5}V_{4}$, $F_{5}F_{5}F_{5}S_{7}S_{7}V_{4}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{8}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{5}F_{5}S_{7}S_{7}V_{1}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{3}F_{3}S_{7}S_{7}V_{1}$, $F_{3}F_{3}F_{6}S_{7}S_{7}V_{2}$, $F_{6}F_{7}F_{7}S_{7}S_{7}S_{5}$, $F_{3}F_{6}F_{7}S_{7}S_{5}V_{3}$, $F_{3}F_{3}F_{5}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{7}V_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{5}V_{3}$, $F_{3}F_{3}F_{7}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{6}S_{7}S_{7}V_{3}$, $F_{5}F_{5}F_{5}S_{7}S_{7}V_{3}$, $F_{6}F_{6}F_{7}S_{7}S_{7}S_{5}$, $F_{7}F_{7}F_{7}S_{7}S_{7}S_{5}$, $F_{3}F_{6}F_{6}S_{7}S_{7}V_{2}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{3}$, $F_{3}F_{7}F_{7}S_{7}S_{5}V_{3}$, $F_{3}F_{3}F_{3}S_{7}S_{7}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{3}F_{8}S_{7}V_{4}V_{2}$, $F_{3}F_{3}F_{6}S_{7}V_{4}V_{2}$, $F_{1}F_{7}F_{7}S_{7}S_{7}V_{1}$, $F_{1}F_{3}F_{7}S_{7}V_{3}V_{1}$, $F_{3}F_{3}F_{5}S_{7}V_{3}V_{1}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{6}F_{7}F_{7}S_{7}S_{5}V_{4}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{6}F_{7}S_{5}V_{3}V_{4}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{3}F_{5}S_{7}S_{2}S_{5}$, $F_{1}F_{5}F_{5}S_{7}S_{7}S_{2}$, $F_{1}F_{3}F_{5}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{5}F_{5}S_{7}V_{3}V_{4}$, $F_{5}F_{5}F_{6}S_{7}V_{3}V_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{8}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{5}S_{7}V_{3}V_{1}$, $F_{3}F_{5}F_{6}S_{5}V_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{3}F_{7}S_{7}V_{3}V_{1}$, $F_{1}F_{5}F_{6}S_{7}V_{3}V_{4}$, $F_{5}F_{5}F_{5}S_{7}V_{3}V_{4}$, $F_{1}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{7}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{3}F_{6}S_{7}V_{4}V_{2}$, $F_{3}F_{5}F_{5}S_{5}V_{3}V_{4}$, $F_{3}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{3}F_{8}S_{7}V_{4}V_{2}$, $F_{1}F_{1}F_{5}S_{7}S_{7}S_{2}$, $F_{5}F_{6}F_{6}S_{7}V_{3}V_{4}$, $F_{5}F_{5}F_{5}S_{7}S_{7}S_{2}$, $F_{1}F_{1}F_{7}S_{7}S_{7}V_{1}$, $F_{6}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{7}F_{7}F_{7}S_{7}S_{7}V_{1}$, $F_{1}F_{1}F_{8}S_{7}S_{7}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{8}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{6}F_{6}S_{7}V_{4}V_{2}$, $F_{3}F_{5}F_{5}S_{7}V_{3}V_{1}$, $F_{3}F_{5}F_{5}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{7}F_{7}S_{7}V_{3}V_{1}$, $F_{3}F_{8}F_{8}S_{7}V_{4}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{10}$} {{$F_{3}F_{3}F_{8}S_{7}S_{7}S_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{7}S_{2}$, $F_{8}F_{9}F_{9}S_{7}S_{7}S_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{3}F_{9}S_{7}S_{5}S_{5}$, $F_{3}F_{3}F_{5}S_{7}S_{5}S_{5}$, $F_{8}F_{8}F_{9}S_{7}S_{7}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{9}F_{9}F_{9}S_{7}S_{7}S_{5}$, $F_{5}F_{5}F_{5}S_{7}S_{7}S_{5}$, $F_{3}F_{8}F_{8}S_{7}S_{7}S_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{7}S_{2}$, $F_{3}F_{9}F_{9}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{5}S_{7}S_{5}S_{5}$, $F_{3}F_{3}F_{3}S_{7}S_{7}S_{4}$, $F_{3}F_{3}F_{3}S_{7}S_{7}S_{2}$, $F_{1}F_{9}F_{9}S_{7}S_{7}S_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{7}S_{2}$, $F_{1}F_{3}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{8}F_{9}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{9}S_{5}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{5}S_{5}S_{5}$, $F_{3}F_{3}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{3}F_{5}S_{7}S_{2}S_{5}$, $F_{1}F_{1}F_{9}S_{7}S_{7}S_{4}$, $F_{1}F_{1}F_{5}S_{7}S_{7}S_{2}$, $F_{8}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{9}F_{9}F_{9}S_{7}S_{7}S_{4}$, $F_{5}F_{5}F_{5}S_{7}S_{7}S_{2}$, $F_{3}F_{8}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{9}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{5}F_{5}S_{7}S_{2}S_{5}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 13 $(\Delta B, \Delta L)$ = (1, -5) UV completions for topology 15 (see Fig.~\ref{fig:d=13_topologies}).} 
 \label{tab:T13Top15B1L-5}
 \end{center}


==> anc/Tables_dim13/Table_dim13_Top16_B1_L-5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {13} ^{ 16 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{1}$} {{$F_{4}F_{5}F_{14}S_{7}S_{9}S_{4}$, $F_{1}F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{4}F_{8}F_{8}S_{4}V_{11}V_{11}$, $F_{1}F_{8}F_{8}S_{2}V_{11}V_{11}$, $F_{3}F_{8}F_{14}S_{9}V_{11}V_{1}$, $F_{3}F_{6}F_{8}S_{14}V_{11}V_{1}$, $F_{3}F_{7}F_{14}S_{7}S_{9}S_{6}$, $F_{3}F_{6}F_{7}S_{7}S_{14}S_{6}$, $F_{11}F_{7}F_{8}S_{6}V_{11}V_{11}$, $F_{2}F_{7}F_{8}S_{6}V_{11}V_{11}$, $F_{10}F_{5}F_{7}S_{7}S_{9}S_{6}$, $F_{10}F_{5}F_{7}S_{7}S_{14}S_{6}$, $F_{3}F_{4}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{4}F_{11}F_{6}S_{4}V_{11}V_{3}$, $F_{1}F_{2}F_{6}S_{2}V_{11}V_{3}$, $F_{4}F_{8}F_{8}S_{4}V_{11}V_{3}$, $F_{1}F_{8}F_{8}S_{2}V_{11}V_{3}$, $F_{4}F_{5}F_{14}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{6}S_{7}S_{2}S_{5}$, $F_{3}F_{11}F_{8}S_{5}V_{11}V_{1}$, $F_{2}F_{3}F_{8}S_{5}V_{11}V_{1}$, $F_{3}F_{10}F_{6}S_{9}V_{3}V_{1}$, $F_{3}F_{10}F_{6}S_{14}V_{3}V_{1}$, $F_{3}F_{8}F_{14}S_{9}V_{3}V_{1}$, $F_{3}F_{6}F_{8}S_{14}V_{3}V_{1}$, $F_{3}F_{8}F_{14}S_{5}V_{11}V_{1}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{1}$, $F_{3}F_{7}F_{14}S_{9}S_{6}V_{11}$, $F_{3}F_{6}F_{7}S_{14}S_{6}V_{11}$, $F_{11}F_{7}F_{8}S_{9}S_{6}V_{11}$, $F_{2}F_{7}F_{8}S_{14}S_{6}V_{11}$, $F_{3}F_{4}F_{8}S_{5}S_{4}V_{11}$, $F_{1}F_{3}F_{8}S_{2}S_{5}V_{11}$, $F_{4}F_{11}F_{6}S_{9}S_{4}V_{3}$, $F_{1}F_{2}F_{6}S_{14}S_{2}V_{3}$, $F_{4}F_{5}F_{14}S_{9}S_{4}V_{3}$, $F_{1}F_{5}F_{6}S_{14}S_{2}V_{3}$, $F_{4}F_{8}F_{8}S_{5}S_{4}V_{11}$, $F_{1}F_{8}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{11}F_{8}S_{9}S_{5}V_{1}$, $F_{2}F_{3}F_{8}S_{14}S_{5}V_{1}$, $F_{3}F_{8}F_{14}S_{9}S_{5}V_{1}$, $F_{3}F_{6}F_{8}S_{14}S_{5}V_{1}$, $F_{3}F_{7}F_{14}S_{7}S_{5}S_{6}$, $F_{3}F_{6}F_{7}S_{7}S_{5}S_{6}$, $F_{11}F_{7}F_{8}S_{6}V_{11}V_{3}$, $F_{2}F_{7}F_{8}S_{6}V_{11}V_{3}$, $F_{3}F_{4}F_{8}S_{7}S_{3}S_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{2}S_{3}$, $F_{4}F_{8}F_{8}S_{4}V_{3}V_{3}$, $F_{1}F_{8}F_{8}S_{2}V_{3}V_{3}$, $F_{3}F_{11}F_{8}S_{3}V_{11}V_{1}$, $F_{2}F_{3}F_{8}S_{3}V_{11}V_{1}$, $F_{3}F_{8}F_{14}S_{5}V_{3}V_{1}$, $F_{3}F_{6}F_{8}S_{5}V_{3}V_{1}$, $F_{3}F_{7}F_{14}S_{5}S_{6}V_{11}$, $F_{3}F_{6}F_{7}S_{5}S_{6}V_{11}$, $F_{11}F_{7}F_{8}S_{9}S_{6}V_{3}$, $F_{2}F_{7}F_{8}S_{14}S_{6}V_{3}$, $F_{10}F_{5}F_{7}S_{9}S_{6}V_{3}$, $F_{10}F_{5}F_{7}S_{14}S_{6}V_{3}$, $F_{11}F_{7}F_{8}S_{5}S_{6}V_{11}$, $F_{2}F_{7}F_{8}S_{5}S_{6}V_{11}$, $F_{3}F_{4}F_{8}S_{3}S_{4}V_{11}$, $F_{1}F_{3}F_{8}S_{2}S_{3}V_{11}$, $F_{4}F_{5}F_{14}S_{5}S_{4}V_{3}$, $F_{1}F_{5}F_{6}S_{2}S_{5}V_{3}$, $F_{4}F_{8}F_{8}S_{5}S_{4}V_{3}$, $F_{1}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{4}F_{11}F_{6}S_{3}S_{4}V_{11}$, $F_{1}F_{2}F_{6}S_{2}S_{3}V_{11}$, $F_{3}F_{11}F_{8}S_{9}S_{3}V_{1}$, $F_{2}F_{3}F_{8}S_{14}S_{3}V_{1}$, $F_{3}F_{8}F_{14}S_{5}S_{5}V_{1}$, $F_{3}F_{6}F_{8}S_{5}S_{5}V_{1}$, $F_{3}F_{10}F_{6}S_{9}S_{3}V_{1}$, $F_{3}F_{10}F_{6}S_{14}S_{3}V_{1}$, $F_{11}F_{7}F_{8}S_{9}S_{5}S_{6}$, $F_{2}F_{7}F_{8}S_{14}S_{5}S_{6}$, $F_{4}F_{11}F_{6}S_{9}S_{3}S_{4}$, $F_{1}F_{2}F_{6}S_{14}S_{2}S_{3}$, $F_{4}F_{8}F_{8}S_{5}S_{5}S_{4}$, $F_{1}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{5}F_{7}F_{14}S_{7}S_{9}S_{4}$, $F_{5}F_{6}F_{7}S_{7}S_{14}S_{2}$, $F_{7}F_{8}F_{8}S_{4}V_{11}V_{11}$, $F_{7}F_{8}F_{8}S_{2}V_{11}V_{11}$, $F_{4}F_{5}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{16}S_{5}$, $F_{4}F_{6}F_{8}S_{16}V_{11}V_{3}$, $F_{1}F_{6}F_{8}S_{16}V_{11}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{11}V_{13}$, $F_{3}F_{8}F_{8}S_{5}V_{9}V_{11}$, $F_{3}F_{6}F_{14}S_{9}V_{13}V_{3}$, $F_{3}F_{6}F_{6}S_{14}V_{9}V_{3}$, $F_{3}F_{7}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{7}F_{8}S_{7}S_{2}S_{5}$, $F_{11}F_{6}F_{7}S_{4}V_{11}V_{3}$, $F_{2}F_{6}F_{7}S_{2}V_{11}V_{3}$, $F_{7}F_{8}F_{8}S_{4}V_{11}V_{3}$, $F_{7}F_{8}F_{8}S_{2}V_{11}V_{3}$, $F_{5}F_{7}F_{14}S_{7}S_{5}S_{4}$, $F_{5}F_{6}F_{7}S_{7}S_{2}S_{5}$, $F_{2}F_{3}F_{4}S_{7}S_{16}S_{3}$, $F_{1}F_{2}F_{3}S_{7}S_{16}S_{3}$, $F_{4}F_{6}F_{8}S_{16}V_{3}V_{3}$, $F_{1}F_{6}F_{8}S_{16}V_{3}V_{3}$, $F_{4}F_{5}F_{8}S_{7}S_{16}S_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{16}S_{3}$, $F_{2}F_{3}F_{11}S_{3}V_{11}V_{13}$, $F_{2}F_{2}F_{3}S_{3}V_{9}V_{11}$, $F_{3}F_{8}F_{8}S_{5}V_{13}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{9}V_{3}$, $F_{3}F_{6}F_{14}S_{5}V_{13}V_{3}$, $F_{3}F_{6}F_{6}S_{5}V_{9}V_{3}$, $F_{3}F_{8}F_{8}S_{3}V_{11}V_{13}$, $F_{3}F_{8}F_{8}S_{3}V_{9}V_{11}$, $F_{3}F_{7}F_{8}S_{5}S_{4}V_{11}$, $F_{3}F_{7}F_{8}S_{2}S_{5}V_{11}$, $F_{11}F_{6}F_{7}S_{9}S_{4}V_{3}$, $F_{2}F_{6}F_{7}S_{14}S_{2}V_{3}$, $F_{5}F_{7}F_{14}S_{9}S_{4}V_{3}$, $F_{5}F_{6}F_{7}S_{14}S_{2}V_{3}$, $F_{7}F_{8}F_{8}S_{5}S_{4}V_{11}$, $F_{7}F_{8}F_{8}S_{2}S_{5}V_{11}$, $F_{2}F_{3}F_{4}S_{16}S_{3}V_{11}$, $F_{1}F_{2}F_{3}S_{16}S_{3}V_{11}$, $F_{4}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{4}F_{6}F_{8}S_{16}S_{5}V_{3}$, $F_{1}F_{6}F_{8}S_{16}S_{5}V_{3}$, $F_{4}F_{6}F_{8}S_{16}S_{3}V_{11}$, $F_{1}F_{6}F_{8}S_{16}S_{3}V_{11}$, $F_{2}F_{3}F_{11}S_{9}S_{3}V_{13}$, $F_{2}F_{2}F_{3}S_{14}S_{3}V_{9}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{13}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{9}$, $F_{3}F_{6}F_{14}S_{9}S_{3}V_{13}$, $F_{3}F_{6}F_{6}S_{14}S_{3}V_{9}$, $F_{3}F_{7}F_{8}S_{7}S_{3}S_{4}$, $F_{3}F_{7}F_{8}S_{7}S_{2}S_{3}$, $F_{7}F_{8}F_{8}S_{4}V_{3}V_{3}$, $F_{7}F_{8}F_{8}S_{2}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{3}V_{13}V_{3}$, $F_{3}F_{8}F_{8}S_{3}V_{9}V_{3}$, $F_{3}F_{7}F_{8}S_{3}S_{4}V_{11}$, $F_{3}F_{7}F_{8}S_{2}S_{3}V_{11}$, $F_{5}F_{7}F_{14}S_{5}S_{4}V_{3}$, $F_{5}F_{6}F_{7}S_{2}S_{5}V_{3}$, $F_{7}F_{8}F_{8}S_{5}S_{4}V_{3}$, $F_{7}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{11}F_{6}F_{7}S_{3}S_{4}V_{11}$, $F_{2}F_{6}F_{7}S_{2}S_{3}V_{11}$, $F_{4}F_{5}F_{8}S_{16}S_{3}V_{3}$, $F_{1}F_{5}F_{8}S_{16}S_{3}V_{3}$, $F_{4}F_{6}F_{8}S_{16}S_{3}V_{3}$, $F_{1}F_{6}F_{8}S_{16}S_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{3}S_{5}V_{13}$, $F_{3}F_{8}F_{8}S_{3}S_{5}V_{9}$, $F_{3}F_{6}F_{14}S_{3}S_{5}V_{13}$, $F_{3}F_{6}F_{6}S_{3}S_{5}V_{9}$, $F_{11}F_{6}F_{7}S_{9}S_{3}S_{4}$, $F_{2}F_{6}F_{7}S_{14}S_{2}S_{3}$, $F_{7}F_{8}F_{8}S_{5}S_{5}S_{4}$, $F_{7}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{4}F_{6}F_{8}S_{16}S_{3}S_{5}$, $F_{1}F_{6}F_{8}S_{16}S_{3}S_{5}$, $F_{7}F_{8}F_{14}S_{9}V_{11}V_{1}$, $F_{6}F_{7}F_{8}S_{14}V_{11}V_{1}$, $F_{4}F_{8}F_{8}S_{5}V_{11}V_{13}$, $F_{1}F_{8}F_{8}S_{5}V_{9}V_{11}$, $F_{4}F_{6}F_{14}S_{9}V_{13}V_{3}$, $F_{1}F_{6}F_{6}S_{14}V_{9}V_{3}$, $F_{3}F_{8}F_{14}S_{16}S_{9}S_{5}$, $F_{3}F_{6}F_{8}S_{14}S_{16}S_{5}$, $F_{11}F_{7}F_{8}S_{5}V_{11}V_{1}$, $F_{2}F_{7}F_{8}S_{5}V_{11}V_{1}$, $F_{10}F_{6}F_{7}S_{9}V_{3}V_{1}$, $F_{10}F_{6}F_{7}S_{14}V_{3}V_{1}$, $F_{7}F_{8}F_{14}S_{9}V_{3}V_{1}$, $F_{6}F_{7}F_{8}S_{14}V_{3}V_{1}$, $F_{7}F_{8}F_{14}S_{5}V_{11}V_{1}$, $F_{6}F_{7}F_{8}S_{5}V_{11}V_{1}$, $F_{2}F_{4}F_{11}S_{3}V_{11}V_{13}$, $F_{1}F_{2}F_{2}S_{3}V_{9}V_{11}$, $F_{4}F_{8}F_{8}S_{5}V_{13}V_{3}$, $F_{1}F_{8}F_{8}S_{5}V_{9}V_{3}$, $F_{4}F_{6}F_{14}S_{5}V_{13}V_{3}$, $F_{1}F_{6}F_{6}S_{5}V_{9}V_{3}$, $F_{4}F_{8}F_{8}S_{3}V_{11}V_{13}$, $F_{1}F_{8}F_{8}S_{3}V_{9}V_{11}$, $F_{2}F_{3}F_{10}S_{16}S_{9}S_{3}$, $F_{2}F_{3}F_{10}S_{14}S_{16}S_{3}$, $F_{3}F_{8}F_{14}S_{16}S_{5}S_{5}$, $F_{3}F_{6}F_{8}S_{16}S_{5}S_{5}$, $F_{3}F_{8}F_{14}S_{16}S_{9}S_{3}$, $F_{3}F_{6}F_{8}S_{14}S_{16}S_{3}$, $F_{11}F_{7}F_{8}S_{9}S_{5}V_{1}$, $F_{2}F_{7}F_{8}S_{14}S_{5}V_{1}$, $F_{7}F_{8}F_{14}S_{9}S_{5}V_{1}$, $F_{6}F_{7}F_{8}S_{14}S_{5}V_{1}$, $F_{2}F_{4}F_{11}S_{9}S_{3}V_{13}$, $F_{1}F_{2}F_{2}S_{14}S_{3}V_{9}$, $F_{4}F_{8}F_{8}S_{5}S_{5}V_{13}$, $F_{1}F_{8}F_{8}S_{5}S_{5}V_{9}$, $F_{4}F_{6}F_{14}S_{9}S_{3}V_{13}$, $F_{1}F_{6}F_{6}S_{14}S_{3}V_{9}$, $F_{11}F_{7}F_{8}S_{3}V_{11}V_{1}$, $F_{2}F_{7}F_{8}S_{3}V_{11}V_{1}$, $F_{7}F_{8}F_{14}S_{5}V_{3}V_{1}$, $F_{6}F_{7}F_{8}S_{5}V_{3}V_{1}$, $F_{4}F_{8}F_{8}S_{3}V_{13}V_{3}$, $F_{1}F_{8}F_{8}S_{3}V_{9}V_{3}$, $F_{3}F_{8}F_{14}S_{16}S_{3}S_{5}$, $F_{3}F_{6}F_{8}S_{16}S_{3}S_{5}$, $F_{11}F_{7}F_{8}S_{9}S_{3}V_{1}$, $F_{2}F_{7}F_{8}S_{14}S_{3}V_{1}$, $F_{7}F_{8}F_{14}S_{5}S_{5}V_{1}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{1}$, $F_{10}F_{6}F_{7}S_{9}S_{3}V_{1}$, $F_{10}F_{6}F_{7}S_{14}S_{3}V_{1}$, $F_{4}F_{8}F_{8}S_{3}S_{5}V_{13}$, $F_{1}F_{8}F_{8}S_{3}S_{5}V_{9}$, $F_{4}F_{6}F_{14}S_{3}S_{5}V_{13}$, $F_{1}F_{6}F_{6}S_{3}S_{5}V_{9}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{2}$} {{$F_{3}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{3}F_{5}F_{13}S_{7}V_{12}V_{1}$, $F_{3}F_{6}F_{8}S_{14}V_{11}V_{1}$, $F_{2}F_{7}F_{8}S_{7}S_{6}V_{11}$, $F_{10}F_{5}F_{7}S_{7}S_{6}V_{11}$, $F_{1}F_{2}F_{6}S_{7}S_{2}V_{3}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{3}$, $F_{2}F_{3}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{10}F_{6}V_{11}V_{3}V_{1}$, $F_{3}F_{6}F_{8}V_{11}V_{3}V_{1}$, $F_{3}F_{5}F_{13}S_{7}S_{5}V_{1}$, $F_{3}F_{6}F_{7}S_{7}S_{14}S_{6}$, $F_{10}F_{5}F_{7}S_{7}S_{14}S_{6}$, $F_{3}F_{3}F_{6}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{5}S_{7}V_{4}V_{1}$, $F_{3}F_{10}F_{6}S_{14}V_{3}V_{1}$, $F_{3}F_{6}F_{8}S_{14}V_{3}V_{1}$, $F_{3}F_{5}F_{13}S_{7}V_{4}V_{1}$, $F_{1}F_{7}F_{13}S_{7}S_{6}V_{12}$, $F_{3}F_{6}F_{7}S_{14}S_{6}V_{11}$, $F_{2}F_{7}F_{8}S_{14}S_{6}V_{11}$, $F_{10}F_{5}F_{7}S_{7}S_{6}V_{12}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{6}V_{11}V_{3}V_{2}$, $F_{3}F_{5}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{1}F_{5}S_{7}S_{2}V_{4}$, $F_{1}F_{2}F_{6}S_{14}S_{2}V_{3}$, $F_{1}F_{5}F_{6}S_{14}S_{2}V_{3}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{5}V_{11}V_{4}V_{1}$, $F_{2}F_{3}F_{8}S_{14}S_{5}V_{1}$, $F_{3}F_{10}F_{6}V_{12}V_{3}V_{1}$, $F_{3}F_{5}F_{13}V_{12}V_{3}V_{1}$, $F_{3}F_{6}F_{8}S_{14}S_{5}V_{1}$, $F_{3}F_{6}F_{8}V_{11}V_{4}V_{1}$, $F_{3}F_{6}F_{7}S_{7}S_{6}V_{3}$, $F_{2}F_{7}F_{8}S_{7}S_{6}V_{3}$, $F_{3}F_{3}F_{5}S_{7}S_{3}V_{1}$, $F_{3}F_{6}F_{8}V_{3}V_{3}V_{1}$, $F_{2}F_{3}F_{8}S_{7}S_{3}V_{1}$, $F_{1}F_{7}F_{13}S_{7}S_{5}S_{6}$, $F_{3}F_{6}F_{7}S_{6}V_{11}V_{3}$, $F_{10}F_{5}F_{7}S_{6}V_{11}V_{3}$, $F_{2}F_{7}F_{8}S_{7}S_{5}S_{6}$, $F_{1}F_{1}F_{5}S_{7}S_{2}S_{3}$, $F_{1}F_{5}F_{6}S_{2}V_{3}V_{3}$, $F_{1}F_{2}F_{6}S_{7}S_{2}S_{3}$, $F_{3}F_{3}F_{5}S_{3}V_{11}V_{1}$, $F_{3}F_{5}F_{13}S_{5}V_{3}V_{1}$, $F_{3}F_{6}F_{8}S_{5}V_{3}V_{1}$, $F_{3}F_{10}F_{6}S_{3}V_{11}V_{1}$, $F_{1}F_{7}F_{13}S_{7}S_{6}V_{4}$, $F_{2}F_{7}F_{8}S_{14}S_{6}V_{3}$, $F_{10}F_{5}F_{7}S_{14}S_{6}V_{3}$, $F_{3}F_{6}F_{7}S_{7}S_{6}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{3}F_{6}S_{7}S_{3}V_{2}$, $F_{2}F_{3}F_{8}S_{14}S_{3}V_{1}$, $F_{3}F_{5}F_{13}V_{3}V_{4}V_{1}$, $F_{3}F_{6}F_{8}V_{3}V_{4}V_{1}$, $F_{3}F_{10}F_{6}S_{14}S_{3}V_{1}$, $F_{3}F_{6}F_{7}S_{6}V_{11}V_{4}$, $F_{2}F_{7}F_{8}S_{14}S_{5}S_{6}$, $F_{10}F_{5}F_{7}S_{6}V_{12}V_{3}$, $F_{3}F_{3}F_{6}S_{3}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{2}F_{6}S_{14}S_{2}S_{3}$, $F_{1}F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{3}F_{10}F_{6}S_{3}V_{12}V_{1}$, $F_{3}F_{6}F_{8}S_{5}V_{4}V_{1}$, $F_{5}F_{7}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{5}F_{6}S_{7}V_{10}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{6}F_{8}S_{16}V_{11}V_{3}$, $F_{3}F_{6}F_{7}S_{7}V_{3}V_{2}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{2}$, $F_{2}F_{3}F_{3}S_{7}S_{16}S_{3}$, $F_{3}F_{6}F_{8}S_{16}V_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{16}S_{3}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{6}F_{7}V_{11}V_{3}V_{2}$, $F_{5}F_{7}F_{8}V_{11}V_{3}V_{2}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{1}F_{2}S_{7}S_{3}V_{10}$, $F_{1}F_{5}F_{6}V_{10}V_{3}V_{3}$, $F_{1}F_{5}F_{6}S_{7}S_{3}V_{10}$, $F_{2}F_{3}F_{3}S_{16}S_{3}V_{11}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{16}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{16}S_{3}V_{11}$, $F_{1}F_{7}F_{8}S_{7}S_{3}V_{2}$, $F_{5}F_{7}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{6}F_{7}S_{7}S_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{16}S_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{16}S_{3}V_{3}$, $F_{3}F_{6}F_{7}S_{3}V_{11}V_{2}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{5}F_{6}S_{3}V_{10}V_{3}$, $F_{3}F_{6}F_{8}S_{16}S_{3}S_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{14}S_{2}$, $F_{3}F_{5}F_{6}S_{7}V_{10}V_{3}$, $F_{3}F_{5}F_{5}S_{7}V_{9}V_{4}$, $F_{3}F_{6}F_{6}S_{14}V_{9}V_{3}$, $F_{2}F_{6}F_{7}S_{7}S_{2}V_{3}$, $F_{5}F_{6}F_{7}S_{7}S_{2}V_{3}$, $F_{2}F_{2}F_{3}S_{7}S_{3}V_{9}$, $F_{3}F_{6}F_{6}V_{9}V_{3}V_{3}$, $F_{3}F_{5}F_{5}S_{7}S_{3}V_{9}$, $F_{1}F_{5}F_{7}S_{7}S_{2}V_{4}$, $F_{2}F_{6}F_{7}S_{14}S_{2}V_{3}$, $F_{5}F_{6}F_{7}S_{14}S_{2}V_{3}$, $F_{5}F_{6}F_{7}S_{7}S_{2}V_{4}$, $F_{1}F_{2}F_{3}S_{7}S_{3}V_{10}$, $F_{3}F_{5}F_{6}V_{10}V_{3}V_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{3}V_{10}$, $F_{2}F_{2}F_{3}S_{14}S_{3}V_{9}$, $F_{3}F_{5}F_{5}V_{9}V_{3}V_{4}$, $F_{3}F_{6}F_{6}V_{9}V_{3}V_{4}$, $F_{3}F_{6}F_{6}S_{14}S_{3}V_{9}$, $F_{1}F_{5}F_{7}S_{7}S_{2}S_{3}$, $F_{5}F_{6}F_{7}S_{2}V_{3}V_{3}$, $F_{2}F_{6}F_{7}S_{7}S_{2}S_{3}$, $F_{3}F_{5}F_{5}S_{3}V_{9}V_{3}$, $F_{3}F_{6}F_{6}S_{3}V_{9}V_{3}$, $F_{2}F_{6}F_{7}S_{14}S_{2}S_{3}$, $F_{5}F_{6}F_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{5}F_{6}S_{3}V_{10}V_{3}$, $F_{3}F_{6}F_{6}S_{3}V_{9}V_{4}$, $F_{5}F_{7}F_{13}S_{7}V_{12}V_{1}$, $F_{6}F_{7}F_{8}S_{14}V_{11}V_{1}$, $F_{1}F_{5}F_{5}S_{7}V_{9}V_{4}$, $F_{1}F_{6}F_{6}S_{14}V_{9}V_{3}$, $F_{3}F_{5}F_{8}S_{16}V_{11}V_{4}$, $F_{3}F_{6}F_{8}S_{14}S_{16}S_{5}$, $F_{3}F_{6}F_{13}S_{16}V_{12}V_{3}$, $F_{2}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{10}F_{6}F_{7}V_{11}V_{3}V_{1}$, $F_{6}F_{7}F_{8}V_{11}V_{3}V_{1}$, $F_{5}F_{7}F_{13}S_{7}S_{5}V_{1}$, $F_{1}F_{2}F_{2}S_{7}S_{3}V_{9}$, $F_{1}F_{6}F_{6}V_{9}V_{3}V_{3}$, $F_{1}F_{5}F_{5}S_{7}S_{3}V_{9}$, $F_{2}F_{3}F_{10}S_{16}S_{3}V_{11}$, $F_{3}F_{6}F_{13}S_{16}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{16}S_{3}V_{11}$, $F_{3}F_{5}F_{7}S_{7}V_{4}V_{1}$, $F_{10}F_{6}F_{7}S_{14}V_{3}V_{1}$, $F_{6}F_{7}F_{8}S_{14}V_{3}V_{1}$, $F_{5}F_{7}F_{13}S_{7}V_{4}V_{1}$, $F_{2}F_{3}F_{10}S_{14}S_{16}S_{3}$, $F_{3}F_{5}F_{8}S_{16}V_{3}V_{4}$, $F_{3}F_{6}F_{13}S_{16}V_{3}V_{4}$, $F_{3}F_{6}F_{8}S_{14}S_{16}S_{3}$, $F_{3}F_{5}F_{7}V_{11}V_{4}V_{1}$, $F_{2}F_{7}F_{8}S_{14}S_{5}V_{1}$, $F_{10}F_{6}F_{7}V_{12}V_{3}V_{1}$, $F_{5}F_{7}F_{13}V_{12}V_{3}V_{1}$, $F_{6}F_{7}F_{8}S_{14}S_{5}V_{1}$, $F_{6}F_{7}F_{8}V_{11}V_{4}V_{1}$, $F_{1}F_{2}F_{2}S_{14}S_{3}V_{9}$, $F_{1}F_{5}F_{5}V_{9}V_{3}V_{4}$, $F_{1}F_{6}F_{6}V_{9}V_{3}V_{4}$, $F_{1}F_{6}F_{6}S_{14}S_{3}V_{9}$, $F_{2}F_{3}F_{10}S_{16}S_{3}V_{12}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{4}$, $F_{3}F_{6}F_{8}S_{16}S_{5}V_{4}$, $F_{3}F_{6}F_{13}S_{16}S_{3}V_{12}$, $F_{3}F_{5}F_{7}S_{7}S_{3}V_{1}$, $F_{6}F_{7}F_{8}V_{3}V_{3}V_{1}$, $F_{2}F_{7}F_{8}S_{7}S_{3}V_{1}$, $F_{3}F_{5}F_{7}S_{3}V_{11}V_{1}$, $F_{5}F_{7}F_{13}S_{5}V_{3}V_{1}$, $F_{6}F_{7}F_{8}S_{5}V_{3}V_{1}$, $F_{10}F_{6}F_{7}S_{3}V_{11}V_{1}$, $F_{1}F_{5}F_{5}S_{3}V_{9}V_{3}$, $F_{1}F_{6}F_{6}S_{3}V_{9}V_{3}$, $F_{3}F_{5}F_{8}S_{16}S_{3}S_{5}$, $F_{3}F_{6}F_{13}S_{16}S_{3}S_{5}$, $F_{2}F_{7}F_{8}S_{14}S_{3}V_{1}$, $F_{5}F_{7}F_{13}V_{3}V_{4}V_{1}$, $F_{6}F_{7}F_{8}V_{3}V_{4}V_{1}$, $F_{10}F_{6}F_{7}S_{14}S_{3}V_{1}$, $F_{3}F_{6}F_{8}S_{16}S_{3}V_{4}$, $F_{3}F_{6}F_{13}S_{16}S_{3}V_{4}$, $F_{10}F_{6}F_{7}S_{3}V_{12}V_{1}$, $F_{6}F_{7}F_{8}S_{5}V_{4}V_{1}$, $F_{1}F_{6}F_{6}S_{3}V_{9}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{3}$} {{$F_{4}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{5}F_{14}S_{7}S_{9}S_{4}$, $F_{3}F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{3}F_{8}F_{8}S_{4}V_{11}V_{11}$, $F_{3}F_{8}F_{8}S_{2}V_{11}V_{11}$, $F_{3}F_{7}F_{8}S_{7}V_{11}V_{5}$, $F_{3}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{11}F_{5}F_{7}S_{7}V_{11}V_{5}$, $F_{2}F_{5}F_{7}S_{7}V_{11}V_{4}$, $F_{3}F_{4}F_{6}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{7}V_{3}V_{2}$, $F_{4}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{11}F_{6}S_{4}V_{11}V_{3}$, $F_{2}F_{3}F_{6}S_{2}V_{11}V_{3}$, $F_{3}F_{8}F_{8}S_{4}V_{11}V_{3}$, $F_{3}F_{8}F_{8}S_{2}V_{11}V_{3}$, $F_{3}F_{5}F_{14}S_{7}S_{5}S_{4}$, $F_{3}F_{5}F_{6}S_{7}S_{2}S_{5}$, $F_{1}F_{7}F_{14}S_{7}S_{9}V_{5}$, $F_{1}F_{6}F_{7}S_{7}S_{14}V_{4}$, $F_{3}F_{7}F_{8}V_{11}V_{11}V_{5}$, $F_{3}F_{7}F_{8}V_{11}V_{11}V_{4}$, $F_{11}F_{5}F_{7}S_{7}S_{9}V_{5}$, $F_{2}F_{5}F_{7}S_{7}S_{14}V_{4}$, $F_{1}F_{4}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{1}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{4}F_{6}V_{11}V_{3}V_{2}$, $F_{1}F_{3}F_{6}V_{11}V_{3}V_{2}$, $F_{4}F_{5}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{5}F_{8}V_{11}V_{3}V_{2}$, $F_{4}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{8}S_{5}S_{4}V_{11}$, $F_{3}F_{3}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{11}F_{6}S_{9}S_{4}V_{3}$, $F_{2}F_{3}F_{6}S_{14}S_{2}V_{3}$, $F_{3}F_{5}F_{14}S_{9}S_{4}V_{3}$, $F_{3}F_{5}F_{6}S_{14}S_{2}V_{3}$, $F_{3}F_{8}F_{8}S_{5}S_{4}V_{11}$, $F_{3}F_{8}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{7}F_{8}S_{7}V_{3}V_{5}$, $F_{3}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{3}S_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{2}S_{3}$, $F_{3}F_{8}F_{8}S_{4}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{2}V_{3}V_{3}$, $F_{1}F_{7}F_{14}S_{7}S_{5}V_{5}$, $F_{1}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{3}F_{7}F_{8}V_{11}V_{3}V_{5}$, $F_{3}F_{7}F_{8}V_{11}V_{3}V_{4}$, $F_{11}F_{5}F_{7}V_{11}V_{3}V_{5}$, $F_{2}F_{5}F_{7}V_{11}V_{3}V_{4}$, $F_{3}F_{7}F_{8}S_{7}S_{5}V_{5}$, $F_{3}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{4}F_{8}S_{7}S_{3}V_{2}$, $F_{1}F_{1}F_{8}S_{7}S_{3}V_{2}$, $F_{4}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{1}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{4}F_{6}S_{7}S_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{3}S_{4}V_{11}$, $F_{3}F_{3}F_{8}S_{2}S_{3}V_{11}$, $F_{3}F_{5}F_{14}S_{5}S_{4}V_{3}$, $F_{3}F_{5}F_{6}S_{2}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{5}S_{4}V_{3}$, $F_{3}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{11}F_{6}S_{3}S_{4}V_{11}$, $F_{2}F_{3}F_{6}S_{2}S_{3}V_{11}$, $F_{3}F_{7}F_{8}S_{5}V_{11}V_{5}$, $F_{3}F_{7}F_{8}S_{5}V_{11}V_{4}$, $F_{11}F_{5}F_{7}S_{9}V_{3}V_{5}$, $F_{2}F_{5}F_{7}S_{14}V_{3}V_{4}$, $F_{3}F_{4}F_{6}S_{3}V_{11}V_{2}$, $F_{1}F_{3}F_{6}S_{3}V_{11}V_{2}$, $F_{4}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{11}F_{6}S_{9}S_{3}S_{4}$, $F_{2}F_{3}F_{6}S_{14}S_{2}S_{3}$, $F_{3}F_{8}F_{8}S_{5}S_{5}S_{4}$, $F_{3}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{4}F_{5}F_{14}S_{7}S_{4}V_{11}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{11}$, $F_{4}F_{8}F_{8}S_{7}S_{4}V_{11}$, $F_{1}F_{8}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{5}F_{13}S_{7}S_{9}V_{1}$, $F_{3}F_{5}F_{13}S_{7}S_{14}V_{1}$, $F_{3}F_{8}F_{14}V_{11}V_{11}V_{1}$, $F_{3}F_{6}F_{8}V_{11}V_{11}V_{1}$, $F_{3}F_{8}F_{14}S_{7}S_{9}V_{1}$, $F_{3}F_{6}F_{8}S_{7}S_{14}V_{1}$, $F_{3}F_{7}F_{14}S_{7}S_{6}V_{11}$, $F_{3}F_{6}F_{7}S_{7}S_{6}V_{11}$, $F_{11}F_{7}F_{8}S_{7}S_{6}V_{11}$, $F_{2}F_{7}F_{8}S_{7}S_{6}V_{11}$, $F_{3}F_{4}F_{8}S_{7}S_{4}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{2}V_{3}$, $F_{4}F_{8}F_{8}S_{7}S_{4}V_{3}$, $F_{1}F_{8}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{3}F_{9}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{5}S_{7}S_{5}V_{1}$, $F_{3}F_{11}F_{8}V_{11}V_{3}V_{1}$, $F_{2}F_{3}F_{8}V_{11}V_{3}V_{1}$, $F_{3}F_{8}F_{14}V_{11}V_{3}V_{1}$, $F_{3}F_{6}F_{8}V_{11}V_{3}V_{1}$, $F_{3}F_{8}F_{14}S_{7}S_{5}V_{1}$, $F_{3}F_{6}F_{8}S_{7}S_{5}V_{1}$, $F_{1}F_{7}F_{13}S_{7}S_{9}S_{6}$, $F_{1}F_{7}F_{13}S_{7}S_{14}S_{6}$, $F_{3}F_{7}F_{14}S_{6}V_{11}V_{11}$, $F_{3}F_{6}F_{7}S_{6}V_{11}V_{11}$, $F_{11}F_{7}F_{8}S_{7}S_{9}S_{6}$, $F_{2}F_{7}F_{8}S_{7}S_{14}S_{6}$, $F_{1}F_{4}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{1}F_{5}S_{7}S_{2}S_{5}$, $F_{3}F_{4}F_{8}S_{4}V_{11}V_{3}$, $F_{1}F_{3}F_{8}S_{2}V_{11}V_{3}$, $F_{4}F_{5}F_{14}S_{4}V_{11}V_{3}$, $F_{1}F_{5}F_{6}S_{2}V_{11}V_{3}$, $F_{4}F_{8}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{9}S_{5}V_{11}V_{1}$, $F_{3}F_{3}F_{5}S_{5}V_{11}V_{1}$, $F_{3}F_{11}F_{8}S_{9}V_{3}V_{1}$, $F_{2}F_{3}F_{8}S_{14}V_{3}V_{1}$, $F_{3}F_{5}F_{13}S_{9}V_{3}V_{1}$, $F_{3}F_{5}F_{13}S_{14}V_{3}V_{1}$, $F_{3}F_{8}F_{14}S_{5}V_{11}V_{1}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{1}$, $F_{3}F_{8}F_{9}S_{7}V_{11}V_{5}$, $F_{3}F_{5}F_{8}S_{7}V_{11}V_{4}$, $F_{11}F_{5}F_{9}S_{7}V_{11}V_{5}$, $F_{2}F_{5}F_{5}S_{7}V_{11}V_{4}$, $F_{3}F_{4}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{4}F_{5}F_{14}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{6}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{9}S_{7}V_{1}V_{5}$, $F_{3}F_{3}F_{5}S_{7}V_{4}V_{1}$, $F_{3}F_{11}F_{8}S_{5}V_{11}V_{1}$, $F_{2}F_{3}F_{8}S_{5}V_{11}V_{1}$, $F_{3}F_{5}F_{13}S_{7}V_{1}V_{5}$, $F_{3}F_{5}F_{13}S_{7}V_{4}V_{1}$, $F_{1}F_{9}F_{14}S_{7}S_{9}V_{5}$, $F_{1}F_{5}F_{6}S_{7}S_{14}V_{4}$, $F_{3}F_{8}F_{9}V_{11}V_{11}V_{5}$, $F_{3}F_{5}F_{8}V_{11}V_{11}V_{4}$, $F_{11}F_{5}F_{9}S_{7}S_{9}V_{5}$, $F_{2}F_{5}F_{5}S_{7}S_{14}V_{4}$, $F_{1}F_{4}F_{9}S_{7}S_{4}V_{5}$, $F_{1}F_{1}F_{5}S_{7}S_{2}V_{4}$, $F_{3}F_{4}F_{8}S_{5}S_{4}V_{11}$, $F_{1}F_{3}F_{8}S_{2}S_{5}V_{11}$, $F_{4}F_{8}F_{8}S_{5}S_{4}V_{11}$, $F_{1}F_{8}F_{8}S_{2}S_{5}V_{11}$, $F_{4}F_{5}F_{14}S_{7}S_{4}V_{5}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{9}V_{11}V_{1}V_{5}$, $F_{3}F_{3}F_{5}V_{11}V_{4}V_{1}$, $F_{3}F_{11}F_{8}S_{9}S_{5}V_{1}$, $F_{2}F_{3}F_{8}S_{14}S_{5}V_{1}$, $F_{3}F_{8}F_{14}S_{9}S_{5}V_{1}$, $F_{3}F_{6}F_{8}S_{14}S_{5}V_{1}$, $F_{3}F_{8}F_{14}V_{11}V_{1}V_{5}$, $F_{3}F_{6}F_{8}V_{11}V_{4}V_{1}$, $F_{3}F_{8}F_{9}S_{7}V_{3}V_{5}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{7}F_{14}S_{7}S_{5}S_{6}$, $F_{3}F_{6}F_{7}S_{7}S_{5}S_{6}$, $F_{3}F_{3}F_{9}S_{7}V_{1}V_{2}$, $F_{3}F_{3}F_{5}S_{7}V_{1}V_{2}$, $F_{3}F_{8}F_{14}S_{5}V_{3}V_{1}$, $F_{3}F_{6}F_{8}S_{5}V_{3}V_{1}$, $F_{1}F_{9}F_{14}S_{7}S_{5}V_{5}$, $F_{1}F_{5}F_{6}S_{7}S_{5}V_{4}$, $F_{3}F_{8}F_{9}V_{11}V_{3}V_{5}$, $F_{3}F_{5}F_{8}V_{11}V_{3}V_{4}$, $F_{11}F_{5}F_{9}V_{11}V_{3}V_{5}$, $F_{2}F_{5}F_{5}V_{11}V_{3}V_{4}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{7}F_{13}S_{7}S_{6}V_{5}$, $F_{1}F_{7}F_{13}S_{7}S_{6}V_{4}$, $F_{3}F_{7}F_{14}S_{5}S_{6}V_{11}$, $F_{3}F_{6}F_{7}S_{5}S_{6}V_{11}$, $F_{11}F_{7}F_{8}S_{5}S_{6}V_{11}$, $F_{2}F_{7}F_{8}S_{5}S_{6}V_{11}$, $F_{3}F_{7}F_{14}S_{7}S_{6}V_{5}$, $F_{3}F_{6}F_{7}S_{7}S_{6}V_{4}$, $F_{1}F_{4}F_{9}S_{7}S_{4}V_{2}$, $F_{1}F_{1}F_{5}S_{7}S_{2}V_{2}$, $F_{4}F_{5}F_{14}S_{5}S_{4}V_{3}$, $F_{1}F_{5}F_{6}S_{2}S_{5}V_{3}$, $F_{4}F_{8}F_{8}S_{5}S_{4}V_{3}$, $F_{1}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{4}F_{8}S_{7}S_{4}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{2}V_{2}$, $F_{3}F_{3}F_{9}V_{11}V_{1}V_{2}$, $F_{3}F_{3}F_{5}V_{11}V_{1}V_{2}$, $F_{3}F_{5}F_{13}V_{3}V_{1}V_{5}$, $F_{3}F_{5}F_{13}V_{3}V_{4}V_{1}$, $F_{3}F_{8}F_{14}S_{5}S_{5}V_{1}$, $F_{3}F_{6}F_{8}S_{5}S_{5}V_{1}$, $F_{3}F_{8}F_{14}V_{3}V_{1}V_{5}$, $F_{3}F_{6}F_{8}V_{3}V_{4}V_{1}$, $F_{3}F_{11}F_{8}V_{11}V_{1}V_{2}$, $F_{2}F_{3}F_{8}V_{11}V_{1}V_{2}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{5}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{4}$, $F_{11}F_{5}F_{9}S_{9}V_{3}V_{5}$, $F_{2}F_{5}F_{5}S_{14}V_{3}V_{4}$, $F_{3}F_{7}F_{14}S_{6}V_{11}V_{5}$, $F_{3}F_{6}F_{7}S_{6}V_{11}V_{4}$, $F_{11}F_{7}F_{8}S_{9}S_{5}S_{6}$, $F_{2}F_{7}F_{8}S_{14}S_{5}S_{6}$, $F_{3}F_{4}F_{8}S_{4}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{2}V_{11}V_{2}$, $F_{4}F_{5}F_{14}S_{4}V_{3}V_{5}$, $F_{1}F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{4}F_{8}F_{8}S_{5}S_{5}S_{4}$, $F_{1}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{11}F_{8}S_{9}V_{1}V_{2}$, $F_{2}F_{3}F_{8}S_{14}V_{1}V_{2}$, $F_{3}F_{8}F_{14}S_{5}V_{1}V_{5}$, $F_{3}F_{6}F_{8}S_{5}V_{4}V_{1}$, $F_{5}F_{7}F_{14}S_{7}S_{4}V_{11}$, $F_{5}F_{6}F_{7}S_{7}S_{2}V_{11}$, $F_{7}F_{8}F_{8}S_{7}S_{4}V_{11}$, $F_{7}F_{8}F_{8}S_{7}S_{2}V_{11}$, $F_{4}F_{5}F_{8}S_{7}S_{16}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{16}V_{3}$, $F_{4}F_{6}F_{8}S_{7}S_{16}V_{3}$, $F_{1}F_{6}F_{8}S_{7}S_{16}V_{3}$, $F_{3}F_{5}F_{9}S_{7}S_{5}V_{13}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{9}$, $F_{3}F_{8}F_{8}V_{11}V_{13}V_{3}$, $F_{3}F_{8}F_{8}V_{9}V_{11}V_{3}$, $F_{3}F_{6}F_{14}V_{11}V_{13}V_{3}$, $F_{3}F_{6}F_{6}V_{9}V_{11}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{13}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{9}$, $F_{3}F_{7}F_{8}S_{7}S_{4}V_{3}$, $F_{3}F_{7}F_{8}S_{7}S_{2}V_{3}$, $F_{7}F_{8}F_{8}S_{7}S_{4}V_{3}$, $F_{7}F_{8}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{3}F_{3}S_{7}S_{3}V_{13}$, $F_{3}F_{3}F_{3}S_{7}S_{3}V_{9}$, $F_{3}F_{8}F_{8}V_{13}V_{3}V_{3}$, $F_{3}F_{8}F_{8}V_{9}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{3}V_{13}$, $F_{3}F_{8}F_{8}S_{7}S_{3}V_{9}$, $F_{1}F_{7}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{7}S_{7}S_{2}S_{5}$, $F_{3}F_{7}F_{8}S_{4}V_{11}V_{3}$, $F_{3}F_{7}F_{8}S_{2}V_{11}V_{3}$, $F_{5}F_{7}F_{14}S_{4}V_{11}V_{3}$, $F_{5}F_{6}F_{7}S_{2}V_{11}V_{3}$, $F_{7}F_{8}F_{8}S_{7}S_{5}S_{4}$, $F_{7}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{3}F_{4}S_{7}S_{16}S_{3}$, $F_{1}F_{1}F_{3}S_{7}S_{16}S_{3}$, $F_{4}F_{5}F_{8}S_{16}V_{3}V_{3}$, $F_{1}F_{5}F_{8}S_{16}V_{3}V_{3}$, $F_{4}F_{6}F_{8}S_{7}S_{16}S_{3}$, $F_{1}F_{6}F_{8}S_{7}S_{16}S_{3}$, $F_{3}F_{3}F_{3}S_{3}V_{11}V_{13}$, $F_{3}F_{3}F_{3}S_{3}V_{9}V_{11}$, $F_{3}F_{5}F_{9}S_{5}V_{13}V_{3}$, $F_{3}F_{5}F_{5}S_{5}V_{9}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{13}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{9}V_{3}$, $F_{3}F_{6}F_{14}S_{3}V_{11}V_{13}$, $F_{3}F_{6}F_{6}S_{3}V_{9}V_{11}$, $F_{5}F_{8}F_{9}S_{7}V_{11}V_{2}$, $F_{5}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{4}F_{5}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{5}F_{9}S_{7}V_{13}V_{5}$, $F_{3}F_{5}F_{5}S_{7}V_{9}V_{4}$, $F_{3}F_{8}F_{8}S_{5}V_{11}V_{13}$, $F_{3}F_{8}F_{8}S_{5}V_{9}V_{11}$, $F_{3}F_{6}F_{9}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{7}V_{3}V_{2}$, $F_{5}F_{8}F_{9}S_{7}V_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{7}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{7}F_{8}S_{7}S_{2}S_{5}$, $F_{5}F_{7}F_{14}S_{7}S_{5}S_{4}$, $F_{5}F_{6}F_{7}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{3}S_{7}V_{13}V_{2}$, $F_{3}F_{3}F_{3}S_{7}V_{9}V_{2}$, $F_{3}F_{6}F_{14}S_{5}V_{13}V_{3}$, $F_{3}F_{6}F_{6}S_{5}V_{9}V_{3}$, $F_{3}F_{5}F_{9}S_{7}V_{13}V_{2}$, $F_{3}F_{5}F_{5}S_{7}V_{9}V_{2}$, $F_{1}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{3}F_{6}F_{9}V_{11}V_{3}V_{2}$, $F_{3}F_{5}F_{6}V_{11}V_{3}V_{2}$, $F_{5}F_{8}F_{9}V_{11}V_{3}V_{2}$, $F_{5}F_{5}F_{8}V_{11}V_{3}V_{2}$, $F_{5}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{7}F_{9}S_{7}S_{4}V_{5}$, $F_{1}F_{5}F_{7}S_{7}S_{2}V_{4}$, $F_{3}F_{7}F_{8}S_{5}S_{4}V_{11}$, $F_{3}F_{7}F_{8}S_{2}S_{5}V_{11}$, $F_{7}F_{8}F_{8}S_{5}S_{4}V_{11}$, $F_{7}F_{8}F_{8}S_{2}S_{5}V_{11}$, $F_{5}F_{7}F_{14}S_{7}S_{4}V_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{2}V_{4}$, $F_{1}F_{3}F_{4}S_{7}S_{16}V_{2}$, $F_{1}F_{1}F_{3}S_{7}S_{16}V_{2}$, $F_{4}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{4}F_{6}F_{8}S_{16}S_{5}V_{3}$, $F_{1}F_{6}F_{8}S_{16}S_{5}V_{3}$, $F_{4}F_{5}F_{8}S_{7}S_{16}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{16}V_{2}$, $F_{3}F_{3}F_{3}V_{11}V_{13}V_{2}$, $F_{3}F_{3}F_{3}V_{9}V_{11}V_{2}$, $F_{3}F_{5}F_{9}V_{13}V_{3}V_{5}$, $F_{3}F_{5}F_{5}V_{9}V_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{13}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{9}$, $F_{3}F_{6}F_{14}V_{13}V_{3}V_{5}$, $F_{3}F_{6}F_{6}V_{9}V_{3}V_{4}$, $F_{3}F_{8}F_{8}V_{11}V_{13}V_{2}$, $F_{3}F_{8}F_{8}V_{9}V_{11}V_{2}$, $F_{1}F_{8}F_{9}S_{7}S_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{3}V_{2}$, $F_{5}F_{8}F_{9}V_{3}V_{3}V_{2}$, $F_{5}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{6}F_{9}S_{7}S_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{7}S_{3}V_{2}$, $F_{1}F_{7}F_{9}S_{7}S_{4}V_{2}$, $F_{1}F_{5}F_{7}S_{7}S_{2}V_{2}$, $F_{5}F_{7}F_{14}S_{5}S_{4}V_{3}$, $F_{5}F_{6}F_{7}S_{2}S_{5}V_{3}$, $F_{7}F_{8}F_{8}S_{5}S_{4}V_{3}$, $F_{7}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{7}F_{8}S_{7}S_{4}V_{2}$, $F_{3}F_{7}F_{8}S_{7}S_{2}V_{2}$, $F_{3}F_{5}F_{9}V_{13}V_{3}V_{2}$, $F_{3}F_{5}F_{5}V_{9}V_{3}V_{2}$, $F_{3}F_{6}F_{14}S_{3}S_{5}V_{13}$, $F_{3}F_{6}F_{6}S_{3}S_{5}V_{9}$, $F_{3}F_{8}F_{8}S_{3}S_{5}V_{13}$, $F_{3}F_{8}F_{8}S_{3}S_{5}V_{9}$, $F_{3}F_{8}F_{8}V_{13}V_{3}V_{2}$, $F_{3}F_{8}F_{8}V_{9}V_{3}V_{2}$, $F_{3}F_{6}F_{9}S_{3}V_{11}V_{2}$, $F_{3}F_{5}F_{6}S_{3}V_{11}V_{2}$, $F_{5}F_{8}F_{9}S_{5}V_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{7}F_{8}S_{4}V_{11}V_{2}$, $F_{3}F_{7}F_{8}S_{2}V_{11}V_{2}$, $F_{5}F_{7}F_{14}S_{4}V_{3}V_{5}$, $F_{5}F_{6}F_{7}S_{2}V_{3}V_{4}$, $F_{7}F_{8}F_{8}S_{5}S_{5}S_{4}$, $F_{7}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{4}F_{5}F_{8}S_{16}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{16}V_{3}V_{2}$, $F_{4}F_{6}F_{8}S_{16}S_{3}S_{5}$, $F_{1}F_{6}F_{8}S_{16}S_{3}S_{5}$, $F_{3}F_{8}F_{8}S_{5}V_{13}V_{2}$, $F_{3}F_{8}F_{8}S_{5}V_{9}V_{2}$, $F_{3}F_{6}F_{14}S_{3}V_{13}V_{5}$, $F_{3}F_{6}F_{6}S_{3}V_{9}V_{4}$, $F_{5}F_{7}F_{13}S_{7}S_{9}V_{1}$, $F_{5}F_{7}F_{13}S_{7}S_{14}V_{1}$, $F_{7}F_{8}F_{14}V_{11}V_{11}V_{1}$, $F_{6}F_{7}F_{8}V_{11}V_{11}V_{1}$, $F_{7}F_{8}F_{14}S_{7}S_{9}V_{1}$, $F_{6}F_{7}F_{8}S_{7}S_{14}V_{1}$, $F_{4}F_{5}F_{9}S_{7}S_{5}V_{13}$, $F_{1}F_{5}F_{5}S_{7}S_{5}V_{9}$, $F_{4}F_{8}F_{8}V_{11}V_{13}V_{3}$, $F_{1}F_{8}F_{8}V_{9}V_{11}V_{3}$, $F_{4}F_{6}F_{14}V_{11}V_{13}V_{3}$, $F_{1}F_{6}F_{6}V_{9}V_{11}V_{3}$, $F_{4}F_{8}F_{8}S_{7}S_{5}V_{13}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{9}$, $F_{3}F_{8}F_{9}S_{16}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{11}$, $F_{3}F_{8}F_{14}S_{16}S_{9}V_{3}$, $F_{3}F_{6}F_{8}S_{14}S_{16}V_{3}$, $F_{3}F_{6}F_{13}S_{16}S_{9}V_{3}$, $F_{3}F_{6}F_{13}S_{14}S_{16}V_{3}$, $F_{3}F_{8}F_{14}S_{16}S_{5}V_{11}$, $F_{3}F_{6}F_{8}S_{16}S_{5}V_{11}$, $F_{3}F_{7}F_{9}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{7}S_{7}S_{5}V_{1}$, $F_{11}F_{7}F_{8}V_{11}V_{3}V_{1}$, $F_{2}F_{7}F_{8}V_{11}V_{3}V_{1}$, $F_{7}F_{8}F_{14}V_{11}V_{3}V_{1}$, $F_{6}F_{7}F_{8}V_{11}V_{3}V_{1}$, $F_{7}F_{8}F_{14}S_{7}S_{5}V_{1}$, $F_{6}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{4}S_{7}S_{3}V_{13}$, $F_{1}F_{3}F_{3}S_{7}S_{3}V_{9}$, $F_{4}F_{8}F_{8}V_{13}V_{3}V_{3}$, $F_{1}F_{8}F_{8}V_{9}V_{3}V_{3}$, $F_{4}F_{8}F_{8}S_{7}S_{3}V_{13}$, $F_{1}F_{8}F_{8}S_{7}S_{3}V_{9}$, $F_{3}F_{3}F_{11}S_{16}S_{3}V_{11}$, $F_{2}F_{3}F_{3}S_{16}S_{3}V_{11}$, $F_{3}F_{8}F_{9}S_{16}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{3}F_{8}F_{14}S_{16}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{16}S_{5}V_{3}$, $F_{3}F_{8}F_{14}S_{16}S_{3}V_{11}$, $F_{3}F_{6}F_{8}S_{16}S_{3}V_{11}$, $F_{3}F_{7}F_{9}S_{5}V_{11}V_{1}$, $F_{3}F_{5}F_{7}S_{5}V_{11}V_{1}$, $F_{11}F_{7}F_{8}S_{9}V_{3}V_{1}$, $F_{2}F_{7}F_{8}S_{14}V_{3}V_{1}$, $F_{5}F_{7}F_{13}S_{9}V_{3}V_{1}$, $F_{5}F_{7}F_{13}S_{14}V_{3}V_{1}$, $F_{7}F_{8}F_{14}S_{5}V_{11}V_{1}$, $F_{6}F_{7}F_{8}S_{5}V_{11}V_{1}$, $F_{3}F_{3}F_{4}S_{3}V_{11}V_{13}$, $F_{1}F_{3}F_{3}S_{3}V_{9}V_{11}$, $F_{4}F_{5}F_{9}S_{5}V_{13}V_{3}$, $F_{1}F_{5}F_{5}S_{5}V_{9}V_{3}$, $F_{4}F_{8}F_{8}S_{5}V_{13}V_{3}$, $F_{1}F_{8}F_{8}S_{5}V_{9}V_{3}$, $F_{4}F_{6}F_{14}S_{3}V_{11}V_{13}$, $F_{1}F_{6}F_{6}S_{3}V_{9}V_{11}$, $F_{3}F_{3}F_{11}S_{16}S_{9}S_{3}$, $F_{2}F_{3}F_{3}S_{14}S_{16}S_{3}$, $F_{3}F_{8}F_{9}S_{16}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{16}S_{5}S_{5}$, $F_{3}F_{6}F_{13}S_{16}S_{9}S_{3}$, $F_{3}F_{6}F_{13}S_{14}S_{16}S_{3}$, $F_{5}F_{9}F_{14}S_{7}S_{9}S_{4}$, $F_{5}F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{8}F_{8}F_{9}S_{4}V_{11}V_{11}$, $F_{5}F_{8}F_{8}S_{2}V_{11}V_{11}$, $F_{4}F_{5}F_{9}S_{7}V_{13}V_{5}$, $F_{1}F_{5}F_{5}S_{7}V_{9}V_{4}$, $F_{4}F_{8}F_{8}S_{5}V_{11}V_{13}$, $F_{1}F_{8}F_{8}S_{5}V_{9}V_{11}$, $F_{3}F_{8}F_{9}S_{16}V_{11}V_{5}$, $F_{3}F_{5}F_{8}S_{16}V_{11}V_{4}$, $F_{3}F_{8}F_{14}S_{16}S_{9}S_{5}$, $F_{3}F_{6}F_{8}S_{14}S_{16}S_{5}$, $F_{3}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{11}F_{6}F_{9}S_{4}V_{11}V_{3}$, $F_{2}F_{5}F_{6}S_{2}V_{11}V_{3}$, $F_{8}F_{8}F_{9}S_{4}V_{11}V_{3}$, $F_{5}F_{8}F_{8}S_{2}V_{11}V_{3}$, $F_{5}F_{9}F_{14}S_{7}S_{5}S_{4}$, $F_{5}F_{5}F_{6}S_{7}S_{2}S_{5}$, $F_{3}F_{7}F_{9}S_{7}V_{1}V_{5}$, $F_{3}F_{5}F_{7}S_{7}V_{4}V_{1}$, $F_{11}F_{7}F_{8}S_{5}V_{11}V_{1}$, $F_{2}F_{7}F_{8}S_{5}V_{11}V_{1}$, $F_{5}F_{7}F_{13}S_{7}V_{1}V_{5}$, $F_{5}F_{7}F_{13}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{4}S_{7}V_{13}V_{2}$, $F_{1}F_{3}F_{3}S_{7}V_{9}V_{2}$, $F_{4}F_{6}F_{14}S_{5}V_{13}V_{3}$, $F_{1}F_{6}F_{6}S_{5}V_{9}V_{3}$, $F_{4}F_{5}F_{9}S_{7}V_{13}V_{2}$, $F_{1}F_{5}F_{5}S_{7}V_{9}V_{2}$, $F_{3}F_{3}F_{11}S_{16}V_{11}V_{2}$, $F_{2}F_{3}F_{3}S_{16}V_{11}V_{2}$, $F_{3}F_{8}F_{9}S_{16}V_{3}V_{5}$, $F_{3}F_{5}F_{8}S_{16}V_{3}V_{4}$, $F_{3}F_{8}F_{14}S_{16}S_{5}S_{5}$, $F_{3}F_{6}F_{8}S_{16}S_{5}S_{5}$, $F_{3}F_{6}F_{13}S_{16}V_{3}V_{5}$, $F_{3}F_{6}F_{13}S_{16}V_{3}V_{4}$, $F_{3}F_{8}F_{9}S_{16}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{16}V_{11}V_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{11}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{11}$, $F_{11}F_{6}F_{9}S_{9}S_{4}V_{3}$, $F_{2}F_{5}F_{6}S_{14}S_{2}V_{3}$, $F_{5}F_{9}F_{14}S_{9}S_{4}V_{3}$, $F_{5}F_{5}F_{6}S_{14}S_{2}V_{3}$, $F_{8}F_{8}F_{9}S_{5}S_{4}V_{11}$, $F_{5}F_{8}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{7}F_{9}V_{11}V_{1}V_{5}$, $F_{3}F_{5}F_{7}V_{11}V_{4}V_{1}$, $F_{11}F_{7}F_{8}S_{9}S_{5}V_{1}$, $F_{2}F_{7}F_{8}S_{14}S_{5}V_{1}$, $F_{7}F_{8}F_{14}S_{9}S_{5}V_{1}$, $F_{6}F_{7}F_{8}S_{14}S_{5}V_{1}$, $F_{7}F_{8}F_{14}V_{11}V_{1}V_{5}$, $F_{6}F_{7}F_{8}V_{11}V_{4}V_{1}$, $F_{3}F_{3}F_{4}V_{11}V_{13}V_{2}$, $F_{1}F_{3}F_{3}V_{9}V_{11}V_{2}$, $F_{4}F_{5}F_{9}V_{13}V_{3}V_{5}$, $F_{1}F_{5}F_{5}V_{9}V_{3}V_{4}$, $F_{4}F_{8}F_{8}S_{5}S_{5}V_{13}$, $F_{1}F_{8}F_{8}S_{5}S_{5}V_{9}$, $F_{4}F_{6}F_{14}V_{13}V_{3}V_{5}$, $F_{1}F_{6}F_{6}V_{9}V_{3}V_{4}$, $F_{4}F_{8}F_{8}V_{11}V_{13}V_{2}$, $F_{1}F_{8}F_{8}V_{9}V_{11}V_{2}$, $F_{3}F_{3}F_{11}S_{16}S_{9}V_{2}$, $F_{2}F_{3}F_{3}S_{14}S_{16}V_{2}$, $F_{3}F_{8}F_{9}S_{16}S_{5}V_{5}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{4}$, $F_{3}F_{8}F_{14}S_{16}S_{5}V_{5}$, $F_{3}F_{6}F_{8}S_{16}S_{5}V_{4}$, $F_{3}F_{8}F_{14}S_{16}S_{9}V_{2}$, $F_{3}F_{6}F_{8}S_{14}S_{16}V_{2}$, $F_{3}F_{8}F_{9}S_{7}S_{3}S_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{2}S_{3}$, $F_{8}F_{8}F_{9}S_{4}V_{3}V_{3}$, $F_{5}F_{8}F_{8}S_{2}V_{3}V_{3}$, $F_{3}F_{7}F_{9}S_{7}V_{1}V_{2}$, $F_{3}F_{5}F_{7}S_{7}V_{1}V_{2}$, $F_{7}F_{8}F_{14}S_{5}V_{3}V_{1}$, $F_{6}F_{7}F_{8}S_{5}V_{3}V_{1}$, $F_{3}F_{8}F_{9}S_{16}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{16}V_{3}V_{2}$, $F_{3}F_{8}F_{14}S_{16}S_{3}S_{5}$, $F_{3}F_{6}F_{8}S_{16}S_{3}S_{5}$, $F_{3}F_{8}F_{9}S_{3}S_{4}V_{11}$, $F_{3}F_{5}F_{8}S_{2}S_{3}V_{11}$, $F_{5}F_{9}F_{14}S_{5}S_{4}V_{3}$, $F_{5}F_{5}F_{6}S_{2}S_{5}V_{3}$, $F_{8}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{5}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{11}F_{6}F_{9}S_{3}S_{4}V_{11}$, $F_{2}F_{5}F_{6}S_{2}S_{3}V_{11}$, $F_{3}F_{7}F_{9}V_{11}V_{1}V_{2}$, $F_{3}F_{5}F_{7}V_{11}V_{1}V_{2}$, $F_{5}F_{7}F_{13}V_{3}V_{1}V_{5}$, $F_{5}F_{7}F_{13}V_{3}V_{4}V_{1}$, $F_{7}F_{8}F_{14}S_{5}S_{5}V_{1}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{1}$, $F_{7}F_{8}F_{14}V_{3}V_{1}V_{5}$, $F_{6}F_{7}F_{8}V_{3}V_{4}V_{1}$, $F_{11}F_{7}F_{8}V_{11}V_{1}V_{2}$, $F_{2}F_{7}F_{8}V_{11}V_{1}V_{2}$, $F_{4}F_{5}F_{9}V_{13}V_{3}V_{2}$, $F_{1}F_{5}F_{5}V_{9}V_{3}V_{2}$, $F_{4}F_{6}F_{14}S_{3}S_{5}V_{13}$, $F_{1}F_{6}F_{6}S_{3}S_{5}V_{9}$, $F_{4}F_{8}F_{8}S_{3}S_{5}V_{13}$, $F_{1}F_{8}F_{8}S_{3}S_{5}V_{9}$, $F_{4}F_{8}F_{8}V_{13}V_{3}V_{2}$, $F_{1}F_{8}F_{8}V_{9}V_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{16}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{2}$, $F_{3}F_{6}F_{13}S_{16}S_{3}V_{5}$, $F_{3}F_{6}F_{13}S_{16}S_{3}V_{4}$, $F_{3}F_{8}F_{14}S_{16}S_{3}V_{5}$, $F_{3}F_{6}F_{8}S_{16}S_{3}V_{4}$, $F_{3}F_{8}F_{14}S_{16}S_{5}V_{2}$, $F_{3}F_{6}F_{8}S_{16}S_{5}V_{2}$, $F_{11}F_{6}F_{9}S_{9}S_{3}S_{4}$, $F_{2}F_{5}F_{6}S_{14}S_{2}S_{3}$, $F_{8}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{5}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{11}F_{7}F_{8}S_{9}V_{1}V_{2}$, $F_{2}F_{7}F_{8}S_{14}V_{1}V_{2}$, $F_{7}F_{8}F_{14}S_{5}V_{1}V_{5}$, $F_{6}F_{7}F_{8}S_{5}V_{4}V_{1}$, $F_{4}F_{8}F_{8}S_{5}V_{13}V_{2}$, $F_{1}F_{8}F_{8}S_{5}V_{9}V_{2}$, $F_{4}F_{6}F_{14}S_{3}V_{13}V_{5}$, $F_{1}F_{6}F_{6}S_{3}V_{9}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{4}$} {{$F_{1}F_{5}F_{6}S_{7}S_{7}S_{2}$, $F_{3}F_{6}F_{8}S_{7}V_{11}V_{1}$, $F_{3}F_{5}F_{13}S_{7}V_{11}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{3}F_{5}S_{7}V_{4}V_{1}$, $F_{3}F_{5}F_{13}S_{7}V_{4}V_{1}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{11}$, $F_{1}F_{1}F_{5}S_{7}S_{2}V_{4}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{1}F_{3}F_{7}S_{7}S_{6}V_{1}$, $F_{3}F_{3}F_{5}V_{11}V_{4}V_{1}$, $F_{3}F_{6}F_{8}V_{11}V_{4}V_{1}$, $F_{3}F_{5}F_{13}S_{7}S_{6}V_{1}$, $F_{3}F_{6}F_{7}S_{7}S_{7}S_{6}$, $F_{3}F_{3}F_{5}S_{7}V_{3}V_{1}$, $F_{3}F_{6}F_{8}S_{7}V_{3}V_{1}$, $F_{1}F_{7}F_{13}S_{7}S_{6}V_{11}$, $F_{3}F_{6}F_{7}S_{7}S_{6}V_{11}$, $F_{1}F_{1}F_{5}S_{7}S_{2}V_{3}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{3}$, $F_{1}F_{3}F_{7}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{5}V_{11}V_{3}V_{1}$, $F_{3}F_{5}F_{13}V_{11}V_{3}V_{1}$, $F_{3}F_{6}F_{8}S_{7}S_{5}V_{1}$, $F_{1}F_{7}F_{13}S_{7}S_{6}V_{4}$, $F_{3}F_{6}F_{7}S_{7}S_{6}V_{4}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{7}S_{7}S_{2}V_{1}$, $F_{3}F_{6}F_{8}V_{3}V_{4}V_{1}$, $F_{3}F_{5}F_{13}V_{3}V_{4}V_{1}$, $F_{3}F_{3}F_{5}S_{7}S_{2}V_{1}$, $F_{1}F_{7}F_{13}S_{7}S_{6}S_{6}$, $F_{3}F_{6}F_{7}S_{6}V_{11}V_{4}$, $F_{1}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{3}$, $F_{1}F_{1}F_{5}S_{7}S_{2}S_{2}$, $F_{1}F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{3}F_{3}F_{5}S_{2}V_{11}V_{1}$, $F_{3}F_{6}F_{8}S_{5}V_{4}V_{1}$, $F_{3}F_{5}F_{13}S_{6}V_{3}V_{1}$, $F_{1}F_{5}F_{5}S_{7}S_{7}S_{3}$, $F_{3}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{5}F_{7}S_{7}S_{7}S_{5}$, $F_{3}F_{3}F_{6}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{5}F_{7}S_{7}S_{5}V_{11}$, $F_{1}F_{1}F_{6}S_{7}S_{3}V_{3}$, $F_{1}F_{5}F_{5}S_{7}S_{3}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{6}V_{11}V_{3}V_{2}$, $F_{3}F_{5}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{7}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{3}F_{6}S_{7}S_{3}V_{2}$, $F_{1}F_{7}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{7}S_{5}V_{11}V_{3}$, $F_{1}F_{1}F_{6}S_{7}S_{3}S_{3}$, $F_{1}F_{5}F_{5}S_{3}V_{3}V_{3}$, $F_{3}F_{3}F_{6}S_{3}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{3}$, $F_{3}F_{5}F_{5}S_{7}V_{9}V_{4}$, $F_{5}F_{6}F_{7}S_{7}S_{7}S_{2}$, $F_{3}F_{6}F_{6}S_{7}V_{9}V_{3}$, $F_{3}F_{5}F_{5}S_{7}V_{9}V_{3}$, $F_{1}F_{5}F_{7}S_{7}S_{2}V_{4}$, $F_{5}F_{6}F_{7}S_{7}S_{2}V_{4}$, $F_{1}F_{6}F_{8}S_{7}S_{3}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{3}V_{3}$, $F_{1}F_{1}F_{3}S_{7}S_{2}V_{9}$, $F_{3}F_{6}F_{6}V_{9}V_{3}V_{4}$, $F_{3}F_{5}F_{5}V_{9}V_{3}V_{4}$, $F_{3}F_{5}F_{5}S_{7}S_{2}V_{9}$, $F_{1}F_{5}F_{7}S_{7}S_{2}V_{3}$, $F_{5}F_{6}F_{7}S_{7}S_{2}V_{3}$, $F_{1}F_{1}F_{3}S_{7}S_{3}V_{9}$, $F_{3}F_{5}F_{5}V_{9}V_{3}V_{3}$, $F_{3}F_{6}F_{6}S_{7}S_{3}V_{9}$, $F_{1}F_{5}F_{7}S_{7}S_{2}S_{2}$, $F_{5}F_{6}F_{7}S_{2}V_{3}V_{4}$, $F_{1}F_{6}F_{8}S_{7}S_{3}S_{3}$, $F_{5}F_{5}F_{8}S_{3}V_{3}V_{3}$, $F_{3}F_{6}F_{6}S_{3}V_{9}V_{4}$, $F_{3}F_{5}F_{5}S_{2}V_{9}V_{3}$, $F_{5}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{5}F_{5}S_{7}V_{9}V_{4}$, $F_{3}F_{5}F_{7}S_{7}S_{16}S_{6}$, $F_{3}F_{5}F_{8}S_{16}V_{11}V_{4}$, $F_{6}F_{7}F_{8}S_{7}V_{11}V_{1}$, $F_{5}F_{7}F_{13}S_{7}V_{11}V_{1}$, $F_{1}F_{6}F_{6}S_{7}V_{9}V_{3}$, $F_{1}F_{5}F_{5}S_{7}V_{9}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{6}F_{13}S_{16}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{16}V_{11}V_{3}$, $F_{3}F_{5}F_{7}S_{7}S_{16}S_{5}$, $F_{3}F_{5}F_{7}S_{7}V_{4}V_{1}$, $F_{5}F_{7}F_{13}S_{7}V_{4}V_{1}$, $F_{3}F_{6}F_{8}S_{7}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{3}S_{7}S_{16}S_{2}$, $F_{3}F_{6}F_{13}S_{16}V_{3}V_{4}$, $F_{3}F_{5}F_{8}S_{16}V_{3}V_{4}$, $F_{3}F_{5}F_{7}S_{7}S_{16}S_{2}$, $F_{1}F_{7}F_{7}S_{7}S_{6}V_{1}$, $F_{3}F_{5}F_{7}V_{11}V_{4}V_{1}$, $F_{6}F_{7}F_{8}V_{11}V_{4}V_{1}$, $F_{5}F_{7}F_{13}S_{7}S_{6}V_{1}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{6}F_{8}V_{11}V_{3}V_{2}$, $F_{5}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{1}F_{1}S_{7}S_{2}V_{9}$, $F_{1}F_{6}F_{6}V_{9}V_{3}V_{4}$, $F_{1}F_{5}F_{5}V_{9}V_{3}V_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{9}$, $F_{1}F_{3}F_{3}S_{16}S_{2}V_{11}$, $F_{3}F_{6}F_{8}S_{16}S_{5}V_{4}$, $F_{3}F_{6}F_{13}S_{16}S_{6}V_{3}$, $F_{3}F_{5}F_{7}S_{16}S_{6}V_{3}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{4}$, $F_{3}F_{5}F_{8}S_{16}S_{2}V_{11}$, $F_{3}F_{5}F_{7}S_{7}V_{3}V_{1}$, $F_{6}F_{7}F_{8}S_{7}V_{3}V_{1}$, $F_{1}F_{3}F_{3}S_{7}S_{16}S_{3}$, $F_{3}F_{5}F_{8}S_{16}V_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{16}S_{3}$, $F_{1}F_{7}F_{7}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{7}V_{11}V_{3}V_{1}$, $F_{5}F_{7}F_{13}V_{11}V_{3}V_{1}$, $F_{6}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{1}F_{1}F_{1}S_{7}S_{3}V_{9}$, $F_{1}F_{5}F_{5}V_{9}V_{3}V_{3}$, $F_{1}F_{6}F_{6}S_{7}S_{3}V_{9}$, $F_{1}F_{3}F_{3}S_{16}S_{3}V_{11}$, $F_{3}F_{5}F_{7}S_{16}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{3}F_{6}F_{13}S_{16}S_{3}V_{11}$, $F_{1}F_{7}F_{7}S_{7}S_{2}V_{1}$, $F_{6}F_{7}F_{8}V_{3}V_{4}V_{1}$, $F_{5}F_{7}F_{13}V_{3}V_{4}V_{1}$, $F_{3}F_{5}F_{7}S_{7}S_{2}V_{1}$, $F_{1}F_{8}F_{8}S_{7}S_{3}V_{2}$, $F_{5}F_{8}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{6}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{6}F_{8}S_{16}S_{3}V_{4}$, $F_{3}F_{5}F_{7}S_{16}S_{2}V_{3}$, $F_{3}F_{5}F_{8}S_{16}S_{2}V_{3}$, $F_{3}F_{6}F_{13}S_{16}S_{3}V_{4}$, $F_{3}F_{5}F_{7}S_{2}V_{11}V_{1}$, $F_{6}F_{7}F_{8}S_{5}V_{4}V_{1}$, $F_{5}F_{7}F_{13}S_{6}V_{3}V_{1}$, $F_{3}F_{6}F_{8}S_{3}V_{11}V_{2}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{6}F_{6}S_{3}V_{9}V_{4}$, $F_{1}F_{5}F_{5}S_{2}V_{9}V_{3}$, $F_{3}F_{6}F_{13}S_{16}S_{3}S_{6}$, $F_{3}F_{5}F_{8}S_{16}S_{2}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{5}$} {{$F_{2}F_{5}F_{5}S_{7}S_{7}S_{3}$, $F_{3}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{3}F_{6}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{11}$, $F_{1}F_{2}F_{6}S_{7}S_{3}V_{3}$, $F_{2}F_{5}F_{5}S_{7}S_{3}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{6}V_{11}V_{3}V_{2}$, $F_{3}F_{5}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{3}F_{6}S_{7}S_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{3}$, $F_{1}F_{2}F_{6}S_{7}S_{3}S_{3}$, $F_{2}F_{5}F_{5}S_{3}V_{3}V_{3}$, $F_{3}F_{3}F_{6}S_{3}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{3}$, $F_{3}F_{5}F_{6}S_{7}V_{10}V_{3}$, $F_{1}F_{6}F_{8}S_{7}S_{3}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{3}V_{3}$, $F_{1}F_{2}F_{3}S_{7}S_{3}V_{10}$, $F_{3}F_{5}F_{6}V_{10}V_{3}V_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{3}V_{10}$, $F_{1}F_{6}F_{8}S_{7}S_{3}S_{3}$, $F_{5}F_{5}F_{8}S_{3}V_{3}V_{3}$, $F_{3}F_{5}F_{6}S_{3}V_{10}V_{3}$, $F_{5}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{2}F_{5}F_{6}S_{7}V_{10}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{6}F_{8}S_{16}V_{11}V_{3}$, $F_{3}F_{6}F_{8}S_{7}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{2}F_{3}F_{3}S_{7}S_{16}S_{3}$, $F_{3}F_{6}F_{8}S_{16}V_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{16}S_{3}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{6}F_{8}V_{11}V_{3}V_{2}$, $F_{5}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{2}F_{2}S_{7}S_{3}V_{10}$, $F_{2}F_{5}F_{6}V_{10}V_{3}V_{3}$, $F_{2}F_{5}F_{6}S_{7}S_{3}V_{10}$, $F_{2}F_{3}F_{3}S_{16}S_{3}V_{11}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{16}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{16}S_{3}V_{11}$, $F_{1}F_{8}F_{8}S_{7}S_{3}V_{2}$, $F_{5}F_{8}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{6}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{16}S_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{16}S_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{3}V_{11}V_{2}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{2}F_{5}F_{6}S_{3}V_{10}V_{3}$, $F_{3}F_{6}F_{8}S_{16}S_{3}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{6}$} {{$F_{3}F_{5}F_{5}S_{7}S_{7}S_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{2}F_{5}F_{7}S_{7}S_{7}V_{4}$, $F_{2}F_{3}F_{6}S_{7}S_{2}V_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{2}V_{3}$, $F_{1}F_{6}F_{7}S_{7}S_{14}V_{4}$, $F_{2}F_{5}F_{7}S_{7}S_{14}V_{4}$, $F_{1}F_{3}F_{6}S_{7}S_{3}V_{3}$, $F_{3}F_{5}F_{5}S_{7}S_{3}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{4}$, $F_{2}F_{3}F_{6}S_{14}S_{2}V_{3}$, $F_{3}F_{5}F_{6}S_{14}S_{2}V_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{1}F_{6}F_{7}S_{7}V_{3}V_{4}$, $F_{2}F_{5}F_{7}S_{7}V_{3}V_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{2}S_{3}$, $F_{3}F_{5}F_{6}S_{2}V_{3}V_{3}$, $F_{2}F_{3}F_{6}S_{7}S_{2}S_{3}$, $F_{1}F_{6}F_{7}S_{7}V_{4}V_{4}$, $F_{2}F_{5}F_{7}S_{14}V_{3}V_{4}$, $F_{1}F_{3}F_{6}S_{7}S_{3}S_{3}$, $F_{3}F_{5}F_{5}S_{3}V_{3}V_{3}$, $F_{2}F_{3}F_{6}S_{14}S_{2}S_{3}$, $F_{3}F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{5}F_{13}S_{7}S_{14}V_{1}$, $F_{3}F_{6}F_{8}S_{7}S_{14}V_{1}$, $F_{2}F_{7}F_{8}S_{7}S_{7}S_{6}$, $F_{2}F_{3}F_{8}S_{7}V_{3}V_{1}$, $F_{3}F_{6}F_{8}S_{7}V_{3}V_{1}$, $F_{1}F_{7}F_{13}S_{7}S_{14}S_{6}$, $F_{2}F_{7}F_{8}S_{7}S_{14}S_{6}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{7}S_{7}V_{4}V_{1}$, $F_{2}F_{3}F_{8}S_{14}V_{3}V_{1}$, $F_{3}F_{5}F_{13}S_{14}V_{3}V_{1}$, $F_{3}F_{6}F_{8}S_{7}V_{4}V_{1}$, $F_{2}F_{5}F_{5}S_{7}S_{7}V_{4}$, $F_{2}F_{3}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{13}S_{7}S_{5}V_{1}$, $F_{1}F_{5}F_{6}S_{7}S_{14}V_{4}$, $F_{2}F_{5}F_{5}S_{7}S_{14}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{3}F_{7}S_{7}S_{6}V_{1}$, $F_{2}F_{3}F_{8}S_{14}S_{5}V_{1}$, $F_{3}F_{6}F_{8}S_{14}S_{5}V_{1}$, $F_{3}F_{5}F_{13}S_{7}S_{6}V_{1}$, $F_{1}F_{5}F_{6}S_{7}V_{3}V_{4}$, $F_{2}F_{5}F_{5}S_{7}V_{3}V_{4}$, $F_{1}F_{7}F_{13}S_{7}S_{5}S_{6}$, $F_{2}F_{7}F_{8}S_{7}S_{5}S_{6}$, $F_{1}F_{3}F_{7}S_{7}V_{1}V_{2}$, $F_{3}F_{5}F_{13}S_{5}V_{3}V_{1}$, $F_{3}F_{6}F_{8}S_{5}V_{3}V_{1}$, $F_{2}F_{3}F_{8}S_{7}V_{1}V_{2}$, $F_{1}F_{5}F_{6}S_{7}V_{4}V_{4}$, $F_{2}F_{5}F_{5}S_{14}V_{3}V_{4}$, $F_{1}F_{7}F_{13}S_{7}S_{6}S_{6}$, $F_{2}F_{7}F_{8}S_{14}S_{5}S_{6}$, $F_{1}F_{3}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{2}F_{3}F_{8}S_{14}V_{1}V_{2}$, $F_{3}F_{5}F_{13}S_{6}V_{3}V_{1}$, $F_{3}F_{6}F_{8}S_{5}V_{4}V_{1}$, $F_{5}F_{7}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{16}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{16}V_{3}$, $F_{1}F_{7}F_{8}S_{7}V_{3}V_{2}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{3}S_{7}S_{16}S_{3}$, $F_{3}F_{5}F_{8}S_{16}V_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{16}S_{3}$, $F_{5}F_{5}F_{5}S_{7}S_{7}S_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{5}F_{6}S_{7}S_{3}V_{3}$, $F_{5}F_{5}F_{5}S_{7}S_{3}V_{3}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{2}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{3}F_{3}S_{7}S_{16}V_{2}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{16}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{16}V_{2}$, $F_{1}F_{5}F_{6}S_{7}S_{3}S_{3}$, $F_{5}F_{5}F_{5}S_{3}V_{3}V_{3}$, $F_{1}F_{7}F_{8}S_{7}V_{2}V_{2}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{16}V_{3}V_{2}$, $F_{3}F_{6}F_{8}S_{16}S_{3}S_{5}$, $F_{5}F_{7}F_{13}S_{7}S_{14}V_{1}$, $F_{6}F_{7}F_{8}S_{7}S_{14}V_{1}$, $F_{3}F_{5}F_{7}S_{7}S_{16}V_{4}$, $F_{3}F_{6}F_{8}S_{14}S_{16}V_{3}$, $F_{3}F_{6}F_{13}S_{14}S_{16}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{16}V_{4}$, $F_{2}F_{7}F_{8}S_{7}V_{3}V_{1}$, $F_{6}F_{7}F_{8}S_{7}V_{3}V_{1}$, $F_{2}F_{3}F_{3}S_{7}S_{16}S_{3}$, $F_{3}F_{6}F_{8}S_{16}V_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{16}S_{3}$, $F_{1}F_{7}F_{7}S_{7}V_{4}V_{1}$, $F_{2}F_{7}F_{8}S_{14}V_{3}V_{1}$, $F_{5}F_{7}F_{13}S_{14}V_{3}V_{1}$, $F_{6}F_{7}F_{8}S_{7}V_{4}V_{1}$, $F_{2}F_{3}F_{3}S_{14}S_{16}S_{3}$, $F_{3}F_{5}F_{7}S_{16}V_{3}V_{4}$, $F_{3}F_{6}F_{8}S_{16}V_{3}V_{4}$, $F_{3}F_{6}F_{13}S_{14}S_{16}S_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{3}F_{5}F_{7}S_{7}S_{16}S_{6}$, $F_{3}F_{6}F_{8}S_{14}S_{16}S_{5}$, $F_{2}F_{5}F_{6}S_{7}S_{2}V_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{2}V_{3}$, $F_{2}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{5}F_{7}F_{13}S_{7}S_{5}V_{1}$, $F_{2}F_{3}F_{3}S_{7}S_{16}V_{2}$, $F_{3}F_{6}F_{13}S_{16}S_{5}V_{3}$, $F_{3}F_{5}F_{7}S_{7}S_{16}V_{2}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{4}$, $F_{2}F_{5}F_{6}S_{14}S_{2}V_{3}$, $F_{5}F_{5}F_{6}S_{14}S_{2}V_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{1}F_{7}F_{7}S_{7}S_{6}V_{1}$, $F_{2}F_{7}F_{8}S_{14}S_{5}V_{1}$, $F_{6}F_{7}F_{8}S_{14}S_{5}V_{1}$, $F_{5}F_{7}F_{13}S_{7}S_{6}V_{1}$, $F_{2}F_{3}F_{3}S_{14}S_{16}V_{2}$, $F_{3}F_{5}F_{7}S_{16}S_{6}V_{3}$, $F_{3}F_{6}F_{8}S_{16}S_{5}V_{4}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{4}$, $F_{3}F_{6}F_{13}S_{16}S_{6}V_{3}$, $F_{3}F_{6}F_{8}S_{14}S_{16}V_{2}$, $F_{1}F_{5}F_{5}S_{7}S_{2}S_{3}$, $F_{5}F_{5}F_{6}S_{2}V_{3}V_{3}$, $F_{2}F_{5}F_{6}S_{7}S_{2}S_{3}$, $F_{1}F_{7}F_{7}S_{7}V_{1}V_{2}$, $F_{5}F_{7}F_{13}S_{5}V_{3}V_{1}$, $F_{6}F_{7}F_{8}S_{5}V_{3}V_{1}$, $F_{2}F_{7}F_{8}S_{7}V_{1}V_{2}$, $F_{3}F_{5}F_{7}S_{16}V_{3}V_{2}$, $F_{3}F_{6}F_{13}S_{16}S_{3}S_{5}$, $F_{3}F_{5}F_{8}S_{16}S_{3}S_{5}$, $F_{3}F_{6}F_{8}S_{16}V_{3}V_{2}$, $F_{2}F_{5}F_{6}S_{14}S_{2}S_{3}$, $F_{5}F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{2}F_{7}F_{8}S_{14}V_{1}V_{2}$, $F_{5}F_{7}F_{13}S_{6}V_{3}V_{1}$, $F_{6}F_{7}F_{8}S_{5}V_{4}V_{1}$, $F_{3}F_{6}F_{8}S_{16}V_{4}V_{2}$, $F_{3}F_{6}F_{13}S_{16}S_{3}S_{6}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{7}$} {{$F_{4}F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{5}F_{14}S_{7}S_{4}V_{11}$, $F_{3}F_{5}F_{6}S_{7}S_{2}V_{11}$, $F_{3}F_{8}F_{8}S_{7}S_{4}V_{11}$, $F_{3}F_{8}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{7}F_{8}S_{7}S_{7}V_{5}$, $F_{3}F_{7}F_{8}S_{7}S_{7}V_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{4}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{4}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{2}V_{3}$, $F_{1}F_{7}F_{14}S_{7}V_{11}V_{5}$, $F_{1}F_{6}F_{7}S_{7}V_{11}V_{4}$, $F_{3}F_{7}F_{8}S_{7}V_{11}V_{5}$, $F_{3}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{1}F_{4}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{1}F_{8}S_{7}V_{3}V_{2}$, $F_{4}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{8}S_{4}V_{11}V_{3}$, $F_{3}F_{3}F_{8}S_{2}V_{11}V_{3}$, $F_{3}F_{5}F_{14}S_{4}V_{11}V_{3}$, $F_{3}F_{5}F_{6}S_{2}V_{11}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{5}F_{9}S_{7}S_{7}S_{5}$, $F_{3}F_{5}F_{5}S_{7}S_{7}S_{5}$, $F_{3}F_{3}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{5}F_{14}S_{7}S_{5}S_{4}$, $F_{3}F_{5}F_{6}S_{7}S_{2}S_{5}$, $F_{1}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{5}F_{9}S_{7}S_{5}V_{11}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{11}$, $F_{1}F_{4}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{1}F_{8}S_{7}S_{5}V_{2}$, $F_{4}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{3}F_{9}S_{7}S_{4}V_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{8}S_{5}S_{4}V_{11}$, $F_{3}F_{3}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{8}F_{8}S_{5}S_{4}V_{11}$, $F_{3}F_{8}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{5}F_{14}S_{7}S_{4}V_{5}$, $F_{3}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{1}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{9}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{3}$, $F_{1}F_{7}F_{14}S_{7}S_{5}V_{5}$, $F_{1}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{3}F_{7}F_{8}S_{7}S_{5}V_{5}$, $F_{3}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{3}F_{9}S_{7}S_{4}V_{2}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{2}$, $F_{3}F_{5}F_{14}S_{5}S_{4}V_{3}$, $F_{3}F_{5}F_{6}S_{2}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{5}S_{4}V_{3}$, $F_{3}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{4}V_{2}$, $F_{3}F_{3}F_{8}S_{7}S_{2}V_{2}$, $F_{1}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{9}S_{5}V_{11}V_{3}$, $F_{3}F_{5}F_{5}S_{5}V_{11}V_{3}$, $F_{1}F_{7}F_{14}S_{7}V_{5}V_{5}$, $F_{1}F_{6}F_{7}S_{7}V_{4}V_{4}$, $F_{3}F_{7}F_{8}S_{5}V_{11}V_{5}$, $F_{3}F_{7}F_{8}S_{5}V_{11}V_{4}$, $F_{1}F_{4}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{1}F_{8}S_{7}V_{2}V_{2}$, $F_{4}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{4}V_{11}V_{2}$, $F_{3}F_{3}F_{8}S_{2}V_{11}V_{2}$, $F_{3}F_{5}F_{14}S_{4}V_{3}V_{5}$, $F_{3}F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{5}S_{5}S_{4}$, $F_{3}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{4}F_{8}F_{8}S_{7}S_{7}S_{4}$, $F_{1}F_{8}F_{8}S_{7}S_{7}S_{2}$, $F_{3}F_{8}F_{14}S_{7}V_{11}V_{1}$, $F_{3}F_{6}F_{8}S_{7}V_{11}V_{1}$, $F_{3}F_{8}F_{9}S_{7}S_{7}V_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{7}V_{4}$, $F_{3}F_{3}F_{9}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{5}S_{7}S_{5}V_{1}$, $F_{3}F_{8}F_{14}S_{7}S_{5}V_{1}$, $F_{3}F_{6}F_{8}S_{7}S_{5}V_{1}$, $F_{1}F_{9}F_{14}S_{7}V_{11}V_{5}$, $F_{1}F_{5}F_{6}S_{7}V_{11}V_{4}$, $F_{3}F_{8}F_{9}S_{7}V_{11}V_{5}$, $F_{3}F_{5}F_{8}S_{7}V_{11}V_{4}$, $F_{1}F_{4}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{1}F_{5}S_{7}S_{2}S_{5}$, $F_{4}F_{8}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{3}F_{7}S_{7}V_{1}V_{5}$, $F_{1}F_{3}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{9}S_{5}V_{11}V_{1}$, $F_{3}F_{3}F_{5}S_{5}V_{11}V_{1}$, $F_{3}F_{8}F_{14}S_{5}V_{11}V_{1}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{1}$, $F_{3}F_{8}F_{14}S_{7}V_{1}V_{5}$, $F_{3}F_{6}F_{8}S_{7}V_{4}V_{1}$, $F_{1}F_{9}F_{14}S_{7}S_{5}V_{5}$, $F_{1}F_{5}F_{6}S_{7}S_{5}V_{4}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{3}F_{7}S_{7}S_{4}V_{1}$, $F_{1}F_{3}F_{7}S_{7}S_{2}V_{1}$, $F_{3}F_{8}F_{14}S_{5}S_{5}V_{1}$, $F_{3}F_{6}F_{8}S_{5}S_{5}V_{1}$, $F_{3}F_{3}F_{9}S_{7}S_{4}V_{1}$, $F_{3}F_{3}F_{5}S_{7}S_{2}V_{1}$, $F_{1}F_{9}F_{14}S_{7}V_{5}V_{5}$, $F_{1}F_{5}F_{6}S_{7}V_{4}V_{4}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{5}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{4}$, $F_{1}F_{4}F_{9}S_{7}S_{4}S_{4}$, $F_{1}F_{1}F_{5}S_{7}S_{2}S_{2}$, $F_{4}F_{8}F_{8}S_{5}S_{5}S_{4}$, $F_{1}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{3}F_{9}S_{4}V_{11}V_{1}$, $F_{3}F_{3}F_{5}S_{2}V_{11}V_{1}$, $F_{3}F_{8}F_{14}S_{5}V_{1}V_{5}$, $F_{3}F_{6}F_{8}S_{5}V_{4}V_{1}$, $F_{7}F_{8}F_{8}S_{7}S_{7}S_{4}$, $F_{7}F_{8}F_{8}S_{7}S_{7}S_{2}$, $F_{3}F_{8}F_{8}S_{7}V_{13}V_{3}$, $F_{3}F_{8}F_{8}S_{7}V_{9}V_{3}$, $F_{5}F_{8}F_{9}S_{7}S_{7}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{5}F_{9}S_{7}S_{5}V_{13}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{9}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{13}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{9}$, $F_{1}F_{8}F_{9}S_{7}V_{3}V_{2}$, $F_{5}F_{8}F_{9}S_{7}V_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{7}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{7}S_{7}S_{2}S_{5}$, $F_{7}F_{8}F_{8}S_{7}S_{5}S_{4}$, $F_{7}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{3}F_{4}S_{7}V_{13}V_{2}$, $F_{1}F_{1}F_{3}S_{7}V_{9}V_{2}$, $F_{3}F_{5}F_{9}S_{5}V_{13}V_{3}$, $F_{3}F_{5}F_{5}S_{5}V_{9}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{13}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{9}V_{3}$, $F_{3}F_{8}F_{8}S_{7}V_{13}V_{2}$, $F_{3}F_{8}F_{8}S_{7}V_{9}V_{2}$, $F_{1}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{5}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{3}F_{4}S_{7}S_{4}V_{13}$, $F_{1}F_{1}F_{3}S_{7}S_{2}V_{9}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{13}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{9}$, $F_{3}F_{5}F_{9}S_{7}S_{4}V_{13}$, $F_{3}F_{5}F_{5}S_{7}S_{2}V_{9}$, $F_{1}F_{8}F_{9}S_{7}V_{2}V_{2}$, $F_{1}F_{5}F_{8}S_{7}V_{2}V_{2}$, $F_{5}F_{8}F_{9}S_{5}V_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{7}F_{9}S_{7}S_{4}S_{4}$, $F_{1}F_{5}F_{7}S_{7}S_{2}S_{2}$, $F_{7}F_{8}F_{8}S_{5}S_{5}S_{4}$, $F_{7}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{5}F_{9}S_{4}V_{13}V_{3}$, $F_{3}F_{5}F_{5}S_{2}V_{9}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{13}V_{2}$, $F_{3}F_{8}F_{8}S_{5}V_{9}V_{2}$, $F_{7}F_{8}F_{14}S_{7}V_{11}V_{1}$, $F_{6}F_{7}F_{8}S_{7}V_{11}V_{1}$, $F_{4}F_{8}F_{8}S_{7}V_{13}V_{3}$, $F_{1}F_{8}F_{8}S_{7}V_{9}V_{3}$, $F_{3}F_{8}F_{9}S_{7}S_{16}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{8}F_{14}S_{16}V_{11}V_{3}$, $F_{3}F_{6}F_{8}S_{16}V_{11}V_{3}$, $F_{5}F_{9}F_{14}S_{7}S_{4}V_{11}$, $F_{5}F_{5}F_{6}S_{7}S_{2}V_{11}$, $F_{8}F_{8}F_{9}S_{7}S_{4}V_{11}$, $F_{5}F_{8}F_{8}S_{7}S_{2}V_{11}$, $F_{4}F_{5}F_{9}S_{7}S_{5}V_{13}$, $F_{1}F_{5}F_{5}S_{7}S_{5}V_{9}$, $F_{4}F_{8}F_{8}S_{7}S_{5}V_{13}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{9}$, $F_{3}F_{5}F_{7}S_{7}S_{16}V_{5}$, $F_{3}F_{5}F_{7}S_{7}S_{16}V_{4}$, $F_{3}F_{8}F_{9}S_{16}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{11}$, $F_{3}F_{8}F_{14}S_{16}S_{5}V_{11}$, $F_{3}F_{6}F_{8}S_{16}S_{5}V_{11}$, $F_{3}F_{8}F_{9}S_{7}S_{16}V_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{16}V_{4}$, $F_{3}F_{8}F_{9}S_{7}S_{4}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{2}V_{3}$, $F_{8}F_{8}F_{9}S_{7}S_{4}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{7}F_{9}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{7}S_{7}S_{5}V_{1}$, $F_{7}F_{8}F_{14}S_{7}S_{5}V_{1}$, $F_{6}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{4}S_{7}S_{16}V_{2}$, $F_{1}F_{3}F_{3}S_{7}S_{16}V_{2}$, $F_{3}F_{8}F_{9}S_{16}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{3}F_{8}F_{14}S_{16}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{16}S_{5}V_{3}$, $F_{3}F_{8}F_{9}S_{7}S_{16}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{16}V_{2}$, $F_{1}F_{9}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{9}S_{4}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{2}V_{11}V_{3}$, $F_{5}F_{9}F_{14}S_{4}V_{11}V_{3}$, $F_{5}F_{5}F_{6}S_{2}V_{11}V_{3}$, $F_{8}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{7}F_{7}S_{7}V_{1}V_{5}$, $F_{1}F_{7}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{7}F_{9}S_{5}V_{11}V_{1}$, $F_{3}F_{5}F_{7}S_{5}V_{11}V_{1}$, $F_{7}F_{8}F_{14}S_{5}V_{11}V_{1}$, $F_{6}F_{7}F_{8}S_{5}V_{11}V_{1}$, $F_{7}F_{8}F_{14}S_{7}V_{1}V_{5}$, $F_{6}F_{7}F_{8}S_{7}V_{4}V_{1}$, $F_{1}F_{4}F_{4}S_{7}V_{13}V_{2}$, $F_{1}F_{1}F_{1}S_{7}V_{9}V_{2}$, $F_{4}F_{5}F_{9}S_{5}V_{13}V_{3}$, $F_{1}F_{5}F_{5}S_{5}V_{9}V_{3}$, $F_{4}F_{8}F_{8}S_{5}V_{13}V_{3}$, $F_{1}F_{8}F_{8}S_{5}V_{9}V_{3}$, $F_{4}F_{8}F_{8}S_{7}V_{13}V_{2}$, $F_{1}F_{8}F_{8}S_{7}V_{9}V_{2}$, $F_{3}F_{3}F_{4}S_{16}V_{11}V_{2}$, $F_{1}F_{3}F_{3}S_{16}V_{11}V_{2}$, $F_{3}F_{5}F_{7}S_{16}V_{3}V_{5}$, $F_{3}F_{5}F_{7}S_{16}V_{3}V_{4}$, $F_{3}F_{8}F_{9}S_{16}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{16}S_{5}S_{5}$, $F_{3}F_{8}F_{14}S_{16}V_{3}V_{5}$, $F_{3}F_{6}F_{8}S_{16}V_{3}V_{4}$, $F_{3}F_{8}F_{14}S_{16}V_{11}V_{2}$, $F_{3}F_{6}F_{8}S_{16}V_{11}V_{2}$, $F_{3}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{5}F_{9}F_{14}S_{7}S_{5}S_{4}$, $F_{5}F_{5}F_{6}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{4}S_{7}S_{16}S_{4}$, $F_{1}F_{3}F_{3}S_{7}S_{16}S_{2}$, $F_{3}F_{8}F_{14}S_{16}S_{5}S_{5}$, $F_{3}F_{6}F_{8}S_{16}S_{5}S_{5}$, $F_{3}F_{5}F_{7}S_{7}S_{16}S_{4}$, $F_{3}F_{5}F_{7}S_{7}S_{16}S_{2}$, $F_{1}F_{9}F_{9}S_{7}S_{4}V_{5}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{4}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{11}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{11}$, $F_{8}F_{8}F_{9}S_{5}S_{4}V_{11}$, $F_{5}F_{8}F_{8}S_{2}S_{5}V_{11}$, $F_{5}F_{9}F_{14}S_{7}S_{4}V_{5}$, $F_{5}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{1}F_{4}F_{4}S_{7}S_{4}V_{13}$, $F_{1}F_{1}F_{1}S_{7}S_{2}V_{9}$, $F_{4}F_{8}F_{8}S_{5}S_{5}V_{13}$, $F_{1}F_{8}F_{8}S_{5}S_{5}V_{9}$, $F_{4}F_{5}F_{9}S_{7}S_{4}V_{13}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{9}$, $F_{3}F_{3}F_{4}S_{16}S_{4}V_{11}$, $F_{1}F_{3}F_{3}S_{16}S_{2}V_{11}$, $F_{3}F_{8}F_{9}S_{16}S_{5}V_{5}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{4}$, $F_{3}F_{8}F_{14}S_{16}S_{5}V_{5}$, $F_{3}F_{6}F_{8}S_{16}S_{5}V_{4}$, $F_{3}F_{8}F_{9}S_{16}S_{4}V_{11}$, $F_{3}F_{5}F_{8}S_{16}S_{2}V_{11}$, $F_{1}F_{9}F_{9}S_{7}S_{4}V_{2}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{2}$, $F_{5}F_{9}F_{14}S_{5}S_{4}V_{3}$, $F_{5}F_{5}F_{6}S_{2}S_{5}V_{3}$, $F_{8}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{5}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{8}F_{9}S_{7}S_{4}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{2}V_{2}$, $F_{1}F_{7}F_{7}S_{7}S_{4}V_{1}$, $F_{1}F_{7}F_{7}S_{7}S_{2}V_{1}$, $F_{7}F_{8}F_{14}S_{5}S_{5}V_{1}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{1}$, $F_{3}F_{7}F_{9}S_{7}S_{4}V_{1}$, $F_{3}F_{5}F_{7}S_{7}S_{2}V_{1}$, $F_{3}F_{5}F_{7}S_{16}S_{4}V_{3}$, $F_{3}F_{5}F_{7}S_{16}S_{2}V_{3}$, $F_{3}F_{8}F_{9}S_{16}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{2}$, $F_{3}F_{8}F_{14}S_{16}S_{5}V_{2}$, $F_{3}F_{6}F_{8}S_{16}S_{5}V_{2}$, $F_{3}F_{8}F_{9}S_{16}S_{4}V_{3}$, $F_{3}F_{5}F_{8}S_{16}S_{2}V_{3}$, $F_{3}F_{8}F_{9}S_{4}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{2}V_{11}V_{2}$, $F_{5}F_{9}F_{14}S_{4}V_{3}V_{5}$, $F_{5}F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{8}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{5}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{7}F_{9}S_{4}V_{11}V_{1}$, $F_{3}F_{5}F_{7}S_{2}V_{11}V_{1}$, $F_{7}F_{8}F_{14}S_{5}V_{1}V_{5}$, $F_{6}F_{7}F_{8}S_{5}V_{4}V_{1}$, $F_{4}F_{5}F_{9}S_{4}V_{13}V_{3}$, $F_{1}F_{5}F_{5}S_{2}V_{9}V_{3}$, $F_{4}F_{8}F_{8}S_{5}V_{13}V_{2}$, $F_{1}F_{8}F_{8}S_{5}V_{9}V_{2}$, $F_{3}F_{8}F_{9}S_{16}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{16}S_{2}S_{5}$, $F_{3}F_{8}F_{14}S_{16}V_{2}V_{5}$, $F_{3}F_{6}F_{8}S_{16}V_{4}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{8}$} {{$F_{3}F_{5}F_{5}S_{7}S_{7}S_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{7}V_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{3}V_{3}$, $F_{3}F_{5}F_{5}S_{7}S_{3}V_{3}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{3}S_{3}$, $F_{3}F_{5}F_{5}S_{3}V_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{5}F_{6}S_{7}S_{7}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{5}F_{6}S_{7}V_{3}V_{3}$, $F_{1}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{16}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{16}V_{3}$, $F_{1}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{3}S_{7}S_{16}S_{3}$, $F_{3}F_{5}F_{8}S_{16}V_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{16}S_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{7}S_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{6}F_{6}S_{7}S_{3}V_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{3}V_{3}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{3}F_{3}S_{7}S_{16}V_{2}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{16}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{16}V_{2}$, $F_{1}F_{6}F_{6}S_{7}S_{3}S_{3}$, $F_{5}F_{5}F_{6}S_{3}V_{3}V_{3}$, $F_{1}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{16}V_{3}V_{2}$, $F_{3}F_{6}F_{8}S_{16}S_{3}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{9}$} {{$F_{3}F_{5}F_{6}S_{7}S_{7}S_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{7}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{4}$, $F_{3}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{1}F_{6}F_{7}S_{7}S_{7}V_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{2}V_{3}$, $F_{1}F_{6}F_{7}S_{7}V_{4}V_{4}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{2}S_{2}$, $F_{3}F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{3}F_{6}F_{8}S_{7}S_{7}V_{1}$, $F_{1}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{3}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{6}F_{8}S_{7}V_{4}V_{1}$, $F_{1}F_{5}F_{6}S_{7}S_{7}V_{4}$, $F_{1}F_{3}F_{7}S_{7}S_{5}V_{1}$, $F_{3}F_{6}F_{8}S_{7}S_{5}V_{1}$, $F_{1}F_{5}F_{6}S_{7}V_{4}V_{4}$, $F_{1}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{7}S_{7}V_{1}V_{1}$, $F_{3}F_{6}F_{8}S_{5}V_{4}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{7}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{5}F_{5}S_{7}S_{7}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{5}F_{5}S_{7}V_{3}V_{3}$, $F_{1}F_{7}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{5}F_{7}S_{7}S_{16}V_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{16}V_{4}$, $F_{6}F_{7}F_{8}S_{7}S_{7}V_{1}$, $F_{3}F_{6}F_{8}S_{7}S_{16}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{16}V_{3}$, $F_{1}F_{7}F_{7}S_{7}V_{4}V_{1}$, $F_{6}F_{7}F_{8}S_{7}V_{4}V_{1}$, $F_{1}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{3}S_{7}S_{16}S_{2}$, $F_{3}F_{6}F_{8}S_{16}V_{3}V_{4}$, $F_{3}F_{5}F_{7}S_{16}V_{3}V_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{16}S_{2}$, $F_{5}F_{5}F_{6}S_{7}S_{7}S_{2}$, $F_{3}F_{6}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{5}F_{7}S_{7}S_{16}S_{5}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{4}$, $F_{5}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{3}F_{3}S_{7}S_{16}V_{1}$, $F_{3}F_{6}F_{8}S_{16}S_{5}V_{4}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{4}$, $F_{3}F_{5}F_{7}S_{7}S_{16}V_{1}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{2}V_{3}$, $F_{1}F_{7}F_{7}S_{7}S_{5}V_{1}$, $F_{6}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{1}F_{3}F_{3}S_{7}S_{16}V_{2}$, $F_{3}F_{5}F_{7}S_{16}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{16}V_{2}$, $F_{1}F_{5}F_{5}S_{7}S_{2}S_{2}$, $F_{5}F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{1}F_{7}F_{7}S_{7}V_{1}V_{1}$, $F_{6}F_{7}F_{8}S_{5}V_{4}V_{1}$, $F_{1}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{6}F_{8}S_{16}V_{4}V_{2}$, $F_{3}F_{5}F_{7}S_{16}V_{3}V_{1}$, $F_{3}F_{5}F_{8}S_{16}S_{2}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{10}$} {{$F_{3}F_{8}F_{8}S_{7}S_{7}S_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{7}S_{2}$, $F_{1}F_{8}F_{9}S_{7}S_{7}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{3}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{9}S_{7}S_{4}S_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{2}S_{2}$, $F_{3}F_{8}F_{8}S_{5}S_{5}S_{4}$, $F_{3}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{8}F_{8}F_{9}S_{7}S_{7}S_{4}$, $F_{5}F_{8}F_{8}S_{7}S_{7}S_{2}$, $F_{3}F_{8}F_{9}S_{7}S_{16}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{9}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{2}S_{5}$, $F_{8}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{3}F_{3}S_{7}S_{16}S_{4}$, $F_{1}F_{3}F_{3}S_{7}S_{16}S_{2}$, $F_{3}F_{8}F_{9}S_{16}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{16}S_{5}S_{5}$, $F_{3}F_{8}F_{9}S_{7}S_{16}S_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{16}S_{2}$, $F_{1}F_{9}F_{9}S_{7}S_{4}S_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{2}S_{2}$, $F_{8}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{5}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{8}F_{9}S_{16}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{16}S_{2}S_{5}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 13 $(\Delta B, \Delta L)$ = (1, -5) UV completions for topology 16 (see Fig.~\ref{fig:d=13_topologies}).} 
 \label{tab:T13Top16B1L-5}
 \end{center}


==> anc/Tables_dim13/Table_dim13_Top17_B1_L-5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {13} ^{ 17 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{1}$} {{$F_{3}F_{8}S_{7}S_{16}S_{9}S_{5}$, $F_{3}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{11}F_{9}V_{11}V_{11}V_{13}V_{5}$, $F_{2}F_{5}V_{9}V_{11}V_{11}V_{4}$, $F_{10}F_{7}S_{7}S_{16}S_{9}S_{6}$, $F_{10}F_{7}S_{7}S_{14}S_{16}S_{6}$, $F_{3}F_{8}S_{16}S_{9}S_{5}V_{11}$, $F_{3}F_{8}S_{14}S_{16}S_{5}V_{11}$, $F_{11}F_{9}S_{9}V_{11}V_{13}V_{5}$, $F_{2}F_{5}S_{14}V_{9}V_{11}V_{4}$, $F_{5}F_{8}S_{7}S_{16}S_{9}S_{5}$, $F_{5}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{8}F_{9}V_{11}V_{11}V_{13}V_{5}$, $F_{5}F_{8}V_{9}V_{11}V_{11}V_{4}$, $F_{7}F_{14}S_{7}S_{16}S_{9}S_{6}$, $F_{6}F_{7}S_{7}S_{14}S_{16}S_{6}$, $F_{3}F_{14}S_{7}S_{9}S_{5}S_{4}$, $F_{3}F_{6}S_{7}S_{14}S_{2}S_{5}$, $F_{11}F_{13}V_{11}V_{12}V_{3}V_{1}$, $F_{2}F_{13}V_{11}V_{12}V_{3}V_{1}$, $F_{8}F_{9}V_{11}V_{13}V_{3}V_{5}$, $F_{5}F_{8}V_{9}V_{11}V_{3}V_{4}$, $F_{7}F_{14}S_{7}S_{16}S_{5}S_{6}$, $F_{6}F_{7}S_{7}S_{16}S_{5}S_{6}$, $F_{3}F_{14}S_{9}S_{5}S_{4}V_{11}$, $F_{3}F_{6}S_{14}S_{2}S_{5}V_{11}$, $F_{11}F_{13}S_{9}V_{12}V_{3}V_{1}$, $F_{2}F_{13}S_{14}V_{12}V_{3}V_{1}$, $F_{5}F_{8}S_{16}S_{9}S_{5}V_{3}$, $F_{5}F_{8}S_{14}S_{16}S_{5}V_{3}$, $F_{8}F_{9}S_{5}V_{11}V_{13}V_{5}$, $F_{5}F_{8}S_{5}V_{9}V_{11}V_{4}$, $F_{8}F_{8}S_{16}S_{9}S_{5}V_{11}$, $F_{8}F_{8}S_{14}S_{16}S_{5}V_{11}$, $F_{9}F_{14}S_{9}V_{11}V_{13}V_{5}$, $F_{5}F_{6}S_{14}V_{9}V_{11}V_{4}$, $F_{11}F_{14}S_{9}S_{5}S_{4}V_{11}$, $F_{2}F_{6}S_{14}S_{2}S_{5}V_{11}$, $F_{10}F_{13}S_{9}V_{12}V_{3}V_{1}$, $F_{10}F_{13}S_{14}V_{12}V_{3}V_{1}$, $F_{8}F_{8}S_{16}S_{9}S_{5}V_{3}$, $F_{8}F_{8}S_{14}S_{16}S_{5}V_{3}$, $F_{9}F_{14}S_{5}V_{11}V_{13}V_{5}$, $F_{5}F_{6}S_{5}V_{9}V_{11}V_{4}$, $F_{11}F_{14}S_{9}S_{9}S_{5}S_{4}$, $F_{2}F_{6}S_{14}S_{14}S_{2}S_{5}$, $F_{8}F_{8}S_{16}S_{9}S_{5}S_{5}$, $F_{8}F_{8}S_{14}S_{16}S_{5}S_{5}$, $F_{2}F_{5}S_{7}S_{16}S_{9}S_{3}$, $F_{2}F_{5}S_{7}S_{14}S_{16}S_{3}$, $F_{3}F_{8}V_{11}V_{11}V_{13}V_{2}$, $F_{3}F_{8}V_{9}V_{11}V_{11}V_{2}$, $F_{4}F_{14}S_{7}S_{16}S_{9}S_{4}$, $F_{1}F_{6}S_{7}S_{14}S_{16}S_{2}$, $F_{3}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{11}F_{9}V_{11}V_{3}V_{1}V_{5}$, $F_{2}F_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{3}F_{8}V_{11}V_{13}V_{3}V_{2}$, $F_{3}F_{8}V_{9}V_{11}V_{3}V_{2}$, $F_{4}F_{14}S_{7}S_{16}S_{5}S_{4}$, $F_{1}F_{6}S_{7}S_{16}S_{2}S_{5}$, $F_{3}F_{8}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{11}F_{9}S_{9}V_{3}V_{1}V_{5}$, $F_{2}F_{5}S_{14}V_{3}V_{4}V_{1}$, $F_{2}F_{5}S_{16}S_{9}S_{3}V_{3}$, $F_{2}F_{5}S_{14}S_{16}S_{3}V_{3}$, $F_{3}F_{8}S_{5}V_{11}V_{13}V_{2}$, $F_{3}F_{8}S_{5}V_{9}V_{11}V_{2}$, $F_{5}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{8}F_{9}V_{11}V_{3}V_{1}V_{5}$, $F_{5}F_{8}V_{11}V_{3}V_{4}V_{1}$, $F_{3}F_{6}V_{11}V_{13}V_{3}V_{2}$, $F_{3}F_{6}V_{9}V_{11}V_{3}V_{2}$, $F_{4}F_{8}S_{7}S_{16}S_{5}S_{4}$, $F_{1}F_{8}S_{7}S_{16}S_{2}S_{5}$, $F_{3}F_{14}S_{7}S_{9}S_{3}S_{6}$, $F_{3}F_{6}S_{7}S_{14}S_{3}S_{6}$, $F_{8}F_{9}V_{3}V_{3}V_{1}V_{5}$, $F_{5}F_{8}V_{3}V_{3}V_{4}V_{1}$, $F_{4}F_{8}S_{7}S_{16}S_{3}S_{4}$, $F_{1}F_{8}S_{7}S_{16}S_{2}S_{3}$, $F_{3}F_{14}S_{9}S_{3}S_{6}V_{11}$, $F_{3}F_{6}S_{14}S_{3}S_{6}V_{11}$, $F_{5}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{8}F_{9}S_{5}V_{3}V_{1}V_{5}$, $F_{5}F_{8}S_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{6}S_{3}V_{11}V_{13}V_{2}$, $F_{3}F_{6}S_{3}V_{9}V_{11}V_{2}$, $F_{8}F_{8}S_{5}S_{5}S_{4}V_{11}$, $F_{8}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{9}F_{14}S_{9}V_{3}V_{1}V_{5}$, $F_{5}F_{6}S_{14}V_{3}V_{4}V_{1}$, $F_{2}F_{6}S_{16}S_{9}S_{3}V_{3}$, $F_{2}F_{6}S_{14}S_{16}S_{3}V_{3}$, $F_{11}F_{14}S_{9}S_{3}S_{6}V_{11}$, $F_{2}F_{6}S_{14}S_{3}S_{6}V_{11}$, $F_{8}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{8}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{9}F_{14}S_{5}V_{3}V_{1}V_{5}$, $F_{5}F_{6}S_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{8}S_{3}V_{11}V_{13}V_{2}$, $F_{3}F_{8}S_{3}V_{9}V_{11}V_{2}$, $F_{11}F_{14}S_{9}S_{9}S_{3}S_{6}$, $F_{2}F_{6}S_{14}S_{14}S_{3}S_{6}$, $F_{8}F_{8}S_{5}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{2}F_{6}S_{16}S_{9}S_{3}S_{3}$, $F_{2}F_{6}S_{14}S_{16}S_{3}S_{3}$, $F_{3}F_{8}S_{16}S_{9}V_{11}V_{2}$, $F_{3}F_{8}S_{14}S_{16}V_{11}V_{2}$, $F_{4}F_{14}S_{9}S_{4}V_{11}V_{13}$, $F_{1}F_{6}S_{14}S_{2}V_{9}V_{11}$, $F_{11}F_{9}S_{5}S_{4}V_{11}V_{5}$, $F_{2}F_{5}S_{2}S_{5}V_{11}V_{4}$, $F_{10}F_{7}S_{9}S_{6}V_{3}V_{1}$, $F_{10}F_{7}S_{14}S_{6}V_{3}V_{1}$, $F_{3}F_{8}S_{16}S_{9}V_{3}V_{2}$, $F_{3}F_{8}S_{14}S_{16}V_{3}V_{2}$, $F_{4}F_{14}S_{5}S_{4}V_{11}V_{13}$, $F_{1}F_{6}S_{2}S_{5}V_{9}V_{11}$, $F_{11}F_{9}S_{9}S_{5}S_{4}V_{5}$, $F_{2}F_{5}S_{14}S_{2}S_{5}V_{4}$, $F_{3}F_{8}S_{16}S_{9}S_{5}V_{2}$, $F_{3}F_{8}S_{14}S_{16}S_{5}V_{2}$, $F_{8}F_{9}S_{5}S_{4}V_{11}V_{5}$, $F_{5}F_{8}S_{2}S_{5}V_{11}V_{4}$, $F_{7}F_{14}S_{9}S_{6}V_{3}V_{1}$, $F_{6}F_{7}S_{14}S_{6}V_{3}V_{1}$, $F_{3}F_{6}S_{16}S_{9}V_{3}V_{2}$, $F_{3}F_{6}S_{14}S_{16}V_{3}V_{2}$, $F_{4}F_{8}S_{5}S_{4}V_{11}V_{13}$, $F_{1}F_{8}S_{2}S_{5}V_{9}V_{11}$, $F_{11}F_{13}S_{3}S_{6}V_{11}V_{12}$, $F_{2}F_{13}S_{3}S_{6}V_{11}V_{12}$, $F_{8}F_{9}S_{5}S_{4}V_{3}V_{5}$, $F_{5}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{7}F_{14}S_{5}S_{6}V_{3}V_{1}$, $F_{6}F_{7}S_{5}S_{6}V_{3}V_{1}$, $F_{4}F_{8}S_{3}S_{4}V_{11}V_{13}$, $F_{1}F_{8}S_{2}S_{3}V_{9}V_{11}$, $F_{11}F_{13}S_{9}S_{3}S_{6}V_{12}$, $F_{2}F_{13}S_{14}S_{3}S_{6}V_{12}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{5}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{4}$, $F_{3}F_{6}S_{16}S_{9}S_{3}V_{2}$, $F_{3}F_{6}S_{14}S_{16}S_{3}V_{2}$, $F_{9}F_{14}S_{9}S_{5}S_{4}V_{5}$, $F_{5}F_{6}S_{14}S_{2}S_{5}V_{4}$, $F_{10}F_{13}S_{9}S_{3}S_{6}V_{12}$, $F_{10}F_{13}S_{14}S_{3}S_{6}V_{12}$, $F_{9}F_{14}S_{5}S_{5}S_{4}V_{5}$, $F_{5}F_{6}S_{2}S_{5}S_{5}V_{4}$, $F_{3}F_{8}S_{16}S_{9}S_{3}V_{2}$, $F_{3}F_{8}S_{14}S_{16}S_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{16}S_{9}S_{3}$, $F_{5}F_{8}S_{7}S_{14}S_{16}S_{3}$, $F_{8}F_{9}V_{11}V_{11}V_{13}V_{2}$, $F_{5}F_{8}V_{9}V_{11}V_{11}V_{2}$, $F_{7}F_{14}S_{7}S_{16}S_{9}S_{4}$, $F_{6}F_{7}S_{7}S_{14}S_{16}S_{2}$, $F_{3}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{11}F_{13}V_{11}V_{3}V_{1}V_{5}$, $F_{2}F_{13}V_{11}V_{3}V_{4}V_{1}$, $F_{8}F_{9}V_{11}V_{13}V_{3}V_{2}$, $F_{5}F_{8}V_{9}V_{11}V_{3}V_{2}$, $F_{7}F_{14}S_{7}S_{16}S_{5}S_{4}$, $F_{6}F_{7}S_{7}S_{16}S_{2}S_{5}$, $F_{3}F_{14}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{6}S_{2}S_{5}S_{5}V_{11}$, $F_{11}F_{13}S_{9}V_{3}V_{1}V_{5}$, $F_{2}F_{13}S_{14}V_{3}V_{4}V_{1}$, $F_{5}F_{8}S_{16}S_{9}S_{3}V_{3}$, $F_{5}F_{8}S_{14}S_{16}S_{3}V_{3}$, $F_{8}F_{9}S_{5}V_{11}V_{13}V_{2}$, $F_{5}F_{8}S_{5}V_{9}V_{11}V_{2}$, $F_{5}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{8}F_{13}V_{11}V_{3}V_{1}V_{5}$, $F_{8}F_{13}V_{11}V_{3}V_{4}V_{1}$, $F_{6}F_{9}V_{11}V_{13}V_{3}V_{2}$, $F_{5}F_{6}V_{9}V_{11}V_{3}V_{2}$, $F_{7}F_{8}S_{7}S_{16}S_{5}S_{4}$, $F_{7}F_{8}S_{7}S_{16}S_{2}S_{5}$, $F_{3}F_{10}S_{7}S_{9}S_{3}S_{6}$, $F_{3}F_{10}S_{7}S_{14}S_{3}S_{6}$, $F_{8}F_{13}V_{3}V_{3}V_{1}V_{5}$, $F_{8}F_{13}V_{3}V_{3}V_{4}V_{1}$, $F_{7}F_{8}S_{7}S_{16}S_{3}S_{4}$, $F_{7}F_{8}S_{7}S_{16}S_{2}S_{3}$, $F_{3}F_{10}S_{9}S_{3}S_{6}V_{11}$, $F_{3}F_{10}S_{14}S_{3}S_{6}V_{11}$, $F_{5}F_{14}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{6}S_{2}S_{5}S_{5}V_{3}$, $F_{8}F_{13}S_{5}V_{3}V_{1}V_{5}$, $F_{8}F_{13}S_{5}V_{3}V_{4}V_{1}$, $F_{6}F_{9}S_{3}V_{11}V_{13}V_{2}$, $F_{5}F_{6}S_{3}V_{9}V_{11}V_{2}$, $F_{8}F_{14}S_{5}S_{5}S_{4}V_{11}$, $F_{6}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{13}F_{14}S_{9}V_{3}V_{1}V_{5}$, $F_{6}F_{13}S_{14}V_{3}V_{4}V_{1}$, $F_{6}F_{8}S_{16}S_{9}S_{3}V_{3}$, $F_{6}F_{8}S_{14}S_{16}S_{3}V_{3}$, $F_{10}F_{11}S_{9}S_{3}S_{6}V_{11}$, $F_{2}F_{10}S_{14}S_{3}S_{6}V_{11}$, $F_{8}F_{14}S_{5}S_{5}S_{4}V_{3}$, $F_{6}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{13}F_{14}S_{5}V_{3}V_{1}V_{5}$, $F_{6}F_{13}S_{5}V_{3}V_{4}V_{1}$, $F_{8}F_{9}S_{3}V_{11}V_{13}V_{2}$, $F_{5}F_{8}S_{3}V_{9}V_{11}V_{2}$, $F_{10}F_{11}S_{9}S_{9}S_{3}S_{6}$, $F_{2}F_{10}S_{14}S_{14}S_{3}S_{6}$, $F_{8}F_{14}S_{5}S_{5}S_{5}S_{4}$, $F_{6}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{6}F_{8}S_{16}S_{9}S_{3}S_{3}$, $F_{6}F_{8}S_{14}S_{16}S_{3}S_{3}$, $F_{5}F_{8}S_{7}S_{3}S_{5}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{3}S_{5}$, $F_{8}F_{9}V_{11}V_{3}V_{1}V_{2}$, $F_{5}F_{8}V_{11}V_{3}V_{1}V_{2}$, $F_{3}F_{6}V_{10}V_{11}V_{13}V_{3}$, $F_{3}F_{6}V_{9}V_{10}V_{11}V_{3}$, $F_{4}F_{8}S_{7}S_{16}S_{16}S_{5}$, $F_{1}F_{8}S_{7}S_{16}S_{16}S_{5}$, $F_{3}F_{14}S_{7}S_{3}S_{5}S_{6}$, $F_{3}F_{6}S_{7}S_{3}S_{5}S_{6}$, $F_{8}F_{9}V_{3}V_{3}V_{1}V_{2}$, $F_{5}F_{8}V_{3}V_{3}V_{1}V_{2}$, $F_{4}F_{8}S_{7}S_{16}S_{16}S_{3}$, $F_{1}F_{8}S_{7}S_{16}S_{16}S_{3}$, $F_{3}F_{14}S_{3}S_{5}S_{6}V_{11}$, $F_{3}F_{6}S_{3}S_{5}S_{6}V_{11}$, $F_{5}F_{8}S_{3}S_{5}S_{4}V_{3}$, $F_{5}F_{8}S_{2}S_{3}S_{5}V_{3}$, $F_{8}F_{9}S_{5}V_{3}V_{1}V_{2}$, $F_{5}F_{8}S_{5}V_{3}V_{1}V_{2}$, $F_{3}F_{6}S_{3}V_{10}V_{11}V_{13}$, $F_{3}F_{6}S_{3}V_{9}V_{10}V_{11}$, $F_{5}F_{14}S_{7}S_{3}S_{5}S_{6}$, $F_{5}F_{6}S_{7}S_{3}S_{5}S_{6}$, $F_{6}F_{9}V_{3}V_{3}V_{1}V_{2}$, $F_{5}F_{6}V_{3}V_{3}V_{1}V_{2}$, $F_{2}F_{4}S_{7}S_{16}S_{16}S_{3}$, $F_{1}F_{2}S_{7}S_{16}S_{16}S_{3}$, $F_{5}F_{14}S_{3}S_{5}S_{6}V_{3}$, $F_{5}F_{6}S_{3}S_{5}S_{6}V_{3}$, $F_{6}F_{9}S_{3}V_{3}V_{1}V_{2}$, $F_{5}F_{6}S_{3}V_{3}V_{1}V_{2}$, $F_{8}F_{14}S_{3}S_{5}S_{6}V_{11}$, $F_{6}F_{8}S_{3}S_{5}S_{6}V_{11}$, $F_{6}F_{8}S_{3}S_{5}S_{4}V_{3}$, $F_{6}F_{8}S_{2}S_{3}S_{5}V_{3}$, $F_{2}F_{3}S_{3}V_{10}V_{11}V_{13}$, $F_{2}F_{3}S_{3}V_{9}V_{10}V_{11}$, $F_{8}F_{14}S_{3}S_{5}S_{6}V_{3}$, $F_{6}F_{8}S_{3}S_{5}S_{6}V_{3}$, $F_{8}F_{9}S_{3}V_{3}V_{1}V_{2}$, $F_{5}F_{8}S_{3}V_{3}V_{1}V_{2}$, $F_{8}F_{14}S_{3}S_{5}S_{5}S_{6}$, $F_{6}F_{8}S_{3}S_{5}S_{5}S_{6}$, $F_{6}F_{8}S_{3}S_{3}S_{5}S_{4}$, $F_{6}F_{8}S_{2}S_{3}S_{3}S_{5}$, $F_{8}F_{9}S_{5}S_{4}V_{11}V_{2}$, $F_{5}F_{8}S_{2}S_{5}V_{11}V_{2}$, $F_{7}F_{14}S_{9}S_{4}V_{3}V_{1}$, $F_{6}F_{7}S_{14}S_{2}V_{3}V_{1}$, $F_{3}F_{6}S_{16}S_{9}V_{10}V_{3}$, $F_{3}F_{6}S_{14}S_{16}V_{10}V_{3}$, $F_{4}F_{8}S_{16}S_{5}V_{11}V_{13}$, $F_{1}F_{8}S_{16}S_{5}V_{9}V_{11}$, $F_{11}F_{13}S_{3}S_{6}V_{11}V_{5}$, $F_{2}F_{13}S_{3}S_{6}V_{11}V_{4}$, $F_{8}F_{9}S_{5}S_{4}V_{3}V_{2}$, $F_{5}F_{8}S_{2}S_{5}V_{3}V_{2}$, $F_{7}F_{14}S_{5}S_{4}V_{3}V_{1}$, $F_{6}F_{7}S_{2}S_{5}V_{3}V_{1}$, $F_{4}F_{8}S_{16}S_{3}V_{11}V_{13}$, $F_{1}F_{8}S_{16}S_{3}V_{9}V_{11}$, $F_{11}F_{13}S_{9}S_{3}S_{6}V_{5}$, $F_{2}F_{13}S_{14}S_{3}S_{6}V_{4}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{2}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{2}$, $F_{3}F_{6}S_{16}S_{9}S_{3}V_{10}$, $F_{3}F_{6}S_{14}S_{16}S_{3}V_{10}$, $F_{8}F_{13}S_{3}S_{6}V_{11}V_{5}$, $F_{8}F_{13}S_{3}S_{6}V_{11}V_{4}$, $F_{6}F_{9}S_{5}S_{4}V_{3}V_{2}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{2}$, $F_{7}F_{8}S_{5}S_{4}V_{3}V_{1}$, $F_{7}F_{8}S_{2}S_{5}V_{3}V_{1}$, $F_{2}F_{4}S_{16}S_{3}V_{11}V_{13}$, $F_{1}F_{2}S_{16}S_{3}V_{9}V_{11}$, $F_{8}F_{13}S_{3}S_{6}V_{3}V_{5}$, $F_{8}F_{13}S_{3}S_{6}V_{3}V_{4}$, $F_{7}F_{8}S_{3}S_{4}V_{3}V_{1}$, $F_{7}F_{8}S_{2}S_{3}V_{3}V_{1}$, $F_{8}F_{13}S_{3}S_{5}S_{6}V_{5}$, $F_{8}F_{13}S_{3}S_{5}S_{6}V_{4}$, $F_{6}F_{9}S_{3}S_{5}S_{4}V_{2}$, $F_{5}F_{6}S_{2}S_{3}S_{5}V_{2}$, $F_{13}F_{14}S_{9}S_{3}S_{6}V_{5}$, $F_{6}F_{13}S_{14}S_{3}S_{6}V_{4}$, $F_{2}F_{3}S_{16}S_{9}S_{3}V_{10}$, $F_{2}F_{3}S_{14}S_{16}S_{3}V_{10}$, $F_{13}F_{14}S_{3}S_{5}S_{6}V_{5}$, $F_{6}F_{13}S_{3}S_{5}S_{6}V_{4}$, $F_{8}F_{9}S_{3}S_{5}S_{4}V_{2}$, $F_{5}F_{8}S_{2}S_{3}S_{5}V_{2}$, $F_{8}F_{8}S_{16}S_{9}V_{11}V_{2}$, $F_{8}F_{8}S_{14}S_{16}V_{11}V_{2}$, $F_{9}F_{14}S_{9}S_{4}V_{11}V_{13}$, $F_{5}F_{6}S_{14}S_{2}V_{9}V_{11}$, $F_{11}F_{14}S_{5}S_{4}V_{11}V_{5}$, $F_{2}F_{6}S_{2}S_{5}V_{11}V_{4}$, $F_{10}F_{13}S_{9}S_{6}V_{3}V_{1}$, $F_{10}F_{13}S_{14}S_{6}V_{3}V_{1}$, $F_{8}F_{8}S_{16}S_{9}V_{3}V_{2}$, $F_{8}F_{8}S_{14}S_{16}V_{3}V_{2}$, $F_{9}F_{14}S_{5}S_{4}V_{11}V_{13}$, $F_{5}F_{6}S_{2}S_{5}V_{9}V_{11}$, $F_{11}F_{14}S_{9}S_{5}S_{4}V_{5}$, $F_{2}F_{6}S_{14}S_{2}S_{5}V_{4}$, $F_{8}F_{8}S_{16}S_{9}S_{5}V_{2}$, $F_{8}F_{8}S_{14}S_{16}S_{5}V_{2}$, $F_{8}F_{14}S_{5}S_{4}V_{11}V_{5}$, $F_{6}F_{8}S_{2}S_{5}V_{11}V_{4}$, $F_{13}F_{14}S_{9}S_{6}V_{3}V_{1}$, $F_{6}F_{13}S_{14}S_{6}V_{3}V_{1}$, $F_{6}F_{8}S_{16}S_{9}V_{3}V_{2}$, $F_{6}F_{8}S_{14}S_{16}V_{3}V_{2}$, $F_{8}F_{9}S_{5}S_{4}V_{11}V_{13}$, $F_{5}F_{8}S_{2}S_{5}V_{9}V_{11}$, $F_{10}F_{11}S_{3}S_{6}V_{11}V_{12}$, $F_{2}F_{10}S_{3}S_{6}V_{11}V_{12}$, $F_{8}F_{14}S_{5}S_{4}V_{3}V_{5}$, $F_{6}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{13}F_{14}S_{5}S_{6}V_{3}V_{1}$, $F_{6}F_{13}S_{5}S_{6}V_{3}V_{1}$, $F_{8}F_{9}S_{3}S_{4}V_{11}V_{13}$, $F_{5}F_{8}S_{2}S_{3}V_{9}V_{11}$, $F_{10}F_{11}S_{9}S_{3}S_{6}V_{12}$, $F_{2}F_{10}S_{14}S_{3}S_{6}V_{12}$, $F_{8}F_{14}S_{5}S_{5}S_{4}V_{5}$, $F_{6}F_{8}S_{2}S_{5}S_{5}V_{4}$, $F_{6}F_{8}S_{16}S_{9}S_{3}V_{2}$, $F_{6}F_{8}S_{14}S_{16}S_{3}V_{2}$, $F_{14}F_{14}S_{9}S_{5}S_{4}V_{5}$, $F_{6}F_{6}S_{14}S_{2}S_{5}V_{4}$, $F_{10}F_{10}S_{9}S_{3}S_{6}V_{12}$, $F_{10}F_{10}S_{14}S_{3}S_{6}V_{12}$, $F_{14}F_{14}S_{5}S_{5}S_{4}V_{5}$, $F_{6}F_{6}S_{2}S_{5}S_{5}V_{4}$, $F_{8}F_{8}S_{16}S_{9}S_{3}V_{2}$, $F_{8}F_{8}S_{14}S_{16}S_{3}V_{2}$, $F_{8}F_{8}S_{5}S_{4}V_{11}V_{2}$, $F_{8}F_{8}S_{2}S_{5}V_{11}V_{2}$, $F_{9}F_{14}S_{9}S_{4}V_{3}V_{1}$, $F_{5}F_{6}S_{14}S_{2}V_{3}V_{1}$, $F_{2}F_{6}S_{16}S_{9}V_{10}V_{3}$, $F_{2}F_{6}S_{14}S_{16}V_{10}V_{3}$, $F_{3}F_{8}S_{16}S_{5}V_{11}V_{13}$, $F_{3}F_{8}S_{16}S_{5}V_{9}V_{11}$, $F_{11}F_{14}S_{3}S_{6}V_{11}V_{5}$, $F_{2}F_{6}S_{3}S_{6}V_{11}V_{4}$, $F_{8}F_{8}S_{5}S_{4}V_{3}V_{2}$, $F_{8}F_{8}S_{2}S_{5}V_{3}V_{2}$, $F_{9}F_{14}S_{5}S_{4}V_{3}V_{1}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{1}$, $F_{3}F_{8}S_{16}S_{3}V_{11}V_{13}$, $F_{3}F_{8}S_{16}S_{3}V_{9}V_{11}$, $F_{11}F_{14}S_{9}S_{3}S_{6}V_{5}$, $F_{2}F_{6}S_{14}S_{3}S_{6}V_{4}$, $F_{8}F_{8}S_{5}S_{5}S_{4}V_{2}$, $F_{8}F_{8}S_{2}S_{5}S_{5}V_{2}$, $F_{2}F_{6}S_{16}S_{9}S_{3}V_{10}$, $F_{2}F_{6}S_{14}S_{16}S_{3}V_{10}$, $F_{8}F_{14}S_{3}S_{6}V_{11}V_{5}$, $F_{6}F_{8}S_{3}S_{6}V_{11}V_{4}$, $F_{6}F_{8}S_{5}S_{4}V_{3}V_{2}$, $F_{6}F_{8}S_{2}S_{5}V_{3}V_{2}$, $F_{8}F_{9}S_{5}S_{4}V_{3}V_{1}$, $F_{5}F_{8}S_{2}S_{5}V_{3}V_{1}$, $F_{2}F_{3}S_{16}S_{3}V_{11}V_{13}$, $F_{2}F_{3}S_{16}S_{3}V_{9}V_{11}$, $F_{8}F_{14}S_{3}S_{6}V_{3}V_{5}$, $F_{6}F_{8}S_{3}S_{6}V_{3}V_{4}$, $F_{8}F_{9}S_{3}S_{4}V_{3}V_{1}$, $F_{5}F_{8}S_{2}S_{3}V_{3}V_{1}$, $F_{8}F_{14}S_{3}S_{5}S_{6}V_{5}$, $F_{6}F_{8}S_{3}S_{5}S_{6}V_{4}$, $F_{6}F_{8}S_{3}S_{5}S_{4}V_{2}$, $F_{6}F_{8}S_{2}S_{3}S_{5}V_{2}$, $F_{14}F_{14}S_{9}S_{3}S_{6}V_{5}$, $F_{6}F_{6}S_{14}S_{3}S_{6}V_{4}$, $F_{2}F_{2}S_{16}S_{9}S_{3}V_{10}$, $F_{2}F_{2}S_{14}S_{16}S_{3}V_{10}$, $F_{14}F_{14}S_{3}S_{5}S_{6}V_{5}$, $F_{6}F_{6}S_{3}S_{5}S_{6}V_{4}$, $F_{8}F_{8}S_{3}S_{5}S_{4}V_{2}$, $F_{8}F_{8}S_{2}S_{3}S_{5}V_{2}$, $F_{9}F_{14}S_{9}S_{5}S_{4}S_{4}$, $F_{5}F_{6}S_{14}S_{2}S_{2}S_{5}$, $F_{3}F_{8}S_{16}S_{16}S_{9}S_{5}$, $F_{3}F_{8}S_{14}S_{16}S_{16}S_{5}$, $F_{10}F_{13}S_{9}S_{3}S_{6}S_{6}$, $F_{10}F_{13}S_{14}S_{3}S_{6}S_{6}$, $F_{9}F_{14}S_{5}S_{5}S_{4}S_{4}$, $F_{5}F_{6}S_{2}S_{2}S_{5}S_{5}$, $F_{3}F_{8}S_{16}S_{16}S_{9}S_{3}$, $F_{3}F_{8}S_{14}S_{16}S_{16}S_{3}$, $F_{13}F_{14}S_{9}S_{3}S_{6}S_{6}$, $F_{6}F_{13}S_{14}S_{3}S_{6}S_{6}$, $F_{8}F_{9}S_{5}S_{5}S_{4}S_{4}$, $F_{5}F_{8}S_{2}S_{2}S_{5}S_{5}$, $F_{2}F_{3}S_{16}S_{16}S_{9}S_{3}$, $F_{2}F_{3}S_{14}S_{16}S_{16}S_{3}$, $F_{13}F_{14}S_{3}S_{5}S_{6}S_{6}$, $F_{6}F_{13}S_{3}S_{5}S_{6}S_{6}$, $F_{8}F_{9}S_{3}S_{5}S_{4}S_{4}$, $F_{5}F_{8}S_{2}S_{2}S_{3}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{2}$} {{$F_{2}F_{5}S_{7}V_{9}V_{11}V_{4}$, $F_{10}F_{7}S_{7}S_{16}S_{6}V_{11}$, $F_{3}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{10}F_{7}S_{7}S_{14}S_{16}S_{6}$, $F_{1}F_{6}S_{7}V_{10}V_{12}V_{3}$, $F_{3}F_{8}S_{14}S_{16}S_{5}V_{11}$, $F_{2}F_{5}S_{14}V_{9}V_{11}V_{4}$, $F_{10}F_{7}S_{7}S_{16}S_{6}V_{12}$, $F_{5}F_{5}S_{7}V_{9}V_{11}V_{4}$, $F_{7}F_{8}S_{7}S_{16}S_{6}V_{11}$, $F_{3}F_{13}S_{7}V_{12}V_{3}V_{1}$, $F_{7}F_{8}S_{7}S_{16}S_{6}V_{3}$, $F_{1}F_{6}S_{7}S_{14}S_{2}S_{5}$, $F_{3}F_{13}V_{11}V_{12}V_{3}V_{1}$, $F_{5}F_{5}V_{9}V_{11}V_{3}V_{4}$, $F_{7}F_{8}S_{7}S_{16}S_{5}S_{6}$, $F_{5}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{6}F_{7}S_{7}S_{14}S_{16}S_{6}$, $F_{2}F_{13}S_{7}V_{12}V_{3}V_{1}$, $F_{6}F_{7}S_{7}S_{16}S_{6}V_{3}$, $F_{1}F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{2}F_{13}S_{14}V_{12}V_{3}V_{1}$, $F_{5}F_{8}S_{14}S_{16}S_{5}V_{3}$, $F_{6}F_{7}S_{7}S_{16}S_{6}V_{4}$, $F_{5}F_{6}S_{7}V_{10}V_{12}V_{3}$, $F_{8}F_{8}S_{14}S_{16}S_{5}V_{11}$, $F_{5}F_{6}S_{14}V_{9}V_{11}V_{4}$, $F_{7}F_{13}S_{7}S_{16}S_{6}V_{12}$, $F_{2}F_{6}S_{7}S_{14}S_{2}S_{5}$, $F_{10}F_{13}V_{11}V_{12}V_{3}V_{1}$, $F_{5}F_{6}V_{9}V_{11}V_{3}V_{4}$, $F_{7}F_{13}S_{7}S_{16}S_{5}S_{6}$, $F_{3}F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{10}F_{13}S_{14}V_{12}V_{3}V_{1}$, $F_{8}F_{8}S_{14}S_{16}S_{5}V_{3}$, $F_{7}F_{13}S_{7}S_{16}S_{6}V_{4}$, $F_{3}F_{8}V_{11}V_{11}V_{4}V_{2}$, $F_{2}F_{6}S_{14}S_{14}S_{2}S_{5}$, $F_{10}F_{13}V_{12}V_{12}V_{3}V_{1}$, $F_{5}F_{6}V_{10}V_{12}V_{3}V_{3}$, $F_{8}F_{8}S_{14}S_{16}S_{5}S_{5}$, $F_{5}F_{6}V_{9}V_{11}V_{4}V_{4}$, $F_{2}F_{5}S_{7}S_{3}V_{9}V_{11}$, $F_{3}F_{8}S_{7}S_{16}V_{11}V_{2}$, $F_{3}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{6}S_{7}S_{2}S_{5}V_{3}$, $F_{3}F_{8}S_{5}V_{11}V_{3}V_{1}$, $F_{2}F_{5}S_{3}V_{9}V_{11}V_{3}$, $F_{3}F_{8}S_{7}S_{16}S_{5}V_{2}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{6}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{8}S_{7}S_{3}S_{6}V_{11}$, $F_{5}F_{8}S_{5}V_{3}V_{3}V_{1}$, $F_{3}F_{6}S_{7}S_{16}S_{3}V_{2}$, $F_{5}F_{6}S_{7}S_{2}S_{5}V_{3}$, $F_{8}F_{8}S_{5}V_{11}V_{3}V_{1}$, $F_{2}F_{6}S_{3}V_{9}V_{11}V_{3}$, $F_{3}F_{8}S_{7}S_{3}S_{6}V_{11}$, $F_{8}F_{8}S_{5}V_{3}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{16}S_{3}V_{2}$, $F_{3}F_{8}S_{3}S_{6}V_{11}V_{11}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{3}$, $F_{8}F_{8}S_{5}S_{5}V_{3}V_{1}$, $F_{2}F_{6}S_{3}S_{3}V_{9}V_{11}$, $F_{2}F_{5}S_{7}S_{14}S_{16}S_{3}$, $F_{1}F_{6}S_{7}S_{14}S_{16}S_{2}$, $F_{2}F_{5}S_{7}V_{3}V_{4}V_{1}$, $F_{1}F_{6}S_{7}S_{16}S_{2}V_{3}$, $F_{1}F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{2}F_{5}S_{14}V_{3}V_{4}V_{1}$, $F_{2}F_{5}S_{14}S_{16}S_{3}V_{3}$, $F_{1}F_{6}S_{7}S_{16}S_{2}V_{4}$, $F_{5}F_{5}S_{7}V_{3}V_{4}V_{1}$, $F_{1}F_{6}S_{7}S_{14}S_{3}S_{6}$, $F_{5}F_{5}V_{3}V_{3}V_{4}V_{1}$, $F_{1}F_{6}S_{7}S_{16}S_{2}S_{3}$, $F_{5}F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{5}F_{6}S_{14}V_{3}V_{4}V_{1}$, $F_{2}F_{6}S_{14}S_{16}S_{3}V_{3}$, $F_{1}F_{5}S_{7}S_{16}S_{2}V_{4}$, $F_{2}F_{6}S_{7}S_{14}S_{3}S_{6}$, $F_{5}F_{6}V_{3}V_{3}V_{4}V_{1}$, $F_{1}F_{5}S_{7}S_{16}S_{2}S_{3}$, $F_{2}F_{6}S_{14}S_{14}S_{3}S_{6}$, $F_{5}F_{6}V_{3}V_{3}V_{4}V_{2}$, $F_{5}F_{6}V_{3}V_{4}V_{4}V_{1}$, $F_{2}F_{6}S_{14}S_{16}S_{3}S_{3}$, $F_{2}F_{5}S_{7}S_{3}V_{10}V_{12}$, $F_{3}F_{8}S_{14}S_{16}V_{11}V_{2}$, $F_{1}F_{6}S_{14}S_{2}V_{9}V_{11}$, $F_{3}F_{13}S_{7}S_{16}V_{12}V_{1}$, $F_{2}F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{10}F_{7}S_{6}V_{11}V_{3}V_{1}$, $F_{1}F_{6}S_{2}V_{9}V_{11}V_{3}$, $F_{3}F_{13}S_{7}S_{16}S_{5}V_{1}$, $F_{3}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{10}F_{7}S_{14}S_{6}V_{3}V_{1}$, $F_{3}F_{8}S_{14}S_{16}V_{3}V_{2}$, $F_{3}F_{13}S_{7}S_{16}V_{4}V_{1}$, $F_{3}F_{8}S_{5}V_{11}V_{4}V_{2}$, $F_{2}F_{5}S_{14}S_{2}S_{5}V_{4}$, $F_{10}F_{7}S_{6}V_{12}V_{3}V_{1}$, $F_{2}F_{5}S_{3}V_{10}V_{12}V_{3}$, $F_{3}F_{8}S_{14}S_{16}S_{5}V_{2}$, $F_{1}F_{6}S_{2}V_{9}V_{11}V_{4}$, $F_{5}F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{7}F_{8}S_{6}V_{11}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{16}S_{5}V_{1}$, $F_{3}F_{13}S_{7}S_{3}S_{6}V_{12}$, $F_{7}F_{8}S_{6}V_{3}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{16}S_{3}V_{1}$, $F_{3}F_{13}S_{3}S_{6}V_{11}V_{12}$, $F_{5}F_{5}S_{2}S_{5}V_{3}V_{4}$, $F_{7}F_{8}S_{5}S_{6}V_{3}V_{1}$, $F_{1}F_{6}S_{2}S_{3}V_{9}V_{11}$, $F_{5}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{6}F_{7}S_{14}S_{6}V_{3}V_{1}$, $F_{3}F_{6}S_{14}S_{16}V_{3}V_{2}$, $F_{3}F_{5}S_{7}S_{16}V_{4}V_{1}$, $F_{2}F_{13}S_{7}S_{3}S_{6}V_{12}$, $F_{6}F_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{16}S_{3}V_{1}$, $F_{2}F_{13}S_{14}S_{3}S_{6}V_{12}$, $F_{5}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{6}F_{7}S_{6}V_{3}V_{4}V_{1}$, $F_{3}F_{6}S_{14}S_{16}S_{3}V_{2}$, $F_{8}F_{8}S_{5}V_{11}V_{4}V_{2}$, $F_{5}F_{6}S_{14}S_{2}S_{5}V_{4}$, $F_{7}F_{13}S_{6}V_{12}V_{3}V_{1}$, $F_{2}F_{6}S_{3}V_{10}V_{12}V_{3}$, $F_{1}F_{5}S_{2}V_{9}V_{11}V_{4}$, $F_{10}F_{13}S_{3}S_{6}V_{11}V_{12}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{4}$, $F_{7}F_{13}S_{5}S_{6}V_{3}V_{1}$, $F_{1}F_{5}S_{2}S_{3}V_{9}V_{11}$, $F_{10}F_{13}S_{14}S_{3}S_{6}V_{12}$, $F_{8}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{7}F_{13}S_{6}V_{3}V_{4}V_{1}$, $F_{3}F_{8}S_{14}S_{16}S_{3}V_{2}$, $F_{10}F_{13}S_{3}S_{6}V_{12}V_{12}$, $F_{8}F_{8}S_{5}S_{5}V_{4}V_{2}$, $F_{5}F_{6}S_{2}S_{5}V_{4}V_{4}$, $F_{2}F_{6}S_{3}S_{3}V_{10}V_{12}$, $F_{5}F_{5}S_{7}S_{3}V_{9}V_{11}$, $F_{7}F_{8}S_{7}S_{16}V_{11}V_{2}$, $F_{3}F_{13}S_{7}S_{5}V_{3}V_{1}$, $F_{7}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{3}F_{13}S_{5}V_{11}V_{3}V_{1}$, $F_{5}F_{5}S_{3}V_{9}V_{11}V_{3}$, $F_{7}F_{8}S_{7}S_{16}S_{5}V_{2}$, $F_{5}F_{13}S_{7}S_{5}V_{3}V_{1}$, $F_{6}F_{7}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{10}S_{7}S_{3}S_{6}V_{11}$, $F_{5}F_{13}S_{5}V_{3}V_{3}V_{1}$, $F_{6}F_{7}S_{7}S_{16}S_{3}V_{2}$, $F_{8}F_{13}S_{5}V_{11}V_{3}V_{1}$, $F_{5}F_{6}S_{3}V_{9}V_{11}V_{3}$, $F_{3}F_{10}S_{7}S_{3}S_{6}V_{11}$, $F_{8}F_{13}S_{5}V_{3}V_{3}V_{1}$, $F_{7}F_{8}S_{7}S_{16}S_{3}V_{2}$, $F_{3}F_{10}S_{3}S_{6}V_{11}V_{11}$, $F_{8}F_{13}S_{5}S_{5}V_{3}V_{1}$, $F_{5}F_{6}S_{3}S_{3}V_{9}V_{11}$, $F_{5}F_{5}S_{7}S_{3}V_{3}V_{1}$, $F_{1}F_{6}S_{7}S_{16}V_{10}V_{3}$, $F_{1}F_{6}S_{7}S_{3}S_{6}V_{3}$, $F_{5}F_{5}S_{3}V_{3}V_{3}V_{1}$, $F_{1}F_{6}S_{7}S_{16}S_{3}V_{10}$, $F_{5}F_{6}S_{7}S_{3}S_{6}V_{3}$, $F_{5}F_{6}S_{3}V_{3}V_{3}V_{1}$, $F_{1}F_{2}S_{7}S_{16}S_{3}V_{10}$, $F_{5}F_{6}S_{3}S_{6}V_{3}V_{3}$, $F_{5}F_{6}S_{3}S_{3}V_{3}V_{1}$, $F_{5}F_{5}S_{7}S_{2}S_{3}S_{5}$, $F_{7}F_{8}V_{11}V_{3}V_{1}V_{2}$, $F_{1}F_{6}V_{9}V_{10}V_{11}V_{3}$, $F_{3}F_{8}S_{7}S_{16}S_{16}S_{5}$, $F_{3}F_{13}S_{7}S_{3}S_{5}S_{6}$, $F_{7}F_{8}V_{3}V_{3}V_{1}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{16}S_{3}$, $F_{3}F_{13}S_{3}S_{5}S_{6}V_{11}$, $F_{5}F_{5}S_{2}S_{3}S_{5}V_{3}$, $F_{7}F_{8}S_{5}V_{3}V_{1}V_{2}$, $F_{1}F_{6}S_{3}V_{9}V_{10}V_{11}$, $F_{5}F_{13}S_{7}S_{3}S_{5}S_{6}$, $F_{6}F_{7}V_{3}V_{3}V_{1}V_{2}$, $F_{2}F_{3}S_{7}S_{16}S_{16}S_{3}$, $F_{5}F_{13}S_{3}S_{5}S_{6}V_{3}$, $F_{6}F_{7}S_{3}V_{3}V_{1}V_{2}$, $F_{8}F_{13}S_{3}S_{5}S_{6}V_{11}$, $F_{5}F_{6}S_{2}S_{3}S_{5}V_{3}$, $F_{1}F_{2}S_{3}V_{9}V_{10}V_{11}$, $F_{8}F_{13}S_{3}S_{5}S_{6}V_{3}$, $F_{7}F_{8}S_{3}V_{3}V_{1}V_{2}$, $F_{8}F_{13}S_{3}S_{5}S_{5}S_{6}$, $F_{5}F_{6}S_{2}S_{3}S_{3}S_{5}$, $F_{5}F_{8}S_{7}S_{14}S_{16}S_{3}$, $F_{6}F_{7}S_{7}S_{14}S_{16}S_{2}$, $F_{2}F_{13}S_{7}V_{3}V_{4}V_{1}$, $F_{6}F_{7}S_{7}S_{16}S_{2}V_{3}$, $F_{1}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{2}F_{13}S_{14}V_{3}V_{4}V_{1}$, $F_{5}F_{8}S_{14}S_{16}S_{3}V_{3}$, $F_{6}F_{7}S_{7}S_{16}S_{2}V_{4}$, $F_{5}F_{13}S_{7}V_{3}V_{4}V_{1}$, $F_{1}F_{10}S_{7}S_{14}S_{3}S_{6}$, $F_{5}F_{13}V_{3}V_{3}V_{4}V_{1}$, $F_{6}F_{7}S_{7}S_{16}S_{2}S_{3}$, $F_{5}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{6}F_{13}S_{14}V_{3}V_{4}V_{1}$, $F_{6}F_{8}S_{14}S_{16}S_{3}V_{3}$, $F_{5}F_{7}S_{7}S_{16}S_{2}V_{4}$, $F_{2}F_{10}S_{7}S_{14}S_{3}S_{6}$, $F_{6}F_{13}V_{3}V_{3}V_{4}V_{1}$, $F_{5}F_{7}S_{7}S_{16}S_{2}S_{3}$, $F_{2}F_{10}S_{14}S_{14}S_{3}S_{6}$, $F_{5}F_{8}V_{3}V_{3}V_{4}V_{2}$, $F_{6}F_{13}V_{3}V_{4}V_{4}V_{1}$, $F_{6}F_{8}S_{14}S_{16}S_{3}S_{3}$, $F_{5}F_{8}S_{7}S_{3}V_{3}V_{1}$, $F_{3}F_{6}S_{7}S_{16}V_{10}V_{3}$, $F_{1}F_{8}S_{7}S_{3}S_{6}V_{3}$, $F_{5}F_{8}S_{3}V_{3}V_{3}V_{1}$, $F_{3}F_{6}S_{7}S_{16}S_{3}V_{10}$, $F_{5}F_{8}S_{7}S_{3}S_{6}V_{3}$, $F_{6}F_{8}S_{3}V_{3}V_{3}V_{1}$, $F_{2}F_{3}S_{7}S_{16}S_{3}V_{10}$, $F_{5}F_{8}S_{3}S_{6}V_{3}V_{3}$, $F_{6}F_{8}S_{3}S_{3}V_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{3}V_{4}V_{2}$, $F_{6}F_{7}S_{14}S_{2}V_{3}V_{1}$, $F_{3}F_{6}S_{14}S_{16}V_{10}V_{3}$, $F_{3}F_{5}S_{7}S_{16}V_{9}V_{4}$, $F_{2}F_{13}S_{7}S_{3}S_{6}V_{4}$, $F_{6}F_{7}S_{2}V_{3}V_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{16}S_{3}V_{9}$, $F_{2}F_{13}S_{14}S_{3}S_{6}V_{4}$, $F_{5}F_{8}S_{3}V_{3}V_{4}V_{2}$, $F_{6}F_{7}S_{2}V_{3}V_{4}V_{1}$, $F_{3}F_{6}S_{14}S_{16}S_{3}V_{10}$, $F_{5}F_{13}S_{7}S_{3}S_{6}V_{4}$, $F_{2}F_{3}S_{7}S_{16}S_{3}V_{9}$, $F_{5}F_{13}S_{3}S_{6}V_{3}V_{4}$, $F_{6}F_{7}S_{2}S_{3}V_{3}V_{1}$, $F_{6}F_{13}S_{14}S_{3}S_{6}V_{4}$, $F_{6}F_{8}S_{3}V_{3}V_{4}V_{2}$, $F_{5}F_{7}S_{2}V_{3}V_{4}V_{1}$, $F_{2}F_{3}S_{14}S_{16}S_{3}V_{10}$, $F_{6}F_{13}S_{3}S_{6}V_{3}V_{4}$, $F_{5}F_{7}S_{2}S_{3}V_{3}V_{1}$, $F_{6}F_{13}S_{3}S_{6}V_{4}V_{4}$, $F_{6}F_{8}S_{3}S_{3}V_{4}V_{2}$, $F_{5}F_{6}S_{7}S_{3}V_{10}V_{12}$, $F_{8}F_{8}S_{14}S_{16}V_{11}V_{2}$, $F_{5}F_{6}S_{14}S_{2}V_{9}V_{11}$, $F_{7}F_{13}S_{7}S_{16}V_{12}V_{1}$, $F_{2}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{10}F_{13}S_{6}V_{11}V_{3}V_{1}$, $F_{5}F_{6}S_{2}V_{9}V_{11}V_{3}$, $F_{7}F_{13}S_{7}S_{16}S_{5}V_{1}$, $F_{10}F_{13}S_{14}S_{6}V_{3}V_{1}$, $F_{8}F_{8}S_{14}S_{16}V_{3}V_{2}$, $F_{7}F_{13}S_{7}S_{16}V_{4}V_{1}$, $F_{2}F_{6}S_{14}S_{2}S_{5}V_{4}$, $F_{10}F_{13}S_{6}V_{12}V_{3}V_{1}$, $F_{5}F_{6}S_{3}V_{10}V_{12}V_{3}$, $F_{8}F_{8}S_{14}S_{16}S_{5}V_{2}$, $F_{5}F_{6}S_{2}V_{9}V_{11}V_{4}$, $F_{5}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{8}F_{13}S_{6}V_{11}V_{3}V_{1}$, $F_{7}F_{8}S_{7}S_{16}S_{5}V_{1}$, $F_{3}F_{10}S_{7}S_{3}S_{6}V_{12}$, $F_{8}F_{13}S_{6}V_{3}V_{3}V_{1}$, $F_{7}F_{8}S_{7}S_{16}S_{3}V_{1}$, $F_{3}F_{10}S_{3}S_{6}V_{11}V_{12}$, $F_{8}F_{13}S_{5}S_{6}V_{3}V_{1}$, $F_{5}F_{6}S_{2}S_{3}V_{9}V_{11}$, $F_{6}F_{13}S_{14}S_{6}V_{3}V_{1}$, $F_{6}F_{8}S_{14}S_{16}V_{3}V_{2}$, $F_{5}F_{7}S_{7}S_{16}V_{4}V_{1}$, $F_{2}F_{10}S_{7}S_{3}S_{6}V_{12}$, $F_{6}F_{13}S_{6}V_{3}V_{3}V_{1}$, $F_{5}F_{7}S_{7}S_{16}S_{3}V_{1}$, $F_{2}F_{10}S_{14}S_{3}S_{6}V_{12}$, $F_{6}F_{13}S_{6}V_{3}V_{4}V_{1}$, $F_{6}F_{8}S_{14}S_{16}S_{3}V_{2}$, $F_{6}F_{6}S_{14}S_{2}S_{5}V_{4}$, $F_{13}F_{13}S_{6}V_{12}V_{3}V_{1}$, $F_{6}F_{6}S_{3}V_{10}V_{12}V_{3}$, $F_{5}F_{5}S_{2}V_{9}V_{11}V_{4}$, $F_{10}F_{10}S_{3}S_{6}V_{11}V_{12}$, $F_{6}F_{6}S_{2}S_{5}V_{3}V_{4}$, $F_{13}F_{13}S_{5}S_{6}V_{3}V_{1}$, $F_{5}F_{5}S_{2}S_{3}V_{9}V_{11}$, $F_{10}F_{10}S_{14}S_{3}S_{6}V_{12}$, $F_{13}F_{13}S_{6}V_{3}V_{4}V_{1}$, $F_{8}F_{8}S_{14}S_{16}S_{3}V_{2}$, $F_{10}F_{10}S_{3}S_{6}V_{12}V_{12}$, $F_{6}F_{6}S_{2}S_{5}V_{4}V_{4}$, $F_{6}F_{6}S_{3}S_{3}V_{10}V_{12}$, $F_{5}F_{6}S_{7}S_{2}S_{3}S_{5}$, $F_{8}F_{8}V_{11}V_{3}V_{1}V_{2}$, $F_{2}F_{6}V_{9}V_{10}V_{11}V_{3}$, $F_{3}F_{8}S_{7}S_{3}S_{5}S_{6}$, $F_{8}F_{8}V_{3}V_{3}V_{1}V_{2}$, $F_{3}F_{8}S_{3}S_{5}S_{6}V_{11}$, $F_{8}F_{8}S_{5}V_{3}V_{1}V_{2}$, $F_{2}F_{6}S_{3}V_{9}V_{10}V_{11}$, $F_{5}F_{8}S_{7}S_{3}S_{5}S_{6}$, $F_{6}F_{8}V_{3}V_{3}V_{1}V_{2}$, $F_{5}F_{8}S_{3}S_{5}S_{6}V_{3}$, $F_{6}F_{8}S_{3}V_{3}V_{1}V_{2}$, $F_{8}F_{8}S_{3}S_{5}S_{6}V_{11}$, $F_{6}F_{6}S_{2}S_{3}S_{5}V_{3}$, $F_{2}F_{2}S_{3}V_{9}V_{10}V_{11}$, $F_{8}F_{8}S_{3}S_{5}S_{6}V_{3}$, $F_{8}F_{8}S_{3}V_{3}V_{1}V_{2}$, $F_{8}F_{8}S_{3}S_{5}S_{5}S_{6}$, $F_{6}F_{6}S_{2}S_{3}S_{3}S_{5}$, $F_{5}F_{6}S_{7}S_{3}V_{4}V_{2}$, $F_{5}F_{6}S_{14}S_{2}V_{3}V_{1}$, $F_{2}F_{6}S_{14}S_{16}V_{10}V_{3}$, $F_{1}F_{5}S_{7}S_{16}V_{9}V_{4}$, $F_{2}F_{6}S_{7}S_{3}S_{6}V_{4}$, $F_{5}F_{6}S_{2}V_{3}V_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{16}S_{3}V_{9}$, $F_{2}F_{6}S_{14}S_{3}S_{6}V_{4}$, $F_{5}F_{6}S_{3}V_{3}V_{4}V_{2}$, $F_{5}F_{6}S_{2}V_{3}V_{4}V_{1}$, $F_{2}F_{6}S_{14}S_{16}S_{3}V_{10}$, $F_{5}F_{6}S_{7}S_{3}S_{6}V_{4}$, $F_{1}F_{2}S_{7}S_{16}S_{3}V_{9}$, $F_{5}F_{6}S_{3}S_{6}V_{3}V_{4}$, $F_{5}F_{6}S_{2}S_{3}V_{3}V_{1}$, $F_{6}F_{6}S_{14}S_{3}S_{6}V_{4}$, $F_{6}F_{6}S_{3}V_{3}V_{4}V_{2}$, $F_{5}F_{5}S_{2}V_{3}V_{4}V_{1}$, $F_{2}F_{2}S_{14}S_{16}S_{3}V_{10}$, $F_{6}F_{6}S_{3}S_{6}V_{3}V_{4}$, $F_{5}F_{5}S_{2}S_{3}V_{3}V_{1}$, $F_{6}F_{6}S_{3}S_{6}V_{4}V_{4}$, $F_{6}F_{6}S_{3}S_{3}V_{4}V_{2}$, $F_{8}F_{8}V_{11}V_{4}V_{2}V_{2}$, $F_{5}F_{6}S_{14}S_{2}S_{2}S_{5}$, $F_{7}F_{13}V_{12}V_{3}V_{1}V_{1}$, $F_{2}F_{6}V_{10}V_{10}V_{12}V_{3}$, $F_{3}F_{8}S_{14}S_{16}S_{16}S_{5}$, $F_{1}F_{5}V_{9}V_{9}V_{11}V_{4}$, $F_{10}F_{13}S_{3}S_{6}S_{6}V_{11}$, $F_{5}F_{6}S_{2}S_{2}S_{5}V_{3}$, $F_{7}F_{13}S_{5}V_{3}V_{1}V_{1}$, $F_{1}F_{5}S_{3}V_{9}V_{9}V_{11}$, $F_{10}F_{13}S_{14}S_{3}S_{6}S_{6}$, $F_{8}F_{8}V_{3}V_{4}V_{2}V_{2}$, $F_{7}F_{13}V_{3}V_{4}V_{1}V_{1}$, $F_{3}F_{8}S_{14}S_{16}S_{16}S_{3}$, $F_{10}F_{13}S_{3}S_{6}S_{6}V_{12}$, $F_{8}F_{8}S_{5}V_{4}V_{2}V_{2}$, $F_{5}F_{6}S_{2}S_{2}S_{5}V_{4}$, $F_{2}F_{6}S_{3}V_{10}V_{10}V_{12}$, $F_{8}F_{13}S_{3}S_{6}S_{6}V_{11}$, $F_{7}F_{8}S_{5}V_{3}V_{1}V_{1}$, $F_{1}F_{2}S_{3}V_{9}V_{9}V_{11}$, $F_{8}F_{13}S_{3}S_{6}S_{6}V_{3}$, $F_{7}F_{8}S_{3}V_{3}V_{1}V_{1}$, $F_{8}F_{13}S_{3}S_{5}S_{6}S_{6}$, $F_{5}F_{6}S_{2}S_{2}S_{3}S_{5}$, $F_{6}F_{13}S_{14}S_{3}S_{6}S_{6}$, $F_{6}F_{8}V_{3}V_{4}V_{2}V_{2}$, $F_{5}F_{7}V_{3}V_{4}V_{1}V_{1}$, $F_{2}F_{3}S_{14}S_{16}S_{16}S_{3}$, $F_{6}F_{13}S_{3}S_{6}S_{6}V_{3}$, $F_{5}F_{7}S_{3}V_{3}V_{1}V_{1}$, $F_{6}F_{13}S_{3}S_{6}S_{6}V_{4}$, $F_{6}F_{8}S_{3}V_{4}V_{2}V_{2}$, $F_{13}F_{13}S_{3}S_{6}S_{6}V_{12}$, $F_{5}F_{5}S_{2}S_{2}S_{5}V_{4}$, $F_{2}F_{2}S_{3}V_{10}V_{10}V_{12}$, $F_{13}F_{13}S_{3}S_{5}S_{6}S_{6}$, $F_{5}F_{5}S_{2}S_{2}S_{3}S_{5}$, $F_{13}F_{13}S_{3}S_{6}S_{6}V_{4}$, $F_{8}F_{8}S_{3}V_{4}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{3}$} {{$F_{3}F_{9}S_{7}S_{5}V_{11}V_{13}$, $F_{3}F_{5}S_{7}S_{5}V_{9}V_{11}$, $F_{11}F_{7}S_{7}S_{16}V_{11}V_{5}$, $F_{2}F_{7}S_{7}S_{16}V_{11}V_{4}$, $F_{1}F_{8}S_{7}S_{16}S_{9}V_{3}$, $F_{1}F_{8}S_{7}S_{14}S_{16}V_{3}$, $F_{3}F_{9}S_{5}V_{11}V_{11}V_{13}$, $F_{3}F_{5}S_{5}V_{9}V_{11}V_{11}$, $F_{11}F_{7}S_{7}S_{16}S_{9}V_{5}$, $F_{2}F_{7}S_{7}S_{14}S_{16}V_{4}$, $F_{5}F_{9}S_{7}S_{5}V_{11}V_{13}$, $F_{5}F_{5}S_{7}S_{5}V_{9}V_{11}$, $F_{7}F_{8}S_{7}S_{16}V_{11}V_{5}$, $F_{7}F_{8}S_{7}S_{16}V_{11}V_{4}$, $F_{3}F_{13}S_{7}S_{9}V_{3}V_{1}$, $F_{3}F_{13}S_{7}S_{14}V_{3}V_{1}$, $F_{7}F_{8}S_{7}S_{16}V_{3}V_{5}$, $F_{7}F_{8}S_{7}S_{16}V_{3}V_{4}$, $F_{1}F_{14}S_{7}S_{5}S_{4}V_{11}$, $F_{1}F_{6}S_{7}S_{2}S_{5}V_{11}$, $F_{3}F_{13}S_{9}V_{11}V_{3}V_{1}$, $F_{3}F_{13}S_{14}V_{11}V_{3}V_{1}$, $F_{5}F_{9}S_{5}V_{11}V_{13}V_{3}$, $F_{5}F_{5}S_{5}V_{9}V_{11}V_{3}$, $F_{7}F_{8}S_{7}S_{16}S_{5}V_{5}$, $F_{7}F_{8}S_{7}S_{16}S_{5}V_{4}$, $F_{5}F_{8}S_{7}S_{16}S_{9}V_{3}$, $F_{5}F_{8}S_{7}S_{14}S_{16}V_{3}$, $F_{8}F_{9}S_{5}V_{11}V_{11}V_{13}$, $F_{5}F_{8}S_{5}V_{9}V_{11}V_{11}$, $F_{7}F_{14}S_{7}S_{16}S_{9}V_{5}$, $F_{6}F_{7}S_{7}S_{14}S_{16}V_{4}$, $F_{3}F_{14}S_{7}S_{5}S_{4}V_{11}$, $F_{3}F_{6}S_{7}S_{2}S_{5}V_{11}$, $F_{11}F_{13}S_{9}V_{11}V_{3}V_{1}$, $F_{2}F_{13}S_{14}V_{11}V_{3}V_{1}$, $F_{8}F_{9}S_{5}V_{11}V_{13}V_{3}$, $F_{5}F_{8}S_{5}V_{9}V_{11}V_{3}$, $F_{7}F_{14}S_{7}S_{16}S_{5}V_{5}$, $F_{6}F_{7}S_{7}S_{16}S_{5}V_{4}$, $F_{3}F_{14}S_{5}S_{4}V_{11}V_{11}$, $F_{3}F_{6}S_{2}S_{5}V_{11}V_{11}$, $F_{11}F_{13}S_{9}S_{9}V_{3}V_{1}$, $F_{2}F_{13}S_{14}S_{14}V_{3}V_{1}$, $F_{5}F_{8}S_{16}S_{9}V_{3}V_{3}$, $F_{5}F_{8}S_{14}S_{16}V_{3}V_{3}$, $F_{8}F_{9}S_{5}S_{5}V_{11}V_{13}$, $F_{5}F_{8}S_{5}S_{5}V_{9}V_{11}$, $F_{3}F_{5}S_{7}S_{3}V_{11}V_{13}$, $F_{3}F_{5}S_{7}S_{3}V_{9}V_{11}$, $F_{4}F_{8}S_{7}S_{16}V_{11}V_{2}$, $F_{1}F_{8}S_{7}S_{16}V_{11}V_{2}$, $F_{3}F_{9}S_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{5}V_{3}V_{1}$, $F_{4}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{8}S_{7}S_{5}S_{4}V_{3}$, $F_{1}F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{3}F_{9}S_{5}V_{11}V_{3}V_{1}$, $F_{3}F_{5}S_{5}V_{11}V_{3}V_{1}$, $F_{3}F_{5}S_{3}V_{11}V_{13}V_{3}$, $F_{3}F_{5}S_{3}V_{9}V_{11}V_{3}$, $F_{4}F_{8}S_{7}S_{16}S_{5}V_{2}$, $F_{1}F_{8}S_{7}S_{16}S_{5}V_{2}$, $F_{5}F_{9}S_{7}S_{5}V_{3}V_{1}$, $F_{5}F_{5}S_{7}S_{5}V_{3}V_{1}$, $F_{4}F_{6}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{6}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{14}S_{7}S_{3}S_{6}V_{11}$, $F_{1}F_{6}S_{7}S_{3}S_{6}V_{11}$, $F_{5}F_{9}S_{5}V_{3}V_{3}V_{1}$, $F_{5}F_{5}S_{5}V_{3}V_{3}V_{1}$, $F_{4}F_{6}S_{7}S_{16}S_{3}V_{2}$, $F_{1}F_{6}S_{7}S_{16}S_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{5}S_{4}V_{3}$, $F_{5}F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{8}F_{9}S_{5}V_{11}V_{3}V_{1}$, $F_{5}F_{8}S_{5}V_{11}V_{3}V_{1}$, $F_{3}F_{6}S_{3}V_{11}V_{13}V_{3}$, $F_{3}F_{6}S_{3}V_{9}V_{11}V_{3}$, $F_{3}F_{14}S_{7}S_{3}S_{6}V_{11}$, $F_{3}F_{6}S_{7}S_{3}S_{6}V_{11}$, $F_{8}F_{9}S_{5}V_{3}V_{3}V_{1}$, $F_{5}F_{8}S_{5}V_{3}V_{3}V_{1}$, $F_{4}F_{8}S_{7}S_{16}S_{3}V_{2}$, $F_{1}F_{8}S_{7}S_{16}S_{3}V_{2}$, $F_{3}F_{14}S_{3}S_{6}V_{11}V_{11}$, $F_{3}F_{6}S_{3}S_{6}V_{11}V_{11}$, $F_{5}F_{8}S_{5}S_{4}V_{3}V_{3}$, $F_{5}F_{8}S_{2}S_{5}V_{3}V_{3}$, $F_{8}F_{9}S_{5}S_{5}V_{3}V_{1}$, $F_{5}F_{8}S_{5}S_{5}V_{3}V_{1}$, $F_{3}F_{6}S_{3}S_{3}V_{11}V_{13}$, $F_{3}F_{6}S_{3}S_{3}V_{9}V_{11}$, $F_{3}F_{5}S_{7}S_{16}S_{9}S_{3}$, $F_{3}F_{5}S_{7}S_{14}S_{16}S_{3}$, $F_{4}F_{8}V_{11}V_{11}V_{13}V_{2}$, $F_{1}F_{8}V_{9}V_{11}V_{11}V_{2}$, $F_{3}F_{14}S_{7}S_{16}S_{9}S_{4}$, $F_{3}F_{6}S_{7}S_{14}S_{16}S_{2}$, $F_{3}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{11}F_{7}V_{11}V_{3}V_{1}V_{5}$, $F_{2}F_{7}V_{11}V_{3}V_{4}V_{1}$, $F_{4}F_{8}V_{11}V_{13}V_{3}V_{2}$, $F_{1}F_{8}V_{9}V_{11}V_{3}V_{2}$, $F_{3}F_{14}S_{7}S_{16}S_{5}S_{4}$, $F_{3}F_{6}S_{7}S_{16}S_{2}S_{5}$, $F_{3}F_{9}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{5}S_{2}S_{5}S_{5}V_{11}$, $F_{11}F_{7}S_{9}V_{3}V_{1}V_{5}$, $F_{2}F_{7}S_{14}V_{3}V_{4}V_{1}$, $F_{3}F_{5}S_{16}S_{9}S_{3}V_{3}$, $F_{3}F_{5}S_{14}S_{16}S_{3}V_{3}$, $F_{4}F_{8}S_{5}V_{11}V_{13}V_{2}$, $F_{1}F_{8}S_{5}V_{9}V_{11}V_{2}$, $F_{5}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{7}F_{8}V_{11}V_{3}V_{1}V_{5}$, $F_{7}F_{8}V_{11}V_{3}V_{4}V_{1}$, $F_{4}F_{6}V_{11}V_{13}V_{3}V_{2}$, $F_{1}F_{6}V_{9}V_{11}V_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{16}S_{2}S_{5}$, $F_{3}F_{13}S_{7}S_{9}S_{3}S_{6}$, $F_{3}F_{13}S_{7}S_{14}S_{3}S_{6}$, $F_{7}F_{8}V_{3}V_{3}V_{1}V_{5}$, $F_{7}F_{8}V_{3}V_{3}V_{4}V_{1}$, $F_{3}F_{8}S_{7}S_{16}S_{3}S_{4}$, $F_{3}F_{8}S_{7}S_{16}S_{2}S_{3}$, $F_{3}F_{13}S_{9}S_{3}S_{6}V_{11}$, $F_{3}F_{13}S_{14}S_{3}S_{6}V_{11}$, $F_{5}F_{9}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{5}S_{2}S_{5}S_{5}V_{3}$, $F_{7}F_{8}S_{5}V_{3}V_{1}V_{5}$, $F_{7}F_{8}S_{5}V_{3}V_{4}V_{1}$, $F_{4}F_{6}S_{3}V_{11}V_{13}V_{2}$, $F_{1}F_{6}S_{3}V_{9}V_{11}V_{2}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{11}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{7}F_{14}S_{9}V_{3}V_{1}V_{5}$, $F_{6}F_{7}S_{14}V_{3}V_{4}V_{1}$, $F_{3}F_{6}S_{16}S_{9}S_{3}V_{3}$, $F_{3}F_{6}S_{14}S_{16}S_{3}V_{3}$, $F_{11}F_{13}S_{9}S_{3}S_{6}V_{11}$, $F_{2}F_{13}S_{14}S_{3}S_{6}V_{11}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{7}F_{14}S_{5}V_{3}V_{1}V_{5}$, $F_{6}F_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{4}F_{8}S_{3}V_{11}V_{13}V_{2}$, $F_{1}F_{8}S_{3}V_{9}V_{11}V_{2}$, $F_{11}F_{13}S_{9}S_{9}S_{3}S_{6}$, $F_{2}F_{13}S_{14}S_{14}S_{3}S_{6}$, $F_{8}F_{9}S_{5}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{3}F_{6}S_{16}S_{9}S_{3}S_{3}$, $F_{3}F_{6}S_{14}S_{16}S_{3}S_{3}$, $F_{3}F_{8}S_{7}S_{5}V_{11}V_{13}$, $F_{3}F_{8}S_{7}S_{5}V_{9}V_{11}$, $F_{11}F_{9}S_{7}S_{16}V_{11}V_{5}$, $F_{2}F_{5}S_{7}S_{16}V_{11}V_{4}$, $F_{1}F_{6}S_{7}S_{16}S_{9}V_{3}$, $F_{1}F_{6}S_{7}S_{14}S_{16}V_{3}$, $F_{3}F_{8}S_{5}V_{11}V_{11}V_{13}$, $F_{3}F_{8}S_{5}V_{9}V_{11}V_{11}$, $F_{11}F_{9}S_{7}S_{16}S_{9}V_{5}$, $F_{2}F_{5}S_{7}S_{14}S_{16}V_{4}$, $F_{5}F_{8}S_{7}S_{5}V_{11}V_{13}$, $F_{5}F_{8}S_{7}S_{5}V_{9}V_{11}$, $F_{8}F_{9}S_{7}S_{16}V_{11}V_{5}$, $F_{5}F_{8}S_{7}S_{16}V_{11}V_{4}$, $F_{3}F_{14}S_{7}S_{9}V_{3}V_{1}$, $F_{3}F_{6}S_{7}S_{14}V_{3}V_{1}$, $F_{8}F_{9}S_{7}S_{16}V_{3}V_{5}$, $F_{5}F_{8}S_{7}S_{16}V_{3}V_{4}$, $F_{1}F_{8}S_{7}S_{5}S_{4}V_{11}$, $F_{1}F_{8}S_{7}S_{2}S_{5}V_{11}$, $F_{3}F_{14}S_{9}V_{11}V_{3}V_{1}$, $F_{3}F_{6}S_{14}V_{11}V_{3}V_{1}$, $F_{5}F_{8}S_{5}V_{11}V_{13}V_{3}$, $F_{8}F_{9}S_{7}S_{16}S_{5}V_{5}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{4}$, $F_{5}F_{6}S_{7}S_{16}S_{9}V_{3}$, $F_{5}F_{6}S_{7}S_{14}S_{16}V_{3}$, $F_{8}F_{8}S_{5}V_{11}V_{11}V_{13}$, $F_{8}F_{8}S_{5}V_{9}V_{11}V_{11}$, $F_{9}F_{14}S_{7}S_{16}S_{9}V_{5}$, $F_{5}F_{6}S_{7}S_{14}S_{16}V_{4}$, $F_{3}F_{8}S_{7}S_{5}S_{4}V_{11}$, $F_{3}F_{8}S_{7}S_{2}S_{5}V_{11}$, $F_{11}F_{14}S_{9}V_{11}V_{3}V_{1}$, $F_{2}F_{6}S_{14}V_{11}V_{3}V_{1}$, $F_{8}F_{8}S_{5}V_{11}V_{13}V_{3}$, $F_{8}F_{8}S_{5}V_{9}V_{11}V_{3}$, $F_{9}F_{14}S_{7}S_{16}S_{5}V_{5}$, $F_{5}F_{6}S_{7}S_{16}S_{5}V_{4}$, $F_{3}F_{8}S_{5}S_{4}V_{11}V_{11}$, $F_{3}F_{8}S_{2}S_{5}V_{11}V_{11}$, $F_{11}F_{14}S_{9}S_{9}V_{3}V_{1}$, $F_{2}F_{6}S_{14}S_{14}V_{3}V_{1}$, $F_{5}F_{6}S_{16}S_{9}V_{3}V_{3}$, $F_{5}F_{6}S_{14}S_{16}V_{3}V_{3}$, $F_{8}F_{8}S_{5}S_{5}V_{11}V_{13}$, $F_{8}F_{8}S_{5}S_{5}V_{9}V_{11}$, $F_{3}F_{9}S_{7}V_{11}V_{13}V_{5}$, $F_{3}F_{5}S_{7}V_{9}V_{11}V_{4}$, $F_{11}F_{7}S_{7}S_{16}S_{6}V_{11}$, $F_{2}F_{7}S_{7}S_{16}S_{6}V_{11}$, $F_{1}F_{8}S_{7}S_{16}S_{9}S_{5}$, $F_{1}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{3}F_{9}V_{11}V_{11}V_{13}V_{5}$, $F_{3}F_{5}V_{9}V_{11}V_{11}V_{4}$, $F_{11}F_{7}S_{7}S_{16}S_{9}S_{6}$, $F_{2}F_{7}S_{7}S_{14}S_{16}S_{6}$, $F_{8}F_{9}S_{7}V_{11}V_{13}V_{5}$, $F_{5}F_{8}S_{7}V_{9}V_{11}V_{4}$, $F_{7}F_{14}S_{7}S_{16}S_{6}V_{11}$, $F_{6}F_{7}S_{7}S_{16}S_{6}V_{11}$, $F_{3}F_{14}S_{7}S_{9}S_{5}S_{4}$, $F_{3}F_{6}S_{7}S_{14}S_{2}S_{5}$, $F_{7}F_{14}S_{7}S_{16}S_{5}S_{6}$, $F_{6}F_{7}S_{7}S_{16}S_{5}S_{6}$, $F_{1}F_{8}S_{7}V_{11}V_{2}V_{5}$, $F_{1}F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{3}F_{14}S_{9}S_{5}S_{4}V_{11}$, $F_{3}F_{6}S_{14}S_{2}S_{5}V_{11}$, $F_{8}F_{9}S_{5}V_{11}V_{13}V_{5}$, $F_{5}F_{8}S_{5}V_{9}V_{11}V_{4}$, $F_{7}F_{14}S_{7}S_{16}S_{6}V_{5}$, $F_{6}F_{7}S_{7}S_{16}S_{6}V_{4}$, $F_{8}F_{8}S_{7}S_{16}S_{9}S_{5}$, $F_{8}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{9}F_{14}V_{11}V_{11}V_{13}V_{5}$, $F_{5}F_{6}V_{9}V_{11}V_{11}V_{4}$, $F_{7}F_{13}S_{7}S_{16}S_{9}S_{6}$, $F_{7}F_{13}S_{7}S_{14}S_{16}S_{6}$, $F_{3}F_{8}S_{7}V_{11}V_{2}V_{5}$, $F_{3}F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{11}F_{14}S_{9}S_{5}S_{4}V_{11}$, $F_{2}F_{6}S_{14}S_{2}S_{5}V_{11}$, $F_{9}F_{14}S_{5}V_{11}V_{13}V_{5}$, $F_{5}F_{6}S_{5}V_{9}V_{11}V_{4}$, $F_{7}F_{13}S_{7}S_{16}S_{6}V_{5}$, $F_{7}F_{13}S_{7}S_{16}S_{6}V_{4}$, $F_{3}F_{8}V_{11}V_{11}V_{2}V_{5}$, $F_{3}F_{8}V_{11}V_{11}V_{4}V_{2}$, $F_{11}F_{14}S_{9}S_{9}S_{5}S_{4}$, $F_{2}F_{6}S_{14}S_{14}S_{2}S_{5}$, $F_{8}F_{8}S_{16}S_{9}S_{5}S_{5}$, $F_{8}F_{8}S_{14}S_{16}S_{5}S_{5}$, $F_{9}F_{14}V_{11}V_{13}V_{5}V_{5}$, $F_{5}F_{6}V_{9}V_{11}V_{4}V_{4}$, $F_{3}F_{5}S_{7}V_{11}V_{13}V_{2}$, $F_{3}F_{5}S_{7}V_{9}V_{11}V_{2}$, $F_{4}F_{8}S_{7}S_{16}S_{4}V_{11}$, $F_{1}F_{8}S_{7}S_{16}S_{2}V_{11}$, $F_{3}F_{9}S_{7}V_{3}V_{1}V_{5}$, $F_{3}F_{5}S_{7}V_{3}V_{4}V_{1}$, $F_{4}F_{8}S_{7}S_{16}S_{4}V_{3}$, $F_{1}F_{8}S_{7}S_{16}S_{2}V_{3}$, $F_{1}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{9}V_{11}V_{3}V_{1}V_{5}$, $F_{3}F_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{3}F_{5}V_{11}V_{13}V_{3}V_{2}$, $F_{3}F_{5}V_{9}V_{11}V_{3}V_{2}$, $F_{4}F_{8}S_{7}S_{16}S_{5}S_{4}$, $F_{1}F_{8}S_{7}S_{16}S_{2}S_{5}$, $F_{3}F_{8}S_{7}V_{11}V_{13}V_{2}$, $F_{3}F_{8}S_{7}V_{9}V_{11}V_{2}$, $F_{4}F_{14}S_{7}S_{16}S_{4}V_{11}$, $F_{1}F_{6}S_{7}S_{16}S_{2}V_{11}$, $F_{3}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{4}F_{14}S_{7}S_{16}S_{5}S_{4}$, $F_{1}F_{6}S_{7}S_{16}S_{2}S_{5}$, $F_{1}F_{6}S_{7}V_{3}V_{2}V_{5}$, $F_{1}F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{3}F_{8}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{3}F_{8}S_{5}V_{11}V_{13}V_{2}$, $F_{3}F_{8}S_{5}V_{9}V_{11}V_{2}$, $F_{4}F_{14}S_{7}S_{16}S_{4}V_{5}$, $F_{1}F_{6}S_{7}S_{16}S_{2}V_{4}$, $F_{8}F_{9}S_{7}V_{3}V_{1}V_{5}$, $F_{5}F_{8}S_{7}V_{3}V_{4}V_{1}$, $F_{5}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{5}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{8}F_{9}S_{5}V_{3}V_{1}V_{5}$, $F_{5}F_{8}S_{5}V_{3}V_{4}V_{1}$, $F_{4}F_{8}S_{7}S_{16}S_{4}V_{2}$, $F_{1}F_{8}S_{7}S_{16}S_{2}V_{2}$, $F_{8}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{9}F_{14}V_{11}V_{3}V_{1}V_{5}$, $F_{5}F_{6}V_{11}V_{3}V_{4}V_{1}$, $F_{3}F_{8}V_{11}V_{13}V_{3}V_{2}$, $F_{3}F_{8}V_{9}V_{11}V_{3}V_{2}$, $F_{4}F_{9}S_{7}S_{16}S_{5}S_{4}$, $F_{1}F_{5}S_{7}S_{16}S_{2}S_{5}$, $F_{5}F_{6}S_{7}V_{3}V_{2}V_{5}$, $F_{5}F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{8}F_{8}S_{5}S_{5}S_{4}V_{11}$, $F_{8}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{4}F_{9}S_{7}S_{16}S_{4}V_{5}$, $F_{1}F_{5}S_{7}S_{16}S_{2}V_{4}$, $F_{8}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{8}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{9}F_{14}S_{5}V_{3}V_{1}V_{5}$, $F_{5}F_{6}S_{5}V_{3}V_{4}V_{1}$, $F_{4}F_{9}S_{7}S_{16}S_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{16}S_{2}V_{2}$, $F_{5}F_{6}V_{3}V_{3}V_{2}V_{5}$, $F_{5}F_{6}V_{3}V_{3}V_{4}V_{2}$, $F_{8}F_{8}S_{5}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{9}F_{14}V_{3}V_{1}V_{5}V_{5}$, $F_{5}F_{6}V_{3}V_{4}V_{4}V_{1}$, $F_{3}F_{8}V_{11}V_{13}V_{2}V_{2}$, $F_{3}F_{8}V_{9}V_{11}V_{2}V_{2}$, $F_{3}F_{5}S_{7}S_{16}S_{9}V_{2}$, $F_{3}F_{5}S_{7}S_{14}S_{16}V_{2}$, $F_{4}F_{8}S_{4}V_{11}V_{11}V_{13}$, $F_{1}F_{8}S_{2}V_{9}V_{11}V_{11}$, $F_{3}F_{14}S_{7}S_{16}S_{9}V_{1}$, $F_{3}F_{6}S_{7}S_{14}S_{16}V_{1}$, $F_{3}F_{9}S_{7}S_{5}S_{4}V_{5}$, $F_{3}F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{11}F_{7}S_{6}V_{11}V_{3}V_{1}$, $F_{2}F_{7}S_{6}V_{11}V_{3}V_{1}$, $F_{4}F_{8}S_{4}V_{11}V_{13}V_{3}$, $F_{1}F_{8}S_{2}V_{9}V_{11}V_{3}$, $F_{3}F_{14}S_{7}S_{16}S_{5}V_{1}$, $F_{3}F_{6}S_{7}S_{16}S_{5}V_{1}$, $F_{3}F_{9}S_{5}S_{4}V_{11}V_{5}$, $F_{3}F_{5}S_{2}S_{5}V_{11}V_{4}$, $F_{11}F_{7}S_{9}S_{6}V_{3}V_{1}$, $F_{2}F_{7}S_{14}S_{6}V_{3}V_{1}$, $F_{3}F_{5}S_{16}S_{9}V_{3}V_{2}$, $F_{3}F_{5}S_{14}S_{16}V_{3}V_{2}$, $F_{4}F_{8}S_{5}S_{4}V_{11}V_{13}$, $F_{1}F_{8}S_{2}S_{5}V_{9}V_{11}$, $F_{3}F_{8}S_{7}S_{16}S_{9}V_{2}$, $F_{3}F_{8}S_{7}S_{14}S_{16}V_{2}$, $F_{4}F_{14}S_{4}V_{11}V_{11}V_{13}$, $F_{1}F_{6}S_{2}V_{9}V_{11}V_{11}$, $F_{3}F_{13}S_{7}S_{16}S_{9}V_{1}$, $F_{3}F_{13}S_{7}S_{14}S_{16}V_{1}$, $F_{3}F_{8}S_{7}S_{5}V_{2}V_{5}$, $F_{3}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{11}F_{9}S_{5}S_{4}V_{11}V_{5}$, $F_{2}F_{5}S_{2}S_{5}V_{11}V_{4}$, $F_{4}F_{14}S_{5}S_{4}V_{11}V_{13}$, $F_{1}F_{6}S_{2}S_{5}V_{9}V_{11}$, $F_{3}F_{13}S_{7}S_{16}V_{1}V_{5}$, $F_{3}F_{13}S_{7}S_{16}V_{4}V_{1}$, $F_{3}F_{8}S_{5}V_{11}V_{2}V_{5}$, $F_{3}F_{8}S_{5}V_{11}V_{4}V_{2}$, $F_{11}F_{9}S_{9}S_{5}S_{4}V_{5}$, $F_{2}F_{5}S_{14}S_{2}S_{5}V_{4}$, $F_{3}F_{8}S_{16}S_{9}S_{5}V_{2}$, $F_{3}F_{8}S_{14}S_{16}S_{5}V_{2}$, $F_{4}F_{14}S_{4}V_{11}V_{13}V_{5}$, $F_{1}F_{6}S_{2}V_{9}V_{11}V_{4}$, $F_{8}F_{9}S_{7}S_{5}S_{4}V_{5}$, $F_{5}F_{8}S_{7}S_{2}S_{5}V_{4}$, $F_{7}F_{14}S_{6}V_{11}V_{3}V_{1}$, $F_{6}F_{7}S_{6}V_{11}V_{3}V_{1}$, $F_{3}F_{9}S_{7}S_{16}S_{5}V_{1}$, $F_{3}F_{5}S_{7}S_{16}S_{5}V_{1}$, $F_{5}F_{8}S_{7}S_{5}V_{2}V_{5}$, $F_{5}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{8}F_{9}S_{5}S_{4}V_{11}V_{5}$, $F_{5}F_{8}S_{2}S_{5}V_{11}V_{4}$, $F_{3}F_{9}S_{7}S_{16}V_{1}V_{5}$, $F_{3}F_{5}S_{7}S_{16}V_{4}V_{1}$, $F_{3}F_{14}S_{7}S_{9}V_{2}V_{5}$, $F_{3}F_{6}S_{7}S_{14}V_{4}V_{2}$, $F_{8}F_{9}S_{5}S_{4}V_{3}V_{5}$, $F_{5}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{7}F_{14}S_{5}S_{6}V_{3}V_{1}$, $F_{6}F_{7}S_{5}S_{6}V_{3}V_{1}$, $F_{3}F_{9}S_{7}S_{16}V_{1}V_{2}$, $F_{3}F_{5}S_{7}S_{16}V_{1}V_{2}$, $F_{3}F_{14}S_{9}V_{11}V_{2}V_{5}$, $F_{3}F_{6}S_{14}V_{11}V_{4}V_{2}$, $F_{5}F_{8}S_{5}V_{3}V_{2}V_{5}$, $F_{5}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{5}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{4}$, $F_{7}F_{14}S_{6}V_{3}V_{1}V_{5}$, $F_{6}F_{7}S_{6}V_{3}V_{4}V_{1}$, $F_{4}F_{8}S_{4}V_{11}V_{13}V_{2}$, $F_{1}F_{8}S_{2}V_{9}V_{11}V_{2}$, $F_{9}F_{14}S_{5}S_{4}V_{11}V_{5}$, $F_{5}F_{6}S_{2}S_{5}V_{11}V_{4}$, $F_{7}F_{13}S_{9}S_{6}V_{3}V_{1}$, $F_{7}F_{13}S_{14}S_{6}V_{3}V_{1}$, $F_{3}F_{8}S_{16}S_{9}V_{3}V_{2}$, $F_{3}F_{8}S_{14}S_{16}V_{3}V_{2}$, $F_{4}F_{9}S_{5}S_{4}V_{11}V_{13}$, $F_{1}F_{5}S_{2}S_{5}V_{9}V_{11}$, $F_{8}F_{8}S_{5}V_{11}V_{2}V_{5}$, $F_{8}F_{8}S_{5}V_{11}V_{4}V_{2}$, $F_{9}F_{14}S_{9}S_{5}S_{4}V_{5}$, $F_{5}F_{6}S_{14}S_{2}S_{5}V_{4}$, $F_{4}F_{9}S_{4}V_{11}V_{13}V_{5}$, $F_{1}F_{5}S_{2}V_{9}V_{11}V_{4}$, $F_{11}F_{14}S_{9}V_{11}V_{2}V_{5}$, $F_{2}F_{6}S_{14}V_{11}V_{4}V_{2}$, $F_{8}F_{8}S_{5}V_{3}V_{2}V_{5}$, $F_{8}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{9}F_{14}S_{5}S_{5}S_{4}V_{5}$, $F_{5}F_{6}S_{2}S_{5}S_{5}V_{4}$, $F_{7}F_{13}S_{6}V_{3}V_{1}V_{5}$, $F_{7}F_{13}S_{6}V_{3}V_{4}V_{1}$, $F_{4}F_{9}S_{4}V_{11}V_{13}V_{2}$, $F_{1}F_{5}S_{2}V_{9}V_{11}V_{2}$, $F_{11}F_{14}S_{9}S_{9}V_{2}V_{5}$, $F_{2}F_{6}S_{14}S_{14}V_{4}V_{2}$, $F_{8}F_{8}S_{5}S_{5}V_{2}V_{5}$, $F_{8}F_{8}S_{5}S_{5}V_{4}V_{2}$, $F_{9}F_{14}S_{5}S_{4}V_{5}V_{5}$, $F_{5}F_{6}S_{2}S_{5}V_{4}V_{4}$, $F_{3}F_{8}S_{16}S_{9}V_{2}V_{2}$, $F_{3}F_{8}S_{14}S_{16}V_{2}V_{2}$, $F_{5}F_{8}S_{7}S_{3}V_{11}V_{13}$, $F_{5}F_{8}S_{7}S_{3}V_{9}V_{11}$, $F_{8}F_{9}S_{7}S_{16}V_{11}V_{2}$, $F_{5}F_{8}S_{7}S_{16}V_{11}V_{2}$, $F_{3}F_{14}S_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{6}S_{7}S_{5}V_{3}V_{1}$, $F_{8}F_{9}S_{7}S_{16}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{3}F_{14}S_{5}V_{11}V_{3}V_{1}$, $F_{3}F_{6}S_{5}V_{11}V_{3}V_{1}$, $F_{5}F_{8}S_{3}V_{11}V_{13}V_{3}$, $F_{5}F_{8}S_{3}V_{9}V_{11}V_{3}$, $F_{8}F_{9}S_{7}S_{16}S_{5}V_{2}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{2}$, $F_{5}F_{14}S_{7}S_{5}V_{3}V_{1}$, $F_{5}F_{6}S_{7}S_{5}V_{3}V_{1}$, $F_{6}F_{9}S_{7}S_{16}V_{3}V_{2}$, $F_{5}F_{6}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{11}S_{7}S_{3}S_{6}V_{11}$, $F_{1}F_{2}S_{7}S_{3}S_{6}V_{11}$, $F_{5}F_{14}S_{5}V_{3}V_{3}V_{1}$, $F_{5}F_{6}S_{5}V_{3}V_{3}V_{1}$, $F_{6}F_{9}S_{7}S_{16}S_{3}V_{2}$, $F_{5}F_{6}S_{7}S_{16}S_{3}V_{2}$, $F_{8}F_{14}S_{5}V_{11}V_{3}V_{1}$, $F_{6}F_{8}S_{5}V_{11}V_{3}V_{1}$, $F_{6}F_{8}S_{3}V_{11}V_{13}V_{3}$, $F_{6}F_{8}S_{3}V_{9}V_{11}V_{3}$, $F_{3}F_{11}S_{7}S_{3}S_{6}V_{11}$, $F_{2}F_{3}S_{7}S_{3}S_{6}V_{11}$, $F_{8}F_{14}S_{5}V_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{5}V_{3}V_{3}V_{1}$, $F_{8}F_{9}S_{7}S_{16}S_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{16}S_{3}V_{2}$, $F_{3}F_{11}S_{3}S_{6}V_{11}V_{11}$, $F_{2}F_{3}S_{3}S_{6}V_{11}V_{11}$, $F_{8}F_{14}S_{5}S_{5}V_{3}V_{1}$, $F_{6}F_{8}S_{5}S_{5}V_{3}V_{1}$, $F_{6}F_{8}S_{3}S_{3}V_{11}V_{13}$, $F_{6}F_{8}S_{3}S_{3}V_{9}V_{11}$, $F_{5}F_{9}S_{7}V_{11}V_{13}V_{2}$, $F_{5}F_{5}S_{7}V_{9}V_{11}V_{2}$, $F_{7}F_{8}S_{7}S_{16}S_{4}V_{11}$, $F_{7}F_{8}S_{7}S_{16}S_{2}V_{11}$, $F_{3}F_{13}S_{7}V_{3}V_{1}V_{5}$, $F_{3}F_{13}S_{7}V_{3}V_{4}V_{1}$, $F_{7}F_{8}S_{7}S_{16}S_{4}V_{3}$, $F_{7}F_{8}S_{7}S_{16}S_{2}V_{3}$, $F_{1}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{13}V_{11}V_{3}V_{1}V_{5}$, $F_{3}F_{13}V_{11}V_{3}V_{4}V_{1}$, $F_{5}F_{9}V_{11}V_{13}V_{3}V_{2}$, $F_{5}F_{5}V_{9}V_{11}V_{3}V_{2}$, $F_{7}F_{8}S_{7}S_{16}S_{5}S_{4}$, $F_{7}F_{8}S_{7}S_{16}S_{2}S_{5}$, $F_{8}F_{9}S_{7}V_{11}V_{13}V_{2}$, $F_{5}F_{8}S_{7}V_{9}V_{11}V_{2}$, $F_{7}F_{14}S_{7}S_{16}S_{4}V_{11}$, $F_{6}F_{7}S_{7}S_{16}S_{2}V_{11}$, $F_{3}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{7}F_{14}S_{7}S_{16}S_{5}S_{4}$, $F_{6}F_{7}S_{7}S_{16}S_{2}S_{5}$, $F_{1}F_{8}S_{7}V_{3}V_{2}V_{5}$, $F_{1}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{3}F_{14}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{6}S_{2}S_{5}S_{5}V_{11}$, $F_{8}F_{9}S_{5}V_{11}V_{13}V_{2}$, $F_{5}F_{8}S_{5}V_{9}V_{11}V_{2}$, $F_{7}F_{14}S_{7}S_{16}S_{4}V_{5}$, $F_{6}F_{7}S_{7}S_{16}S_{2}V_{4}$, $F_{8}F_{13}S_{7}V_{3}V_{1}V_{5}$, $F_{8}F_{13}S_{7}V_{3}V_{4}V_{1}$, $F_{5}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{1}F_{11}S_{7}V_{11}V_{2}V_{5}$, $F_{1}F_{2}S_{7}V_{11}V_{4}V_{2}$, $F_{5}F_{14}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{6}S_{2}S_{5}S_{5}V_{3}$, $F_{8}F_{13}S_{5}V_{3}V_{1}V_{5}$, $F_{8}F_{13}S_{5}V_{3}V_{4}V_{1}$, $F_{7}F_{8}S_{7}S_{16}S_{4}V_{2}$, $F_{7}F_{8}S_{7}S_{16}S_{2}V_{2}$, $F_{8}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{6}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{13}F_{14}V_{11}V_{3}V_{1}V_{5}$, $F_{6}F_{13}V_{11}V_{3}V_{4}V_{1}$, $F_{8}F_{9}V_{11}V_{13}V_{3}V_{2}$, $F_{5}F_{8}V_{9}V_{11}V_{3}V_{2}$, $F_{7}F_{9}S_{7}S_{16}S_{5}S_{4}$, $F_{5}F_{7}S_{7}S_{16}S_{2}S_{5}$, $F_{5}F_{8}S_{7}V_{3}V_{2}V_{5}$, $F_{5}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{8}F_{14}S_{5}S_{5}S_{4}V_{11}$, $F_{6}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{7}F_{9}S_{7}S_{16}S_{4}V_{5}$, $F_{5}F_{7}S_{7}S_{16}S_{2}V_{4}$, $F_{3}F_{11}S_{7}V_{11}V_{2}V_{5}$, $F_{2}F_{3}S_{7}V_{11}V_{4}V_{2}$, $F_{8}F_{14}S_{5}S_{5}S_{4}V_{3}$, $F_{6}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{13}F_{14}S_{5}V_{3}V_{1}V_{5}$, $F_{6}F_{13}S_{5}V_{3}V_{4}V_{1}$, $F_{7}F_{9}S_{7}S_{16}S_{4}V_{2}$, $F_{5}F_{7}S_{7}S_{16}S_{2}V_{2}$, $F_{3}F_{11}V_{11}V_{11}V_{2}V_{5}$, $F_{2}F_{3}V_{11}V_{11}V_{4}V_{2}$, $F_{5}F_{8}V_{3}V_{3}V_{2}V_{5}$, $F_{5}F_{8}V_{3}V_{3}V_{4}V_{2}$, $F_{8}F_{14}S_{5}S_{5}S_{5}S_{4}$, $F_{6}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{13}F_{14}V_{3}V_{1}V_{5}V_{5}$, $F_{6}F_{13}V_{3}V_{4}V_{4}V_{1}$, $F_{8}F_{9}V_{11}V_{13}V_{2}V_{2}$, $F_{5}F_{8}V_{9}V_{11}V_{2}V_{2}$, $F_{5}F_{9}S_{7}V_{3}V_{1}V_{2}$, $F_{5}F_{5}S_{7}V_{3}V_{1}V_{2}$, $F_{4}F_{6}S_{7}S_{16}S_{16}V_{3}$, $F_{1}F_{6}S_{7}S_{16}S_{16}V_{3}$, $F_{1}F_{14}S_{7}S_{3}S_{5}S_{6}$, $F_{1}F_{6}S_{7}S_{3}S_{5}S_{6}$, $F_{5}F_{9}V_{3}V_{3}V_{1}V_{2}$, $F_{5}F_{5}V_{3}V_{3}V_{1}V_{2}$, $F_{4}F_{6}S_{7}S_{16}S_{16}S_{3}$, $F_{1}F_{6}S_{7}S_{16}S_{16}S_{3}$, $F_{8}F_{9}S_{7}V_{3}V_{1}V_{2}$, $F_{5}F_{8}S_{7}V_{3}V_{1}V_{2}$, $F_{4}F_{8}S_{7}S_{16}S_{16}V_{3}$, $F_{1}F_{8}S_{7}S_{16}S_{16}V_{3}$, $F_{5}F_{8}S_{7}S_{3}S_{5}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{3}S_{5}$, $F_{4}F_{8}S_{7}S_{16}S_{16}S_{5}$, $F_{1}F_{8}S_{7}S_{16}S_{16}S_{5}$, $F_{5}F_{8}S_{3}S_{5}S_{4}V_{3}$, $F_{5}F_{8}S_{2}S_{3}S_{5}V_{3}$, $F_{8}F_{9}S_{5}V_{3}V_{1}V_{2}$, $F_{5}F_{8}S_{5}V_{3}V_{1}V_{2}$, $F_{4}F_{8}S_{7}S_{16}S_{16}V_{2}$, $F_{1}F_{8}S_{7}S_{16}S_{16}V_{2}$, $F_{8}F_{14}S_{7}S_{3}S_{5}S_{6}$, $F_{6}F_{8}S_{7}S_{3}S_{5}S_{6}$, $F_{8}F_{9}V_{3}V_{3}V_{1}V_{2}$, $F_{5}F_{8}V_{3}V_{3}V_{1}V_{2}$, $F_{3}F_{4}S_{7}S_{16}S_{16}S_{3}$, $F_{1}F_{3}S_{7}S_{16}S_{16}S_{3}$, $F_{6}F_{8}S_{3}S_{5}S_{4}V_{3}$, $F_{6}F_{8}S_{2}S_{3}S_{5}V_{3}$, $F_{3}F_{4}S_{7}S_{16}S_{16}V_{2}$, $F_{1}F_{3}S_{7}S_{16}S_{16}V_{2}$, $F_{6}F_{8}S_{3}S_{3}S_{5}S_{4}$, $F_{6}F_{8}S_{2}S_{3}S_{3}S_{5}$, $F_{8}F_{14}S_{3}S_{5}S_{5}S_{6}$, $F_{6}F_{8}S_{3}S_{5}S_{5}S_{6}$, $F_{8}F_{9}V_{3}V_{1}V_{2}V_{2}$, $F_{5}F_{8}V_{3}V_{1}V_{2}V_{2}$, $F_{5}F_{9}S_{7}S_{5}S_{4}V_{2}$, $F_{5}F_{5}S_{7}S_{2}S_{5}V_{2}$, $F_{7}F_{8}S_{4}V_{11}V_{3}V_{1}$, $F_{7}F_{8}S_{2}V_{11}V_{3}V_{1}$, $F_{4}F_{6}S_{16}V_{11}V_{13}V_{3}$, $F_{1}F_{6}S_{16}V_{9}V_{11}V_{3}$, $F_{3}F_{8}S_{7}S_{16}S_{5}V_{13}$, $F_{3}F_{8}S_{7}S_{16}S_{5}V_{9}$, $F_{3}F_{13}S_{7}S_{3}S_{6}V_{5}$, $F_{3}F_{13}S_{7}S_{3}S_{6}V_{4}$, $F_{7}F_{8}S_{4}V_{3}V_{3}V_{1}$, $F_{7}F_{8}S_{2}V_{3}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{16}S_{3}V_{13}$, $F_{3}F_{8}S_{7}S_{16}S_{3}V_{9}$, $F_{3}F_{13}S_{3}S_{6}V_{11}V_{5}$, $F_{3}F_{13}S_{3}S_{6}V_{11}V_{4}$, $F_{5}F_{9}S_{5}S_{4}V_{3}V_{2}$, $F_{5}F_{5}S_{2}S_{5}V_{3}V_{2}$, $F_{7}F_{8}S_{5}S_{4}V_{3}V_{1}$, $F_{7}F_{8}S_{2}S_{5}V_{3}V_{1}$, $F_{4}F_{6}S_{16}S_{3}V_{11}V_{13}$, $F_{1}F_{6}S_{16}S_{3}V_{9}V_{11}$, $F_{8}F_{9}S_{7}S_{5}S_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{2}S_{5}V_{2}$, $F_{7}F_{14}S_{4}V_{11}V_{3}V_{1}$, $F_{6}F_{7}S_{2}V_{11}V_{3}V_{1}$, $F_{4}F_{8}S_{16}V_{11}V_{13}V_{3}$, $F_{1}F_{8}S_{16}V_{9}V_{11}V_{3}$, $F_{3}F_{9}S_{7}S_{16}S_{5}V_{13}$, $F_{3}F_{5}S_{7}S_{16}S_{5}V_{9}$, $F_{5}F_{8}S_{7}S_{3}V_{2}V_{5}$, $F_{5}F_{8}S_{7}S_{3}V_{4}V_{2}$, $F_{8}F_{9}S_{5}S_{4}V_{11}V_{2}$, $F_{5}F_{8}S_{2}S_{5}V_{11}V_{2}$, $F_{4}F_{8}S_{16}S_{5}V_{11}V_{13}$, $F_{1}F_{8}S_{16}S_{5}V_{9}V_{11}$, $F_{3}F_{9}S_{7}S_{16}V_{13}V_{5}$, $F_{3}F_{5}S_{7}S_{16}V_{9}V_{4}$, $F_{3}F_{14}S_{7}S_{5}V_{2}V_{5}$, $F_{3}F_{6}S_{7}S_{5}V_{4}V_{2}$, $F_{8}F_{9}S_{5}S_{4}V_{3}V_{2}$, $F_{5}F_{8}S_{2}S_{5}V_{3}V_{2}$, $F_{7}F_{14}S_{5}S_{4}V_{3}V_{1}$, $F_{6}F_{7}S_{2}S_{5}V_{3}V_{1}$, $F_{3}F_{9}S_{7}S_{16}V_{13}V_{2}$, $F_{3}F_{5}S_{7}S_{16}V_{9}V_{2}$, $F_{3}F_{14}S_{5}V_{11}V_{2}V_{5}$, $F_{3}F_{6}S_{5}V_{11}V_{4}V_{2}$, $F_{5}F_{8}S_{3}V_{3}V_{2}V_{5}$, $F_{5}F_{8}S_{3}V_{3}V_{4}V_{2}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{2}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{2}$, $F_{7}F_{14}S_{4}V_{3}V_{1}V_{5}$, $F_{6}F_{7}S_{2}V_{3}V_{4}V_{1}$, $F_{4}F_{8}S_{16}V_{11}V_{13}V_{2}$, $F_{1}F_{8}S_{16}V_{9}V_{11}V_{2}$, $F_{8}F_{13}S_{7}S_{3}S_{6}V_{5}$, $F_{8}F_{13}S_{7}S_{3}S_{6}V_{4}$, $F_{3}F_{3}S_{7}S_{16}S_{3}V_{13}$, $F_{3}F_{3}S_{7}S_{16}S_{3}V_{9}$, $F_{5}F_{14}S_{7}S_{5}V_{2}V_{5}$, $F_{5}F_{6}S_{7}S_{5}V_{4}V_{2}$, $F_{6}F_{9}S_{5}S_{4}V_{3}V_{2}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{2}$, $F_{3}F_{3}S_{7}S_{16}V_{13}V_{2}$, $F_{3}F_{3}S_{7}S_{16}V_{9}V_{2}$, $F_{5}F_{14}S_{5}V_{3}V_{2}V_{5}$, $F_{5}F_{6}S_{5}V_{3}V_{4}V_{2}$, $F_{6}F_{9}S_{3}S_{5}S_{4}V_{2}$, $F_{5}F_{6}S_{2}S_{3}S_{5}V_{2}$, $F_{8}F_{13}S_{3}S_{5}S_{6}V_{5}$, $F_{8}F_{13}S_{3}S_{5}S_{6}V_{4}$, $F_{7}F_{8}S_{4}V_{3}V_{1}V_{2}$, $F_{7}F_{8}S_{2}V_{3}V_{1}V_{2}$, $F_{13}F_{14}S_{3}S_{6}V_{11}V_{5}$, $F_{6}F_{13}S_{3}S_{6}V_{11}V_{4}$, $F_{7}F_{9}S_{5}S_{4}V_{3}V_{1}$, $F_{5}F_{7}S_{2}S_{5}V_{3}V_{1}$, $F_{3}F_{4}S_{16}S_{3}V_{11}V_{13}$, $F_{1}F_{3}S_{16}S_{3}V_{9}V_{11}$, $F_{8}F_{14}S_{5}V_{11}V_{2}V_{5}$, $F_{6}F_{8}S_{5}V_{11}V_{4}V_{2}$, $F_{6}F_{8}S_{3}V_{3}V_{2}V_{5}$, $F_{6}F_{8}S_{3}V_{3}V_{4}V_{2}$, $F_{7}F_{9}S_{4}V_{3}V_{1}V_{5}$, $F_{5}F_{7}S_{2}V_{3}V_{4}V_{1}$, $F_{3}F_{4}S_{16}V_{11}V_{13}V_{2}$, $F_{1}F_{3}S_{16}V_{9}V_{11}V_{2}$, $F_{8}F_{14}S_{5}V_{3}V_{2}V_{5}$, $F_{6}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{8}F_{9}S_{3}S_{5}S_{4}V_{2}$, $F_{5}F_{8}S_{2}S_{3}S_{5}V_{2}$, $F_{13}F_{14}S_{3}S_{5}S_{6}V_{5}$, $F_{6}F_{13}S_{3}S_{5}S_{6}V_{4}$, $F_{7}F_{9}S_{4}V_{3}V_{1}V_{2}$, $F_{5}F_{7}S_{2}V_{3}V_{1}V_{2}$, $F_{8}F_{14}S_{5}S_{5}V_{2}V_{5}$, $F_{6}F_{8}S_{5}S_{5}V_{4}V_{2}$, $F_{6}F_{8}S_{3}S_{3}V_{2}V_{5}$, $F_{6}F_{8}S_{3}S_{3}V_{4}V_{2}$, $F_{13}F_{14}S_{3}S_{6}V_{5}V_{5}$, $F_{6}F_{13}S_{3}S_{6}V_{4}V_{4}$, $F_{8}F_{9}S_{5}S_{4}V_{2}V_{2}$, $F_{5}F_{8}S_{2}S_{5}V_{2}V_{2}$, $F_{5}F_{6}S_{7}S_{16}S_{9}S_{3}$, $F_{5}F_{6}S_{7}S_{14}S_{16}S_{3}$, $F_{8}F_{8}V_{11}V_{11}V_{13}V_{2}$, $F_{8}F_{8}V_{9}V_{11}V_{11}V_{2}$, $F_{9}F_{14}S_{7}S_{16}S_{9}S_{4}$, $F_{5}F_{6}S_{7}S_{14}S_{16}S_{2}$, $F_{11}F_{14}V_{11}V_{3}V_{1}V_{5}$, $F_{2}F_{6}V_{11}V_{3}V_{4}V_{1}$, $F_{8}F_{8}V_{11}V_{13}V_{3}V_{2}$, $F_{8}F_{8}V_{9}V_{11}V_{3}V_{2}$, $F_{9}F_{14}S_{7}S_{16}S_{5}S_{4}$, $F_{5}F_{6}S_{7}S_{16}S_{2}S_{5}$, $F_{11}F_{14}S_{9}V_{3}V_{1}V_{5}$, $F_{2}F_{6}S_{14}V_{3}V_{4}V_{1}$, $F_{5}F_{6}S_{16}S_{9}S_{3}V_{3}$, $F_{5}F_{6}S_{14}S_{16}S_{3}V_{3}$, $F_{8}F_{8}S_{5}V_{11}V_{13}V_{2}$, $F_{8}F_{8}S_{5}V_{9}V_{11}V_{2}$, $F_{8}F_{14}V_{11}V_{3}V_{1}V_{5}$, $F_{6}F_{8}V_{11}V_{3}V_{4}V_{1}$, $F_{6}F_{8}V_{11}V_{13}V_{3}V_{2}$, $F_{6}F_{8}V_{9}V_{11}V_{3}V_{2}$, $F_{8}F_{9}S_{7}S_{16}S_{5}S_{4}$, $F_{5}F_{8}S_{7}S_{16}S_{2}S_{5}$, $F_{3}F_{11}S_{7}S_{9}S_{3}S_{6}$, $F_{2}F_{3}S_{7}S_{14}S_{3}S_{6}$, $F_{8}F_{14}V_{3}V_{3}V_{1}V_{5}$, $F_{6}F_{8}V_{3}V_{3}V_{4}V_{1}$, $F_{8}F_{9}S_{7}S_{16}S_{3}S_{4}$, $F_{5}F_{8}S_{7}S_{16}S_{2}S_{3}$, $F_{3}F_{11}S_{9}S_{3}S_{6}V_{11}$, $F_{2}F_{3}S_{14}S_{3}S_{6}V_{11}$, $F_{8}F_{14}S_{5}V_{3}V_{1}V_{5}$, $F_{6}F_{8}S_{5}V_{3}V_{4}V_{1}$, $F_{6}F_{8}S_{3}V_{11}V_{13}V_{2}$, $F_{6}F_{8}S_{3}V_{9}V_{11}V_{2}$, $F_{14}F_{14}S_{9}V_{3}V_{1}V_{5}$, $F_{6}F_{6}S_{14}V_{3}V_{4}V_{1}$, $F_{6}F_{6}S_{16}S_{9}S_{3}V_{3}$, $F_{6}F_{6}S_{14}S_{16}S_{3}V_{3}$, $F_{11}F_{11}S_{9}S_{3}S_{6}V_{11}$, $F_{2}F_{2}S_{14}S_{3}S_{6}V_{11}$, $F_{14}F_{14}S_{5}V_{3}V_{1}V_{5}$, $F_{6}F_{6}S_{5}V_{3}V_{4}V_{1}$, $F_{8}F_{8}S_{3}V_{11}V_{13}V_{2}$, $F_{8}F_{8}S_{3}V_{9}V_{11}V_{2}$, $F_{11}F_{11}S_{9}S_{9}S_{3}S_{6}$, $F_{2}F_{2}S_{14}S_{14}S_{3}S_{6}$, $F_{6}F_{6}S_{16}S_{9}S_{3}S_{3}$, $F_{6}F_{6}S_{14}S_{16}S_{3}S_{3}$, $F_{5}F_{8}S_{7}S_{16}S_{9}V_{2}$, $F_{5}F_{8}S_{7}S_{14}S_{16}V_{2}$, $F_{8}F_{9}S_{4}V_{11}V_{11}V_{13}$, $F_{5}F_{8}S_{2}V_{9}V_{11}V_{11}$, $F_{7}F_{14}S_{7}S_{16}S_{9}V_{1}$, $F_{6}F_{7}S_{7}S_{14}S_{16}V_{1}$, $F_{3}F_{14}S_{7}S_{5}S_{4}V_{5}$, $F_{3}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{11}F_{13}S_{6}V_{11}V_{3}V_{1}$, $F_{2}F_{13}S_{6}V_{11}V_{3}V_{1}$, $F_{8}F_{9}S_{4}V_{11}V_{13}V_{3}$, $F_{5}F_{8}S_{2}V_{9}V_{11}V_{3}$, $F_{7}F_{14}S_{7}S_{16}S_{5}V_{1}$, $F_{6}F_{7}S_{7}S_{16}S_{5}V_{1}$, $F_{3}F_{14}S_{5}S_{4}V_{11}V_{5}$, $F_{3}F_{6}S_{2}S_{5}V_{11}V_{4}$, $F_{11}F_{13}S_{9}S_{6}V_{3}V_{1}$, $F_{2}F_{13}S_{14}S_{6}V_{3}V_{1}$, $F_{5}F_{8}S_{16}S_{9}V_{3}V_{2}$, $F_{5}F_{8}S_{14}S_{16}V_{3}V_{2}$, $F_{8}F_{9}S_{5}S_{4}V_{11}V_{13}$, $F_{5}F_{8}S_{2}S_{5}V_{9}V_{11}$, $F_{8}F_{8}S_{7}S_{16}S_{9}V_{2}$, $F_{8}F_{8}S_{7}S_{14}S_{16}V_{2}$, $F_{9}F_{14}S_{4}V_{11}V_{11}V_{13}$, $F_{5}F_{6}S_{2}V_{9}V_{11}V_{11}$, $F_{7}F_{13}S_{7}S_{16}S_{9}V_{1}$, $F_{7}F_{13}S_{7}S_{14}S_{16}V_{1}$, $F_{11}F_{14}S_{5}S_{4}V_{11}V_{5}$, $F_{2}F_{6}S_{2}S_{5}V_{11}V_{4}$, $F_{9}F_{14}S_{5}S_{4}V_{11}V_{13}$, $F_{5}F_{6}S_{2}S_{5}V_{9}V_{11}$, $F_{7}F_{13}S_{7}S_{16}V_{1}V_{5}$, $F_{7}F_{13}S_{7}S_{16}V_{4}V_{1}$, $F_{11}F_{14}S_{9}S_{5}S_{4}V_{5}$, $F_{2}F_{6}S_{14}S_{2}S_{5}V_{4}$, $F_{8}F_{8}S_{16}S_{9}S_{5}V_{2}$, $F_{8}F_{8}S_{14}S_{16}S_{5}V_{2}$, $F_{9}F_{14}S_{4}V_{11}V_{13}V_{5}$, $F_{5}F_{6}S_{2}V_{9}V_{11}V_{4}$, $F_{8}F_{14}S_{7}S_{5}S_{4}V_{5}$, $F_{6}F_{8}S_{7}S_{2}S_{5}V_{4}$, $F_{13}F_{14}S_{6}V_{11}V_{3}V_{1}$, $F_{6}F_{13}S_{6}V_{11}V_{3}V_{1}$, $F_{7}F_{9}S_{7}S_{16}S_{5}V_{1}$, $F_{5}F_{7}S_{7}S_{16}S_{5}V_{1}$, $F_{8}F_{14}S_{5}S_{4}V_{11}V_{5}$, $F_{6}F_{8}S_{2}S_{5}V_{11}V_{4}$, $F_{7}F_{9}S_{7}S_{16}V_{1}V_{5}$, $F_{5}F_{7}S_{7}S_{16}V_{4}V_{1}$, $F_{3}F_{11}S_{7}S_{9}V_{2}V_{5}$, $F_{2}F_{3}S_{7}S_{14}V_{4}V_{2}$, $F_{8}F_{14}S_{5}S_{4}V_{3}V_{5}$, $F_{6}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{13}F_{14}S_{5}S_{6}V_{3}V_{1}$, $F_{6}F_{13}S_{5}S_{6}V_{3}V_{1}$, $F_{7}F_{9}S_{7}S_{16}V_{1}V_{2}$, $F_{5}F_{7}S_{7}S_{16}V_{1}V_{2}$, $F_{3}F_{11}S_{9}V_{11}V_{2}V_{5}$, $F_{2}F_{3}S_{14}V_{11}V_{4}V_{2}$, $F_{8}F_{14}S_{5}S_{5}S_{4}V_{5}$, $F_{6}F_{8}S_{2}S_{5}S_{5}V_{4}$, $F_{13}F_{14}S_{6}V_{3}V_{1}V_{5}$, $F_{6}F_{13}S_{6}V_{3}V_{4}V_{1}$, $F_{8}F_{9}S_{4}V_{11}V_{13}V_{2}$, $F_{5}F_{8}S_{2}V_{9}V_{11}V_{2}$, $F_{14}F_{14}S_{5}S_{4}V_{11}V_{5}$, $F_{6}F_{6}S_{2}S_{5}V_{11}V_{4}$, $F_{13}F_{13}S_{9}S_{6}V_{3}V_{1}$, $F_{13}F_{13}S_{14}S_{6}V_{3}V_{1}$, $F_{8}F_{8}S_{16}S_{9}V_{3}V_{2}$, $F_{8}F_{8}S_{14}S_{16}V_{3}V_{2}$, $F_{9}F_{9}S_{5}S_{4}V_{11}V_{13}$, $F_{5}F_{5}S_{2}S_{5}V_{9}V_{11}$, $F_{14}F_{14}S_{9}S_{5}S_{4}V_{5}$, $F_{6}F_{6}S_{14}S_{2}S_{5}V_{4}$, $F_{9}F_{9}S_{4}V_{11}V_{13}V_{5}$, $F_{5}F_{5}S_{2}V_{9}V_{11}V_{4}$, $F_{11}F_{11}S_{9}V_{11}V_{2}V_{5}$, $F_{2}F_{2}S_{14}V_{11}V_{4}V_{2}$, $F_{14}F_{14}S_{5}S_{5}S_{4}V_{5}$, $F_{6}F_{6}S_{2}S_{5}S_{5}V_{4}$, $F_{13}F_{13}S_{6}V_{3}V_{1}V_{5}$, $F_{13}F_{13}S_{6}V_{3}V_{4}V_{1}$, $F_{9}F_{9}S_{4}V_{11}V_{13}V_{2}$, $F_{5}F_{5}S_{2}V_{9}V_{11}V_{2}$, $F_{11}F_{11}S_{9}S_{9}V_{2}V_{5}$, $F_{2}F_{2}S_{14}S_{14}V_{4}V_{2}$, $F_{14}F_{14}S_{5}S_{4}V_{5}V_{5}$, $F_{6}F_{6}S_{2}S_{5}V_{4}V_{4}$, $F_{8}F_{8}S_{16}S_{9}V_{2}V_{2}$, $F_{8}F_{8}S_{14}S_{16}V_{2}V_{2}$, $F_{5}F_{8}S_{7}S_{5}S_{4}V_{2}$, $F_{8}F_{9}S_{4}V_{11}V_{3}V_{1}$, $F_{5}F_{8}S_{2}V_{11}V_{3}V_{1}$, $F_{3}F_{6}S_{16}V_{11}V_{13}V_{3}$, $F_{3}F_{6}S_{16}V_{9}V_{11}V_{3}$, $F_{4}F_{8}S_{7}S_{16}S_{5}V_{13}$, $F_{1}F_{8}S_{7}S_{16}S_{5}V_{9}$, $F_{3}F_{14}S_{7}S_{3}S_{6}V_{5}$, $F_{3}F_{6}S_{7}S_{3}S_{6}V_{4}$, $F_{8}F_{9}S_{4}V_{3}V_{3}V_{1}$, $F_{5}F_{8}S_{2}V_{3}V_{3}V_{1}$, $F_{4}F_{8}S_{7}S_{16}S_{3}V_{13}$, $F_{1}F_{8}S_{7}S_{16}S_{3}V_{9}$, $F_{3}F_{14}S_{3}S_{6}V_{11}V_{5}$, $F_{3}F_{6}S_{3}S_{6}V_{11}V_{4}$, $F_{5}F_{8}S_{5}S_{4}V_{3}V_{2}$, $F_{8}F_{9}S_{5}S_{4}V_{3}V_{1}$, $F_{5}F_{8}S_{2}S_{5}V_{3}V_{1}$, $F_{3}F_{6}S_{16}S_{3}V_{11}V_{13}$, $F_{3}F_{6}S_{16}S_{3}V_{9}V_{11}$, $F_{8}F_{8}S_{7}S_{5}S_{4}V_{2}$, $F_{8}F_{8}S_{7}S_{2}S_{5}V_{2}$, $F_{9}F_{14}S_{4}V_{11}V_{3}V_{1}$, $F_{5}F_{6}S_{2}V_{11}V_{3}V_{1}$, $F_{3}F_{8}S_{16}V_{11}V_{13}V_{3}$, $F_{3}F_{8}S_{16}V_{9}V_{11}V_{3}$, $F_{4}F_{9}S_{7}S_{16}S_{5}V_{13}$, $F_{1}F_{5}S_{7}S_{16}S_{5}V_{9}$, $F_{5}F_{6}S_{7}S_{3}V_{2}V_{5}$, $F_{5}F_{6}S_{7}S_{3}V_{4}V_{2}$, $F_{8}F_{8}S_{5}S_{4}V_{11}V_{2}$, $F_{8}F_{8}S_{2}S_{5}V_{11}V_{2}$, $F_{3}F_{8}S_{16}S_{5}V_{11}V_{13}$, $F_{3}F_{8}S_{16}S_{5}V_{9}V_{11}$, $F_{4}F_{9}S_{7}S_{16}V_{13}V_{5}$, $F_{1}F_{5}S_{7}S_{16}V_{9}V_{4}$, $F_{8}F_{8}S_{5}S_{4}V_{3}V_{2}$, $F_{8}F_{8}S_{2}S_{5}V_{3}V_{2}$, $F_{9}F_{14}S_{5}S_{4}V_{3}V_{1}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{1}$, $F_{4}F_{9}S_{7}S_{16}V_{13}V_{2}$, $F_{1}F_{5}S_{7}S_{16}V_{9}V_{2}$, $F_{5}F_{6}S_{3}V_{3}V_{2}V_{5}$, $F_{5}F_{6}S_{3}V_{3}V_{4}V_{2}$, $F_{8}F_{8}S_{5}S_{5}S_{4}V_{2}$, $F_{8}F_{8}S_{2}S_{5}S_{5}V_{2}$, $F_{9}F_{14}S_{4}V_{3}V_{1}V_{5}$, $F_{5}F_{6}S_{2}V_{3}V_{4}V_{1}$, $F_{3}F_{8}S_{16}V_{11}V_{13}V_{2}$, $F_{3}F_{8}S_{16}V_{9}V_{11}V_{2}$, $F_{8}F_{14}S_{7}S_{3}S_{6}V_{5}$, $F_{6}F_{8}S_{7}S_{3}S_{6}V_{4}$, $F_{3}F_{4}S_{7}S_{16}S_{3}V_{13}$, $F_{1}F_{3}S_{7}S_{16}S_{3}V_{9}$, $F_{6}F_{8}S_{5}S_{4}V_{3}V_{2}$, $F_{6}F_{8}S_{2}S_{5}V_{3}V_{2}$, $F_{3}F_{4}S_{7}S_{16}V_{13}V_{2}$, $F_{1}F_{3}S_{7}S_{16}V_{9}V_{2}$, $F_{6}F_{8}S_{3}S_{5}S_{4}V_{2}$, $F_{6}F_{8}S_{2}S_{3}S_{5}V_{2}$, $F_{8}F_{14}S_{3}S_{5}S_{6}V_{5}$, $F_{6}F_{8}S_{3}S_{5}S_{6}V_{4}$, $F_{8}F_{9}S_{4}V_{3}V_{1}V_{2}$, $F_{5}F_{8}S_{2}V_{3}V_{1}V_{2}$, $F_{14}F_{14}S_{3}S_{6}V_{11}V_{5}$, $F_{6}F_{6}S_{3}S_{6}V_{11}V_{4}$, $F_{9}F_{9}S_{5}S_{4}V_{3}V_{1}$, $F_{5}F_{5}S_{2}S_{5}V_{3}V_{1}$, $F_{3}F_{3}S_{16}S_{3}V_{11}V_{13}$, $F_{3}F_{3}S_{16}S_{3}V_{9}V_{11}$, $F_{6}F_{6}S_{3}V_{3}V_{2}V_{5}$, $F_{6}F_{6}S_{3}V_{3}V_{4}V_{2}$, $F_{9}F_{9}S_{4}V_{3}V_{1}V_{5}$, $F_{5}F_{5}S_{2}V_{3}V_{4}V_{1}$, $F_{3}F_{3}S_{16}V_{11}V_{13}V_{2}$, $F_{3}F_{3}S_{16}V_{9}V_{11}V_{2}$, $F_{8}F_{8}S_{3}S_{5}S_{4}V_{2}$, $F_{8}F_{8}S_{2}S_{3}S_{5}V_{2}$, $F_{14}F_{14}S_{3}S_{5}S_{6}V_{5}$, $F_{6}F_{6}S_{3}S_{5}S_{6}V_{4}$, $F_{9}F_{9}S_{4}V_{3}V_{1}V_{2}$, $F_{5}F_{5}S_{2}V_{3}V_{1}V_{2}$, $F_{6}F_{6}S_{3}S_{3}V_{2}V_{5}$, $F_{6}F_{6}S_{3}S_{3}V_{4}V_{2}$, $F_{14}F_{14}S_{3}S_{6}V_{5}V_{5}$, $F_{6}F_{6}S_{3}S_{6}V_{4}V_{4}$, $F_{8}F_{8}S_{5}S_{4}V_{2}V_{2}$, $F_{8}F_{8}S_{2}S_{5}V_{2}V_{2}$, $F_{8}F_{9}S_{5}S_{4}S_{4}V_{11}$, $F_{5}F_{8}S_{2}S_{2}S_{5}V_{11}$, $F_{7}F_{14}S_{9}V_{3}V_{1}V_{1}$, $F_{6}F_{7}S_{14}V_{3}V_{1}V_{1}$, $F_{3}F_{6}S_{16}S_{16}S_{9}V_{3}$, $F_{3}F_{6}S_{14}S_{16}S_{16}V_{3}$, $F_{4}F_{8}S_{5}V_{11}V_{13}V_{13}$, $F_{1}F_{8}S_{5}V_{9}V_{9}V_{11}$, $F_{11}F_{13}S_{3}S_{6}S_{6}V_{11}$, $F_{2}F_{13}S_{3}S_{6}S_{6}V_{11}$, $F_{8}F_{9}S_{5}S_{4}S_{4}V_{3}$, $F_{5}F_{8}S_{2}S_{2}S_{5}V_{3}$, $F_{7}F_{14}S_{5}V_{3}V_{1}V_{1}$, $F_{6}F_{7}S_{5}V_{3}V_{1}V_{1}$, $F_{4}F_{8}S_{3}V_{11}V_{13}V_{13}$, $F_{1}F_{8}S_{3}V_{9}V_{9}V_{11}$, $F_{11}F_{13}S_{9}S_{3}S_{6}S_{6}$, $F_{2}F_{13}S_{14}S_{3}S_{6}S_{6}$, $F_{8}F_{9}S_{5}S_{5}S_{4}S_{4}$, $F_{5}F_{8}S_{2}S_{2}S_{5}S_{5}$, $F_{3}F_{6}S_{16}S_{16}S_{9}S_{3}$, $F_{3}F_{6}S_{14}S_{16}S_{16}S_{3}$, $F_{9}F_{14}S_{5}S_{4}S_{4}V_{11}$, $F_{5}F_{6}S_{2}S_{2}S_{5}V_{11}$, $F_{7}F_{13}S_{9}V_{3}V_{1}V_{1}$, $F_{7}F_{13}S_{14}V_{3}V_{1}V_{1}$, $F_{3}F_{8}S_{16}S_{16}S_{9}V_{3}$, $F_{3}F_{8}S_{14}S_{16}S_{16}V_{3}$, $F_{4}F_{9}S_{5}V_{11}V_{13}V_{13}$, $F_{1}F_{5}S_{5}V_{9}V_{9}V_{11}$, $F_{8}F_{8}V_{11}V_{2}V_{2}V_{5}$, $F_{8}F_{8}V_{11}V_{4}V_{2}V_{2}$, $F_{9}F_{14}S_{9}S_{5}S_{4}S_{4}$, $F_{5}F_{6}S_{14}S_{2}S_{2}S_{5}$, $F_{3}F_{8}S_{16}S_{16}S_{9}S_{5}$, $F_{3}F_{8}S_{14}S_{16}S_{16}S_{5}$, $F_{4}F_{9}V_{11}V_{13}V_{13}V_{5}$, $F_{1}F_{5}V_{9}V_{9}V_{11}V_{4}$, $F_{11}F_{14}V_{11}V_{2}V_{5}V_{5}$, $F_{2}F_{6}V_{11}V_{4}V_{4}V_{2}$, $F_{8}F_{8}V_{3}V_{2}V_{2}V_{5}$, $F_{8}F_{8}V_{3}V_{4}V_{2}V_{2}$, $F_{9}F_{14}S_{5}S_{5}S_{4}S_{4}$, $F_{5}F_{6}S_{2}S_{2}S_{5}S_{5}$, $F_{7}F_{13}V_{3}V_{1}V_{1}V_{5}$, $F_{7}F_{13}V_{3}V_{4}V_{1}V_{1}$, $F_{4}F_{9}V_{11}V_{13}V_{13}V_{2}$, $F_{1}F_{5}V_{9}V_{9}V_{11}V_{2}$, $F_{11}F_{14}S_{9}V_{2}V_{5}V_{5}$, $F_{2}F_{6}S_{14}V_{4}V_{4}V_{2}$, $F_{8}F_{8}S_{5}V_{2}V_{2}V_{5}$, $F_{8}F_{8}S_{5}V_{4}V_{2}V_{2}$, $F_{9}F_{14}S_{5}S_{4}S_{4}V_{5}$, $F_{5}F_{6}S_{2}S_{2}S_{5}V_{4}$, $F_{3}F_{8}S_{16}S_{16}S_{9}V_{2}$, $F_{3}F_{8}S_{14}S_{16}S_{16}V_{2}$, $F_{13}F_{14}S_{3}S_{6}S_{6}V_{11}$, $F_{6}F_{13}S_{3}S_{6}S_{6}V_{11}$, $F_{7}F_{9}S_{5}V_{3}V_{1}V_{1}$, $F_{5}F_{7}S_{5}V_{3}V_{1}V_{1}$, $F_{3}F_{4}S_{3}V_{11}V_{13}V_{13}$, $F_{1}F_{3}S_{3}V_{9}V_{9}V_{11}$, $F_{8}F_{14}V_{11}V_{2}V_{5}V_{5}$, $F_{6}F_{8}V_{11}V_{4}V_{4}V_{2}$, $F_{6}F_{8}V_{3}V_{2}V_{2}V_{5}$, $F_{6}F_{8}V_{3}V_{4}V_{2}V_{2}$, $F_{7}F_{9}V_{3}V_{1}V_{1}V_{5}$, $F_{5}F_{7}V_{3}V_{4}V_{1}V_{1}$, $F_{3}F_{4}V_{11}V_{13}V_{13}V_{2}$, $F_{1}F_{3}V_{9}V_{9}V_{11}V_{2}$, $F_{8}F_{14}V_{3}V_{2}V_{5}V_{5}$, $F_{6}F_{8}V_{3}V_{4}V_{4}V_{2}$, $F_{8}F_{9}S_{3}S_{5}S_{4}S_{4}$, $F_{5}F_{8}S_{2}S_{2}S_{3}S_{5}$, $F_{13}F_{14}S_{3}S_{5}S_{6}S_{6}$, $F_{6}F_{13}S_{3}S_{5}S_{6}S_{6}$, $F_{7}F_{9}V_{3}V_{1}V_{1}V_{2}$, $F_{5}F_{7}V_{3}V_{1}V_{1}V_{2}$, $F_{8}F_{14}S_{5}V_{2}V_{5}V_{5}$, $F_{6}F_{8}S_{5}V_{4}V_{4}V_{2}$, $F_{6}F_{8}S_{3}V_{2}V_{2}V_{5}$, $F_{6}F_{8}S_{3}V_{4}V_{2}V_{2}$, $F_{13}F_{14}S_{3}S_{6}S_{6}V_{5}$, $F_{6}F_{13}S_{3}S_{6}S_{6}V_{4}$, $F_{8}F_{9}S_{5}S_{4}S_{4}V_{2}$, $F_{5}F_{8}S_{2}S_{2}S_{5}V_{2}$, $F_{13}F_{13}S_{9}S_{3}S_{6}S_{6}$, $F_{13}F_{13}S_{14}S_{3}S_{6}S_{6}$, $F_{9}F_{9}S_{5}S_{5}S_{4}S_{4}$, $F_{5}F_{5}S_{2}S_{2}S_{5}S_{5}$, $F_{3}F_{3}S_{16}S_{16}S_{9}S_{3}$, $F_{3}F_{3}S_{14}S_{16}S_{16}S_{3}$, $F_{14}F_{14}S_{9}V_{2}V_{5}V_{5}$, $F_{6}F_{6}S_{14}V_{4}V_{4}V_{2}$, $F_{9}F_{9}S_{5}S_{4}S_{4}V_{5}$, $F_{5}F_{5}S_{2}S_{2}S_{5}V_{4}$, $F_{3}F_{3}S_{16}S_{16}S_{9}V_{2}$, $F_{3}F_{3}S_{14}S_{16}S_{16}V_{2}$, $F_{14}F_{14}S_{5}V_{2}V_{5}V_{5}$, $F_{6}F_{6}S_{5}V_{4}V_{4}V_{2}$, $F_{8}F_{8}S_{3}V_{2}V_{2}V_{5}$, $F_{8}F_{8}S_{3}V_{4}V_{2}V_{2}$, $F_{13}F_{13}S_{3}S_{6}S_{6}V_{5}$, $F_{13}F_{13}S_{3}S_{6}S_{6}V_{4}$, $F_{9}F_{9}S_{5}S_{4}S_{4}V_{2}$, $F_{5}F_{5}S_{2}S_{2}S_{5}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{4}$} {{$F_{3}F_{7}S_{7}S_{7}S_{16}S_{6}$, $F_{1}F_{5}S_{7}V_{9}V_{11}V_{4}$, $F_{3}F_{7}S_{7}S_{16}S_{6}V_{11}$, $F_{6}F_{7}S_{7}S_{7}S_{16}S_{6}$, $F_{1}F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{6}F_{7}S_{7}S_{16}S_{6}V_{4}$, $F_{5}F_{6}S_{7}V_{9}V_{11}V_{4}$, $F_{7}F_{13}S_{7}S_{16}S_{6}V_{11}$, $F_{3}F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{7}F_{13}S_{7}S_{16}S_{6}V_{4}$, $F_{1}F_{5}S_{7}S_{7}S_{3}S_{6}$, $F_{3}F_{8}V_{11}V_{11}V_{4}V_{2}$, $F_{5}F_{6}V_{9}V_{11}V_{4}V_{4}$, $F_{7}F_{13}S_{7}S_{16}S_{6}S_{6}$, $F_{3}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{1}F_{6}S_{7}V_{9}V_{11}V_{3}$, $F_{3}F_{8}S_{7}S_{16}S_{5}V_{11}$, $F_{5}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{1}F_{8}S_{7}V_{11}V_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{5}F_{6}S_{7}V_{9}V_{11}V_{3}$, $F_{8}F_{8}S_{7}S_{16}S_{5}V_{11}$, $F_{3}F_{8}S_{7}V_{11}V_{3}V_{1}$, $F_{8}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{1}F_{5}S_{7}S_{7}S_{2}S_{5}$, $F_{3}F_{8}V_{11}V_{11}V_{3}V_{1}$, $F_{5}F_{6}V_{9}V_{11}V_{3}V_{3}$, $F_{8}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{1}F_{6}S_{7}S_{7}S_{16}S_{2}$, $F_{1}F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{6}S_{7}S_{16}S_{2}V_{4}$, $F_{1}F_{5}S_{7}S_{7}S_{16}S_{2}$, $F_{1}F_{5}S_{7}V_{3}V_{4}V_{1}$, $F_{1}F_{5}S_{7}S_{16}S_{2}V_{3}$, $F_{5}F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{16}S_{2}V_{4}$, $F_{5}F_{6}S_{7}V_{3}V_{4}V_{1}$, $F_{5}F_{6}V_{3}V_{4}V_{4}V_{1}$, $F_{5}F_{6}V_{3}V_{3}V_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{16}S_{2}S_{2}$, $F_{1}F_{6}S_{7}S_{2}V_{9}V_{11}$, $F_{3}F_{13}S_{7}S_{16}V_{11}V_{1}$, $F_{3}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{3}F_{13}S_{7}S_{16}V_{4}V_{1}$, $F_{1}F_{6}S_{7}S_{3}S_{6}V_{3}$, $F_{3}F_{8}S_{5}V_{11}V_{4}V_{2}$, $F_{1}F_{6}S_{2}V_{9}V_{11}V_{4}$, $F_{3}F_{13}S_{7}S_{16}S_{6}V_{1}$, $F_{1}F_{5}S_{7}S_{2}V_{9}V_{11}$, $F_{3}F_{8}S_{7}S_{16}V_{11}V_{1}$, $F_{3}F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{16}V_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{3}F_{7}S_{6}V_{11}V_{3}V_{1}$, $F_{1}F_{5}S_{2}V_{9}V_{11}V_{3}$, $F_{3}F_{8}S_{7}S_{16}S_{5}V_{1}$, $F_{5}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{3}F_{5}S_{7}S_{16}V_{4}V_{1}$, $F_{6}F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{16}V_{3}V_{1}$, $F_{1}F_{8}S_{7}S_{2}S_{5}V_{11}$, $F_{6}F_{7}S_{6}V_{3}V_{4}V_{1}$, $F_{5}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{3}F_{5}S_{7}S_{16}S_{2}V_{1}$, $F_{5}F_{6}S_{7}S_{3}S_{6}V_{3}$, $F_{8}F_{8}S_{5}V_{11}V_{4}V_{2}$, $F_{1}F_{5}S_{2}V_{9}V_{11}V_{4}$, $F_{3}F_{7}S_{7}S_{16}S_{6}V_{1}$, $F_{5}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{7}F_{13}S_{6}V_{11}V_{3}V_{1}$, $F_{3}F_{7}S_{7}S_{16}S_{5}V_{1}$, $F_{3}F_{8}S_{7}S_{2}S_{5}V_{11}$, $F_{7}F_{13}S_{6}V_{3}V_{4}V_{1}$, $F_{8}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{3}F_{7}S_{7}S_{16}S_{2}V_{1}$, $F_{3}F_{8}S_{2}S_{5}V_{11}V_{11}$, $F_{5}F_{6}S_{2}S_{5}V_{4}V_{4}$, $F_{7}F_{13}S_{6}S_{6}V_{3}V_{1}$, $F_{5}F_{6}S_{3}S_{6}V_{3}V_{3}$, $F_{8}F_{8}S_{5}S_{5}V_{4}V_{2}$, $F_{1}F_{5}S_{2}S_{2}V_{9}V_{11}$, $F_{3}F_{7}S_{7}S_{7}S_{16}S_{5}$, $F_{1}F_{5}S_{7}V_{9}V_{11}V_{3}$, $F_{3}F_{7}S_{7}S_{16}S_{5}V_{11}$, $F_{5}F_{7}S_{7}S_{7}S_{16}S_{5}$, $F_{1}F_{13}S_{7}V_{11}V_{3}V_{1}$, $F_{5}F_{7}S_{7}S_{16}S_{5}V_{3}$, $F_{5}F_{5}S_{7}V_{9}V_{11}V_{3}$, $F_{7}F_{8}S_{7}S_{16}S_{5}V_{11}$, $F_{3}F_{13}S_{7}V_{11}V_{3}V_{1}$, $F_{7}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{1}F_{6}S_{7}S_{7}S_{2}S_{5}$, $F_{3}F_{13}V_{11}V_{11}V_{3}V_{1}$, $F_{5}F_{5}V_{9}V_{11}V_{3}V_{3}$, $F_{7}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{1}F_{5}S_{7}S_{7}S_{16}S_{3}$, $F_{1}F_{5}S_{7}V_{3}V_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{16}S_{3}V_{3}$, $F_{5}F_{5}S_{7}V_{3}V_{3}V_{1}$, $F_{1}F_{6}S_{7}S_{16}S_{3}V_{3}$, $F_{1}F_{6}S_{7}S_{7}S_{3}S_{6}$, $F_{5}F_{5}V_{3}V_{3}V_{3}V_{1}$, $F_{1}F_{6}S_{7}S_{16}S_{3}S_{3}$, $F_{1}F_{5}S_{7}S_{3}V_{9}V_{11}$, $F_{3}F_{8}S_{7}S_{16}V_{11}V_{2}$, $F_{3}F_{7}S_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{5}V_{3}$, $F_{3}F_{7}S_{5}V_{11}V_{3}V_{1}$, $F_{1}F_{5}S_{3}V_{9}V_{11}V_{3}$, $F_{3}F_{8}S_{7}S_{16}S_{5}V_{2}$, $F_{5}F_{7}S_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{6}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{13}S_{7}S_{3}S_{6}V_{11}$, $F_{5}F_{7}S_{5}V_{3}V_{3}V_{1}$, $F_{3}F_{6}S_{7}S_{16}S_{3}V_{2}$, $F_{5}F_{5}S_{7}S_{2}S_{5}V_{3}$, $F_{7}F_{8}S_{5}V_{11}V_{3}V_{1}$, $F_{1}F_{6}S_{3}V_{9}V_{11}V_{3}$, $F_{3}F_{13}S_{7}S_{3}S_{6}V_{11}$, $F_{7}F_{8}S_{5}V_{3}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{16}S_{3}V_{2}$, $F_{3}F_{13}S_{3}S_{6}V_{11}V_{11}$, $F_{5}F_{5}S_{2}S_{5}V_{3}V_{3}$, $F_{7}F_{8}S_{5}S_{5}V_{3}V_{1}$, $F_{1}F_{6}S_{3}S_{3}V_{9}V_{11}$, $F_{6}F_{7}S_{7}S_{7}S_{16}S_{2}$, $F_{1}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{6}F_{7}S_{7}S_{16}S_{2}V_{4}$, $F_{5}F_{7}S_{7}S_{7}S_{16}S_{2}$, $F_{1}F_{13}S_{7}V_{3}V_{4}V_{1}$, $F_{5}F_{7}S_{7}S_{16}S_{2}V_{3}$, $F_{5}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{5}F_{7}S_{7}S_{16}S_{2}V_{4}$, $F_{6}F_{13}S_{7}V_{3}V_{4}V_{1}$, $F_{1}F_{3}S_{7}S_{7}S_{2}S_{5}$, $F_{6}F_{13}V_{3}V_{4}V_{4}V_{1}$, $F_{5}F_{8}V_{3}V_{3}V_{4}V_{2}$, $F_{5}F_{7}S_{7}S_{16}S_{2}S_{2}$, $F_{5}F_{8}S_{7}S_{7}S_{16}S_{3}$, $F_{1}F_{8}S_{7}V_{3}V_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{16}S_{3}V_{3}$, $F_{5}F_{8}S_{7}V_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{7}S_{16}S_{3}V_{3}$, $F_{1}F_{3}S_{7}S_{7}S_{3}S_{6}$, $F_{5}F_{8}V_{3}V_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{7}S_{16}S_{3}S_{3}$, $F_{5}F_{8}S_{7}S_{3}V_{4}V_{2}$, $F_{3}F_{5}S_{7}S_{16}V_{9}V_{4}$, $F_{6}F_{7}S_{7}S_{2}V_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{16}V_{9}V_{3}$, $F_{1}F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{6}F_{7}S_{2}V_{3}V_{4}V_{1}$, $F_{5}F_{8}S_{3}V_{3}V_{4}V_{2}$, $F_{3}F_{5}S_{7}S_{16}S_{2}V_{9}$, $F_{5}F_{7}S_{7}S_{2}V_{3}V_{1}$, $F_{3}F_{6}S_{7}S_{16}V_{9}V_{3}$, $F_{1}F_{13}S_{7}S_{3}S_{6}V_{4}$, $F_{5}F_{7}S_{2}V_{3}V_{3}V_{1}$, $F_{3}F_{6}S_{7}S_{16}S_{3}V_{9}$, $F_{5}F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{5}F_{7}S_{2}V_{3}V_{4}V_{1}$, $F_{6}F_{8}S_{3}V_{3}V_{4}V_{2}$, $F_{1}F_{3}S_{7}S_{16}S_{2}V_{9}$, $F_{6}F_{13}S_{7}S_{3}S_{6}V_{4}$, $F_{1}F_{3}S_{7}S_{16}S_{3}V_{9}$, $F_{6}F_{13}S_{3}S_{6}V_{4}V_{4}$, $F_{5}F_{8}S_{2}S_{5}V_{3}V_{3}$, $F_{5}F_{7}S_{2}S_{2}V_{3}V_{1}$, $F_{6}F_{8}S_{3}S_{3}V_{4}V_{2}$, $F_{5}F_{6}S_{7}S_{2}V_{9}V_{11}$, $F_{7}F_{13}S_{7}S_{16}V_{11}V_{1}$, $F_{7}F_{13}S_{7}S_{16}V_{4}V_{1}$, $F_{1}F_{5}S_{7}S_{3}S_{6}V_{3}$, $F_{5}F_{6}S_{2}V_{9}V_{11}V_{4}$, $F_{7}F_{13}S_{7}S_{16}S_{6}V_{1}$, $F_{5}F_{5}S_{7}S_{2}V_{9}V_{11}$, $F_{7}F_{8}S_{7}S_{16}V_{11}V_{1}$, $F_{3}F_{13}S_{7}S_{6}V_{3}V_{1}$, $F_{7}F_{8}S_{7}S_{16}V_{3}V_{1}$, $F_{1}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{3}F_{13}S_{6}V_{11}V_{3}V_{1}$, $F_{5}F_{5}S_{2}V_{9}V_{11}V_{3}$, $F_{7}F_{8}S_{7}S_{16}S_{5}V_{1}$, $F_{5}F_{7}S_{7}S_{16}V_{4}V_{1}$, $F_{6}F_{13}S_{7}S_{6}V_{3}V_{1}$, $F_{5}F_{7}S_{7}S_{16}V_{3}V_{1}$, $F_{1}F_{3}S_{7}S_{2}S_{5}V_{11}$, $F_{6}F_{13}S_{6}V_{3}V_{4}V_{1}$, $F_{5}F_{7}S_{7}S_{16}S_{2}V_{1}$, $F_{5}F_{5}S_{7}S_{3}S_{6}V_{3}$, $F_{5}F_{5}S_{2}V_{9}V_{11}V_{4}$, $F_{7}F_{7}S_{7}S_{16}S_{6}V_{1}$, $F_{6}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{13}F_{13}S_{6}V_{11}V_{3}V_{1}$, $F_{7}F_{7}S_{7}S_{16}S_{5}V_{1}$, $F_{3}F_{3}S_{7}S_{2}S_{5}V_{11}$, $F_{13}F_{13}S_{6}V_{3}V_{4}V_{1}$, $F_{7}F_{7}S_{7}S_{16}S_{2}V_{1}$, $F_{3}F_{3}S_{2}S_{5}V_{11}V_{11}$, $F_{6}F_{6}S_{2}S_{5}V_{4}V_{4}$, $F_{13}F_{13}S_{6}S_{6}V_{3}V_{1}$, $F_{5}F_{5}S_{3}S_{6}V_{3}V_{3}$, $F_{5}F_{5}S_{2}S_{2}V_{9}V_{11}$, $F_{5}F_{6}S_{7}S_{3}V_{9}V_{11}$, $F_{8}F_{8}S_{7}S_{16}V_{11}V_{2}$, $F_{3}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{8}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{3}F_{8}S_{5}V_{11}V_{3}V_{1}$, $F_{5}F_{6}S_{3}V_{9}V_{11}V_{3}$, $F_{8}F_{8}S_{7}S_{16}S_{5}V_{2}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{6}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{3}S_{7}S_{3}S_{6}V_{11}$, $F_{5}F_{8}S_{5}V_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{7}S_{16}S_{3}V_{2}$, $F_{8}F_{8}S_{5}V_{11}V_{3}V_{1}$, $F_{6}F_{6}S_{3}V_{9}V_{11}V_{3}$, $F_{3}F_{3}S_{7}S_{3}S_{6}V_{11}$, $F_{8}F_{8}S_{5}V_{3}V_{3}V_{1}$, $F_{8}F_{8}S_{7}S_{16}S_{3}V_{2}$, $F_{3}F_{3}S_{3}S_{6}V_{11}V_{11}$, $F_{8}F_{8}S_{5}S_{5}V_{3}V_{1}$, $F_{6}F_{6}S_{3}S_{3}V_{9}V_{11}$, $F_{5}F_{6}S_{7}S_{3}V_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{16}V_{9}V_{4}$, $F_{5}F_{6}S_{7}S_{2}V_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{16}V_{9}V_{3}$, $F_{5}F_{6}S_{2}V_{3}V_{4}V_{1}$, $F_{5}F_{6}S_{3}V_{3}V_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{16}S_{2}V_{9}$, $F_{5}F_{5}S_{7}S_{2}V_{3}V_{1}$, $F_{1}F_{6}S_{7}S_{16}V_{9}V_{3}$, $F_{1}F_{6}S_{7}S_{3}S_{6}V_{4}$, $F_{5}F_{5}S_{2}V_{3}V_{3}V_{1}$, $F_{1}F_{6}S_{7}S_{16}S_{3}V_{9}$, $F_{5}F_{5}S_{2}V_{3}V_{4}V_{1}$, $F_{6}F_{6}S_{3}V_{3}V_{4}V_{2}$, $F_{1}F_{1}S_{7}S_{16}S_{2}V_{9}$, $F_{6}F_{6}S_{7}S_{3}S_{6}V_{4}$, $F_{1}F_{1}S_{7}S_{16}S_{3}V_{9}$, $F_{6}F_{6}S_{3}S_{6}V_{4}V_{4}$, $F_{5}F_{5}S_{2}S_{2}V_{3}V_{1}$, $F_{6}F_{6}S_{3}S_{3}V_{4}V_{2}$, $F_{5}F_{6}S_{7}S_{3}S_{3}S_{6}$, $F_{8}F_{8}V_{11}V_{4}V_{2}V_{2}$, $F_{1}F_{5}V_{9}V_{9}V_{11}V_{4}$, $F_{3}F_{7}S_{7}S_{16}S_{16}S_{6}$, $F_{5}F_{6}S_{7}S_{2}S_{2}S_{5}$, $F_{7}F_{13}V_{11}V_{3}V_{1}V_{1}$, $F_{1}F_{5}V_{9}V_{9}V_{11}V_{3}$, $F_{3}F_{7}S_{7}S_{16}S_{16}S_{5}$, $F_{3}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{7}F_{13}V_{3}V_{4}V_{1}V_{1}$, $F_{8}F_{8}V_{3}V_{4}V_{2}V_{2}$, $F_{3}F_{7}S_{7}S_{16}S_{16}S_{2}$, $F_{3}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{5}F_{6}S_{2}S_{2}S_{5}V_{4}$, $F_{7}F_{13}S_{6}V_{3}V_{1}V_{1}$, $F_{5}F_{6}S_{3}S_{3}S_{6}V_{3}$, $F_{8}F_{8}S_{5}V_{4}V_{2}V_{2}$, $F_{1}F_{5}S_{2}V_{9}V_{9}V_{11}$, $F_{5}F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{7}F_{8}V_{11}V_{3}V_{1}V_{1}$, $F_{1}F_{6}V_{9}V_{9}V_{11}V_{3}$, $F_{3}F_{8}S_{7}S_{16}S_{16}S_{5}$, $F_{3}F_{13}S_{7}S_{3}S_{6}S_{6}$, $F_{7}F_{8}V_{3}V_{3}V_{1}V_{1}$, $F_{3}F_{8}S_{7}S_{16}S_{16}S_{3}$, $F_{3}F_{13}S_{3}S_{6}S_{6}V_{11}$, $F_{5}F_{5}S_{2}S_{2}S_{5}V_{3}$, $F_{7}F_{8}S_{5}V_{3}V_{1}V_{1}$, $F_{1}F_{6}S_{3}V_{9}V_{9}V_{11}$, $F_{5}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{5}F_{7}V_{3}V_{4}V_{1}V_{1}$, $F_{6}F_{8}V_{3}V_{4}V_{2}V_{2}$, $F_{1}F_{3}S_{7}S_{16}S_{16}S_{2}$, $F_{6}F_{13}S_{7}S_{3}S_{6}S_{6}$, $F_{5}F_{7}V_{3}V_{3}V_{1}V_{1}$, $F_{1}F_{3}S_{7}S_{16}S_{16}S_{3}$, $F_{6}F_{13}S_{3}S_{6}S_{6}V_{4}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{5}F_{7}S_{2}V_{3}V_{1}V_{1}$, $F_{6}F_{8}S_{3}V_{4}V_{2}V_{2}$, $F_{8}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{5}F_{5}S_{2}S_{2}S_{5}V_{4}$, $F_{7}F_{7}S_{6}V_{3}V_{1}V_{1}$, $F_{6}F_{6}S_{3}S_{3}S_{6}V_{3}$, $F_{1}F_{1}S_{2}V_{9}V_{9}V_{11}$, $F_{13}F_{13}S_{3}S_{6}S_{6}V_{11}$, $F_{7}F_{7}S_{5}V_{3}V_{1}V_{1}$, $F_{1}F_{1}S_{3}V_{9}V_{9}V_{11}$, $F_{13}F_{13}S_{3}S_{6}S_{6}V_{4}$, $F_{8}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{7}F_{7}S_{2}V_{3}V_{1}V_{1}$, $F_{8}F_{8}S_{3}V_{4}V_{2}V_{2}$, $F_{13}F_{13}S_{3}S_{6}S_{6}S_{6}$, $F_{8}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{5}F_{5}S_{2}S_{2}S_{2}S_{5}$, $F_{6}F_{6}S_{3}S_{3}S_{3}S_{6}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{5}$} {{$F_{3}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{1}F_{6}S_{7}V_{10}V_{11}V_{3}$, $F_{3}F_{8}S_{7}S_{16}S_{5}V_{11}$, $F_{5}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{1}F_{8}S_{7}V_{11}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{5}F_{6}S_{7}V_{10}V_{11}V_{3}$, $F_{8}F_{8}S_{7}S_{16}S_{5}V_{11}$, $F_{3}F_{8}S_{7}V_{11}V_{3}V_{2}$, $F_{8}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{1}F_{5}S_{7}S_{7}S_{3}S_{5}$, $F_{3}F_{8}V_{11}V_{11}V_{3}V_{2}$, $F_{5}F_{6}V_{10}V_{11}V_{3}V_{3}$, $F_{8}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{2}F_{5}S_{7}S_{7}S_{16}S_{3}$, $F_{1}F_{6}S_{7}V_{3}V_{3}V_{2}$, $F_{2}F_{5}S_{7}S_{16}S_{3}V_{3}$, $F_{5}F_{6}S_{7}V_{3}V_{3}V_{2}$, $F_{2}F_{6}S_{7}S_{16}S_{3}V_{3}$, $F_{5}F_{6}V_{3}V_{3}V_{3}V_{2}$, $F_{2}F_{6}S_{7}S_{16}S_{3}S_{3}$, $F_{2}F_{5}S_{7}S_{3}V_{10}V_{11}$, $F_{3}F_{8}S_{7}S_{16}V_{11}V_{2}$, $F_{3}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{6}S_{7}S_{3}S_{5}V_{3}$, $F_{3}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{2}F_{5}S_{3}V_{10}V_{11}V_{3}$, $F_{3}F_{8}S_{7}S_{16}S_{5}V_{2}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{6}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{8}S_{7}S_{3}S_{5}V_{11}$, $F_{5}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{6}S_{7}S_{16}S_{3}V_{2}$, $F_{5}F_{6}S_{7}S_{3}S_{5}V_{3}$, $F_{8}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{2}F_{6}S_{3}V_{10}V_{11}V_{3}$, $F_{3}F_{8}S_{7}S_{3}S_{5}V_{11}$, $F_{8}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{3}V_{2}$, $F_{3}F_{8}S_{3}S_{5}V_{11}V_{11}$, $F_{5}F_{6}S_{3}S_{5}V_{3}V_{3}$, $F_{8}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{2}F_{6}S_{3}S_{3}V_{10}V_{11}$, $F_{5}F_{8}S_{7}S_{7}S_{16}S_{3}$, $F_{1}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{16}S_{3}V_{3}$, $F_{5}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{6}F_{8}S_{7}S_{16}S_{3}V_{3}$, $F_{1}F_{3}S_{7}S_{7}S_{3}S_{5}$, $F_{5}F_{8}V_{3}V_{3}V_{3}V_{2}$, $F_{6}F_{8}S_{7}S_{16}S_{3}S_{3}$, $F_{5}F_{8}S_{7}S_{3}V_{3}V_{2}$, $F_{3}F_{6}S_{7}S_{16}V_{10}V_{3}$, $F_{1}F_{8}S_{7}S_{3}S_{5}V_{3}$, $F_{5}F_{8}S_{3}V_{3}V_{3}V_{2}$, $F_{3}F_{6}S_{7}S_{16}S_{3}V_{10}$, $F_{5}F_{8}S_{7}S_{3}S_{5}V_{3}$, $F_{6}F_{8}S_{3}V_{3}V_{3}V_{2}$, $F_{2}F_{3}S_{7}S_{16}S_{3}V_{10}$, $F_{5}F_{8}S_{3}S_{5}V_{3}V_{3}$, $F_{6}F_{8}S_{3}S_{3}V_{3}V_{2}$, $F_{5}F_{6}S_{7}S_{3}V_{10}V_{11}$, $F_{8}F_{8}S_{7}S_{16}V_{11}V_{2}$, $F_{8}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{5}S_{7}S_{3}S_{5}V_{3}$, $F_{5}F_{6}S_{3}V_{10}V_{11}V_{3}$, $F_{8}F_{8}S_{7}S_{16}S_{5}V_{2}$, $F_{6}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{3}S_{7}S_{3}S_{5}V_{11}$, $F_{6}F_{8}S_{7}S_{16}S_{3}V_{2}$, $F_{5}F_{5}S_{7}S_{3}S_{5}V_{3}$, $F_{6}F_{6}S_{3}V_{10}V_{11}V_{3}$, $F_{3}F_{3}S_{7}S_{3}S_{5}V_{11}$, $F_{8}F_{8}S_{7}S_{16}S_{3}V_{2}$, $F_{3}F_{3}S_{3}S_{5}V_{11}V_{11}$, $F_{5}F_{5}S_{3}S_{5}V_{3}V_{3}$, $F_{6}F_{6}S_{3}S_{3}V_{10}V_{11}$, $F_{5}F_{6}S_{7}S_{3}V_{3}V_{2}$, $F_{2}F_{6}S_{7}S_{16}V_{10}V_{3}$, $F_{5}F_{6}S_{3}V_{3}V_{3}V_{2}$, $F_{2}F_{6}S_{7}S_{16}S_{3}V_{10}$, $F_{6}F_{6}S_{3}V_{3}V_{3}V_{2}$, $F_{2}F_{2}S_{7}S_{16}S_{3}V_{10}$, $F_{6}F_{6}S_{3}S_{3}V_{3}V_{2}$, $F_{5}F_{6}S_{7}S_{3}S_{3}S_{5}$, $F_{8}F_{8}V_{11}V_{3}V_{2}V_{2}$, $F_{2}F_{6}V_{10}V_{10}V_{11}V_{3}$, $F_{3}F_{8}S_{7}S_{16}S_{16}S_{5}$, $F_{3}F_{8}S_{7}S_{3}S_{5}S_{5}$, $F_{8}F_{8}V_{3}V_{3}V_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{16}S_{3}$, $F_{3}F_{8}S_{3}S_{5}S_{5}V_{11}$, $F_{5}F_{6}S_{3}S_{3}S_{5}V_{3}$, $F_{8}F_{8}S_{5}V_{3}V_{2}V_{2}$, $F_{2}F_{6}S_{3}V_{10}V_{10}V_{11}$, $F_{5}F_{8}S_{7}S_{3}S_{5}S_{5}$, $F_{6}F_{8}V_{3}V_{3}V_{2}V_{2}$, $F_{2}F_{3}S_{7}S_{16}S_{16}S_{3}$, $F_{5}F_{8}S_{3}S_{5}S_{5}V_{3}$, $F_{6}F_{8}S_{3}V_{3}V_{2}V_{2}$, $F_{8}F_{8}S_{3}S_{5}S_{5}V_{11}$, $F_{6}F_{6}S_{3}S_{3}S_{5}V_{3}$, $F_{2}F_{2}S_{3}V_{10}V_{10}V_{11}$, $F_{8}F_{8}S_{3}S_{5}S_{5}V_{3}$, $F_{8}F_{8}S_{3}V_{3}V_{2}V_{2}$, $F_{8}F_{8}S_{3}S_{5}S_{5}S_{5}$, $F_{6}F_{6}S_{3}S_{3}S_{3}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{6}$} {{$F_{2}F_{7}S_{7}S_{7}S_{16}V_{4}$, $F_{1}F_{8}S_{7}S_{14}S_{16}V_{3}$, $F_{2}F_{7}S_{7}S_{14}S_{16}V_{4}$, $F_{5}F_{7}S_{7}S_{7}S_{16}V_{4}$, $F_{1}F_{13}S_{7}S_{14}V_{3}V_{1}$, $F_{5}F_{7}S_{7}S_{16}V_{3}V_{4}$, $F_{5}F_{8}S_{7}S_{14}S_{16}V_{3}$, $F_{6}F_{7}S_{7}S_{14}S_{16}V_{4}$, $F_{2}F_{13}S_{7}S_{14}V_{3}V_{1}$, $F_{6}F_{7}S_{7}S_{16}V_{3}V_{4}$, $F_{1}F_{8}S_{7}S_{7}V_{4}V_{2}$, $F_{2}F_{13}S_{14}S_{14}V_{3}V_{1}$, $F_{5}F_{8}S_{14}S_{16}V_{3}V_{3}$, $F_{6}F_{7}S_{7}S_{16}V_{4}V_{4}$, $F_{3}F_{5}S_{7}S_{7}S_{16}S_{3}$, $F_{1}F_{8}S_{7}V_{3}V_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{16}S_{3}V_{3}$, $F_{5}F_{8}S_{7}V_{3}V_{3}V_{1}$, $F_{3}F_{6}S_{7}S_{16}S_{3}V_{3}$, $F_{1}F_{8}S_{7}S_{7}S_{3}S_{6}$, $F_{5}F_{8}V_{3}V_{3}V_{3}V_{1}$, $F_{3}F_{6}S_{7}S_{16}S_{3}S_{3}$, $F_{3}F_{5}S_{7}S_{14}S_{16}S_{3}$, $F_{3}F_{6}S_{7}S_{14}S_{16}S_{2}$, $F_{2}F_{7}S_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{6}S_{7}S_{16}S_{2}V_{3}$, $F_{1}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{2}F_{7}S_{14}V_{3}V_{4}V_{1}$, $F_{3}F_{5}S_{14}S_{16}S_{3}V_{3}$, $F_{3}F_{6}S_{7}S_{16}S_{2}V_{4}$, $F_{5}F_{7}S_{7}V_{3}V_{4}V_{1}$, $F_{1}F_{13}S_{7}S_{14}S_{3}S_{6}$, $F_{5}F_{7}V_{3}V_{3}V_{4}V_{1}$, $F_{3}F_{6}S_{7}S_{16}S_{2}S_{3}$, $F_{5}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{6}F_{7}S_{14}V_{3}V_{4}V_{1}$, $F_{3}F_{6}S_{14}S_{16}S_{3}V_{3}$, $F_{3}F_{5}S_{7}S_{16}S_{2}V_{4}$, $F_{2}F_{13}S_{7}S_{14}S_{3}S_{6}$, $F_{6}F_{7}V_{3}V_{3}V_{4}V_{1}$, $F_{3}F_{5}S_{7}S_{16}S_{2}S_{3}$, $F_{2}F_{13}S_{14}S_{14}S_{3}S_{6}$, $F_{5}F_{8}V_{3}V_{3}V_{4}V_{2}$, $F_{6}F_{7}V_{3}V_{4}V_{4}V_{1}$, $F_{3}F_{6}S_{14}S_{16}S_{3}S_{3}$, $F_{2}F_{5}S_{7}S_{7}S_{16}V_{4}$, $F_{1}F_{6}S_{7}S_{14}S_{16}V_{3}$, $F_{2}F_{5}S_{7}S_{14}S_{16}V_{4}$, $F_{5}F_{5}S_{7}S_{7}S_{16}V_{4}$, $F_{1}F_{6}S_{7}S_{14}V_{3}V_{1}$, $F_{5}F_{5}S_{7}S_{16}V_{3}V_{4}$, $F_{5}F_{6}S_{7}S_{14}S_{16}V_{3}$, $F_{5}F_{6}S_{7}S_{14}S_{16}V_{4}$, $F_{2}F_{6}S_{7}S_{14}V_{3}V_{1}$, $F_{5}F_{6}S_{7}S_{16}V_{3}V_{4}$, $F_{1}F_{5}S_{7}S_{7}V_{4}V_{2}$, $F_{2}F_{6}S_{14}S_{14}V_{3}V_{1}$, $F_{5}F_{6}S_{14}S_{16}V_{3}V_{3}$, $F_{5}F_{6}S_{7}S_{16}V_{4}V_{4}$, $F_{2}F_{7}S_{7}S_{7}S_{16}S_{6}$, $F_{1}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{2}F_{7}S_{7}S_{14}S_{16}S_{6}$, $F_{7}F_{8}S_{7}S_{7}S_{16}S_{6}$, $F_{1}F_{6}S_{7}S_{14}S_{2}S_{5}$, $F_{7}F_{8}S_{7}S_{16}S_{5}S_{6}$, $F_{8}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{7}F_{13}S_{7}S_{14}S_{16}S_{6}$, $F_{2}F_{6}S_{7}S_{14}S_{2}S_{5}$, $F_{7}F_{13}S_{7}S_{16}S_{5}S_{6}$, $F_{1}F_{5}S_{7}S_{7}S_{3}S_{6}$, $F_{2}F_{6}S_{14}S_{14}S_{2}S_{5}$, $F_{8}F_{8}S_{14}S_{16}S_{5}S_{5}$, $F_{7}F_{13}S_{7}S_{16}S_{6}S_{6}$, $F_{3}F_{5}S_{7}S_{7}S_{16}V_{2}$, $F_{1}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{16}V_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{7}S_{16}V_{2}$, $F_{1}F_{6}S_{7}S_{2}S_{5}V_{3}$, $F_{3}F_{8}S_{7}S_{16}S_{5}V_{2}$, $F_{8}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{5}F_{6}S_{7}S_{2}S_{5}V_{3}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{3}$, $F_{8}F_{8}S_{5}S_{5}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{16}V_{2}V_{2}$, $F_{3}F_{5}S_{7}S_{14}S_{16}V_{2}$, $F_{3}F_{6}S_{7}S_{14}S_{16}V_{1}$, $F_{2}F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{6}S_{7}S_{16}V_{3}V_{1}$, $F_{1}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{2}F_{7}S_{14}S_{6}V_{3}V_{1}$, $F_{3}F_{5}S_{14}S_{16}V_{3}V_{2}$, $F_{3}F_{6}S_{7}S_{16}V_{4}V_{1}$, $F_{3}F_{8}S_{7}S_{14}S_{16}V_{2}$, $F_{3}F_{13}S_{7}S_{14}S_{16}V_{1}$, $F_{2}F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{3}F_{13}S_{7}S_{16}S_{5}V_{1}$, $F_{1}F_{6}S_{7}S_{3}S_{6}V_{3}$, $F_{2}F_{5}S_{14}S_{2}S_{5}V_{4}$, $F_{3}F_{8}S_{14}S_{16}S_{5}V_{2}$, $F_{3}F_{13}S_{7}S_{16}S_{6}V_{1}$, $F_{7}F_{8}S_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{16}V_{3}V_{1}$, $F_{5}F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{3}F_{8}S_{7}S_{16}S_{5}V_{1}$, $F_{1}F_{6}S_{7}S_{14}V_{4}V_{2}$, $F_{5}F_{5}S_{2}S_{5}V_{3}V_{4}$, $F_{7}F_{8}S_{5}S_{6}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{16}V_{1}V_{2}$, $F_{8}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{7}F_{13}S_{14}S_{6}V_{3}V_{1}$, $F_{3}F_{8}S_{14}S_{16}V_{3}V_{2}$, $F_{3}F_{7}S_{7}S_{16}V_{4}V_{1}$, $F_{5}F_{6}S_{7}S_{3}S_{6}V_{3}$, $F_{5}F_{6}S_{14}S_{2}S_{5}V_{4}$, $F_{3}F_{7}S_{7}S_{16}S_{6}V_{1}$, $F_{2}F_{6}S_{7}S_{14}V_{4}V_{2}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{4}$, $F_{7}F_{13}S_{5}S_{6}V_{3}V_{1}$, $F_{3}F_{7}S_{7}S_{16}V_{1}V_{2}$, $F_{2}F_{6}S_{14}S_{14}V_{4}V_{2}$, $F_{5}F_{6}S_{3}S_{6}V_{3}V_{3}$, $F_{5}F_{6}S_{2}S_{5}V_{4}V_{4}$, $F_{8}F_{8}S_{5}S_{5}V_{4}V_{2}$, $F_{7}F_{13}S_{6}S_{6}V_{3}V_{1}$, $F_{3}F_{8}S_{14}S_{16}V_{2}V_{2}$, $F_{5}F_{5}S_{7}S_{7}S_{16}S_{3}$, $F_{1}F_{6}S_{7}V_{3}V_{3}V_{1}$, $F_{5}F_{5}S_{7}S_{16}S_{3}V_{3}$, $F_{5}F_{6}S_{7}V_{3}V_{3}V_{1}$, $F_{5}F_{6}S_{7}S_{16}S_{3}V_{3}$, $F_{1}F_{2}S_{7}S_{7}S_{3}S_{6}$, $F_{5}F_{6}V_{3}V_{3}V_{3}V_{1}$, $F_{5}F_{6}S_{7}S_{16}S_{3}S_{3}$, $F_{5}F_{7}S_{7}S_{7}S_{16}V_{2}$, $F_{1}F_{13}S_{7}S_{5}V_{3}V_{1}$, $F_{5}F_{7}S_{7}S_{16}V_{3}V_{2}$, $F_{7}F_{8}S_{7}S_{7}S_{16}V_{2}$, $F_{7}F_{8}S_{7}S_{16}S_{5}V_{2}$, $F_{8}F_{13}S_{7}S_{5}V_{3}V_{1}$, $F_{7}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{2}S_{7}S_{7}V_{4}V_{2}$, $F_{8}F_{13}S_{5}S_{5}V_{3}V_{1}$, $F_{7}F_{8}S_{7}S_{16}V_{2}V_{2}$, $F_{5}F_{7}S_{7}V_{3}V_{1}V_{2}$, $F_{3}F_{6}S_{7}S_{16}S_{16}V_{3}$, $F_{1}F_{13}S_{7}S_{3}S_{5}S_{6}$, $F_{5}F_{7}V_{3}V_{3}V_{1}V_{2}$, $F_{3}F_{6}S_{7}S_{16}S_{16}S_{3}$, $F_{7}F_{8}S_{7}V_{3}V_{1}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{16}V_{3}$, $F_{5}F_{5}S_{7}S_{2}S_{3}S_{5}$, $F_{3}F_{8}S_{7}S_{16}S_{16}S_{5}$, $F_{1}F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{5}F_{5}S_{2}S_{3}S_{5}V_{3}$, $F_{7}F_{8}S_{5}V_{3}V_{1}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{16}V_{2}$, $F_{8}F_{13}S_{7}S_{3}S_{5}S_{6}$, $F_{7}F_{8}V_{3}V_{3}V_{1}V_{2}$, $F_{3}F_{3}S_{7}S_{16}S_{16}S_{3}$, $F_{5}F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{5}F_{6}S_{2}S_{3}S_{5}V_{3}$, $F_{3}F_{3}S_{7}S_{16}S_{16}V_{2}$, $F_{5}F_{6}V_{3}V_{3}V_{4}V_{2}$, $F_{5}F_{6}S_{2}S_{3}S_{3}S_{5}$, $F_{8}F_{13}S_{3}S_{5}S_{5}S_{6}$, $F_{7}F_{8}V_{3}V_{1}V_{2}V_{2}$, $F_{5}F_{6}S_{7}S_{14}S_{16}S_{3}$, $F_{5}F_{6}S_{7}S_{14}S_{16}S_{2}$, $F_{2}F_{6}S_{7}V_{3}V_{4}V_{1}$, $F_{5}F_{6}S_{7}S_{16}S_{2}V_{3}$, $F_{1}F_{5}S_{7}V_{3}V_{4}V_{2}$, $F_{2}F_{6}S_{14}V_{3}V_{4}V_{1}$, $F_{5}F_{6}S_{14}S_{16}S_{3}V_{3}$, $F_{5}F_{6}S_{7}S_{16}S_{2}V_{4}$, $F_{5}F_{6}S_{7}V_{3}V_{4}V_{1}$, $F_{1}F_{2}S_{7}S_{14}S_{3}S_{6}$, $F_{5}F_{6}V_{3}V_{3}V_{4}V_{1}$, $F_{5}F_{6}S_{7}S_{16}S_{2}S_{3}$, $F_{5}F_{5}S_{7}V_{3}V_{4}V_{2}$, $F_{6}F_{6}S_{14}V_{3}V_{4}V_{1}$, $F_{6}F_{6}S_{14}S_{16}S_{3}V_{3}$, $F_{5}F_{5}S_{7}S_{16}S_{2}V_{4}$, $F_{2}F_{2}S_{7}S_{14}S_{3}S_{6}$, $F_{6}F_{6}V_{3}V_{3}V_{4}V_{1}$, $F_{5}F_{5}S_{7}S_{16}S_{2}S_{3}$, $F_{2}F_{2}S_{14}S_{14}S_{3}S_{6}$, $F_{5}F_{5}V_{3}V_{3}V_{4}V_{2}$, $F_{6}F_{6}V_{3}V_{4}V_{4}V_{1}$, $F_{6}F_{6}S_{14}S_{16}S_{3}S_{3}$, $F_{5}F_{8}S_{7}S_{14}S_{16}V_{2}$, $F_{6}F_{7}S_{7}S_{14}S_{16}V_{1}$, $F_{2}F_{13}S_{7}S_{6}V_{3}V_{1}$, $F_{6}F_{7}S_{7}S_{16}V_{3}V_{1}$, $F_{2}F_{13}S_{14}S_{6}V_{3}V_{1}$, $F_{5}F_{8}S_{14}S_{16}V_{3}V_{2}$, $F_{6}F_{7}S_{7}S_{16}V_{4}V_{1}$, $F_{8}F_{8}S_{7}S_{14}S_{16}V_{2}$, $F_{7}F_{13}S_{7}S_{14}S_{16}V_{1}$, $F_{2}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{7}F_{13}S_{7}S_{16}S_{5}V_{1}$, $F_{1}F_{5}S_{7}S_{3}S_{6}V_{3}$, $F_{2}F_{6}S_{14}S_{2}S_{5}V_{4}$, $F_{8}F_{8}S_{14}S_{16}S_{5}V_{2}$, $F_{7}F_{13}S_{7}S_{16}S_{6}V_{1}$, $F_{8}F_{13}S_{7}S_{6}V_{3}V_{1}$, $F_{7}F_{8}S_{7}S_{16}V_{3}V_{1}$, $F_{5}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{7}F_{8}S_{7}S_{16}S_{5}V_{1}$, $F_{1}F_{2}S_{7}S_{14}V_{4}V_{2}$, $F_{8}F_{13}S_{5}S_{6}V_{3}V_{1}$, $F_{7}F_{8}S_{7}S_{16}V_{1}V_{2}$, $F_{13}F_{13}S_{14}S_{6}V_{3}V_{1}$, $F_{8}F_{8}S_{14}S_{16}V_{3}V_{2}$, $F_{7}F_{7}S_{7}S_{16}V_{4}V_{1}$, $F_{5}F_{5}S_{7}S_{3}S_{6}V_{3}$, $F_{6}F_{6}S_{14}S_{2}S_{5}V_{4}$, $F_{7}F_{7}S_{7}S_{16}S_{6}V_{1}$, $F_{2}F_{2}S_{7}S_{14}V_{4}V_{2}$, $F_{6}F_{6}S_{2}S_{5}V_{3}V_{4}$, $F_{13}F_{13}S_{5}S_{6}V_{3}V_{1}$, $F_{7}F_{7}S_{7}S_{16}V_{1}V_{2}$, $F_{2}F_{2}S_{14}S_{14}V_{4}V_{2}$, $F_{5}F_{5}S_{3}S_{6}V_{3}V_{3}$, $F_{6}F_{6}S_{2}S_{5}V_{4}V_{4}$, $F_{13}F_{13}S_{6}S_{6}V_{3}V_{1}$, $F_{8}F_{8}S_{14}S_{16}V_{2}V_{2}$, $F_{5}F_{8}S_{7}V_{3}V_{1}V_{2}$, $F_{1}F_{8}S_{7}S_{3}S_{5}S_{6}$, $F_{5}F_{8}V_{3}V_{3}V_{1}V_{2}$, $F_{8}F_{8}S_{7}V_{3}V_{1}V_{2}$, $F_{5}F_{6}S_{7}S_{2}S_{3}S_{5}$, $F_{8}F_{8}S_{5}V_{3}V_{1}V_{2}$, $F_{8}F_{8}S_{7}S_{3}S_{5}S_{6}$, $F_{8}F_{8}V_{3}V_{3}V_{1}V_{2}$, $F_{6}F_{6}S_{2}S_{3}S_{5}V_{3}$, $F_{6}F_{6}S_{2}S_{3}S_{3}S_{5}$, $F_{8}F_{8}S_{3}S_{5}S_{5}S_{6}$, $F_{8}F_{8}V_{3}V_{1}V_{2}V_{2}$, $F_{5}F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{6}F_{7}S_{14}V_{3}V_{1}V_{1}$, $F_{3}F_{6}S_{14}S_{16}S_{16}V_{3}$, $F_{3}F_{5}S_{7}S_{16}S_{16}V_{4}$, $F_{2}F_{13}S_{7}S_{3}S_{6}S_{6}$, $F_{6}F_{7}V_{3}V_{3}V_{1}V_{1}$, $F_{3}F_{5}S_{7}S_{16}S_{16}S_{3}$, $F_{2}F_{13}S_{14}S_{3}S_{6}S_{6}$, $F_{5}F_{8}V_{3}V_{4}V_{2}V_{2}$, $F_{6}F_{7}V_{3}V_{4}V_{1}V_{1}$, $F_{3}F_{6}S_{14}S_{16}S_{16}S_{3}$, $F_{8}F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{7}F_{13}S_{14}V_{3}V_{1}V_{1}$, $F_{3}F_{8}S_{14}S_{16}S_{16}V_{3}$, $F_{3}F_{7}S_{7}S_{16}S_{16}V_{4}$, $F_{5}F_{6}S_{7}S_{3}S_{3}S_{6}$, $F_{5}F_{6}S_{14}S_{2}S_{2}S_{5}$, $F_{3}F_{8}S_{14}S_{16}S_{16}S_{5}$, $F_{3}F_{7}S_{7}S_{16}S_{16}S_{6}$, $F_{2}F_{6}S_{7}V_{4}V_{4}V_{2}$, $F_{5}F_{6}S_{2}S_{2}S_{5}V_{3}$, $F_{7}F_{13}S_{5}V_{3}V_{1}V_{1}$, $F_{3}F_{7}S_{7}S_{16}S_{16}V_{2}$, $F_{2}F_{6}S_{14}V_{4}V_{4}V_{2}$, $F_{5}F_{6}S_{3}S_{3}S_{6}V_{3}$, $F_{5}F_{6}S_{2}S_{2}S_{5}V_{4}$, $F_{8}F_{8}S_{5}V_{4}V_{2}V_{2}$, $F_{7}F_{13}S_{6}V_{3}V_{1}V_{1}$, $F_{3}F_{8}S_{14}S_{16}S_{16}V_{2}$, $F_{8}F_{13}S_{7}S_{3}S_{6}S_{6}$, $F_{7}F_{8}V_{3}V_{3}V_{1}V_{1}$, $F_{5}F_{6}S_{7}V_{4}V_{4}V_{2}$, $F_{7}F_{8}S_{5}V_{3}V_{1}V_{1}$, $F_{5}F_{6}V_{3}V_{4}V_{4}V_{2}$, $F_{5}F_{6}S_{2}S_{2}S_{3}S_{5}$, $F_{8}F_{13}S_{3}S_{5}S_{6}S_{6}$, $F_{7}F_{8}V_{3}V_{1}V_{1}V_{2}$, $F_{13}F_{13}S_{14}S_{3}S_{6}S_{6}$, $F_{8}F_{8}V_{3}V_{4}V_{2}V_{2}$, $F_{7}F_{7}V_{3}V_{4}V_{1}V_{1}$, $F_{3}F_{3}S_{14}S_{16}S_{16}S_{3}$, $F_{6}F_{6}S_{14}V_{4}V_{4}V_{2}$, $F_{6}F_{6}S_{3}S_{3}S_{6}V_{3}$, $F_{5}F_{5}S_{2}S_{2}S_{5}V_{4}$, $F_{7}F_{7}S_{6}V_{3}V_{1}V_{1}$, $F_{3}F_{3}S_{14}S_{16}S_{16}V_{2}$, $F_{6}F_{6}V_{3}V_{4}V_{4}V_{2}$, $F_{5}F_{5}S_{2}S_{2}S_{3}S_{5}$, $F_{13}F_{13}S_{3}S_{5}S_{6}S_{6}$, $F_{7}F_{7}V_{3}V_{1}V_{1}V_{2}$, $F_{6}F_{6}V_{4}V_{4}V_{4}V_{2}$, $F_{6}F_{6}S_{3}S_{3}S_{3}S_{6}$, $F_{13}F_{13}S_{3}S_{6}S_{6}S_{6}$, $F_{8}F_{8}V_{4}V_{2}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{7}$} {{$F_{3}F_{9}S_{7}S_{7}S_{16}S_{5}$, $F_{3}F_{5}S_{7}S_{7}S_{16}S_{5}$, $F_{1}F_{8}S_{7}V_{11}V_{13}V_{3}$, $F_{1}F_{8}S_{7}V_{9}V_{11}V_{3}$, $F_{3}F_{9}S_{7}S_{16}S_{5}V_{11}$, $F_{3}F_{5}S_{7}S_{16}S_{5}V_{11}$, $F_{5}F_{9}S_{7}S_{7}S_{16}S_{5}$, $F_{5}F_{5}S_{7}S_{7}S_{16}S_{5}$, $F_{1}F_{14}S_{7}V_{11}V_{3}V_{1}$, $F_{1}F_{6}S_{7}V_{11}V_{3}V_{1}$, $F_{5}F_{9}S_{7}S_{16}S_{5}V_{3}$, $F_{5}F_{5}S_{7}S_{16}S_{5}V_{3}$, $F_{5}F_{8}S_{7}V_{11}V_{13}V_{3}$, $F_{5}F_{8}S_{7}V_{9}V_{11}V_{3}$, $F_{8}F_{9}S_{7}S_{16}S_{5}V_{11}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{11}$, $F_{3}F_{14}S_{7}V_{11}V_{3}V_{1}$, $F_{3}F_{6}S_{7}V_{11}V_{3}V_{1}$, $F_{8}F_{9}S_{7}S_{16}S_{5}V_{3}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{1}F_{8}S_{7}S_{7}S_{5}S_{4}$, $F_{1}F_{8}S_{7}S_{7}S_{2}S_{5}$, $F_{3}F_{14}V_{11}V_{11}V_{3}V_{1}$, $F_{3}F_{6}V_{11}V_{11}V_{3}V_{1}$, $F_{5}F_{8}V_{11}V_{13}V_{3}V_{3}$, $F_{5}F_{8}V_{9}V_{11}V_{3}V_{3}$, $F_{8}F_{9}S_{7}S_{16}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{3}F_{7}S_{7}S_{7}S_{16}V_{5}$, $F_{3}F_{7}S_{7}S_{7}S_{16}V_{4}$, $F_{1}F_{9}S_{7}S_{5}V_{11}V_{13}$, $F_{1}F_{5}S_{7}S_{5}V_{9}V_{11}$, $F_{3}F_{7}S_{7}S_{16}V_{11}V_{5}$, $F_{3}F_{7}S_{7}S_{16}V_{11}V_{4}$, $F_{7}F_{8}S_{7}S_{7}S_{16}V_{5}$, $F_{7}F_{8}S_{7}S_{7}S_{16}V_{4}$, $F_{1}F_{14}S_{7}S_{5}S_{4}V_{11}$, $F_{1}F_{6}S_{7}S_{2}S_{5}V_{11}$, $F_{7}F_{8}S_{7}S_{16}S_{5}V_{5}$, $F_{7}F_{8}S_{7}S_{16}S_{5}V_{4}$, $F_{8}F_{9}S_{7}S_{5}V_{11}V_{13}$, $F_{5}F_{8}S_{7}S_{5}V_{9}V_{11}$, $F_{7}F_{14}S_{7}S_{16}V_{11}V_{5}$, $F_{6}F_{7}S_{7}S_{16}V_{11}V_{4}$, $F_{3}F_{14}S_{7}S_{5}S_{4}V_{11}$, $F_{3}F_{6}S_{7}S_{2}S_{5}V_{11}$, $F_{7}F_{14}S_{7}S_{16}S_{5}V_{5}$, $F_{6}F_{7}S_{7}S_{16}S_{5}V_{4}$, $F_{1}F_{8}S_{7}S_{7}V_{2}V_{5}$, $F_{1}F_{8}S_{7}S_{7}V_{4}V_{2}$, $F_{3}F_{14}S_{5}S_{4}V_{11}V_{11}$, $F_{3}F_{6}S_{2}S_{5}V_{11}V_{11}$, $F_{8}F_{9}S_{5}S_{5}V_{11}V_{13}$, $F_{5}F_{8}S_{5}S_{5}V_{9}V_{11}$, $F_{7}F_{14}S_{7}S_{16}V_{5}V_{5}$, $F_{6}F_{7}S_{7}S_{16}V_{4}V_{4}$, $F_{4}F_{5}S_{7}S_{7}S_{16}V_{2}$, $F_{1}F_{5}S_{7}S_{7}S_{16}V_{2}$, $F_{1}F_{9}S_{7}S_{5}V_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{5}V_{3}V_{1}$, $F_{4}F_{5}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{5}S_{7}S_{16}V_{3}V_{2}$, $F_{4}F_{8}S_{7}S_{7}S_{16}V_{2}$, $F_{1}F_{8}S_{7}S_{7}S_{16}V_{2}$, $F_{1}F_{8}S_{7}S_{5}S_{4}V_{3}$, $F_{1}F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{4}F_{8}S_{7}S_{16}S_{5}V_{2}$, $F_{1}F_{8}S_{7}S_{16}S_{5}V_{2}$, $F_{8}F_{9}S_{7}S_{5}V_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{4}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{5}S_{4}V_{3}$, $F_{5}F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{5}F_{8}S_{5}S_{4}V_{3}V_{3}$, $F_{5}F_{8}S_{2}S_{5}V_{3}V_{3}$, $F_{8}F_{9}S_{5}S_{5}V_{3}V_{1}$, $F_{5}F_{8}S_{5}S_{5}V_{3}V_{1}$, $F_{4}F_{8}S_{7}S_{16}V_{2}V_{2}$, $F_{1}F_{8}S_{7}S_{16}V_{2}V_{2}$, $F_{4}F_{5}S_{7}V_{11}V_{13}V_{2}$, $F_{1}F_{5}S_{7}V_{9}V_{11}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{4}V_{11}$, $F_{3}F_{8}S_{7}S_{16}S_{2}V_{11}$, $F_{3}F_{7}S_{7}V_{3}V_{1}V_{5}$, $F_{3}F_{7}S_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{8}S_{7}S_{16}S_{4}V_{3}$, $F_{3}F_{8}S_{7}S_{16}S_{2}V_{3}$, $F_{1}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{7}V_{11}V_{3}V_{1}V_{5}$, $F_{3}F_{7}V_{11}V_{3}V_{4}V_{1}$, $F_{4}F_{5}V_{11}V_{13}V_{3}V_{2}$, $F_{1}F_{5}V_{9}V_{11}V_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{16}S_{2}S_{5}$, $F_{4}F_{8}S_{7}V_{11}V_{13}V_{2}$, $F_{1}F_{8}S_{7}V_{9}V_{11}V_{2}$, $F_{3}F_{14}S_{7}S_{16}S_{4}V_{11}$, $F_{3}F_{6}S_{7}S_{16}S_{2}V_{11}$, $F_{3}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{14}S_{7}S_{16}S_{5}S_{4}$, $F_{3}F_{6}S_{7}S_{16}S_{2}S_{5}$, $F_{1}F_{8}S_{7}V_{3}V_{2}V_{5}$, $F_{1}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{3}F_{9}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{5}S_{2}S_{5}S_{5}V_{11}$, $F_{4}F_{8}S_{5}V_{11}V_{13}V_{2}$, $F_{1}F_{8}S_{5}V_{9}V_{11}V_{2}$, $F_{3}F_{14}S_{7}S_{16}S_{4}V_{5}$, $F_{3}F_{6}S_{7}S_{16}S_{2}V_{4}$, $F_{7}F_{8}S_{7}V_{3}V_{1}V_{5}$, $F_{7}F_{8}S_{7}V_{3}V_{4}V_{1}$, $F_{5}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{1}F_{14}S_{7}V_{11}V_{2}V_{5}$, $F_{1}F_{6}S_{7}V_{11}V_{4}V_{2}$, $F_{5}F_{9}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{5}S_{2}S_{5}S_{5}V_{3}$, $F_{7}F_{8}S_{5}V_{3}V_{1}V_{5}$, $F_{7}F_{8}S_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{8}S_{7}S_{16}S_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{2}V_{2}$, $F_{8}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{7}F_{14}V_{11}V_{3}V_{1}V_{5}$, $F_{6}F_{7}V_{11}V_{3}V_{4}V_{1}$, $F_{4}F_{8}V_{11}V_{13}V_{3}V_{2}$, $F_{1}F_{8}V_{9}V_{11}V_{3}V_{2}$, $F_{3}F_{9}S_{7}S_{16}S_{5}S_{4}$, $F_{3}F_{5}S_{7}S_{16}S_{2}S_{5}$, $F_{5}F_{8}S_{7}V_{3}V_{2}V_{5}$, $F_{5}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{11}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{3}F_{9}S_{7}S_{16}S_{4}V_{5}$, $F_{3}F_{5}S_{7}S_{16}S_{2}V_{4}$, $F_{3}F_{14}S_{7}V_{11}V_{2}V_{5}$, $F_{3}F_{6}S_{7}V_{11}V_{4}V_{2}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{7}F_{14}S_{5}V_{3}V_{1}V_{5}$, $F_{6}F_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{9}S_{7}S_{16}S_{4}V_{2}$, $F_{3}F_{5}S_{7}S_{16}S_{2}V_{2}$, $F_{3}F_{14}V_{11}V_{11}V_{2}V_{5}$, $F_{3}F_{6}V_{11}V_{11}V_{4}V_{2}$, $F_{5}F_{8}V_{3}V_{3}V_{2}V_{5}$, $F_{5}F_{8}V_{3}V_{3}V_{4}V_{2}$, $F_{8}F_{9}S_{5}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{7}F_{14}V_{3}V_{1}V_{5}V_{5}$, $F_{6}F_{7}V_{3}V_{4}V_{4}V_{1}$, $F_{4}F_{8}V_{11}V_{13}V_{2}V_{2}$, $F_{1}F_{8}V_{9}V_{11}V_{2}V_{2}$, $F_{3}F_{9}S_{7}S_{7}S_{16}V_{5}$, $F_{3}F_{5}S_{7}S_{7}S_{16}V_{4}$, $F_{1}F_{8}S_{7}S_{5}V_{11}V_{13}$, $F_{1}F_{8}S_{7}S_{5}V_{9}V_{11}$, $F_{3}F_{9}S_{7}S_{16}V_{11}V_{5}$, $F_{3}F_{5}S_{7}S_{16}V_{11}V_{4}$, $F_{8}F_{9}S_{7}S_{7}S_{16}V_{5}$, $F_{5}F_{8}S_{7}S_{7}S_{16}V_{4}$, $F_{1}F_{8}S_{7}S_{5}S_{4}V_{11}$, $F_{1}F_{8}S_{7}S_{2}S_{5}V_{11}$, $F_{8}F_{9}S_{7}S_{16}S_{5}V_{5}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{4}$, $F_{8}F_{8}S_{7}S_{5}V_{11}V_{13}$, $F_{8}F_{8}S_{7}S_{5}V_{9}V_{11}$, $F_{9}F_{14}S_{7}S_{16}V_{11}V_{5}$, $F_{5}F_{6}S_{7}S_{16}V_{11}V_{4}$, $F_{3}F_{8}S_{7}S_{5}S_{4}V_{11}$, $F_{3}F_{8}S_{7}S_{2}S_{5}V_{11}$, $F_{9}F_{14}S_{7}S_{16}S_{5}V_{5}$, $F_{5}F_{6}S_{7}S_{16}S_{5}V_{4}$, $F_{1}F_{5}S_{7}S_{7}V_{2}V_{5}$, $F_{1}F_{5}S_{7}S_{7}V_{4}V_{2}$, $F_{3}F_{8}S_{5}S_{4}V_{11}V_{11}$, $F_{3}F_{8}S_{2}S_{5}V_{11}V_{11}$, $F_{8}F_{8}S_{5}S_{5}V_{11}V_{13}$, $F_{8}F_{8}S_{5}S_{5}V_{9}V_{11}$, $F_{9}F_{14}S_{7}S_{16}V_{5}V_{5}$, $F_{5}F_{6}S_{7}S_{16}V_{4}V_{4}$, $F_{4}F_{8}S_{7}S_{7}S_{16}S_{4}$, $F_{1}F_{8}S_{7}S_{7}S_{16}S_{2}$, $F_{1}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{4}F_{8}S_{7}S_{16}S_{5}S_{4}$, $F_{1}F_{8}S_{7}S_{16}S_{2}S_{5}$, $F_{8}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{4}F_{9}S_{7}S_{16}S_{5}S_{4}$, $F_{1}F_{5}S_{7}S_{16}S_{2}S_{5}$, $F_{1}F_{5}S_{7}S_{7}S_{5}S_{4}$, $F_{1}F_{5}S_{7}S_{7}S_{2}S_{5}$, $F_{8}F_{8}S_{5}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{4}F_{9}S_{7}S_{16}S_{4}S_{4}$, $F_{1}F_{5}S_{7}S_{16}S_{2}S_{2}$, $F_{4}F_{8}S_{7}S_{4}V_{11}V_{13}$, $F_{1}F_{8}S_{7}S_{2}V_{9}V_{11}$, $F_{3}F_{14}S_{7}S_{16}V_{11}V_{1}$, $F_{3}F_{6}S_{7}S_{16}V_{11}V_{1}$, $F_{3}F_{9}S_{7}S_{5}S_{4}V_{5}$, $F_{3}F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{3}F_{14}S_{7}S_{16}S_{5}V_{1}$, $F_{3}F_{6}S_{7}S_{16}S_{5}V_{1}$, $F_{1}F_{8}S_{7}S_{5}V_{2}V_{5}$, $F_{1}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{3}F_{9}S_{5}S_{4}V_{11}V_{5}$, $F_{3}F_{5}S_{2}S_{5}V_{11}V_{4}$, $F_{4}F_{8}S_{5}S_{4}V_{11}V_{13}$, $F_{1}F_{8}S_{2}S_{5}V_{9}V_{11}$, $F_{3}F_{14}S_{7}S_{16}V_{1}V_{5}$, $F_{3}F_{6}S_{7}S_{16}V_{4}V_{1}$, $F_{8}F_{9}S_{7}S_{5}S_{4}V_{5}$, $F_{5}F_{8}S_{7}S_{2}S_{5}V_{4}$, $F_{3}F_{9}S_{7}S_{16}S_{5}V_{1}$, $F_{3}F_{5}S_{7}S_{16}S_{5}V_{1}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{5}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{4}$, $F_{3}F_{9}S_{7}S_{16}S_{4}V_{1}$, $F_{3}F_{5}S_{7}S_{16}S_{2}V_{1}$, $F_{8}F_{8}S_{7}S_{5}V_{2}V_{5}$, $F_{8}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{9}F_{14}S_{5}S_{4}V_{11}V_{5}$, $F_{5}F_{6}S_{2}S_{5}V_{11}V_{4}$, $F_{4}F_{9}S_{5}S_{4}V_{11}V_{13}$, $F_{1}F_{5}S_{2}S_{5}V_{9}V_{11}$, $F_{3}F_{7}S_{7}S_{16}V_{1}V_{5}$, $F_{3}F_{7}S_{7}S_{16}V_{4}V_{1}$, $F_{9}F_{14}S_{5}S_{5}S_{4}V_{5}$, $F_{5}F_{6}S_{2}S_{5}S_{5}V_{4}$, $F_{3}F_{7}S_{7}S_{16}S_{4}V_{1}$, $F_{3}F_{7}S_{7}S_{16}S_{2}V_{1}$, $F_{8}F_{8}S_{5}S_{5}V_{2}V_{5}$, $F_{8}F_{8}S_{5}S_{5}V_{4}V_{2}$, $F_{9}F_{14}S_{5}S_{4}V_{5}V_{5}$, $F_{5}F_{6}S_{2}S_{5}V_{4}V_{4}$, $F_{4}F_{9}S_{4}S_{4}V_{11}V_{13}$, $F_{1}F_{5}S_{2}S_{2}V_{9}V_{11}$, $F_{5}F_{9}S_{7}S_{7}S_{16}V_{2}$, $F_{5}F_{5}S_{7}S_{7}S_{16}V_{2}$, $F_{1}F_{14}S_{7}S_{5}V_{3}V_{1}$, $F_{1}F_{6}S_{7}S_{5}V_{3}V_{1}$, $F_{5}F_{9}S_{7}S_{16}V_{3}V_{2}$, $F_{5}F_{5}S_{7}S_{16}V_{3}V_{2}$, $F_{8}F_{9}S_{7}S_{7}S_{16}V_{2}$, $F_{5}F_{8}S_{7}S_{7}S_{16}V_{2}$, $F_{8}F_{9}S_{7}S_{16}S_{5}V_{2}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{2}$, $F_{8}F_{14}S_{7}S_{5}V_{3}V_{1}$, $F_{6}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{8}F_{9}S_{7}S_{16}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{3}S_{7}S_{7}V_{2}V_{5}$, $F_{1}F_{3}S_{7}S_{7}V_{4}V_{2}$, $F_{8}F_{14}S_{5}S_{5}V_{3}V_{1}$, $F_{6}F_{8}S_{5}S_{5}V_{3}V_{1}$, $F_{8}F_{9}S_{7}S_{16}V_{2}V_{2}$, $F_{5}F_{8}S_{7}S_{16}V_{2}V_{2}$, $F_{7}F_{8}S_{7}S_{7}S_{16}S_{4}$, $F_{7}F_{8}S_{7}S_{7}S_{16}S_{2}$, $F_{1}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{7}F_{8}S_{7}S_{16}S_{5}S_{4}$, $F_{7}F_{8}S_{7}S_{16}S_{2}S_{5}$, $F_{8}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{6}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{7}F_{9}S_{7}S_{16}S_{5}S_{4}$, $F_{5}F_{7}S_{7}S_{16}S_{2}S_{5}$, $F_{1}F_{3}S_{7}S_{7}S_{5}S_{4}$, $F_{1}F_{3}S_{7}S_{7}S_{2}S_{5}$, $F_{8}F_{14}S_{5}S_{5}S_{5}S_{4}$, $F_{6}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{7}F_{9}S_{7}S_{16}S_{4}S_{4}$, $F_{5}F_{7}S_{7}S_{16}S_{2}S_{2}$, $F_{7}F_{8}S_{7}S_{4}V_{3}V_{1}$, $F_{7}F_{8}S_{7}S_{2}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{16}V_{13}V_{3}$, $F_{3}F_{8}S_{7}S_{16}V_{9}V_{3}$, $F_{5}F_{9}S_{7}S_{5}S_{4}V_{2}$, $F_{5}F_{5}S_{7}S_{2}S_{5}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{5}V_{13}$, $F_{3}F_{8}S_{7}S_{16}S_{5}V_{9}$, $F_{1}F_{14}S_{7}S_{5}V_{2}V_{5}$, $F_{1}F_{6}S_{7}S_{5}V_{4}V_{2}$, $F_{5}F_{9}S_{5}S_{4}V_{3}V_{2}$, $F_{5}F_{5}S_{2}S_{5}V_{3}V_{2}$, $F_{7}F_{8}S_{5}S_{4}V_{3}V_{1}$, $F_{7}F_{8}S_{2}S_{5}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{16}V_{13}V_{2}$, $F_{3}F_{8}S_{7}S_{16}V_{9}V_{2}$, $F_{8}F_{9}S_{7}S_{5}S_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{2}S_{5}V_{2}$, $F_{3}F_{9}S_{7}S_{16}S_{5}V_{13}$, $F_{3}F_{5}S_{7}S_{16}S_{5}V_{9}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{2}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{2}$, $F_{3}F_{9}S_{7}S_{16}S_{4}V_{13}$, $F_{3}F_{5}S_{7}S_{16}S_{2}V_{9}$, $F_{8}F_{14}S_{7}S_{5}V_{2}V_{5}$, $F_{6}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{8}F_{9}S_{5}S_{4}V_{3}V_{2}$, $F_{5}F_{8}S_{2}S_{5}V_{3}V_{2}$, $F_{7}F_{9}S_{5}S_{4}V_{3}V_{1}$, $F_{5}F_{7}S_{2}S_{5}V_{3}V_{1}$, $F_{3}F_{4}S_{7}S_{16}V_{13}V_{2}$, $F_{1}F_{3}S_{7}S_{16}V_{9}V_{2}$, $F_{3}F_{4}S_{7}S_{16}S_{4}V_{13}$, $F_{1}F_{3}S_{7}S_{16}S_{2}V_{9}$, $F_{8}F_{14}S_{5}S_{5}V_{2}V_{5}$, $F_{6}F_{8}S_{5}S_{5}V_{4}V_{2}$, $F_{8}F_{9}S_{5}S_{4}V_{2}V_{2}$, $F_{5}F_{8}S_{2}S_{5}V_{2}V_{2}$, $F_{7}F_{9}S_{4}S_{4}V_{3}V_{1}$, $F_{5}F_{7}S_{2}S_{2}V_{3}V_{1}$, $F_{5}F_{8}S_{7}V_{11}V_{13}V_{2}$, $F_{5}F_{8}S_{7}V_{9}V_{11}V_{2}$, $F_{8}F_{9}S_{7}S_{16}S_{4}V_{11}$, $F_{5}F_{8}S_{7}S_{16}S_{2}V_{11}$, $F_{3}F_{14}S_{7}V_{3}V_{1}V_{5}$, $F_{3}F_{6}S_{7}V_{3}V_{4}V_{1}$, $F_{8}F_{9}S_{7}S_{16}S_{4}V_{3}$, $F_{5}F_{8}S_{7}S_{16}S_{2}V_{3}$, $F_{3}F_{14}V_{11}V_{3}V_{1}V_{5}$, $F_{3}F_{6}V_{11}V_{3}V_{4}V_{1}$, $F_{5}F_{8}V_{11}V_{13}V_{3}V_{2}$, $F_{5}F_{8}V_{9}V_{11}V_{3}V_{2}$, $F_{8}F_{9}S_{7}S_{16}S_{5}S_{4}$, $F_{5}F_{8}S_{7}S_{16}S_{2}S_{5}$, $F_{8}F_{8}S_{7}V_{11}V_{13}V_{2}$, $F_{8}F_{8}S_{7}V_{9}V_{11}V_{2}$, $F_{9}F_{14}S_{7}S_{16}S_{4}V_{11}$, $F_{5}F_{6}S_{7}S_{16}S_{2}V_{11}$, $F_{3}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{9}F_{14}S_{7}S_{16}S_{5}S_{4}$, $F_{5}F_{6}S_{7}S_{16}S_{2}S_{5}$, $F_{1}F_{5}S_{7}V_{3}V_{2}V_{5}$, $F_{1}F_{5}S_{7}V_{3}V_{4}V_{2}$, $F_{3}F_{8}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{8}F_{8}S_{5}V_{11}V_{13}V_{2}$, $F_{8}F_{8}S_{5}V_{9}V_{11}V_{2}$, $F_{9}F_{14}S_{7}S_{16}S_{4}V_{5}$, $F_{5}F_{6}S_{7}S_{16}S_{2}V_{4}$, $F_{8}F_{14}S_{7}V_{3}V_{1}V_{5}$, $F_{6}F_{8}S_{7}V_{3}V_{4}V_{1}$, $F_{5}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{3}S_{7}V_{11}V_{2}V_{5}$, $F_{1}F_{3}S_{7}V_{11}V_{4}V_{2}$, $F_{5}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{8}F_{14}S_{5}V_{3}V_{1}V_{5}$, $F_{6}F_{8}S_{5}V_{3}V_{4}V_{1}$, $F_{8}F_{9}S_{7}S_{16}S_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{16}S_{2}V_{2}$, $F_{14}F_{14}V_{11}V_{3}V_{1}V_{5}$, $F_{6}F_{6}V_{11}V_{3}V_{4}V_{1}$, $F_{8}F_{8}V_{11}V_{13}V_{3}V_{2}$, $F_{8}F_{8}V_{9}V_{11}V_{3}V_{2}$, $F_{9}F_{9}S_{7}S_{16}S_{5}S_{4}$, $F_{5}F_{5}S_{7}S_{16}S_{2}S_{5}$, $F_{5}F_{5}S_{7}V_{3}V_{2}V_{5}$, $F_{5}F_{5}S_{7}V_{3}V_{4}V_{2}$, $F_{8}F_{8}S_{5}S_{5}S_{4}V_{11}$, $F_{8}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{9}F_{9}S_{7}S_{16}S_{4}V_{5}$, $F_{5}F_{5}S_{7}S_{16}S_{2}V_{4}$, $F_{3}F_{3}S_{7}V_{11}V_{2}V_{5}$, $F_{3}F_{3}S_{7}V_{11}V_{4}V_{2}$, $F_{8}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{8}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{14}F_{14}S_{5}V_{3}V_{1}V_{5}$, $F_{6}F_{6}S_{5}V_{3}V_{4}V_{1}$, $F_{9}F_{9}S_{7}S_{16}S_{4}V_{2}$, $F_{5}F_{5}S_{7}S_{16}S_{2}V_{2}$, $F_{3}F_{3}V_{11}V_{11}V_{2}V_{5}$, $F_{3}F_{3}V_{11}V_{11}V_{4}V_{2}$, $F_{5}F_{5}V_{3}V_{3}V_{2}V_{5}$, $F_{5}F_{5}V_{3}V_{3}V_{4}V_{2}$, $F_{14}F_{14}V_{3}V_{1}V_{5}V_{5}$, $F_{6}F_{6}V_{3}V_{4}V_{4}V_{1}$, $F_{8}F_{8}V_{11}V_{13}V_{2}V_{2}$, $F_{8}F_{8}V_{9}V_{11}V_{2}V_{2}$, $F_{8}F_{9}S_{7}S_{4}V_{11}V_{13}$, $F_{5}F_{8}S_{7}S_{2}V_{9}V_{11}$, $F_{7}F_{14}S_{7}S_{16}V_{11}V_{1}$, $F_{6}F_{7}S_{7}S_{16}V_{11}V_{1}$, $F_{3}F_{14}S_{7}S_{5}S_{4}V_{5}$, $F_{3}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{7}F_{14}S_{7}S_{16}S_{5}V_{1}$, $F_{6}F_{7}S_{7}S_{16}S_{5}V_{1}$, $F_{3}F_{14}S_{5}S_{4}V_{11}V_{5}$, $F_{3}F_{6}S_{2}S_{5}V_{11}V_{4}$, $F_{8}F_{9}S_{5}S_{4}V_{11}V_{13}$, $F_{5}F_{8}S_{2}S_{5}V_{9}V_{11}$, $F_{7}F_{14}S_{7}S_{16}V_{1}V_{5}$, $F_{6}F_{7}S_{7}S_{16}V_{4}V_{1}$, $F_{8}F_{14}S_{7}S_{5}S_{4}V_{5}$, $F_{6}F_{8}S_{7}S_{2}S_{5}V_{4}$, $F_{7}F_{9}S_{7}S_{16}S_{5}V_{1}$, $F_{5}F_{7}S_{7}S_{16}S_{5}V_{1}$, $F_{1}F_{3}S_{7}S_{5}S_{4}V_{11}$, $F_{1}F_{3}S_{7}S_{2}S_{5}V_{11}$, $F_{8}F_{14}S_{5}S_{5}S_{4}V_{5}$, $F_{6}F_{8}S_{2}S_{5}S_{5}V_{4}$, $F_{7}F_{9}S_{7}S_{16}S_{4}V_{1}$, $F_{5}F_{7}S_{7}S_{16}S_{2}V_{1}$, $F_{14}F_{14}S_{5}S_{4}V_{11}V_{5}$, $F_{6}F_{6}S_{2}S_{5}V_{11}V_{4}$, $F_{9}F_{9}S_{5}S_{4}V_{11}V_{13}$, $F_{5}F_{5}S_{2}S_{5}V_{9}V_{11}$, $F_{7}F_{7}S_{7}S_{16}V_{1}V_{5}$, $F_{7}F_{7}S_{7}S_{16}V_{4}V_{1}$, $F_{3}F_{3}S_{7}S_{5}S_{4}V_{11}$, $F_{3}F_{3}S_{7}S_{2}S_{5}V_{11}$, $F_{14}F_{14}S_{5}S_{5}S_{4}V_{5}$, $F_{6}F_{6}S_{2}S_{5}S_{5}V_{4}$, $F_{7}F_{7}S_{7}S_{16}S_{4}V_{1}$, $F_{7}F_{7}S_{7}S_{16}S_{2}V_{1}$, $F_{3}F_{3}S_{5}S_{4}V_{11}V_{11}$, $F_{3}F_{3}S_{2}S_{5}V_{11}V_{11}$, $F_{14}F_{14}S_{5}S_{4}V_{5}V_{5}$, $F_{6}F_{6}S_{2}S_{5}V_{4}V_{4}$, $F_{9}F_{9}S_{4}S_{4}V_{11}V_{13}$, $F_{5}F_{5}S_{2}S_{2}V_{9}V_{11}$, $F_{8}F_{9}S_{7}S_{4}V_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{2}V_{3}V_{1}$, $F_{4}F_{8}S_{7}S_{16}V_{13}V_{3}$, $F_{1}F_{8}S_{7}S_{16}V_{9}V_{3}$, $F_{5}F_{8}S_{7}S_{5}S_{4}V_{2}$, $F_{4}F_{8}S_{7}S_{16}S_{5}V_{13}$, $F_{1}F_{8}S_{7}S_{16}S_{5}V_{9}$, $F_{5}F_{8}S_{5}S_{4}V_{3}V_{2}$, $F_{8}F_{9}S_{5}S_{4}V_{3}V_{1}$, $F_{5}F_{8}S_{2}S_{5}V_{3}V_{1}$, $F_{4}F_{8}S_{7}S_{16}V_{13}V_{2}$, $F_{1}F_{8}S_{7}S_{16}V_{9}V_{2}$, $F_{8}F_{8}S_{7}S_{5}S_{4}V_{2}$, $F_{8}F_{8}S_{7}S_{2}S_{5}V_{2}$, $F_{4}F_{9}S_{7}S_{16}S_{5}V_{13}$, $F_{1}F_{5}S_{7}S_{16}S_{5}V_{9}$, $F_{1}F_{5}S_{7}S_{5}S_{4}V_{3}$, $F_{1}F_{5}S_{7}S_{2}S_{5}V_{3}$, $F_{8}F_{8}S_{5}S_{5}S_{4}V_{2}$, $F_{8}F_{8}S_{2}S_{5}S_{5}V_{2}$, $F_{4}F_{9}S_{7}S_{16}S_{4}V_{13}$, $F_{1}F_{5}S_{7}S_{16}S_{2}V_{9}$, $F_{8}F_{8}S_{5}S_{4}V_{3}V_{2}$, $F_{8}F_{8}S_{2}S_{5}V_{3}V_{2}$, $F_{9}F_{9}S_{5}S_{4}V_{3}V_{1}$, $F_{5}F_{5}S_{2}S_{5}V_{3}V_{1}$, $F_{4}F_{4}S_{7}S_{16}V_{13}V_{2}$, $F_{1}F_{1}S_{7}S_{16}V_{9}V_{2}$, $F_{5}F_{5}S_{7}S_{5}S_{4}V_{3}$, $F_{5}F_{5}S_{7}S_{2}S_{5}V_{3}$, $F_{4}F_{4}S_{7}S_{16}S_{4}V_{13}$, $F_{1}F_{1}S_{7}S_{16}S_{2}V_{9}$, $F_{5}F_{5}S_{5}S_{4}V_{3}V_{3}$, $F_{5}F_{5}S_{2}S_{5}V_{3}V_{3}$, $F_{8}F_{8}S_{5}S_{4}V_{2}V_{2}$, $F_{8}F_{8}S_{2}S_{5}V_{2}V_{2}$, $F_{9}F_{9}S_{4}S_{4}V_{3}V_{1}$, $F_{5}F_{5}S_{2}S_{2}V_{3}V_{1}$, $F_{8}F_{9}S_{7}S_{5}S_{4}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{2}S_{5}$, $F_{7}F_{14}V_{11}V_{3}V_{1}V_{1}$, $F_{6}F_{7}V_{11}V_{3}V_{1}V_{1}$, $F_{4}F_{8}V_{11}V_{13}V_{13}V_{3}$, $F_{1}F_{8}V_{9}V_{9}V_{11}V_{3}$, $F_{3}F_{9}S_{7}S_{16}S_{16}S_{5}$, $F_{3}F_{5}S_{7}S_{16}S_{16}S_{5}$, $F_{5}F_{8}S_{7}V_{2}V_{2}V_{5}$, $F_{5}F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{8}F_{9}S_{5}S_{4}S_{4}V_{11}$, $F_{5}F_{8}S_{2}S_{2}S_{5}V_{11}$, $F_{4}F_{8}S_{5}V_{11}V_{13}V_{13}$, $F_{1}F_{8}S_{5}V_{9}V_{9}V_{11}$, $F_{3}F_{9}S_{7}S_{16}S_{16}V_{5}$, $F_{3}F_{5}S_{7}S_{16}S_{16}V_{4}$, $F_{3}F_{14}S_{7}V_{2}V_{5}V_{5}$, $F_{3}F_{6}S_{7}V_{4}V_{4}V_{2}$, $F_{8}F_{9}S_{5}S_{4}S_{4}V_{3}$, $F_{5}F_{8}S_{2}S_{2}S_{5}V_{3}$, $F_{7}F_{14}S_{5}V_{3}V_{1}V_{1}$, $F_{6}F_{7}S_{5}V_{3}V_{1}V_{1}$, $F_{3}F_{9}S_{7}S_{16}S_{16}V_{2}$, $F_{3}F_{5}S_{7}S_{16}S_{16}V_{2}$, $F_{3}F_{14}V_{11}V_{2}V_{5}V_{5}$, $F_{3}F_{6}V_{11}V_{4}V_{4}V_{2}$, $F_{5}F_{8}V_{3}V_{2}V_{2}V_{5}$, $F_{5}F_{8}V_{3}V_{4}V_{2}V_{2}$, $F_{8}F_{9}S_{5}S_{5}S_{4}S_{4}$, $F_{5}F_{8}S_{2}S_{2}S_{5}S_{5}$, $F_{7}F_{14}V_{3}V_{1}V_{1}V_{5}$, $F_{6}F_{7}V_{3}V_{4}V_{1}V_{1}$, $F_{4}F_{8}V_{11}V_{13}V_{13}V_{2}$, $F_{1}F_{8}V_{9}V_{9}V_{11}V_{2}$, $F_{8}F_{8}S_{7}V_{2}V_{2}V_{5}$, $F_{8}F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{9}F_{14}S_{5}S_{4}S_{4}V_{11}$, $F_{5}F_{6}S_{2}S_{2}S_{5}V_{11}$, $F_{4}F_{9}S_{5}V_{11}V_{13}V_{13}$, $F_{1}F_{5}S_{5}V_{9}V_{9}V_{11}$, $F_{3}F_{7}S_{7}S_{16}S_{16}V_{5}$, $F_{3}F_{7}S_{7}S_{16}S_{16}V_{4}$, $F_{9}F_{14}S_{5}S_{5}S_{4}S_{4}$, $F_{5}F_{6}S_{2}S_{2}S_{5}S_{5}$, $F_{3}F_{7}S_{7}S_{16}S_{16}S_{4}$, $F_{3}F_{7}S_{7}S_{16}S_{16}S_{2}$, $F_{8}F_{8}S_{5}V_{2}V_{2}V_{5}$, $F_{8}F_{8}S_{5}V_{4}V_{2}V_{2}$, $F_{9}F_{14}S_{5}S_{4}S_{4}V_{5}$, $F_{5}F_{6}S_{2}S_{2}S_{5}V_{4}$, $F_{4}F_{9}S_{4}V_{11}V_{13}V_{13}$, $F_{1}F_{5}S_{2}V_{9}V_{9}V_{11}$, $F_{8}F_{14}S_{7}V_{2}V_{5}V_{5}$, $F_{6}F_{8}S_{7}V_{4}V_{4}V_{2}$, $F_{7}F_{9}S_{5}V_{3}V_{1}V_{1}$, $F_{5}F_{7}S_{5}V_{3}V_{1}V_{1}$, $F_{3}F_{4}S_{7}S_{16}S_{16}V_{2}$, $F_{1}F_{3}S_{7}S_{16}S_{16}V_{2}$, $F_{3}F_{4}S_{7}S_{16}S_{16}S_{4}$, $F_{1}F_{3}S_{7}S_{16}S_{16}S_{2}$, $F_{8}F_{14}S_{5}V_{2}V_{5}V_{5}$, $F_{6}F_{8}S_{5}V_{4}V_{4}V_{2}$, $F_{8}F_{9}S_{5}S_{4}S_{4}V_{2}$, $F_{5}F_{8}S_{2}S_{2}S_{5}V_{2}$, $F_{7}F_{9}S_{4}V_{3}V_{1}V_{1}$, $F_{5}F_{7}S_{2}V_{3}V_{1}V_{1}$, $F_{14}F_{14}V_{11}V_{2}V_{5}V_{5}$, $F_{6}F_{6}V_{11}V_{4}V_{4}V_{2}$, $F_{8}F_{8}V_{3}V_{2}V_{2}V_{5}$, $F_{8}F_{8}V_{3}V_{4}V_{2}V_{2}$, $F_{9}F_{9}S_{5}S_{5}S_{4}S_{4}$, $F_{5}F_{5}S_{2}S_{2}S_{5}S_{5}$, $F_{7}F_{7}V_{3}V_{1}V_{1}V_{5}$, $F_{7}F_{7}V_{3}V_{4}V_{1}V_{1}$, $F_{4}F_{4}V_{11}V_{13}V_{13}V_{2}$, $F_{1}F_{1}V_{9}V_{9}V_{11}V_{2}$, $F_{9}F_{9}S_{5}S_{4}S_{4}V_{5}$, $F_{5}F_{5}S_{2}S_{2}S_{5}V_{4}$, $F_{4}F_{4}S_{4}V_{11}V_{13}V_{13}$, $F_{1}F_{1}S_{2}V_{9}V_{9}V_{11}$, $F_{14}F_{14}S_{5}V_{2}V_{5}V_{5}$, $F_{6}F_{6}S_{5}V_{4}V_{4}V_{2}$, $F_{9}F_{9}S_{5}S_{4}S_{4}V_{2}$, $F_{5}F_{5}S_{2}S_{2}S_{5}V_{2}$, $F_{7}F_{7}S_{4}V_{3}V_{1}V_{1}$, $F_{7}F_{7}S_{2}V_{3}V_{1}V_{1}$, $F_{14}F_{14}V_{2}V_{5}V_{5}V_{5}$, $F_{6}F_{6}V_{4}V_{4}V_{4}V_{2}$, $F_{8}F_{8}V_{2}V_{2}V_{2}V_{5}$, $F_{8}F_{8}V_{4}V_{2}V_{2}V_{2}$, $F_{9}F_{9}S_{5}S_{4}S_{4}S_{4}$, $F_{5}F_{5}S_{2}S_{2}S_{2}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{8}$} {{$F_{1}F_{8}S_{7}S_{7}S_{16}V_{3}$, $F_{5}F_{8}S_{7}S_{7}S_{16}V_{3}$, $F_{1}F_{8}S_{7}S_{7}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{16}V_{3}V_{3}$, $F_{3}F_{5}S_{7}S_{7}S_{16}S_{3}$, $F_{1}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{3}F_{5}S_{7}S_{16}S_{3}V_{3}$, $F_{5}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{3}F_{6}S_{7}S_{16}S_{3}V_{3}$, $F_{1}F_{8}S_{7}S_{7}S_{3}S_{5}$, $F_{5}F_{8}V_{3}V_{3}V_{3}V_{2}$, $F_{3}F_{6}S_{7}S_{16}S_{3}S_{3}$, $F_{1}F_{6}S_{7}S_{7}S_{16}V_{3}$, $F_{5}F_{6}S_{7}S_{7}S_{16}V_{3}$, $F_{1}F_{5}S_{7}S_{7}V_{3}V_{2}$, $F_{5}F_{6}S_{7}S_{16}V_{3}V_{3}$, $F_{1}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{8}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{1}F_{5}S_{7}S_{7}S_{3}S_{5}$, $F_{8}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{3}F_{5}S_{7}S_{7}S_{16}V_{2}$, $F_{1}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{5}S_{7}S_{16}V_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{7}S_{16}V_{2}$, $F_{1}F_{6}S_{7}S_{3}S_{5}V_{3}$, $F_{3}F_{8}S_{7}S_{16}S_{5}V_{2}$, $F_{8}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{5}F_{6}S_{7}S_{3}S_{5}V_{3}$, $F_{5}F_{6}S_{3}S_{5}V_{3}V_{3}$, $F_{8}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{16}V_{2}V_{2}$, $F_{5}F_{6}S_{7}S_{7}S_{16}S_{3}$, $F_{1}F_{5}S_{7}V_{3}V_{3}V_{2}$, $F_{5}F_{6}S_{7}S_{16}S_{3}V_{3}$, $F_{5}F_{5}S_{7}V_{3}V_{3}V_{2}$, $F_{6}F_{6}S_{7}S_{16}S_{3}V_{3}$, $F_{1}F_{1}S_{7}S_{7}S_{3}S_{5}$, $F_{5}F_{5}V_{3}V_{3}V_{3}V_{2}$, $F_{6}F_{6}S_{7}S_{16}S_{3}S_{3}$, $F_{5}F_{8}S_{7}S_{7}S_{16}V_{2}$, $F_{5}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{8}F_{8}S_{7}S_{7}S_{16}V_{2}$, $F_{1}F_{5}S_{7}S_{3}S_{5}V_{3}$, $F_{8}F_{8}S_{7}S_{16}S_{5}V_{2}$, $F_{8}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{5}F_{5}S_{7}S_{3}S_{5}V_{3}$, $F_{1}F_{1}S_{7}S_{7}V_{3}V_{2}$, $F_{5}F_{5}S_{3}S_{5}V_{3}V_{3}$, $F_{8}F_{8}S_{7}S_{16}V_{2}V_{2}$, $F_{5}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{3}F_{6}S_{7}S_{16}S_{16}V_{3}$, $F_{1}F_{8}S_{7}S_{3}S_{5}S_{5}$, $F_{5}F_{8}V_{3}V_{3}V_{2}V_{2}$, $F_{3}F_{6}S_{7}S_{16}S_{16}S_{3}$, $F_{8}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{16}V_{3}$, $F_{5}F_{6}S_{7}S_{3}S_{3}S_{5}$, $F_{3}F_{8}S_{7}S_{16}S_{16}S_{5}$, $F_{5}F_{6}S_{3}S_{3}S_{5}V_{3}$, $F_{8}F_{8}S_{5}V_{3}V_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{16}V_{2}$, $F_{8}F_{8}S_{7}S_{3}S_{5}S_{5}$, $F_{8}F_{8}V_{3}V_{3}V_{2}V_{2}$, $F_{3}F_{3}S_{7}S_{16}S_{16}S_{3}$, $F_{6}F_{6}S_{3}S_{3}S_{5}V_{3}$, $F_{3}F_{3}S_{7}S_{16}S_{16}V_{2}$, $F_{6}F_{6}S_{3}S_{3}S_{3}S_{5}$, $F_{8}F_{8}S_{3}S_{5}S_{5}S_{5}$, $F_{8}F_{8}V_{3}V_{2}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{9}$} {{$F_{1}F_{7}S_{7}S_{7}S_{16}V_{4}$, $F_{6}F_{7}S_{7}S_{7}S_{16}V_{4}$, $F_{1}F_{8}S_{7}S_{7}V_{4}V_{2}$, $F_{6}F_{7}S_{7}S_{16}V_{4}V_{4}$, $F_{1}F_{8}S_{7}S_{7}S_{16}V_{3}$, $F_{5}F_{8}S_{7}S_{7}S_{16}V_{3}$, $F_{1}F_{8}S_{7}S_{7}V_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{16}V_{3}V_{3}$, $F_{3}F_{6}S_{7}S_{7}S_{16}S_{2}$, $F_{1}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{3}F_{6}S_{7}S_{16}S_{2}V_{4}$, $F_{3}F_{5}S_{7}S_{7}S_{16}S_{2}$, $F_{1}F_{7}S_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{5}S_{7}S_{16}S_{2}V_{3}$, $F_{5}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{3}F_{5}S_{7}S_{16}S_{2}V_{4}$, $F_{6}F_{7}S_{7}V_{3}V_{4}V_{1}$, $F_{1}F_{8}S_{7}S_{7}S_{2}S_{5}$, $F_{6}F_{7}V_{3}V_{4}V_{4}V_{1}$, $F_{5}F_{8}V_{3}V_{3}V_{4}V_{2}$, $F_{3}F_{5}S_{7}S_{16}S_{2}S_{2}$, $F_{1}F_{5}S_{7}S_{7}S_{16}V_{4}$, $F_{5}F_{6}S_{7}S_{7}S_{16}V_{4}$, $F_{1}F_{5}S_{7}S_{7}V_{4}V_{2}$, $F_{5}F_{6}S_{7}S_{16}V_{4}V_{4}$, $F_{1}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{8}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{1}F_{5}S_{7}S_{7}S_{2}S_{5}$, $F_{8}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{3}F_{6}S_{7}S_{7}S_{16}V_{1}$, $F_{1}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{3}F_{6}S_{7}S_{16}V_{4}V_{1}$, $F_{3}F_{8}S_{7}S_{7}S_{16}V_{1}$, $F_{1}F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{3}F_{8}S_{7}S_{16}S_{5}V_{1}$, $F_{8}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{3}F_{7}S_{7}S_{16}V_{4}V_{1}$, $F_{5}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{3}F_{7}S_{7}S_{16}S_{5}V_{1}$, $F_{1}F_{5}S_{7}S_{7}V_{3}V_{1}$, $F_{5}F_{6}S_{2}S_{5}V_{4}V_{4}$, $F_{8}F_{8}S_{5}S_{5}V_{4}V_{2}$, $F_{3}F_{7}S_{7}S_{16}V_{1}V_{1}$, $F_{1}F_{5}S_{7}S_{7}S_{16}V_{3}$, $F_{5}F_{5}S_{7}S_{7}S_{16}V_{3}$, $F_{1}F_{6}S_{7}S_{7}V_{3}V_{1}$, $F_{5}F_{5}S_{7}S_{16}V_{3}V_{3}$, $F_{1}F_{7}S_{7}S_{7}S_{16}S_{5}$, $F_{7}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{1}F_{6}S_{7}S_{7}S_{2}S_{5}$, $F_{7}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{3}F_{5}S_{7}S_{7}S_{16}V_{2}$, $F_{1}F_{7}S_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{16}V_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{7}S_{16}V_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{5}V_{3}$, $F_{3}F_{8}S_{7}S_{16}S_{5}V_{2}$, $F_{7}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{5}F_{5}S_{7}S_{2}S_{5}V_{3}$, $F_{1}F_{6}S_{7}S_{7}V_{4}V_{2}$, $F_{5}F_{5}S_{2}S_{5}V_{3}V_{3}$, $F_{7}F_{8}S_{5}S_{5}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{16}V_{2}V_{2}$, $F_{5}F_{6}S_{7}S_{7}S_{16}S_{2}$, $F_{1}F_{5}S_{7}V_{3}V_{4}V_{2}$, $F_{5}F_{6}S_{7}S_{16}S_{2}V_{4}$, $F_{5}F_{5}S_{7}S_{7}S_{16}S_{2}$, $F_{1}F_{6}S_{7}V_{3}V_{4}V_{1}$, $F_{5}F_{5}S_{7}S_{16}S_{2}V_{3}$, $F_{5}F_{5}S_{7}V_{3}V_{4}V_{2}$, $F_{5}F_{5}S_{7}S_{16}S_{2}V_{4}$, $F_{6}F_{6}S_{7}V_{3}V_{4}V_{1}$, $F_{1}F_{1}S_{7}S_{7}S_{2}S_{5}$, $F_{6}F_{6}V_{3}V_{4}V_{4}V_{1}$, $F_{5}F_{5}V_{3}V_{3}V_{4}V_{2}$, $F_{5}F_{5}S_{7}S_{16}S_{2}S_{2}$, $F_{6}F_{7}S_{7}S_{7}S_{16}V_{1}$, $F_{6}F_{7}S_{7}S_{16}V_{4}V_{1}$, $F_{7}F_{8}S_{7}S_{7}S_{16}V_{1}$, $F_{1}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{7}F_{8}S_{7}S_{16}S_{5}V_{1}$, $F_{7}F_{7}S_{7}S_{16}V_{4}V_{1}$, $F_{6}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{7}F_{7}S_{7}S_{16}S_{5}V_{1}$, $F_{1}F_{1}S_{7}S_{7}V_{3}V_{1}$, $F_{6}F_{6}S_{2}S_{5}V_{4}V_{4}$, $F_{7}F_{7}S_{7}S_{16}V_{1}V_{1}$, $F_{5}F_{8}S_{7}S_{7}S_{16}V_{2}$, $F_{1}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{8}F_{8}S_{7}S_{7}S_{16}V_{2}$, $F_{8}F_{8}S_{7}S_{16}S_{5}V_{2}$, $F_{8}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{8}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{1}S_{7}S_{7}V_{4}V_{2}$, $F_{8}F_{8}S_{5}S_{5}V_{3}V_{1}$, $F_{8}F_{8}S_{7}S_{16}V_{2}V_{2}$, $F_{5}F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{3}F_{5}S_{7}S_{16}S_{16}V_{4}$, $F_{6}F_{7}S_{7}V_{3}V_{1}V_{1}$, $F_{3}F_{5}S_{7}S_{16}S_{16}V_{3}$, $F_{1}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{6}F_{7}V_{3}V_{4}V_{1}V_{1}$, $F_{5}F_{8}V_{3}V_{4}V_{2}V_{2}$, $F_{3}F_{5}S_{7}S_{16}S_{16}S_{2}$, $F_{8}F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{3}F_{7}S_{7}S_{16}S_{16}V_{4}$, $F_{5}F_{6}S_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{7}S_{7}S_{16}S_{16}S_{5}$, $F_{1}F_{5}S_{7}V_{3}V_{3}V_{1}$, $F_{5}F_{6}S_{2}S_{2}S_{5}V_{4}$, $F_{8}F_{8}S_{5}V_{4}V_{2}V_{2}$, $F_{3}F_{7}S_{7}S_{16}S_{16}V_{1}$, $F_{7}F_{8}S_{7}V_{3}V_{1}V_{1}$, $F_{3}F_{8}S_{7}S_{16}S_{16}V_{3}$, $F_{5}F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{8}S_{7}S_{16}S_{16}S_{5}$, $F_{1}F_{6}S_{7}V_{4}V_{4}V_{2}$, $F_{5}F_{5}S_{2}S_{2}S_{5}V_{3}$, $F_{7}F_{8}S_{5}V_{3}V_{1}V_{1}$, $F_{3}F_{8}S_{7}S_{16}S_{16}V_{2}$, $F_{8}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{7}F_{7}V_{3}V_{4}V_{1}V_{1}$, $F_{8}F_{8}V_{3}V_{4}V_{2}V_{2}$, $F_{3}F_{3}S_{7}S_{16}S_{16}S_{2}$, $F_{5}F_{5}S_{7}V_{3}V_{3}V_{1}$, $F_{5}F_{5}S_{2}S_{2}S_{5}V_{4}$, $F_{3}F_{3}S_{7}S_{16}S_{16}V_{1}$, $F_{6}F_{6}S_{7}V_{4}V_{4}V_{2}$, $F_{7}F_{7}S_{5}V_{3}V_{1}V_{1}$, $F_{3}F_{3}S_{7}S_{16}S_{16}V_{2}$, $F_{6}F_{6}V_{4}V_{4}V_{4}V_{2}$, $F_{5}F_{5}V_{3}V_{3}V_{3}V_{1}$, $F_{5}F_{5}S_{2}S_{2}S_{2}S_{5}$, $F_{8}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{7}F_{7}V_{3}V_{1}V_{1}V_{1}$, $F_{8}F_{8}V_{4}V_{2}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{10}$} {{$F_{1}F_{9}S_{7}S_{7}S_{16}S_{5}$, $F_{1}F_{5}S_{7}S_{7}S_{16}S_{5}$, $F_{8}F_{9}S_{7}S_{7}S_{16}S_{5}$, $F_{5}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{1}F_{8}S_{7}S_{7}S_{5}S_{4}$, $F_{1}F_{8}S_{7}S_{7}S_{2}S_{5}$, $F_{8}F_{9}S_{7}S_{16}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{3}F_{8}S_{7}S_{7}S_{16}S_{4}$, $F_{3}F_{8}S_{7}S_{7}S_{16}S_{2}$, $F_{1}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{8}S_{7}S_{16}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{16}S_{2}S_{5}$, $F_{8}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{9}S_{7}S_{16}S_{5}S_{4}$, $F_{3}F_{5}S_{7}S_{16}S_{2}S_{5}$, $F_{8}F_{9}S_{5}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{3}F_{9}S_{7}S_{16}S_{4}S_{4}$, $F_{3}F_{5}S_{7}S_{16}S_{2}S_{2}$, $F_{8}F_{9}S_{7}S_{7}S_{16}S_{4}$, $F_{5}F_{8}S_{7}S_{7}S_{16}S_{2}$, $F_{1}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{8}F_{9}S_{7}S_{16}S_{5}S_{4}$, $F_{5}F_{8}S_{7}S_{16}S_{2}S_{5}$, $F_{8}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{9}F_{9}S_{7}S_{16}S_{5}S_{4}$, $F_{5}F_{5}S_{7}S_{16}S_{2}S_{5}$, $F_{1}F_{1}S_{7}S_{7}S_{5}S_{4}$, $F_{1}F_{1}S_{7}S_{7}S_{2}S_{5}$, $F_{8}F_{8}S_{5}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{9}F_{9}S_{7}S_{16}S_{4}S_{4}$, $F_{5}F_{5}S_{7}S_{16}S_{2}S_{2}$, $F_{8}F_{9}S_{7}S_{5}S_{4}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{9}S_{7}S_{16}S_{16}S_{5}$, $F_{3}F_{5}S_{7}S_{16}S_{16}S_{5}$, $F_{8}F_{9}S_{5}S_{5}S_{4}S_{4}$, $F_{5}F_{8}S_{2}S_{2}S_{5}S_{5}$, $F_{3}F_{9}S_{7}S_{16}S_{16}S_{4}$, $F_{3}F_{5}S_{7}S_{16}S_{16}S_{2}$, $F_{9}F_{9}S_{5}S_{5}S_{4}S_{4}$, $F_{5}F_{5}S_{2}S_{2}S_{5}S_{5}$, $F_{3}F_{3}S_{7}S_{16}S_{16}S_{4}$, $F_{3}F_{3}S_{7}S_{16}S_{16}S_{2}$, $F_{9}F_{9}S_{5}S_{4}S_{4}S_{4}$, $F_{5}F_{5}S_{2}S_{2}S_{2}S_{5}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 13 $(\Delta B, \Delta L)$ = (1, -5) UV completions for topology 17 (see Fig.~\ref{fig:d=13_topologies}).} 
 \label{tab:T13Top17B1L-5}
 \end{center}


==> anc/Tables_dim13/Table_dim13_Top18_B1_L-5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {13} ^{ 18 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{1}$} {{$S_{7}S_{16}S_{9}S_{3}S_{5}$, $S_{7}S_{14}S_{16}S_{3}S_{5}$, $S_{16}S_{3}S_{5}V_{11}V_{11}$, $S_{9}S_{3}V_{10}V_{11}V_{3}$, $S_{14}S_{3}V_{10}V_{11}V_{3}$, $S_{7}S_{9}S_{3}S_{5}S_{4}$, $S_{7}S_{14}S_{2}S_{3}S_{5}$, $S_{9}S_{3}S_{4}V_{11}V_{3}$, $S_{14}S_{2}S_{3}V_{11}V_{3}$, $S_{3}S_{5}V_{11}V_{11}V_{2}$, $S_{9}S_{3}V_{11}V_{3}V_{2}$, $S_{14}S_{3}V_{11}V_{3}V_{2}$, $S_{7}S_{9}S_{3}S_{3}S_{5}$, $S_{7}S_{14}S_{3}S_{3}S_{5}$, $S_{7}S_{5}S_{5}S_{5}S_{4}$, $S_{7}S_{2}S_{5}S_{5}S_{5}$, $S_{5}S_{5}S_{4}V_{11}V_{3}$, $S_{2}S_{5}S_{5}V_{11}V_{3}$, $S_{5}S_{5}V_{11}V_{3}V_{2}$, $S_{9}S_{5}V_{3}V_{3}V_{2}$, $S_{14}S_{5}V_{3}V_{3}V_{2}$, $S_{7}S_{9}S_{3}S_{5}S_{6}$, $S_{7}S_{14}S_{3}S_{5}S_{6}$, $S_{9}S_{5}S_{6}V_{3}V_{3}$, $S_{14}S_{5}S_{6}V_{3}V_{3}$, $S_{3}S_{5}V_{11}V_{11}V_{5}$, $S_{3}S_{5}V_{11}V_{11}V_{4}$, $S_{5}S_{5}V_{11}V_{3}V_{5}$, $S_{5}S_{5}V_{11}V_{3}V_{4}$, $S_{7}S_{9}S_{3}S_{5}S_{5}$, $S_{7}S_{14}S_{3}S_{5}S_{5}$, $S_{7}S_{5}S_{5}S_{5}S_{5}$, $S_{9}S_{3}S_{5}V_{3}V_{3}$, $S_{14}S_{3}S_{5}V_{3}V_{3}$, $S_{9}S_{3}V_{11}V_{3}V_{5}$, $S_{14}S_{3}V_{11}V_{3}V_{4}$, $S_{9}S_{5}V_{3}V_{3}V_{5}$, $S_{14}S_{5}V_{3}V_{3}V_{4}$, $S_{9}S_{3}S_{5}V_{11}V_{3}$, $S_{14}S_{3}S_{5}V_{11}V_{3}$, $S_{5}S_{5}S_{5}V_{11}V_{3}$, $S_{9}S_{3}V_{11}V_{12}V_{3}$, $S_{14}S_{3}V_{11}V_{12}V_{3}$, $S_{7}S_{9}S_{9}S_{3}S_{5}$, $S_{7}S_{14}S_{14}S_{3}S_{5}$, $S_{9}S_{3}S_{5}V_{11}V_{11}$, $S_{14}S_{3}S_{5}V_{11}V_{11}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{2}$} {{$S_{7}S_{3}V_{9}V_{11}V_{4}$, $S_{7}S_{14}S_{16}S_{3}S_{5}$, $S_{7}S_{3}V_{10}V_{12}V_{3}$, $S_{14}S_{3}V_{10}V_{11}V_{3}$, $S_{7}S_{3}V_{12}V_{3}V_{1}$, $S_{7}S_{14}S_{2}S_{3}S_{5}$, $S_{14}S_{2}S_{3}V_{11}V_{3}$, $S_{7}S_{3}V_{11}V_{4}V_{2}$, $S_{14}S_{3}V_{11}V_{3}V_{2}$, $S_{7}S_{3}S_{3}V_{11}V_{4}$, $S_{7}S_{14}S_{3}S_{3}S_{5}$, $S_{7}S_{3}S_{3}V_{12}V_{3}$, $S_{7}S_{5}V_{3}V_{4}V_{1}$, $S_{7}S_{2}S_{5}V_{3}V_{4}$, $S_{2}V_{11}V_{3}V_{3}V_{4}$, $S_{7}S_{3}S_{6}V_{11}V_{4}$, $S_{6}V_{11}V_{3}V_{3}V_{4}$, $S_{7}S_{3}V_{11}V_{4}V_{4}$, $S_{7}S_{5}V_{3}V_{4}V_{4}$, $S_{7}S_{5}V_{3}V_{4}V_{2}$, $S_{14}S_{5}V_{3}V_{3}V_{2}$, $S_{7}S_{14}S_{3}S_{5}S_{6}$, $S_{14}S_{5}S_{6}V_{3}V_{3}$, $S_{7}S_{14}S_{3}S_{5}S_{5}$, $S_{7}S_{5}S_{5}V_{3}V_{4}$, $S_{3}V_{11}V_{3}V_{3}V_{4}$, $S_{14}S_{3}S_{5}V_{3}V_{3}$, $S_{3}V_{12}V_{3}V_{3}V_{3}$, $S_{7}S_{3}S_{6}V_{12}V_{3}$, $S_{6}V_{12}V_{3}V_{3}V_{3}$, $S_{14}S_{3}V_{11}V_{3}V_{4}$, $S_{14}S_{5}V_{3}V_{3}V_{4}$, $S_{14}S_{3}S_{5}V_{11}V_{3}$, $S_{5}V_{11}V_{3}V_{3}V_{4}$, $S_{7}S_{3}V_{12}V_{3}V_{3}$, $S_{7}S_{5}V_{3}V_{3}V_{4}$, $S_{7}S_{3}V_{12}V_{12}V_{3}$, $S_{14}S_{3}V_{11}V_{12}V_{3}$, $S_{7}S_{14}S_{14}S_{3}S_{5}$, $S_{7}S_{3}V_{11}V_{11}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{3}$} {{$S_{7}S_{5}V_{11}V_{13}V_{2}$, $S_{7}S_{5}V_{9}V_{11}V_{2}$, $S_{7}S_{16}S_{9}V_{3}V_{2}$, $S_{7}S_{14}S_{16}V_{3}V_{2}$, $S_{16}V_{11}V_{11}V_{3}V_{2}$, $S_{7}S_{9}V_{3}V_{1}V_{2}$, $S_{7}S_{14}V_{3}V_{1}V_{2}$, $S_{7}S_{5}S_{4}V_{11}V_{2}$, $S_{7}S_{2}S_{5}V_{11}V_{2}$, $S_{4}V_{11}V_{11}V_{3}V_{2}$, $S_{2}V_{11}V_{11}V_{3}V_{2}$, $S_{7}S_{5}V_{11}V_{2}V_{2}$, $S_{7}S_{9}V_{3}V_{2}V_{2}$, $S_{7}S_{14}V_{3}V_{2}V_{2}$, $S_{7}S_{3}V_{11}V_{13}V_{5}$, $S_{7}S_{3}V_{9}V_{11}V_{4}$, $S_{7}S_{5}V_{3}V_{1}V_{5}$, $S_{7}S_{5}V_{3}V_{4}V_{1}$, $S_{7}S_{5}S_{4}V_{3}V_{5}$, $S_{7}S_{2}S_{5}V_{3}V_{4}$, $S_{4}V_{11}V_{3}V_{3}V_{5}$, $S_{2}V_{11}V_{3}V_{3}V_{4}$, $S_{7}S_{3}S_{6}V_{11}V_{5}$, $S_{7}S_{3}S_{6}V_{11}V_{4}$, $S_{6}V_{11}V_{3}V_{3}V_{5}$, $S_{6}V_{11}V_{3}V_{3}V_{4}$, $S_{7}S_{3}V_{11}V_{5}V_{5}$, $S_{7}S_{3}V_{11}V_{4}V_{4}$, $S_{7}S_{5}V_{3}V_{5}V_{5}$, $S_{7}S_{5}V_{3}V_{4}V_{4}$, $S_{7}S_{16}S_{9}S_{3}S_{5}$, $S_{7}S_{14}S_{16}S_{3}S_{5}$, $S_{16}S_{3}S_{5}V_{11}V_{11}$, $S_{7}S_{5}S_{5}S_{5}S_{4}$, $S_{7}S_{2}S_{5}S_{5}S_{5}$, $S_{5}S_{5}S_{4}V_{11}V_{3}$, $S_{2}S_{5}S_{5}V_{11}V_{3}$, $S_{5}S_{5}V_{11}V_{3}V_{2}$, $S_{9}S_{5}V_{3}V_{3}V_{2}$, $S_{14}S_{5}V_{3}V_{3}V_{2}$, $S_{7}S_{9}S_{3}S_{5}S_{6}$, $S_{7}S_{14}S_{3}S_{5}S_{6}$, $S_{9}S_{5}S_{6}V_{3}V_{3}$, $S_{14}S_{5}S_{6}V_{3}V_{3}$, $S_{3}S_{5}V_{11}V_{11}V_{5}$, $S_{3}S_{5}V_{11}V_{11}V_{4}$, $S_{5}S_{5}V_{11}V_{3}V_{5}$, $S_{5}S_{5}V_{11}V_{3}V_{4}$, $S_{7}S_{9}S_{3}S_{5}S_{5}$, $S_{7}S_{14}S_{3}S_{5}S_{5}$, $S_{7}S_{5}S_{5}S_{5}S_{5}$, $S_{7}S_{9}S_{3}S_{5}S_{4}$, $S_{7}S_{14}S_{2}S_{3}S_{5}$, $S_{7}S_{3}V_{11}V_{2}V_{5}$, $S_{7}S_{3}V_{11}V_{4}V_{2}$, $S_{3}S_{5}V_{11}V_{11}V_{2}$, $S_{7}S_{3}S_{3}V_{11}V_{5}$, $S_{7}S_{3}S_{3}V_{11}V_{4}$, $S_{7}S_{9}S_{3}S_{3}S_{5}$, $S_{7}S_{14}S_{3}S_{3}S_{5}$, $S_{7}S_{5}V_{3}V_{2}V_{5}$, $S_{7}S_{5}V_{3}V_{4}V_{2}$, $S_{7}S_{5}V_{11}V_{2}V_{5}$, $S_{7}S_{5}V_{11}V_{4}V_{2}$, $S_{7}S_{5}S_{5}V_{11}V_{2}$, $S_{7}S_{5}S_{5}V_{3}V_{5}$, $S_{7}S_{5}S_{5}V_{3}V_{4}$, $S_{3}V_{11}V_{3}V_{3}V_{5}$, $S_{3}V_{11}V_{3}V_{3}V_{4}$, $S_{9}S_{3}S_{5}V_{3}V_{3}$, $S_{14}S_{3}S_{5}V_{3}V_{3}$, $S_{7}S_{9}V_{3}V_{2}V_{5}$, $S_{7}S_{14}V_{3}V_{4}V_{2}$, $S_{9}S_{5}V_{3}V_{3}V_{5}$, $S_{14}S_{5}V_{3}V_{3}V_{4}$, $S_{5}V_{11}V_{11}V_{3}V_{2}$, $S_{5}V_{11}V_{3}V_{3}V_{5}$, $S_{5}V_{11}V_{3}V_{3}V_{4}$, $S_{5}S_{5}S_{5}V_{11}V_{3}$, $S_{7}S_{9}V_{3}V_{3}V_{2}$, $S_{7}S_{14}V_{3}V_{3}V_{2}$, $S_{7}S_{5}V_{3}V_{3}V_{5}$, $S_{7}S_{5}V_{3}V_{3}V_{4}$, $S_{7}S_{9}S_{9}V_{3}V_{2}$, $S_{7}S_{14}S_{14}V_{3}V_{2}$, $S_{7}S_{9}S_{9}S_{3}S_{5}$, $S_{7}S_{14}S_{14}S_{3}S_{5}$, $S_{9}V_{11}V_{11}V_{3}V_{2}$, $S_{14}V_{11}V_{11}V_{3}V_{2}$, $S_{9}S_{3}S_{5}V_{11}V_{11}$, $S_{14}S_{3}S_{5}V_{11}V_{11}$, $S_{7}S_{5}V_{11}V_{11}V_{2}$, $S_{7}S_{3}V_{11}V_{11}V_{5}$, $S_{7}S_{3}V_{11}V_{11}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{4}$} {{$S_{7}S_{7}S_{16}S_{3}S_{6}$, $S_{7}S_{3}V_{9}V_{11}V_{4}$, $S_{7}S_{3}V_{11}V_{4}V_{2}$, $S_{7}S_{7}S_{3}S_{3}S_{6}$, $S_{7}S_{3}S_{3}V_{11}V_{4}$, $S_{7}S_{7}S_{16}S_{2}S_{5}$, $S_{7}S_{2}V_{9}V_{11}V_{3}$, $S_{7}S_{2}V_{11}V_{3}V_{1}$, $S_{7}S_{7}S_{2}S_{2}S_{5}$, $S_{7}S_{2}S_{2}V_{11}V_{3}$, $S_{7}S_{5}V_{3}V_{4}V_{2}$, $S_{7}S_{5}V_{3}V_{4}V_{1}$, $S_{7}S_{7}S_{2}S_{5}S_{5}$, $S_{7}S_{5}S_{5}V_{3}V_{4}$, $S_{7}S_{3}S_{6}V_{3}V_{3}$, $S_{3}V_{11}V_{3}V_{3}V_{4}$, $S_{7}S_{6}V_{3}V_{3}V_{1}$, $S_{7}S_{2}S_{5}V_{3}V_{4}$, $S_{2}V_{11}V_{3}V_{3}V_{4}$, $S_{7}S_{2}S_{5}V_{11}V_{3}$, $S_{5}V_{11}V_{3}V_{3}V_{4}$, $S_{7}S_{2}V_{11}V_{3}V_{3}$, $S_{7}S_{5}V_{3}V_{3}V_{4}$, $S_{7}S_{6}V_{3}V_{3}V_{3}$, $S_{7}S_{7}S_{3}S_{6}S_{6}$, $S_{7}S_{6}S_{6}V_{3}V_{3}$, $S_{7}S_{3}S_{6}V_{11}V_{4}$, $S_{6}V_{11}V_{3}V_{3}V_{4}$, $S_{7}S_{3}V_{11}V_{4}V_{4}$, $S_{7}S_{5}V_{3}V_{4}V_{4}$, $S_{7}S_{3}V_{11}V_{11}V_{4}$, $S_{7}S_{2}V_{11}V_{11}V_{3}$, $S_{7}S_{7}S_{7}S_{3}S_{6}$, $S_{7}S_{7}S_{7}S_{2}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{5}$} {{$S_{7}S_{7}S_{16}S_{3}S_{5}$, $S_{7}S_{3}V_{10}V_{11}V_{3}$, $S_{7}S_{3}V_{11}V_{3}V_{2}$, $S_{7}S_{7}S_{3}S_{3}S_{5}$, $S_{7}S_{3}S_{3}V_{11}V_{3}$, $S_{7}S_{5}V_{3}V_{3}V_{2}$, $S_{7}S_{7}S_{3}S_{5}S_{5}$, $S_{7}S_{5}S_{5}V_{3}V_{3}$, $S_{7}S_{3}S_{5}V_{3}V_{3}$, $S_{3}V_{11}V_{3}V_{3}V_{3}$, $S_{7}S_{3}S_{5}V_{11}V_{3}$, $S_{5}V_{11}V_{3}V_{3}V_{3}$, $S_{7}S_{3}V_{11}V_{3}V_{3}$, $S_{7}S_{5}V_{3}V_{3}V_{3}$, $S_{7}S_{3}V_{11}V_{11}V_{3}$, $S_{7}S_{7}S_{7}S_{3}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{6}$} {{$S_{7}S_{7}S_{16}V_{4}V_{2}$, $S_{7}S_{14}S_{16}V_{3}V_{2}$, $S_{7}S_{14}V_{3}V_{1}V_{2}$, $S_{7}S_{7}V_{4}V_{2}V_{2}$, $S_{7}S_{14}V_{3}V_{2}V_{2}$, $S_{7}S_{7}S_{16}S_{3}S_{6}$, $S_{7}S_{6}V_{3}V_{3}V_{1}$, $S_{7}S_{7}S_{3}S_{6}S_{6}$, $S_{7}S_{6}S_{6}V_{3}V_{3}$, $S_{7}S_{14}S_{16}S_{3}S_{5}$, $S_{7}S_{5}V_{3}V_{4}V_{1}$, $S_{7}S_{5}V_{3}V_{4}V_{2}$, $S_{14}S_{5}V_{3}V_{3}V_{2}$, $S_{7}S_{14}S_{3}S_{5}S_{6}$, $S_{14}S_{5}S_{6}V_{3}V_{3}$, $S_{7}S_{14}S_{3}S_{5}S_{5}$, $S_{7}S_{5}S_{5}V_{3}V_{4}$, $S_{7}S_{14}S_{2}S_{3}S_{5}$, $S_{7}S_{7}S_{3}S_{3}S_{6}$, $S_{7}S_{14}S_{3}S_{3}S_{5}$, $S_{7}S_{2}S_{5}V_{3}V_{4}$, $S_{7}S_{7}V_{4}V_{4}V_{2}$, $S_{7}S_{5}V_{3}V_{4}V_{4}$, $S_{7}S_{3}S_{6}V_{3}V_{3}$, $S_{14}S_{3}S_{5}V_{3}V_{3}$, $S_{7}S_{14}V_{3}V_{4}V_{2}$, $S_{14}S_{5}V_{3}V_{3}V_{4}$, $S_{7}S_{14}V_{3}V_{3}V_{2}$, $S_{7}S_{6}V_{3}V_{3}V_{3}$, $S_{7}S_{5}V_{3}V_{3}V_{4}$, $S_{7}S_{14}S_{14}V_{3}V_{2}$, $S_{7}S_{14}S_{14}S_{3}S_{5}$, $S_{7}S_{7}S_{7}V_{4}V_{2}$, $S_{7}S_{7}S_{7}S_{3}S_{6}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{7}$} {{$S_{7}S_{7}S_{16}S_{5}S_{4}$, $S_{7}S_{7}S_{16}S_{2}S_{5}$, $S_{7}S_{4}V_{11}V_{13}V_{3}$, $S_{7}S_{2}V_{9}V_{11}V_{3}$, $S_{7}S_{4}V_{11}V_{3}V_{1}$, $S_{7}S_{2}V_{11}V_{3}V_{1}$, $S_{7}S_{7}S_{5}S_{4}S_{4}$, $S_{7}S_{7}S_{2}S_{2}S_{5}$, $S_{7}S_{4}S_{4}V_{11}V_{3}$, $S_{7}S_{2}S_{2}V_{11}V_{3}$, $S_{7}S_{7}S_{16}V_{2}V_{5}$, $S_{7}S_{7}S_{16}V_{4}V_{2}$, $S_{7}S_{5}V_{11}V_{13}V_{2}$, $S_{7}S_{5}V_{9}V_{11}V_{2}$, $S_{7}S_{5}S_{4}V_{11}V_{2}$, $S_{7}S_{2}S_{5}V_{11}V_{2}$, $S_{7}S_{7}V_{2}V_{2}V_{5}$, $S_{7}S_{7}V_{4}V_{2}V_{2}$, $S_{7}S_{5}V_{11}V_{2}V_{2}$, $S_{7}S_{5}V_{3}V_{1}V_{5}$, $S_{7}S_{5}V_{3}V_{4}V_{1}$, $S_{7}S_{5}S_{4}V_{3}V_{5}$, $S_{7}S_{2}S_{5}V_{3}V_{4}$, $S_{7}S_{7}V_{2}V_{5}V_{5}$, $S_{7}S_{7}V_{4}V_{4}V_{2}$, $S_{7}S_{5}V_{3}V_{5}V_{5}$, $S_{7}S_{5}V_{3}V_{4}V_{4}$, $S_{7}S_{5}S_{5}S_{5}S_{4}$, $S_{7}S_{2}S_{5}S_{5}S_{5}$, $S_{5}S_{5}S_{4}V_{11}V_{3}$, $S_{2}S_{5}S_{5}V_{11}V_{3}$, $S_{7}S_{5}V_{3}V_{2}V_{5}$, $S_{7}S_{5}V_{3}V_{4}V_{2}$, $S_{5}S_{5}V_{11}V_{3}V_{2}$, $S_{7}S_{5}V_{11}V_{2}V_{5}$, $S_{7}S_{5}V_{11}V_{4}V_{2}$, $S_{5}S_{5}V_{11}V_{3}V_{5}$, $S_{5}S_{5}V_{11}V_{3}V_{4}$, $S_{7}S_{5}S_{5}V_{11}V_{2}$, $S_{7}S_{5}S_{5}V_{3}V_{5}$, $S_{7}S_{5}S_{5}V_{3}V_{4}$, $S_{7}S_{5}S_{5}S_{5}S_{5}$, $S_{7}S_{7}S_{5}S_{5}S_{4}$, $S_{7}S_{7}S_{2}S_{5}S_{5}$, $S_{7}S_{5}S_{4}V_{11}V_{3}$, $S_{7}S_{2}S_{5}V_{11}V_{3}$, $S_{5}S_{5}S_{5}V_{11}V_{3}$, $S_{7}S_{4}V_{11}V_{3}V_{3}$, $S_{7}S_{2}V_{11}V_{3}V_{3}$, $S_{7}S_{5}V_{3}V_{3}V_{5}$, $S_{7}S_{5}V_{3}V_{3}V_{4}$, $S_{7}S_{4}V_{11}V_{11}V_{3}$, $S_{7}S_{2}V_{11}V_{11}V_{3}$, $S_{7}S_{5}V_{11}V_{11}V_{2}$, $S_{7}S_{7}S_{7}S_{5}S_{4}$, $S_{7}S_{7}S_{7}S_{2}S_{5}$, $S_{7}S_{7}S_{7}V_{2}V_{5}$, $S_{7}S_{7}S_{7}V_{4}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{8}$} {{$S_{7}S_{7}S_{16}V_{3}V_{2}$, $S_{7}S_{7}V_{3}V_{2}V_{2}$, $S_{7}S_{7}S_{16}S_{3}S_{5}$, $S_{7}S_{5}V_{3}V_{3}V_{2}$, $S_{7}S_{7}S_{3}S_{5}S_{5}$, $S_{7}S_{5}S_{5}V_{3}V_{3}$, $S_{7}S_{7}S_{3}S_{3}S_{5}$, $S_{7}S_{3}S_{5}V_{3}V_{3}$, $S_{7}S_{7}V_{3}V_{3}V_{2}$, $S_{7}S_{5}V_{3}V_{3}V_{3}$, $S_{7}S_{7}S_{7}V_{3}V_{2}$, $S_{7}S_{7}S_{7}S_{3}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{9}$} {{$S_{7}S_{7}S_{16}V_{4}V_{2}$, $S_{7}S_{7}V_{4}V_{2}V_{2}$, $S_{7}S_{7}S_{16}V_{3}V_{1}$, $S_{7}S_{7}V_{3}V_{1}V_{1}$, $S_{7}S_{7}S_{16}S_{2}S_{5}$, $S_{7}S_{5}V_{3}V_{4}V_{2}$, $S_{7}S_{5}V_{3}V_{4}V_{1}$, $S_{7}S_{7}S_{2}S_{5}S_{5}$, $S_{7}S_{5}S_{5}V_{3}V_{4}$, $S_{7}S_{7}S_{2}S_{2}S_{5}$, $S_{7}S_{2}S_{5}V_{3}V_{4}$, $S_{7}S_{7}V_{3}V_{3}V_{1}$, $S_{7}S_{5}V_{3}V_{3}V_{4}$, $S_{7}S_{7}V_{4}V_{4}V_{2}$, $S_{7}S_{5}V_{3}V_{4}V_{4}$, $S_{7}S_{7}S_{7}V_{4}V_{2}$, $S_{7}S_{7}S_{7}V_{3}V_{1}$, $S_{7}S_{7}S_{7}S_{2}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{10}$} {{$S_{7}S_{7}S_{16}S_{5}S_{4}$, $S_{7}S_{7}S_{16}S_{2}S_{5}$, $S_{7}S_{7}S_{5}S_{4}S_{4}$, $S_{7}S_{7}S_{2}S_{2}S_{5}$, $S_{7}S_{5}S_{5}S_{5}S_{4}$, $S_{7}S_{2}S_{5}S_{5}S_{5}$, $S_{7}S_{7}S_{5}S_{5}S_{4}$, $S_{7}S_{7}S_{2}S_{5}S_{5}$, $S_{7}S_{5}S_{5}S_{5}S_{5}$, $S_{7}S_{7}S_{7}S_{5}S_{4}$, $S_{7}S_{7}S_{7}S_{2}S_{5}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 13 $(\Delta B, \Delta L)$ = (1, -5) UV completions for topology 18 (see Fig.~\ref{fig:d=13_topologies}).} 
 \label{tab:T13Top18B1L-5}
 \end{center}


==> anc/Tables_dim13/Table_dim13_Top19_B1_L-5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {13} ^{ 19 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{1}$} {{$F_{8}S_{7}S_{16}S_{9}S_{5}$, $F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{8}S_{16}S_{5}V_{11}V_{11}$, $F_{6}S_{9}V_{10}V_{11}V_{3}$, $F_{6}S_{14}V_{10}V_{11}V_{3}$, $F_{14}S_{7}S_{9}S_{5}S_{4}$, $F_{6}S_{7}S_{14}S_{2}S_{5}$, $F_{14}S_{9}S_{4}V_{11}V_{3}$, $F_{6}S_{14}S_{2}V_{11}V_{3}$, $F_{8}S_{5}V_{11}V_{11}V_{2}$, $F_{8}S_{9}V_{11}V_{3}V_{2}$, $F_{8}S_{14}V_{11}V_{3}V_{2}$, $F_{5}S_{7}S_{9}S_{3}S_{5}$, $F_{5}S_{7}S_{14}S_{3}S_{5}$, $F_{2}S_{7}S_{16}S_{9}S_{3}$, $F_{2}S_{7}S_{14}S_{16}S_{3}$, $F_{2}S_{16}S_{3}V_{11}V_{11}$, $F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{8}S_{5}S_{4}V_{11}V_{3}$, $F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{6}S_{5}V_{11}V_{3}V_{2}$, $F_{6}S_{9}V_{3}V_{3}V_{2}$, $F_{6}S_{14}V_{3}V_{3}V_{2}$, $F_{14}S_{7}S_{9}S_{3}S_{6}$, $F_{6}S_{7}S_{14}S_{3}S_{6}$, $F_{14}S_{9}S_{6}V_{3}V_{3}$, $F_{6}S_{14}S_{6}V_{3}V_{3}$, $F_{8}S_{3}V_{11}V_{11}V_{5}$, $F_{8}S_{3}V_{11}V_{11}V_{4}$, $F_{8}S_{5}V_{11}V_{3}V_{5}$, $F_{8}S_{5}V_{11}V_{3}V_{4}$, $F_{5}S_{7}S_{5}S_{5}S_{5}$, $F_{2}S_{9}S_{3}V_{10}V_{11}$, $F_{2}S_{14}S_{3}V_{10}V_{11}$, $F_{8}S_{5}S_{5}V_{11}V_{2}$, $F_{8}S_{9}S_{5}V_{3}V_{2}$, $F_{8}S_{14}S_{5}V_{3}V_{2}$, $F_{6}S_{9}S_{3}S_{5}V_{3}$, $F_{6}S_{14}S_{3}S_{5}V_{3}$, $F_{14}S_{9}S_{3}V_{11}V_{5}$, $F_{6}S_{14}S_{3}V_{11}V_{4}$, $F_{14}S_{9}S_{5}V_{3}V_{5}$, $F_{6}S_{14}S_{5}V_{3}V_{4}$, $F_{8}S_{9}S_{3}S_{5}V_{11}$, $F_{8}S_{14}S_{3}S_{5}V_{11}$, $F_{8}S_{5}S_{5}S_{5}V_{11}$, $F_{8}S_{7}S_{16}S_{9}S_{3}$, $F_{8}S_{7}S_{14}S_{16}S_{3}$, $F_{8}S_{16}S_{3}V_{11}V_{11}$, $F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{14}S_{5}S_{4}V_{11}V_{3}$, $F_{6}S_{2}S_{5}V_{11}V_{3}$, $F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{8}S_{9}V_{3}V_{3}V_{2}$, $F_{8}S_{14}V_{3}V_{3}V_{2}$, $F_{10}S_{7}S_{9}S_{3}S_{6}$, $F_{10}S_{7}S_{14}S_{3}S_{6}$, $F_{10}S_{9}S_{6}V_{3}V_{3}$, $F_{10}S_{14}S_{6}V_{3}V_{3}$, $F_{11}S_{3}V_{11}V_{11}V_{5}$, $F_{2}S_{3}V_{11}V_{11}V_{4}$, $F_{11}S_{5}V_{11}V_{3}V_{5}$, $F_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{3}S_{7}S_{9}S_{3}S_{5}$, $F_{3}S_{7}S_{14}S_{3}S_{5}$, $F_{3}S_{7}S_{5}S_{5}S_{5}$, $F_{8}S_{7}S_{3}S_{5}S_{4}$, $F_{8}S_{7}S_{2}S_{3}S_{5}$, $F_{8}S_{3}S_{4}V_{11}V_{3}$, $F_{8}S_{2}S_{3}V_{11}V_{3}$, $F_{14}S_{7}S_{3}S_{5}S_{6}$, $F_{6}S_{7}S_{3}S_{5}S_{6}$, $F_{14}S_{5}S_{6}V_{3}V_{3}$, $F_{6}S_{5}S_{6}V_{3}V_{3}$, $F_{8}S_{3}V_{11}V_{3}V_{5}$, $F_{8}S_{3}V_{11}V_{3}V_{4}$, $F_{8}S_{5}V_{3}V_{3}V_{5}$, $F_{8}S_{5}V_{3}V_{3}V_{4}$, $F_{11}S_{3}V_{11}V_{12}V_{3}$, $F_{2}S_{3}V_{11}V_{12}V_{3}$, $F_{8}S_{3}S_{5}V_{11}V_{2}$, $F_{8}S_{9}S_{3}V_{3}V_{2}$, $F_{8}S_{14}S_{3}V_{3}V_{2}$, $F_{14}S_{3}S_{5}V_{11}V_{5}$, $F_{6}S_{3}S_{5}V_{11}V_{4}$, $F_{14}S_{5}S_{5}V_{3}V_{5}$, $F_{6}S_{5}S_{5}V_{3}V_{4}$, $F_{8}S_{9}S_{3}S_{5}V_{3}$, $F_{8}S_{14}S_{3}S_{5}V_{3}$, $F_{8}S_{5}S_{5}S_{5}V_{3}$, $F_{10}S_{9}S_{3}V_{12}V_{3}$, $F_{10}S_{14}S_{3}V_{12}V_{3}$, $F_{11}S_{9}S_{3}S_{5}V_{11}$, $F_{2}S_{14}S_{3}S_{5}V_{11}$, $F_{6}S_{9}S_{3}V_{10}V_{11}$, $F_{6}S_{14}S_{3}V_{10}V_{11}$, $F_{5}S_{9}S_{3}S_{5}V_{3}$, $F_{5}S_{14}S_{3}S_{5}V_{3}$, $F_{11}S_{9}S_{3}V_{11}V_{5}$, $F_{2}S_{14}S_{3}V_{11}V_{4}$, $F_{11}S_{9}S_{5}V_{3}V_{5}$, $F_{2}S_{14}S_{5}V_{3}V_{4}$, $F_{3}S_{9}S_{3}S_{5}V_{11}$, $F_{3}S_{14}S_{3}S_{5}V_{11}$, $F_{3}S_{5}S_{5}S_{5}V_{11}$, $F_{6}S_{3}S_{5}V_{11}V_{2}$, $F_{6}S_{9}S_{3}V_{3}V_{2}$, $F_{6}S_{14}S_{3}V_{3}V_{2}$, $F_{8}S_{3}S_{5}V_{11}V_{5}$, $F_{8}S_{3}S_{5}V_{11}V_{4}$, $F_{8}S_{5}S_{5}V_{3}V_{5}$, $F_{8}S_{5}S_{5}V_{3}V_{4}$, $F_{5}S_{5}S_{5}S_{5}V_{3}$, $F_{11}S_{9}S_{3}V_{12}V_{3}$, $F_{2}S_{14}S_{3}V_{12}V_{3}$, $F_{6}S_{9}S_{3}S_{3}S_{5}$, $F_{6}S_{14}S_{3}S_{3}S_{5}$, $F_{8}S_{9}S_{3}S_{5}S_{5}$, $F_{8}S_{14}S_{3}S_{5}S_{5}$, $F_{8}S_{5}S_{5}S_{5}S_{5}$, $F_{11}S_{9}S_{9}S_{3}S_{5}$, $F_{2}S_{14}S_{14}S_{3}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{2}$} {{$F_{5}S_{7}V_{9}V_{11}V_{4}$, $F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{6}S_{7}V_{10}V_{12}V_{3}$, $F_{6}S_{14}V_{10}V_{11}V_{3}$, $F_{13}S_{7}V_{12}V_{3}V_{1}$, $F_{6}S_{7}S_{14}S_{2}S_{5}$, $F_{6}S_{14}S_{2}V_{11}V_{3}$, $F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{8}S_{14}V_{11}V_{3}V_{2}$, $F_{5}S_{7}S_{3}V_{11}V_{4}$, $F_{5}S_{7}S_{14}S_{3}S_{5}$, $F_{5}S_{7}S_{3}V_{12}V_{3}$, $F_{2}S_{7}S_{3}V_{9}V_{11}$, $F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{6}S_{7}S_{2}S_{5}V_{3}$, $F_{6}S_{2}V_{11}V_{3}V_{3}$, $F_{8}S_{7}S_{3}S_{6}V_{11}$, $F_{8}S_{6}V_{11}V_{3}V_{3}$, $F_{5}S_{7}S_{5}V_{3}V_{4}$, $F_{2}S_{7}S_{14}S_{16}S_{3}$, $F_{5}S_{7}V_{3}V_{4}V_{1}$, $F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{6}S_{14}V_{3}V_{3}V_{2}$, $F_{6}S_{7}S_{14}S_{3}S_{6}$, $F_{6}S_{14}S_{6}V_{3}V_{3}$, $F_{2}S_{7}S_{3}V_{10}V_{12}$, $F_{2}S_{14}S_{3}V_{10}V_{11}$, $F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{5}S_{2}V_{11}V_{3}V_{4}$, $F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{8}S_{14}S_{5}V_{3}V_{2}$, $F_{6}S_{3}V_{11}V_{3}V_{4}$, $F_{6}S_{14}S_{3}S_{5}V_{3}$, $F_{6}S_{3}V_{12}V_{3}V_{3}$, $F_{13}S_{7}S_{3}S_{6}V_{12}$, $F_{13}S_{6}V_{12}V_{3}V_{3}$, $F_{6}S_{14}S_{3}V_{11}V_{4}$, $F_{6}S_{14}S_{5}V_{3}V_{4}$, $F_{8}S_{14}S_{3}S_{5}V_{11}$, $F_{8}S_{5}V_{11}V_{3}V_{4}$, $F_{5}S_{7}S_{3}V_{9}V_{11}$, $F_{13}S_{7}S_{5}V_{3}V_{1}$, $F_{10}S_{7}S_{3}S_{6}V_{11}$, $F_{10}S_{6}V_{11}V_{3}V_{3}$, $F_{2}S_{7}S_{3}V_{11}V_{4}$, $F_{2}S_{7}S_{5}V_{3}V_{4}$, $F_{5}S_{7}S_{3}V_{3}V_{1}$, $F_{6}S_{7}S_{3}S_{6}V_{3}$, $F_{6}S_{6}V_{3}V_{3}V_{3}$, $F_{2}S_{7}S_{3}V_{12}V_{3}$, $F_{5}S_{7}S_{2}S_{3}S_{5}$, $F_{5}S_{2}S_{3}V_{11}V_{3}$, $F_{13}S_{7}S_{3}S_{5}S_{6}$, $F_{13}S_{5}S_{6}V_{3}V_{3}$, $F_{6}S_{5}V_{3}V_{3}V_{4}$, $F_{10}S_{3}V_{11}V_{12}V_{3}$, $F_{2}S_{7}S_{14}S_{3}S_{5}$, $F_{8}S_{7}S_{14}S_{16}S_{3}$, $F_{13}S_{7}V_{3}V_{4}V_{1}$, $F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{8}S_{14}V_{3}V_{3}V_{2}$, $F_{10}S_{7}S_{14}S_{3}S_{6}$, $F_{10}S_{14}S_{6}V_{3}V_{3}$, $F_{3}S_{7}S_{14}S_{3}S_{5}$, $F_{3}S_{7}S_{5}V_{3}V_{4}$, $F_{8}S_{7}S_{3}V_{3}V_{1}$, $F_{8}S_{7}S_{3}S_{6}V_{3}$, $F_{8}S_{6}V_{3}V_{3}V_{3}$, $F_{3}S_{7}S_{3}V_{12}V_{3}$, $F_{8}S_{7}S_{3}V_{4}V_{2}$, $F_{8}S_{14}S_{3}V_{3}V_{2}$, $F_{13}S_{7}S_{3}S_{6}V_{4}$, $F_{13}S_{6}V_{3}V_{3}V_{4}$, $F_{8}S_{14}S_{3}S_{5}V_{3}$, $F_{8}S_{5}V_{3}V_{3}V_{4}$, $F_{10}S_{14}S_{3}V_{12}V_{3}$, $F_{3}S_{7}S_{3}V_{11}V_{4}$, $F_{6}S_{7}S_{3}V_{10}V_{12}$, $F_{6}S_{14}S_{3}V_{10}V_{11}$, $F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{6}S_{2}V_{11}V_{3}V_{4}$, $F_{5}S_{3}V_{11}V_{3}V_{4}$, $F_{5}S_{14}S_{3}S_{5}V_{3}$, $F_{5}S_{3}V_{12}V_{3}V_{3}$, $F_{10}S_{7}S_{3}S_{6}V_{12}$, $F_{10}S_{6}V_{12}V_{3}V_{3}$, $F_{2}S_{14}S_{3}V_{11}V_{4}$, $F_{2}S_{14}S_{5}V_{3}V_{4}$, $F_{3}S_{14}S_{3}S_{5}V_{11}$, $F_{3}S_{5}V_{11}V_{3}V_{4}$, $F_{1}S_{7}S_{3}V_{12}V_{3}$, $F_{1}S_{7}S_{5}V_{3}V_{4}$, $F_{6}S_{7}S_{2}S_{3}S_{5}$, $F_{6}S_{2}S_{3}V_{11}V_{3}$, $F_{8}S_{7}S_{3}S_{5}S_{6}$, $F_{8}S_{5}S_{6}V_{3}V_{3}$, $F_{5}S_{5}V_{3}V_{3}V_{4}$, $F_{3}S_{3}V_{11}V_{12}V_{3}$, $F_{1}S_{7}S_{14}S_{3}S_{5}$, $F_{6}S_{7}S_{3}V_{4}V_{2}$, $F_{6}S_{14}S_{3}V_{3}V_{2}$, $F_{6}S_{7}S_{3}S_{6}V_{4}$, $F_{6}S_{6}V_{3}V_{3}V_{4}$, $F_{2}S_{14}S_{3}V_{12}V_{3}$, $F_{1}S_{7}S_{3}V_{11}V_{4}$, $F_{6}S_{3}S_{3}V_{11}V_{4}$, $F_{6}S_{14}S_{3}S_{3}S_{5}$, $F_{6}S_{3}S_{3}V_{12}V_{3}$, $F_{6}S_{3}V_{11}V_{4}V_{4}$, $F_{6}S_{5}V_{3}V_{4}V_{4}$, $F_{8}S_{14}S_{3}S_{5}S_{5}$, $F_{8}S_{5}S_{5}V_{3}V_{4}$, $F_{10}S_{3}V_{12}V_{12}V_{3}$, $F_{2}S_{14}S_{14}S_{3}S_{5}$, $F_{3}S_{3}V_{11}V_{11}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{3}$} {{$F_{9}S_{7}S_{5}V_{11}V_{13}$, $F_{5}S_{7}S_{5}V_{9}V_{11}$, $F_{8}S_{7}S_{16}S_{9}V_{3}$, $F_{8}S_{7}S_{14}S_{16}V_{3}$, $F_{8}S_{16}V_{11}V_{11}V_{3}$, $F_{13}S_{7}S_{9}V_{3}V_{1}$, $F_{13}S_{7}S_{14}V_{3}V_{1}$, $F_{14}S_{7}S_{5}S_{4}V_{11}$, $F_{6}S_{7}S_{2}S_{5}V_{11}$, $F_{14}S_{4}V_{11}V_{11}V_{3}$, $F_{6}S_{2}V_{11}V_{11}V_{3}$, $F_{8}S_{7}S_{5}V_{11}V_{2}$, $F_{8}S_{7}S_{9}V_{3}V_{2}$, $F_{8}S_{7}S_{14}V_{3}V_{2}$, $F_{3}S_{7}S_{3}V_{11}V_{13}$, $F_{3}S_{7}S_{3}V_{9}V_{11}$, $F_{9}S_{7}S_{5}V_{3}V_{1}$, $F_{5}S_{7}S_{5}V_{3}V_{1}$, $F_{8}S_{7}S_{5}S_{4}V_{3}$, $F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{8}S_{4}V_{11}V_{3}V_{3}$, $F_{8}S_{2}V_{11}V_{3}V_{3}$, $F_{14}S_{7}S_{3}S_{6}V_{11}$, $F_{6}S_{7}S_{3}S_{6}V_{11}$, $F_{14}S_{6}V_{11}V_{3}V_{3}$, $F_{6}S_{6}V_{11}V_{3}V_{3}$, $F_{8}S_{7}S_{3}V_{11}V_{5}$, $F_{8}S_{7}S_{3}V_{11}V_{4}$, $F_{8}S_{7}S_{5}V_{3}V_{5}$, $F_{8}S_{7}S_{5}V_{3}V_{4}$, $F_{3}S_{7}S_{16}S_{9}S_{3}$, $F_{3}S_{7}S_{14}S_{16}S_{3}$, $F_{3}S_{16}S_{3}V_{11}V_{11}$, $F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{9}S_{5}S_{4}V_{11}V_{3}$, $F_{5}S_{2}S_{5}V_{11}V_{3}$, $F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{8}S_{9}V_{3}V_{3}V_{2}$, $F_{8}S_{14}V_{3}V_{3}V_{2}$, $F_{13}S_{7}S_{9}S_{3}S_{6}$, $F_{13}S_{7}S_{14}S_{3}S_{6}$, $F_{13}S_{9}S_{6}V_{3}V_{3}$, $F_{13}S_{14}S_{6}V_{3}V_{3}$, $F_{14}S_{3}V_{11}V_{11}V_{5}$, $F_{6}S_{3}V_{11}V_{11}V_{4}$, $F_{14}S_{5}V_{11}V_{3}V_{5}$, $F_{6}S_{5}V_{11}V_{3}V_{4}$, $F_{8}S_{7}S_{9}S_{3}S_{5}$, $F_{8}S_{7}S_{14}S_{3}S_{5}$, $F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{8}S_{7}S_{5}V_{11}V_{13}$, $F_{8}S_{7}S_{5}V_{9}V_{11}$, $F_{6}S_{7}S_{16}S_{9}V_{3}$, $F_{6}S_{7}S_{14}S_{16}V_{3}$, $F_{6}S_{16}V_{11}V_{11}V_{3}$, $F_{14}S_{7}S_{9}V_{3}V_{1}$, $F_{6}S_{7}S_{14}V_{3}V_{1}$, $F_{8}S_{7}S_{5}S_{4}V_{11}$, $F_{8}S_{7}S_{2}S_{5}V_{11}$, $F_{8}S_{4}V_{11}V_{11}V_{3}$, $F_{8}S_{2}V_{11}V_{11}V_{3}$, $F_{5}S_{7}S_{5}V_{11}V_{2}$, $F_{5}S_{7}S_{9}V_{3}V_{2}$, $F_{5}S_{7}S_{14}V_{3}V_{2}$, $F_{9}S_{7}V_{11}V_{13}V_{5}$, $F_{5}S_{7}V_{9}V_{11}V_{4}$, $F_{8}S_{7}S_{16}S_{9}S_{5}$, $F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{8}S_{16}S_{5}V_{11}V_{11}$, $F_{14}S_{7}S_{9}S_{5}S_{4}$, $F_{6}S_{7}S_{14}S_{2}S_{5}$, $F_{8}S_{7}V_{11}V_{2}V_{5}$, $F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{8}S_{5}V_{11}V_{11}V_{2}$, $F_{5}S_{7}S_{3}V_{11}V_{5}$, $F_{5}S_{7}S_{3}V_{11}V_{4}$, $F_{5}S_{7}S_{9}S_{3}S_{5}$, $F_{5}S_{7}S_{14}S_{3}S_{5}$, $F_{3}S_{7}V_{11}V_{13}V_{2}$, $F_{3}S_{7}V_{9}V_{11}V_{2}$, $F_{9}S_{7}V_{3}V_{1}V_{5}$, $F_{5}S_{7}V_{3}V_{4}V_{1}$, $F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{8}S_{5}S_{4}V_{11}V_{3}$, $F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{6}S_{7}V_{3}V_{2}V_{5}$, $F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{6}S_{5}V_{11}V_{3}V_{2}$, $F_{8}S_{5}V_{11}V_{3}V_{5}$, $F_{8}S_{5}V_{11}V_{3}V_{4}$, $F_{5}S_{7}S_{5}V_{3}V_{5}$, $F_{5}S_{7}S_{5}V_{3}V_{4}$, $F_{5}S_{7}S_{5}S_{5}S_{5}$, $F_{3}S_{7}S_{16}S_{9}V_{2}$, $F_{3}S_{7}S_{14}S_{16}V_{2}$, $F_{3}S_{16}V_{11}V_{11}V_{2}$, $F_{9}S_{7}S_{5}S_{4}V_{5}$, $F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{9}S_{4}V_{11}V_{3}V_{5}$, $F_{5}S_{2}V_{11}V_{3}V_{4}$, $F_{8}S_{5}S_{5}V_{11}V_{2}$, $F_{8}S_{9}S_{5}V_{3}V_{2}$, $F_{8}S_{14}S_{5}V_{3}V_{2}$, $F_{8}S_{7}S_{5}V_{2}V_{5}$, $F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{6}S_{3}V_{11}V_{3}V_{5}$, $F_{6}S_{3}V_{11}V_{3}V_{4}$, $F_{6}S_{9}S_{3}S_{5}V_{3}$, $F_{6}S_{14}S_{3}S_{5}V_{3}$, $F_{14}S_{7}S_{9}V_{2}V_{5}$, $F_{6}S_{7}S_{14}V_{4}V_{2}$, $F_{14}S_{9}S_{5}V_{3}V_{5}$, $F_{6}S_{14}S_{5}V_{3}V_{4}$, $F_{8}S_{5}S_{5}S_{5}V_{11}$, $F_{8}S_{7}S_{3}V_{11}V_{13}$, $F_{8}S_{7}S_{3}V_{9}V_{11}$, $F_{14}S_{7}S_{5}V_{3}V_{1}$, $F_{6}S_{7}S_{5}V_{3}V_{1}$, $F_{11}S_{7}S_{3}S_{6}V_{11}$, $F_{2}S_{7}S_{3}S_{6}V_{11}$, $F_{11}S_{6}V_{11}V_{3}V_{3}$, $F_{2}S_{6}V_{11}V_{3}V_{3}$, $F_{3}S_{7}S_{3}V_{11}V_{5}$, $F_{3}S_{7}S_{3}V_{11}V_{4}$, $F_{3}S_{7}S_{5}V_{3}V_{5}$, $F_{3}S_{7}S_{5}V_{3}V_{4}$, $F_{9}S_{7}V_{11}V_{13}V_{2}$, $F_{5}S_{7}V_{9}V_{11}V_{2}$, $F_{13}S_{7}V_{3}V_{1}V_{5}$, $F_{13}S_{7}V_{3}V_{4}V_{1}$, $F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{14}S_{5}S_{4}V_{11}V_{3}$, $F_{6}S_{2}S_{5}V_{11}V_{3}$, $F_{8}S_{7}V_{3}V_{2}V_{5}$, $F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{11}S_{7}V_{11}V_{2}V_{5}$, $F_{2}S_{7}V_{11}V_{4}V_{2}$, $F_{11}S_{5}V_{11}V_{3}V_{5}$, $F_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{3}S_{7}S_{5}V_{11}V_{2}$, $F_{3}S_{7}S_{5}S_{5}S_{5}$, $F_{9}S_{7}V_{3}V_{1}V_{2}$, $F_{5}S_{7}V_{3}V_{1}V_{2}$, $F_{14}S_{7}S_{3}S_{5}S_{6}$, $F_{6}S_{7}S_{3}S_{5}S_{6}$, $F_{14}S_{5}S_{6}V_{3}V_{3}$, $F_{6}S_{5}S_{6}V_{3}V_{3}$, $F_{8}S_{7}S_{3}S_{5}S_{4}$, $F_{8}S_{7}S_{2}S_{3}S_{5}$, $F_{8}S_{5}V_{3}V_{3}V_{5}$, $F_{8}S_{5}V_{3}V_{3}V_{4}$, $F_{3}S_{7}S_{9}V_{3}V_{2}$, $F_{3}S_{7}S_{14}V_{3}V_{2}$, $F_{3}S_{7}S_{9}S_{3}S_{5}$, $F_{3}S_{7}S_{14}S_{3}S_{5}$, $F_{9}S_{7}S_{5}S_{4}V_{2}$, $F_{5}S_{7}S_{2}S_{5}V_{2}$, $F_{9}S_{4}V_{11}V_{3}V_{2}$, $F_{5}S_{2}V_{11}V_{3}V_{2}$, $F_{13}S_{7}S_{3}S_{6}V_{5}$, $F_{13}S_{7}S_{3}S_{6}V_{4}$, $F_{13}S_{6}V_{3}V_{3}V_{5}$, $F_{13}S_{6}V_{3}V_{3}V_{4}$, $F_{14}S_{3}S_{5}V_{11}V_{5}$, $F_{6}S_{3}S_{5}V_{11}V_{4}$, $F_{14}S_{5}S_{5}V_{3}V_{5}$, $F_{6}S_{5}S_{5}V_{3}V_{4}$, $F_{8}S_{7}S_{3}V_{2}V_{5}$, $F_{8}S_{7}S_{3}V_{4}V_{2}$, $F_{8}S_{3}S_{5}V_{11}V_{2}$, $F_{14}S_{7}S_{5}V_{2}V_{5}$, $F_{6}S_{7}S_{5}V_{4}V_{2}$, $F_{8}S_{5}S_{5}S_{5}V_{3}$, $F_{11}S_{9}V_{11}V_{3}V_{2}$, $F_{2}S_{14}V_{11}V_{3}V_{2}$, $F_{11}S_{9}S_{3}S_{5}V_{11}$, $F_{2}S_{14}S_{3}S_{5}V_{11}$, $F_{6}S_{7}S_{16}S_{9}S_{3}$, $F_{6}S_{7}S_{14}S_{16}S_{3}$, $F_{6}S_{16}S_{3}V_{11}V_{11}$, $F_{5}S_{5}V_{11}V_{3}V_{2}$, $F_{5}S_{9}V_{3}V_{3}V_{2}$, $F_{5}S_{14}V_{3}V_{3}V_{2}$, $F_{11}S_{7}S_{9}S_{3}S_{6}$, $F_{2}S_{7}S_{14}S_{3}S_{6}$, $F_{11}S_{9}S_{6}V_{3}V_{3}$, $F_{2}S_{14}S_{6}V_{3}V_{3}$, $F_{3}S_{3}V_{11}V_{11}V_{5}$, $F_{3}S_{3}V_{11}V_{11}V_{4}$, $F_{3}S_{5}V_{11}V_{3}V_{5}$, $F_{3}S_{5}V_{11}V_{3}V_{4}$, $F_{1}S_{7}S_{9}S_{3}S_{5}$, $F_{1}S_{7}S_{14}S_{3}S_{5}$, $F_{1}S_{7}S_{5}S_{5}S_{5}$, $F_{8}S_{7}S_{16}S_{9}V_{2}$, $F_{8}S_{7}S_{14}S_{16}V_{2}$, $F_{8}S_{16}V_{11}V_{11}V_{2}$, $F_{14}S_{7}S_{5}S_{4}V_{5}$, $F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{14}S_{4}V_{11}V_{3}V_{5}$, $F_{6}S_{2}V_{11}V_{3}V_{4}$, $F_{5}S_{3}V_{11}V_{3}V_{5}$, $F_{5}S_{3}V_{11}V_{3}V_{4}$, $F_{5}S_{9}S_{3}S_{5}V_{3}$, $F_{5}S_{14}S_{3}S_{5}V_{3}$, $F_{11}S_{7}S_{9}V_{2}V_{5}$, $F_{2}S_{7}S_{14}V_{4}V_{2}$, $F_{11}S_{9}S_{5}V_{3}V_{5}$, $F_{2}S_{14}S_{5}V_{3}V_{4}$, $F_{3}S_{5}V_{11}V_{11}V_{2}$, $F_{3}S_{5}S_{5}S_{5}V_{11}$, $F_{1}S_{7}S_{9}V_{3}V_{2}$, $F_{1}S_{7}S_{14}V_{3}V_{2}$, $F_{1}S_{7}S_{5}V_{3}V_{5}$, $F_{1}S_{7}S_{5}V_{3}V_{4}$, $F_{8}S_{7}S_{5}S_{4}V_{2}$, $F_{8}S_{7}S_{2}S_{5}V_{2}$, $F_{8}S_{4}V_{11}V_{3}V_{2}$, $F_{8}S_{2}V_{11}V_{3}V_{2}$, $F_{14}S_{7}S_{3}S_{6}V_{5}$, $F_{6}S_{7}S_{3}S_{6}V_{4}$, $F_{14}S_{6}V_{3}V_{3}V_{5}$, $F_{6}S_{6}V_{3}V_{3}V_{4}$, $F_{8}S_{3}S_{5}V_{11}V_{5}$, $F_{8}S_{3}S_{5}V_{11}V_{4}$, $F_{8}S_{5}S_{5}V_{3}V_{5}$, $F_{8}S_{5}S_{5}V_{3}V_{4}$, $F_{6}S_{7}S_{3}V_{2}V_{5}$, $F_{6}S_{7}S_{3}V_{4}V_{2}$, $F_{6}S_{3}S_{5}V_{11}V_{2}$, $F_{5}S_{5}V_{3}V_{3}V_{5}$, $F_{5}S_{5}V_{3}V_{3}V_{4}$, $F_{5}S_{5}S_{5}S_{5}V_{3}$, $F_{3}S_{9}V_{11}V_{3}V_{2}$, $F_{3}S_{14}V_{11}V_{3}V_{2}$, $F_{3}S_{9}S_{3}S_{5}V_{11}$, $F_{3}S_{14}S_{3}S_{5}V_{11}$, $F_{1}S_{7}S_{5}V_{11}V_{2}$, $F_{1}S_{7}S_{3}V_{11}V_{5}$, $F_{1}S_{7}S_{3}V_{11}V_{4}$, $F_{8}S_{5}V_{11}V_{2}V_{2}$, $F_{8}S_{9}V_{3}V_{2}V_{2}$, $F_{8}S_{14}V_{3}V_{2}V_{2}$, $F_{14}S_{3}V_{11}V_{5}V_{5}$, $F_{6}S_{3}V_{11}V_{4}V_{4}$, $F_{14}S_{5}V_{3}V_{5}V_{5}$, $F_{6}S_{5}V_{3}V_{4}V_{4}$, $F_{8}S_{9}S_{3}S_{5}S_{5}$, $F_{8}S_{14}S_{3}S_{5}S_{5}$, $F_{8}S_{5}S_{5}S_{5}S_{5}$, $F_{6}S_{3}S_{3}V_{11}V_{5}$, $F_{6}S_{3}S_{3}V_{11}V_{4}$, $F_{6}S_{9}S_{3}S_{3}S_{5}$, $F_{6}S_{14}S_{3}S_{3}S_{5}$, $F_{11}S_{9}S_{9}V_{3}V_{2}$, $F_{2}S_{14}S_{14}V_{3}V_{2}$, $F_{11}S_{9}S_{9}S_{3}S_{5}$, $F_{2}S_{14}S_{14}S_{3}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{4}$} {{$F_{7}S_{7}S_{7}S_{16}S_{6}$, $F_{5}S_{7}V_{9}V_{11}V_{4}$, $F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{5}S_{7}S_{7}S_{3}S_{6}$, $F_{5}S_{7}S_{3}V_{11}V_{4}$, $F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{6}S_{7}V_{9}V_{11}V_{3}$, $F_{8}S_{7}V_{11}V_{3}V_{1}$, $F_{5}S_{7}S_{7}S_{2}S_{5}$, $F_{5}S_{7}S_{2}V_{11}V_{3}$, $F_{1}S_{7}S_{7}S_{16}S_{2}$, $F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{5}S_{7}V_{3}V_{4}V_{1}$, $F_{5}S_{7}S_{5}V_{3}V_{4}$, $F_{1}S_{7}S_{2}V_{9}V_{11}$, $F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{6}S_{7}S_{3}S_{6}V_{3}$, $F_{6}S_{3}V_{11}V_{3}V_{4}$, $F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{5}S_{2}V_{11}V_{3}V_{4}$, $F_{8}S_{7}S_{2}S_{5}V_{11}$, $F_{8}S_{5}V_{11}V_{3}V_{4}$, $F_{5}S_{7}S_{6}V_{3}V_{3}$, $F_{7}S_{7}S_{7}S_{16}S_{5}$, $F_{5}S_{7}V_{9}V_{11}V_{3}$, $F_{13}S_{7}V_{11}V_{3}V_{1}$, $F_{6}S_{7}S_{7}S_{2}S_{5}$, $F_{6}S_{7}S_{2}V_{11}V_{3}$, $F_{1}S_{7}S_{7}S_{16}S_{3}$, $F_{5}S_{7}V_{3}V_{3}V_{1}$, $F_{6}S_{7}S_{7}S_{3}S_{6}$, $F_{6}S_{7}S_{6}V_{3}V_{3}$, $F_{1}S_{7}S_{3}V_{9}V_{11}$, $F_{7}S_{7}S_{5}V_{3}V_{1}$, $F_{5}S_{7}S_{2}S_{5}V_{3}$, $F_{5}S_{2}V_{11}V_{3}V_{3}$, $F_{13}S_{7}S_{3}S_{6}V_{11}$, $F_{13}S_{6}V_{11}V_{3}V_{3}$, $F_{6}S_{7}S_{3}V_{11}V_{4}$, $F_{6}S_{7}S_{5}V_{3}V_{4}$, $F_{7}S_{7}S_{7}S_{16}S_{2}$, $F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{13}S_{7}V_{3}V_{4}V_{1}$, $F_{3}S_{7}S_{7}S_{2}S_{5}$, $F_{3}S_{7}S_{5}V_{3}V_{4}$, $F_{8}S_{7}S_{7}S_{16}S_{3}$, $F_{8}S_{7}V_{3}V_{3}V_{1}$, $F_{3}S_{7}S_{7}S_{3}S_{6}$, $F_{3}S_{7}S_{6}V_{3}V_{3}$, $F_{8}S_{7}S_{3}V_{4}V_{2}$, $F_{7}S_{7}S_{2}V_{3}V_{1}$, $F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{8}S_{5}V_{3}V_{3}V_{4}$, $F_{13}S_{7}S_{3}S_{6}V_{4}$, $F_{13}S_{6}V_{3}V_{3}V_{4}$, $F_{3}S_{7}S_{3}V_{11}V_{4}$, $F_{3}S_{7}S_{2}V_{11}V_{3}$, $F_{5}S_{7}S_{2}V_{9}V_{11}$, $F_{5}S_{7}S_{3}S_{6}V_{3}$, $F_{5}S_{3}V_{11}V_{3}V_{4}$, $F_{13}S_{7}S_{6}V_{3}V_{1}$, $F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{6}S_{2}V_{11}V_{3}V_{4}$, $F_{3}S_{7}S_{2}S_{5}V_{11}$, $F_{3}S_{5}V_{11}V_{3}V_{4}$, $F_{1}S_{7}S_{2}V_{11}V_{3}$, $F_{1}S_{7}S_{5}V_{3}V_{4}$, $F_{1}S_{7}S_{6}V_{3}V_{3}$, $F_{6}S_{7}S_{3}V_{9}V_{11}$, $F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{3}S_{7}S_{3}S_{6}V_{11}$, $F_{3}S_{6}V_{11}V_{3}V_{3}$, $F_{1}S_{7}S_{3}V_{11}V_{4}$, $F_{6}S_{7}S_{3}V_{4}V_{2}$, $F_{5}S_{7}S_{2}V_{3}V_{1}$, $F_{5}S_{5}V_{3}V_{3}V_{4}$, $F_{6}S_{7}S_{3}S_{6}V_{4}$, $F_{6}S_{6}V_{3}V_{3}V_{4}$, $F_{6}S_{7}S_{3}S_{3}S_{6}$, $F_{6}S_{3}S_{3}V_{11}V_{4}$, $F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{5}S_{2}S_{2}V_{11}V_{3}$, $F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{8}S_{5}S_{5}V_{3}V_{4}$, $F_{5}S_{6}V_{3}V_{3}V_{3}$, $F_{13}S_{7}S_{3}S_{6}S_{6}$, $F_{13}S_{6}S_{6}V_{3}V_{3}$, $F_{6}S_{3}V_{11}V_{4}V_{4}$, $F_{6}S_{5}V_{3}V_{4}V_{4}$, $F_{3}S_{3}V_{11}V_{11}V_{4}$, $F_{3}S_{2}V_{11}V_{11}V_{3}$, $F_{1}S_{7}S_{7}S_{3}S_{6}$, $F_{1}S_{7}S_{7}S_{2}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{5}$} {{$F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{6}S_{7}V_{10}V_{11}V_{3}$, $F_{8}S_{7}V_{11}V_{3}V_{2}$, $F_{5}S_{7}S_{7}S_{3}S_{5}$, $F_{5}S_{7}S_{3}V_{11}V_{3}$, $F_{2}S_{7}S_{7}S_{16}S_{3}$, $F_{6}S_{7}V_{3}V_{3}V_{2}$, $F_{5}S_{7}S_{5}V_{3}V_{3}$, $F_{2}S_{7}S_{3}V_{10}V_{11}$, $F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{6}S_{7}S_{3}S_{5}V_{3}$, $F_{6}S_{3}V_{11}V_{3}V_{3}$, $F_{8}S_{7}S_{3}S_{5}V_{11}$, $F_{8}S_{5}V_{11}V_{3}V_{3}$, $F_{8}S_{7}S_{7}S_{16}S_{3}$, $F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{3}S_{7}S_{7}S_{3}S_{5}$, $F_{3}S_{7}S_{5}V_{3}V_{3}$, $F_{8}S_{7}S_{3}V_{3}V_{2}$, $F_{8}S_{7}S_{3}S_{5}V_{3}$, $F_{8}S_{5}V_{3}V_{3}V_{3}$, $F_{3}S_{7}S_{3}V_{11}V_{3}$, $F_{6}S_{7}S_{3}V_{10}V_{11}$, $F_{5}S_{7}S_{3}S_{5}V_{3}$, $F_{5}S_{3}V_{11}V_{3}V_{3}$, $F_{3}S_{7}S_{3}S_{5}V_{11}$, $F_{3}S_{5}V_{11}V_{3}V_{3}$, $F_{1}S_{7}S_{3}V_{11}V_{3}$, $F_{1}S_{7}S_{5}V_{3}V_{3}$, $F_{6}S_{7}S_{3}V_{3}V_{2}$, $F_{5}S_{5}V_{3}V_{3}V_{3}$, $F_{6}S_{7}S_{3}S_{3}S_{5}$, $F_{6}S_{3}S_{3}V_{11}V_{3}$, $F_{8}S_{7}S_{3}S_{5}S_{5}$, $F_{8}S_{5}S_{5}V_{3}V_{3}$, $F_{3}S_{3}V_{11}V_{11}V_{3}$, $F_{1}S_{7}S_{7}S_{3}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{6}$} {{$F_{7}S_{7}S_{7}S_{16}V_{4}$, $F_{8}S_{7}S_{14}S_{16}V_{3}$, $F_{13}S_{7}S_{14}V_{3}V_{1}$, $F_{8}S_{7}S_{7}V_{4}V_{2}$, $F_{8}S_{7}S_{14}V_{3}V_{2}$, $F_{3}S_{7}S_{7}S_{16}S_{3}$, $F_{8}S_{7}V_{3}V_{3}V_{1}$, $F_{8}S_{7}S_{7}S_{3}S_{6}$, $F_{8}S_{7}S_{6}V_{3}V_{3}$, $F_{3}S_{7}S_{14}S_{16}S_{3}$, $F_{7}S_{7}V_{3}V_{4}V_{1}$, $F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{8}S_{14}V_{3}V_{3}V_{2}$, $F_{13}S_{7}S_{14}S_{3}S_{6}$, $F_{13}S_{14}S_{6}V_{3}V_{3}$, $F_{8}S_{7}S_{14}S_{3}S_{5}$, $F_{8}S_{7}S_{5}V_{3}V_{4}$, $F_{5}S_{7}S_{7}S_{16}V_{4}$, $F_{6}S_{7}S_{14}S_{16}V_{3}$, $F_{6}S_{7}S_{14}V_{3}V_{1}$, $F_{5}S_{7}S_{7}V_{4}V_{2}$, $F_{5}S_{7}S_{14}V_{3}V_{2}$, $F_{7}S_{7}S_{7}S_{16}S_{6}$, $F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{6}S_{7}S_{14}S_{2}S_{5}$, $F_{5}S_{7}S_{7}S_{3}S_{6}$, $F_{5}S_{7}S_{14}S_{3}S_{5}$, $F_{3}S_{7}S_{7}S_{16}V_{2}$, $F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{6}S_{7}S_{2}S_{5}V_{3}$, $F_{5}S_{7}S_{5}V_{3}V_{4}$, $F_{3}S_{7}S_{14}S_{16}V_{2}$, $F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{8}S_{14}S_{5}V_{3}V_{2}$, $F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{6}S_{7}S_{3}S_{6}V_{3}$, $F_{6}S_{14}S_{3}S_{5}V_{3}$, $F_{6}S_{7}S_{14}V_{4}V_{2}$, $F_{6}S_{14}S_{5}V_{3}V_{4}$, $F_{5}S_{7}S_{6}V_{3}V_{3}$, $F_{5}S_{7}S_{7}S_{16}S_{3}$, $F_{6}S_{7}V_{3}V_{3}V_{1}$, $F_{2}S_{7}S_{7}S_{3}S_{6}$, $F_{2}S_{7}S_{6}V_{3}V_{3}$, $F_{7}S_{7}S_{7}S_{16}V_{2}$, $F_{13}S_{7}S_{5}V_{3}V_{1}$, $F_{2}S_{7}S_{7}V_{4}V_{2}$, $F_{2}S_{7}S_{5}V_{3}V_{4}$, $F_{7}S_{7}V_{3}V_{1}V_{2}$, $F_{13}S_{7}S_{3}S_{5}S_{6}$, $F_{13}S_{5}S_{6}V_{3}V_{3}$, $F_{5}S_{7}S_{2}S_{3}S_{5}$, $F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{6}S_{5}V_{3}V_{3}V_{4}$, $F_{2}S_{7}S_{14}V_{3}V_{2}$, $F_{2}S_{7}S_{14}S_{3}S_{5}$, $F_{6}S_{7}S_{14}S_{16}S_{3}$, $F_{6}S_{7}V_{3}V_{4}V_{1}$, $F_{5}S_{7}V_{3}V_{4}V_{2}$, $F_{5}S_{14}V_{3}V_{3}V_{2}$, $F_{2}S_{7}S_{14}S_{3}S_{6}$, $F_{2}S_{14}S_{6}V_{3}V_{3}$, $F_{1}S_{7}S_{14}S_{3}S_{5}$, $F_{1}S_{7}S_{5}V_{3}V_{4}$, $F_{8}S_{7}S_{14}S_{16}V_{2}$, $F_{13}S_{7}S_{6}V_{3}V_{1}$, $F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{5}S_{7}S_{3}S_{6}V_{3}$, $F_{5}S_{14}S_{3}S_{5}V_{3}$, $F_{2}S_{7}S_{14}V_{4}V_{2}$, $F_{2}S_{14}S_{5}V_{3}V_{4}$, $F_{1}S_{7}S_{14}V_{3}V_{2}$, $F_{1}S_{7}S_{6}V_{3}V_{3}$, $F_{8}S_{7}V_{3}V_{1}V_{2}$, $F_{8}S_{7}S_{3}S_{5}S_{6}$, $F_{8}S_{5}S_{6}V_{3}V_{3}$, $F_{6}S_{7}S_{2}S_{3}S_{5}$, $F_{5}S_{5}V_{3}V_{3}V_{4}$, $F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{8}S_{14}V_{3}V_{2}V_{2}$, $F_{13}S_{7}S_{3}S_{6}S_{6}$, $F_{13}S_{6}S_{6}V_{3}V_{3}$, $F_{8}S_{14}S_{3}S_{5}S_{5}$, $F_{8}S_{5}S_{5}V_{3}V_{4}$, $F_{6}S_{7}S_{3}S_{3}S_{6}$, $F_{6}S_{14}S_{3}S_{3}S_{5}$, $F_{6}S_{7}V_{4}V_{4}V_{2}$, $F_{6}S_{5}V_{3}V_{4}V_{4}$, $F_{5}S_{6}V_{3}V_{3}V_{3}$, $F_{2}S_{14}S_{14}V_{3}V_{2}$, $F_{2}S_{14}S_{14}S_{3}S_{5}$, $F_{1}S_{7}S_{7}V_{4}V_{2}$, $F_{1}S_{7}S_{7}S_{3}S_{6}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{7}$} {{$F_{9}S_{7}S_{7}S_{16}S_{5}$, $F_{5}S_{7}S_{7}S_{16}S_{5}$, $F_{8}S_{7}V_{11}V_{13}V_{3}$, $F_{8}S_{7}V_{9}V_{11}V_{3}$, $F_{14}S_{7}V_{11}V_{3}V_{1}$, $F_{6}S_{7}V_{11}V_{3}V_{1}$, $F_{8}S_{7}S_{7}S_{5}S_{4}$, $F_{8}S_{7}S_{7}S_{2}S_{5}$, $F_{8}S_{7}S_{4}V_{11}V_{3}$, $F_{8}S_{7}S_{2}V_{11}V_{3}$, $F_{7}S_{7}S_{7}S_{16}V_{5}$, $F_{7}S_{7}S_{7}S_{16}V_{4}$, $F_{9}S_{7}S_{5}V_{11}V_{13}$, $F_{5}S_{7}S_{5}V_{9}V_{11}$, $F_{14}S_{7}S_{5}S_{4}V_{11}$, $F_{6}S_{7}S_{2}S_{5}V_{11}$, $F_{8}S_{7}S_{7}V_{2}V_{5}$, $F_{8}S_{7}S_{7}V_{4}V_{2}$, $F_{8}S_{7}S_{5}V_{11}V_{2}$, $F_{4}S_{7}S_{7}S_{16}V_{2}$, $F_{1}S_{7}S_{7}S_{16}V_{2}$, $F_{9}S_{7}S_{5}V_{3}V_{1}$, $F_{5}S_{7}S_{5}V_{3}V_{1}$, $F_{8}S_{7}S_{5}S_{4}V_{3}$, $F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{8}S_{7}S_{5}V_{3}V_{5}$, $F_{8}S_{7}S_{5}V_{3}V_{4}$, $F_{4}S_{7}V_{11}V_{13}V_{2}$, $F_{1}S_{7}V_{9}V_{11}V_{2}$, $F_{7}S_{7}V_{3}V_{1}V_{5}$, $F_{7}S_{7}V_{3}V_{4}V_{1}$, $F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{9}S_{5}S_{4}V_{11}V_{3}$, $F_{5}S_{2}S_{5}V_{11}V_{3}$, $F_{8}S_{7}V_{3}V_{2}V_{5}$, $F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{14}S_{7}V_{11}V_{2}V_{5}$, $F_{6}S_{7}V_{11}V_{4}V_{2}$, $F_{14}S_{5}V_{11}V_{3}V_{5}$, $F_{6}S_{5}V_{11}V_{3}V_{4}$, $F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{9}S_{7}S_{7}S_{16}V_{5}$, $F_{5}S_{7}S_{7}S_{16}V_{4}$, $F_{8}S_{7}S_{5}V_{11}V_{13}$, $F_{8}S_{7}S_{5}V_{9}V_{11}$, $F_{8}S_{7}S_{5}S_{4}V_{11}$, $F_{8}S_{7}S_{2}S_{5}V_{11}$, $F_{5}S_{7}S_{7}V_{2}V_{5}$, $F_{5}S_{7}S_{7}V_{4}V_{2}$, $F_{5}S_{7}S_{5}V_{11}V_{2}$, $F_{4}S_{7}S_{7}S_{16}S_{4}$, $F_{1}S_{7}S_{7}S_{16}S_{2}$, $F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{5}S_{7}S_{7}S_{5}S_{4}$, $F_{5}S_{7}S_{7}S_{2}S_{5}$, $F_{5}S_{7}S_{5}S_{5}S_{5}$, $F_{4}S_{7}S_{4}V_{11}V_{13}$, $F_{1}S_{7}S_{2}V_{9}V_{11}$, $F_{9}S_{7}S_{5}S_{4}V_{5}$, $F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{8}S_{7}S_{5}V_{2}V_{5}$, $F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{8}S_{5}S_{5}V_{11}V_{2}$, $F_{8}S_{5}S_{5}S_{5}V_{11}$, $F_{5}S_{7}S_{4}V_{11}V_{3}$, $F_{5}S_{7}S_{2}V_{11}V_{3}$, $F_{5}S_{7}S_{5}V_{3}V_{5}$, $F_{5}S_{7}S_{5}V_{3}V_{4}$, $F_{9}S_{7}S_{7}S_{16}V_{2}$, $F_{5}S_{7}S_{7}S_{16}V_{2}$, $F_{14}S_{7}S_{5}V_{3}V_{1}$, $F_{6}S_{7}S_{5}V_{3}V_{1}$, $F_{3}S_{7}S_{7}V_{2}V_{5}$, $F_{3}S_{7}S_{7}V_{4}V_{2}$, $F_{3}S_{7}S_{5}V_{3}V_{5}$, $F_{3}S_{7}S_{5}V_{3}V_{4}$, $F_{7}S_{7}S_{7}S_{16}S_{4}$, $F_{7}S_{7}S_{7}S_{16}S_{2}$, $F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{3}S_{7}S_{7}S_{5}S_{4}$, $F_{3}S_{7}S_{7}S_{2}S_{5}$, $F_{3}S_{7}S_{5}S_{5}S_{5}$, $F_{7}S_{7}S_{4}V_{3}V_{1}$, $F_{7}S_{7}S_{2}V_{3}V_{1}$, $F_{9}S_{7}S_{5}S_{4}V_{2}$, $F_{5}S_{7}S_{2}S_{5}V_{2}$, $F_{14}S_{7}S_{5}V_{2}V_{5}$, $F_{6}S_{7}S_{5}V_{4}V_{2}$, $F_{14}S_{5}S_{5}V_{3}V_{5}$, $F_{6}S_{5}S_{5}V_{3}V_{4}$, $F_{8}S_{5}S_{5}S_{5}V_{3}$, $F_{3}S_{7}S_{4}V_{11}V_{3}$, $F_{3}S_{7}S_{2}V_{11}V_{3}$, $F_{3}S_{7}S_{5}V_{11}V_{2}$, $F_{8}S_{7}V_{11}V_{13}V_{2}$, $F_{8}S_{7}V_{9}V_{11}V_{2}$, $F_{14}S_{7}V_{3}V_{1}V_{5}$, $F_{6}S_{7}V_{3}V_{4}V_{1}$, $F_{8}S_{5}S_{4}V_{11}V_{3}$, $F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{5}S_{7}V_{3}V_{2}V_{5}$, $F_{5}S_{7}V_{3}V_{4}V_{2}$, $F_{5}S_{5}V_{11}V_{3}V_{2}$, $F_{3}S_{7}V_{11}V_{2}V_{5}$, $F_{3}S_{7}V_{11}V_{4}V_{2}$, $F_{3}S_{5}V_{11}V_{3}V_{5}$, $F_{3}S_{5}V_{11}V_{3}V_{4}$, $F_{1}S_{7}S_{5}V_{11}V_{2}$, $F_{1}S_{7}S_{5}V_{3}V_{5}$, $F_{1}S_{7}S_{5}V_{3}V_{4}$, $F_{1}S_{7}S_{5}S_{5}S_{5}$, $F_{9}S_{7}S_{4}V_{11}V_{13}$, $F_{5}S_{7}S_{2}V_{9}V_{11}$, $F_{14}S_{7}S_{5}S_{4}V_{5}$, $F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{3}S_{7}S_{5}S_{4}V_{11}$, $F_{3}S_{7}S_{2}S_{5}V_{11}$, $F_{3}S_{5}S_{5}S_{5}V_{11}$, $F_{1}S_{7}S_{4}V_{11}V_{3}$, $F_{1}S_{7}S_{2}V_{11}V_{3}$, $F_{9}S_{7}S_{4}V_{3}V_{1}$, $F_{5}S_{7}S_{2}V_{3}V_{1}$, $F_{8}S_{7}S_{5}S_{4}V_{2}$, $F_{8}S_{7}S_{2}S_{5}V_{2}$, $F_{8}S_{5}S_{5}V_{3}V_{5}$, $F_{8}S_{5}S_{5}V_{3}V_{4}$, $F_{5}S_{7}S_{5}S_{4}V_{3}$, $F_{5}S_{7}S_{2}S_{5}V_{3}$, $F_{5}S_{5}S_{5}S_{5}V_{3}$, $F_{9}S_{7}S_{5}S_{4}S_{4}$, $F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{9}S_{4}S_{4}V_{11}V_{3}$, $F_{5}S_{2}S_{2}V_{11}V_{3}$, $F_{8}S_{7}V_{2}V_{2}V_{5}$, $F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{8}S_{5}V_{11}V_{2}V_{2}$, $F_{14}S_{7}V_{2}V_{5}V_{5}$, $F_{6}S_{7}V_{4}V_{4}V_{2}$, $F_{14}S_{5}V_{3}V_{5}V_{5}$, $F_{6}S_{5}V_{3}V_{4}V_{4}$, $F_{8}S_{5}S_{5}S_{5}S_{5}$, $F_{5}S_{4}V_{11}V_{3}V_{3}$, $F_{5}S_{2}V_{11}V_{3}V_{3}$, $F_{5}S_{5}V_{3}V_{3}V_{5}$, $F_{5}S_{5}V_{3}V_{3}V_{4}$, $F_{3}S_{4}V_{11}V_{11}V_{3}$, $F_{3}S_{2}V_{11}V_{11}V_{3}$, $F_{3}S_{5}V_{11}V_{11}V_{2}$, $F_{1}S_{7}S_{7}S_{5}S_{4}$, $F_{1}S_{7}S_{7}S_{2}S_{5}$, $F_{1}S_{7}S_{7}V_{2}V_{5}$, $F_{1}S_{7}S_{7}V_{4}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{8}$} {{$F_{8}S_{7}S_{7}S_{16}V_{3}$, $F_{8}S_{7}S_{7}V_{3}V_{2}$, $F_{3}S_{7}S_{7}S_{16}S_{3}$, $F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{8}S_{7}S_{7}S_{3}S_{5}$, $F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{6}S_{7}S_{7}S_{16}V_{3}$, $F_{5}S_{7}S_{7}V_{3}V_{2}$, $F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{5}S_{7}S_{7}S_{3}S_{5}$, $F_{3}S_{7}S_{7}S_{16}V_{2}$, $F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{6}S_{7}S_{3}S_{5}V_{3}$, $F_{5}S_{7}S_{5}V_{3}V_{3}$, $F_{6}S_{7}S_{7}S_{16}S_{3}$, $F_{5}S_{7}V_{3}V_{3}V_{2}$, $F_{1}S_{7}S_{7}S_{3}S_{5}$, $F_{1}S_{7}S_{5}V_{3}V_{3}$, $F_{8}S_{7}S_{7}S_{16}V_{2}$, $F_{5}S_{7}S_{3}S_{5}V_{3}$, $F_{1}S_{7}S_{7}V_{3}V_{2}$, $F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{8}S_{7}S_{3}S_{5}S_{5}$, $F_{8}S_{5}S_{5}V_{3}V_{3}$, $F_{6}S_{7}S_{3}S_{3}S_{5}$, $F_{5}S_{5}V_{3}V_{3}V_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{9}$} {{$F_{7}S_{7}S_{7}S_{16}V_{4}$, $F_{8}S_{7}S_{7}V_{4}V_{2}$, $F_{8}S_{7}S_{7}S_{16}V_{3}$, $F_{8}S_{7}S_{7}V_{3}V_{1}$, $F_{3}S_{7}S_{7}S_{16}S_{2}$, $F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{7}S_{7}V_{3}V_{4}V_{1}$, $F_{8}S_{7}S_{7}S_{2}S_{5}$, $F_{8}S_{7}S_{5}V_{3}V_{4}$, $F_{5}S_{7}S_{7}S_{16}V_{4}$, $F_{5}S_{7}S_{7}V_{4}V_{2}$, $F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{5}S_{7}S_{7}S_{2}S_{5}$, $F_{3}S_{7}S_{7}S_{16}V_{1}$, $F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{5}S_{7}S_{7}V_{3}V_{1}$, $F_{5}S_{7}S_{5}V_{3}V_{4}$, $F_{5}S_{7}S_{7}S_{16}V_{3}$, $F_{6}S_{7}S_{7}V_{3}V_{1}$, $F_{7}S_{7}S_{7}S_{16}S_{5}$, $F_{6}S_{7}S_{7}S_{2}S_{5}$, $F_{3}S_{7}S_{7}S_{16}V_{2}$, $F_{7}S_{7}S_{5}V_{3}V_{1}$, $F_{5}S_{7}S_{2}S_{5}V_{3}$, $F_{6}S_{7}S_{7}V_{4}V_{2}$, $F_{6}S_{7}S_{5}V_{3}V_{4}$, $F_{5}S_{7}S_{7}S_{16}S_{2}$, $F_{5}S_{7}V_{3}V_{4}V_{2}$, $F_{6}S_{7}V_{3}V_{4}V_{1}$, $F_{1}S_{7}S_{7}S_{2}S_{5}$, $F_{1}S_{7}S_{5}V_{3}V_{4}$, $F_{7}S_{7}S_{7}S_{16}V_{1}$, $F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{1}S_{7}S_{7}V_{3}V_{1}$, $F_{8}S_{7}S_{7}S_{16}V_{2}$, $F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{1}S_{7}S_{7}V_{4}V_{2}$, $F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{7}S_{7}V_{3}V_{1}V_{1}$, $F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{8}S_{5}S_{5}V_{3}V_{4}$, $F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{5}S_{7}V_{3}V_{3}V_{1}$, $F_{5}S_{5}V_{3}V_{3}V_{4}$, $F_{6}S_{7}V_{4}V_{4}V_{2}$, $F_{6}S_{5}V_{3}V_{4}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{10}$} {{$F_{9}S_{7}S_{7}S_{16}S_{5}$, $F_{5}S_{7}S_{7}S_{16}S_{5}$, $F_{8}S_{7}S_{7}S_{5}S_{4}$, $F_{8}S_{7}S_{7}S_{2}S_{5}$, $F_{3}S_{7}S_{7}S_{16}S_{4}$, $F_{3}S_{7}S_{7}S_{16}S_{2}$, $F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{9}S_{7}S_{7}S_{16}S_{4}$, $F_{5}S_{7}S_{7}S_{16}S_{2}$, $F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{1}S_{7}S_{7}S_{5}S_{4}$, $F_{1}S_{7}S_{7}S_{2}S_{5}$, $F_{1}S_{7}S_{5}S_{5}S_{5}$, $F_{9}S_{7}S_{5}S_{4}S_{4}$, $F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{8}S_{5}S_{5}S_{5}S_{5}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 13 $(\Delta B, \Delta L)$ = (1, -5) UV completions for topology 19 (see Fig.~\ref{fig:d=13_topologies}).} 
 \label{tab:T13Top19B1L-5}
 \end{center}


==> anc/Tables_dim13/Table_dim13_Top1_B1_L-5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {13} ^{ 1 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{1}$} {{$S_{7}S_{9}S_{3}S_{5}S_{6}$, $S_{7}S_{14}S_{3}S_{5}S_{6}$, $S_{3}S_{5}S_{6}V_{11}V_{11}$, $S_{9}S_{3}S_{6}V_{11}V_{3}$, $S_{14}S_{3}S_{6}V_{11}V_{3}$, $S_{7}S_{9}S_{3}S_{5}S_{4}$, $S_{7}S_{14}S_{2}S_{3}S_{5}$, $S_{3}S_{5}S_{4}V_{11}V_{11}$, $S_{2}S_{3}S_{5}V_{11}V_{11}$, $S_{7}S_{5}S_{5}S_{5}S_{4}$, $S_{7}S_{2}S_{5}S_{5}S_{5}$, $S_{5}S_{5}S_{4}V_{11}V_{3}$, $S_{2}S_{5}S_{5}V_{11}V_{3}$, $S_{9}S_{5}S_{4}V_{3}V_{3}$, $S_{14}S_{2}S_{5}V_{3}V_{3}$, $S_{9}S_{3}V_{11}V_{3}V_{1}$, $S_{14}S_{3}V_{11}V_{3}V_{1}$, $S_{5}S_{5}V_{11}V_{3}V_{1}$, $S_{9}S_{5}V_{3}V_{3}V_{1}$, $S_{14}S_{5}V_{3}V_{3}V_{1}$, $S_{7}S_{16}S_{9}S_{3}S_{5}$, $S_{7}S_{14}S_{16}S_{3}S_{5}$, $S_{16}S_{9}S_{3}V_{11}V_{3}$, $S_{14}S_{16}S_{3}V_{11}V_{3}$, $S_{16}S_{9}S_{5}V_{3}V_{3}$, $S_{14}S_{16}S_{5}V_{3}V_{3}$, $S_{3}S_{5}V_{11}V_{11}V_{13}$, $S_{3}S_{5}V_{9}V_{11}V_{11}$, $S_{9}S_{3}V_{11}V_{13}V_{3}$, $S_{14}S_{3}V_{9}V_{11}V_{3}$, $S_{5}S_{5}V_{11}V_{13}V_{3}$, $S_{5}S_{5}V_{9}V_{11}V_{3}$, $S_{7}S_{16}S_{5}S_{5}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{2}$} {{$S_{7}S_{3}S_{6}V_{11}V_{4}$, $S_{7}S_{14}S_{3}S_{5}S_{6}$, $S_{7}S_{3}S_{6}V_{12}V_{3}$, $S_{14}S_{3}S_{6}V_{11}V_{3}$, $S_{7}S_{3}V_{11}V_{4}V_{2}$, $S_{7}S_{5}V_{3}V_{4}V_{2}$, $V_{11}V_{3}V_{3}V_{4}V_{2}$, $S_{7}S_{14}S_{2}S_{3}S_{5}$, $S_{7}S_{2}S_{5}V_{3}V_{4}$, $S_{14}S_{2}S_{5}V_{3}V_{3}$, $S_{7}S_{3}V_{12}V_{3}V_{1}$, $S_{14}S_{3}V_{11}V_{3}V_{1}$, $S_{7}S_{5}V_{3}V_{4}V_{1}$, $V_{11}V_{3}V_{3}V_{4}V_{1}$, $S_{14}S_{5}V_{3}V_{3}V_{1}$, $V_{12}V_{3}V_{3}V_{3}V_{1}$, $S_{7}S_{3}V_{10}V_{12}V_{3}$, $V_{10}V_{12}V_{3}V_{3}V_{3}$, $S_{7}S_{14}S_{16}S_{3}S_{5}$, $S_{14}S_{16}S_{3}V_{11}V_{3}$, $S_{14}S_{16}S_{5}V_{3}V_{3}$, $S_{7}S_{3}V_{9}V_{11}V_{4}$, $S_{14}S_{3}V_{9}V_{11}V_{3}$, $V_{9}V_{11}V_{3}V_{3}V_{4}$, $S_{7}S_{16}S_{3}V_{11}V_{4}$, $S_{7}S_{16}S_{3}V_{12}V_{3}$, $S_{7}S_{16}S_{5}V_{3}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{3}$} {{$S_{7}S_{5}V_{11}V_{2}V_{5}$, $S_{7}S_{5}V_{11}V_{4}V_{2}$, $S_{7}S_{9}V_{3}V_{2}V_{5}$, $S_{7}S_{14}V_{3}V_{4}V_{2}$, $V_{11}V_{11}V_{3}V_{2}V_{5}$, $V_{11}V_{11}V_{3}V_{4}V_{2}$, $S_{7}S_{3}V_{11}V_{2}V_{5}$, $S_{7}S_{3}V_{11}V_{4}V_{2}$, $S_{7}S_{5}V_{3}V_{2}V_{5}$, $S_{7}S_{5}V_{3}V_{4}V_{2}$, $V_{11}V_{3}V_{3}V_{2}V_{5}$, $V_{11}V_{3}V_{3}V_{4}V_{2}$, $S_{7}S_{9}S_{3}S_{5}S_{4}$, $S_{7}S_{14}S_{2}S_{3}S_{5}$, $S_{3}S_{5}S_{4}V_{11}V_{11}$, $S_{2}S_{3}S_{5}V_{11}V_{11}$, $S_{7}S_{5}S_{5}S_{5}S_{4}$, $S_{7}S_{2}S_{5}S_{5}S_{5}$, $S_{5}S_{5}S_{4}V_{11}V_{3}$, $S_{2}S_{5}S_{5}V_{11}V_{3}$, $S_{9}S_{5}S_{4}V_{3}V_{3}$, $S_{14}S_{2}S_{5}V_{3}V_{3}$, $S_{7}S_{3}S_{6}V_{11}V_{5}$, $S_{7}S_{3}S_{6}V_{11}V_{4}$, $S_{7}S_{9}S_{3}S_{5}S_{6}$, $S_{7}S_{14}S_{3}S_{5}S_{6}$, $S_{3}S_{5}S_{6}V_{11}V_{11}$, $S_{7}S_{5}S_{4}V_{11}V_{2}$, $S_{7}S_{2}S_{5}V_{11}V_{2}$, $S_{7}S_{5}S_{4}V_{3}V_{5}$, $S_{7}S_{2}S_{5}V_{3}V_{4}$, $S_{7}S_{9}V_{3}V_{1}V_{2}$, $S_{7}S_{14}V_{3}V_{1}V_{2}$, $V_{11}V_{11}V_{3}V_{1}V_{2}$, $S_{7}S_{5}V_{3}V_{1}V_{5}$, $S_{7}S_{5}V_{3}V_{4}V_{1}$, $V_{11}V_{3}V_{3}V_{1}V_{5}$, $V_{11}V_{3}V_{3}V_{4}V_{1}$, $S_{5}S_{5}V_{11}V_{3}V_{1}$, $S_{9}S_{5}V_{3}V_{3}V_{1}$, $S_{14}S_{5}V_{3}V_{3}V_{1}$, $S_{7}S_{16}S_{9}V_{3}V_{2}$, $S_{7}S_{14}S_{16}V_{3}V_{2}$, $S_{7}S_{16}S_{9}S_{3}S_{5}$, $S_{7}S_{14}S_{16}S_{3}S_{5}$, $S_{16}S_{9}S_{5}V_{3}V_{3}$, $S_{14}S_{16}S_{5}V_{3}V_{3}$, $S_{7}S_{5}V_{11}V_{13}V_{2}$, $S_{7}S_{5}V_{9}V_{11}V_{2}$, $V_{11}V_{11}V_{13}V_{3}V_{2}$, $V_{9}V_{11}V_{11}V_{3}V_{2}$, $S_{7}S_{3}V_{11}V_{13}V_{5}$, $S_{7}S_{3}V_{9}V_{11}V_{4}$, $V_{11}V_{13}V_{3}V_{3}V_{5}$, $V_{9}V_{11}V_{3}V_{3}V_{4}$, $S_{3}S_{5}V_{11}V_{11}V_{13}$, $S_{3}S_{5}V_{9}V_{11}V_{11}$, $S_{5}S_{5}V_{11}V_{13}V_{3}$, $S_{5}S_{5}V_{9}V_{11}V_{3}$, $S_{7}S_{16}S_{5}V_{11}V_{2}$, $S_{7}S_{16}S_{3}V_{11}V_{5}$, $S_{7}S_{16}S_{3}V_{11}V_{4}$, $S_{7}S_{16}S_{5}V_{3}V_{5}$, $S_{7}S_{16}S_{5}V_{3}V_{4}$, $S_{7}S_{16}S_{5}S_{5}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{4}$} {{$S_{7}S_{7}S_{3}S_{6}S_{6}$, $S_{7}S_{3}S_{6}V_{11}V_{4}$, $S_{7}S_{7}S_{2}S_{5}S_{5}$, $S_{7}S_{2}S_{5}V_{11}V_{3}$, $S_{7}S_{7}S_{2}S_{2}S_{5}$, $S_{7}S_{2}S_{5}V_{3}V_{4}$, $S_{7}S_{2}V_{11}V_{3}V_{1}$, $S_{7}S_{5}V_{3}V_{4}V_{1}$, $S_{7}S_{6}V_{3}V_{3}V_{1}$, $V_{11}V_{3}V_{3}V_{4}V_{1}$, $S_{7}S_{7}S_{3}S_{3}S_{6}$, $S_{7}S_{3}S_{6}V_{3}V_{3}$, $S_{7}S_{3}V_{11}V_{4}V_{2}$, $S_{7}S_{5}V_{3}V_{4}V_{2}$, $V_{11}V_{3}V_{3}V_{4}V_{2}$, $S_{7}S_{3}V_{9}V_{11}V_{4}$, $S_{7}S_{2}V_{9}V_{11}V_{3}$, $V_{9}V_{11}V_{3}V_{3}V_{4}$, $S_{7}S_{7}S_{16}S_{3}S_{6}$, $S_{7}S_{16}S_{3}V_{11}V_{4}$, $S_{7}S_{7}S_{16}S_{2}S_{5}$, $S_{7}S_{16}S_{2}V_{11}V_{3}$, $S_{7}S_{16}S_{5}V_{3}V_{4}$, $S_{7}S_{16}S_{6}V_{3}V_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{5}$} {{$S_{7}S_{7}S_{3}S_{5}S_{5}$, $S_{7}S_{3}S_{5}V_{11}V_{3}$, $S_{7}S_{7}S_{3}S_{3}S_{5}$, $S_{7}S_{3}S_{5}V_{3}V_{3}$, $S_{7}S_{3}V_{11}V_{3}V_{2}$, $S_{7}S_{5}V_{3}V_{3}V_{2}$, $V_{11}V_{3}V_{3}V_{3}V_{2}$, $S_{7}S_{3}V_{10}V_{11}V_{3}$, $V_{10}V_{11}V_{3}V_{3}V_{3}$, $S_{7}S_{7}S_{16}S_{3}S_{5}$, $S_{7}S_{16}S_{3}V_{11}V_{3}$, $S_{7}S_{16}S_{5}V_{3}V_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{6}$} {{$S_{7}S_{7}V_{4}V_{4}V_{2}$, $S_{7}S_{14}V_{3}V_{4}V_{2}$, $S_{7}S_{7}S_{3}S_{3}S_{6}$, $S_{7}S_{3}S_{6}V_{3}V_{3}$, $S_{7}S_{14}S_{2}S_{3}S_{5}$, $S_{7}S_{2}S_{5}V_{3}V_{4}$, $S_{14}S_{2}S_{5}V_{3}V_{3}$, $S_{7}S_{7}S_{3}S_{6}S_{6}$, $S_{7}S_{14}S_{3}S_{5}S_{6}$, $S_{7}S_{7}V_{4}V_{2}V_{2}$, $S_{7}S_{5}V_{3}V_{4}V_{2}$, $S_{7}S_{14}V_{3}V_{1}V_{2}$, $S_{7}S_{6}V_{3}V_{3}V_{1}$, $S_{7}S_{5}V_{3}V_{4}V_{1}$, $S_{14}S_{5}V_{3}V_{3}V_{1}$, $S_{7}S_{14}S_{16}V_{3}V_{2}$, $S_{7}S_{14}S_{16}S_{3}S_{5}$, $S_{14}S_{16}S_{5}V_{3}V_{3}$, $S_{7}S_{7}S_{16}V_{4}V_{2}$, $S_{7}S_{7}S_{16}S_{3}S_{6}$, $S_{7}S_{16}S_{6}V_{3}V_{3}$, $S_{7}S_{16}S_{5}V_{3}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{7}$} {{$S_{7}S_{7}S_{5}S_{5}S_{4}$, $S_{7}S_{7}S_{2}S_{5}S_{5}$, $S_{7}S_{5}S_{4}V_{11}V_{3}$, $S_{7}S_{2}S_{5}V_{11}V_{3}$, $S_{7}S_{7}V_{2}V_{5}V_{5}$, $S_{7}S_{7}V_{4}V_{4}V_{2}$, $S_{7}S_{5}V_{11}V_{2}V_{5}$, $S_{7}S_{5}V_{11}V_{4}V_{2}$, $S_{7}S_{7}V_{2}V_{2}V_{5}$, $S_{7}S_{7}V_{4}V_{2}V_{2}$, $S_{7}S_{5}V_{3}V_{2}V_{5}$, $S_{7}S_{5}V_{3}V_{4}V_{2}$, $S_{7}S_{5}S_{4}V_{11}V_{2}$, $S_{7}S_{2}S_{5}V_{11}V_{2}$, $S_{7}S_{5}S_{4}V_{3}V_{5}$, $S_{7}S_{2}S_{5}V_{3}V_{4}$, $S_{7}S_{5}S_{5}S_{5}S_{4}$, $S_{7}S_{2}S_{5}S_{5}S_{5}$, $S_{5}S_{5}S_{4}V_{11}V_{3}$, $S_{2}S_{5}S_{5}V_{11}V_{3}$, $S_{7}S_{7}S_{5}S_{4}S_{4}$, $S_{7}S_{7}S_{2}S_{2}S_{5}$, $S_{7}S_{4}V_{11}V_{3}V_{1}$, $S_{7}S_{2}V_{11}V_{3}V_{1}$, $S_{7}S_{5}V_{3}V_{1}V_{5}$, $S_{7}S_{5}V_{3}V_{4}V_{1}$, $S_{5}S_{5}V_{11}V_{3}V_{1}$, $S_{7}S_{4}V_{11}V_{13}V_{3}$, $S_{7}S_{2}V_{9}V_{11}V_{3}$, $S_{7}S_{5}V_{11}V_{13}V_{2}$, $S_{7}S_{5}V_{9}V_{11}V_{2}$, $S_{5}S_{5}V_{11}V_{13}V_{3}$, $S_{5}S_{5}V_{9}V_{11}V_{3}$, $S_{7}S_{7}S_{16}S_{5}S_{4}$, $S_{7}S_{7}S_{16}S_{2}S_{5}$, $S_{7}S_{16}S_{4}V_{11}V_{3}$, $S_{7}S_{16}S_{2}V_{11}V_{3}$, $S_{7}S_{7}S_{16}V_{2}V_{5}$, $S_{7}S_{7}S_{16}V_{4}V_{2}$, $S_{7}S_{16}S_{5}V_{11}V_{2}$, $S_{7}S_{16}S_{5}V_{3}V_{5}$, $S_{7}S_{16}S_{5}V_{3}V_{4}$, $S_{7}S_{16}S_{5}S_{5}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{8}$} {{$S_{7}S_{7}V_{3}V_{3}V_{2}$, $S_{7}S_{7}S_{3}S_{3}S_{5}$, $S_{7}S_{3}S_{5}V_{3}V_{3}$, $S_{7}S_{7}S_{3}S_{5}S_{5}$, $S_{7}S_{7}V_{3}V_{2}V_{2}$, $S_{7}S_{5}V_{3}V_{3}V_{2}$, $S_{7}S_{7}S_{16}V_{3}V_{2}$, $S_{7}S_{7}S_{16}S_{3}S_{5}$, $S_{7}S_{16}S_{5}V_{3}V_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{9}$} {{$S_{7}S_{7}V_{4}V_{4}V_{2}$, $S_{7}S_{7}V_{3}V_{3}V_{1}$, $S_{7}S_{7}S_{2}S_{2}S_{5}$, $S_{7}S_{2}S_{5}V_{3}V_{4}$, $S_{7}S_{7}S_{2}S_{5}S_{5}$, $S_{7}S_{7}V_{3}V_{1}V_{1}$, $S_{7}S_{5}V_{3}V_{4}V_{1}$, $S_{7}S_{7}V_{4}V_{2}V_{2}$, $S_{7}S_{5}V_{3}V_{4}V_{2}$, $S_{7}S_{7}S_{16}V_{4}V_{2}$, $S_{7}S_{7}S_{16}V_{3}V_{1}$, $S_{7}S_{7}S_{16}S_{2}S_{5}$, $S_{7}S_{16}S_{5}V_{3}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{10}$} {{$S_{7}S_{7}S_{5}S_{5}S_{4}$, $S_{7}S_{7}S_{2}S_{5}S_{5}$, $S_{7}S_{7}S_{5}S_{4}S_{4}$, $S_{7}S_{7}S_{2}S_{2}S_{5}$, $S_{7}S_{5}S_{5}S_{5}S_{4}$, $S_{7}S_{2}S_{5}S_{5}S_{5}$, $S_{7}S_{7}S_{16}S_{5}S_{4}$, $S_{7}S_{7}S_{16}S_{2}S_{5}$, $S_{7}S_{16}S_{5}S_{5}S_{5}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 13 $(\Delta B, \Delta L)$ = (1, -5) UV completions for topology 1 (see Fig.~\ref{fig:d=13_topologies}).} 
 \label{tab:T13Top1B1L-5}
 \end{center}


==> anc/Tables_dim13/Table_dim13_Top20_B1_L-5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {13} ^{ 20 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{1}$} {{$F_{7}F_{14}S_{7}S_{16}S_{9}S_{5}$, $F_{6}F_{7}S_{7}S_{14}S_{16}S_{5}$, $F_{8}F_{9}S_{5}V_{11}V_{11}V_{13}$, $F_{5}F_{8}S_{5}V_{9}V_{11}V_{11}$, $F_{5}F_{8}S_{7}S_{16}S_{9}S_{5}$, $F_{5}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{9}F_{14}S_{9}V_{11}V_{13}V_{3}$, $F_{5}F_{6}S_{14}V_{9}V_{11}V_{3}$, $F_{8}F_{8}S_{16}S_{9}V_{11}V_{3}$, $F_{8}F_{8}S_{14}S_{16}V_{11}V_{3}$, $F_{7}F_{8}S_{7}S_{16}S_{9}S_{5}$, $F_{7}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{6}F_{9}S_{9}V_{11}V_{13}V_{3}$, $F_{8}F_{13}S_{9}V_{11}V_{3}V_{1}$, $F_{8}F_{13}S_{14}V_{11}V_{3}V_{1}$, $F_{5}F_{14}S_{7}S_{9}S_{5}S_{4}$, $F_{5}F_{6}S_{7}S_{14}S_{2}S_{5}$, $F_{6}F_{8}S_{16}S_{9}V_{11}V_{3}$, $F_{6}F_{8}S_{14}S_{16}V_{11}V_{3}$, $F_{13}F_{14}S_{9}V_{11}V_{3}V_{1}$, $F_{6}F_{13}S_{14}V_{11}V_{3}V_{1}$, $F_{8}F_{14}S_{5}S_{4}V_{11}V_{11}$, $F_{6}F_{8}S_{2}S_{5}V_{11}V_{11}$, $F_{8}F_{8}S_{7}S_{16}S_{9}S_{5}$, $F_{8}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{14}F_{14}S_{7}S_{9}S_{5}S_{4}$, $F_{6}F_{6}S_{7}S_{14}S_{2}S_{5}$, $F_{10}F_{7}S_{7}S_{16}S_{9}S_{3}$, $F_{10}F_{7}S_{7}S_{14}S_{16}S_{3}$, $F_{11}F_{9}S_{3}V_{11}V_{11}V_{13}$, $F_{2}F_{5}S_{3}V_{9}V_{11}V_{11}$, $F_{3}F_{8}S_{7}S_{16}S_{9}S_{3}$, $F_{3}F_{8}S_{7}S_{14}S_{16}S_{3}$, $F_{7}F_{14}S_{7}S_{16}S_{5}S_{5}$, $F_{6}F_{7}S_{7}S_{16}S_{5}S_{5}$, $F_{8}F_{9}S_{5}V_{11}V_{13}V_{3}$, $F_{5}F_{8}S_{5}V_{9}V_{11}V_{3}$, $F_{11}F_{13}S_{5}V_{11}V_{3}V_{1}$, $F_{2}F_{13}S_{5}V_{11}V_{3}V_{1}$, $F_{3}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{9}F_{14}S_{5}V_{11}V_{13}V_{3}$, $F_{5}F_{6}S_{5}V_{9}V_{11}V_{3}$, $F_{8}F_{8}S_{16}S_{9}V_{3}V_{3}$, $F_{8}F_{8}S_{14}S_{16}V_{3}V_{3}$, $F_{10}F_{13}S_{9}V_{3}V_{3}V_{1}$, $F_{10}F_{13}S_{14}V_{3}V_{3}V_{1}$, $F_{11}F_{14}S_{5}S_{4}V_{11}V_{3}$, $F_{2}F_{6}S_{2}S_{5}V_{11}V_{3}$, $F_{7}F_{8}S_{7}S_{16}S_{9}S_{3}$, $F_{7}F_{8}S_{7}S_{14}S_{16}S_{3}$, $F_{8}F_{13}S_{9}V_{3}V_{3}V_{1}$, $F_{8}F_{13}S_{14}V_{3}V_{3}V_{1}$, $F_{3}F_{10}S_{7}S_{9}S_{3}S_{6}$, $F_{3}F_{10}S_{7}S_{14}S_{3}S_{6}$, $F_{8}F_{9}S_{3}V_{11}V_{11}V_{13}$, $F_{5}F_{8}S_{3}V_{9}V_{11}V_{11}$, $F_{13}F_{14}S_{5}V_{11}V_{3}V_{1}$, $F_{6}F_{13}S_{5}V_{11}V_{3}V_{1}$, $F_{8}F_{14}S_{5}S_{4}V_{11}V_{3}$, $F_{6}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{10}F_{11}S_{3}S_{6}V_{11}V_{11}$, $F_{2}F_{10}S_{3}S_{6}V_{11}V_{11}$, $F_{8}F_{8}S_{7}S_{16}S_{9}S_{3}$, $F_{8}F_{8}S_{7}S_{14}S_{16}S_{3}$, $F_{14}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{6}F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{10}F_{10}S_{7}S_{9}S_{3}S_{6}$, $F_{10}F_{10}S_{7}S_{14}S_{3}S_{6}$, $F_{11}F_{9}S_{9}S_{3}V_{11}V_{13}$, $F_{2}F_{5}S_{14}S_{3}V_{9}V_{11}$, $F_{3}F_{8}S_{16}S_{9}S_{3}V_{11}$, $F_{3}F_{8}S_{14}S_{16}S_{3}V_{11}$, $F_{8}F_{9}S_{5}S_{5}V_{11}V_{13}$, $F_{5}F_{8}S_{5}S_{5}V_{9}V_{11}$, $F_{5}F_{8}S_{16}S_{9}S_{5}V_{3}$, $F_{5}F_{8}S_{14}S_{16}S_{5}V_{3}$, $F_{11}F_{13}S_{9}S_{5}V_{3}V_{1}$, $F_{2}F_{13}S_{14}S_{5}V_{3}V_{1}$, $F_{3}F_{14}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{6}S_{2}S_{5}S_{5}V_{11}$, $F_{8}F_{8}S_{16}S_{9}S_{5}V_{3}$, $F_{8}F_{8}S_{14}S_{16}S_{5}V_{3}$, $F_{11}F_{14}S_{9}S_{5}S_{4}V_{3}$, $F_{2}F_{6}S_{14}S_{2}S_{5}V_{3}$, $F_{6}F_{9}S_{9}S_{3}V_{11}V_{13}$, $F_{5}F_{6}S_{14}S_{3}V_{9}V_{11}$, $F_{8}F_{13}S_{9}S_{5}V_{3}V_{1}$, $F_{8}F_{13}S_{14}S_{5}V_{3}V_{1}$, $F_{5}F_{14}S_{9}S_{5}S_{4}V_{3}$, $F_{5}F_{6}S_{14}S_{2}S_{5}V_{3}$, $F_{3}F_{10}S_{9}S_{3}S_{6}V_{11}$, $F_{3}F_{10}S_{14}S_{3}S_{6}V_{11}$, $F_{6}F_{8}S_{16}S_{9}S_{3}V_{11}$, $F_{6}F_{8}S_{14}S_{16}S_{3}V_{11}$, $F_{8}F_{14}S_{5}S_{5}S_{4}V_{11}$, $F_{6}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{10}F_{11}S_{9}S_{3}S_{6}V_{11}$, $F_{2}F_{10}S_{14}S_{3}S_{6}V_{11}$, $F_{4}F_{14}S_{7}S_{16}S_{9}S_{3}$, $F_{1}F_{6}S_{7}S_{14}S_{16}S_{3}$, $F_{3}F_{8}S_{3}V_{11}V_{11}V_{13}$, $F_{3}F_{8}S_{3}V_{9}V_{11}V_{11}$, $F_{2}F_{5}S_{7}S_{16}S_{9}S_{3}$, $F_{2}F_{5}S_{7}S_{14}S_{16}S_{3}$, $F_{4}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{1}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{3}F_{6}S_{5}V_{11}V_{13}V_{3}$, $F_{3}F_{6}S_{5}V_{9}V_{11}V_{3}$, $F_{8}F_{9}S_{5}V_{11}V_{3}V_{1}$, $F_{5}F_{8}S_{5}V_{11}V_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{8}S_{5}V_{11}V_{13}V_{3}$, $F_{3}F_{8}S_{5}V_{9}V_{11}V_{3}$, $F_{2}F_{6}S_{16}S_{9}V_{3}V_{3}$, $F_{2}F_{6}S_{14}S_{16}V_{3}V_{3}$, $F_{9}F_{14}S_{9}V_{3}V_{3}V_{1}$, $F_{5}F_{6}S_{14}V_{3}V_{3}V_{1}$, $F_{8}F_{8}S_{5}S_{4}V_{11}V_{3}$, $F_{8}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{2}F_{4}S_{7}S_{16}S_{9}S_{3}$, $F_{1}F_{2}S_{7}S_{14}S_{16}S_{3}$, $F_{6}F_{9}S_{9}V_{3}V_{3}V_{1}$, $F_{5}F_{14}S_{7}S_{9}S_{3}S_{6}$, $F_{5}F_{6}S_{7}S_{14}S_{3}S_{6}$, $F_{2}F_{3}S_{3}V_{11}V_{11}V_{13}$, $F_{2}F_{3}S_{3}V_{9}V_{11}V_{11}$, $F_{6}F_{8}S_{5}S_{4}V_{11}V_{3}$, $F_{8}F_{14}S_{3}S_{6}V_{11}V_{11}$, $F_{6}F_{8}S_{3}S_{6}V_{11}V_{11}$, $F_{2}F_{2}S_{7}S_{16}S_{9}S_{3}$, $F_{2}F_{2}S_{7}S_{14}S_{16}S_{3}$, $F_{8}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{14}F_{14}S_{7}S_{9}S_{3}S_{6}$, $F_{6}F_{6}S_{7}S_{14}S_{3}S_{6}$, $F_{4}F_{14}S_{7}S_{16}S_{3}S_{5}$, $F_{1}F_{6}S_{7}S_{16}S_{3}S_{5}$, $F_{3}F_{8}S_{3}V_{11}V_{13}V_{3}$, $F_{3}F_{8}S_{3}V_{9}V_{11}V_{3}$, $F_{11}F_{9}S_{3}V_{11}V_{3}V_{1}$, $F_{2}F_{5}S_{3}V_{11}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{3}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{3}S_{5}$, $F_{4}F_{8}S_{7}S_{16}S_{3}S_{5}$, $F_{1}F_{8}S_{7}S_{16}S_{3}S_{5}$, $F_{8}F_{9}S_{5}V_{3}V_{3}V_{1}$, $F_{5}F_{8}S_{5}V_{3}V_{3}V_{1}$, $F_{3}F_{14}S_{7}S_{3}S_{5}S_{6}$, $F_{3}F_{6}S_{7}S_{3}S_{5}S_{6}$, $F_{9}F_{14}S_{5}V_{3}V_{3}V_{1}$, $F_{5}F_{6}S_{5}V_{3}V_{3}V_{1}$, $F_{8}F_{8}S_{5}S_{4}V_{3}V_{3}$, $F_{8}F_{8}S_{2}S_{5}V_{3}V_{3}$, $F_{11}F_{14}S_{3}S_{6}V_{11}V_{3}$, $F_{2}F_{6}S_{3}S_{6}V_{11}V_{3}$, $F_{8}F_{9}S_{3}V_{11}V_{3}V_{1}$, $F_{5}F_{8}S_{3}V_{11}V_{3}V_{1}$, $F_{8}F_{14}S_{3}S_{6}V_{11}V_{3}$, $F_{6}F_{8}S_{3}S_{6}V_{11}V_{3}$, $F_{8}F_{8}S_{7}S_{3}S_{5}S_{4}$, $F_{8}F_{8}S_{7}S_{2}S_{3}S_{5}$, $F_{14}F_{14}S_{7}S_{3}S_{5}S_{6}$, $F_{6}F_{6}S_{7}S_{3}S_{5}S_{6}$, $F_{3}F_{8}S_{3}S_{5}V_{11}V_{13}$, $F_{3}F_{8}S_{3}S_{5}V_{9}V_{11}$, $F_{2}F_{5}S_{16}S_{9}S_{3}V_{3}$, $F_{2}F_{5}S_{14}S_{16}S_{3}V_{3}$, $F_{11}F_{9}S_{9}S_{3}V_{3}V_{1}$, $F_{2}F_{5}S_{14}S_{3}V_{3}V_{1}$, $F_{3}F_{8}S_{3}S_{5}S_{4}V_{11}$, $F_{3}F_{8}S_{2}S_{3}S_{5}V_{11}$, $F_{3}F_{6}S_{3}S_{5}V_{11}V_{13}$, $F_{3}F_{6}S_{3}S_{5}V_{9}V_{11}$, $F_{8}F_{9}S_{5}S_{5}V_{3}V_{1}$, $F_{5}F_{8}S_{5}S_{5}V_{3}V_{1}$, $F_{5}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{3}F_{14}S_{3}S_{5}S_{6}V_{11}$, $F_{3}F_{6}S_{3}S_{5}S_{6}V_{11}$, $F_{2}F_{6}S_{16}S_{9}S_{3}V_{3}$, $F_{2}F_{6}S_{14}S_{16}S_{3}V_{3}$, $F_{8}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{8}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{11}F_{14}S_{9}S_{3}S_{6}V_{3}$, $F_{2}F_{6}S_{14}S_{3}S_{6}V_{3}$, $F_{6}F_{9}S_{9}S_{3}V_{3}V_{1}$, $F_{5}F_{6}S_{14}S_{3}V_{3}V_{1}$, $F_{5}F_{14}S_{9}S_{3}S_{6}V_{3}$, $F_{5}F_{6}S_{14}S_{3}S_{6}V_{3}$, $F_{6}F_{8}S_{3}S_{5}S_{4}V_{11}$, $F_{6}F_{8}S_{2}S_{3}S_{5}V_{11}$, $F_{8}F_{14}S_{3}S_{5}S_{6}V_{11}$, $F_{6}F_{8}S_{3}S_{5}S_{6}V_{11}$, $F_{4}F_{14}S_{9}S_{3}V_{11}V_{13}$, $F_{1}F_{6}S_{14}S_{3}V_{9}V_{11}$, $F_{4}F_{8}S_{5}S_{5}V_{11}V_{13}$, $F_{1}F_{8}S_{5}S_{5}V_{9}V_{11}$, $F_{3}F_{6}S_{16}S_{9}S_{5}V_{3}$, $F_{3}F_{6}S_{14}S_{16}S_{5}V_{3}$, $F_{7}F_{14}S_{9}S_{5}V_{3}V_{1}$, $F_{6}F_{7}S_{14}S_{5}V_{3}V_{1}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{11}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{3}F_{8}S_{16}S_{9}S_{5}V_{3}$, $F_{3}F_{8}S_{14}S_{16}S_{5}V_{3}$, $F_{9}F_{14}S_{9}S_{5}S_{4}V_{3}$, $F_{2}F_{4}S_{9}S_{3}V_{11}V_{13}$, $F_{1}F_{2}S_{14}S_{3}V_{9}V_{11}$, $F_{7}F_{8}S_{9}S_{5}V_{3}V_{1}$, $F_{7}F_{8}S_{14}S_{5}V_{3}V_{1}$, $F_{6}F_{9}S_{9}S_{5}S_{4}V_{3}$, $F_{8}F_{13}S_{9}S_{3}S_{6}V_{11}$, $F_{8}F_{13}S_{14}S_{3}S_{6}V_{11}$, $F_{2}F_{3}S_{16}S_{9}S_{3}V_{11}$, $F_{2}F_{3}S_{14}S_{16}S_{3}V_{11}$, $F_{13}F_{14}S_{9}S_{3}S_{6}V_{11}$, $F_{6}F_{13}S_{14}S_{3}S_{6}V_{11}$, $F_{4}F_{14}S_{3}S_{5}V_{11}V_{13}$, $F_{1}F_{6}S_{3}S_{5}V_{9}V_{11}$, $F_{3}F_{8}S_{16}S_{9}S_{3}V_{3}$, $F_{3}F_{8}S_{14}S_{16}S_{3}V_{3}$, $F_{10}F_{7}S_{9}S_{3}V_{3}V_{1}$, $F_{10}F_{7}S_{14}S_{3}V_{3}V_{1}$, $F_{11}F_{9}S_{3}S_{5}S_{4}V_{11}$, $F_{2}F_{5}S_{2}S_{3}S_{5}V_{11}$, $F_{4}F_{8}S_{3}S_{5}V_{11}V_{13}$, $F_{1}F_{8}S_{3}S_{5}V_{9}V_{11}$, $F_{7}F_{14}S_{5}S_{5}V_{3}V_{1}$, $F_{6}F_{7}S_{5}S_{5}V_{3}V_{1}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{3}$, $F_{11}F_{13}S_{3}S_{5}S_{6}V_{11}$, $F_{2}F_{13}S_{3}S_{5}S_{6}V_{11}$, $F_{9}F_{14}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{6}S_{2}S_{5}S_{5}V_{3}$, $F_{10}F_{13}S_{9}S_{3}S_{6}V_{3}$, $F_{10}F_{13}S_{14}S_{3}S_{6}V_{3}$, $F_{7}F_{8}S_{9}S_{3}V_{3}V_{1}$, $F_{7}F_{8}S_{14}S_{3}V_{3}V_{1}$, $F_{8}F_{13}S_{9}S_{3}S_{6}V_{3}$, $F_{8}F_{13}S_{14}S_{3}S_{6}V_{3}$, $F_{8}F_{9}S_{3}S_{5}S_{4}V_{11}$, $F_{5}F_{8}S_{2}S_{3}S_{5}V_{11}$, $F_{13}F_{14}S_{3}S_{5}S_{6}V_{11}$, $F_{6}F_{13}S_{3}S_{5}S_{6}V_{11}$, $F_{3}F_{8}S_{16}S_{9}S_{3}S_{5}$, $F_{3}F_{8}S_{14}S_{16}S_{3}S_{5}$, $F_{11}F_{9}S_{9}S_{3}S_{5}S_{4}$, $F_{2}F_{5}S_{14}S_{2}S_{3}S_{5}$, $F_{3}F_{6}S_{16}S_{9}S_{3}S_{5}$, $F_{3}F_{6}S_{14}S_{16}S_{3}S_{5}$, $F_{8}F_{9}S_{5}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{11}F_{13}S_{9}S_{3}S_{5}S_{6}$, $F_{2}F_{13}S_{14}S_{3}S_{5}S_{6}$, $F_{6}F_{9}S_{9}S_{3}S_{5}S_{4}$, $F_{5}F_{6}S_{14}S_{2}S_{3}S_{5}$, $F_{8}F_{13}S_{9}S_{3}S_{5}S_{6}$, $F_{8}F_{13}S_{14}S_{3}S_{5}S_{6}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{2}$} {{$F_{7}F_{8}S_{7}S_{16}V_{11}V_{4}$, $F_{5}F_{5}S_{7}V_{9}V_{11}V_{4}$, $F_{6}F_{7}S_{7}S_{14}S_{16}S_{5}$, $F_{5}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{7}F_{13}S_{7}S_{16}V_{12}V_{3}$, $F_{5}F_{6}S_{14}V_{9}V_{11}V_{3}$, $F_{8}F_{8}S_{14}S_{16}V_{11}V_{3}$, $F_{5}F_{6}S_{7}V_{10}V_{12}V_{3}$, $F_{6}F_{7}S_{7}S_{16}V_{12}V_{3}$, $F_{5}F_{13}S_{7}V_{12}V_{3}V_{1}$, $F_{7}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{8}F_{13}S_{14}V_{11}V_{3}V_{1}$, $F_{5}F_{6}S_{7}S_{14}S_{2}S_{5}$, $F_{5}F_{7}S_{7}S_{16}V_{11}V_{4}$, $F_{6}F_{8}S_{14}S_{16}V_{11}V_{3}$, $F_{6}F_{13}S_{14}V_{11}V_{3}V_{1}$, $F_{5}F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{8}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{6}F_{6}S_{7}V_{10}V_{12}V_{3}$, $F_{13}F_{13}S_{7}V_{12}V_{3}V_{1}$, $F_{6}F_{6}S_{7}S_{14}S_{2}S_{5}$, $F_{8}F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{10}F_{7}S_{7}S_{16}S_{3}V_{11}$, $F_{2}F_{5}S_{7}S_{3}V_{9}V_{11}$, $F_{6}F_{7}S_{7}S_{16}S_{5}V_{3}$, $F_{2}F_{13}S_{7}S_{5}V_{3}V_{1}$, $F_{7}F_{13}S_{7}S_{16}S_{5}V_{3}$, $F_{5}F_{6}V_{9}V_{11}V_{3}V_{3}$, $F_{10}F_{13}V_{11}V_{3}V_{3}V_{1}$, $F_{2}F_{6}S_{7}S_{2}S_{5}V_{3}$, $F_{5}F_{7}S_{7}S_{16}S_{3}V_{11}$, $F_{6}F_{13}V_{11}V_{3}V_{3}V_{1}$, $F_{2}F_{10}S_{7}S_{3}S_{6}V_{11}$, $F_{5}F_{5}S_{7}S_{3}V_{9}V_{11}$, $F_{13}F_{13}S_{7}S_{5}V_{3}V_{1}$, $F_{6}F_{6}S_{7}S_{2}S_{5}V_{3}$, $F_{10}F_{10}S_{7}S_{3}S_{6}V_{11}$, $F_{10}F_{7}S_{7}S_{14}S_{16}S_{3}$, $F_{3}F_{8}S_{7}S_{14}S_{16}S_{3}$, $F_{7}F_{8}S_{7}S_{16}V_{3}V_{4}$, $F_{3}F_{13}S_{7}V_{3}V_{4}V_{1}$, $F_{7}F_{13}S_{7}S_{16}V_{3}V_{4}$, $F_{8}F_{8}S_{14}S_{16}V_{3}V_{3}$, $F_{10}F_{13}S_{14}V_{3}V_{3}V_{1}$, $F_{3}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{7}F_{8}S_{7}S_{14}S_{16}S_{3}$, $F_{8}F_{13}S_{14}V_{3}V_{3}V_{1}$, $F_{3}F_{10}S_{7}S_{14}S_{3}S_{6}$, $F_{8}F_{8}S_{7}S_{14}S_{16}S_{3}$, $F_{13}F_{13}S_{7}V_{3}V_{4}V_{1}$, $F_{8}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{10}F_{10}S_{7}S_{14}S_{3}S_{6}$, $F_{10}F_{7}S_{7}S_{16}S_{3}V_{12}$, $F_{2}F_{5}S_{14}S_{3}V_{9}V_{11}$, $F_{3}F_{8}S_{14}S_{16}S_{3}V_{11}$, $F_{1}F_{6}S_{7}S_{3}V_{10}V_{12}$, $F_{7}F_{8}S_{7}S_{16}S_{5}V_{4}$, $F_{5}F_{5}V_{9}V_{11}V_{3}V_{4}$, $F_{3}F_{13}V_{11}V_{3}V_{4}V_{1}$, $F_{1}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{6}F_{7}S_{7}S_{16}S_{5}V_{4}$, $F_{5}F_{8}S_{14}S_{16}S_{5}V_{3}$, $F_{2}F_{13}S_{14}S_{5}V_{3}V_{1}$, $F_{1}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{5}F_{6}V_{9}V_{11}V_{3}V_{4}$, $F_{8}F_{8}S_{14}S_{16}S_{5}V_{3}$, $F_{5}F_{6}V_{10}V_{12}V_{3}V_{3}$, $F_{10}F_{13}V_{12}V_{3}V_{3}V_{1}$, $F_{2}F_{6}S_{14}S_{2}S_{5}V_{3}$, $F_{3}F_{8}V_{11}V_{3}V_{4}V_{2}$, $F_{6}F_{7}S_{7}S_{16}S_{3}V_{12}$, $F_{5}F_{13}V_{12}V_{3}V_{3}V_{1}$, $F_{1}F_{10}S_{7}S_{3}S_{6}V_{12}$, $F_{5}F_{6}S_{14}S_{3}V_{9}V_{11}$, $F_{8}F_{13}S_{14}S_{5}V_{3}V_{1}$, $F_{5}F_{6}S_{14}S_{2}S_{5}V_{3}$, $F_{3}F_{10}S_{14}S_{3}S_{6}V_{11}$, $F_{6}F_{8}S_{14}S_{16}S_{3}V_{11}$, $F_{6}F_{13}V_{11}V_{3}V_{4}V_{1}$, $F_{5}F_{8}V_{11}V_{3}V_{4}V_{2}$, $F_{2}F_{10}S_{14}S_{3}S_{6}V_{11}$, $F_{6}F_{6}S_{7}S_{3}V_{10}V_{12}$, $F_{6}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{8}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{10}F_{10}S_{7}S_{3}S_{6}V_{12}$, $F_{3}F_{8}S_{7}S_{16}S_{3}V_{11}$, $F_{3}F_{6}S_{7}S_{16}S_{5}V_{3}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{2}F_{6}V_{9}V_{11}V_{3}V_{3}$, $F_{8}F_{8}V_{11}V_{3}V_{3}V_{1}$, $F_{5}F_{6}S_{7}S_{2}S_{5}V_{3}$, $F_{2}F_{3}S_{7}S_{16}S_{3}V_{11}$, $F_{6}F_{8}V_{11}V_{3}V_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{3}S_{6}V_{11}$, $F_{2}F_{2}S_{7}S_{3}V_{9}V_{11}$, $F_{8}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{8}F_{8}S_{7}S_{3}S_{6}V_{11}$, $F_{3}F_{8}S_{7}S_{16}S_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{3}V_{3}V_{1}$, $F_{8}F_{8}V_{3}V_{3}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{3}S_{6}V_{3}$, $F_{8}F_{8}S_{7}S_{3}V_{3}V_{1}$, $F_{8}F_{8}S_{7}S_{3}S_{6}V_{3}$, $F_{3}F_{8}S_{7}S_{16}S_{3}S_{5}$, $F_{2}F_{5}S_{3}V_{9}V_{11}V_{3}$, $F_{3}F_{8}S_{3}V_{11}V_{3}V_{1}$, $F_{1}F_{6}S_{7}S_{2}S_{3}S_{5}$, $F_{3}F_{6}S_{7}S_{16}S_{3}S_{5}$, $F_{5}F_{8}S_{5}V_{3}V_{3}V_{1}$, $F_{1}F_{8}S_{7}S_{3}S_{5}S_{6}$, $F_{2}F_{6}S_{3}V_{9}V_{11}V_{3}$, $F_{8}F_{8}S_{5}V_{3}V_{3}V_{1}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{3}$, $F_{3}F_{8}S_{3}S_{6}V_{11}V_{3}$, $F_{6}F_{8}S_{3}V_{11}V_{3}V_{1}$, $F_{5}F_{8}S_{3}S_{6}V_{11}V_{3}$, $F_{6}F_{6}S_{7}S_{2}S_{3}S_{5}$, $F_{8}F_{8}S_{7}S_{3}S_{5}S_{6}$, $F_{1}F_{6}S_{7}S_{14}S_{16}S_{3}$, $F_{2}F_{5}S_{7}S_{14}S_{16}S_{3}$, $F_{1}F_{6}S_{7}S_{16}V_{3}V_{4}$, $F_{5}F_{5}S_{7}V_{3}V_{4}V_{1}$, $F_{1}F_{5}S_{7}S_{16}V_{3}V_{4}$, $F_{2}F_{6}S_{14}S_{16}V_{3}V_{3}$, $F_{5}F_{6}S_{14}V_{3}V_{3}V_{1}$, $F_{5}F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{2}S_{7}S_{14}S_{16}S_{3}$, $F_{5}F_{6}S_{7}S_{14}S_{3}S_{6}$, $F_{2}F_{2}S_{7}S_{14}S_{16}S_{3}$, $F_{6}F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{6}F_{6}S_{7}S_{14}S_{3}S_{6}$, $F_{1}F_{6}S_{7}S_{16}S_{3}V_{3}$, $F_{2}F_{5}S_{7}S_{3}V_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{16}S_{3}V_{3}$, $F_{5}F_{6}V_{3}V_{3}V_{3}V_{1}$, $F_{2}F_{6}S_{7}S_{3}S_{6}V_{3}$, $F_{5}F_{5}S_{7}S_{3}V_{3}V_{1}$, $F_{6}F_{6}S_{7}S_{3}S_{6}V_{3}$, $F_{1}F_{6}S_{7}S_{16}S_{3}V_{4}$, $F_{2}F_{5}S_{14}S_{16}S_{3}V_{3}$, $F_{2}F_{5}S_{14}S_{3}V_{3}V_{1}$, $F_{1}F_{6}S_{7}S_{3}V_{4}V_{2}$, $F_{5}F_{5}V_{3}V_{3}V_{4}V_{1}$, $F_{1}F_{6}S_{7}S_{3}S_{6}V_{4}$, $F_{2}F_{6}S_{14}S_{16}S_{3}V_{3}$, $F_{5}F_{6}V_{3}V_{3}V_{4}V_{1}$, $F_{5}F_{6}V_{3}V_{3}V_{4}V_{2}$, $F_{2}F_{6}S_{14}S_{3}S_{6}V_{3}$, $F_{5}F_{6}S_{14}S_{3}V_{3}V_{1}$, $F_{5}F_{6}S_{14}S_{3}S_{6}V_{3}$, $F_{6}F_{6}S_{7}S_{3}V_{4}V_{2}$, $F_{6}F_{6}S_{7}S_{3}S_{6}V_{4}$, $F_{3}F_{13}S_{7}S_{16}S_{3}V_{12}$, $F_{1}F_{6}S_{14}S_{3}V_{9}V_{11}$, $F_{2}F_{5}S_{7}S_{3}V_{10}V_{12}$, $F_{3}F_{8}S_{7}S_{16}S_{5}V_{4}$, $F_{1}F_{6}V_{9}V_{11}V_{3}V_{4}$, $F_{7}F_{8}V_{11}V_{3}V_{4}V_{1}$, $F_{5}F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{3}F_{5}S_{7}S_{16}S_{5}V_{4}$, $F_{3}F_{6}S_{14}S_{16}S_{5}V_{3}$, $F_{6}F_{7}S_{14}S_{5}V_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{1}F_{5}V_{9}V_{11}V_{3}V_{4}$, $F_{3}F_{8}S_{14}S_{16}S_{5}V_{3}$, $F_{2}F_{6}V_{10}V_{12}V_{3}V_{3}$, $F_{7}F_{13}V_{12}V_{3}V_{3}V_{1}$, $F_{8}F_{8}V_{11}V_{3}V_{4}V_{2}$, $F_{2}F_{3}S_{7}S_{16}S_{3}V_{12}$, $F_{6}F_{7}V_{12}V_{3}V_{3}V_{1}$, $F_{5}F_{13}S_{7}S_{3}S_{6}V_{12}$, $F_{1}F_{2}S_{14}S_{3}V_{9}V_{11}$, $F_{7}F_{8}S_{14}S_{5}V_{3}V_{1}$, $F_{8}F_{13}S_{14}S_{3}S_{6}V_{11}$, $F_{2}F_{3}S_{14}S_{16}S_{3}V_{11}$, $F_{5}F_{7}V_{11}V_{3}V_{4}V_{1}$, $F_{6}F_{8}V_{11}V_{3}V_{4}V_{2}$, $F_{6}F_{13}S_{14}S_{3}S_{6}V_{11}$, $F_{2}F_{2}S_{7}S_{3}V_{10}V_{12}$, $F_{13}F_{13}S_{7}S_{3}S_{6}V_{12}$, $F_{3}F_{13}S_{7}S_{16}S_{3}S_{5}$, $F_{1}F_{6}S_{3}V_{9}V_{11}V_{3}$, $F_{10}F_{7}S_{3}V_{11}V_{3}V_{1}$, $F_{2}F_{5}S_{7}S_{2}S_{3}S_{5}$, $F_{3}F_{5}S_{7}S_{16}S_{3}S_{5}$, $F_{6}F_{7}S_{5}V_{3}V_{3}V_{1}$, $F_{2}F_{13}S_{7}S_{3}S_{5}S_{6}$, $F_{1}F_{5}S_{3}V_{9}V_{11}V_{3}$, $F_{7}F_{13}S_{5}V_{3}V_{3}V_{1}$, $F_{10}F_{13}S_{3}S_{6}V_{11}V_{3}$, $F_{5}F_{7}S_{3}V_{11}V_{3}V_{1}$, $F_{6}F_{13}S_{3}S_{6}V_{11}V_{3}$, $F_{5}F_{5}S_{7}S_{2}S_{3}S_{5}$, $F_{13}F_{13}S_{7}S_{3}S_{5}S_{6}$, $F_{3}F_{13}S_{7}S_{16}S_{3}V_{4}$, $F_{3}F_{8}S_{14}S_{16}S_{3}V_{3}$, $F_{10}F_{7}S_{14}S_{3}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{3}V_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{3}V_{4}$, $F_{7}F_{8}V_{3}V_{3}V_{4}V_{1}$, $F_{3}F_{13}S_{7}S_{3}S_{6}V_{4}$, $F_{7}F_{13}V_{3}V_{3}V_{4}V_{1}$, $F_{8}F_{8}V_{3}V_{3}V_{4}V_{2}$, $F_{10}F_{13}S_{14}S_{3}S_{6}V_{3}$, $F_{7}F_{8}S_{14}S_{3}V_{3}V_{1}$, $F_{8}F_{13}S_{14}S_{3}S_{6}V_{3}$, $F_{8}F_{8}S_{7}S_{3}V_{4}V_{2}$, $F_{13}F_{13}S_{7}S_{3}S_{6}V_{4}$, $F_{1}F_{6}S_{3}V_{9}V_{11}V_{4}$, $F_{3}F_{8}S_{14}S_{16}S_{3}S_{5}$, $F_{2}F_{5}S_{3}V_{10}V_{12}V_{3}$, $F_{10}F_{7}S_{3}V_{12}V_{3}V_{1}$, $F_{2}F_{5}S_{14}S_{2}S_{3}S_{5}$, $F_{3}F_{8}S_{3}V_{11}V_{4}V_{2}$, $F_{7}F_{8}S_{5}V_{3}V_{4}V_{1}$, $F_{5}F_{5}S_{2}S_{5}V_{3}V_{4}$, $F_{3}F_{13}S_{3}S_{6}V_{11}V_{4}$, $F_{3}F_{6}S_{14}S_{16}S_{3}S_{5}$, $F_{6}F_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{5}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{2}F_{13}S_{14}S_{3}S_{5}S_{6}$, $F_{2}F_{6}S_{3}V_{10}V_{12}V_{3}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{4}$, $F_{8}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{10}F_{13}S_{3}S_{6}V_{12}V_{3}$, $F_{6}F_{7}S_{3}V_{12}V_{3}V_{1}$, $F_{5}F_{13}S_{3}S_{6}V_{12}V_{3}$, $F_{5}F_{6}S_{14}S_{2}S_{3}S_{5}$, $F_{8}F_{13}S_{14}S_{3}S_{5}S_{6}$, $F_{6}F_{8}S_{3}V_{11}V_{4}V_{2}$, $F_{6}F_{13}S_{3}S_{6}V_{11}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{3}$} {{$F_{8}F_{9}S_{7}S_{16}S_{5}V_{11}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{11}$, $F_{5}F_{8}S_{7}S_{5}V_{11}V_{13}$, $F_{5}F_{8}S_{7}S_{5}V_{9}V_{11}$, $F_{9}F_{14}S_{7}S_{16}S_{9}V_{3}$, $F_{5}F_{6}S_{7}S_{14}S_{16}V_{3}$, $F_{8}F_{8}V_{11}V_{11}V_{13}V_{3}$, $F_{8}F_{8}V_{9}V_{11}V_{11}V_{3}$, $F_{5}F_{6}S_{7}S_{16}S_{9}V_{3}$, $F_{6}F_{9}S_{7}S_{16}S_{9}V_{3}$, $F_{5}F_{14}S_{7}S_{9}V_{3}V_{1}$, $F_{5}F_{6}S_{7}S_{14}V_{3}V_{1}$, $F_{6}F_{8}V_{11}V_{11}V_{13}V_{3}$, $F_{6}F_{8}V_{9}V_{11}V_{11}V_{3}$, $F_{8}F_{14}V_{11}V_{11}V_{3}V_{1}$, $F_{6}F_{8}V_{11}V_{11}V_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{5}S_{4}V_{11}$, $F_{5}F_{8}S_{7}S_{2}S_{5}V_{11}$, $F_{8}F_{8}S_{7}S_{5}V_{11}V_{13}$, $F_{8}F_{8}S_{7}S_{5}V_{9}V_{11}$, $F_{6}F_{6}S_{7}S_{16}S_{9}V_{3}$, $F_{6}F_{6}S_{7}S_{14}S_{16}V_{3}$, $F_{14}F_{14}S_{7}S_{9}V_{3}V_{1}$, $F_{6}F_{6}S_{7}S_{14}V_{3}V_{1}$, $F_{8}F_{8}S_{7}S_{5}S_{4}V_{11}$, $F_{8}F_{8}S_{7}S_{2}S_{5}V_{11}$, $F_{11}F_{9}S_{7}S_{16}S_{3}V_{11}$, $F_{2}F_{5}S_{7}S_{16}S_{3}V_{11}$, $F_{3}F_{8}S_{7}S_{3}V_{11}V_{13}$, $F_{3}F_{8}S_{7}S_{3}V_{9}V_{11}$, $F_{8}F_{9}S_{7}S_{16}S_{5}V_{3}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{3}F_{14}S_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{6}S_{7}S_{5}V_{3}V_{1}$, $F_{9}F_{14}S_{7}S_{16}S_{5}V_{3}$, $F_{5}F_{6}S_{7}S_{16}S_{5}V_{3}$, $F_{8}F_{8}V_{11}V_{13}V_{3}V_{3}$, $F_{8}F_{8}V_{9}V_{11}V_{3}V_{3}$, $F_{11}F_{14}V_{11}V_{3}V_{3}V_{1}$, $F_{2}F_{6}V_{11}V_{3}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{5}S_{4}V_{3}$, $F_{3}F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{8}F_{9}S_{7}S_{16}S_{3}V_{11}$, $F_{5}F_{8}S_{7}S_{16}S_{3}V_{11}$, $F_{8}F_{14}V_{11}V_{3}V_{3}V_{1}$, $F_{6}F_{8}V_{11}V_{3}V_{3}V_{1}$, $F_{3}F_{11}S_{7}S_{3}S_{6}V_{11}$, $F_{2}F_{3}S_{7}S_{3}S_{6}V_{11}$, $F_{8}F_{8}S_{7}S_{3}V_{11}V_{13}$, $F_{8}F_{8}S_{7}S_{3}V_{9}V_{11}$, $F_{14}F_{14}S_{7}S_{5}V_{3}V_{1}$, $F_{6}F_{6}S_{7}S_{5}V_{3}V_{1}$, $F_{8}F_{8}S_{7}S_{5}S_{4}V_{3}$, $F_{8}F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{11}F_{11}S_{7}S_{3}S_{6}V_{11}$, $F_{2}F_{2}S_{7}S_{3}S_{6}V_{11}$, $F_{11}F_{9}S_{7}S_{16}S_{9}S_{3}$, $F_{2}F_{5}S_{7}S_{14}S_{16}S_{3}$, $F_{3}F_{8}S_{3}V_{11}V_{11}V_{13}$, $F_{3}F_{8}S_{3}V_{9}V_{11}V_{11}$, $F_{1}F_{6}S_{7}S_{16}S_{9}S_{3}$, $F_{1}F_{6}S_{7}S_{14}S_{16}S_{3}$, $F_{8}F_{9}S_{7}S_{16}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{5}F_{8}S_{5}V_{11}V_{13}V_{3}$, $F_{5}F_{8}S_{5}V_{9}V_{11}V_{3}$, $F_{3}F_{14}S_{5}V_{11}V_{3}V_{1}$, $F_{3}F_{6}S_{5}V_{11}V_{3}V_{1}$, $F_{1}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{8}F_{8}S_{5}V_{11}V_{13}V_{3}$, $F_{8}F_{8}S_{5}V_{9}V_{11}V_{3}$, $F_{5}F_{6}S_{16}S_{9}V_{3}V_{3}$, $F_{5}F_{6}S_{14}S_{16}V_{3}V_{3}$, $F_{11}F_{14}S_{9}V_{3}V_{3}V_{1}$, $F_{2}F_{6}S_{14}V_{3}V_{3}V_{1}$, $F_{3}F_{8}S_{5}S_{4}V_{11}V_{3}$, $F_{3}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{6}F_{9}S_{7}S_{16}S_{9}S_{3}$, $F_{5}F_{6}S_{7}S_{14}S_{16}S_{3}$, $F_{5}F_{14}S_{9}V_{3}V_{3}V_{1}$, $F_{5}F_{6}S_{14}V_{3}V_{3}V_{1}$, $F_{1}F_{11}S_{7}S_{9}S_{3}S_{6}$, $F_{1}F_{2}S_{7}S_{14}S_{3}S_{6}$, $F_{6}F_{8}S_{3}V_{11}V_{11}V_{13}$, $F_{6}F_{8}S_{3}V_{9}V_{11}V_{11}$, $F_{8}F_{14}S_{5}V_{11}V_{3}V_{1}$, $F_{6}F_{8}S_{5}V_{11}V_{3}V_{1}$, $F_{5}F_{8}S_{5}S_{4}V_{11}V_{3}$, $F_{5}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{3}F_{11}S_{3}S_{6}V_{11}V_{11}$, $F_{2}F_{3}S_{3}S_{6}V_{11}V_{11}$, $F_{6}F_{6}S_{7}S_{16}S_{9}S_{3}$, $F_{6}F_{6}S_{7}S_{14}S_{16}S_{3}$, $F_{8}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{11}F_{11}S_{7}S_{9}S_{3}S_{6}$, $F_{2}F_{2}S_{7}S_{14}S_{3}S_{6}$, $F_{7}F_{14}S_{7}S_{16}S_{5}V_{11}$, $F_{6}F_{7}S_{7}S_{16}S_{5}V_{11}$, $F_{8}F_{9}S_{7}S_{5}V_{11}V_{13}$, $F_{7}F_{13}S_{7}S_{16}S_{9}V_{3}$, $F_{7}F_{13}S_{7}S_{14}S_{16}V_{3}$, $F_{9}F_{14}V_{11}V_{11}V_{13}V_{3}$, $F_{5}F_{6}V_{9}V_{11}V_{11}V_{3}$, $F_{8}F_{8}S_{7}S_{16}S_{9}V_{3}$, $F_{8}F_{8}S_{7}S_{14}S_{16}V_{3}$, $F_{7}F_{8}S_{7}S_{16}S_{9}V_{3}$, $F_{7}F_{8}S_{7}S_{14}S_{16}V_{3}$, $F_{8}F_{13}S_{7}S_{9}V_{3}V_{1}$, $F_{8}F_{13}S_{7}S_{14}V_{3}V_{1}$, $F_{7}F_{9}S_{7}S_{16}S_{5}V_{11}$, $F_{5}F_{7}S_{7}S_{16}S_{5}V_{11}$, $F_{8}F_{9}V_{11}V_{11}V_{13}V_{3}$, $F_{5}F_{8}V_{9}V_{11}V_{11}V_{3}$, $F_{13}F_{14}V_{11}V_{11}V_{3}V_{1}$, $F_{6}F_{13}V_{11}V_{11}V_{3}V_{1}$, $F_{8}F_{14}S_{7}S_{5}S_{4}V_{11}$, $F_{6}F_{8}S_{7}S_{2}S_{5}V_{11}$, $F_{9}F_{9}S_{7}S_{5}V_{11}V_{13}$, $F_{5}F_{5}S_{7}S_{5}V_{9}V_{11}$, $F_{13}F_{13}S_{7}S_{9}V_{3}V_{1}$, $F_{13}F_{13}S_{7}S_{14}V_{3}V_{1}$, $F_{14}F_{14}S_{7}S_{5}S_{4}V_{11}$, $F_{6}F_{6}S_{7}S_{2}S_{5}V_{11}$, $F_{7}F_{8}S_{7}S_{16}V_{11}V_{5}$, $F_{7}F_{8}S_{7}S_{16}V_{11}V_{4}$, $F_{5}F_{9}S_{7}V_{11}V_{13}V_{5}$, $F_{5}F_{5}S_{7}V_{9}V_{11}V_{4}$, $F_{7}F_{14}S_{7}S_{16}S_{9}S_{5}$, $F_{6}F_{7}S_{7}S_{14}S_{16}S_{5}$, $F_{8}F_{9}S_{5}V_{11}V_{11}V_{13}$, $F_{5}F_{8}S_{5}V_{9}V_{11}V_{11}$, $F_{5}F_{8}S_{7}S_{16}S_{9}S_{5}$, $F_{5}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{7}F_{8}S_{7}S_{16}S_{9}S_{5}$, $F_{7}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{5}F_{14}S_{7}S_{9}S_{5}S_{4}$, $F_{5}F_{6}S_{7}S_{14}S_{2}S_{5}$, $F_{7}F_{9}S_{7}S_{16}V_{11}V_{5}$, $F_{5}F_{7}S_{7}S_{16}V_{11}V_{4}$, $F_{8}F_{14}S_{5}S_{4}V_{11}V_{11}$, $F_{6}F_{8}S_{2}S_{5}V_{11}V_{11}$, $F_{5}F_{8}S_{7}V_{11}V_{2}V_{5}$, $F_{5}F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{9}F_{9}S_{7}V_{11}V_{13}V_{5}$, $F_{8}F_{8}S_{7}S_{16}S_{9}S_{5}$, $F_{8}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{14}F_{14}S_{7}S_{9}S_{5}S_{4}$, $F_{6}F_{6}S_{7}S_{14}S_{2}S_{5}$, $F_{8}F_{8}S_{7}V_{11}V_{2}V_{5}$, $F_{8}F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{11}F_{7}S_{7}S_{16}V_{11}V_{2}$, $F_{2}F_{7}S_{7}S_{16}V_{11}V_{2}$, $F_{3}F_{9}S_{7}V_{11}V_{13}V_{2}$, $F_{3}F_{5}S_{7}V_{9}V_{11}V_{2}$, $F_{7}F_{8}S_{7}S_{16}V_{3}V_{5}$, $F_{7}F_{8}S_{7}S_{16}V_{3}V_{4}$, $F_{3}F_{13}S_{7}V_{3}V_{1}V_{5}$, $F_{3}F_{13}S_{7}V_{3}V_{4}V_{1}$, $F_{7}F_{14}S_{7}S_{16}S_{5}S_{5}$, $F_{6}F_{7}S_{7}S_{16}S_{5}S_{5}$, $F_{8}F_{9}S_{5}V_{11}V_{13}V_{3}$, $F_{11}F_{13}S_{5}V_{11}V_{3}V_{1}$, $F_{2}F_{13}S_{5}V_{11}V_{3}V_{1}$, $F_{3}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{7}F_{13}S_{7}S_{16}V_{3}V_{5}$, $F_{7}F_{13}S_{7}S_{16}V_{3}V_{4}$, $F_{9}F_{14}S_{5}V_{11}V_{13}V_{3}$, $F_{5}F_{6}S_{5}V_{9}V_{11}V_{3}$, $F_{11}F_{14}S_{5}S_{4}V_{11}V_{3}$, $F_{2}F_{6}S_{2}S_{5}V_{11}V_{3}$, $F_{3}F_{8}S_{7}V_{3}V_{2}V_{5}$, $F_{3}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{7}F_{9}S_{7}S_{16}V_{11}V_{2}$, $F_{5}F_{7}S_{7}S_{16}V_{11}V_{2}$, $F_{13}F_{14}S_{5}V_{11}V_{3}V_{1}$, $F_{6}F_{13}S_{5}V_{11}V_{3}V_{1}$, $F_{8}F_{14}S_{5}S_{4}V_{11}V_{3}$, $F_{6}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{3}F_{11}S_{7}V_{11}V_{2}V_{5}$, $F_{2}F_{3}S_{7}V_{11}V_{4}V_{2}$, $F_{9}F_{9}S_{7}V_{11}V_{13}V_{2}$, $F_{5}F_{5}S_{7}V_{9}V_{11}V_{2}$, $F_{13}F_{13}S_{7}V_{3}V_{1}V_{5}$, $F_{13}F_{13}S_{7}V_{3}V_{4}V_{1}$, $F_{14}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{6}F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{8}F_{8}S_{7}V_{3}V_{2}V_{5}$, $F_{8}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{11}F_{11}S_{7}V_{11}V_{2}V_{5}$, $F_{2}F_{2}S_{7}V_{11}V_{4}V_{2}$, $F_{11}F_{7}S_{7}S_{16}S_{9}V_{2}$, $F_{2}F_{7}S_{7}S_{14}S_{16}V_{2}$, $F_{3}F_{9}V_{11}V_{11}V_{13}V_{2}$, $F_{3}F_{5}V_{9}V_{11}V_{11}V_{2}$, $F_{1}F_{8}S_{7}S_{16}S_{9}V_{2}$, $F_{1}F_{8}S_{7}S_{14}S_{16}V_{2}$, $F_{7}F_{8}S_{7}S_{16}S_{5}V_{5}$, $F_{7}F_{8}S_{7}S_{16}S_{5}V_{4}$, $F_{5}F_{9}V_{11}V_{13}V_{3}V_{5}$, $F_{5}F_{5}V_{9}V_{11}V_{3}V_{4}$, $F_{3}F_{13}V_{11}V_{3}V_{1}V_{5}$, $F_{3}F_{13}V_{11}V_{3}V_{4}V_{1}$, $F_{1}F_{14}S_{7}S_{5}S_{4}V_{5}$, $F_{1}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{8}F_{9}S_{5}S_{5}V_{11}V_{13}$, $F_{5}F_{8}S_{5}S_{5}V_{9}V_{11}$, $F_{5}F_{8}S_{16}S_{9}S_{5}V_{3}$, $F_{5}F_{8}S_{14}S_{16}S_{5}V_{3}$, $F_{11}F_{13}S_{9}S_{5}V_{3}V_{1}$, $F_{2}F_{13}S_{14}S_{5}V_{3}V_{1}$, $F_{3}F_{14}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{6}S_{2}S_{5}S_{5}V_{11}$, $F_{7}F_{14}S_{7}S_{16}S_{5}V_{5}$, $F_{6}F_{7}S_{7}S_{16}S_{5}V_{4}$, $F_{1}F_{8}S_{7}S_{5}V_{2}V_{5}$, $F_{1}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{9}F_{14}V_{11}V_{13}V_{3}V_{5}$, $F_{5}F_{6}V_{9}V_{11}V_{3}V_{4}$, $F_{8}F_{8}S_{16}S_{9}S_{5}V_{3}$, $F_{8}F_{8}S_{14}S_{16}S_{5}V_{3}$, $F_{11}F_{14}S_{9}S_{5}S_{4}V_{3}$, $F_{2}F_{6}S_{14}S_{2}S_{5}V_{3}$, $F_{3}F_{8}V_{11}V_{3}V_{2}V_{5}$, $F_{3}F_{8}V_{11}V_{3}V_{4}V_{2}$, $F_{7}F_{8}S_{7}S_{16}S_{9}V_{2}$, $F_{7}F_{8}S_{7}S_{14}S_{16}V_{2}$, $F_{8}F_{13}S_{9}S_{5}V_{3}V_{1}$, $F_{8}F_{13}S_{14}S_{5}V_{3}V_{1}$, $F_{5}F_{14}S_{9}S_{5}S_{4}V_{3}$, $F_{5}F_{6}S_{14}S_{2}S_{5}V_{3}$, $F_{1}F_{11}S_{7}S_{9}V_{2}V_{5}$, $F_{1}F_{2}S_{7}S_{14}V_{4}V_{2}$, $F_{8}F_{9}V_{11}V_{11}V_{13}V_{2}$, $F_{5}F_{8}V_{9}V_{11}V_{11}V_{2}$, $F_{13}F_{14}V_{11}V_{3}V_{1}V_{5}$, $F_{6}F_{13}V_{11}V_{3}V_{4}V_{1}$, $F_{8}F_{14}S_{5}S_{5}S_{4}V_{11}$, $F_{6}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{5}F_{8}V_{11}V_{3}V_{2}V_{5}$, $F_{5}F_{8}V_{11}V_{3}V_{4}V_{2}$, $F_{3}F_{11}V_{11}V_{11}V_{2}V_{5}$, $F_{2}F_{3}V_{11}V_{11}V_{4}V_{2}$, $F_{8}F_{8}S_{7}S_{16}S_{9}V_{2}$, $F_{8}F_{8}S_{7}S_{14}S_{16}V_{2}$, $F_{14}F_{14}S_{7}S_{5}S_{4}V_{5}$, $F_{6}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{8}F_{8}S_{7}S_{5}V_{2}V_{5}$, $F_{8}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{11}F_{11}S_{7}S_{9}V_{2}V_{5}$, $F_{2}F_{2}S_{7}S_{14}V_{4}V_{2}$, $F_{4}F_{14}S_{7}S_{16}S_{3}V_{11}$, $F_{1}F_{6}S_{7}S_{16}S_{3}V_{11}$, $F_{4}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{1}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{8}F_{9}S_{7}S_{5}V_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{4}F_{9}S_{7}S_{16}S_{5}V_{3}$, $F_{1}F_{5}S_{7}S_{16}S_{5}V_{3}$, $F_{3}F_{8}V_{11}V_{13}V_{3}V_{3}$, $F_{3}F_{8}V_{9}V_{11}V_{3}V_{3}$, $F_{9}F_{14}V_{11}V_{3}V_{3}V_{1}$, $F_{5}F_{6}V_{11}V_{3}V_{3}V_{1}$, $F_{3}F_{4}S_{7}S_{16}S_{3}V_{11}$, $F_{1}F_{3}S_{7}S_{16}S_{3}V_{11}$, $F_{8}F_{9}V_{11}V_{3}V_{3}V_{1}$, $F_{5}F_{8}V_{11}V_{3}V_{3}V_{1}$, $F_{8}F_{14}S_{7}S_{3}S_{6}V_{11}$, $F_{6}F_{8}S_{7}S_{3}S_{6}V_{11}$, $F_{3}F_{3}S_{7}S_{3}V_{11}V_{13}$, $F_{3}F_{3}S_{7}S_{3}V_{9}V_{11}$, $F_{9}F_{9}S_{7}S_{5}V_{3}V_{1}$, $F_{5}F_{5}S_{7}S_{5}V_{3}V_{1}$, $F_{14}F_{14}S_{7}S_{3}S_{6}V_{11}$, $F_{6}F_{6}S_{7}S_{3}S_{6}V_{11}$, $F_{4}F_{8}S_{7}S_{16}V_{11}V_{2}$, $F_{1}F_{8}S_{7}S_{16}V_{11}V_{2}$, $F_{3}F_{5}S_{7}V_{11}V_{13}V_{2}$, $F_{4}F_{6}S_{7}S_{16}V_{3}V_{5}$, $F_{1}F_{6}S_{7}S_{16}V_{3}V_{4}$, $F_{5}F_{9}S_{7}V_{3}V_{1}V_{5}$, $F_{5}F_{5}S_{7}V_{3}V_{4}V_{1}$, $F_{4}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{1}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{3}F_{6}S_{5}V_{11}V_{13}V_{3}$, $F_{3}F_{6}S_{5}V_{9}V_{11}V_{3}$, $F_{8}F_{9}S_{5}V_{11}V_{3}V_{1}$, $F_{5}F_{8}S_{5}V_{11}V_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{4}F_{9}S_{7}S_{16}V_{3}V_{5}$, $F_{1}F_{5}S_{7}S_{16}V_{3}V_{4}$, $F_{3}F_{8}S_{5}V_{11}V_{13}V_{3}$, $F_{3}F_{8}S_{5}V_{9}V_{11}V_{3}$, $F_{8}F_{8}S_{5}S_{4}V_{11}V_{3}$, $F_{8}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{5}F_{6}S_{7}V_{3}V_{2}V_{5}$, $F_{5}F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{3}F_{4}S_{7}S_{16}V_{11}V_{2}$, $F_{1}F_{3}S_{7}S_{16}V_{11}V_{2}$, $F_{6}F_{8}S_{5}S_{4}V_{11}V_{3}$, $F_{3}F_{3}S_{7}V_{11}V_{13}V_{2}$, $F_{3}F_{3}S_{7}V_{9}V_{11}V_{2}$, $F_{9}F_{9}S_{7}V_{3}V_{1}V_{5}$, $F_{6}F_{6}S_{7}V_{3}V_{2}V_{5}$, $F_{6}F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{4}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{3}F_{9}S_{7}V_{3}V_{1}V_{2}$, $F_{3}F_{5}S_{7}V_{3}V_{1}V_{2}$, $F_{4}F_{8}S_{7}S_{16}S_{3}S_{5}$, $F_{1}F_{8}S_{7}S_{16}S_{3}S_{5}$, $F_{8}F_{9}S_{5}V_{3}V_{3}V_{1}$, $F_{5}F_{8}S_{5}V_{3}V_{3}V_{1}$, $F_{3}F_{14}S_{7}S_{3}S_{5}S_{6}$, $F_{3}F_{6}S_{7}S_{3}S_{5}S_{6}$, $F_{4}F_{14}S_{7}S_{16}S_{3}S_{5}$, $F_{1}F_{6}S_{7}S_{16}S_{3}S_{5}$, $F_{3}F_{8}S_{7}S_{3}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{3}S_{5}$, $F_{4}F_{9}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{5}S_{7}S_{16}V_{3}V_{2}$, $F_{9}F_{14}S_{5}V_{3}V_{3}V_{1}$, $F_{5}F_{6}S_{5}V_{3}V_{3}V_{1}$, $F_{8}F_{8}S_{5}S_{4}V_{3}V_{3}$, $F_{8}F_{8}S_{2}S_{5}V_{3}V_{3}$, $F_{9}F_{9}S_{7}V_{3}V_{1}V_{2}$, $F_{5}F_{5}S_{7}V_{3}V_{1}V_{2}$, $F_{14}F_{14}S_{7}S_{3}S_{5}S_{6}$, $F_{6}F_{6}S_{7}S_{3}S_{5}S_{6}$, $F_{8}F_{8}S_{7}S_{3}S_{5}S_{4}$, $F_{8}F_{8}S_{7}S_{2}S_{3}S_{5}$, $F_{4}F_{8}S_{7}S_{16}S_{5}V_{2}$, $F_{1}F_{8}S_{7}S_{16}S_{5}V_{2}$, $F_{3}F_{5}V_{11}V_{13}V_{3}V_{2}$, $F_{3}F_{5}V_{9}V_{11}V_{3}V_{2}$, $F_{3}F_{9}V_{11}V_{3}V_{1}V_{2}$, $F_{3}F_{5}V_{11}V_{3}V_{1}V_{2}$, $F_{1}F_{8}S_{7}S_{5}S_{4}V_{2}$, $F_{1}F_{8}S_{7}S_{2}S_{5}V_{2}$, $F_{4}F_{6}S_{7}S_{16}S_{3}V_{5}$, $F_{1}F_{6}S_{7}S_{16}S_{3}V_{4}$, $F_{5}F_{9}V_{3}V_{3}V_{1}V_{5}$, $F_{5}F_{5}V_{3}V_{3}V_{4}V_{1}$, $F_{1}F_{14}S_{7}S_{3}S_{6}V_{5}$, $F_{1}F_{6}S_{7}S_{3}S_{6}V_{4}$, $F_{3}F_{6}S_{3}S_{5}V_{11}V_{13}$, $F_{3}F_{6}S_{3}S_{5}V_{9}V_{11}$, $F_{8}F_{9}S_{5}S_{5}V_{3}V_{1}$, $F_{5}F_{8}S_{5}S_{5}V_{3}V_{1}$, $F_{5}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{3}F_{14}S_{3}S_{5}S_{6}V_{11}$, $F_{3}F_{6}S_{3}S_{5}S_{6}V_{11}$, $F_{4}F_{14}S_{7}S_{16}S_{3}V_{5}$, $F_{3}F_{8}S_{3}S_{5}V_{11}V_{13}$, $F_{3}F_{8}S_{3}S_{5}V_{9}V_{11}$, $F_{3}F_{8}S_{3}S_{5}S_{4}V_{11}$, $F_{3}F_{8}S_{2}S_{3}S_{5}V_{11}$, $F_{1}F_{6}S_{7}S_{3}V_{2}V_{5}$, $F_{1}F_{6}S_{7}S_{3}V_{4}V_{2}$, $F_{3}F_{8}V_{11}V_{13}V_{3}V_{2}$, $F_{3}F_{8}V_{9}V_{11}V_{3}V_{2}$, $F_{9}F_{14}V_{3}V_{3}V_{1}V_{5}$, $F_{5}F_{6}V_{3}V_{3}V_{4}V_{1}$, $F_{8}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{8}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{5}F_{6}V_{3}V_{3}V_{2}V_{5}$, $F_{5}F_{6}V_{3}V_{3}V_{4}V_{2}$, $F_{8}F_{9}V_{11}V_{3}V_{1}V_{2}$, $F_{5}F_{8}V_{11}V_{3}V_{1}V_{2}$, $F_{8}F_{14}S_{3}S_{5}S_{6}V_{11}$, $F_{6}F_{8}S_{3}S_{5}S_{6}V_{11}$, $F_{6}F_{8}S_{3}S_{5}S_{4}V_{11}$, $F_{6}F_{8}S_{2}S_{3}S_{5}V_{11}$, $F_{8}F_{8}S_{7}S_{5}S_{4}V_{2}$, $F_{8}F_{8}S_{7}S_{2}S_{5}V_{2}$, $F_{14}F_{14}S_{7}S_{3}S_{6}V_{5}$, $F_{6}F_{6}S_{7}S_{3}S_{6}V_{4}$, $F_{6}F_{6}S_{7}S_{3}V_{2}V_{5}$, $F_{6}F_{6}S_{7}S_{3}V_{4}V_{2}$, $F_{3}F_{13}S_{7}S_{16}S_{9}S_{3}$, $F_{3}F_{13}S_{7}S_{14}S_{16}S_{3}$, $F_{4}F_{14}S_{3}V_{11}V_{11}V_{13}$, $F_{1}F_{6}S_{3}V_{9}V_{11}V_{11}$, $F_{3}F_{8}S_{7}S_{16}S_{9}S_{3}$, $F_{3}F_{8}S_{7}S_{14}S_{16}S_{3}$, $F_{3}F_{9}S_{7}S_{16}S_{5}S_{5}$, $F_{3}F_{5}S_{7}S_{16}S_{5}S_{5}$, $F_{4}F_{8}S_{5}V_{11}V_{13}V_{3}$, $F_{1}F_{8}S_{5}V_{9}V_{11}V_{3}$, $F_{7}F_{14}S_{5}V_{11}V_{3}V_{1}$, $F_{6}F_{7}S_{5}V_{11}V_{3}V_{1}$, $F_{8}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{4}F_{9}S_{5}V_{11}V_{13}V_{3}$, $F_{1}F_{5}S_{5}V_{9}V_{11}V_{3}$, $F_{3}F_{8}S_{16}S_{9}V_{3}V_{3}$, $F_{3}F_{8}S_{14}S_{16}V_{3}V_{3}$, $F_{7}F_{13}S_{9}V_{3}V_{3}V_{1}$, $F_{7}F_{13}S_{14}V_{3}V_{3}V_{1}$, $F_{9}F_{14}S_{5}S_{4}V_{11}V_{3}$, $F_{5}F_{6}S_{2}S_{5}V_{11}V_{3}$, $F_{3}F_{3}S_{7}S_{16}S_{9}S_{3}$, $F_{3}F_{3}S_{7}S_{14}S_{16}S_{3}$, $F_{7}F_{8}S_{9}V_{3}V_{3}V_{1}$, $F_{7}F_{8}S_{14}V_{3}V_{3}V_{1}$, $F_{8}F_{13}S_{7}S_{9}S_{3}S_{6}$, $F_{8}F_{13}S_{7}S_{14}S_{3}S_{6}$, $F_{3}F_{4}S_{3}V_{11}V_{11}V_{13}$, $F_{1}F_{3}S_{3}V_{9}V_{11}V_{11}$, $F_{7}F_{9}S_{5}V_{11}V_{3}V_{1}$, $F_{5}F_{7}S_{5}V_{11}V_{3}V_{1}$, $F_{8}F_{9}S_{5}S_{4}V_{11}V_{3}$, $F_{13}F_{14}S_{3}S_{6}V_{11}V_{11}$, $F_{6}F_{13}S_{3}S_{6}V_{11}V_{11}$, $F_{9}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{13}F_{13}S_{7}S_{9}S_{3}S_{6}$, $F_{13}F_{13}S_{7}S_{14}S_{3}S_{6}$, $F_{3}F_{14}S_{7}S_{16}S_{9}V_{2}$, $F_{3}F_{6}S_{7}S_{14}S_{16}V_{2}$, $F_{4}F_{8}V_{11}V_{11}V_{13}V_{2}$, $F_{1}F_{8}V_{9}V_{11}V_{11}V_{2}$, $F_{3}F_{5}S_{7}S_{16}S_{9}V_{2}$, $F_{3}F_{5}S_{7}S_{14}S_{16}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{5}V_{5}$, $F_{3}F_{8}S_{7}S_{16}S_{5}V_{4}$, $F_{4}F_{6}V_{11}V_{13}V_{3}V_{5}$, $F_{1}F_{6}V_{9}V_{11}V_{3}V_{4}$, $F_{7}F_{8}V_{11}V_{3}V_{1}V_{5}$, $F_{7}F_{8}V_{11}V_{3}V_{4}V_{1}$, $F_{5}F_{9}S_{7}S_{5}S_{4}V_{5}$, $F_{5}F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{4}F_{8}S_{5}S_{5}V_{11}V_{13}$, $F_{1}F_{8}S_{5}S_{5}V_{9}V_{11}$, $F_{3}F_{6}S_{16}S_{9}S_{5}V_{3}$, $F_{3}F_{6}S_{14}S_{16}S_{5}V_{3}$, $F_{7}F_{14}S_{9}S_{5}V_{3}V_{1}$, $F_{6}F_{7}S_{14}S_{5}V_{3}V_{1}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{11}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{3}F_{9}S_{7}S_{16}S_{5}V_{5}$, $F_{3}F_{5}S_{7}S_{16}S_{5}V_{4}$, $F_{5}F_{8}S_{7}S_{5}V_{2}V_{5}$, $F_{5}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{4}F_{9}V_{11}V_{13}V_{3}V_{5}$, $F_{1}F_{5}V_{9}V_{11}V_{3}V_{4}$, $F_{3}F_{8}S_{16}S_{9}S_{5}V_{3}$, $F_{3}F_{8}S_{14}S_{16}S_{5}V_{3}$, $F_{9}F_{14}S_{9}S_{5}S_{4}V_{3}$, $F_{8}F_{8}V_{11}V_{3}V_{2}V_{5}$, $F_{8}F_{8}V_{11}V_{3}V_{4}V_{2}$, $F_{3}F_{3}S_{7}S_{16}S_{9}V_{2}$, $F_{3}F_{3}S_{7}S_{14}S_{16}V_{2}$, $F_{7}F_{8}S_{9}S_{5}V_{3}V_{1}$, $F_{7}F_{8}S_{14}S_{5}V_{3}V_{1}$, $F_{6}F_{9}S_{9}S_{5}S_{4}V_{3}$, $F_{5}F_{14}S_{7}S_{9}V_{2}V_{5}$, $F_{5}F_{6}S_{7}S_{14}V_{4}V_{2}$, $F_{3}F_{4}V_{11}V_{11}V_{13}V_{2}$, $F_{1}F_{3}V_{9}V_{11}V_{11}V_{2}$, $F_{7}F_{9}V_{11}V_{3}V_{1}V_{5}$, $F_{5}F_{7}V_{11}V_{3}V_{4}V_{1}$, $F_{6}F_{8}V_{11}V_{3}V_{2}V_{5}$, $F_{6}F_{8}V_{11}V_{3}V_{4}V_{2}$, $F_{8}F_{14}V_{11}V_{11}V_{2}V_{5}$, $F_{6}F_{8}V_{11}V_{11}V_{4}V_{2}$, $F_{9}F_{9}S_{7}S_{5}S_{4}V_{5}$, $F_{14}F_{14}S_{7}S_{9}V_{2}V_{5}$, $F_{6}F_{6}S_{7}S_{14}V_{4}V_{2}$, $F_{3}F_{14}S_{7}S_{16}S_{5}V_{2}$, $F_{3}F_{6}S_{7}S_{16}S_{5}V_{2}$, $F_{4}F_{8}V_{11}V_{13}V_{3}V_{2}$, $F_{1}F_{8}V_{9}V_{11}V_{3}V_{2}$, $F_{11}F_{7}V_{11}V_{3}V_{1}V_{2}$, $F_{2}F_{7}V_{11}V_{3}V_{1}V_{2}$, $F_{3}F_{9}S_{7}S_{5}S_{4}V_{2}$, $F_{3}F_{5}S_{7}S_{2}S_{5}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{3}V_{5}$, $F_{3}F_{8}S_{7}S_{16}S_{3}V_{4}$, $F_{7}F_{8}V_{3}V_{3}V_{1}V_{5}$, $F_{7}F_{8}V_{3}V_{3}V_{4}V_{1}$, $F_{3}F_{13}S_{7}S_{3}S_{6}V_{5}$, $F_{3}F_{13}S_{7}S_{3}S_{6}V_{4}$, $F_{4}F_{8}S_{3}S_{5}V_{11}V_{13}$, $F_{1}F_{8}S_{3}S_{5}V_{9}V_{11}$, $F_{7}F_{14}S_{5}S_{5}V_{3}V_{1}$, $F_{6}F_{7}S_{5}S_{5}V_{3}V_{1}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{3}$, $F_{11}F_{13}S_{3}S_{5}S_{6}V_{11}$, $F_{2}F_{13}S_{3}S_{5}S_{6}V_{11}$, $F_{3}F_{13}S_{7}S_{16}S_{3}V_{5}$, $F_{3}F_{13}S_{7}S_{16}S_{3}V_{4}$, $F_{4}F_{14}S_{3}S_{5}V_{11}V_{13}$, $F_{1}F_{6}S_{3}S_{5}V_{9}V_{11}$, $F_{11}F_{9}S_{3}S_{5}S_{4}V_{11}$, $F_{2}F_{5}S_{2}S_{3}S_{5}V_{11}$, $F_{3}F_{8}S_{7}S_{3}V_{2}V_{5}$, $F_{3}F_{8}S_{7}S_{3}V_{4}V_{2}$, $F_{3}F_{9}S_{7}S_{16}S_{5}V_{2}$, $F_{3}F_{5}S_{7}S_{16}S_{5}V_{2}$, $F_{3}F_{14}S_{7}S_{5}V_{2}V_{5}$, $F_{3}F_{6}S_{7}S_{5}V_{4}V_{2}$, $F_{4}F_{9}V_{11}V_{13}V_{3}V_{2}$, $F_{1}F_{5}V_{9}V_{11}V_{3}V_{2}$, $F_{7}F_{13}V_{3}V_{3}V_{1}V_{5}$, $F_{7}F_{13}V_{3}V_{3}V_{4}V_{1}$, $F_{9}F_{14}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{6}S_{2}S_{5}S_{5}V_{3}$, $F_{8}F_{8}V_{3}V_{3}V_{2}V_{5}$, $F_{8}F_{8}V_{3}V_{3}V_{4}V_{2}$, $F_{11}F_{14}V_{11}V_{3}V_{2}V_{5}$, $F_{2}F_{6}V_{11}V_{3}V_{4}V_{2}$, $F_{7}F_{9}V_{11}V_{3}V_{1}V_{2}$, $F_{5}F_{7}V_{11}V_{3}V_{1}V_{2}$, $F_{13}F_{14}S_{3}S_{5}S_{6}V_{11}$, $F_{6}F_{13}S_{3}S_{5}S_{6}V_{11}$, $F_{8}F_{9}S_{3}S_{5}S_{4}V_{11}$, $F_{5}F_{8}S_{2}S_{3}S_{5}V_{11}$, $F_{8}F_{14}V_{11}V_{3}V_{2}V_{5}$, $F_{9}F_{9}S_{7}S_{5}S_{4}V_{2}$, $F_{5}F_{5}S_{7}S_{2}S_{5}V_{2}$, $F_{13}F_{13}S_{7}S_{3}S_{6}V_{5}$, $F_{13}F_{13}S_{7}S_{3}S_{6}V_{4}$, $F_{8}F_{8}S_{7}S_{3}V_{2}V_{5}$, $F_{8}F_{8}S_{7}S_{3}V_{4}V_{2}$, $F_{14}F_{14}S_{7}S_{5}V_{2}V_{5}$, $F_{6}F_{6}S_{7}S_{5}V_{4}V_{2}$, $F_{4}F_{8}S_{5}V_{11}V_{13}V_{2}$, $F_{1}F_{8}S_{5}V_{9}V_{11}V_{2}$, $F_{3}F_{5}S_{16}S_{9}V_{3}V_{2}$, $F_{3}F_{5}S_{14}S_{16}V_{3}V_{2}$, $F_{11}F_{7}S_{9}V_{3}V_{1}V_{2}$, $F_{2}F_{7}S_{14}V_{3}V_{1}V_{2}$, $F_{3}F_{9}S_{5}S_{4}V_{11}V_{2}$, $F_{3}F_{5}S_{2}S_{5}V_{11}V_{2}$, $F_{4}F_{6}S_{3}V_{11}V_{13}V_{5}$, $F_{1}F_{6}S_{3}V_{9}V_{11}V_{4}$, $F_{7}F_{8}S_{5}V_{3}V_{1}V_{5}$, $F_{7}F_{8}S_{5}V_{3}V_{4}V_{1}$, $F_{5}F_{9}S_{5}S_{4}V_{3}V_{5}$, $F_{5}F_{5}S_{2}S_{5}V_{3}V_{4}$, $F_{3}F_{13}S_{3}S_{6}V_{11}V_{5}$, $F_{3}F_{13}S_{3}S_{6}V_{11}V_{4}$, $F_{3}F_{6}S_{16}S_{9}S_{3}S_{5}$, $F_{3}F_{6}S_{14}S_{16}S_{3}S_{5}$, $F_{8}F_{9}S_{5}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{11}F_{13}S_{9}S_{3}S_{5}S_{6}$, $F_{2}F_{13}S_{14}S_{3}S_{5}S_{6}$, $F_{4}F_{14}S_{3}V_{11}V_{13}V_{5}$, $F_{3}F_{8}S_{16}S_{9}S_{3}S_{5}$, $F_{3}F_{8}S_{14}S_{16}S_{3}S_{5}$, $F_{11}F_{9}S_{9}S_{3}S_{5}S_{4}$, $F_{2}F_{5}S_{14}S_{2}S_{3}S_{5}$, $F_{3}F_{8}S_{3}V_{11}V_{2}V_{5}$, $F_{3}F_{8}S_{3}V_{11}V_{4}V_{2}$, $F_{7}F_{14}S_{5}V_{3}V_{1}V_{5}$, $F_{6}F_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{5}F_{8}S_{5}V_{3}V_{2}V_{5}$, $F_{5}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{3}F_{14}S_{5}V_{11}V_{2}V_{5}$, $F_{3}F_{6}S_{5}V_{11}V_{4}V_{2}$, $F_{3}F_{8}S_{16}S_{9}V_{3}V_{2}$, $F_{3}F_{8}S_{14}S_{16}V_{3}V_{2}$, $F_{9}F_{14}S_{5}S_{4}V_{3}V_{5}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{4}$, $F_{8}F_{8}S_{5}V_{3}V_{2}V_{5}$, $F_{8}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{11}F_{14}S_{9}V_{3}V_{2}V_{5}$, $F_{2}F_{6}S_{14}V_{3}V_{4}V_{2}$, $F_{7}F_{8}S_{9}V_{3}V_{1}V_{2}$, $F_{7}F_{8}S_{14}V_{3}V_{1}V_{2}$, $F_{8}F_{13}S_{9}S_{3}S_{5}S_{6}$, $F_{8}F_{13}S_{14}S_{3}S_{5}S_{6}$, $F_{6}F_{9}S_{9}S_{3}S_{5}S_{4}$, $F_{5}F_{6}S_{14}S_{2}S_{3}S_{5}$, $F_{5}F_{14}S_{9}V_{3}V_{2}V_{5}$, $F_{5}F_{6}S_{14}V_{3}V_{4}V_{2}$, $F_{8}F_{9}S_{5}S_{4}V_{11}V_{2}$, $F_{5}F_{8}S_{2}S_{5}V_{11}V_{2}$, $F_{13}F_{14}S_{3}S_{6}V_{11}V_{5}$, $F_{6}F_{13}S_{3}S_{6}V_{11}V_{4}$, $F_{6}F_{8}S_{3}V_{11}V_{2}V_{5}$, $F_{6}F_{8}S_{3}V_{11}V_{4}V_{2}$, $F_{8}F_{14}S_{5}V_{11}V_{2}V_{5}$, $F_{6}F_{8}S_{5}V_{11}V_{4}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{4}$} {{$F_{5}F_{7}S_{7}S_{7}S_{16}S_{6}$, $F_{7}F_{8}S_{7}S_{16}V_{11}V_{4}$, $F_{5}F_{5}S_{7}V_{9}V_{11}V_{4}$, $F_{5}F_{7}S_{7}S_{16}V_{11}V_{4}$, $F_{5}F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{7}F_{7}S_{7}S_{7}S_{16}S_{6}$, $F_{8}F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{5}F_{5}S_{7}S_{7}S_{3}S_{6}$, $F_{6}F_{7}S_{7}S_{7}S_{16}S_{5}$, $F_{7}F_{13}S_{7}S_{16}V_{11}V_{3}$, $F_{5}F_{6}S_{7}V_{9}V_{11}V_{3}$, $F_{5}F_{7}S_{7}S_{16}V_{11}V_{3}$, $F_{6}F_{13}S_{7}V_{11}V_{3}V_{1}$, $F_{7}F_{7}S_{7}S_{7}S_{16}S_{5}$, $F_{5}F_{5}S_{7}V_{9}V_{11}V_{3}$, $F_{13}F_{13}S_{7}V_{11}V_{3}V_{1}$, $F_{6}F_{6}S_{7}S_{7}S_{2}S_{5}$, $F_{3}F_{7}S_{7}S_{7}S_{16}S_{2}$, $F_{7}F_{13}S_{7}S_{16}V_{3}V_{4}$, $F_{3}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{7}F_{8}S_{7}S_{16}V_{3}V_{4}$, $F_{3}F_{13}S_{7}V_{3}V_{4}V_{1}$, $F_{7}F_{7}S_{7}S_{7}S_{16}S_{2}$, $F_{8}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{13}F_{13}S_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{3}S_{7}S_{7}S_{2}S_{5}$, $F_{3}F_{7}S_{7}S_{16}S_{2}V_{11}$, $F_{1}F_{5}S_{7}S_{2}V_{9}V_{11}$, $F_{6}F_{7}S_{7}S_{16}S_{5}V_{4}$, $F_{1}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{7}F_{13}S_{7}S_{16}S_{6}V_{3}$, $F_{5}F_{6}V_{9}V_{11}V_{3}V_{4}$, $F_{3}F_{8}V_{11}V_{3}V_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{3}S_{6}V_{3}$, $F_{5}F_{7}S_{7}S_{16}S_{6}V_{3}$, $F_{1}F_{13}S_{7}S_{6}V_{3}V_{1}$, $F_{7}F_{8}S_{7}S_{16}S_{5}V_{4}$, $F_{5}F_{5}V_{9}V_{11}V_{3}V_{4}$, $F_{3}F_{13}V_{11}V_{3}V_{4}V_{1}$, $F_{1}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{5}F_{7}S_{7}S_{16}S_{2}V_{11}$, $F_{5}F_{8}V_{11}V_{3}V_{4}V_{2}$, $F_{6}F_{13}V_{11}V_{3}V_{4}V_{1}$, $F_{1}F_{3}S_{7}S_{2}S_{5}V_{11}$, $F_{5}F_{5}S_{7}S_{2}V_{9}V_{11}$, $F_{8}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{5}F_{5}S_{7}S_{3}S_{6}V_{3}$, $F_{13}F_{13}S_{7}S_{6}V_{3}V_{1}$, $F_{6}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{3}F_{3}S_{7}S_{2}S_{5}V_{11}$, $F_{5}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{8}F_{8}S_{7}S_{16}V_{11}V_{3}$, $F_{6}F_{8}S_{7}S_{16}V_{11}V_{3}$, $F_{5}F_{8}S_{7}V_{11}V_{3}V_{1}$, $F_{8}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{6}F_{6}S_{7}V_{9}V_{11}V_{3}$, $F_{8}F_{8}S_{7}V_{11}V_{3}V_{1}$, $F_{5}F_{5}S_{7}S_{7}S_{2}S_{5}$, $F_{3}F_{8}S_{7}S_{7}S_{16}S_{3}$, $F_{8}F_{8}S_{7}S_{16}V_{3}V_{3}$, $F_{3}F_{8}S_{7}V_{3}V_{3}V_{1}$, $F_{8}F_{8}S_{7}S_{7}S_{16}S_{3}$, $F_{8}F_{8}S_{7}V_{3}V_{3}V_{1}$, $F_{3}F_{3}S_{7}S_{7}S_{3}S_{6}$, $F_{3}F_{8}S_{7}S_{16}S_{3}V_{11}$, $F_{1}F_{6}S_{7}S_{3}V_{9}V_{11}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{1}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{8}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{5}F_{6}V_{9}V_{11}V_{3}V_{3}$, $F_{3}F_{8}V_{11}V_{3}V_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{2}S_{5}V_{3}$, $F_{6}F_{8}S_{7}S_{16}S_{3}V_{11}$, $F_{5}F_{8}V_{11}V_{3}V_{3}V_{1}$, $F_{1}F_{3}S_{7}S_{3}S_{6}V_{11}$, $F_{6}F_{6}S_{7}S_{3}V_{9}V_{11}$, $F_{8}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{5}F_{5}S_{7}S_{2}S_{5}V_{3}$, $F_{3}F_{3}S_{7}S_{3}S_{6}V_{11}$, $F_{1}F_{5}S_{7}S_{7}S_{16}S_{2}$, $F_{1}F_{5}S_{7}S_{16}V_{3}V_{4}$, $F_{5}F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{6}S_{7}S_{16}V_{3}V_{4}$, $F_{5}F_{5}S_{7}V_{3}V_{4}V_{1}$, $F_{1}F_{1}S_{7}S_{7}S_{16}S_{2}$, $F_{6}F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{6}S_{7}S_{7}S_{16}S_{3}$, $F_{1}F_{5}S_{7}S_{16}V_{3}V_{3}$, $F_{5}F_{6}S_{7}V_{3}V_{3}V_{1}$, $F_{1}F_{1}S_{7}S_{7}S_{16}S_{3}$, $F_{5}F_{5}S_{7}V_{3}V_{3}V_{1}$, $F_{6}F_{6}S_{7}S_{7}S_{3}S_{6}$, $F_{1}F_{6}S_{7}S_{16}S_{3}V_{4}$, $F_{1}F_{6}S_{7}S_{3}V_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{16}S_{2}V_{3}$, $F_{1}F_{5}S_{7}S_{2}V_{3}V_{1}$, $F_{5}F_{6}V_{3}V_{3}V_{4}V_{2}$, $F_{5}F_{6}V_{3}V_{3}V_{4}V_{1}$, $F_{5}F_{5}V_{3}V_{3}V_{4}V_{1}$, $F_{1}F_{6}S_{7}S_{3}S_{6}V_{4}$, $F_{6}F_{6}S_{7}S_{3}V_{4}V_{2}$, $F_{5}F_{5}S_{7}S_{2}V_{3}V_{1}$, $F_{6}F_{6}S_{7}S_{3}S_{6}V_{4}$, $F_{3}F_{8}S_{7}S_{16}S_{2}V_{11}$, $F_{3}F_{5}S_{7}S_{16}S_{5}V_{4}$, $F_{5}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{3}F_{7}S_{7}S_{16}S_{6}V_{3}$, $F_{1}F_{5}V_{9}V_{11}V_{3}V_{4}$, $F_{8}F_{8}V_{11}V_{3}V_{4}V_{2}$, $F_{5}F_{6}S_{7}S_{3}S_{6}V_{3}$, $F_{3}F_{6}S_{7}S_{16}S_{6}V_{3}$, $F_{5}F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{16}S_{5}V_{4}$, $F_{1}F_{6}V_{9}V_{11}V_{3}V_{4}$, $F_{7}F_{8}V_{11}V_{3}V_{4}V_{1}$, $F_{5}F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{1}F_{3}S_{7}S_{16}S_{2}V_{11}$, $F_{6}F_{8}V_{11}V_{3}V_{4}V_{2}$, $F_{5}F_{7}V_{11}V_{3}V_{4}V_{1}$, $F_{5}F_{8}S_{7}S_{2}S_{5}V_{11}$, $F_{1}F_{1}S_{7}S_{2}V_{9}V_{11}$, $F_{6}F_{6}S_{7}S_{3}S_{6}V_{3}$, $F_{7}F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{8}F_{8}S_{7}S_{2}S_{5}V_{11}$, $F_{3}F_{13}S_{7}S_{16}S_{3}V_{11}$, $F_{3}F_{5}S_{7}S_{16}S_{5}V_{3}$, $F_{6}F_{7}S_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{7}S_{7}S_{16}S_{5}V_{3}$, $F_{1}F_{5}V_{9}V_{11}V_{3}V_{3}$, $F_{7}F_{13}V_{11}V_{3}V_{3}V_{1}$, $F_{5}F_{6}S_{7}S_{2}S_{5}V_{3}$, $F_{1}F_{3}S_{7}S_{16}S_{3}V_{11}$, $F_{5}F_{7}V_{11}V_{3}V_{3}V_{1}$, $F_{6}F_{13}S_{7}S_{3}S_{6}V_{11}$, $F_{1}F_{1}S_{7}S_{3}V_{9}V_{11}$, $F_{7}F_{7}S_{7}S_{5}V_{3}V_{1}$, $F_{13}F_{13}S_{7}S_{3}S_{6}V_{11}$, $F_{3}F_{13}S_{7}S_{16}S_{3}V_{4}$, $F_{3}F_{8}S_{7}S_{3}V_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{2}V_{3}$, $F_{3}F_{7}S_{7}S_{2}V_{3}V_{1}$, $F_{3}F_{7}S_{7}S_{16}S_{2}V_{3}$, $F_{8}F_{8}V_{3}V_{3}V_{4}V_{2}$, $F_{7}F_{13}V_{3}V_{3}V_{4}V_{1}$, $F_{3}F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{3}F_{8}S_{7}S_{16}S_{3}V_{4}$, $F_{7}F_{8}V_{3}V_{3}V_{4}V_{1}$, $F_{3}F_{13}S_{7}S_{3}S_{6}V_{4}$, $F_{8}F_{8}S_{7}S_{3}V_{4}V_{2}$, $F_{7}F_{7}S_{7}S_{2}V_{3}V_{1}$, $F_{8}F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{13}F_{13}S_{7}S_{3}S_{6}V_{4}$, $F_{3}F_{13}S_{7}S_{16}S_{3}S_{6}$, $F_{1}F_{6}S_{3}V_{9}V_{11}V_{4}$, $F_{3}F_{8}S_{3}V_{11}V_{4}V_{2}$, $F_{1}F_{6}S_{7}S_{3}S_{3}S_{6}$, $F_{3}F_{8}S_{7}S_{16}S_{2}S_{5}$, $F_{1}F_{5}S_{2}V_{9}V_{11}V_{3}$, $F_{3}F_{7}S_{2}V_{11}V_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{5}S_{7}S_{16}S_{2}S_{5}$, $F_{5}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{6}F_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{1}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{8}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{5}F_{6}S_{3}S_{6}V_{3}V_{3}$, $F_{7}F_{13}S_{6}V_{3}V_{3}V_{1}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{4}$, $F_{3}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{3}F_{6}S_{7}S_{16}S_{3}S_{6}$, $F_{5}F_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{1}F_{13}S_{7}S_{3}S_{6}S_{6}$, $F_{7}F_{8}S_{5}V_{3}V_{4}V_{1}$, $F_{5}F_{5}S_{2}S_{5}V_{3}V_{4}$, $F_{3}F_{13}S_{3}S_{6}V_{11}V_{4}$, $F_{6}F_{8}S_{3}V_{11}V_{4}V_{2}$, $F_{5}F_{7}S_{2}V_{11}V_{3}V_{1}$, $F_{5}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{6}F_{13}S_{3}S_{6}V_{11}V_{4}$, $F_{6}F_{6}S_{7}S_{3}S_{3}S_{6}$, $F_{5}F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{8}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{13}F_{13}S_{7}S_{3}S_{6}S_{6}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{5}$} {{$F_{5}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{8}F_{8}S_{7}S_{16}V_{11}V_{3}$, $F_{5}F_{6}S_{7}V_{10}V_{11}V_{3}$, $F_{6}F_{8}S_{7}S_{16}V_{11}V_{3}$, $F_{5}F_{8}S_{7}V_{11}V_{3}V_{2}$, $F_{8}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{6}F_{6}S_{7}V_{10}V_{11}V_{3}$, $F_{8}F_{8}S_{7}V_{11}V_{3}V_{2}$, $F_{5}F_{5}S_{7}S_{7}S_{3}S_{5}$, $F_{3}F_{8}S_{7}S_{7}S_{16}S_{3}$, $F_{8}F_{8}S_{7}S_{16}V_{3}V_{3}$, $F_{3}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{8}F_{8}S_{7}S_{7}S_{16}S_{3}$, $F_{8}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{3}F_{3}S_{7}S_{7}S_{3}S_{5}$, $F_{3}F_{8}S_{7}S_{16}S_{3}V_{11}$, $F_{1}F_{6}S_{7}S_{3}V_{10}V_{11}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{1}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{8}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{5}F_{6}V_{10}V_{11}V_{3}V_{3}$, $F_{3}F_{8}V_{11}V_{3}V_{3}V_{2}$, $F_{1}F_{5}S_{7}S_{3}S_{5}V_{3}$, $F_{6}F_{8}S_{7}S_{16}S_{3}V_{11}$, $F_{5}F_{8}V_{11}V_{3}V_{3}V_{2}$, $F_{1}F_{3}S_{7}S_{3}S_{5}V_{11}$, $F_{6}F_{6}S_{7}S_{3}V_{10}V_{11}$, $F_{8}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{5}F_{5}S_{7}S_{3}S_{5}V_{3}$, $F_{3}F_{3}S_{7}S_{3}S_{5}V_{11}$, $F_{2}F_{5}S_{7}S_{7}S_{16}S_{3}$, $F_{2}F_{6}S_{7}S_{16}V_{3}V_{3}$, $F_{5}F_{6}S_{7}V_{3}V_{3}V_{2}$, $F_{2}F_{2}S_{7}S_{7}S_{16}S_{3}$, $F_{6}F_{6}S_{7}V_{3}V_{3}V_{2}$, $F_{2}F_{5}S_{7}S_{16}S_{3}V_{3}$, $F_{1}F_{6}S_{7}S_{3}V_{3}V_{2}$, $F_{2}F_{6}S_{7}S_{16}S_{3}V_{3}$, $F_{5}F_{6}V_{3}V_{3}V_{3}V_{2}$, $F_{6}F_{6}S_{7}S_{3}V_{3}V_{2}$, $F_{2}F_{5}S_{7}S_{3}V_{10}V_{11}$, $F_{3}F_{6}S_{7}S_{16}S_{5}V_{3}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{2}F_{6}V_{10}V_{11}V_{3}V_{3}$, $F_{8}F_{8}V_{11}V_{3}V_{3}V_{2}$, $F_{5}F_{6}S_{7}S_{3}S_{5}V_{3}$, $F_{2}F_{3}S_{7}S_{16}S_{3}V_{11}$, $F_{6}F_{8}V_{11}V_{3}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{3}S_{5}V_{11}$, $F_{2}F_{2}S_{7}S_{3}V_{10}V_{11}$, $F_{6}F_{6}S_{7}S_{3}S_{5}V_{3}$, $F_{8}F_{8}S_{7}S_{3}S_{5}V_{11}$, $F_{3}F_{8}S_{7}S_{16}S_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{3}V_{3}V_{2}$, $F_{8}F_{8}V_{3}V_{3}V_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{3}S_{5}V_{3}$, $F_{8}F_{8}S_{7}S_{3}V_{3}V_{2}$, $F_{8}F_{8}S_{7}S_{3}S_{5}V_{3}$, $F_{3}F_{8}S_{7}S_{16}S_{3}S_{5}$, $F_{2}F_{5}S_{3}V_{10}V_{11}V_{3}$, $F_{3}F_{8}S_{3}V_{11}V_{3}V_{2}$, $F_{1}F_{6}S_{7}S_{3}S_{3}S_{5}$, $F_{3}F_{6}S_{7}S_{16}S_{3}S_{5}$, $F_{5}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{1}F_{8}S_{7}S_{3}S_{5}S_{5}$, $F_{2}F_{6}S_{3}V_{10}V_{11}V_{3}$, $F_{8}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{5}F_{6}S_{3}S_{5}V_{3}V_{3}$, $F_{3}F_{8}S_{3}S_{5}V_{11}V_{3}$, $F_{6}F_{8}S_{3}V_{11}V_{3}V_{2}$, $F_{5}F_{8}S_{3}S_{5}V_{11}V_{3}$, $F_{6}F_{6}S_{7}S_{3}S_{3}S_{5}$, $F_{8}F_{8}S_{7}S_{3}S_{5}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{6}$} {{$F_{5}F_{5}S_{7}S_{7}S_{16}V_{4}$, $F_{5}F_{6}S_{7}S_{14}S_{16}V_{3}$, $F_{5}F_{6}S_{7}S_{14}V_{3}V_{1}$, $F_{6}F_{6}S_{7}S_{14}S_{16}V_{3}$, $F_{6}F_{6}S_{7}S_{14}V_{3}V_{1}$, $F_{5}F_{5}S_{7}S_{7}V_{4}V_{2}$, $F_{2}F_{5}S_{7}S_{7}S_{16}S_{3}$, $F_{5}F_{6}S_{7}S_{16}V_{3}V_{3}$, $F_{2}F_{6}S_{7}V_{3}V_{3}V_{1}$, $F_{5}F_{5}S_{7}S_{7}S_{16}S_{3}$, $F_{6}F_{6}S_{7}V_{3}V_{3}V_{1}$, $F_{2}F_{2}S_{7}S_{7}S_{3}S_{6}$, $F_{2}F_{5}S_{7}S_{14}S_{16}S_{3}$, $F_{1}F_{6}S_{7}S_{14}S_{16}S_{3}$, $F_{5}F_{5}S_{7}S_{16}V_{3}V_{4}$, $F_{1}F_{6}S_{7}V_{3}V_{4}V_{1}$, $F_{5}F_{6}S_{7}S_{16}V_{3}V_{4}$, $F_{5}F_{6}S_{14}S_{16}V_{3}V_{3}$, $F_{2}F_{6}S_{14}V_{3}V_{3}V_{1}$, $F_{1}F_{5}S_{7}V_{3}V_{4}V_{2}$, $F_{5}F_{6}S_{7}S_{14}S_{16}S_{3}$, $F_{5}F_{6}S_{14}V_{3}V_{3}V_{1}$, $F_{1}F_{2}S_{7}S_{14}S_{3}S_{6}$, $F_{6}F_{6}S_{7}S_{14}S_{16}S_{3}$, $F_{6}F_{6}S_{7}V_{3}V_{4}V_{1}$, $F_{5}F_{5}S_{7}V_{3}V_{4}V_{2}$, $F_{2}F_{2}S_{7}S_{14}S_{3}S_{6}$, $F_{7}F_{8}S_{7}S_{7}S_{16}V_{4}$, $F_{7}F_{13}S_{7}S_{14}S_{16}V_{3}$, $F_{8}F_{8}S_{7}S_{14}S_{16}V_{3}$, $F_{7}F_{8}S_{7}S_{14}S_{16}V_{3}$, $F_{8}F_{13}S_{7}S_{14}V_{3}V_{1}$, $F_{7}F_{7}S_{7}S_{7}S_{16}V_{4}$, $F_{13}F_{13}S_{7}S_{14}V_{3}V_{1}$, $F_{8}F_{8}S_{7}S_{7}V_{4}V_{2}$, $F_{5}F_{7}S_{7}S_{7}S_{16}S_{6}$, $F_{6}F_{7}S_{7}S_{14}S_{16}S_{5}$, $F_{5}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{7}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{5}F_{6}S_{7}S_{14}S_{2}S_{5}$, $F_{7}F_{7}S_{7}S_{7}S_{16}S_{6}$, $F_{8}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{6}F_{6}S_{7}S_{14}S_{2}S_{5}$, $F_{5}F_{5}S_{7}S_{7}S_{3}S_{6}$, $F_{2}F_{7}S_{7}S_{7}S_{16}V_{2}$, $F_{6}F_{7}S_{7}S_{16}S_{5}V_{3}$, $F_{2}F_{13}S_{7}S_{5}V_{3}V_{1}$, $F_{7}F_{13}S_{7}S_{16}S_{5}V_{3}$, $F_{2}F_{6}S_{7}S_{2}S_{5}V_{3}$, $F_{7}F_{7}S_{7}S_{7}S_{16}V_{2}$, $F_{13}F_{13}S_{7}S_{5}V_{3}V_{1}$, $F_{6}F_{6}S_{7}S_{2}S_{5}V_{3}$, $F_{2}F_{2}S_{7}S_{7}V_{4}V_{2}$, $F_{2}F_{7}S_{7}S_{14}S_{16}V_{2}$, $F_{1}F_{8}S_{7}S_{14}S_{16}V_{2}$, $F_{5}F_{7}S_{7}S_{16}S_{6}V_{3}$, $F_{1}F_{13}S_{7}S_{6}V_{3}V_{1}$, $F_{6}F_{7}S_{7}S_{16}S_{5}V_{4}$, $F_{5}F_{8}S_{14}S_{16}S_{5}V_{3}$, $F_{2}F_{13}S_{14}S_{5}V_{3}V_{1}$, $F_{1}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{7}F_{8}S_{7}S_{16}S_{5}V_{4}$, $F_{1}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{7}F_{13}S_{7}S_{16}S_{6}V_{3}$, $F_{8}F_{8}S_{14}S_{16}S_{5}V_{3}$, $F_{2}F_{6}S_{14}S_{2}S_{5}V_{3}$, $F_{1}F_{5}S_{7}S_{3}S_{6}V_{3}$, $F_{7}F_{8}S_{7}S_{14}S_{16}V_{2}$, $F_{8}F_{13}S_{14}S_{5}V_{3}V_{1}$, $F_{5}F_{6}S_{14}S_{2}S_{5}V_{3}$, $F_{1}F_{2}S_{7}S_{14}V_{4}V_{2}$, $F_{8}F_{8}S_{7}S_{14}S_{16}V_{2}$, $F_{13}F_{13}S_{7}S_{6}V_{3}V_{1}$, $F_{8}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{6}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{5}F_{5}S_{7}S_{3}S_{6}V_{3}$, $F_{2}F_{2}S_{7}S_{14}V_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{7}S_{16}S_{3}$, $F_{3}F_{8}S_{7}S_{16}V_{3}V_{3}$, $F_{8}F_{8}S_{7}V_{3}V_{3}V_{1}$, $F_{3}F_{3}S_{7}S_{7}S_{16}S_{3}$, $F_{8}F_{8}S_{7}S_{7}S_{3}S_{6}$, $F_{3}F_{5}S_{7}S_{7}S_{16}V_{2}$, $F_{3}F_{6}S_{7}S_{16}S_{5}V_{3}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{5}F_{6}S_{7}S_{2}S_{5}V_{3}$, $F_{3}F_{3}S_{7}S_{7}S_{16}V_{2}$, $F_{8}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{8}S_{7}V_{3}V_{1}V_{2}$, $F_{3}F_{6}S_{7}S_{16}S_{3}S_{5}$, $F_{5}F_{8}S_{5}V_{3}V_{3}V_{1}$, $F_{1}F_{8}S_{7}S_{3}S_{5}S_{6}$, $F_{3}F_{8}S_{7}S_{16}S_{3}S_{5}$, $F_{1}F_{6}S_{7}S_{2}S_{3}S_{5}$, $F_{3}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{8}F_{8}S_{5}V_{3}V_{3}V_{1}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{3}$, $F_{8}F_{8}S_{7}V_{3}V_{1}V_{2}$, $F_{8}F_{8}S_{7}S_{3}S_{5}S_{6}$, $F_{6}F_{6}S_{7}S_{2}S_{3}S_{5}$, $F_{3}F_{13}S_{7}S_{14}S_{16}S_{3}$, $F_{3}F_{8}S_{7}S_{14}S_{16}S_{3}$, $F_{3}F_{8}S_{7}S_{16}V_{3}V_{4}$, $F_{7}F_{8}S_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{7}S_{7}S_{16}V_{3}V_{4}$, $F_{3}F_{8}S_{14}S_{16}V_{3}V_{3}$, $F_{7}F_{13}S_{14}V_{3}V_{3}V_{1}$, $F_{8}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{3}F_{3}S_{7}S_{14}S_{16}S_{3}$, $F_{7}F_{8}S_{14}V_{3}V_{3}V_{1}$, $F_{8}F_{13}S_{7}S_{14}S_{3}S_{6}$, $F_{7}F_{7}S_{7}V_{3}V_{4}V_{1}$, $F_{13}F_{13}S_{7}S_{14}S_{3}S_{6}$, $F_{3}F_{6}S_{7}S_{14}S_{16}V_{2}$, $F_{3}F_{5}S_{7}S_{14}S_{16}V_{2}$, $F_{3}F_{6}S_{7}S_{16}S_{6}V_{3}$, $F_{5}F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{16}S_{5}V_{4}$, $F_{3}F_{6}S_{14}S_{16}S_{5}V_{3}$, $F_{6}F_{7}S_{14}S_{5}V_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{5}V_{4}$, $F_{5}F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{3}F_{7}S_{7}S_{16}S_{6}V_{3}$, $F_{3}F_{8}S_{14}S_{16}S_{5}V_{3}$, $F_{5}F_{6}S_{7}S_{3}S_{6}V_{3}$, $F_{3}F_{3}S_{7}S_{14}S_{16}V_{2}$, $F_{7}F_{8}S_{14}S_{5}V_{3}V_{1}$, $F_{5}F_{6}S_{7}S_{14}V_{4}V_{2}$, $F_{7}F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{6}F_{6}S_{7}S_{3}S_{6}V_{3}$, $F_{6}F_{6}S_{7}S_{14}V_{4}V_{2}$, $F_{3}F_{6}S_{7}S_{16}V_{3}V_{2}$, $F_{2}F_{7}S_{7}V_{3}V_{1}V_{2}$, $F_{3}F_{5}S_{7}S_{16}S_{3}S_{5}$, $F_{6}F_{7}S_{5}V_{3}V_{3}V_{1}$, $F_{2}F_{13}S_{7}S_{3}S_{5}S_{6}$, $F_{3}F_{13}S_{7}S_{16}S_{3}S_{5}$, $F_{2}F_{5}S_{7}S_{2}S_{3}S_{5}$, $F_{3}F_{7}S_{7}S_{16}V_{3}V_{2}$, $F_{7}F_{13}S_{5}V_{3}V_{3}V_{1}$, $F_{2}F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{7}F_{7}S_{7}V_{3}V_{1}V_{2}$, $F_{13}F_{13}S_{7}S_{3}S_{5}S_{6}$, $F_{5}F_{5}S_{7}S_{2}S_{3}S_{5}$, $F_{6}F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{3}F_{6}S_{7}S_{16}V_{4}V_{2}$, $F_{3}F_{5}S_{14}S_{16}V_{3}V_{2}$, $F_{2}F_{7}S_{14}V_{3}V_{1}V_{2}$, $F_{1}F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{3}F_{6}S_{7}S_{16}S_{3}S_{6}$, $F_{5}F_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{1}F_{13}S_{7}S_{3}S_{6}S_{6}$, $F_{3}F_{6}S_{14}S_{16}S_{3}S_{5}$, $F_{6}F_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{5}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{2}F_{13}S_{14}S_{3}S_{5}S_{6}$, $F_{3}F_{13}S_{7}S_{16}S_{3}S_{6}$, $F_{3}F_{8}S_{14}S_{16}S_{3}S_{5}$, $F_{2}F_{5}S_{14}S_{2}S_{3}S_{5}$, $F_{1}F_{6}S_{7}S_{3}S_{3}S_{6}$, $F_{3}F_{8}S_{7}S_{16}V_{4}V_{2}$, $F_{7}F_{8}S_{5}V_{3}V_{4}V_{1}$, $F_{5}F_{5}S_{2}S_{5}V_{3}V_{4}$, $F_{1}F_{6}S_{7}V_{4}V_{4}V_{2}$, $F_{3}F_{8}S_{14}S_{16}V_{3}V_{2}$, $F_{7}F_{13}S_{6}V_{3}V_{3}V_{1}$, $F_{8}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{4}$, $F_{5}F_{6}S_{3}S_{6}V_{3}V_{3}$, $F_{2}F_{6}S_{14}V_{3}V_{4}V_{2}$, $F_{7}F_{8}S_{14}V_{3}V_{1}V_{2}$, $F_{8}F_{13}S_{14}S_{3}S_{5}S_{6}$, $F_{5}F_{6}S_{14}S_{2}S_{3}S_{5}$, $F_{5}F_{6}S_{14}V_{3}V_{4}V_{2}$, $F_{8}F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{13}F_{13}S_{7}S_{3}S_{6}S_{6}$, $F_{6}F_{6}S_{7}S_{3}S_{3}S_{6}$, $F_{6}F_{6}S_{7}V_{4}V_{4}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{7}$} {{$F_{8}F_{9}S_{7}S_{7}S_{16}S_{5}$, $F_{5}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{9}F_{14}S_{7}S_{16}V_{11}V_{3}$, $F_{5}F_{6}S_{7}S_{16}V_{11}V_{3}$, $F_{8}F_{8}S_{7}V_{11}V_{13}V_{3}$, $F_{8}F_{8}S_{7}V_{9}V_{11}V_{3}$, $F_{8}F_{9}S_{7}S_{16}V_{11}V_{3}$, $F_{5}F_{8}S_{7}S_{16}V_{11}V_{3}$, $F_{8}F_{14}S_{7}V_{11}V_{3}V_{1}$, $F_{6}F_{8}S_{7}V_{11}V_{3}V_{1}$, $F_{9}F_{9}S_{7}S_{7}S_{16}S_{5}$, $F_{5}F_{5}S_{7}S_{7}S_{16}S_{5}$, $F_{14}F_{14}S_{7}V_{11}V_{3}V_{1}$, $F_{6}F_{6}S_{7}V_{11}V_{3}V_{1}$, $F_{8}F_{8}S_{7}S_{7}S_{5}S_{4}$, $F_{8}F_{8}S_{7}S_{7}S_{2}S_{5}$, $F_{5}F_{9}S_{7}S_{7}S_{16}V_{5}$, $F_{5}F_{5}S_{7}S_{7}S_{16}V_{4}$, $F_{8}F_{9}S_{7}S_{16}S_{5}V_{11}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{11}$, $F_{5}F_{8}S_{7}S_{5}V_{11}V_{13}$, $F_{5}F_{8}S_{7}S_{5}V_{9}V_{11}$, $F_{5}F_{8}S_{7}S_{5}S_{4}V_{11}$, $F_{5}F_{8}S_{7}S_{2}S_{5}V_{11}$, $F_{9}F_{9}S_{7}S_{7}S_{16}V_{5}$, $F_{8}F_{8}S_{7}S_{5}V_{11}V_{13}$, $F_{8}F_{8}S_{7}S_{5}V_{9}V_{11}$, $F_{8}F_{8}S_{7}S_{5}S_{4}V_{11}$, $F_{8}F_{8}S_{7}S_{2}S_{5}V_{11}$, $F_{5}F_{5}S_{7}S_{7}V_{2}V_{5}$, $F_{5}F_{5}S_{7}S_{7}V_{4}V_{2}$, $F_{3}F_{9}S_{7}S_{7}S_{16}V_{2}$, $F_{3}F_{5}S_{7}S_{7}S_{16}V_{2}$, $F_{8}F_{9}S_{7}S_{16}S_{5}V_{3}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{3}F_{14}S_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{6}S_{7}S_{5}V_{3}V_{1}$, $F_{9}F_{14}S_{7}S_{16}S_{5}V_{3}$, $F_{5}F_{6}S_{7}S_{16}S_{5}V_{3}$, $F_{3}F_{8}S_{7}S_{5}S_{4}V_{3}$, $F_{3}F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{9}F_{9}S_{7}S_{7}S_{16}V_{2}$, $F_{5}F_{5}S_{7}S_{7}S_{16}V_{2}$, $F_{14}F_{14}S_{7}S_{5}V_{3}V_{1}$, $F_{6}F_{6}S_{7}S_{5}V_{3}V_{1}$, $F_{8}F_{8}S_{7}S_{5}S_{4}V_{3}$, $F_{8}F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{3}F_{3}S_{7}S_{7}V_{2}V_{5}$, $F_{3}F_{3}S_{7}S_{7}V_{4}V_{2}$, $F_{3}F_{9}S_{7}S_{16}V_{11}V_{2}$, $F_{3}F_{5}S_{7}S_{16}V_{11}V_{2}$, $F_{1}F_{8}S_{7}V_{11}V_{13}V_{2}$, $F_{1}F_{8}S_{7}V_{9}V_{11}V_{2}$, $F_{5}F_{9}S_{7}S_{16}V_{3}V_{5}$, $F_{5}F_{5}S_{7}S_{16}V_{3}V_{4}$, $F_{1}F_{14}S_{7}V_{3}V_{1}V_{5}$, $F_{1}F_{6}S_{7}V_{3}V_{4}V_{1}$, $F_{8}F_{9}S_{7}S_{16}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{5}F_{8}S_{5}V_{11}V_{13}V_{3}$, $F_{5}F_{8}S_{5}V_{9}V_{11}V_{3}$, $F_{3}F_{14}S_{5}V_{11}V_{3}V_{1}$, $F_{3}F_{6}S_{5}V_{11}V_{3}V_{1}$, $F_{1}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{9}F_{14}S_{7}S_{16}V_{3}V_{5}$, $F_{5}F_{6}S_{7}S_{16}V_{3}V_{4}$, $F_{8}F_{8}S_{5}V_{11}V_{13}V_{3}$, $F_{8}F_{8}S_{5}V_{9}V_{11}V_{3}$, $F_{3}F_{8}S_{5}S_{4}V_{11}V_{3}$, $F_{3}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{1}F_{5}S_{7}V_{3}V_{2}V_{5}$, $F_{1}F_{5}S_{7}V_{3}V_{4}V_{2}$, $F_{8}F_{9}S_{7}S_{16}V_{11}V_{2}$, $F_{5}F_{8}S_{7}S_{16}V_{11}V_{2}$, $F_{8}F_{14}S_{5}V_{11}V_{3}V_{1}$, $F_{6}F_{8}S_{5}V_{11}V_{3}V_{1}$, $F_{5}F_{8}S_{5}S_{4}V_{11}V_{3}$, $F_{5}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{1}F_{3}S_{7}V_{11}V_{2}V_{5}$, $F_{1}F_{3}S_{7}V_{11}V_{4}V_{2}$, $F_{8}F_{8}S_{7}V_{11}V_{13}V_{2}$, $F_{8}F_{8}S_{7}V_{9}V_{11}V_{2}$, $F_{14}F_{14}S_{7}V_{3}V_{1}V_{5}$, $F_{6}F_{6}S_{7}V_{3}V_{4}V_{1}$, $F_{8}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{5}F_{5}S_{7}V_{3}V_{2}V_{5}$, $F_{5}F_{5}S_{7}V_{3}V_{4}V_{2}$, $F_{3}F_{3}S_{7}V_{11}V_{2}V_{5}$, $F_{3}F_{3}S_{7}V_{11}V_{4}V_{2}$, $F_{7}F_{8}S_{7}S_{7}S_{16}V_{5}$, $F_{7}F_{8}S_{7}S_{7}S_{16}V_{4}$, $F_{7}F_{14}S_{7}S_{16}S_{5}V_{11}$, $F_{6}F_{7}S_{7}S_{16}S_{5}V_{11}$, $F_{8}F_{9}S_{7}S_{5}V_{11}V_{13}$, $F_{7}F_{9}S_{7}S_{16}S_{5}V_{11}$, $F_{5}F_{7}S_{7}S_{16}S_{5}V_{11}$, $F_{8}F_{14}S_{7}S_{5}S_{4}V_{11}$, $F_{6}F_{8}S_{7}S_{2}S_{5}V_{11}$, $F_{7}F_{7}S_{7}S_{7}S_{16}V_{5}$, $F_{7}F_{7}S_{7}S_{7}S_{16}V_{4}$, $F_{9}F_{9}S_{7}S_{5}V_{11}V_{13}$, $F_{5}F_{5}S_{7}S_{5}V_{9}V_{11}$, $F_{14}F_{14}S_{7}S_{5}S_{4}V_{11}$, $F_{6}F_{6}S_{7}S_{2}S_{5}V_{11}$, $F_{8}F_{8}S_{7}S_{7}V_{2}V_{5}$, $F_{8}F_{8}S_{7}S_{7}V_{4}V_{2}$, $F_{3}F_{7}S_{7}S_{7}S_{16}S_{4}$, $F_{3}F_{7}S_{7}S_{7}S_{16}S_{2}$, $F_{7}F_{14}S_{7}S_{16}S_{5}S_{5}$, $F_{6}F_{7}S_{7}S_{16}S_{5}S_{5}$, $F_{3}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{7}F_{7}S_{7}S_{7}S_{16}S_{4}$, $F_{7}F_{7}S_{7}S_{7}S_{16}S_{2}$, $F_{14}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{6}F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{3}S_{7}S_{7}S_{5}S_{4}$, $F_{3}F_{3}S_{7}S_{7}S_{2}S_{5}$, $F_{3}F_{7}S_{7}S_{16}S_{4}V_{11}$, $F_{3}F_{7}S_{7}S_{16}S_{2}V_{11}$, $F_{1}F_{9}S_{7}S_{4}V_{11}V_{13}$, $F_{1}F_{5}S_{7}S_{2}V_{9}V_{11}$, $F_{7}F_{8}S_{7}S_{16}S_{5}V_{5}$, $F_{7}F_{8}S_{7}S_{16}S_{5}V_{4}$, $F_{1}F_{14}S_{7}S_{5}S_{4}V_{5}$, $F_{1}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{7}F_{14}S_{7}S_{16}S_{5}V_{5}$, $F_{6}F_{7}S_{7}S_{16}S_{5}V_{4}$, $F_{8}F_{9}S_{5}S_{5}V_{11}V_{13}$, $F_{5}F_{8}S_{5}S_{5}V_{9}V_{11}$, $F_{3}F_{14}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{6}S_{2}S_{5}S_{5}V_{11}$, $F_{1}F_{8}S_{7}S_{5}V_{2}V_{5}$, $F_{1}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{7}F_{9}S_{7}S_{16}S_{4}V_{11}$, $F_{5}F_{7}S_{7}S_{16}S_{2}V_{11}$, $F_{8}F_{14}S_{5}S_{5}S_{4}V_{11}$, $F_{6}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{1}F_{3}S_{7}S_{5}S_{4}V_{11}$, $F_{1}F_{3}S_{7}S_{2}S_{5}V_{11}$, $F_{9}F_{9}S_{7}S_{4}V_{11}V_{13}$, $F_{5}F_{5}S_{7}S_{2}V_{9}V_{11}$, $F_{14}F_{14}S_{7}S_{5}S_{4}V_{5}$, $F_{6}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{8}F_{8}S_{7}S_{5}V_{2}V_{5}$, $F_{8}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{3}F_{3}S_{7}S_{5}S_{4}V_{11}$, $F_{3}F_{3}S_{7}S_{2}S_{5}V_{11}$, $F_{4}F_{8}S_{7}S_{7}S_{16}V_{2}$, $F_{1}F_{8}S_{7}S_{7}S_{16}V_{2}$, $F_{4}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{1}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{8}F_{9}S_{7}S_{5}V_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{4}F_{9}S_{7}S_{16}S_{5}V_{3}$, $F_{1}F_{5}S_{7}S_{16}S_{5}V_{3}$, $F_{4}F_{4}S_{7}S_{7}S_{16}V_{2}$, $F_{1}F_{1}S_{7}S_{7}S_{16}V_{2}$, $F_{9}F_{9}S_{7}S_{5}V_{3}V_{1}$, $F_{5}F_{5}S_{7}S_{5}V_{3}V_{1}$, $F_{4}F_{5}S_{7}S_{7}S_{16}S_{4}$, $F_{1}F_{5}S_{7}S_{7}S_{16}S_{2}$, $F_{4}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{1}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{4}F_{4}S_{7}S_{7}S_{16}S_{4}$, $F_{1}F_{1}S_{7}S_{7}S_{16}S_{2}$, $F_{5}F_{5}S_{7}S_{7}S_{5}S_{4}$, $F_{5}F_{5}S_{7}S_{7}S_{2}S_{5}$, $F_{4}F_{5}S_{7}S_{16}S_{4}V_{3}$, $F_{1}F_{5}S_{7}S_{16}S_{2}V_{3}$, $F_{1}F_{9}S_{7}S_{4}V_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{2}V_{3}V_{1}$, $F_{4}F_{8}S_{7}S_{16}S_{5}V_{2}$, $F_{1}F_{8}S_{7}S_{16}S_{5}V_{2}$, $F_{1}F_{8}S_{7}S_{5}S_{4}V_{2}$, $F_{1}F_{8}S_{7}S_{2}S_{5}V_{2}$, $F_{8}F_{9}S_{5}S_{5}V_{3}V_{1}$, $F_{5}F_{8}S_{5}S_{5}V_{3}V_{1}$, $F_{5}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{4}F_{9}S_{7}S_{16}S_{4}V_{3}$, $F_{8}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{8}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{1}F_{5}S_{7}S_{5}S_{4}V_{3}$, $F_{1}F_{5}S_{7}S_{2}S_{5}V_{3}$, $F_{9}F_{9}S_{7}S_{4}V_{3}V_{1}$, $F_{5}F_{5}S_{7}S_{2}V_{3}V_{1}$, $F_{8}F_{8}S_{7}S_{5}S_{4}V_{2}$, $F_{8}F_{8}S_{7}S_{2}S_{5}V_{2}$, $F_{5}F_{5}S_{7}S_{5}S_{4}V_{3}$, $F_{5}F_{5}S_{7}S_{2}S_{5}V_{3}$, $F_{3}F_{14}S_{7}S_{16}V_{11}V_{2}$, $F_{3}F_{6}S_{7}S_{16}V_{11}V_{2}$, $F_{4}F_{8}S_{7}V_{11}V_{13}V_{2}$, $F_{3}F_{8}S_{7}S_{16}V_{3}V_{5}$, $F_{3}F_{8}S_{7}S_{16}V_{3}V_{4}$, $F_{7}F_{8}S_{7}V_{3}V_{1}V_{5}$, $F_{7}F_{8}S_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{9}S_{7}S_{16}S_{5}S_{5}$, $F_{3}F_{5}S_{7}S_{16}S_{5}S_{5}$, $F_{4}F_{8}S_{5}V_{11}V_{13}V_{3}$, $F_{1}F_{8}S_{5}V_{9}V_{11}V_{3}$, $F_{7}F_{14}S_{5}V_{11}V_{3}V_{1}$, $F_{6}F_{7}S_{5}V_{11}V_{3}V_{1}$, $F_{8}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{7}S_{7}S_{16}V_{3}V_{5}$, $F_{3}F_{7}S_{7}S_{16}V_{3}V_{4}$, $F_{4}F_{9}S_{5}V_{11}V_{13}V_{3}$, $F_{1}F_{5}S_{5}V_{9}V_{11}V_{3}$, $F_{9}F_{14}S_{5}S_{4}V_{11}V_{3}$, $F_{5}F_{6}S_{2}S_{5}V_{11}V_{3}$, $F_{8}F_{8}S_{7}V_{3}V_{2}V_{5}$, $F_{8}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{3}F_{4}S_{7}S_{16}V_{11}V_{2}$, $F_{1}F_{3}S_{7}S_{16}V_{11}V_{2}$, $F_{7}F_{9}S_{5}V_{11}V_{3}V_{1}$, $F_{5}F_{7}S_{5}V_{11}V_{3}V_{1}$, $F_{8}F_{9}S_{5}S_{4}V_{11}V_{3}$, $F_{8}F_{14}S_{7}V_{11}V_{2}V_{5}$, $F_{6}F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{4}F_{4}S_{7}V_{11}V_{13}V_{2}$, $F_{1}F_{1}S_{7}V_{9}V_{11}V_{2}$, $F_{7}F_{7}S_{7}V_{3}V_{1}V_{5}$, $F_{7}F_{7}S_{7}V_{3}V_{4}V_{1}$, $F_{9}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{14}F_{14}S_{7}V_{11}V_{2}V_{5}$, $F_{6}F_{6}S_{7}V_{11}V_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{4}V_{11}$, $F_{3}F_{8}S_{7}S_{16}S_{2}V_{11}$, $F_{4}F_{5}S_{7}S_{4}V_{11}V_{13}$, $F_{3}F_{8}S_{7}S_{16}S_{5}V_{5}$, $F_{3}F_{8}S_{7}S_{16}S_{5}V_{4}$, $F_{5}F_{9}S_{7}S_{5}S_{4}V_{5}$, $F_{5}F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{3}F_{9}S_{7}S_{16}S_{5}V_{5}$, $F_{3}F_{5}S_{7}S_{16}S_{5}V_{4}$, $F_{4}F_{8}S_{5}S_{5}V_{11}V_{13}$, $F_{1}F_{8}S_{5}S_{5}V_{9}V_{11}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{11}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{5}F_{8}S_{7}S_{5}V_{2}V_{5}$, $F_{5}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{3}F_{4}S_{7}S_{16}S_{4}V_{11}$, $F_{1}F_{3}S_{7}S_{16}S_{2}V_{11}$, $F_{4}F_{4}S_{7}S_{4}V_{11}V_{13}$, $F_{1}F_{1}S_{7}S_{2}V_{9}V_{11}$, $F_{9}F_{9}S_{7}S_{5}S_{4}V_{5}$, $F_{3}F_{8}S_{7}S_{16}S_{4}V_{3}$, $F_{3}F_{8}S_{7}S_{16}S_{2}V_{3}$, $F_{3}F_{7}S_{7}S_{4}V_{3}V_{1}$, $F_{3}F_{7}S_{7}S_{2}V_{3}V_{1}$, $F_{3}F_{14}S_{7}S_{16}S_{5}V_{2}$, $F_{3}F_{6}S_{7}S_{16}S_{5}V_{2}$, $F_{3}F_{9}S_{7}S_{5}S_{4}V_{2}$, $F_{3}F_{5}S_{7}S_{2}S_{5}V_{2}$, $F_{3}F_{9}S_{7}S_{16}S_{5}V_{2}$, $F_{3}F_{5}S_{7}S_{16}S_{5}V_{2}$, $F_{7}F_{14}S_{5}S_{5}V_{3}V_{1}$, $F_{6}F_{7}S_{5}S_{5}V_{3}V_{1}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{3}$, $F_{3}F_{14}S_{7}S_{5}V_{2}V_{5}$, $F_{3}F_{6}S_{7}S_{5}V_{4}V_{2}$, $F_{3}F_{7}S_{7}S_{16}S_{4}V_{3}$, $F_{3}F_{7}S_{7}S_{16}S_{2}V_{3}$, $F_{9}F_{14}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{6}S_{2}S_{5}S_{5}V_{3}$, $F_{7}F_{7}S_{7}S_{4}V_{3}V_{1}$, $F_{7}F_{7}S_{7}S_{2}V_{3}V_{1}$, $F_{9}F_{9}S_{7}S_{5}S_{4}V_{2}$, $F_{5}F_{5}S_{7}S_{2}S_{5}V_{2}$, $F_{14}F_{14}S_{7}S_{5}V_{2}V_{5}$, $F_{6}F_{6}S_{7}S_{5}V_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{16}S_{2}S_{5}$, $F_{4}F_{5}S_{4}V_{11}V_{13}V_{3}$, $F_{1}F_{5}S_{2}V_{9}V_{11}V_{3}$, $F_{3}F_{7}S_{4}V_{11}V_{3}V_{1}$, $F_{3}F_{7}S_{2}V_{11}V_{3}V_{1}$, $F_{1}F_{9}S_{7}S_{5}S_{4}S_{4}$, $F_{1}F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{14}S_{7}S_{16}V_{2}V_{5}$, $F_{3}F_{6}S_{7}S_{16}V_{4}V_{2}$, $F_{4}F_{8}S_{5}V_{11}V_{13}V_{2}$, $F_{1}F_{8}S_{5}V_{9}V_{11}V_{2}$, $F_{3}F_{9}S_{5}S_{4}V_{11}V_{2}$, $F_{3}F_{5}S_{2}S_{5}V_{11}V_{2}$, $F_{1}F_{8}S_{7}V_{2}V_{2}V_{5}$, $F_{1}F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{16}V_{2}V_{5}$, $F_{3}F_{8}S_{7}S_{16}V_{4}V_{2}$, $F_{7}F_{8}S_{5}V_{3}V_{1}V_{5}$, $F_{7}F_{8}S_{5}V_{3}V_{4}V_{1}$, $F_{5}F_{9}S_{5}S_{4}V_{3}V_{5}$, $F_{5}F_{5}S_{2}S_{5}V_{3}V_{4}$, $F_{1}F_{14}S_{7}V_{2}V_{5}V_{5}$, $F_{1}F_{6}S_{7}V_{4}V_{4}V_{2}$, $F_{7}F_{14}S_{5}V_{3}V_{1}V_{5}$, $F_{6}F_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{8}F_{9}S_{5}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{5}F_{8}S_{5}V_{3}V_{2}V_{5}$, $F_{5}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{3}F_{14}S_{5}V_{11}V_{2}V_{5}$, $F_{3}F_{6}S_{5}V_{11}V_{4}V_{2}$, $F_{3}F_{9}S_{7}S_{16}S_{5}S_{4}$, $F_{3}F_{5}S_{7}S_{16}S_{2}S_{5}$, $F_{4}F_{9}S_{4}V_{11}V_{13}V_{3}$, $F_{9}F_{14}S_{5}S_{4}V_{3}V_{5}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{4}$, $F_{8}F_{8}S_{5}V_{3}V_{2}V_{5}$, $F_{8}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{7}F_{9}S_{4}V_{11}V_{3}V_{1}$, $F_{5}F_{7}S_{2}V_{11}V_{3}V_{1}$, $F_{8}F_{9}S_{5}S_{4}V_{11}V_{2}$, $F_{5}F_{8}S_{2}S_{5}V_{11}V_{2}$, $F_{8}F_{14}S_{5}V_{11}V_{2}V_{5}$, $F_{6}F_{8}S_{5}V_{11}V_{4}V_{2}$, $F_{9}F_{9}S_{7}S_{5}S_{4}S_{4}$, $F_{5}F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{8}F_{8}S_{7}V_{2}V_{2}V_{5}$, $F_{8}F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{14}F_{14}S_{7}V_{2}V_{5}V_{5}$, $F_{6}F_{6}S_{7}V_{4}V_{4}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{8}$} {{$F_{5}F_{6}S_{7}S_{7}S_{16}V_{3}$, $F_{6}F_{6}S_{7}S_{7}S_{16}V_{3}$, $F_{5}F_{5}S_{7}S_{7}V_{3}V_{2}$, $F_{1}F_{6}S_{7}S_{7}S_{16}S_{3}$, $F_{5}F_{6}S_{7}S_{16}V_{3}V_{3}$, $F_{1}F_{5}S_{7}V_{3}V_{3}V_{2}$, $F_{6}F_{6}S_{7}S_{7}S_{16}S_{3}$, $F_{5}F_{5}S_{7}V_{3}V_{3}V_{2}$, $F_{1}F_{1}S_{7}S_{7}S_{3}S_{5}$, $F_{8}F_{8}S_{7}S_{7}S_{16}V_{3}$, $F_{8}F_{8}S_{7}S_{7}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{8}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{5}F_{5}S_{7}S_{7}S_{3}S_{5}$, $F_{1}F_{8}S_{7}S_{7}S_{16}V_{2}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{1}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{8}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{1}F_{5}S_{7}S_{3}S_{5}V_{3}$, $F_{8}F_{8}S_{7}S_{7}S_{16}V_{2}$, $F_{8}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{5}F_{5}S_{7}S_{3}S_{5}V_{3}$, $F_{1}F_{1}S_{7}S_{7}V_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{7}S_{16}S_{3}$, $F_{3}F_{8}S_{7}S_{16}V_{3}V_{3}$, $F_{8}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{3}F_{3}S_{7}S_{7}S_{16}S_{3}$, $F_{8}F_{8}S_{7}S_{7}S_{3}S_{5}$, $F_{3}F_{5}S_{7}S_{7}S_{16}V_{2}$, $F_{3}F_{6}S_{7}S_{16}S_{5}V_{3}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{5}F_{6}S_{7}S_{3}S_{5}V_{3}$, $F_{3}F_{3}S_{7}S_{7}S_{16}V_{2}$, $F_{6}F_{6}S_{7}S_{3}S_{5}V_{3}$, $F_{3}F_{5}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{3}F_{6}S_{7}S_{16}S_{3}S_{5}$, $F_{5}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{1}F_{8}S_{7}S_{3}S_{5}S_{5}$, $F_{3}F_{8}S_{7}S_{16}S_{3}S_{5}$, $F_{1}F_{6}S_{7}S_{3}S_{3}S_{5}$, $F_{3}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{8}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{5}F_{6}S_{3}S_{5}V_{3}V_{3}$, $F_{8}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{8}F_{8}S_{7}S_{3}S_{5}S_{5}$, $F_{6}F_{6}S_{7}S_{3}S_{3}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{9}$} {{$F_{5}F_{5}S_{7}S_{7}S_{16}V_{4}$, $F_{5}F_{5}S_{7}S_{7}V_{4}V_{2}$, $F_{5}F_{6}S_{7}S_{7}S_{16}V_{3}$, $F_{5}F_{5}S_{7}S_{7}S_{16}V_{3}$, $F_{6}F_{6}S_{7}S_{7}V_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{7}S_{16}S_{2}$, $F_{5}F_{6}S_{7}S_{16}V_{3}V_{4}$, $F_{1}F_{5}S_{7}V_{3}V_{4}V_{2}$, $F_{5}F_{5}S_{7}S_{16}V_{3}V_{4}$, $F_{1}F_{6}S_{7}V_{3}V_{4}V_{1}$, $F_{5}F_{5}S_{7}S_{7}S_{16}S_{2}$, $F_{5}F_{5}S_{7}V_{3}V_{4}V_{2}$, $F_{6}F_{6}S_{7}V_{3}V_{4}V_{1}$, $F_{1}F_{1}S_{7}S_{7}S_{2}S_{5}$, $F_{7}F_{8}S_{7}S_{7}S_{16}V_{4}$, $F_{7}F_{7}S_{7}S_{7}S_{16}V_{4}$, $F_{8}F_{8}S_{7}S_{7}V_{4}V_{2}$, $F_{6}F_{7}S_{7}S_{7}S_{16}S_{5}$, $F_{7}F_{7}S_{7}S_{7}S_{16}S_{5}$, $F_{6}F_{6}S_{7}S_{7}S_{2}S_{5}$, $F_{1}F_{7}S_{7}S_{7}S_{16}V_{1}$, $F_{6}F_{7}S_{7}S_{16}S_{5}V_{4}$, $F_{1}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{7}F_{8}S_{7}S_{16}S_{5}V_{4}$, $F_{1}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{7}F_{7}S_{7}S_{7}S_{16}V_{1}$, $F_{8}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{6}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{1}F_{1}S_{7}S_{7}V_{3}V_{1}$, $F_{8}F_{8}S_{7}S_{7}S_{16}V_{3}$, $F_{8}F_{8}S_{7}S_{7}V_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{8}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{5}F_{5}S_{7}S_{7}S_{2}S_{5}$, $F_{1}F_{8}S_{7}S_{7}S_{16}V_{2}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{1}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{8}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{1}F_{5}S_{7}S_{2}S_{5}V_{3}$, $F_{8}F_{8}S_{7}S_{7}S_{16}V_{2}$, $F_{8}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{5}F_{5}S_{7}S_{2}S_{5}V_{3}$, $F_{1}F_{1}S_{7}S_{7}V_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{7}S_{16}S_{2}$, $F_{3}F_{7}S_{7}S_{16}V_{3}V_{4}$, $F_{8}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{16}V_{3}V_{4}$, $F_{7}F_{8}S_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{3}S_{7}S_{7}S_{16}S_{2}$, $F_{7}F_{7}S_{7}V_{3}V_{4}V_{1}$, $F_{8}F_{8}S_{7}S_{7}S_{2}S_{5}$, $F_{3}F_{5}S_{7}S_{7}S_{16}V_{1}$, $F_{3}F_{5}S_{7}S_{16}S_{5}V_{4}$, $F_{5}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{5}V_{4}$, $F_{5}F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{3}F_{3}S_{7}S_{7}S_{16}V_{1}$, $F_{5}F_{5}S_{7}S_{7}V_{3}V_{1}$, $F_{3}F_{6}S_{7}S_{7}S_{16}V_{2}$, $F_{3}F_{5}S_{7}S_{16}S_{5}V_{3}$, $F_{6}F_{7}S_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{7}S_{7}S_{16}S_{5}V_{3}$, $F_{5}F_{6}S_{7}S_{2}S_{5}V_{3}$, $F_{3}F_{3}S_{7}S_{7}S_{16}V_{2}$, $F_{7}F_{7}S_{7}S_{5}V_{3}V_{1}$, $F_{6}F_{6}S_{7}S_{7}V_{4}V_{2}$, $F_{3}F_{6}S_{7}S_{16}V_{4}V_{2}$, $F_{1}F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{3}F_{5}S_{7}S_{16}V_{3}V_{1}$, $F_{1}F_{7}S_{7}V_{3}V_{1}V_{1}$, $F_{3}F_{5}S_{7}S_{16}S_{2}S_{5}$, $F_{5}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{6}F_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{1}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{8}S_{7}S_{16}S_{2}S_{5}$, $F_{1}F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{7}S_{7}S_{16}V_{3}V_{1}$, $F_{8}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{4}$, $F_{1}F_{5}S_{7}V_{3}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{16}V_{4}V_{2}$, $F_{7}F_{8}S_{5}V_{3}V_{4}V_{1}$, $F_{5}F_{5}S_{2}S_{5}V_{3}V_{4}$, $F_{1}F_{6}S_{7}V_{4}V_{4}V_{2}$, $F_{8}F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{7}F_{7}S_{7}V_{3}V_{1}V_{1}$, $F_{8}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{5}F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{5}F_{5}S_{7}V_{3}V_{3}V_{1}$, $F_{6}F_{6}S_{7}V_{4}V_{4}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{10}$} {{$F_{8}F_{9}S_{7}S_{7}S_{16}S_{5}$, $F_{5}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{9}F_{9}S_{7}S_{7}S_{16}S_{5}$, $F_{5}F_{5}S_{7}S_{7}S_{16}S_{5}$, $F_{8}F_{8}S_{7}S_{7}S_{5}S_{4}$, $F_{8}F_{8}S_{7}S_{7}S_{2}S_{5}$, $F_{1}F_{9}S_{7}S_{7}S_{16}S_{4}$, $F_{1}F_{5}S_{7}S_{7}S_{16}S_{2}$, $F_{8}F_{9}S_{7}S_{16}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{1}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{9}F_{9}S_{7}S_{7}S_{16}S_{4}$, $F_{5}F_{5}S_{7}S_{7}S_{16}S_{2}$, $F_{8}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{1}F_{1}S_{7}S_{7}S_{5}S_{4}$, $F_{1}F_{1}S_{7}S_{7}S_{2}S_{5}$, $F_{3}F_{8}S_{7}S_{7}S_{16}S_{4}$, $F_{3}F_{8}S_{7}S_{7}S_{16}S_{2}$, $F_{3}F_{9}S_{7}S_{16}S_{5}S_{5}$, $F_{3}F_{5}S_{7}S_{16}S_{5}S_{5}$, $F_{8}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{3}S_{7}S_{7}S_{16}S_{4}$, $F_{3}F_{3}S_{7}S_{7}S_{16}S_{2}$, $F_{9}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{8}S_{7}S_{16}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{16}S_{2}S_{5}$, $F_{1}F_{9}S_{7}S_{5}S_{4}S_{4}$, $F_{1}F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{9}S_{7}S_{16}S_{5}S_{4}$, $F_{3}F_{5}S_{7}S_{16}S_{2}S_{5}$, $F_{8}F_{9}S_{5}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{9}F_{9}S_{7}S_{5}S_{4}S_{4}$, $F_{5}F_{5}S_{7}S_{2}S_{2}S_{5}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 13 $(\Delta B, \Delta L)$ = (1, -5) UV completions for topology 20 (see Fig.~\ref{fig:d=13_topologies}).} 
 \label{tab:T13Top20B1L-5}
 \end{center}


==> anc/Tables_dim13/Table_dim13_Top21_B1_L-5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {13} ^{ 21 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{1}$} {{$F_{3}F_{4}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{3}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{11}S_{5}V_{11}V_{1}V_{5}$, $F_{2}F_{3}S_{5}V_{11}V_{4}V_{1}$, $F_{3}F_{4}S_{5}S_{5}S_{4}V_{11}$, $F_{1}F_{3}S_{2}S_{5}S_{5}V_{11}$, $F_{3}F_{11}S_{9}S_{5}V_{1}V_{5}$, $F_{2}F_{3}S_{14}S_{5}V_{4}V_{1}$, $F_{4}F_{11}S_{4}V_{11}V_{3}V_{5}$, $F_{1}F_{2}S_{2}V_{11}V_{3}V_{4}$, $F_{3}F_{10}S_{9}S_{6}V_{3}V_{1}$, $F_{3}F_{10}S_{14}S_{6}V_{3}V_{1}$, $F_{4}F_{11}S_{9}S_{4}V_{3}V_{5}$, $F_{1}F_{2}S_{14}S_{2}V_{3}V_{4}$, $F_{4}F_{5}S_{7}S_{9}S_{3}S_{4}$, $F_{1}F_{5}S_{7}S_{14}S_{2}S_{3}$, $F_{3}F_{8}S_{9}V_{11}V_{1}V_{2}$, $F_{3}F_{8}S_{14}V_{11}V_{1}V_{2}$, $F_{3}F_{7}S_{7}S_{9}S_{5}S_{6}$, $F_{3}F_{7}S_{7}S_{14}S_{5}S_{6}$, $F_{3}F_{8}S_{9}V_{3}V_{1}V_{2}$, $F_{3}F_{8}S_{14}V_{3}V_{1}V_{2}$, $F_{3}F_{7}S_{9}S_{5}S_{6}V_{11}$, $F_{3}F_{7}S_{14}S_{5}S_{6}V_{11}$, $F_{4}F_{5}S_{9}S_{3}S_{4}V_{3}$, $F_{1}F_{5}S_{14}S_{2}S_{3}V_{3}$, $F_{3}F_{8}S_{9}S_{5}V_{1}V_{2}$, $F_{3}F_{8}S_{14}S_{5}V_{1}V_{2}$, $F_{4}F_{8}S_{4}V_{11}V_{11}V_{2}$, $F_{1}F_{8}S_{2}V_{11}V_{11}V_{2}$, $F_{3}F_{14}S_{9}S_{4}V_{11}V_{1}$, $F_{3}F_{6}S_{14}S_{2}V_{11}V_{1}$, $F_{11}F_{7}S_{6}V_{11}V_{11}V_{5}$, $F_{2}F_{7}S_{6}V_{11}V_{11}V_{4}$, $F_{4}F_{8}S_{4}V_{11}V_{3}V_{2}$, $F_{1}F_{8}S_{2}V_{11}V_{3}V_{2}$, $F_{3}F_{14}S_{5}S_{4}V_{11}V_{1}$, $F_{3}F_{6}S_{2}S_{5}V_{11}V_{1}$, $F_{11}F_{7}S_{9}S_{6}V_{11}V_{5}$, $F_{2}F_{7}S_{14}S_{6}V_{11}V_{4}$, $F_{4}F_{8}S_{5}S_{4}V_{11}V_{2}$, $F_{1}F_{8}S_{2}S_{5}V_{11}V_{2}$, $F_{4}F_{14}S_{7}S_{9}S_{4}S_{4}$, $F_{1}F_{6}S_{7}S_{14}S_{2}S_{2}$, $F_{10}F_{7}S_{7}S_{9}S_{6}S_{6}$, $F_{10}F_{7}S_{7}S_{14}S_{6}S_{6}$, $F_{4}F_{14}S_{7}S_{5}S_{4}S_{4}$, $F_{1}F_{6}S_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{4}S_{7}S_{16}S_{3}S_{5}$, $F_{1}F_{3}S_{7}S_{16}S_{3}S_{5}$, $F_{3}F_{11}S_{3}V_{11}V_{13}V_{5}$, $F_{2}F_{3}S_{3}V_{9}V_{11}V_{4}$, $F_{3}F_{4}S_{16}S_{3}S_{5}V_{11}$, $F_{1}F_{3}S_{16}S_{3}S_{5}V_{11}$, $F_{3}F_{11}S_{9}S_{3}V_{13}V_{5}$, $F_{2}F_{3}S_{14}S_{3}V_{9}V_{4}$, $F_{4}F_{5}S_{7}S_{16}S_{3}S_{5}$, $F_{1}F_{5}S_{7}S_{16}S_{3}S_{5}$, $F_{3}F_{8}S_{5}V_{11}V_{13}V_{2}$, $F_{3}F_{8}S_{5}V_{9}V_{11}V_{2}$, $F_{3}F_{7}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{8}S_{5}V_{13}V_{3}V_{2}$, $F_{3}F_{8}S_{5}V_{9}V_{3}V_{2}$, $F_{3}F_{7}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{7}S_{2}S_{5}S_{5}V_{11}$, $F_{4}F_{5}S_{16}S_{3}S_{5}V_{3}$, $F_{1}F_{5}S_{16}S_{3}S_{5}V_{3}$, $F_{3}F_{8}S_{5}S_{5}V_{13}V_{2}$, $F_{3}F_{8}S_{5}S_{5}V_{9}V_{2}$, $F_{4}F_{8}S_{16}V_{11}V_{3}V_{2}$, $F_{1}F_{8}S_{16}V_{11}V_{3}V_{2}$, $F_{3}F_{14}S_{9}S_{4}V_{13}V_{3}$, $F_{3}F_{6}S_{14}S_{2}V_{9}V_{3}$, $F_{11}F_{7}S_{4}V_{11}V_{3}V_{5}$, $F_{2}F_{7}S_{2}V_{11}V_{3}V_{4}$, $F_{4}F_{8}S_{16}V_{3}V_{3}V_{2}$, $F_{1}F_{8}S_{16}V_{3}V_{3}V_{2}$, $F_{3}F_{14}S_{5}S_{4}V_{13}V_{3}$, $F_{3}F_{6}S_{2}S_{5}V_{9}V_{3}$, $F_{11}F_{7}S_{9}S_{4}V_{3}V_{5}$, $F_{2}F_{7}S_{14}S_{2}V_{3}V_{4}$, $F_{4}F_{8}S_{16}S_{5}V_{3}V_{2}$, $F_{1}F_{8}S_{16}S_{5}V_{3}V_{2}$, $F_{5}F_{7}S_{7}S_{9}S_{3}S_{4}$, $F_{5}F_{7}S_{7}S_{14}S_{2}S_{3}$, $F_{3}F_{6}S_{9}V_{10}V_{13}V_{3}$, $F_{3}F_{6}S_{14}V_{9}V_{10}V_{3}$, $F_{5}F_{7}S_{9}S_{3}S_{4}V_{3}$, $F_{5}F_{7}S_{14}S_{2}S_{3}V_{3}$, $F_{3}F_{6}S_{9}S_{3}V_{10}V_{13}$, $F_{3}F_{6}S_{14}S_{3}V_{9}V_{10}$, $F_{7}F_{8}S_{4}V_{11}V_{11}V_{2}$, $F_{7}F_{8}S_{2}V_{11}V_{11}V_{2}$, $F_{4}F_{6}S_{16}V_{10}V_{11}V_{3}$, $F_{1}F_{6}S_{16}V_{10}V_{11}V_{3}$, $F_{3}F_{8}S_{16}S_{5}V_{11}V_{13}$, $F_{3}F_{8}S_{16}S_{5}V_{9}V_{11}$, $F_{7}F_{8}S_{4}V_{11}V_{3}V_{2}$, $F_{7}F_{8}S_{2}V_{11}V_{3}V_{2}$, $F_{3}F_{8}S_{16}S_{3}V_{11}V_{13}$, $F_{3}F_{8}S_{16}S_{3}V_{9}V_{11}$, $F_{7}F_{8}S_{5}S_{4}V_{11}V_{2}$, $F_{7}F_{8}S_{2}S_{5}V_{11}V_{2}$, $F_{4}F_{6}S_{16}S_{3}V_{10}V_{11}$, $F_{1}F_{6}S_{16}S_{3}V_{10}V_{11}$, $F_{7}F_{14}S_{7}S_{9}S_{4}S_{4}$, $F_{6}F_{7}S_{7}S_{14}S_{2}S_{2}$, $F_{4}F_{8}S_{7}S_{16}S_{16}S_{5}$, $F_{1}F_{8}S_{7}S_{16}S_{16}S_{5}$, $F_{7}F_{14}S_{7}S_{5}S_{4}S_{4}$, $F_{6}F_{7}S_{7}S_{2}S_{2}S_{5}$, $F_{4}F_{8}S_{7}S_{16}S_{16}S_{3}$, $F_{1}F_{8}S_{7}S_{16}S_{16}S_{3}$, $F_{4}F_{11}S_{3}V_{11}V_{13}V_{5}$, $F_{1}F_{2}S_{3}V_{9}V_{11}V_{4}$, $F_{3}F_{10}S_{16}S_{9}S_{3}S_{6}$, $F_{3}F_{10}S_{14}S_{16}S_{3}S_{6}$, $F_{4}F_{11}S_{9}S_{3}V_{13}V_{5}$, $F_{1}F_{2}S_{14}S_{3}V_{9}V_{4}$, $F_{4}F_{8}S_{5}V_{11}V_{13}V_{2}$, $F_{1}F_{8}S_{5}V_{9}V_{11}V_{2}$, $F_{3}F_{14}S_{16}S_{9}S_{5}S_{4}$, $F_{3}F_{6}S_{14}S_{16}S_{2}S_{5}$, $F_{11}F_{7}S_{5}V_{11}V_{1}V_{5}$, $F_{2}F_{7}S_{5}V_{11}V_{4}V_{1}$, $F_{4}F_{8}S_{5}V_{13}V_{3}V_{2}$, $F_{1}F_{8}S_{5}V_{9}V_{3}V_{2}$, $F_{3}F_{14}S_{16}S_{5}S_{5}S_{4}$, $F_{3}F_{6}S_{16}S_{2}S_{5}S_{5}$, $F_{11}F_{7}S_{9}S_{5}V_{1}V_{5}$, $F_{2}F_{7}S_{14}S_{5}V_{4}V_{1}$, $F_{4}F_{8}S_{5}S_{5}V_{13}V_{2}$, $F_{1}F_{8}S_{5}S_{5}V_{9}V_{2}$, $F_{4}F_{14}S_{9}S_{4}V_{13}V_{3}$, $F_{1}F_{6}S_{14}S_{2}V_{9}V_{3}$, $F_{10}F_{7}S_{9}S_{6}V_{3}V_{1}$, $F_{10}F_{7}S_{14}S_{6}V_{3}V_{1}$, $F_{4}F_{14}S_{5}S_{4}V_{13}V_{3}$, $F_{1}F_{6}S_{2}S_{5}V_{9}V_{3}$, $F_{7}F_{8}S_{9}V_{11}V_{1}V_{2}$, $F_{7}F_{8}S_{14}V_{11}V_{1}V_{2}$, $F_{4}F_{6}S_{9}V_{10}V_{13}V_{3}$, $F_{1}F_{6}S_{14}V_{9}V_{10}V_{3}$, $F_{3}F_{8}S_{16}S_{16}S_{9}S_{5}$, $F_{3}F_{8}S_{14}S_{16}S_{16}S_{5}$, $F_{7}F_{8}S_{9}V_{3}V_{1}V_{2}$, $F_{7}F_{8}S_{14}V_{3}V_{1}V_{2}$, $F_{3}F_{8}S_{16}S_{16}S_{9}S_{3}$, $F_{3}F_{8}S_{14}S_{16}S_{16}S_{3}$, $F_{7}F_{8}S_{9}S_{5}V_{1}V_{2}$, $F_{7}F_{8}S_{14}S_{5}V_{1}V_{2}$, $F_{4}F_{6}S_{9}S_{3}V_{10}V_{13}$, $F_{1}F_{6}S_{14}S_{3}V_{9}V_{10}$, $F_{7}F_{14}S_{9}S_{4}V_{11}V_{1}$, $F_{6}F_{7}S_{14}S_{2}V_{11}V_{1}$, $F_{4}F_{8}S_{16}S_{5}V_{11}V_{13}$, $F_{1}F_{8}S_{16}S_{5}V_{9}V_{11}$, $F_{7}F_{14}S_{5}S_{4}V_{11}V_{1}$, $F_{6}F_{7}S_{2}S_{5}V_{11}V_{1}$, $F_{4}F_{8}S_{16}S_{3}V_{11}V_{13}$, $F_{1}F_{8}S_{16}S_{3}V_{9}V_{11}$, $F_{3}F_{4}S_{7}S_{9}S_{3}S_{4}$, $F_{1}F_{3}S_{7}S_{14}S_{2}S_{3}$, $F_{3}F_{11}S_{3}V_{11}V_{12}V_{1}$, $F_{2}F_{3}S_{3}V_{11}V_{12}V_{1}$, $F_{3}F_{4}S_{9}S_{3}S_{4}V_{11}$, $F_{1}F_{3}S_{14}S_{2}S_{3}V_{11}$, $F_{3}F_{11}S_{9}S_{3}V_{12}V_{1}$, $F_{2}F_{3}S_{14}S_{3}V_{12}V_{1}$, $F_{4}F_{5}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{8}S_{5}V_{11}V_{1}V_{5}$, $F_{3}F_{8}S_{5}V_{11}V_{4}V_{1}$, $F_{3}F_{8}S_{5}V_{3}V_{1}V_{5}$, $F_{3}F_{8}S_{5}V_{3}V_{4}V_{1}$, $F_{4}F_{5}S_{5}S_{5}S_{4}V_{3}$, $F_{1}F_{5}S_{2}S_{5}S_{5}V_{3}$, $F_{3}F_{8}S_{5}S_{5}V_{1}V_{5}$, $F_{3}F_{8}S_{5}S_{5}V_{4}V_{1}$, $F_{4}F_{8}S_{4}V_{11}V_{3}V_{5}$, $F_{1}F_{8}S_{2}V_{11}V_{3}V_{4}$, $F_{3}F_{14}S_{9}S_{6}V_{3}V_{1}$, $F_{3}F_{6}S_{14}S_{6}V_{3}V_{1}$, $F_{11}F_{7}S_{6}V_{11}V_{12}V_{3}$, $F_{2}F_{7}S_{6}V_{11}V_{12}V_{3}$, $F_{4}F_{8}S_{4}V_{3}V_{3}V_{5}$, $F_{1}F_{8}S_{2}V_{3}V_{3}V_{4}$, $F_{3}F_{14}S_{5}S_{6}V_{3}V_{1}$, $F_{3}F_{6}S_{5}S_{6}V_{3}V_{1}$, $F_{11}F_{7}S_{9}S_{6}V_{12}V_{3}$, $F_{2}F_{7}S_{14}S_{6}V_{12}V_{3}$, $F_{4}F_{8}S_{5}S_{4}V_{3}V_{5}$, $F_{1}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{5}F_{7}S_{7}S_{9}S_{5}S_{6}$, $F_{5}F_{7}S_{7}S_{14}S_{5}S_{6}$, $F_{3}F_{6}S_{9}V_{3}V_{1}V_{2}$, $F_{3}F_{6}S_{14}V_{3}V_{1}V_{2}$, $F_{5}F_{7}S_{9}S_{5}S_{6}V_{3}$, $F_{5}F_{7}S_{14}S_{5}S_{6}V_{3}$, $F_{3}F_{6}S_{9}S_{3}V_{1}V_{2}$, $F_{3}F_{6}S_{14}S_{3}V_{1}V_{2}$, $F_{7}F_{8}S_{6}V_{11}V_{11}V_{5}$, $F_{7}F_{8}S_{6}V_{11}V_{11}V_{4}$, $F_{4}F_{6}S_{4}V_{11}V_{3}V_{2}$, $F_{1}F_{6}S_{2}V_{11}V_{3}V_{2}$, $F_{3}F_{8}S_{5}S_{4}V_{11}V_{1}$, $F_{3}F_{8}S_{2}S_{5}V_{11}V_{1}$, $F_{7}F_{8}S_{6}V_{11}V_{3}V_{5}$, $F_{7}F_{8}S_{6}V_{11}V_{3}V_{4}$, $F_{3}F_{8}S_{3}S_{4}V_{11}V_{1}$, $F_{3}F_{8}S_{2}S_{3}V_{11}V_{1}$, $F_{7}F_{8}S_{5}S_{6}V_{11}V_{5}$, $F_{7}F_{8}S_{5}S_{6}V_{11}V_{4}$, $F_{4}F_{6}S_{3}S_{4}V_{11}V_{2}$, $F_{1}F_{6}S_{2}S_{3}V_{11}V_{2}$, $F_{7}F_{14}S_{7}S_{9}S_{6}S_{6}$, $F_{6}F_{7}S_{7}S_{14}S_{6}S_{6}$, $F_{4}F_{8}S_{7}S_{5}S_{4}S_{4}$, $F_{1}F_{8}S_{7}S_{2}S_{2}S_{5}$, $F_{7}F_{14}S_{7}S_{5}S_{6}S_{6}$, $F_{6}F_{7}S_{7}S_{5}S_{6}S_{6}$, $F_{4}F_{8}S_{7}S_{3}S_{4}S_{4}$, $F_{1}F_{8}S_{7}S_{2}S_{2}S_{3}$, $F_{3}F_{8}S_{3}V_{11}V_{13}V_{5}$, $F_{3}F_{8}S_{3}V_{9}V_{11}V_{4}$, $F_{3}F_{7}S_{7}S_{9}S_{3}S_{4}$, $F_{3}F_{7}S_{7}S_{14}S_{2}S_{3}$, $F_{3}F_{8}S_{3}V_{13}V_{3}V_{5}$, $F_{3}F_{8}S_{3}V_{9}V_{3}V_{4}$, $F_{3}F_{7}S_{9}S_{3}S_{4}V_{11}$, $F_{3}F_{7}S_{14}S_{2}S_{3}V_{11}$, $F_{3}F_{8}S_{3}S_{5}V_{13}V_{5}$, $F_{3}F_{8}S_{3}S_{5}V_{9}V_{4}$, $F_{5}F_{7}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{6}S_{5}V_{13}V_{3}V_{2}$, $F_{3}F_{6}S_{5}V_{9}V_{3}V_{2}$, $F_{5}F_{7}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{7}S_{2}S_{5}S_{5}V_{3}$, $F_{3}F_{6}S_{3}S_{5}V_{13}V_{2}$, $F_{3}F_{6}S_{3}S_{5}V_{9}V_{2}$, $F_{7}F_{8}S_{4}V_{11}V_{3}V_{5}$, $F_{7}F_{8}S_{2}V_{11}V_{3}V_{4}$, $F_{4}F_{6}S_{16}V_{3}V_{3}V_{2}$, $F_{1}F_{6}S_{16}V_{3}V_{3}V_{2}$, $F_{3}F_{8}S_{5}S_{4}V_{13}V_{3}$, $F_{3}F_{8}S_{2}S_{5}V_{9}V_{3}$, $F_{7}F_{8}S_{4}V_{3}V_{3}V_{5}$, $F_{7}F_{8}S_{2}V_{3}V_{3}V_{4}$, $F_{3}F_{8}S_{3}S_{4}V_{13}V_{3}$, $F_{3}F_{8}S_{2}S_{3}V_{9}V_{3}$, $F_{7}F_{8}S_{5}S_{4}V_{3}V_{5}$, $F_{7}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{4}F_{6}S_{16}S_{3}V_{3}V_{2}$, $F_{1}F_{6}S_{16}S_{3}V_{3}V_{2}$, $F_{6}F_{7}S_{4}V_{11}V_{3}V_{2}$, $F_{6}F_{7}S_{2}V_{11}V_{3}V_{2}$, $F_{2}F_{3}S_{16}S_{3}V_{11}V_{13}$, $F_{2}F_{3}S_{16}S_{3}V_{9}V_{11}$, $F_{6}F_{7}S_{3}S_{4}V_{11}V_{2}$, $F_{6}F_{7}S_{2}S_{3}V_{11}V_{2}$, $F_{7}F_{8}S_{7}S_{5}S_{4}S_{4}$, $F_{7}F_{8}S_{7}S_{2}S_{2}S_{5}$, $F_{2}F_{4}S_{7}S_{16}S_{16}S_{3}$, $F_{1}F_{2}S_{7}S_{16}S_{16}S_{3}$, $F_{7}F_{8}S_{7}S_{3}S_{4}S_{4}$, $F_{7}F_{8}S_{7}S_{2}S_{2}S_{3}$, $F_{4}F_{8}S_{3}V_{11}V_{13}V_{5}$, $F_{1}F_{8}S_{3}V_{9}V_{11}V_{4}$, $F_{3}F_{14}S_{16}S_{9}S_{3}S_{6}$, $F_{3}F_{6}S_{14}S_{16}S_{3}S_{6}$, $F_{11}F_{7}S_{3}V_{11}V_{12}V_{1}$, $F_{2}F_{7}S_{3}V_{11}V_{12}V_{1}$, $F_{4}F_{8}S_{3}V_{13}V_{3}V_{5}$, $F_{1}F_{8}S_{3}V_{9}V_{3}V_{4}$, $F_{3}F_{14}S_{16}S_{3}S_{5}S_{6}$, $F_{3}F_{6}S_{16}S_{3}S_{5}S_{6}$, $F_{11}F_{7}S_{9}S_{3}V_{12}V_{1}$, $F_{2}F_{7}S_{14}S_{3}V_{12}V_{1}$, $F_{4}F_{8}S_{3}S_{5}V_{13}V_{5}$, $F_{1}F_{8}S_{3}S_{5}V_{9}V_{4}$, $F_{7}F_{8}S_{5}V_{11}V_{1}V_{5}$, $F_{7}F_{8}S_{5}V_{11}V_{4}V_{1}$, $F_{4}F_{6}S_{5}V_{13}V_{3}V_{2}$, $F_{1}F_{6}S_{5}V_{9}V_{3}V_{2}$, $F_{3}F_{8}S_{16}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{16}S_{2}S_{5}S_{5}$, $F_{7}F_{8}S_{5}V_{3}V_{1}V_{5}$, $F_{7}F_{8}S_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{8}S_{16}S_{3}S_{5}S_{4}$, $F_{3}F_{8}S_{16}S_{2}S_{3}S_{5}$, $F_{7}F_{8}S_{5}S_{5}V_{1}V_{5}$, $F_{7}F_{8}S_{5}S_{5}V_{4}V_{1}$, $F_{4}F_{6}S_{3}S_{5}V_{13}V_{2}$, $F_{1}F_{6}S_{3}S_{5}V_{9}V_{2}$, $F_{7}F_{14}S_{9}S_{6}V_{3}V_{1}$, $F_{6}F_{7}S_{14}S_{6}V_{3}V_{1}$, $F_{4}F_{8}S_{5}S_{4}V_{13}V_{3}$, $F_{1}F_{8}S_{2}S_{5}V_{9}V_{3}$, $F_{7}F_{14}S_{5}S_{6}V_{3}V_{1}$, $F_{6}F_{7}S_{5}S_{6}V_{3}V_{1}$, $F_{4}F_{8}S_{3}S_{4}V_{13}V_{3}$, $F_{1}F_{8}S_{2}S_{3}V_{9}V_{3}$, $F_{6}F_{7}S_{9}V_{3}V_{1}V_{2}$, $F_{6}F_{7}S_{14}V_{3}V_{1}V_{2}$, $F_{2}F_{3}S_{16}S_{16}S_{9}S_{3}$, $F_{2}F_{3}S_{14}S_{16}S_{16}S_{3}$, $F_{6}F_{7}S_{9}S_{3}V_{1}V_{2}$, $F_{6}F_{7}S_{14}S_{3}V_{1}V_{2}$, $F_{7}F_{8}S_{5}S_{4}V_{11}V_{1}$, $F_{7}F_{8}S_{2}S_{5}V_{11}V_{1}$, $F_{2}F_{4}S_{16}S_{3}V_{11}V_{13}$, $F_{1}F_{2}S_{16}S_{3}V_{9}V_{11}$, $F_{7}F_{8}S_{3}S_{4}V_{11}V_{1}$, $F_{7}F_{8}S_{2}S_{3}V_{11}V_{1}$, $F_{4}F_{11}S_{9}S_{3}S_{4}V_{11}$, $F_{1}F_{2}S_{14}S_{2}S_{3}V_{11}$, $F_{3}F_{10}S_{9}S_{3}V_{12}V_{1}$, $F_{3}F_{10}S_{14}S_{3}V_{12}V_{1}$, $F_{4}F_{11}S_{9}S_{9}S_{3}S_{4}$, $F_{1}F_{2}S_{14}S_{14}S_{2}S_{3}$, $F_{4}F_{8}S_{5}S_{5}S_{4}V_{11}$, $F_{1}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{3}F_{14}S_{9}S_{5}V_{1}V_{5}$, $F_{3}F_{6}S_{14}S_{5}V_{4}V_{1}$, $F_{11}F_{7}S_{9}S_{5}S_{6}V_{11}$, $F_{2}F_{7}S_{14}S_{5}S_{6}V_{11}$, $F_{4}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{1}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{3}F_{14}S_{5}S_{5}V_{1}V_{5}$, $F_{3}F_{6}S_{5}S_{5}V_{4}V_{1}$, $F_{11}F_{7}S_{9}S_{9}S_{5}S_{6}$, $F_{2}F_{7}S_{14}S_{14}S_{5}S_{6}$, $F_{4}F_{8}S_{5}S_{5}S_{5}S_{4}$, $F_{1}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{4}F_{14}S_{9}S_{4}V_{3}V_{5}$, $F_{1}F_{6}S_{14}S_{2}V_{3}V_{4}$, $F_{10}F_{7}S_{9}S_{6}V_{12}V_{3}$, $F_{10}F_{7}S_{14}S_{6}V_{12}V_{3}$, $F_{4}F_{14}S_{5}S_{4}V_{3}V_{5}$, $F_{1}F_{6}S_{2}S_{5}V_{3}V_{4}$, $F_{7}F_{8}S_{9}S_{5}S_{6}V_{11}$, $F_{7}F_{8}S_{14}S_{5}S_{6}V_{11}$, $F_{4}F_{6}S_{9}S_{3}S_{4}V_{3}$, $F_{1}F_{6}S_{14}S_{2}S_{3}V_{3}$, $F_{7}F_{8}S_{9}S_{5}S_{6}V_{3}$, $F_{7}F_{8}S_{14}S_{5}S_{6}V_{3}$, $F_{3}F_{8}S_{9}S_{3}V_{1}V_{2}$, $F_{3}F_{8}S_{14}S_{3}V_{1}V_{2}$, $F_{7}F_{8}S_{9}S_{5}S_{5}S_{6}$, $F_{7}F_{8}S_{14}S_{5}S_{5}S_{6}$, $F_{4}F_{6}S_{9}S_{3}S_{3}S_{4}$, $F_{1}F_{6}S_{14}S_{2}S_{3}S_{3}$, $F_{7}F_{14}S_{9}S_{6}V_{11}V_{5}$, $F_{6}F_{7}S_{14}S_{6}V_{11}V_{4}$, $F_{7}F_{14}S_{5}S_{6}V_{11}V_{5}$, $F_{6}F_{7}S_{5}S_{6}V_{11}V_{4}$, $F_{4}F_{8}S_{3}S_{4}V_{11}V_{2}$, $F_{1}F_{8}S_{2}S_{3}V_{11}V_{2}$, $F_{4}F_{8}S_{16}S_{3}S_{5}V_{11}$, $F_{1}F_{8}S_{16}S_{3}S_{5}V_{11}$, $F_{3}F_{14}S_{9}S_{3}V_{13}V_{5}$, $F_{3}F_{6}S_{14}S_{3}V_{9}V_{4}$, $F_{11}F_{7}S_{9}S_{3}S_{4}V_{11}$, $F_{2}F_{7}S_{14}S_{2}S_{3}V_{11}$, $F_{4}F_{8}S_{16}S_{3}S_{5}V_{3}$, $F_{1}F_{8}S_{16}S_{3}S_{5}V_{3}$, $F_{3}F_{14}S_{3}S_{5}V_{13}V_{5}$, $F_{3}F_{6}S_{3}S_{5}V_{9}V_{4}$, $F_{11}F_{7}S_{9}S_{9}S_{3}S_{4}$, $F_{2}F_{7}S_{14}S_{14}S_{2}S_{3}$, $F_{4}F_{8}S_{16}S_{3}S_{5}S_{5}$, $F_{1}F_{8}S_{16}S_{3}S_{5}S_{5}$, $F_{7}F_{8}S_{5}S_{5}S_{4}V_{11}$, $F_{7}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{4}F_{6}S_{16}S_{3}S_{5}V_{3}$, $F_{1}F_{6}S_{16}S_{3}S_{5}V_{3}$, $F_{7}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{7}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{3}F_{8}S_{3}S_{5}V_{13}V_{2}$, $F_{3}F_{8}S_{3}S_{5}V_{9}V_{2}$, $F_{7}F_{8}S_{5}S_{5}S_{5}S_{4}$, $F_{7}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{4}F_{6}S_{16}S_{3}S_{3}S_{5}$, $F_{1}F_{6}S_{16}S_{3}S_{3}S_{5}$, $F_{7}F_{14}S_{9}S_{4}V_{3}V_{5}$, $F_{6}F_{7}S_{14}S_{2}V_{3}V_{4}$, $F_{7}F_{14}S_{5}S_{4}V_{3}V_{5}$, $F_{6}F_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{4}F_{8}S_{16}S_{3}V_{3}V_{2}$, $F_{1}F_{8}S_{16}S_{3}V_{3}V_{2}$, $F_{6}F_{7}S_{9}S_{3}S_{4}V_{3}$, $F_{6}F_{7}S_{14}S_{2}S_{3}V_{3}$, $F_{2}F_{3}S_{9}S_{3}V_{10}V_{13}$, $F_{2}F_{3}S_{14}S_{3}V_{9}V_{10}$, $F_{6}F_{7}S_{9}S_{3}S_{3}S_{4}$, $F_{6}F_{7}S_{14}S_{2}S_{3}S_{3}$, $F_{2}F_{4}S_{16}S_{3}V_{10}V_{11}$, $F_{1}F_{2}S_{16}S_{3}V_{10}V_{11}$, $F_{7}F_{8}S_{3}S_{4}V_{11}V_{2}$, $F_{7}F_{8}S_{2}S_{3}V_{11}V_{2}$, $F_{4}F_{14}S_{9}S_{3}V_{13}V_{5}$, $F_{1}F_{6}S_{14}S_{3}V_{9}V_{4}$, $F_{10}F_{7}S_{9}S_{3}V_{12}V_{1}$, $F_{10}F_{7}S_{14}S_{3}V_{12}V_{1}$, $F_{4}F_{14}S_{3}S_{5}V_{13}V_{5}$, $F_{1}F_{6}S_{3}S_{5}V_{9}V_{4}$, $F_{7}F_{14}S_{9}S_{5}V_{1}V_{5}$, $F_{6}F_{7}S_{14}S_{5}V_{4}V_{1}$, $F_{7}F_{14}S_{5}S_{5}V_{1}V_{5}$, $F_{6}F_{7}S_{5}S_{5}V_{4}V_{1}$, $F_{4}F_{8}S_{3}S_{5}V_{13}V_{2}$, $F_{1}F_{8}S_{3}S_{5}V_{9}V_{2}$, $F_{2}F_{4}S_{9}S_{3}V_{10}V_{13}$, $F_{1}F_{2}S_{14}S_{3}V_{9}V_{10}$, $F_{7}F_{8}S_{9}S_{3}V_{1}V_{2}$, $F_{7}F_{8}S_{14}S_{3}V_{1}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{2}$} {{$F_{3}F_{3}S_{7}S_{5}V_{4}V_{1}$, $F_{1}F_{1}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{3}S_{5}V_{11}V_{4}V_{1}$, $F_{2}F_{3}S_{7}S_{5}V_{4}V_{1}$, $F_{1}F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{2}F_{3}S_{14}S_{5}V_{4}V_{1}$, $F_{1}F_{2}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{10}S_{6}V_{11}V_{3}V_{1}$, $F_{3}F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{10}S_{14}S_{6}V_{3}V_{1}$, $F_{3}F_{3}S_{5}V_{11}V_{3}V_{2}$, $F_{1}F_{2}S_{14}S_{2}V_{3}V_{4}$, $F_{3}F_{10}S_{6}V_{12}V_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{3}V_{12}V_{1}$, $F_{1}F_{7}S_{7}S_{6}V_{12}V_{3}$, $F_{3}F_{5}S_{3}V_{12}V_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{14}S_{2}S_{3}$, $F_{3}F_{8}S_{14}V_{11}V_{1}V_{2}$, $F_{3}F_{7}S_{7}S_{14}S_{5}S_{6}$, $F_{3}F_{8}S_{14}V_{3}V_{1}V_{2}$, $F_{3}F_{7}S_{14}S_{5}S_{6}V_{11}$, $F_{1}F_{5}S_{14}S_{2}S_{3}V_{3}$, $F_{3}F_{8}S_{14}S_{5}V_{1}V_{2}$, $F_{3}F_{5}S_{7}S_{3}V_{11}V_{2}$, $F_{3}F_{6}S_{14}S_{2}V_{11}V_{1}$, $F_{2}F_{7}S_{7}S_{6}V_{11}V_{4}$, $F_{3}F_{6}S_{2}V_{11}V_{3}V_{1}$, $F_{2}F_{7}S_{14}S_{6}V_{11}V_{4}$, $F_{3}F_{5}S_{3}V_{11}V_{3}V_{2}$, $F_{3}F_{6}S_{2}V_{11}V_{4}V_{1}$, $F_{3}F_{8}S_{7}V_{11}V_{2}V_{2}$, $F_{1}F_{6}S_{7}S_{14}S_{2}S_{2}$, $F_{3}F_{13}S_{7}V_{12}V_{1}V_{1}$, $F_{10}F_{7}S_{7}S_{6}S_{6}V_{11}$, $F_{1}F_{6}S_{7}S_{2}S_{2}V_{3}$, $F_{3}F_{13}S_{7}S_{5}V_{1}V_{1}$, $F_{10}F_{7}S_{7}S_{14}S_{6}S_{6}$, $F_{3}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{3}F_{13}S_{7}V_{4}V_{1}V_{1}$, $F_{10}F_{7}S_{7}S_{6}S_{6}V_{12}$, $F_{3}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{1}F_{6}S_{7}S_{2}S_{2}V_{4}$, $F_{3}F_{3}S_{7}S_{16}S_{3}S_{5}$, $F_{1}F_{1}S_{7}S_{3}V_{10}V_{3}$, $F_{3}F_{3}S_{16}S_{3}S_{5}V_{11}$, $F_{3}F_{5}S_{7}S_{16}S_{3}S_{5}$, $F_{1}F_{7}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{5}S_{16}S_{3}S_{5}V_{3}$, $F_{1}F_{5}S_{7}S_{3}V_{10}V_{3}$, $F_{3}F_{8}S_{16}V_{11}V_{3}V_{2}$, $F_{3}F_{7}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{8}S_{16}V_{3}V_{3}V_{2}$, $F_{3}F_{7}S_{5}V_{11}V_{3}V_{2}$, $F_{1}F_{5}S_{3}V_{10}V_{3}V_{3}$, $F_{3}F_{8}S_{16}S_{5}V_{3}V_{2}$, $F_{5}F_{7}S_{7}S_{3}V_{11}V_{2}$, $F_{3}F_{6}S_{16}V_{10}V_{11}V_{3}$, $F_{5}F_{7}S_{3}V_{11}V_{3}V_{2}$, $F_{3}F_{6}S_{16}S_{3}V_{10}V_{11}$, $F_{7}F_{8}S_{7}V_{11}V_{2}V_{2}$, $F_{1}F_{6}S_{7}V_{10}V_{10}V_{3}$, $F_{3}F_{8}S_{7}S_{16}S_{16}S_{5}$, $F_{7}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{16}S_{3}$, $F_{7}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{1}F_{6}S_{7}S_{3}V_{10}V_{10}$, $F_{2}F_{3}S_{7}S_{3}V_{9}V_{4}$, $F_{1}F_{3}S_{7}S_{3}V_{10}V_{3}$, $F_{2}F_{3}S_{14}S_{3}V_{9}V_{4}$, $F_{3}F_{5}S_{7}S_{3}V_{9}V_{4}$, $F_{1}F_{7}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{5}S_{3}V_{9}V_{3}V_{4}$, $F_{3}F_{5}S_{7}S_{3}V_{10}V_{3}$, $F_{3}F_{6}S_{14}S_{2}V_{9}V_{3}$, $F_{2}F_{7}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{6}S_{2}V_{9}V_{3}V_{3}$, $F_{2}F_{7}S_{14}S_{2}V_{3}V_{4}$, $F_{3}F_{5}S_{3}V_{10}V_{3}V_{3}$, $F_{3}F_{6}S_{2}V_{9}V_{3}V_{4}$, $F_{5}F_{7}S_{7}S_{14}S_{2}S_{3}$, $F_{3}F_{6}S_{14}V_{9}V_{10}V_{3}$, $F_{5}F_{7}S_{14}S_{2}S_{3}V_{3}$, $F_{3}F_{6}S_{14}S_{3}V_{9}V_{10}$, $F_{6}F_{7}S_{7}S_{14}S_{2}S_{2}$, $F_{3}F_{6}S_{7}V_{10}V_{10}V_{3}$, $F_{3}F_{5}S_{7}V_{9}V_{9}V_{4}$, $F_{6}F_{7}S_{7}S_{2}S_{2}V_{3}$, $F_{3}F_{5}S_{7}S_{3}V_{9}V_{9}$, $F_{6}F_{7}S_{7}S_{2}S_{2}V_{4}$, $F_{3}F_{6}S_{7}S_{3}V_{10}V_{10}$, $F_{1}F_{2}S_{7}S_{3}V_{9}V_{4}$, $F_{3}F_{10}S_{16}S_{3}S_{6}V_{11}$, $F_{3}F_{10}S_{14}S_{16}S_{3}S_{6}$, $F_{1}F_{2}S_{14}S_{3}V_{9}V_{4}$, $F_{3}F_{10}S_{16}S_{3}S_{6}V_{12}$, $F_{1}F_{5}S_{7}S_{3}V_{9}V_{4}$, $F_{3}F_{8}S_{16}V_{11}V_{4}V_{2}$, $F_{3}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{8}S_{16}V_{3}V_{4}V_{2}$, $F_{3}F_{7}S_{5}V_{11}V_{4}V_{1}$, $F_{1}F_{5}S_{3}V_{9}V_{3}V_{4}$, $F_{3}F_{8}S_{16}S_{5}V_{4}V_{2}$, $F_{3}F_{6}S_{14}S_{16}S_{2}S_{5}$, $F_{2}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{6}S_{16}S_{2}S_{5}V_{3}$, $F_{2}F_{7}S_{14}S_{5}V_{4}V_{1}$, $F_{3}F_{6}S_{16}S_{2}S_{5}V_{4}$, $F_{1}F_{6}S_{14}S_{2}V_{9}V_{3}$, $F_{3}F_{13}S_{16}V_{12}V_{3}V_{1}$, $F_{10}F_{7}S_{6}V_{11}V_{3}V_{1}$, $F_{1}F_{6}S_{2}V_{9}V_{3}V_{3}$, $F_{3}F_{13}S_{16}S_{5}V_{3}V_{1}$, $F_{10}F_{7}S_{14}S_{6}V_{3}V_{1}$, $F_{3}F_{13}S_{16}V_{3}V_{4}V_{1}$, $F_{10}F_{7}S_{6}V_{12}V_{3}V_{1}$, $F_{1}F_{6}S_{2}V_{9}V_{3}V_{4}$, $F_{5}F_{7}S_{7}S_{3}V_{12}V_{1}$, $F_{3}F_{6}S_{16}V_{10}V_{12}V_{3}$, $F_{5}F_{7}S_{3}V_{12}V_{3}V_{1}$, $F_{3}F_{6}S_{16}S_{3}V_{10}V_{12}$, $F_{7}F_{8}S_{14}V_{11}V_{1}V_{2}$, $F_{1}F_{6}S_{14}V_{9}V_{10}V_{3}$, $F_{3}F_{8}S_{14}S_{16}S_{16}S_{5}$, $F_{7}F_{8}S_{14}V_{3}V_{1}V_{2}$, $F_{3}F_{8}S_{14}S_{16}S_{16}S_{3}$, $F_{7}F_{8}S_{14}S_{5}V_{1}V_{2}$, $F_{1}F_{6}S_{14}S_{3}V_{9}V_{10}$, $F_{6}F_{7}S_{14}S_{2}V_{11}V_{1}$, $F_{3}F_{5}S_{16}V_{9}V_{11}V_{4}$, $F_{6}F_{7}S_{2}V_{11}V_{3}V_{1}$, $F_{3}F_{5}S_{16}S_{3}V_{9}V_{11}$, $F_{6}F_{7}S_{2}V_{11}V_{4}V_{1}$, $F_{7}F_{13}S_{7}V_{12}V_{1}V_{1}$, $F_{1}F_{5}S_{7}V_{9}V_{9}V_{4}$, $F_{7}F_{13}S_{7}S_{5}V_{1}V_{1}$, $F_{1}F_{5}S_{7}S_{3}V_{9}V_{9}$, $F_{7}F_{13}S_{7}V_{4}V_{1}V_{1}$, $F_{3}F_{3}S_{7}S_{3}V_{12}V_{1}$, $F_{1}F_{1}S_{7}S_{14}S_{2}S_{3}$, $F_{3}F_{3}S_{3}V_{11}V_{12}V_{1}$, $F_{3}F_{5}S_{7}S_{5}V_{4}V_{1}$, $F_{1}F_{7}S_{7}S_{14}S_{5}S_{6}$, $F_{3}F_{5}S_{5}V_{3}V_{4}V_{1}$, $F_{1}F_{5}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{8}S_{6}V_{11}V_{3}V_{1}$, $F_{3}F_{7}S_{7}S_{6}V_{12}V_{3}$, $F_{3}F_{8}S_{6}V_{3}V_{3}V_{1}$, $F_{3}F_{7}S_{6}V_{11}V_{12}V_{3}$, $F_{1}F_{5}S_{2}V_{3}V_{3}V_{4}$, $F_{3}F_{8}S_{5}S_{6}V_{3}V_{1}$, $F_{5}F_{7}S_{7}S_{6}V_{11}V_{4}$, $F_{5}F_{7}S_{6}V_{11}V_{3}V_{4}$, $F_{3}F_{6}S_{2}S_{3}V_{11}V_{1}$, $F_{7}F_{8}S_{7}S_{6}S_{6}V_{11}$, $F_{3}F_{8}S_{7}S_{5}V_{1}V_{1}$, $F_{7}F_{8}S_{7}S_{6}S_{6}V_{3}$, $F_{3}F_{8}S_{7}S_{3}V_{1}V_{1}$, $F_{7}F_{8}S_{7}S_{5}S_{6}S_{6}$, $F_{1}F_{6}S_{7}S_{2}S_{2}S_{3}$, $F_{1}F_{7}S_{7}S_{14}S_{2}S_{3}$, $F_{5}F_{7}S_{7}S_{2}V_{3}V_{4}$, $F_{5}F_{7}S_{2}V_{3}V_{3}V_{4}$, $F_{3}F_{6}S_{2}S_{3}V_{9}V_{3}$, $F_{2}F_{3}S_{7}S_{3}V_{9}V_{9}$, $F_{6}F_{7}S_{7}S_{2}S_{2}S_{3}$, $F_{3}F_{8}S_{16}S_{3}S_{6}V_{11}$, $F_{3}F_{7}S_{7}S_{3}V_{12}V_{1}$, $F_{3}F_{8}S_{16}S_{3}S_{6}V_{3}$, $F_{3}F_{7}S_{3}V_{11}V_{12}V_{1}$, $F_{3}F_{8}S_{16}S_{3}S_{5}S_{6}$, $F_{5}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{5}F_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{6}S_{16}S_{2}S_{3}S_{5}$, $F_{7}F_{8}S_{6}V_{11}V_{3}V_{1}$, $F_{3}F_{8}S_{16}S_{5}V_{3}V_{1}$, $F_{7}F_{8}S_{6}V_{3}V_{3}V_{1}$, $F_{3}F_{8}S_{16}S_{3}V_{3}V_{1}$, $F_{7}F_{8}S_{5}S_{6}V_{3}V_{1}$, $F_{1}F_{6}S_{2}S_{3}V_{9}V_{3}$, $F_{2}F_{3}S_{16}S_{3}V_{9}V_{11}$, $F_{6}F_{7}S_{2}S_{3}V_{11}V_{1}$, $F_{7}F_{8}S_{7}S_{5}V_{1}V_{1}$, $F_{1}F_{2}S_{7}S_{3}V_{9}V_{9}$, $F_{7}F_{8}S_{7}S_{3}V_{1}V_{1}$, $F_{2}F_{3}S_{7}S_{3}V_{12}V_{1}$, $F_{1}F_{3}S_{7}S_{3}V_{11}V_{2}$, $F_{2}F_{3}S_{14}S_{3}V_{12}V_{1}$, $F_{1}F_{7}S_{7}S_{6}V_{11}V_{4}$, $F_{3}F_{5}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{6}S_{14}S_{6}V_{3}V_{1}$, $F_{2}F_{7}S_{7}S_{6}V_{12}V_{3}$, $F_{3}F_{6}S_{6}V_{3}V_{3}V_{1}$, $F_{2}F_{7}S_{14}S_{6}V_{12}V_{3}$, $F_{3}F_{5}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{6}S_{6}V_{3}V_{4}V_{1}$, $F_{5}F_{7}S_{7}S_{14}S_{5}S_{6}$, $F_{3}F_{6}S_{14}V_{3}V_{1}V_{2}$, $F_{5}F_{7}S_{14}S_{5}S_{6}V_{3}$, $F_{3}F_{6}S_{14}S_{3}V_{1}V_{2}$, $F_{6}F_{7}S_{7}S_{14}S_{6}S_{6}$, $F_{3}F_{6}S_{7}V_{3}V_{2}V_{2}$, $F_{3}F_{5}S_{7}V_{4}V_{1}V_{1}$, $F_{6}F_{7}S_{7}S_{6}S_{6}V_{3}$, $F_{3}F_{5}S_{7}S_{3}V_{1}V_{1}$, $F_{6}F_{7}S_{7}S_{6}S_{6}V_{4}$, $F_{3}F_{6}S_{7}S_{3}V_{2}V_{2}$, $F_{1}F_{7}S_{7}S_{3}V_{11}V_{2}$, $F_{5}F_{7}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{6}S_{16}V_{3}V_{3}V_{2}$, $F_{5}F_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{6}S_{16}S_{3}V_{3}V_{2}$, $F_{6}F_{7}S_{7}V_{3}V_{2}V_{2}$, $F_{2}F_{3}S_{7}S_{16}S_{16}S_{3}$, $F_{6}F_{7}S_{7}S_{3}V_{2}V_{2}$, $F_{3}F_{6}S_{14}S_{16}S_{3}S_{6}$, $F_{2}F_{7}S_{7}S_{3}V_{12}V_{1}$, $F_{3}F_{6}S_{16}S_{3}S_{6}V_{3}$, $F_{2}F_{7}S_{14}S_{3}V_{12}V_{1}$, $F_{3}F_{6}S_{16}S_{3}S_{6}V_{4}$, $F_{3}F_{6}S_{16}V_{3}V_{4}V_{2}$, $F_{3}F_{6}S_{16}S_{3}V_{4}V_{2}$, $F_{6}F_{7}S_{14}S_{6}V_{3}V_{1}$, $F_{3}F_{5}S_{16}V_{3}V_{4}V_{1}$, $F_{6}F_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{3}F_{5}S_{16}S_{3}V_{3}V_{1}$, $F_{6}F_{7}S_{6}V_{3}V_{4}V_{1}$, $F_{6}F_{7}S_{14}V_{3}V_{1}V_{2}$, $F_{2}F_{3}S_{14}S_{16}S_{16}S_{3}$, $F_{6}F_{7}S_{14}S_{3}V_{1}V_{2}$, $F_{5}F_{7}S_{7}V_{4}V_{1}V_{1}$, $F_{5}F_{7}S_{7}S_{3}V_{1}V_{1}$, $F_{1}F_{2}S_{7}S_{14}S_{2}S_{3}$, $F_{3}F_{10}S_{3}V_{11}V_{12}V_{1}$, $F_{3}F_{3}S_{7}S_{3}V_{11}V_{2}$, $F_{3}F_{10}S_{14}S_{3}V_{12}V_{1}$, $F_{3}F_{3}S_{3}V_{11}V_{11}V_{2}$, $F_{1}F_{2}S_{14}S_{14}S_{2}S_{3}$, $F_{3}F_{10}S_{3}V_{12}V_{12}V_{1}$, $F_{3}F_{8}S_{5}V_{11}V_{4}V_{1}$, $F_{3}F_{7}S_{7}S_{6}V_{11}V_{4}$, $F_{3}F_{8}S_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{7}S_{6}V_{11}V_{11}V_{4}$, $F_{3}F_{8}S_{5}S_{5}V_{4}V_{1}$, $F_{3}F_{6}S_{14}S_{5}V_{4}V_{1}$, $F_{2}F_{7}S_{7}S_{14}S_{5}S_{6}$, $F_{3}F_{6}S_{5}V_{3}V_{4}V_{1}$, $F_{2}F_{7}S_{14}S_{14}S_{5}S_{6}$, $F_{3}F_{6}S_{5}V_{4}V_{4}V_{1}$, $F_{3}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{1}F_{6}S_{14}S_{2}V_{3}V_{4}$, $F_{3}F_{13}S_{6}V_{12}V_{3}V_{1}$, $F_{10}F_{7}S_{6}V_{11}V_{12}V_{3}$, $F_{1}F_{6}S_{2}V_{3}V_{3}V_{4}$, $F_{3}F_{13}S_{5}S_{6}V_{3}V_{1}$, $F_{10}F_{7}S_{14}S_{6}V_{12}V_{3}$, $F_{3}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{13}S_{6}V_{3}V_{4}V_{1}$, $F_{10}F_{7}S_{6}V_{12}V_{12}V_{3}$, $F_{3}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{1}F_{6}S_{2}V_{3}V_{4}V_{4}$, $F_{5}F_{7}S_{7}S_{6}V_{12}V_{3}$, $F_{3}F_{6}S_{3}V_{12}V_{3}V_{1}$, $F_{5}F_{7}S_{6}V_{12}V_{3}V_{3}$, $F_{3}F_{6}S_{3}S_{3}V_{12}V_{1}$, $F_{7}F_{8}S_{14}S_{5}S_{6}V_{11}$, $F_{1}F_{6}S_{14}S_{2}S_{3}V_{3}$, $F_{7}F_{8}S_{14}S_{5}S_{6}V_{3}$, $F_{3}F_{8}S_{14}S_{3}V_{1}V_{2}$, $F_{7}F_{8}S_{14}S_{5}S_{5}S_{6}$, $F_{1}F_{6}S_{14}S_{2}S_{3}S_{3}$, $F_{6}F_{7}S_{14}S_{6}V_{11}V_{4}$, $F_{3}F_{6}S_{3}V_{11}V_{3}V_{2}$, $F_{3}F_{5}S_{2}V_{11}V_{4}V_{1}$, $F_{6}F_{7}S_{6}V_{11}V_{3}V_{4}$, $F_{3}F_{5}S_{2}S_{3}V_{11}V_{1}$, $F_{6}F_{7}S_{6}V_{11}V_{4}V_{4}$, $F_{3}F_{6}S_{3}S_{3}V_{11}V_{2}$, $F_{7}F_{13}S_{7}S_{6}S_{6}V_{12}$, $F_{1}F_{5}S_{7}S_{2}S_{2}V_{4}$, $F_{7}F_{13}S_{7}S_{5}S_{6}S_{6}$, $F_{1}F_{5}S_{7}S_{2}S_{2}S_{3}$, $F_{7}F_{13}S_{7}S_{6}S_{6}V_{4}$, $F_{3}F_{8}S_{7}S_{3}V_{2}V_{2}$, $F_{3}F_{8}S_{16}S_{3}S_{5}V_{11}$, $F_{3}F_{7}S_{7}S_{3}V_{11}V_{2}$, $F_{3}F_{8}S_{16}S_{3}S_{5}V_{3}$, $F_{3}F_{7}S_{3}V_{11}V_{11}V_{2}$, $F_{3}F_{8}S_{16}S_{3}S_{5}S_{5}$, $F_{3}F_{6}S_{16}S_{3}S_{5}V_{3}$, $F_{3}F_{6}S_{16}S_{3}S_{3}S_{5}$, $F_{7}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{1}F_{6}S_{3}V_{10}V_{3}V_{3}$, $F_{7}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{8}S_{16}S_{3}V_{3}V_{2}$, $F_{7}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{1}F_{6}S_{3}S_{3}V_{10}V_{3}$, $F_{6}F_{7}S_{3}V_{11}V_{3}V_{2}$, $F_{2}F_{3}S_{16}S_{3}V_{10}V_{11}$, $F_{6}F_{7}S_{3}S_{3}V_{11}V_{2}$, $F_{1}F_{2}S_{7}S_{3}V_{10}V_{10}$, $F_{7}F_{8}S_{7}S_{3}V_{2}V_{2}$, $F_{3}F_{6}S_{14}S_{3}V_{9}V_{4}$, $F_{2}F_{7}S_{7}S_{14}S_{2}S_{3}$, $F_{3}F_{6}S_{3}V_{9}V_{3}V_{4}$, $F_{2}F_{7}S_{14}S_{14}S_{2}S_{3}$, $F_{3}F_{6}S_{3}V_{9}V_{4}V_{4}$, $F_{3}F_{6}S_{3}S_{3}V_{9}V_{4}$, $F_{6}F_{7}S_{14}S_{2}V_{3}V_{4}$, $F_{3}F_{6}S_{3}V_{10}V_{3}V_{3}$, $F_{3}F_{5}S_{2}V_{9}V_{3}V_{4}$, $F_{6}F_{7}S_{2}V_{3}V_{3}V_{4}$, $F_{3}F_{5}S_{2}S_{3}V_{9}V_{3}$, $F_{6}F_{7}S_{2}V_{3}V_{4}V_{4}$, $F_{3}F_{6}S_{3}S_{3}V_{10}V_{3}$, $F_{6}F_{7}S_{14}S_{2}S_{3}V_{3}$, $F_{2}F_{3}S_{14}S_{3}V_{9}V_{10}$, $F_{6}F_{7}S_{14}S_{2}S_{3}S_{3}$, $F_{5}F_{7}S_{7}S_{2}S_{2}V_{4}$, $F_{2}F_{3}S_{7}S_{3}V_{10}V_{10}$, $F_{5}F_{7}S_{7}S_{2}S_{2}S_{3}$, $F_{1}F_{6}S_{14}S_{3}V_{9}V_{4}$, $F_{3}F_{13}S_{16}S_{3}S_{6}V_{12}$, $F_{10}F_{7}S_{3}V_{11}V_{12}V_{1}$, $F_{1}F_{6}S_{3}V_{9}V_{3}V_{4}$, $F_{3}F_{13}S_{16}S_{3}S_{5}S_{6}$, $F_{10}F_{7}S_{14}S_{3}V_{12}V_{1}$, $F_{3}F_{13}S_{16}S_{3}S_{6}V_{4}$, $F_{10}F_{7}S_{3}V_{12}V_{12}V_{1}$, $F_{1}F_{6}S_{3}V_{9}V_{4}V_{4}$, $F_{7}F_{8}S_{5}V_{11}V_{4}V_{1}$, $F_{7}F_{8}S_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{8}S_{16}S_{3}V_{4}V_{2}$, $F_{7}F_{8}S_{5}S_{5}V_{4}V_{1}$, $F_{1}F_{6}S_{3}S_{3}V_{9}V_{4}$, $F_{6}F_{7}S_{14}S_{5}V_{4}V_{1}$, $F_{3}F_{5}S_{16}S_{2}S_{5}V_{4}$, $F_{6}F_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{5}S_{16}S_{2}S_{3}S_{5}$, $F_{6}F_{7}S_{5}V_{4}V_{4}V_{1}$, $F_{7}F_{13}S_{6}V_{12}V_{3}V_{1}$, $F_{1}F_{5}S_{2}V_{9}V_{3}V_{4}$, $F_{7}F_{13}S_{5}S_{6}V_{3}V_{1}$, $F_{1}F_{5}S_{2}S_{3}V_{9}V_{3}$, $F_{7}F_{13}S_{6}V_{3}V_{4}V_{1}$, $F_{6}F_{7}S_{3}V_{12}V_{3}V_{1}$, $F_{2}F_{3}S_{16}S_{3}V_{10}V_{12}$, $F_{6}F_{7}S_{3}S_{3}V_{12}V_{1}$, $F_{1}F_{2}S_{14}S_{3}V_{9}V_{10}$, $F_{7}F_{8}S_{14}S_{3}V_{1}V_{2}$, $F_{5}F_{7}S_{2}V_{11}V_{4}V_{1}$, $F_{5}F_{7}S_{2}S_{3}V_{11}V_{1}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{3}$} {{$F_{3}F_{3}S_{7}S_{5}V_{1}V_{5}$, $F_{3}F_{3}S_{7}S_{5}V_{4}V_{1}$, $F_{1}F_{4}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{1}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{3}S_{5}V_{11}V_{1}V_{5}$, $F_{3}F_{3}S_{5}V_{11}V_{4}V_{1}$, $F_{3}F_{4}S_{7}S_{4}V_{3}V_{5}$, $F_{1}F_{3}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{11}S_{6}V_{11}V_{3}V_{1}$, $F_{2}F_{3}S_{6}V_{11}V_{3}V_{1}$, $F_{3}F_{4}S_{4}V_{11}V_{3}V_{5}$, $F_{1}F_{3}S_{2}V_{11}V_{3}V_{4}$, $F_{3}F_{11}S_{9}S_{6}V_{3}V_{1}$, $F_{2}F_{3}S_{14}S_{6}V_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{9}V_{1}V_{2}$, $F_{3}F_{5}S_{7}S_{14}V_{1}V_{2}$, $F_{1}F_{7}S_{7}S_{9}S_{5}S_{6}$, $F_{1}F_{7}S_{7}S_{14}S_{5}S_{6}$, $F_{3}F_{5}S_{9}V_{3}V_{1}V_{2}$, $F_{3}F_{5}S_{14}V_{3}V_{1}V_{2}$, $F_{4}F_{5}S_{7}S_{4}V_{11}V_{2}$, $F_{1}F_{5}S_{7}S_{2}V_{11}V_{2}$, $F_{3}F_{8}S_{4}V_{11}V_{11}V_{1}$, $F_{3}F_{8}S_{2}V_{11}V_{11}V_{1}$, $F_{3}F_{7}S_{7}S_{6}V_{11}V_{5}$, $F_{3}F_{7}S_{7}S_{6}V_{11}V_{4}$, $F_{3}F_{8}S_{4}V_{11}V_{3}V_{1}$, $F_{3}F_{8}S_{2}V_{11}V_{3}V_{1}$, $F_{3}F_{7}S_{6}V_{11}V_{11}V_{5}$, $F_{3}F_{7}S_{6}V_{11}V_{11}V_{4}$, $F_{4}F_{5}S_{4}V_{11}V_{3}V_{2}$, $F_{1}F_{5}S_{2}V_{11}V_{3}V_{2}$, $F_{3}F_{8}S_{5}S_{4}V_{11}V_{1}$, $F_{3}F_{8}S_{2}S_{5}V_{11}V_{1}$, $F_{4}F_{8}S_{7}S_{4}S_{4}V_{11}$, $F_{1}F_{8}S_{7}S_{2}S_{2}V_{11}$, $F_{3}F_{14}S_{7}S_{9}V_{1}V_{1}$, $F_{3}F_{6}S_{7}S_{14}V_{1}V_{1}$, $F_{11}F_{7}S_{7}S_{6}S_{6}V_{11}$, $F_{2}F_{7}S_{7}S_{6}S_{6}V_{11}$, $F_{4}F_{8}S_{7}S_{4}S_{4}V_{3}$, $F_{1}F_{8}S_{7}S_{2}S_{2}V_{3}$, $F_{3}F_{14}S_{7}S_{5}V_{1}V_{1}$, $F_{3}F_{6}S_{7}S_{5}V_{1}V_{1}$, $F_{11}F_{7}S_{7}S_{9}S_{6}S_{6}$, $F_{2}F_{7}S_{7}S_{14}S_{6}S_{6}$, $F_{4}F_{8}S_{7}S_{5}S_{4}S_{4}$, $F_{1}F_{8}S_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{3}S_{7}S_{3}V_{13}V_{5}$, $F_{3}F_{3}S_{7}S_{3}V_{9}V_{4}$, $F_{1}F_{4}S_{7}S_{16}S_{3}S_{5}$, $F_{1}F_{1}S_{7}S_{16}S_{3}S_{5}$, $F_{3}F_{3}S_{3}V_{11}V_{13}V_{5}$, $F_{3}F_{3}S_{3}V_{9}V_{11}V_{4}$, $F_{3}F_{5}S_{7}S_{5}V_{13}V_{2}$, $F_{3}F_{5}S_{7}S_{5}V_{9}V_{2}$, $F_{1}F_{7}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{5}S_{5}V_{13}V_{3}V_{2}$, $F_{3}F_{5}S_{5}V_{9}V_{3}V_{2}$, $F_{4}F_{5}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{5}S_{7}S_{16}V_{3}V_{2}$, $F_{3}F_{8}S_{4}V_{11}V_{13}V_{3}$, $F_{3}F_{8}S_{2}V_{9}V_{11}V_{3}$, $F_{3}F_{7}S_{7}S_{4}V_{3}V_{5}$, $F_{3}F_{7}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{8}S_{4}V_{13}V_{3}V_{3}$, $F_{3}F_{8}S_{2}V_{9}V_{3}V_{3}$, $F_{3}F_{7}S_{4}V_{11}V_{3}V_{5}$, $F_{3}F_{7}S_{2}V_{11}V_{3}V_{4}$, $F_{4}F_{5}S_{16}V_{3}V_{3}V_{2}$, $F_{1}F_{5}S_{16}V_{3}V_{3}V_{2}$, $F_{3}F_{8}S_{5}S_{4}V_{13}V_{3}$, $F_{3}F_{8}S_{2}S_{5}V_{9}V_{3}$, $F_{5}F_{7}S_{7}S_{4}V_{11}V_{2}$, $F_{5}F_{7}S_{7}S_{2}V_{11}V_{2}$, $F_{3}F_{6}S_{16}V_{11}V_{13}V_{3}$, $F_{3}F_{6}S_{16}V_{9}V_{11}V_{3}$, $F_{5}F_{7}S_{4}V_{11}V_{3}V_{2}$, $F_{5}F_{7}S_{2}V_{11}V_{3}V_{2}$, $F_{3}F_{6}S_{16}S_{3}V_{11}V_{13}$, $F_{3}F_{6}S_{16}S_{3}V_{9}V_{11}$, $F_{7}F_{8}S_{7}S_{4}S_{4}V_{11}$, $F_{7}F_{8}S_{7}S_{2}S_{2}V_{11}$, $F_{4}F_{6}S_{7}S_{16}S_{16}V_{3}$, $F_{1}F_{6}S_{7}S_{16}S_{16}V_{3}$, $F_{3}F_{8}S_{7}S_{5}V_{13}V_{13}$, $F_{3}F_{8}S_{7}S_{5}V_{9}V_{9}$, $F_{7}F_{8}S_{7}S_{4}S_{4}V_{3}$, $F_{7}F_{8}S_{7}S_{2}S_{2}V_{3}$, $F_{3}F_{8}S_{7}S_{3}V_{13}V_{13}$, $F_{3}F_{8}S_{7}S_{3}V_{9}V_{9}$, $F_{7}F_{8}S_{7}S_{5}S_{4}S_{4}$, $F_{7}F_{8}S_{7}S_{2}S_{2}S_{5}$, $F_{4}F_{6}S_{7}S_{16}S_{16}S_{3}$, $F_{1}F_{6}S_{7}S_{16}S_{16}S_{3}$, $F_{3}F_{4}S_{7}S_{3}V_{13}V_{5}$, $F_{1}F_{3}S_{7}S_{3}V_{9}V_{4}$, $F_{3}F_{11}S_{16}S_{3}S_{6}V_{11}$, $F_{2}F_{3}S_{16}S_{3}S_{6}V_{11}$, $F_{3}F_{4}S_{3}V_{11}V_{13}V_{5}$, $F_{1}F_{3}S_{3}V_{9}V_{11}V_{4}$, $F_{3}F_{11}S_{16}S_{9}S_{3}S_{6}$, $F_{2}F_{3}S_{14}S_{16}S_{3}S_{6}$, $F_{4}F_{5}S_{7}S_{5}V_{13}V_{2}$, $F_{1}F_{5}S_{7}S_{5}V_{9}V_{2}$, $F_{3}F_{8}S_{16}S_{5}S_{4}V_{11}$, $F_{3}F_{8}S_{16}S_{2}S_{5}V_{11}$, $F_{3}F_{7}S_{7}S_{5}V_{1}V_{5}$, $F_{3}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{8}S_{16}S_{5}S_{4}V_{3}$, $F_{3}F_{8}S_{16}S_{2}S_{5}V_{3}$, $F_{3}F_{7}S_{5}V_{11}V_{1}V_{5}$, $F_{3}F_{7}S_{5}V_{11}V_{4}V_{1}$, $F_{4}F_{5}S_{5}V_{13}V_{3}V_{2}$, $F_{1}F_{5}S_{5}V_{9}V_{3}V_{2}$, $F_{3}F_{8}S_{16}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{16}S_{2}S_{5}S_{5}$, $F_{4}F_{8}S_{4}V_{11}V_{13}V_{3}$, $F_{1}F_{8}S_{2}V_{9}V_{11}V_{3}$, $F_{3}F_{14}S_{16}S_{9}V_{3}V_{1}$, $F_{3}F_{6}S_{14}S_{16}V_{3}V_{1}$, $F_{11}F_{7}S_{6}V_{11}V_{3}V_{1}$, $F_{2}F_{7}S_{6}V_{11}V_{3}V_{1}$, $F_{4}F_{8}S_{4}V_{13}V_{3}V_{3}$, $F_{1}F_{8}S_{2}V_{9}V_{3}V_{3}$, $F_{3}F_{14}S_{16}S_{5}V_{3}V_{1}$, $F_{3}F_{6}S_{16}S_{5}V_{3}V_{1}$, $F_{11}F_{7}S_{9}S_{6}V_{3}V_{1}$, $F_{2}F_{7}S_{14}S_{6}V_{3}V_{1}$, $F_{4}F_{8}S_{5}S_{4}V_{13}V_{3}$, $F_{1}F_{8}S_{2}S_{5}V_{9}V_{3}$, $F_{5}F_{7}S_{7}S_{9}V_{1}V_{2}$, $F_{5}F_{7}S_{7}S_{14}V_{1}V_{2}$, $F_{3}F_{6}S_{16}S_{16}S_{9}V_{3}$, $F_{3}F_{6}S_{14}S_{16}S_{16}V_{3}$, $F_{5}F_{7}S_{9}V_{3}V_{1}V_{2}$, $F_{5}F_{7}S_{14}V_{3}V_{1}V_{2}$, $F_{3}F_{6}S_{16}S_{16}S_{9}S_{3}$, $F_{3}F_{6}S_{14}S_{16}S_{16}S_{3}$, $F_{7}F_{8}S_{4}V_{11}V_{11}V_{1}$, $F_{7}F_{8}S_{2}V_{11}V_{11}V_{1}$, $F_{4}F_{6}S_{16}V_{11}V_{13}V_{3}$, $F_{1}F_{6}S_{16}V_{9}V_{11}V_{3}$, $F_{3}F_{8}S_{16}S_{5}V_{11}V_{13}$, $F_{3}F_{8}S_{16}S_{5}V_{9}V_{11}$, $F_{7}F_{8}S_{4}V_{11}V_{3}V_{1}$, $F_{7}F_{8}S_{2}V_{11}V_{3}V_{1}$, $F_{3}F_{8}S_{16}S_{3}V_{11}V_{13}$, $F_{3}F_{8}S_{16}S_{3}V_{9}V_{11}$, $F_{7}F_{8}S_{5}S_{4}V_{11}V_{1}$, $F_{7}F_{8}S_{2}S_{5}V_{11}V_{1}$, $F_{4}F_{6}S_{16}S_{3}V_{11}V_{13}$, $F_{1}F_{6}S_{16}S_{3}V_{9}V_{11}$, $F_{7}F_{14}S_{7}S_{9}V_{1}V_{1}$, $F_{6}F_{7}S_{7}S_{14}V_{1}V_{1}$, $F_{4}F_{8}S_{7}S_{5}V_{13}V_{13}$, $F_{1}F_{8}S_{7}S_{5}V_{9}V_{9}$, $F_{7}F_{14}S_{7}S_{5}V_{1}V_{1}$, $F_{6}F_{7}S_{7}S_{5}V_{1}V_{1}$, $F_{4}F_{8}S_{7}S_{3}V_{13}V_{13}$, $F_{1}F_{8}S_{7}S_{3}V_{9}V_{9}$, $F_{3}F_{3}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{3}S_{7}S_{2}S_{5}S_{5}$, $F_{1}F_{4}S_{7}S_{5}V_{3}V_{2}$, $F_{1}F_{1}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{3}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{3}S_{2}S_{5}S_{5}V_{11}$, $F_{3}F_{4}S_{7}S_{5}V_{3}V_{2}$, $F_{1}F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{11}S_{4}V_{11}V_{3}V_{5}$, $F_{2}F_{3}S_{2}V_{11}V_{3}V_{4}$, $F_{3}F_{4}S_{5}V_{11}V_{3}V_{2}$, $F_{1}F_{3}S_{5}V_{11}V_{3}V_{2}$, $F_{3}F_{11}S_{9}S_{4}V_{3}V_{5}$, $F_{2}F_{3}S_{14}S_{2}V_{3}V_{4}$, $F_{3}F_{5}S_{7}S_{9}S_{3}S_{4}$, $F_{3}F_{5}S_{7}S_{14}S_{2}S_{3}$, $F_{1}F_{7}S_{7}S_{9}V_{3}V_{5}$, $F_{1}F_{7}S_{7}S_{14}V_{3}V_{4}$, $F_{3}F_{5}S_{9}S_{3}S_{4}V_{3}$, $F_{3}F_{5}S_{14}S_{2}S_{3}V_{3}$, $F_{4}F_{5}S_{7}S_{3}V_{11}V_{2}$, $F_{1}F_{5}S_{7}S_{3}V_{11}V_{2}$, $F_{3}F_{8}S_{4}V_{11}V_{11}V_{2}$, $F_{3}F_{8}S_{2}V_{11}V_{11}V_{2}$, $F_{3}F_{7}S_{7}S_{5}V_{11}V_{5}$, $F_{3}F_{7}S_{7}S_{5}V_{11}V_{4}$, $F_{3}F_{8}S_{4}V_{11}V_{3}V_{2}$, $F_{3}F_{8}S_{2}V_{11}V_{3}V_{2}$, $F_{3}F_{7}S_{5}V_{11}V_{11}V_{5}$, $F_{3}F_{7}S_{5}V_{11}V_{11}V_{4}$, $F_{4}F_{5}S_{3}V_{11}V_{3}V_{2}$, $F_{1}F_{5}S_{3}V_{11}V_{3}V_{2}$, $F_{3}F_{8}S_{5}S_{4}V_{11}V_{2}$, $F_{3}F_{8}S_{2}S_{5}V_{11}V_{2}$, $F_{4}F_{8}S_{7}V_{11}V_{2}V_{2}$, $F_{1}F_{8}S_{7}V_{11}V_{2}V_{2}$, $F_{3}F_{14}S_{7}S_{9}S_{4}S_{4}$, $F_{3}F_{6}S_{7}S_{14}S_{2}S_{2}$, $F_{11}F_{7}S_{7}V_{11}V_{5}V_{5}$, $F_{2}F_{7}S_{7}V_{11}V_{4}V_{4}$, $F_{4}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{1}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{3}F_{14}S_{7}S_{5}S_{4}S_{4}$, $F_{3}F_{6}S_{7}S_{2}S_{2}S_{5}$, $F_{11}F_{7}S_{7}S_{9}V_{5}V_{5}$, $F_{2}F_{7}S_{7}S_{14}V_{4}V_{4}$, $F_{4}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{1}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{1}F_{4}S_{7}S_{4}V_{3}V_{5}$, $F_{1}F_{1}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{4}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{3}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{11}S_{5}V_{11}V_{1}V_{5}$, $F_{2}F_{3}S_{5}V_{11}V_{4}V_{1}$, $F_{3}F_{4}S_{5}S_{5}S_{4}V_{11}$, $F_{1}F_{3}S_{2}S_{5}S_{5}V_{11}$, $F_{3}F_{11}S_{9}S_{5}V_{1}V_{5}$, $F_{2}F_{3}S_{14}S_{5}V_{4}V_{1}$, $F_{3}F_{8}S_{7}S_{9}V_{1}V_{2}$, $F_{3}F_{8}S_{7}S_{14}V_{1}V_{2}$, $F_{1}F_{9}S_{7}S_{9}V_{3}V_{5}$, $F_{1}F_{5}S_{7}S_{14}V_{3}V_{4}$, $F_{3}F_{8}S_{9}S_{5}V_{1}V_{2}$, $F_{3}F_{8}S_{14}S_{5}V_{1}V_{2}$, $F_{4}F_{8}S_{7}S_{4}V_{11}V_{2}$, $F_{1}F_{8}S_{7}S_{2}V_{11}V_{2}$, $F_{3}F_{14}S_{4}V_{11}V_{11}V_{1}$, $F_{3}F_{6}S_{2}V_{11}V_{11}V_{1}$, $F_{3}F_{9}S_{7}S_{5}V_{11}V_{5}$, $F_{3}F_{5}S_{7}S_{5}V_{11}V_{4}$, $F_{3}F_{14}S_{5}S_{4}V_{11}V_{1}$, $F_{3}F_{6}S_{2}S_{5}V_{11}V_{1}$, $F_{3}F_{9}S_{5}V_{11}V_{11}V_{5}$, $F_{3}F_{5}S_{5}V_{11}V_{11}V_{4}$, $F_{4}F_{8}S_{5}S_{4}V_{11}V_{2}$, $F_{1}F_{8}S_{2}S_{5}V_{11}V_{2}$, $F_{3}F_{14}S_{4}V_{11}V_{1}V_{5}$, $F_{3}F_{6}S_{2}V_{11}V_{4}V_{1}$, $F_{4}F_{14}S_{7}S_{4}S_{4}V_{11}$, $F_{1}F_{6}S_{7}S_{2}S_{2}V_{11}$, $F_{3}F_{13}S_{7}S_{9}V_{1}V_{1}$, $F_{3}F_{13}S_{7}S_{14}V_{1}V_{1}$, $F_{11}F_{9}S_{7}V_{11}V_{5}V_{5}$, $F_{2}F_{5}S_{7}V_{11}V_{4}V_{4}$, $F_{4}F_{14}S_{7}S_{5}S_{4}S_{4}$, $F_{1}F_{6}S_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{13}S_{7}V_{1}V_{1}V_{5}$, $F_{3}F_{13}S_{7}V_{4}V_{1}V_{1}$, $F_{11}F_{9}S_{7}S_{9}V_{5}V_{5}$, $F_{2}F_{5}S_{7}S_{14}V_{4}V_{4}$, $F_{4}F_{14}S_{7}S_{4}S_{4}V_{5}$, $F_{1}F_{6}S_{7}S_{2}S_{2}V_{4}$, $F_{3}F_{3}S_{7}S_{5}V_{13}V_{2}$, $F_{3}F_{3}S_{7}S_{5}V_{9}V_{2}$, $F_{1}F_{4}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{1}S_{7}S_{16}V_{3}V_{2}$, $F_{3}F_{3}S_{5}V_{11}V_{13}V_{2}$, $F_{3}F_{3}S_{5}V_{9}V_{11}V_{2}$, $F_{3}F_{5}S_{7}S_{3}V_{13}V_{5}$, $F_{3}F_{5}S_{7}S_{3}V_{9}V_{4}$, $F_{1}F_{7}S_{7}S_{4}V_{3}V_{5}$, $F_{1}F_{7}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{5}S_{3}V_{13}V_{3}V_{5}$, $F_{3}F_{5}S_{3}V_{9}V_{3}V_{4}$, $F_{4}F_{5}S_{7}S_{16}S_{3}S_{5}$, $F_{1}F_{5}S_{7}S_{16}S_{3}S_{5}$, $F_{3}F_{8}S_{5}V_{11}V_{13}V_{2}$, $F_{3}F_{8}S_{5}V_{9}V_{11}V_{2}$, $F_{3}F_{7}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{8}S_{5}V_{13}V_{3}V_{2}$, $F_{3}F_{8}S_{5}V_{9}V_{3}V_{2}$, $F_{3}F_{7}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{7}S_{2}S_{5}S_{5}V_{11}$, $F_{4}F_{5}S_{16}S_{3}S_{5}V_{3}$, $F_{1}F_{5}S_{16}S_{3}S_{5}V_{3}$, $F_{3}F_{8}S_{5}S_{5}V_{13}V_{2}$, $F_{3}F_{8}S_{5}S_{5}V_{9}V_{2}$, $F_{3}F_{8}S_{7}S_{5}V_{13}V_{2}$, $F_{3}F_{8}S_{7}S_{5}V_{9}V_{2}$, $F_{1}F_{9}S_{7}S_{5}V_{3}V_{2}$, $F_{1}F_{5}S_{7}S_{5}V_{3}V_{2}$, $F_{4}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{3}F_{14}S_{4}V_{11}V_{13}V_{3}$, $F_{3}F_{6}S_{2}V_{9}V_{11}V_{3}$, $F_{3}F_{9}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{5}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{14}S_{5}S_{4}V_{13}V_{3}$, $F_{3}F_{6}S_{2}S_{5}V_{9}V_{3}$, $F_{3}F_{9}S_{5}V_{11}V_{3}V_{2}$, $F_{3}F_{5}S_{5}V_{11}V_{3}V_{2}$, $F_{4}F_{8}S_{16}S_{5}V_{3}V_{2}$, $F_{1}F_{8}S_{16}S_{5}V_{3}V_{2}$, $F_{3}F_{14}S_{4}V_{13}V_{3}V_{5}$, $F_{3}F_{6}S_{2}V_{9}V_{3}V_{4}$, $F_{7}F_{8}S_{7}S_{4}V_{11}V_{2}$, $F_{7}F_{8}S_{7}S_{2}V_{11}V_{2}$, $F_{3}F_{8}S_{16}V_{11}V_{13}V_{3}$, $F_{3}F_{8}S_{16}V_{9}V_{11}V_{3}$, $F_{5}F_{9}S_{7}S_{3}V_{11}V_{2}$, $F_{5}F_{5}S_{7}S_{3}V_{11}V_{2}$, $F_{5}F_{9}S_{3}V_{11}V_{3}V_{2}$, $F_{5}F_{5}S_{3}V_{11}V_{3}V_{2}$, $F_{7}F_{8}S_{5}S_{4}V_{11}V_{2}$, $F_{7}F_{8}S_{2}S_{5}V_{11}V_{2}$, $F_{3}F_{8}S_{16}V_{11}V_{13}V_{2}$, $F_{3}F_{8}S_{16}V_{9}V_{11}V_{2}$, $F_{7}F_{14}S_{7}S_{4}S_{4}V_{11}$, $F_{6}F_{7}S_{7}S_{2}S_{2}V_{11}$, $F_{4}F_{8}S_{7}S_{16}S_{16}V_{3}$, $F_{1}F_{8}S_{7}S_{16}S_{16}V_{3}$, $F_{3}F_{9}S_{7}S_{5}V_{13}V_{13}$, $F_{3}F_{5}S_{7}S_{5}V_{9}V_{9}$, $F_{8}F_{9}S_{7}V_{11}V_{2}V_{2}$, $F_{5}F_{8}S_{7}V_{11}V_{2}V_{2}$, $F_{4}F_{8}S_{7}S_{16}S_{16}S_{5}$, $F_{1}F_{8}S_{7}S_{16}S_{16}S_{5}$, $F_{3}F_{9}S_{7}V_{13}V_{13}V_{5}$, $F_{3}F_{5}S_{7}V_{9}V_{9}V_{4}$, $F_{8}F_{9}S_{7}V_{3}V_{2}V_{2}$, $F_{5}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{7}F_{14}S_{7}S_{5}S_{4}S_{4}$, $F_{6}F_{7}S_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{9}S_{7}V_{13}V_{13}V_{2}$, $F_{3}F_{5}S_{7}V_{9}V_{9}V_{2}$, $F_{8}F_{9}S_{7}S_{5}V_{2}V_{2}$, $F_{5}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{7}F_{14}S_{7}S_{4}S_{4}V_{5}$, $F_{6}F_{7}S_{7}S_{2}S_{2}V_{4}$, $F_{4}F_{8}S_{7}S_{16}S_{16}V_{2}$, $F_{1}F_{8}S_{7}S_{16}S_{16}V_{2}$, $F_{3}F_{4}S_{7}S_{5}V_{13}V_{2}$, $F_{1}F_{3}S_{7}S_{5}V_{9}V_{2}$, $F_{3}F_{11}S_{16}V_{11}V_{2}V_{5}$, $F_{2}F_{3}S_{16}V_{11}V_{4}V_{2}$, $F_{3}F_{4}S_{5}V_{11}V_{13}V_{2}$, $F_{1}F_{3}S_{5}V_{9}V_{11}V_{2}$, $F_{3}F_{11}S_{16}S_{9}V_{2}V_{5}$, $F_{2}F_{3}S_{14}S_{16}V_{4}V_{2}$, $F_{4}F_{5}S_{7}S_{3}V_{13}V_{5}$, $F_{1}F_{5}S_{7}S_{3}V_{9}V_{4}$, $F_{3}F_{8}S_{16}V_{11}V_{2}V_{5}$, $F_{3}F_{8}S_{16}V_{11}V_{4}V_{2}$, $F_{3}F_{8}S_{16}V_{3}V_{2}V_{5}$, $F_{3}F_{8}S_{16}V_{3}V_{4}V_{2}$, $F_{4}F_{5}S_{3}V_{13}V_{3}V_{5}$, $F_{1}F_{5}S_{3}V_{9}V_{3}V_{4}$, $F_{3}F_{8}S_{16}S_{5}V_{2}V_{5}$, $F_{3}F_{8}S_{16}S_{5}V_{4}V_{2}$, $F_{4}F_{8}S_{5}V_{11}V_{13}V_{2}$, $F_{1}F_{8}S_{5}V_{9}V_{11}V_{2}$, $F_{3}F_{14}S_{16}S_{9}S_{5}S_{4}$, $F_{3}F_{6}S_{14}S_{16}S_{2}S_{5}$, $F_{11}F_{7}S_{5}V_{11}V_{1}V_{5}$, $F_{2}F_{7}S_{5}V_{11}V_{4}V_{1}$, $F_{4}F_{8}S_{5}V_{13}V_{3}V_{2}$, $F_{1}F_{8}S_{5}V_{9}V_{3}V_{2}$, $F_{3}F_{14}S_{16}S_{5}S_{5}S_{4}$, $F_{3}F_{6}S_{16}S_{2}S_{5}S_{5}$, $F_{11}F_{7}S_{9}S_{5}V_{1}V_{5}$, $F_{2}F_{7}S_{14}S_{5}V_{4}V_{1}$, $F_{4}F_{8}S_{5}S_{5}V_{13}V_{2}$, $F_{1}F_{8}S_{5}S_{5}V_{9}V_{2}$, $F_{4}F_{8}S_{7}S_{5}V_{13}V_{2}$, $F_{1}F_{8}S_{7}S_{5}V_{9}V_{2}$, $F_{3}F_{14}S_{16}S_{5}S_{4}V_{11}$, $F_{3}F_{6}S_{16}S_{2}S_{5}V_{11}$, $F_{3}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{9}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{5}S_{2}S_{5}S_{5}V_{11}$, $F_{3}F_{14}S_{16}S_{5}S_{4}V_{5}$, $F_{3}F_{6}S_{16}S_{2}S_{5}V_{4}$, $F_{4}F_{14}S_{4}V_{11}V_{13}V_{3}$, $F_{1}F_{6}S_{2}V_{9}V_{11}V_{3}$, $F_{3}F_{13}S_{16}S_{9}V_{3}V_{1}$, $F_{3}F_{13}S_{14}S_{16}V_{3}V_{1}$, $F_{11}F_{9}S_{4}V_{11}V_{3}V_{5}$, $F_{2}F_{5}S_{2}V_{11}V_{3}V_{4}$, $F_{4}F_{14}S_{5}S_{4}V_{13}V_{3}$, $F_{1}F_{6}S_{2}S_{5}V_{9}V_{3}$, $F_{3}F_{13}S_{16}V_{3}V_{1}V_{5}$, $F_{3}F_{13}S_{16}V_{3}V_{4}V_{1}$, $F_{11}F_{9}S_{9}S_{4}V_{3}V_{5}$, $F_{2}F_{5}S_{14}S_{2}V_{3}V_{4}$, $F_{4}F_{14}S_{4}V_{13}V_{3}V_{5}$, $F_{1}F_{6}S_{2}V_{9}V_{3}V_{4}$, $F_{7}F_{8}S_{7}S_{9}V_{1}V_{2}$, $F_{7}F_{8}S_{7}S_{14}V_{1}V_{2}$, $F_{3}F_{8}S_{16}S_{16}S_{9}V_{3}$, $F_{3}F_{8}S_{14}S_{16}S_{16}V_{3}$, $F_{5}F_{9}S_{7}S_{9}S_{3}S_{4}$, $F_{5}F_{5}S_{7}S_{14}S_{2}S_{3}$, $F_{3}F_{8}S_{16}S_{16}S_{9}S_{5}$, $F_{3}F_{8}S_{14}S_{16}S_{16}S_{5}$, $F_{5}F_{9}S_{9}S_{3}S_{4}V_{3}$, $F_{5}F_{5}S_{14}S_{2}S_{3}V_{3}$, $F_{7}F_{8}S_{9}S_{5}V_{1}V_{2}$, $F_{7}F_{8}S_{14}S_{5}V_{1}V_{2}$, $F_{3}F_{8}S_{16}S_{16}S_{9}V_{2}$, $F_{3}F_{8}S_{14}S_{16}S_{16}V_{2}$, $F_{7}F_{14}S_{4}V_{11}V_{11}V_{1}$, $F_{6}F_{7}S_{2}V_{11}V_{11}V_{1}$, $F_{4}F_{8}S_{16}V_{11}V_{13}V_{3}$, $F_{1}F_{8}S_{16}V_{9}V_{11}V_{3}$, $F_{3}F_{9}S_{16}S_{5}V_{11}V_{13}$, $F_{3}F_{5}S_{16}S_{5}V_{9}V_{11}$, $F_{8}F_{9}S_{4}V_{11}V_{11}V_{2}$, $F_{5}F_{8}S_{2}V_{11}V_{11}V_{2}$, $F_{4}F_{8}S_{16}S_{5}V_{11}V_{13}$, $F_{1}F_{8}S_{16}S_{5}V_{9}V_{11}$, $F_{3}F_{9}S_{16}V_{11}V_{13}V_{5}$, $F_{3}F_{5}S_{16}V_{9}V_{11}V_{4}$, $F_{8}F_{9}S_{4}V_{11}V_{3}V_{2}$, $F_{5}F_{8}S_{2}V_{11}V_{3}V_{2}$, $F_{7}F_{14}S_{5}S_{4}V_{11}V_{1}$, $F_{6}F_{7}S_{2}S_{5}V_{11}V_{1}$, $F_{3}F_{9}S_{16}V_{11}V_{13}V_{2}$, $F_{3}F_{5}S_{16}V_{9}V_{11}V_{2}$, $F_{8}F_{9}S_{5}S_{4}V_{11}V_{2}$, $F_{5}F_{8}S_{2}S_{5}V_{11}V_{2}$, $F_{7}F_{14}S_{4}V_{11}V_{1}V_{5}$, $F_{6}F_{7}S_{2}V_{11}V_{4}V_{1}$, $F_{4}F_{8}S_{16}V_{11}V_{13}V_{2}$, $F_{1}F_{8}S_{16}V_{9}V_{11}V_{2}$, $F_{7}F_{13}S_{7}S_{9}V_{1}V_{1}$, $F_{7}F_{13}S_{7}S_{14}V_{1}V_{1}$, $F_{4}F_{9}S_{7}S_{5}V_{13}V_{13}$, $F_{1}F_{5}S_{7}S_{5}V_{9}V_{9}$, $F_{9}F_{14}S_{7}S_{9}S_{4}S_{4}$, $F_{5}F_{6}S_{7}S_{14}S_{2}S_{2}$, $F_{4}F_{9}S_{7}V_{13}V_{13}V_{5}$, $F_{1}F_{5}S_{7}V_{9}V_{9}V_{4}$, $F_{9}F_{14}S_{7}S_{5}S_{4}S_{4}$, $F_{5}F_{6}S_{7}S_{2}S_{2}S_{5}$, $F_{7}F_{13}S_{7}V_{1}V_{1}V_{5}$, $F_{7}F_{13}S_{7}V_{4}V_{1}V_{1}$, $F_{4}F_{9}S_{7}V_{13}V_{13}V_{2}$, $F_{1}F_{5}S_{7}V_{9}V_{9}V_{2}$, $F_{3}F_{3}S_{7}S_{9}S_{3}S_{4}$, $F_{3}F_{3}S_{7}S_{14}S_{2}S_{3}$, $F_{1}F_{4}S_{7}S_{3}V_{11}V_{2}$, $F_{1}F_{1}S_{7}S_{3}V_{11}V_{2}$, $F_{3}F_{3}S_{9}S_{3}S_{4}V_{11}$, $F_{3}F_{3}S_{14}S_{2}S_{3}V_{11}$, $F_{3}F_{5}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{7}S_{7}S_{5}V_{11}V_{5}$, $F_{1}F_{7}S_{7}S_{5}V_{11}V_{4}$, $F_{3}F_{5}S_{5}S_{5}S_{4}V_{3}$, $F_{3}F_{5}S_{2}S_{5}S_{5}V_{3}$, $F_{4}F_{5}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{8}S_{4}V_{11}V_{3}V_{5}$, $F_{3}F_{8}S_{2}V_{11}V_{3}V_{4}$, $F_{3}F_{7}S_{7}S_{9}V_{3}V_{5}$, $F_{3}F_{7}S_{7}S_{14}V_{3}V_{4}$, $F_{3}F_{8}S_{4}V_{3}V_{3}V_{5}$, $F_{3}F_{8}S_{2}V_{3}V_{3}V_{4}$, $F_{3}F_{7}S_{9}V_{11}V_{3}V_{5}$, $F_{3}F_{7}S_{14}V_{11}V_{3}V_{4}$, $F_{4}F_{5}S_{5}V_{3}V_{3}V_{2}$, $F_{1}F_{5}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{8}S_{5}S_{4}V_{3}V_{5}$, $F_{3}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{5}F_{7}S_{7}S_{5}V_{11}V_{5}$, $F_{5}F_{7}S_{7}S_{5}V_{11}V_{4}$, $F_{3}F_{6}S_{4}V_{11}V_{3}V_{2}$, $F_{3}F_{6}S_{2}V_{11}V_{3}V_{2}$, $F_{5}F_{7}S_{5}V_{11}V_{3}V_{5}$, $F_{5}F_{7}S_{5}V_{11}V_{3}V_{4}$, $F_{3}F_{6}S_{3}S_{4}V_{11}V_{2}$, $F_{3}F_{6}S_{2}S_{3}V_{11}V_{2}$, $F_{7}F_{8}S_{7}V_{11}V_{5}V_{5}$, $F_{7}F_{8}S_{7}V_{11}V_{4}V_{4}$, $F_{4}F_{6}S_{7}V_{3}V_{2}V_{2}$, $F_{1}F_{6}S_{7}V_{3}V_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{5}S_{4}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{2}S_{5}$, $F_{7}F_{8}S_{7}V_{3}V_{5}V_{5}$, $F_{7}F_{8}S_{7}V_{3}V_{4}V_{4}$, $F_{3}F_{8}S_{7}S_{3}S_{4}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{2}S_{3}$, $F_{7}F_{8}S_{7}S_{5}V_{5}V_{5}$, $F_{7}F_{8}S_{7}S_{5}V_{4}V_{4}$, $F_{4}F_{6}S_{7}S_{3}V_{2}V_{2}$, $F_{1}F_{6}S_{7}S_{3}V_{2}V_{2}$, $F_{3}F_{3}S_{7}S_{9}V_{1}V_{2}$, $F_{3}F_{3}S_{7}S_{14}V_{1}V_{2}$, $F_{1}F_{4}S_{7}S_{4}V_{11}V_{2}$, $F_{1}F_{1}S_{7}S_{2}V_{11}V_{2}$, $F_{3}F_{3}S_{9}V_{11}V_{1}V_{2}$, $F_{3}F_{3}S_{14}V_{11}V_{1}V_{2}$, $F_{3}F_{5}S_{7}S_{5}V_{1}V_{5}$, $F_{3}F_{5}S_{7}S_{5}V_{4}V_{1}$, $F_{1}F_{7}S_{7}S_{6}V_{11}V_{5}$, $F_{1}F_{7}S_{7}S_{6}V_{11}V_{4}$, $F_{3}F_{5}S_{5}V_{3}V_{1}V_{5}$, $F_{3}F_{5}S_{5}V_{3}V_{4}V_{1}$, $F_{4}F_{5}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{8}S_{5}V_{11}V_{1}V_{5}$, $F_{3}F_{8}S_{5}V_{11}V_{4}V_{1}$, $F_{3}F_{7}S_{7}S_{9}S_{5}S_{6}$, $F_{3}F_{7}S_{7}S_{14}S_{5}S_{6}$, $F_{3}F_{8}S_{5}V_{3}V_{1}V_{5}$, $F_{3}F_{8}S_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{7}S_{9}S_{5}S_{6}V_{11}$, $F_{3}F_{7}S_{14}S_{5}S_{6}V_{11}$, $F_{4}F_{5}S_{5}S_{5}S_{4}V_{3}$, $F_{1}F_{5}S_{2}S_{5}S_{5}V_{3}$, $F_{3}F_{8}S_{5}S_{5}V_{1}V_{5}$, $F_{3}F_{8}S_{5}S_{5}V_{4}V_{1}$, $F_{3}F_{8}S_{7}S_{5}V_{1}V_{5}$, $F_{3}F_{8}S_{7}S_{5}V_{4}V_{1}$, $F_{1}F_{9}S_{7}S_{5}V_{11}V_{5}$, $F_{1}F_{5}S_{7}S_{5}V_{11}V_{4}$, $F_{4}F_{8}S_{7}S_{4}V_{3}V_{5}$, $F_{1}F_{8}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{14}S_{6}V_{11}V_{3}V_{1}$, $F_{3}F_{6}S_{6}V_{11}V_{3}V_{1}$, $F_{3}F_{9}S_{7}S_{9}V_{3}V_{5}$, $F_{3}F_{5}S_{7}S_{14}V_{3}V_{4}$, $F_{3}F_{14}S_{5}S_{6}V_{3}V_{1}$, $F_{3}F_{6}S_{5}S_{6}V_{3}V_{1}$, $F_{3}F_{9}S_{9}V_{11}V_{3}V_{5}$, $F_{3}F_{5}S_{14}V_{11}V_{3}V_{4}$, $F_{4}F_{8}S_{5}S_{4}V_{3}V_{5}$, $F_{1}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{3}F_{14}S_{6}V_{3}V_{1}V_{5}$, $F_{3}F_{6}S_{6}V_{3}V_{4}V_{1}$, $F_{7}F_{8}S_{7}S_{6}V_{11}V_{5}$, $F_{7}F_{8}S_{7}S_{6}V_{11}V_{4}$, $F_{5}F_{9}S_{7}S_{5}V_{11}V_{5}$, $F_{5}F_{5}S_{7}S_{5}V_{11}V_{4}$, $F_{5}F_{9}S_{5}V_{11}V_{3}V_{5}$, $F_{5}F_{5}S_{5}V_{11}V_{3}V_{4}$, $F_{7}F_{8}S_{5}S_{6}V_{11}V_{5}$, $F_{7}F_{8}S_{5}S_{6}V_{11}V_{4}$, $F_{3}F_{8}S_{4}V_{11}V_{1}V_{2}$, $F_{3}F_{8}S_{2}V_{11}V_{1}V_{2}$, $F_{7}F_{14}S_{7}S_{6}S_{6}V_{11}$, $F_{6}F_{7}S_{7}S_{6}S_{6}V_{11}$, $F_{3}F_{9}S_{7}S_{5}V_{1}V_{1}$, $F_{3}F_{5}S_{7}S_{5}V_{1}V_{1}$, $F_{8}F_{9}S_{7}V_{11}V_{5}V_{5}$, $F_{5}F_{8}S_{7}V_{11}V_{4}V_{4}$, $F_{3}F_{9}S_{7}V_{1}V_{1}V_{5}$, $F_{3}F_{5}S_{7}V_{4}V_{1}V_{1}$, $F_{8}F_{9}S_{7}V_{3}V_{5}V_{5}$, $F_{5}F_{8}S_{7}V_{3}V_{4}V_{4}$, $F_{7}F_{14}S_{7}S_{5}S_{6}S_{6}$, $F_{6}F_{7}S_{7}S_{5}S_{6}S_{6}$, $F_{3}F_{9}S_{7}V_{1}V_{1}V_{2}$, $F_{3}F_{5}S_{7}V_{1}V_{1}V_{2}$, $F_{8}F_{9}S_{7}S_{5}V_{5}V_{5}$, $F_{5}F_{8}S_{7}S_{5}V_{4}V_{4}$, $F_{7}F_{14}S_{7}S_{6}S_{6}V_{5}$, $F_{6}F_{7}S_{7}S_{6}S_{6}V_{4}$, $F_{4}F_{8}S_{7}S_{4}S_{4}V_{2}$, $F_{1}F_{8}S_{7}S_{2}S_{2}V_{2}$, $F_{1}F_{7}S_{7}S_{4}V_{11}V_{2}$, $F_{1}F_{7}S_{7}S_{2}V_{11}V_{2}$, $F_{5}F_{7}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{6}S_{5}V_{13}V_{3}V_{2}$, $F_{3}F_{6}S_{5}V_{9}V_{3}V_{2}$, $F_{5}F_{7}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{7}S_{2}S_{5}S_{5}V_{3}$, $F_{3}F_{6}S_{3}S_{5}V_{13}V_{2}$, $F_{3}F_{6}S_{3}S_{5}V_{9}V_{2}$, $F_{3}F_{8}S_{7}S_{3}V_{13}V_{5}$, $F_{3}F_{8}S_{7}S_{3}V_{9}V_{4}$, $F_{1}F_{9}S_{7}S_{3}V_{11}V_{2}$, $F_{3}F_{8}S_{3}S_{5}V_{13}V_{5}$, $F_{3}F_{8}S_{3}S_{5}V_{9}V_{4}$, $F_{7}F_{8}S_{7}S_{4}V_{3}V_{5}$, $F_{7}F_{8}S_{7}S_{2}V_{3}V_{4}$, $F_{5}F_{9}S_{7}S_{5}V_{3}V_{2}$, $F_{5}F_{5}S_{7}S_{5}V_{3}V_{2}$, $F_{5}F_{9}S_{5}V_{3}V_{3}V_{2}$, $F_{5}F_{5}S_{5}V_{3}V_{3}V_{2}$, $F_{7}F_{8}S_{5}S_{4}V_{3}V_{5}$, $F_{7}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{3}F_{8}S_{4}V_{13}V_{3}V_{2}$, $F_{3}F_{8}S_{2}V_{9}V_{3}V_{2}$, $F_{3}F_{3}S_{7}S_{3}V_{13}V_{13}$, $F_{3}F_{3}S_{7}S_{3}V_{9}V_{9}$, $F_{6}F_{9}S_{7}V_{3}V_{2}V_{2}$, $F_{5}F_{6}S_{7}V_{3}V_{2}V_{2}$, $F_{3}F_{3}S_{7}V_{13}V_{13}V_{2}$, $F_{3}F_{3}S_{7}V_{9}V_{9}V_{2}$, $F_{6}F_{9}S_{7}S_{3}V_{2}V_{2}$, $F_{5}F_{6}S_{7}S_{3}V_{2}V_{2}$, $F_{7}F_{8}S_{7}S_{4}S_{4}V_{2}$, $F_{7}F_{8}S_{7}S_{2}S_{2}V_{2}$, $F_{3}F_{7}S_{7}S_{9}V_{1}V_{2}$, $F_{3}F_{7}S_{7}S_{14}V_{1}V_{2}$, $F_{3}F_{7}S_{9}V_{11}V_{1}V_{2}$, $F_{3}F_{7}S_{14}V_{11}V_{1}V_{2}$, $F_{5}F_{7}S_{7}S_{5}V_{1}V_{5}$, $F_{5}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{6}S_{16}V_{3}V_{2}V_{5}$, $F_{3}F_{6}S_{16}V_{3}V_{4}V_{2}$, $F_{5}F_{7}S_{5}V_{3}V_{1}V_{5}$, $F_{5}F_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{6}S_{16}S_{3}V_{2}V_{5}$, $F_{3}F_{6}S_{16}S_{3}V_{4}V_{2}$, $F_{7}F_{8}S_{5}V_{11}V_{1}V_{5}$, $F_{7}F_{8}S_{5}V_{11}V_{4}V_{1}$, $F_{4}F_{6}S_{5}V_{13}V_{3}V_{2}$, $F_{1}F_{6}S_{5}V_{9}V_{3}V_{2}$, $F_{7}F_{8}S_{5}V_{3}V_{1}V_{5}$, $F_{7}F_{8}S_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{8}S_{16}S_{3}S_{5}S_{4}$, $F_{3}F_{8}S_{16}S_{2}S_{3}S_{5}$, $F_{7}F_{8}S_{5}S_{5}V_{1}V_{5}$, $F_{7}F_{8}S_{5}S_{5}V_{4}V_{1}$, $F_{4}F_{6}S_{3}S_{5}V_{13}V_{2}$, $F_{1}F_{6}S_{3}S_{5}V_{9}V_{2}$, $F_{4}F_{8}S_{7}S_{3}V_{13}V_{5}$, $F_{1}F_{8}S_{7}S_{3}V_{9}V_{4}$, $F_{3}F_{14}S_{16}S_{3}S_{6}V_{11}$, $F_{3}F_{6}S_{16}S_{3}S_{6}V_{11}$, $F_{3}F_{9}S_{7}S_{9}S_{3}S_{4}$, $F_{3}F_{14}S_{16}S_{3}S_{5}S_{6}$, $F_{3}F_{6}S_{16}S_{3}S_{5}S_{6}$, $F_{3}F_{9}S_{9}S_{3}S_{4}V_{11}$, $F_{3}F_{5}S_{14}S_{2}S_{3}V_{11}$, $F_{4}F_{8}S_{3}S_{5}V_{13}V_{5}$, $F_{1}F_{8}S_{3}S_{5}V_{9}V_{4}$, $F_{3}F_{14}S_{16}S_{3}S_{6}V_{5}$, $F_{3}F_{6}S_{16}S_{3}S_{6}V_{4}$, $F_{7}F_{8}S_{7}S_{5}V_{1}V_{5}$, $F_{7}F_{8}S_{7}S_{5}V_{4}V_{1}$, $F_{5}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{5}F_{9}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{5}S_{2}S_{5}S_{5}V_{3}$, $F_{3}F_{8}S_{16}S_{5}S_{4}V_{2}$, $F_{3}F_{8}S_{16}S_{2}S_{5}V_{2}$, $F_{7}F_{14}S_{6}V_{11}V_{3}V_{1}$, $F_{6}F_{7}S_{6}V_{11}V_{3}V_{1}$, $F_{3}F_{9}S_{16}S_{5}V_{3}V_{1}$, $F_{3}F_{5}S_{16}S_{5}V_{3}V_{1}$, $F_{8}F_{9}S_{4}V_{11}V_{3}V_{5}$, $F_{5}F_{8}S_{2}V_{11}V_{3}V_{4}$, $F_{3}F_{9}S_{16}V_{3}V_{1}V_{5}$, $F_{3}F_{5}S_{16}V_{3}V_{4}V_{1}$, $F_{8}F_{9}S_{4}V_{3}V_{3}V_{5}$, $F_{5}F_{8}S_{2}V_{3}V_{3}V_{4}$, $F_{7}F_{14}S_{5}S_{6}V_{3}V_{1}$, $F_{6}F_{7}S_{5}S_{6}V_{3}V_{1}$, $F_{3}F_{9}S_{16}V_{3}V_{1}V_{2}$, $F_{3}F_{5}S_{16}V_{3}V_{1}V_{2}$, $F_{8}F_{9}S_{5}S_{4}V_{3}V_{5}$, $F_{5}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{7}F_{14}S_{6}V_{3}V_{1}V_{5}$, $F_{6}F_{7}S_{6}V_{3}V_{4}V_{1}$, $F_{4}F_{8}S_{4}V_{13}V_{3}V_{2}$, $F_{1}F_{8}S_{2}V_{9}V_{3}V_{2}$, $F_{3}F_{3}S_{16}S_{3}V_{11}V_{13}$, $F_{3}F_{3}S_{16}S_{3}V_{9}V_{11}$, $F_{6}F_{9}S_{4}V_{11}V_{3}V_{2}$, $F_{5}F_{6}S_{2}V_{11}V_{3}V_{2}$, $F_{3}F_{3}S_{16}V_{11}V_{13}V_{2}$, $F_{3}F_{3}S_{16}V_{9}V_{11}V_{2}$, $F_{6}F_{9}S_{3}S_{4}V_{11}V_{2}$, $F_{5}F_{6}S_{2}S_{3}V_{11}V_{2}$, $F_{7}F_{8}S_{4}V_{11}V_{1}V_{2}$, $F_{7}F_{8}S_{2}V_{11}V_{1}V_{2}$, $F_{7}F_{9}S_{7}S_{5}V_{1}V_{1}$, $F_{5}F_{7}S_{7}S_{5}V_{1}V_{1}$, $F_{3}F_{4}S_{7}S_{3}V_{13}V_{13}$, $F_{1}F_{3}S_{7}S_{3}V_{9}V_{9}$, $F_{8}F_{9}S_{7}S_{5}S_{4}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{2}S_{5}$, $F_{7}F_{9}S_{7}V_{1}V_{1}V_{5}$, $F_{5}F_{7}S_{7}V_{4}V_{1}V_{1}$, $F_{3}F_{4}S_{7}V_{13}V_{13}V_{2}$, $F_{1}F_{3}S_{7}V_{9}V_{9}V_{2}$, $F_{8}F_{9}S_{7}S_{3}S_{4}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{2}S_{3}$, $F_{7}F_{9}S_{7}V_{1}V_{1}V_{2}$, $F_{5}F_{7}S_{7}V_{1}V_{1}V_{2}$, $F_{3}F_{4}S_{7}S_{3}V_{11}V_{2}$, $F_{1}F_{3}S_{7}S_{3}V_{11}V_{2}$, $F_{3}F_{11}S_{9}S_{3}S_{4}V_{11}$, $F_{2}F_{3}S_{14}S_{2}S_{3}V_{11}$, $F_{3}F_{4}S_{3}V_{11}V_{11}V_{2}$, $F_{1}F_{3}S_{3}V_{11}V_{11}V_{2}$, $F_{3}F_{11}S_{9}S_{9}S_{3}S_{4}$, $F_{2}F_{3}S_{14}S_{14}S_{2}S_{3}$, $F_{3}F_{8}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{3}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{3}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{3}F_{8}S_{5}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{4}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{1}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{3}F_{14}S_{9}S_{4}V_{3}V_{5}$, $F_{3}F_{6}S_{14}S_{2}V_{3}V_{4}$, $F_{11}F_{7}S_{9}V_{11}V_{3}V_{5}$, $F_{2}F_{7}S_{14}V_{11}V_{3}V_{4}$, $F_{4}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{1}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{14}S_{5}S_{4}V_{3}V_{5}$, $F_{3}F_{6}S_{2}S_{5}V_{3}V_{4}$, $F_{11}F_{7}S_{9}S_{9}V_{3}V_{5}$, $F_{2}F_{7}S_{14}S_{14}V_{3}V_{4}$, $F_{4}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{1}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{5}F_{7}S_{7}S_{9}V_{3}V_{5}$, $F_{5}F_{7}S_{7}S_{14}V_{3}V_{4}$, $F_{3}F_{6}S_{9}S_{3}S_{4}V_{3}$, $F_{3}F_{6}S_{14}S_{2}S_{3}V_{3}$, $F_{5}F_{7}S_{9}V_{3}V_{3}V_{5}$, $F_{5}F_{7}S_{14}V_{3}V_{3}V_{4}$, $F_{3}F_{6}S_{9}S_{3}S_{3}S_{4}$, $F_{3}F_{6}S_{14}S_{2}S_{3}S_{3}$, $F_{7}F_{8}S_{5}V_{11}V_{11}V_{5}$, $F_{7}F_{8}S_{5}V_{11}V_{11}V_{4}$, $F_{4}F_{6}S_{3}V_{11}V_{3}V_{2}$, $F_{1}F_{6}S_{3}V_{11}V_{3}V_{2}$, $F_{7}F_{8}S_{5}V_{11}V_{3}V_{5}$, $F_{7}F_{8}S_{5}V_{11}V_{3}V_{4}$, $F_{3}F_{8}S_{3}S_{4}V_{11}V_{2}$, $F_{3}F_{8}S_{2}S_{3}V_{11}V_{2}$, $F_{7}F_{8}S_{5}S_{5}V_{11}V_{5}$, $F_{7}F_{8}S_{5}S_{5}V_{11}V_{4}$, $F_{4}F_{6}S_{3}S_{3}V_{11}V_{2}$, $F_{1}F_{6}S_{3}S_{3}V_{11}V_{2}$, $F_{7}F_{14}S_{7}S_{9}V_{5}V_{5}$, $F_{6}F_{7}S_{7}S_{14}V_{4}V_{4}$, $F_{7}F_{14}S_{7}S_{5}V_{5}V_{5}$, $F_{6}F_{7}S_{7}S_{5}V_{4}V_{4}$, $F_{4}F_{8}S_{7}S_{3}V_{2}V_{2}$, $F_{1}F_{8}S_{7}S_{3}V_{2}V_{2}$, $F_{3}F_{4}S_{7}S_{4}V_{11}V_{2}$, $F_{1}F_{3}S_{7}S_{2}V_{11}V_{2}$, $F_{3}F_{11}S_{9}V_{11}V_{1}V_{2}$, $F_{2}F_{3}S_{14}V_{11}V_{1}V_{2}$, $F_{3}F_{4}S_{4}V_{11}V_{11}V_{2}$, $F_{1}F_{3}S_{2}V_{11}V_{11}V_{2}$, $F_{3}F_{11}S_{9}S_{9}V_{1}V_{2}$, $F_{2}F_{3}S_{14}S_{14}V_{1}V_{2}$, $F_{4}F_{5}S_{7}S_{4}V_{3}V_{5}$, $F_{1}F_{5}S_{7}S_{2}V_{3}V_{4}$, $F_{4}F_{5}S_{4}V_{3}V_{3}V_{5}$, $F_{1}F_{5}S_{2}V_{3}V_{3}V_{4}$, $F_{4}F_{8}S_{5}S_{5}S_{4}V_{11}$, $F_{1}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{3}F_{14}S_{9}S_{5}V_{1}V_{5}$, $F_{3}F_{6}S_{14}S_{5}V_{4}V_{1}$, $F_{11}F_{7}S_{9}S_{5}S_{6}V_{11}$, $F_{2}F_{7}S_{14}S_{5}S_{6}V_{11}$, $F_{4}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{1}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{3}F_{14}S_{5}S_{5}V_{1}V_{5}$, $F_{3}F_{6}S_{5}S_{5}V_{4}V_{1}$, $F_{11}F_{7}S_{9}S_{9}S_{5}S_{6}$, $F_{2}F_{7}S_{14}S_{14}S_{5}S_{6}$, $F_{4}F_{8}S_{5}S_{5}S_{5}S_{4}$, $F_{1}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{4}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{14}S_{5}V_{11}V_{1}V_{5}$, $F_{3}F_{6}S_{5}V_{11}V_{4}V_{1}$, $F_{3}F_{14}S_{5}V_{1}V_{5}V_{5}$, $F_{3}F_{6}S_{5}V_{4}V_{4}V_{1}$, $F_{4}F_{14}S_{4}V_{11}V_{3}V_{5}$, $F_{1}F_{6}S_{2}V_{11}V_{3}V_{4}$, $F_{3}F_{13}S_{9}S_{6}V_{3}V_{1}$, $F_{3}F_{13}S_{14}S_{6}V_{3}V_{1}$, $F_{11}F_{9}S_{9}V_{11}V_{3}V_{5}$, $F_{2}F_{5}S_{14}V_{11}V_{3}V_{4}$, $F_{4}F_{14}S_{5}S_{4}V_{3}V_{5}$, $F_{1}F_{6}S_{2}S_{5}V_{3}V_{4}$, $F_{3}F_{13}S_{6}V_{3}V_{1}V_{5}$, $F_{3}F_{13}S_{6}V_{3}V_{4}V_{1}$, $F_{11}F_{9}S_{9}S_{9}V_{3}V_{5}$, $F_{2}F_{5}S_{14}S_{14}V_{3}V_{4}$, $F_{4}F_{14}S_{4}V_{3}V_{5}V_{5}$, $F_{1}F_{6}S_{2}V_{3}V_{4}V_{4}$, $F_{7}F_{8}S_{7}S_{9}S_{5}S_{6}$, $F_{7}F_{8}S_{7}S_{14}S_{5}S_{6}$, $F_{3}F_{8}S_{9}V_{3}V_{1}V_{2}$, $F_{3}F_{8}S_{14}V_{3}V_{1}V_{2}$, $F_{5}F_{9}S_{7}S_{9}V_{3}V_{5}$, $F_{5}F_{5}S_{7}S_{14}V_{3}V_{4}$, $F_{5}F_{9}S_{9}V_{3}V_{3}V_{5}$, $F_{5}F_{5}S_{14}V_{3}V_{3}V_{4}$, $F_{7}F_{8}S_{9}S_{5}S_{5}S_{6}$, $F_{7}F_{8}S_{14}S_{5}S_{5}S_{6}$, $F_{3}F_{8}S_{9}V_{1}V_{2}V_{2}$, $F_{3}F_{8}S_{14}V_{1}V_{2}V_{2}$, $F_{7}F_{14}S_{6}V_{11}V_{11}V_{5}$, $F_{6}F_{7}S_{6}V_{11}V_{11}V_{4}$, $F_{4}F_{8}S_{4}V_{11}V_{3}V_{2}$, $F_{1}F_{8}S_{2}V_{11}V_{3}V_{2}$, $F_{3}F_{9}S_{5}S_{4}V_{11}V_{1}$, $F_{3}F_{5}S_{2}S_{5}V_{11}V_{1}$, $F_{8}F_{9}S_{5}V_{11}V_{11}V_{5}$, $F_{5}F_{8}S_{5}V_{11}V_{11}V_{4}$, $F_{3}F_{9}S_{4}V_{11}V_{1}V_{5}$, $F_{3}F_{5}S_{2}V_{11}V_{4}V_{1}$, $F_{8}F_{9}S_{5}V_{11}V_{3}V_{5}$, $F_{5}F_{8}S_{5}V_{11}V_{3}V_{4}$, $F_{7}F_{14}S_{5}S_{6}V_{11}V_{5}$, $F_{6}F_{7}S_{5}S_{6}V_{11}V_{4}$, $F_{3}F_{9}S_{4}V_{11}V_{1}V_{2}$, $F_{3}F_{5}S_{2}V_{11}V_{1}V_{2}$, $F_{8}F_{9}S_{5}S_{5}V_{11}V_{5}$, $F_{5}F_{8}S_{5}S_{5}V_{11}V_{4}$, $F_{7}F_{14}S_{6}V_{11}V_{5}V_{5}$, $F_{6}F_{7}S_{6}V_{11}V_{4}V_{4}$, $F_{4}F_{8}S_{4}V_{11}V_{2}V_{2}$, $F_{1}F_{8}S_{2}V_{11}V_{2}V_{2}$, $F_{7}F_{13}S_{7}S_{9}S_{6}S_{6}$, $F_{7}F_{13}S_{7}S_{14}S_{6}S_{6}$, $F_{4}F_{9}S_{7}S_{5}S_{4}S_{4}$, $F_{1}F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{9}F_{14}S_{7}S_{9}V_{5}V_{5}$, $F_{5}F_{6}S_{7}S_{14}V_{4}V_{4}$, $F_{4}F_{9}S_{7}S_{4}S_{4}V_{5}$, $F_{1}F_{5}S_{7}S_{2}S_{2}V_{4}$, $F_{9}F_{14}S_{7}S_{5}V_{5}V_{5}$, $F_{5}F_{6}S_{7}S_{5}V_{4}V_{4}$, $F_{7}F_{13}S_{7}S_{6}S_{6}V_{5}$, $F_{7}F_{13}S_{7}S_{6}S_{6}V_{4}$, $F_{4}F_{9}S_{7}S_{4}S_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{2}V_{2}$, $F_{3}F_{7}S_{7}S_{4}V_{11}V_{2}$, $F_{3}F_{7}S_{7}S_{2}V_{11}V_{2}$, $F_{3}F_{7}S_{4}V_{11}V_{11}V_{2}$, $F_{3}F_{7}S_{2}V_{11}V_{11}V_{2}$, $F_{5}F_{7}S_{7}S_{4}V_{3}V_{5}$, $F_{5}F_{7}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{6}S_{3}V_{13}V_{3}V_{5}$, $F_{3}F_{6}S_{3}V_{9}V_{3}V_{4}$, $F_{5}F_{7}S_{4}V_{3}V_{3}V_{5}$, $F_{5}F_{7}S_{2}V_{3}V_{3}V_{4}$, $F_{3}F_{6}S_{3}S_{3}V_{13}V_{5}$, $F_{3}F_{6}S_{3}S_{3}V_{9}V_{4}$, $F_{7}F_{8}S_{5}S_{5}S_{4}V_{11}$, $F_{7}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{4}F_{6}S_{16}S_{3}S_{5}V_{3}$, $F_{1}F_{6}S_{16}S_{3}S_{5}V_{3}$, $F_{7}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{7}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{3}F_{8}S_{3}S_{5}V_{13}V_{2}$, $F_{3}F_{8}S_{3}S_{5}V_{9}V_{2}$, $F_{7}F_{8}S_{5}S_{5}S_{5}S_{4}$, $F_{7}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{4}F_{6}S_{16}S_{3}S_{3}S_{5}$, $F_{1}F_{6}S_{16}S_{3}S_{3}S_{5}$, $F_{4}F_{8}S_{7}S_{16}S_{3}S_{5}$, $F_{1}F_{8}S_{7}S_{16}S_{3}S_{5}$, $F_{3}F_{14}S_{3}V_{11}V_{13}V_{5}$, $F_{3}F_{6}S_{3}V_{9}V_{11}V_{4}$, $F_{3}F_{9}S_{7}S_{3}V_{11}V_{2}$, $F_{3}F_{5}S_{7}S_{3}V_{11}V_{2}$, $F_{3}F_{14}S_{3}S_{5}V_{13}V_{5}$, $F_{3}F_{6}S_{3}S_{5}V_{9}V_{4}$, $F_{3}F_{9}S_{3}V_{11}V_{11}V_{2}$, $F_{3}F_{5}S_{3}V_{11}V_{11}V_{2}$, $F_{4}F_{8}S_{16}S_{3}S_{5}S_{5}$, $F_{1}F_{8}S_{16}S_{3}S_{5}S_{5}$, $F_{3}F_{14}S_{3}V_{13}V_{5}V_{5}$, $F_{3}F_{6}S_{3}V_{9}V_{4}V_{4}$, $F_{7}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{7}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{8}S_{5}V_{13}V_{2}V_{2}$, $F_{3}F_{8}S_{5}V_{9}V_{2}V_{2}$, $F_{7}F_{14}S_{4}V_{11}V_{3}V_{5}$, $F_{6}F_{7}S_{2}V_{11}V_{3}V_{4}$, $F_{4}F_{8}S_{16}V_{3}V_{3}V_{2}$, $F_{1}F_{8}S_{16}V_{3}V_{3}V_{2}$, $F_{3}F_{9}S_{5}S_{4}V_{13}V_{3}$, $F_{3}F_{5}S_{2}S_{5}V_{9}V_{3}$, $F_{8}F_{9}S_{5}V_{11}V_{3}V_{2}$, $F_{5}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{3}F_{9}S_{4}V_{13}V_{3}V_{5}$, $F_{3}F_{5}S_{2}V_{9}V_{3}V_{4}$, $F_{8}F_{9}S_{5}V_{3}V_{3}V_{2}$, $F_{5}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{7}F_{14}S_{5}S_{4}V_{3}V_{5}$, $F_{6}F_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{3}F_{9}S_{4}V_{13}V_{3}V_{2}$, $F_{3}F_{5}S_{2}V_{9}V_{3}V_{2}$, $F_{8}F_{9}S_{5}S_{5}V_{3}V_{2}$, $F_{5}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{7}F_{14}S_{4}V_{3}V_{5}V_{5}$, $F_{6}F_{7}S_{2}V_{3}V_{4}V_{4}$, $F_{4}F_{8}S_{16}V_{3}V_{2}V_{2}$, $F_{1}F_{8}S_{16}V_{3}V_{2}V_{2}$, $F_{7}F_{8}S_{4}V_{11}V_{3}V_{2}$, $F_{7}F_{8}S_{2}V_{11}V_{3}V_{2}$, $F_{6}F_{9}S_{3}V_{11}V_{3}V_{2}$, $F_{5}F_{6}S_{3}V_{11}V_{3}V_{2}$, $F_{6}F_{9}S_{3}S_{3}V_{11}V_{2}$, $F_{5}F_{6}S_{3}S_{3}V_{11}V_{2}$, $F_{7}F_{8}S_{4}V_{11}V_{2}V_{2}$, $F_{7}F_{8}S_{2}V_{11}V_{2}V_{2}$, $F_{7}F_{9}S_{7}S_{5}S_{4}S_{4}$, $F_{5}F_{7}S_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{4}S_{7}S_{16}S_{16}S_{3}$, $F_{1}F_{3}S_{7}S_{16}S_{16}S_{3}$, $F_{7}F_{9}S_{7}S_{4}S_{4}V_{5}$, $F_{5}F_{7}S_{7}S_{2}S_{2}V_{4}$, $F_{3}F_{4}S_{7}S_{16}S_{16}V_{2}$, $F_{1}F_{3}S_{7}S_{16}S_{16}V_{2}$, $F_{8}F_{9}S_{7}S_{3}V_{2}V_{2}$, $F_{5}F_{8}S_{7}S_{3}V_{2}V_{2}$, $F_{7}F_{9}S_{7}S_{4}S_{4}V_{2}$, $F_{5}F_{7}S_{7}S_{2}S_{2}V_{2}$, $F_{3}F_{14}S_{16}S_{9}V_{2}V_{5}$, $F_{3}F_{6}S_{14}S_{16}V_{4}V_{2}$, $F_{11}F_{7}S_{9}V_{11}V_{1}V_{2}$, $F_{2}F_{7}S_{14}V_{11}V_{1}V_{2}$, $F_{3}F_{14}S_{16}S_{5}V_{2}V_{5}$, $F_{3}F_{6}S_{16}S_{5}V_{4}V_{2}$, $F_{11}F_{7}S_{9}S_{9}V_{1}V_{2}$, $F_{2}F_{7}S_{14}S_{14}V_{1}V_{2}$, $F_{4}F_{6}S_{3}V_{13}V_{3}V_{5}$, $F_{1}F_{6}S_{3}V_{9}V_{3}V_{4}$, $F_{3}F_{8}S_{16}S_{3}V_{2}V_{5}$, $F_{3}F_{8}S_{16}S_{3}V_{4}V_{2}$, $F_{4}F_{6}S_{3}S_{3}V_{13}V_{5}$, $F_{1}F_{6}S_{3}S_{3}V_{9}V_{4}$, $F_{7}F_{14}S_{9}S_{5}V_{1}V_{5}$, $F_{6}F_{7}S_{14}S_{5}V_{4}V_{1}$, $F_{7}F_{14}S_{5}S_{5}V_{1}V_{5}$, $F_{6}F_{7}S_{5}S_{5}V_{4}V_{1}$, $F_{4}F_{8}S_{3}S_{5}V_{13}V_{2}$, $F_{1}F_{8}S_{3}S_{5}V_{9}V_{2}$, $F_{4}F_{14}S_{3}V_{11}V_{13}V_{5}$, $F_{1}F_{6}S_{3}V_{9}V_{11}V_{4}$, $F_{3}F_{13}S_{16}S_{9}S_{3}S_{6}$, $F_{3}F_{13}S_{14}S_{16}S_{3}S_{6}$, $F_{11}F_{9}S_{9}S_{3}S_{4}V_{11}$, $F_{2}F_{5}S_{14}S_{2}S_{3}V_{11}$, $F_{4}F_{14}S_{3}S_{5}V_{13}V_{5}$, $F_{1}F_{6}S_{3}S_{5}V_{9}V_{4}$, $F_{3}F_{13}S_{16}S_{3}S_{6}V_{5}$, $F_{3}F_{13}S_{16}S_{3}S_{6}V_{4}$, $F_{11}F_{9}S_{9}S_{9}S_{3}S_{4}$, $F_{2}F_{5}S_{14}S_{14}S_{2}S_{3}$, $F_{4}F_{14}S_{3}V_{13}V_{5}V_{5}$, $F_{1}F_{6}S_{3}V_{9}V_{4}V_{4}$, $F_{7}F_{14}S_{5}V_{11}V_{1}V_{5}$, $F_{6}F_{7}S_{5}V_{11}V_{4}V_{1}$, $F_{3}F_{9}S_{16}S_{5}S_{5}S_{4}$, $F_{3}F_{5}S_{16}S_{2}S_{5}S_{5}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{11}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{3}F_{9}S_{16}S_{5}S_{4}V_{5}$, $F_{3}F_{5}S_{16}S_{2}S_{5}V_{4}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{3}F_{9}S_{16}S_{5}S_{4}V_{2}$, $F_{3}F_{5}S_{16}S_{2}S_{5}V_{2}$, $F_{8}F_{9}S_{5}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{7}F_{14}S_{5}V_{1}V_{5}V_{5}$, $F_{6}F_{7}S_{5}V_{4}V_{4}V_{1}$, $F_{4}F_{8}S_{5}V_{13}V_{2}V_{2}$, $F_{1}F_{8}S_{5}V_{9}V_{2}V_{2}$, $F_{7}F_{13}S_{9}S_{6}V_{3}V_{1}$, $F_{7}F_{13}S_{14}S_{6}V_{3}V_{1}$, $F_{4}F_{9}S_{5}S_{4}V_{13}V_{3}$, $F_{1}F_{5}S_{2}S_{5}V_{9}V_{3}$, $F_{9}F_{14}S_{9}S_{4}V_{3}V_{5}$, $F_{5}F_{6}S_{14}S_{2}V_{3}V_{4}$, $F_{4}F_{9}S_{4}V_{13}V_{3}V_{5}$, $F_{1}F_{5}S_{2}V_{9}V_{3}V_{4}$, $F_{9}F_{14}S_{5}S_{4}V_{3}V_{5}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{4}$, $F_{7}F_{13}S_{6}V_{3}V_{1}V_{5}$, $F_{7}F_{13}S_{6}V_{3}V_{4}V_{1}$, $F_{4}F_{9}S_{4}V_{13}V_{3}V_{2}$, $F_{1}F_{5}S_{2}V_{9}V_{3}V_{2}$, $F_{7}F_{8}S_{9}V_{3}V_{1}V_{2}$, $F_{7}F_{8}S_{14}V_{3}V_{1}V_{2}$, $F_{3}F_{3}S_{16}S_{16}S_{9}S_{3}$, $F_{3}F_{3}S_{14}S_{16}S_{16}S_{3}$, $F_{6}F_{9}S_{9}S_{3}S_{4}V_{3}$, $F_{5}F_{6}S_{14}S_{2}S_{3}V_{3}$, $F_{3}F_{3}S_{16}S_{16}S_{9}V_{2}$, $F_{3}F_{3}S_{14}S_{16}S_{16}V_{2}$, $F_{6}F_{9}S_{9}S_{3}S_{3}S_{4}$, $F_{5}F_{6}S_{14}S_{2}S_{3}S_{3}$, $F_{7}F_{8}S_{9}V_{1}V_{2}V_{2}$, $F_{7}F_{8}S_{14}V_{1}V_{2}V_{2}$, $F_{7}F_{9}S_{5}S_{4}V_{11}V_{1}$, $F_{5}F_{7}S_{2}S_{5}V_{11}V_{1}$, $F_{3}F_{4}S_{16}S_{3}V_{11}V_{13}$, $F_{1}F_{3}S_{16}S_{3}V_{9}V_{11}$, $F_{7}F_{9}S_{4}V_{11}V_{1}V_{5}$, $F_{5}F_{7}S_{2}V_{11}V_{4}V_{1}$, $F_{3}F_{4}S_{16}V_{11}V_{13}V_{2}$, $F_{1}F_{3}S_{16}V_{9}V_{11}V_{2}$, $F_{8}F_{9}S_{3}S_{4}V_{11}V_{2}$, $F_{5}F_{8}S_{2}S_{3}V_{11}V_{2}$, $F_{7}F_{9}S_{4}V_{11}V_{1}V_{2}$, $F_{5}F_{7}S_{2}V_{11}V_{1}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{4}$} {{$F_{1}F_{3}S_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{3}S_{7}S_{5}V_{4}V_{1}$, $F_{1}F_{1}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{3}S_{5}V_{11}V_{4}V_{1}$, $F_{3}F_{6}S_{7}S_{2}V_{11}V_{1}$, $F_{1}F_{8}S_{7}S_{5}V_{11}V_{3}$, $F_{3}F_{6}S_{2}V_{11}V_{4}V_{1}$, $F_{1}F_{6}S_{7}S_{7}S_{2}S_{2}$, $F_{3}F_{13}S_{7}V_{11}V_{1}V_{1}$, $F_{3}F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{13}S_{7}V_{4}V_{1}V_{1}$, $F_{3}F_{8}S_{7}S_{5}S_{5}V_{11}$, $F_{1}F_{6}S_{7}S_{2}S_{2}V_{4}$, $F_{3}F_{13}S_{7}S_{6}V_{1}V_{1}$, $F_{1}F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{1}F_{1}S_{7}S_{3}V_{3}V_{3}$, $F_{3}F_{3}S_{5}V_{11}V_{3}V_{2}$, $F_{3}F_{5}S_{7}S_{3}V_{11}V_{2}$, $F_{1}F_{7}S_{7}S_{5}V_{11}V_{3}$, $F_{3}F_{5}S_{3}V_{11}V_{3}V_{2}$, $F_{1}F_{5}S_{7}S_{7}S_{3}S_{3}$, $F_{3}F_{8}S_{7}V_{11}V_{2}V_{2}$, $F_{3}F_{7}S_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{3}F_{7}S_{7}S_{5}S_{5}V_{11}$, $F_{1}F_{5}S_{7}S_{3}S_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{1}F_{3}S_{7}S_{2}V_{9}V_{3}$, $F_{3}F_{6}S_{7}S_{2}V_{9}V_{3}$, $F_{1}F_{8}S_{7}S_{3}V_{3}V_{3}$, $F_{3}F_{6}S_{2}V_{9}V_{3}V_{4}$, $F_{3}F_{5}S_{7}S_{3}V_{9}V_{4}$, $F_{1}F_{7}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{5}S_{3}V_{9}V_{3}V_{4}$, $F_{5}F_{8}S_{7}S_{7}S_{3}S_{3}$, $F_{3}F_{5}S_{7}V_{9}V_{9}V_{4}$, $F_{6}F_{7}S_{7}S_{7}S_{2}S_{2}$, $F_{3}F_{5}S_{7}V_{9}V_{9}V_{3}$, $F_{6}F_{7}S_{7}S_{2}S_{2}V_{4}$, $F_{5}F_{8}S_{7}S_{3}S_{3}V_{3}$, $F_{3}F_{5}S_{7}S_{2}V_{9}V_{9}$, $F_{3}F_{3}S_{7}S_{16}S_{2}S_{5}$, $F_{1}F_{1}S_{7}S_{2}V_{9}V_{3}$, $F_{3}F_{3}S_{16}S_{2}S_{5}V_{11}$, $F_{3}F_{6}S_{7}S_{16}S_{2}S_{5}$, $F_{1}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{6}S_{16}S_{2}S_{5}V_{4}$, $F_{1}F_{6}S_{7}S_{2}V_{9}V_{3}$, $F_{3}F_{13}S_{16}V_{11}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{13}S_{16}V_{3}V_{4}V_{1}$, $F_{3}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{1}F_{6}S_{2}V_{9}V_{3}V_{4}$, $F_{3}F_{13}S_{16}S_{6}V_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{16}S_{3}S_{6}$, $F_{1}F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{5}S_{16}S_{3}S_{6}V_{3}$, $F_{1}F_{5}S_{7}S_{3}V_{9}V_{4}$, $F_{3}F_{8}S_{16}V_{11}V_{4}V_{2}$, $F_{3}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{8}S_{16}V_{3}V_{4}V_{2}$, $F_{3}F_{7}S_{5}V_{11}V_{4}V_{1}$, $F_{1}F_{5}S_{3}V_{9}V_{3}V_{4}$, $F_{3}F_{8}S_{16}S_{5}V_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{3}V_{11}V_{2}$, $F_{3}F_{5}S_{16}V_{9}V_{11}V_{4}$, $F_{6}F_{7}S_{7}S_{2}V_{11}V_{1}$, $F_{3}F_{5}S_{16}V_{9}V_{11}V_{3}$, $F_{6}F_{7}S_{2}V_{11}V_{4}V_{1}$, $F_{5}F_{8}S_{3}V_{11}V_{3}V_{2}$, $F_{3}F_{5}S_{16}S_{2}V_{9}V_{11}$, $F_{8}F_{8}S_{7}V_{11}V_{2}V_{2}$, $F_{1}F_{5}S_{7}V_{9}V_{9}V_{4}$, $F_{3}F_{7}S_{7}S_{16}S_{16}S_{6}$, $F_{7}F_{13}S_{7}V_{11}V_{1}V_{1}$, $F_{1}F_{5}S_{7}V_{9}V_{9}V_{3}$, $F_{3}F_{7}S_{7}S_{16}S_{16}S_{5}$, $F_{7}F_{13}S_{7}V_{4}V_{1}V_{1}$, $F_{8}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{3}F_{7}S_{7}S_{16}S_{16}S_{2}$, $F_{7}F_{13}S_{7}S_{6}V_{1}V_{1}$, $F_{8}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{1}F_{5}S_{7}S_{2}V_{9}V_{9}$, $F_{1}F_{3}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{3}S_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{3}S_{6}V_{11}V_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{2}V_{11}V_{1}$, $F_{1}F_{7}S_{7}S_{6}V_{11}V_{4}$, $F_{3}F_{5}S_{2}V_{11}V_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{7}S_{2}S_{2}$, $F_{3}F_{8}S_{7}V_{11}V_{1}V_{1}$, $F_{3}F_{7}S_{7}S_{7}S_{6}S_{6}$, $F_{3}F_{8}S_{7}V_{3}V_{1}V_{1}$, $F_{3}F_{7}S_{7}S_{6}S_{6}V_{11}$, $F_{1}F_{5}S_{7}S_{2}S_{2}V_{3}$, $F_{3}F_{8}S_{7}S_{5}V_{1}V_{1}$, $F_{1}F_{3}S_{7}S_{3}V_{9}V_{4}$, $F_{3}F_{5}S_{7}S_{2}V_{9}V_{3}$, $F_{3}F_{5}S_{2}V_{9}V_{3}V_{3}$, $F_{5}F_{7}S_{7}S_{7}S_{2}S_{2}$, $F_{3}F_{6}S_{7}V_{9}V_{9}V_{3}$, $F_{5}F_{7}S_{7}S_{2}S_{2}V_{3}$, $F_{3}F_{6}S_{7}S_{3}V_{9}V_{9}$, $F_{3}F_{3}S_{7}S_{16}S_{3}S_{6}$, $F_{1}F_{1}S_{7}S_{3}V_{9}V_{4}$, $F_{3}F_{3}S_{16}S_{3}S_{6}V_{11}$, $F_{3}F_{5}S_{7}S_{16}S_{2}S_{5}$, $F_{1}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{5}S_{16}S_{2}S_{5}V_{3}$, $F_{1}F_{5}S_{7}S_{2}V_{9}V_{3}$, $F_{3}F_{8}S_{16}V_{11}V_{3}V_{1}$, $F_{3}F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{8}S_{16}V_{3}V_{3}V_{1}$, $F_{3}F_{7}S_{6}V_{11}V_{3}V_{1}$, $F_{1}F_{5}S_{2}V_{9}V_{3}V_{3}$, $F_{3}F_{8}S_{16}S_{5}V_{3}V_{1}$, $F_{5}F_{7}S_{7}S_{2}V_{11}V_{1}$, $F_{3}F_{6}S_{16}V_{9}V_{11}V_{3}$, $F_{5}F_{7}S_{2}V_{11}V_{3}V_{1}$, $F_{3}F_{6}S_{16}S_{3}V_{9}V_{11}$, $F_{7}F_{8}S_{7}V_{11}V_{1}V_{1}$, $F_{1}F_{6}S_{7}V_{9}V_{9}V_{3}$, $F_{3}F_{8}S_{7}S_{16}S_{16}S_{5}$, $F_{7}F_{8}S_{7}V_{3}V_{1}V_{1}$, $F_{3}F_{8}S_{7}S_{16}S_{16}S_{3}$, $F_{7}F_{8}S_{7}S_{5}V_{1}V_{1}$, $F_{1}F_{6}S_{7}S_{3}V_{9}V_{9}$, $F_{1}F_{3}S_{7}S_{2}V_{11}V_{1}$, $F_{3}F_{6}S_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{6}S_{6}V_{3}V_{4}V_{1}$, $F_{3}F_{5}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{5}S_{5}V_{3}V_{4}V_{1}$, $F_{5}F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{5}S_{7}V_{4}V_{1}V_{1}$, $F_{6}F_{7}S_{7}S_{7}S_{6}S_{6}$, $F_{3}F_{5}S_{7}V_{3}V_{1}V_{1}$, $F_{6}F_{7}S_{7}S_{6}S_{6}V_{4}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{3}F_{5}S_{7}S_{2}V_{1}V_{1}$, $F_{1}F_{3}S_{7}S_{3}V_{11}V_{2}$, $F_{3}F_{5}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{5}S_{5}V_{3}V_{3}V_{2}$, $F_{5}F_{7}S_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{6}S_{7}V_{3}V_{2}V_{2}$, $F_{5}F_{7}S_{7}S_{5}S_{5}V_{3}$, $F_{3}F_{6}S_{7}S_{3}V_{2}V_{2}$, $F_{3}F_{6}S_{7}S_{16}S_{3}S_{6}$, $F_{1}F_{8}S_{7}S_{3}V_{11}V_{2}$, $F_{3}F_{6}S_{16}S_{3}S_{6}V_{4}$, $F_{1}F_{7}S_{7}S_{2}V_{11}V_{1}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{5}S_{16}V_{3}V_{4}V_{1}$, $F_{6}F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{5}S_{16}V_{3}V_{3}V_{1}$, $F_{6}F_{7}S_{6}V_{3}V_{4}V_{1}$, $F_{5}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{5}S_{16}S_{2}V_{3}V_{1}$, $F_{5}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{6}S_{16}V_{3}V_{4}V_{2}$, $F_{5}F_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{6}S_{16}S_{3}V_{4}V_{2}$, $F_{5}F_{7}S_{7}V_{4}V_{1}V_{1}$, $F_{6}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{1}F_{3}S_{7}S_{16}S_{16}S_{2}$, $F_{5}F_{7}S_{7}V_{3}V_{1}V_{1}$, $F_{1}F_{3}S_{7}S_{16}S_{16}S_{3}$, $F_{5}F_{7}S_{7}S_{2}V_{1}V_{1}$, $F_{6}F_{8}S_{7}S_{3}V_{2}V_{2}$, $F_{3}F_{3}S_{7}S_{2}V_{11}V_{1}$, $F_{1}F_{1}S_{7}S_{7}S_{2}S_{2}$, $F_{3}F_{3}S_{2}V_{11}V_{11}V_{1}$, $F_{3}F_{6}S_{7}S_{5}V_{4}V_{1}$, $F_{1}F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{6}S_{5}V_{4}V_{4}V_{1}$, $F_{1}F_{6}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{13}S_{6}V_{11}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{5}V_{11}V_{3}$, $F_{3}F_{13}S_{6}V_{3}V_{4}V_{1}$, $F_{3}F_{8}S_{5}V_{11}V_{11}V_{3}$, $F_{1}F_{6}S_{2}V_{3}V_{4}V_{4}$, $F_{3}F_{13}S_{6}S_{6}V_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{6}V_{3}V_{1}$, $F_{1}F_{7}S_{7}S_{7}S_{6}S_{6}$, $F_{3}F_{5}S_{6}V_{3}V_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{8}S_{5}V_{11}V_{4}V_{1}$, $F_{3}F_{7}S_{7}S_{6}V_{11}V_{4}$, $F_{3}F_{8}S_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{7}S_{6}V_{11}V_{11}V_{4}$, $F_{1}F_{5}S_{2}V_{3}V_{3}V_{4}$, $F_{3}F_{8}S_{5}S_{5}V_{4}V_{1}$, $F_{5}F_{8}S_{7}S_{5}V_{11}V_{3}$, $F_{3}F_{5}S_{2}V_{11}V_{4}V_{1}$, $F_{6}F_{7}S_{7}S_{6}V_{11}V_{4}$, $F_{6}F_{7}S_{6}V_{11}V_{4}V_{4}$, $F_{5}F_{8}S_{5}V_{11}V_{3}V_{3}$, $F_{3}F_{5}S_{2}S_{2}V_{11}V_{1}$, $F_{8}F_{8}S_{7}S_{5}S_{5}V_{11}$, $F_{1}F_{5}S_{7}S_{2}S_{2}V_{4}$, $F_{3}F_{7}S_{7}S_{6}V_{1}V_{1}$, $F_{7}F_{13}S_{7}S_{6}S_{6}V_{11}$, $F_{3}F_{7}S_{7}S_{5}V_{1}V_{1}$, $F_{7}F_{13}S_{7}S_{6}S_{6}V_{4}$, $F_{8}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{3}F_{7}S_{7}S_{2}V_{1}V_{1}$, $F_{7}F_{13}S_{7}S_{6}S_{6}S_{6}$, $F_{8}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{1}F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{3}F_{3}S_{7}S_{3}V_{11}V_{2}$, $F_{1}F_{1}S_{7}S_{7}S_{3}S_{3}$, $F_{3}F_{3}S_{3}V_{11}V_{11}V_{2}$, $F_{1}F_{7}S_{7}S_{7}S_{5}S_{5}$, $F_{1}F_{5}S_{7}S_{3}V_{3}V_{3}$, $F_{3}F_{7}S_{7}S_{5}V_{11}V_{3}$, $F_{3}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{7}S_{5}V_{11}V_{11}V_{3}$, $F_{1}F_{5}S_{3}V_{3}V_{3}V_{3}$, $F_{3}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{5}F_{7}S_{7}S_{5}V_{11}V_{3}$, $F_{3}F_{6}S_{3}V_{11}V_{3}V_{2}$, $F_{5}F_{7}S_{5}V_{11}V_{3}V_{3}$, $F_{3}F_{6}S_{3}S_{3}V_{11}V_{2}$, $F_{7}F_{8}S_{7}S_{5}S_{5}V_{11}$, $F_{1}F_{6}S_{7}S_{3}S_{3}V_{3}$, $F_{7}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{3}F_{8}S_{7}S_{3}V_{2}V_{2}$, $F_{7}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{1}F_{6}S_{7}S_{3}S_{3}S_{3}$, $F_{3}F_{6}S_{7}S_{3}V_{9}V_{4}$, $F_{1}F_{8}S_{7}S_{7}S_{3}S_{3}$, $F_{3}F_{6}S_{3}V_{9}V_{4}V_{4}$, $F_{1}F_{7}S_{7}S_{7}S_{2}S_{2}$, $F_{5}F_{8}S_{7}S_{3}V_{3}V_{3}$, $F_{3}F_{5}S_{2}V_{9}V_{3}V_{4}$, $F_{6}F_{7}S_{7}S_{2}V_{3}V_{4}$, $F_{6}F_{7}S_{2}V_{3}V_{4}V_{4}$, $F_{5}F_{8}S_{3}V_{3}V_{3}V_{3}$, $F_{3}F_{5}S_{2}S_{2}V_{9}V_{3}$, $F_{5}F_{7}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{6}S_{3}V_{9}V_{3}V_{4}$, $F_{5}F_{7}S_{2}V_{3}V_{3}V_{4}$, $F_{3}F_{6}S_{3}S_{3}V_{9}V_{4}$, $F_{5}F_{7}S_{7}S_{2}S_{2}V_{4}$, $F_{6}F_{8}S_{7}S_{3}S_{3}V_{3}$, $F_{1}F_{3}S_{7}S_{2}V_{9}V_{9}$, $F_{1}F_{3}S_{7}S_{3}V_{9}V_{9}$, $F_{5}F_{7}S_{7}S_{2}S_{2}S_{2}$, $F_{6}F_{8}S_{7}S_{3}S_{3}S_{3}$, $F_{1}F_{6}S_{7}S_{3}V_{9}V_{4}$, $F_{3}F_{13}S_{16}S_{3}S_{6}V_{11}$, $F_{3}F_{8}S_{7}S_{3}V_{11}V_{2}$, $F_{3}F_{13}S_{16}S_{3}S_{6}V_{4}$, $F_{3}F_{8}S_{3}V_{11}V_{11}V_{2}$, $F_{1}F_{6}S_{3}V_{9}V_{4}V_{4}$, $F_{3}F_{13}S_{16}S_{3}S_{6}S_{6}$, $F_{3}F_{8}S_{16}S_{2}S_{5}V_{11}$, $F_{3}F_{7}S_{7}S_{2}V_{11}V_{1}$, $F_{3}F_{8}S_{16}S_{2}S_{5}V_{3}$, $F_{3}F_{7}S_{2}V_{11}V_{11}V_{1}$, $F_{3}F_{8}S_{16}S_{2}S_{5}S_{5}$, $F_{3}F_{5}S_{16}S_{2}S_{5}V_{4}$, $F_{6}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{6}F_{7}S_{5}V_{4}V_{4}V_{1}$, $F_{3}F_{5}S_{16}S_{2}S_{2}S_{5}$, $F_{8}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{1}F_{5}S_{2}V_{9}V_{3}V_{4}$, $F_{3}F_{7}S_{16}S_{6}V_{3}V_{1}$, $F_{7}F_{13}S_{6}V_{11}V_{3}V_{1}$, $F_{3}F_{7}S_{16}S_{5}V_{3}V_{1}$, $F_{7}F_{13}S_{6}V_{3}V_{4}V_{1}$, $F_{8}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{7}S_{16}S_{2}V_{3}V_{1}$, $F_{7}F_{13}S_{6}S_{6}V_{3}V_{1}$, $F_{8}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{1}F_{5}S_{2}S_{2}V_{9}V_{3}$, $F_{5}F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{6}S_{16}S_{3}S_{6}V_{3}$, $F_{5}F_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{3}F_{6}S_{16}S_{3}S_{3}S_{6}$, $F_{7}F_{8}S_{5}V_{11}V_{4}V_{1}$, $F_{1}F_{6}S_{3}V_{9}V_{3}V_{4}$, $F_{7}F_{8}S_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{8}S_{16}S_{3}V_{4}V_{2}$, $F_{7}F_{8}S_{5}S_{5}V_{4}V_{1}$, $F_{1}F_{6}S_{3}S_{3}V_{9}V_{4}$, $F_{5}F_{7}S_{2}V_{11}V_{4}V_{1}$, $F_{6}F_{8}S_{3}V_{11}V_{3}V_{2}$, $F_{1}F_{3}S_{16}S_{2}V_{9}V_{11}$, $F_{1}F_{3}S_{16}S_{3}V_{9}V_{11}$, $F_{5}F_{7}S_{2}S_{2}V_{11}V_{1}$, $F_{6}F_{8}S_{3}S_{3}V_{11}V_{2}$, $F_{7}F_{7}S_{7}S_{6}V_{1}V_{1}$, $F_{1}F_{1}S_{7}S_{2}V_{9}V_{9}$, $F_{7}F_{7}S_{7}S_{5}V_{1}V_{1}$, $F_{1}F_{1}S_{7}S_{3}V_{9}V_{9}$, $F_{7}F_{7}S_{7}S_{2}V_{1}V_{1}$, $F_{8}F_{8}S_{7}S_{3}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{5}$} {{$F_{1}F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{1}F_{2}S_{7}S_{3}V_{3}V_{3}$, $F_{3}F_{3}S_{5}V_{11}V_{3}V_{2}$, $F_{3}F_{5}S_{7}S_{3}V_{11}V_{2}$, $F_{1}F_{8}S_{7}S_{5}V_{11}V_{3}$, $F_{3}F_{5}S_{3}V_{11}V_{3}V_{2}$, $F_{2}F_{5}S_{7}S_{7}S_{3}S_{3}$, $F_{3}F_{8}S_{7}V_{11}V_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{5}S_{5}V_{11}$, $F_{2}F_{5}S_{7}S_{3}S_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{1}F_{3}S_{7}S_{3}V_{10}V_{3}$, $F_{3}F_{5}S_{7}S_{3}V_{10}V_{3}$, $F_{1}F_{8}S_{7}S_{3}V_{3}V_{3}$, $F_{3}F_{5}S_{3}V_{10}V_{3}V_{3}$, $F_{5}F_{8}S_{7}S_{7}S_{3}S_{3}$, $F_{3}F_{6}S_{7}V_{10}V_{10}V_{3}$, $F_{5}F_{8}S_{7}S_{3}S_{3}V_{3}$, $F_{3}F_{6}S_{7}S_{3}V_{10}V_{10}$, $F_{3}F_{3}S_{7}S_{16}S_{3}S_{5}$, $F_{1}F_{2}S_{7}S_{3}V_{10}V_{3}$, $F_{3}F_{3}S_{16}S_{3}S_{5}V_{11}$, $F_{3}F_{5}S_{7}S_{16}S_{3}S_{5}$, $F_{1}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{5}S_{16}S_{3}S_{5}V_{3}$, $F_{2}F_{5}S_{7}S_{3}V_{10}V_{3}$, $F_{3}F_{8}S_{16}V_{11}V_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{8}S_{16}V_{3}V_{3}V_{2}$, $F_{3}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{2}F_{5}S_{3}V_{10}V_{3}V_{3}$, $F_{3}F_{8}S_{16}S_{5}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{3}V_{11}V_{2}$, $F_{3}F_{6}S_{16}V_{10}V_{11}V_{3}$, $F_{5}F_{8}S_{3}V_{11}V_{3}V_{2}$, $F_{3}F_{6}S_{16}S_{3}V_{10}V_{11}$, $F_{8}F_{8}S_{7}V_{11}V_{2}V_{2}$, $F_{2}F_{6}S_{7}V_{10}V_{10}V_{3}$, $F_{3}F_{8}S_{7}S_{16}S_{16}S_{5}$, $F_{8}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{16}S_{3}$, $F_{8}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{2}F_{6}S_{7}S_{3}V_{10}V_{10}$, $F_{1}F_{3}S_{7}S_{3}V_{11}V_{2}$, $F_{3}F_{5}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{5}S_{5}V_{3}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{6}S_{7}V_{3}V_{2}V_{2}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{3}F_{6}S_{7}S_{3}V_{2}V_{2}$, $F_{1}F_{8}S_{7}S_{3}V_{11}V_{2}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{6}S_{16}V_{3}V_{3}V_{2}$, $F_{5}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{6}S_{16}S_{3}V_{3}V_{2}$, $F_{6}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{2}F_{3}S_{7}S_{16}S_{16}S_{3}$, $F_{6}F_{8}S_{7}S_{3}V_{2}V_{2}$, $F_{3}F_{3}S_{7}S_{3}V_{11}V_{2}$, $F_{1}F_{2}S_{7}S_{7}S_{3}S_{3}$, $F_{3}F_{3}S_{3}V_{11}V_{11}V_{2}$, $F_{1}F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{2}F_{5}S_{7}S_{3}V_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{5}V_{11}V_{3}$, $F_{3}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{8}S_{5}V_{11}V_{11}V_{3}$, $F_{2}F_{5}S_{3}V_{3}V_{3}V_{3}$, $F_{3}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{5}V_{11}V_{3}$, $F_{3}F_{6}S_{3}V_{11}V_{3}V_{2}$, $F_{5}F_{8}S_{5}V_{11}V_{3}V_{3}$, $F_{3}F_{6}S_{3}S_{3}V_{11}V_{2}$, $F_{8}F_{8}S_{7}S_{5}S_{5}V_{11}$, $F_{2}F_{6}S_{7}S_{3}S_{3}V_{3}$, $F_{8}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{3}F_{8}S_{7}S_{3}V_{2}V_{2}$, $F_{8}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{2}F_{6}S_{7}S_{3}S_{3}S_{3}$, $F_{1}F_{8}S_{7}S_{7}S_{3}S_{3}$, $F_{5}F_{8}S_{7}S_{3}V_{3}V_{3}$, $F_{3}F_{6}S_{3}V_{10}V_{3}V_{3}$, $F_{5}F_{8}S_{3}V_{3}V_{3}V_{3}$, $F_{3}F_{6}S_{3}S_{3}V_{10}V_{3}$, $F_{6}F_{8}S_{7}S_{3}S_{3}V_{3}$, $F_{2}F_{3}S_{7}S_{3}V_{10}V_{10}$, $F_{6}F_{8}S_{7}S_{3}S_{3}S_{3}$, $F_{3}F_{8}S_{16}S_{3}S_{5}V_{11}$, $F_{3}F_{8}S_{7}S_{3}V_{11}V_{2}$, $F_{3}F_{8}S_{16}S_{3}S_{5}V_{3}$, $F_{3}F_{8}S_{3}V_{11}V_{11}V_{2}$, $F_{3}F_{8}S_{16}S_{3}S_{5}S_{5}$, $F_{3}F_{6}S_{16}S_{3}S_{5}V_{3}$, $F_{3}F_{6}S_{16}S_{3}S_{3}S_{5}$, $F_{8}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{2}F_{6}S_{3}V_{10}V_{3}V_{3}$, $F_{8}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{8}S_{16}S_{3}V_{3}V_{2}$, $F_{8}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{2}F_{6}S_{3}S_{3}V_{10}V_{3}$, $F_{6}F_{8}S_{3}V_{11}V_{3}V_{2}$, $F_{2}F_{3}S_{16}S_{3}V_{10}V_{11}$, $F_{6}F_{8}S_{3}S_{3}V_{11}V_{2}$, $F_{2}F_{2}S_{7}S_{3}V_{10}V_{10}$, $F_{8}F_{8}S_{7}S_{3}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{6}$} {{$F_{1}F_{3}S_{7}S_{5}V_{4}V_{1}$, $F_{2}F_{3}S_{7}S_{6}V_{3}V_{1}$, $F_{1}F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{2}F_{3}S_{14}S_{6}V_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{14}V_{1}V_{2}$, $F_{1}F_{7}S_{7}S_{14}S_{5}S_{6}$, $F_{3}F_{5}S_{14}V_{3}V_{1}V_{2}$, $F_{3}F_{5}S_{7}S_{7}V_{2}V_{2}$, $F_{3}F_{6}S_{7}S_{14}V_{1}V_{1}$, $F_{2}F_{7}S_{7}S_{7}S_{6}S_{6}$, $F_{3}F_{6}S_{7}V_{3}V_{1}V_{1}$, $F_{2}F_{7}S_{7}S_{14}S_{6}S_{6}$, $F_{3}F_{5}S_{7}V_{3}V_{2}V_{2}$, $F_{3}F_{6}S_{7}V_{4}V_{1}V_{1}$, $F_{1}F_{3}S_{7}S_{16}S_{3}S_{5}$, $F_{3}F_{5}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{7}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{5}S_{16}V_{3}V_{3}V_{2}$, $F_{5}F_{7}S_{7}S_{7}V_{2}V_{2}$, $F_{3}F_{6}S_{7}S_{16}S_{16}V_{3}$, $F_{5}F_{7}S_{7}V_{3}V_{2}V_{2}$, $F_{3}F_{6}S_{7}S_{16}S_{16}S_{3}$, $F_{2}F_{3}S_{7}S_{16}S_{3}S_{6}$, $F_{2}F_{3}S_{14}S_{16}S_{3}S_{6}$, $F_{3}F_{5}S_{7}S_{16}V_{4}V_{2}$, $F_{1}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{5}S_{16}V_{3}V_{4}V_{2}$, $F_{3}F_{6}S_{14}S_{16}V_{3}V_{1}$, $F_{2}F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{6}S_{16}V_{3}V_{3}V_{1}$, $F_{2}F_{7}S_{14}S_{6}V_{3}V_{1}$, $F_{3}F_{6}S_{16}V_{3}V_{4}V_{1}$, $F_{5}F_{7}S_{7}S_{14}V_{1}V_{2}$, $F_{3}F_{6}S_{14}S_{16}S_{16}V_{3}$, $F_{5}F_{7}S_{14}V_{3}V_{1}V_{2}$, $F_{3}F_{6}S_{14}S_{16}S_{16}S_{3}$, $F_{6}F_{7}S_{7}S_{14}V_{1}V_{1}$, $F_{3}F_{5}S_{7}S_{16}S_{16}V_{4}$, $F_{6}F_{7}S_{7}V_{3}V_{1}V_{1}$, $F_{3}F_{5}S_{7}S_{16}S_{16}S_{3}$, $F_{6}F_{7}S_{7}V_{4}V_{1}V_{1}$, $F_{1}F_{3}S_{7}S_{2}V_{3}V_{4}$, $F_{2}F_{3}S_{7}S_{2}V_{3}V_{4}$, $F_{1}F_{3}S_{7}S_{3}V_{3}V_{3}$, $F_{2}F_{3}S_{14}S_{2}V_{3}V_{4}$, $F_{3}F_{5}S_{7}S_{14}S_{2}S_{3}$, $F_{1}F_{7}S_{7}S_{14}V_{3}V_{4}$, $F_{3}F_{5}S_{14}S_{2}S_{3}V_{3}$, $F_{3}F_{5}S_{7}S_{7}S_{3}S_{3}$, $F_{3}F_{6}S_{7}S_{14}S_{2}S_{2}$, $F_{2}F_{7}S_{7}S_{7}V_{4}V_{4}$, $F_{3}F_{6}S_{7}S_{2}S_{2}V_{3}$, $F_{2}F_{7}S_{7}S_{14}V_{4}V_{4}$, $F_{3}F_{5}S_{7}S_{3}S_{3}V_{3}$, $F_{3}F_{6}S_{7}S_{2}S_{2}V_{4}$, $F_{1}F_{3}S_{7}S_{6}V_{3}V_{1}$, $F_{2}F_{3}S_{7}S_{5}V_{4}V_{1}$, $F_{2}F_{3}S_{14}S_{5}V_{4}V_{1}$, $F_{3}F_{8}S_{7}S_{14}V_{1}V_{2}$, $F_{1}F_{5}S_{7}S_{14}V_{3}V_{4}$, $F_{3}F_{8}S_{14}S_{5}V_{1}V_{2}$, $F_{3}F_{8}S_{7}S_{7}V_{2}V_{2}$, $F_{3}F_{13}S_{7}S_{14}V_{1}V_{1}$, $F_{2}F_{5}S_{7}S_{7}V_{4}V_{4}$, $F_{3}F_{13}S_{7}S_{5}V_{1}V_{1}$, $F_{2}F_{5}S_{7}S_{14}V_{4}V_{4}$, $F_{3}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{3}F_{13}S_{7}S_{6}V_{1}V_{1}$, $F_{1}F_{3}S_{7}S_{16}V_{3}V_{2}$, $F_{3}F_{5}S_{7}S_{16}S_{3}S_{5}$, $F_{3}F_{5}S_{16}S_{3}S_{5}V_{3}$, $F_{3}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{5}S_{7}S_{3}V_{3}V_{3}$, $F_{3}F_{8}S_{16}S_{5}V_{3}V_{2}$, $F_{7}F_{8}S_{7}S_{7}V_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{16}V_{3}$, $F_{5}F_{5}S_{7}S_{7}S_{3}S_{3}$, $F_{3}F_{8}S_{7}S_{16}S_{16}S_{5}$, $F_{5}F_{5}S_{7}S_{3}S_{3}V_{3}$, $F_{7}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{16}V_{2}$, $F_{2}F_{3}S_{7}S_{16}V_{4}V_{2}$, $F_{2}F_{3}S_{14}S_{16}V_{4}V_{2}$, $F_{3}F_{5}S_{7}S_{16}S_{3}S_{6}$, $F_{1}F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{5}S_{16}S_{3}S_{6}V_{3}$, $F_{3}F_{6}S_{14}S_{16}S_{2}S_{5}$, $F_{2}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{6}S_{16}S_{2}S_{5}V_{3}$, $F_{2}F_{7}S_{14}S_{5}V_{4}V_{1}$, $F_{3}F_{6}S_{16}S_{2}S_{5}V_{4}$, $F_{3}F_{8}S_{7}S_{16}V_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{8}S_{16}S_{5}V_{4}V_{2}$, $F_{3}F_{13}S_{14}S_{16}V_{3}V_{1}$, $F_{2}F_{5}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{13}S_{16}S_{5}V_{3}V_{1}$, $F_{2}F_{5}S_{14}S_{2}V_{3}V_{4}$, $F_{3}F_{13}S_{16}S_{6}V_{3}V_{1}$, $F_{7}F_{8}S_{7}S_{14}V_{1}V_{2}$, $F_{3}F_{8}S_{14}S_{16}S_{16}V_{3}$, $F_{5}F_{5}S_{7}S_{14}S_{2}S_{3}$, $F_{3}F_{8}S_{14}S_{16}S_{16}S_{5}$, $F_{5}F_{5}S_{14}S_{2}S_{3}V_{3}$, $F_{7}F_{8}S_{14}S_{5}V_{1}V_{2}$, $F_{3}F_{8}S_{14}S_{16}S_{16}V_{2}$, $F_{7}F_{13}S_{7}S_{14}V_{1}V_{1}$, $F_{3}F_{7}S_{7}S_{16}S_{16}V_{4}$, $F_{5}F_{6}S_{7}S_{14}S_{2}S_{2}$, $F_{3}F_{7}S_{7}S_{16}S_{16}S_{6}$, $F_{5}F_{6}S_{7}S_{2}S_{2}V_{3}$, $F_{7}F_{13}S_{7}S_{5}V_{1}V_{1}$, $F_{3}F_{7}S_{7}S_{16}S_{16}V_{2}$, $F_{5}F_{6}S_{7}S_{2}S_{2}V_{4}$, $F_{7}F_{13}S_{7}S_{6}V_{1}V_{1}$, $F_{1}F_{3}S_{7}S_{14}S_{2}S_{3}$, $F_{3}F_{5}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{5}S_{2}V_{3}V_{3}V_{4}$, $F_{5}F_{7}S_{7}S_{7}V_{4}V_{4}$, $F_{5}F_{7}S_{7}V_{3}V_{4}V_{4}$, $F_{3}F_{6}S_{7}S_{2}S_{2}S_{3}$, $F_{1}F_{3}S_{7}S_{14}V_{1}V_{2}$, $F_{3}F_{5}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{5}S_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{8}S_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{8}S_{5}S_{6}V_{3}V_{1}$, $F_{7}F_{8}S_{7}S_{7}S_{6}S_{6}$, $F_{3}F_{8}S_{7}V_{3}V_{1}V_{1}$, $F_{5}F_{5}S_{7}S_{7}V_{4}V_{4}$, $F_{3}F_{8}S_{7}S_{5}V_{1}V_{1}$, $F_{5}F_{5}S_{7}V_{3}V_{4}V_{4}$, $F_{7}F_{8}S_{7}S_{5}S_{6}S_{6}$, $F_{3}F_{8}S_{7}V_{1}V_{1}V_{2}$, $F_{1}F_{7}S_{7}S_{14}V_{1}V_{2}$, $F_{5}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{5}F_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{6}S_{16}S_{2}S_{3}S_{5}$, $F_{3}F_{8}S_{7}S_{16}S_{3}S_{6}$, $F_{1}F_{5}S_{7}S_{14}S_{2}S_{3}$, $F_{3}F_{8}S_{16}S_{3}S_{5}S_{6}$, $F_{7}F_{8}S_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{8}S_{16}V_{3}V_{3}V_{1}$, $F_{5}F_{5}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{8}S_{16}S_{5}V_{3}V_{1}$, $F_{5}F_{5}S_{2}V_{3}V_{3}V_{4}$, $F_{7}F_{8}S_{5}S_{6}V_{3}V_{1}$, $F_{3}F_{8}S_{16}V_{3}V_{1}V_{2}$, $F_{7}F_{8}S_{7}V_{3}V_{1}V_{1}$, $F_{3}F_{3}S_{7}S_{16}S_{16}S_{3}$, $F_{7}F_{8}S_{7}S_{5}V_{1}V_{1}$, $F_{3}F_{3}S_{7}S_{16}S_{16}V_{2}$, $F_{5}F_{6}S_{7}S_{2}S_{2}S_{3}$, $F_{7}F_{8}S_{7}V_{1}V_{1}V_{2}$, $F_{2}F_{3}S_{7}S_{14}S_{2}S_{3}$, $F_{1}F_{3}S_{7}S_{7}S_{3}S_{3}$, $F_{2}F_{3}S_{14}S_{14}S_{2}S_{3}$, $F_{1}F_{7}S_{7}S_{7}V_{4}V_{4}$, $F_{3}F_{5}S_{7}S_{3}V_{3}V_{3}$, $F_{3}F_{6}S_{14}S_{2}V_{3}V_{4}$, $F_{2}F_{7}S_{7}S_{14}V_{3}V_{4}$, $F_{3}F_{6}S_{2}V_{3}V_{3}V_{4}$, $F_{2}F_{7}S_{14}S_{14}V_{3}V_{4}$, $F_{3}F_{5}S_{3}V_{3}V_{3}V_{3}$, $F_{3}F_{6}S_{2}V_{3}V_{4}V_{4}$, $F_{5}F_{7}S_{7}S_{14}V_{3}V_{4}$, $F_{3}F_{6}S_{14}S_{2}S_{3}V_{3}$, $F_{5}F_{7}S_{14}V_{3}V_{3}V_{4}$, $F_{3}F_{6}S_{14}S_{2}S_{3}S_{3}$, $F_{6}F_{7}S_{7}S_{14}V_{4}V_{4}$, $F_{3}F_{6}S_{7}S_{3}S_{3}V_{3}$, $F_{3}F_{5}S_{7}S_{2}S_{2}V_{4}$, $F_{6}F_{7}S_{7}V_{3}V_{4}V_{4}$, $F_{3}F_{5}S_{7}S_{2}S_{2}S_{3}$, $F_{6}F_{7}S_{7}V_{4}V_{4}V_{4}$, $F_{3}F_{6}S_{7}S_{3}S_{3}S_{3}$, $F_{2}F_{3}S_{7}S_{14}V_{1}V_{2}$, $F_{1}F_{3}S_{7}S_{7}V_{2}V_{2}$, $F_{2}F_{3}S_{14}S_{14}V_{1}V_{2}$, $F_{3}F_{5}S_{7}S_{6}V_{3}V_{1}$, $F_{1}F_{7}S_{7}S_{7}S_{6}S_{6}$, $F_{3}F_{5}S_{6}V_{3}V_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{6}S_{14}S_{5}V_{4}V_{1}$, $F_{2}F_{7}S_{7}S_{14}S_{5}S_{6}$, $F_{3}F_{6}S_{5}V_{3}V_{4}V_{1}$, $F_{2}F_{7}S_{14}S_{14}S_{5}S_{6}$, $F_{3}F_{5}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{6}S_{5}V_{4}V_{4}V_{1}$, $F_{3}F_{8}S_{7}S_{5}V_{4}V_{1}$, $F_{1}F_{5}S_{7}S_{7}V_{4}V_{4}$, $F_{3}F_{8}S_{5}S_{5}V_{4}V_{1}$, $F_{3}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{13}S_{14}S_{6}V_{3}V_{1}$, $F_{2}F_{5}S_{7}S_{14}V_{3}V_{4}$, $F_{3}F_{13}S_{5}S_{6}V_{3}V_{1}$, $F_{2}F_{5}S_{14}S_{14}V_{3}V_{4}$, $F_{3}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{3}F_{13}S_{6}S_{6}V_{3}V_{1}$, $F_{7}F_{8}S_{7}S_{14}S_{5}S_{6}$, $F_{3}F_{8}S_{14}V_{3}V_{1}V_{2}$, $F_{5}F_{5}S_{7}S_{14}V_{3}V_{4}$, $F_{5}F_{5}S_{14}V_{3}V_{3}V_{4}$, $F_{7}F_{8}S_{14}S_{5}S_{5}S_{6}$, $F_{3}F_{8}S_{14}V_{1}V_{2}V_{2}$, $F_{7}F_{13}S_{7}S_{14}S_{6}S_{6}$, $F_{3}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{3}F_{7}S_{7}V_{4}V_{1}V_{1}$, $F_{5}F_{6}S_{7}S_{14}V_{4}V_{4}$, $F_{3}F_{7}S_{7}S_{6}V_{1}V_{1}$, $F_{5}F_{6}S_{7}V_{3}V_{4}V_{4}$, $F_{7}F_{13}S_{7}S_{5}S_{6}S_{6}$, $F_{3}F_{7}S_{7}V_{1}V_{1}V_{2}$, $F_{5}F_{6}S_{7}V_{4}V_{4}V_{4}$, $F_{7}F_{13}S_{7}S_{6}S_{6}S_{6}$, $F_{3}F_{8}S_{7}V_{2}V_{2}V_{2}$, $F_{1}F_{7}S_{7}S_{7}V_{2}V_{2}$, $F_{5}F_{7}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{6}S_{16}S_{3}S_{5}V_{3}$, $F_{5}F_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{6}S_{16}S_{3}S_{3}S_{5}$, $F_{3}F_{8}S_{7}S_{16}S_{3}S_{5}$, $F_{1}F_{5}S_{7}S_{7}S_{3}S_{3}$, $F_{3}F_{8}S_{16}S_{3}S_{5}S_{5}$, $F_{7}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{8}S_{16}V_{3}V_{3}V_{2}$, $F_{5}F_{5}S_{7}S_{3}V_{3}V_{3}$, $F_{5}F_{5}S_{3}V_{3}V_{3}V_{3}$, $F_{7}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{3}F_{8}S_{16}V_{3}V_{2}V_{2}$, $F_{7}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{5}F_{6}S_{7}S_{3}S_{3}V_{3}$, $F_{5}F_{6}S_{7}S_{3}S_{3}S_{3}$, $F_{7}F_{8}S_{7}V_{2}V_{2}V_{2}$, $F_{3}F_{6}S_{14}S_{16}V_{4}V_{2}$, $F_{2}F_{7}S_{7}S_{14}V_{1}V_{2}$, $F_{3}F_{6}S_{16}V_{3}V_{4}V_{2}$, $F_{2}F_{7}S_{14}S_{14}V_{1}V_{2}$, $F_{3}F_{6}S_{16}V_{4}V_{4}V_{2}$, $F_{5}F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{6}S_{16}S_{3}S_{6}V_{3}$, $F_{5}F_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{3}F_{6}S_{16}S_{3}S_{3}S_{6}$, $F_{6}F_{7}S_{14}S_{5}V_{4}V_{1}$, $F_{3}F_{5}S_{16}S_{2}S_{5}V_{4}$, $F_{6}F_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{5}S_{16}S_{2}S_{3}S_{5}$, $F_{6}F_{7}S_{5}V_{4}V_{4}V_{1}$, $F_{3}F_{13}S_{14}S_{16}S_{3}S_{6}$, $F_{2}F_{5}S_{7}S_{14}S_{2}S_{3}$, $F_{3}F_{13}S_{16}S_{3}S_{5}S_{6}$, $F_{2}F_{5}S_{14}S_{14}S_{2}S_{3}$, $F_{3}F_{13}S_{16}S_{3}S_{6}S_{6}$, $F_{7}F_{8}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{8}S_{16}V_{3}V_{4}V_{2}$, $F_{7}F_{8}S_{5}S_{5}V_{4}V_{1}$, $F_{3}F_{8}S_{16}V_{4}V_{2}V_{2}$, $F_{7}F_{13}S_{14}S_{6}V_{3}V_{1}$, $F_{3}F_{7}S_{16}V_{3}V_{4}V_{1}$, $F_{5}F_{6}S_{14}S_{2}V_{3}V_{4}$, $F_{3}F_{7}S_{16}S_{6}V_{3}V_{1}$, $F_{5}F_{6}S_{2}V_{3}V_{3}V_{4}$, $F_{7}F_{13}S_{5}S_{6}V_{3}V_{1}$, $F_{3}F_{7}S_{16}V_{3}V_{1}V_{2}$, $F_{5}F_{6}S_{2}V_{3}V_{4}V_{4}$, $F_{7}F_{13}S_{6}S_{6}V_{3}V_{1}$, $F_{7}F_{8}S_{14}V_{3}V_{1}V_{2}$, $F_{3}F_{3}S_{14}S_{16}S_{16}S_{3}$, $F_{5}F_{6}S_{14}S_{2}S_{3}V_{3}$, $F_{3}F_{3}S_{14}S_{16}S_{16}V_{2}$, $F_{5}F_{6}S_{14}S_{2}S_{3}S_{3}$, $F_{7}F_{8}S_{14}V_{1}V_{2}V_{2}$, $F_{7}F_{7}S_{7}V_{4}V_{1}V_{1}$, $F_{5}F_{5}S_{7}S_{2}S_{2}V_{4}$, $F_{7}F_{7}S_{7}S_{6}V_{1}V_{1}$, $F_{5}F_{5}S_{7}S_{2}S_{2}S_{3}$, $F_{7}F_{7}S_{7}V_{1}V_{1}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{7}$} {{$F_{1}F_{3}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{3}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{3}S_{7}S_{4}V_{3}V_{5}$, $F_{3}F_{3}S_{7}S_{2}V_{3}V_{4}$, $F_{1}F_{4}S_{7}S_{5}V_{3}V_{2}$, $F_{1}F_{1}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{3}S_{4}V_{11}V_{3}V_{5}$, $F_{3}F_{3}S_{2}V_{11}V_{3}V_{4}$, $F_{3}F_{5}S_{7}S_{4}V_{11}V_{2}$, $F_{3}F_{5}S_{7}S_{2}V_{11}V_{2}$, $F_{1}F_{7}S_{7}S_{5}V_{11}V_{5}$, $F_{1}F_{7}S_{7}S_{5}V_{11}V_{4}$, $F_{3}F_{5}S_{4}V_{11}V_{3}V_{2}$, $F_{3}F_{5}S_{2}V_{11}V_{3}V_{2}$, $F_{4}F_{5}S_{7}S_{7}V_{2}V_{2}$, $F_{1}F_{5}S_{7}S_{7}V_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{4}S_{4}V_{11}$, $F_{3}F_{8}S_{7}S_{2}S_{2}V_{11}$, $F_{3}F_{7}S_{7}S_{7}V_{5}V_{5}$, $F_{3}F_{7}S_{7}S_{7}V_{4}V_{4}$, $F_{3}F_{8}S_{7}S_{4}S_{4}V_{3}$, $F_{3}F_{8}S_{7}S_{2}S_{2}V_{3}$, $F_{3}F_{7}S_{7}V_{11}V_{5}V_{5}$, $F_{3}F_{7}S_{7}V_{11}V_{4}V_{4}$, $F_{4}F_{5}S_{7}V_{3}V_{2}V_{2}$, $F_{1}F_{5}S_{7}V_{3}V_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{5}S_{4}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{2}S_{5}$, $F_{1}F_{3}S_{7}S_{5}V_{1}V_{5}$, $F_{1}F_{3}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{3}S_{7}S_{5}V_{1}V_{5}$, $F_{3}F_{3}S_{7}S_{5}V_{4}V_{1}$, $F_{1}F_{4}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{1}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{3}S_{5}V_{11}V_{1}V_{5}$, $F_{3}F_{3}S_{5}V_{11}V_{4}V_{1}$, $F_{3}F_{8}S_{7}S_{4}V_{11}V_{1}$, $F_{3}F_{8}S_{7}S_{2}V_{11}V_{1}$, $F_{1}F_{9}S_{7}S_{5}V_{11}V_{5}$, $F_{1}F_{5}S_{7}S_{5}V_{11}V_{4}$, $F_{3}F_{8}S_{5}S_{4}V_{11}V_{1}$, $F_{3}F_{8}S_{2}S_{5}V_{11}V_{1}$, $F_{4}F_{8}S_{7}S_{7}S_{4}S_{4}$, $F_{1}F_{8}S_{7}S_{7}S_{2}S_{2}$, $F_{3}F_{14}S_{7}V_{11}V_{1}V_{1}$, $F_{3}F_{6}S_{7}V_{11}V_{1}V_{1}$, $F_{3}F_{9}S_{7}S_{7}V_{5}V_{5}$, $F_{3}F_{5}S_{7}S_{7}V_{4}V_{4}$, $F_{3}F_{14}S_{7}S_{5}V_{1}V_{1}$, $F_{3}F_{6}S_{7}S_{5}V_{1}V_{1}$, $F_{3}F_{9}S_{7}V_{11}V_{5}V_{5}$, $F_{3}F_{5}S_{7}V_{11}V_{4}V_{4}$, $F_{4}F_{8}S_{7}S_{5}S_{4}S_{4}$, $F_{1}F_{8}S_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{14}S_{7}V_{1}V_{1}V_{5}$, $F_{3}F_{6}S_{7}V_{4}V_{1}V_{1}$, $F_{1}F_{3}S_{7}S_{5}V_{13}V_{2}$, $F_{1}F_{3}S_{7}S_{5}V_{9}V_{2}$, $F_{3}F_{5}S_{7}S_{5}V_{13}V_{2}$, $F_{3}F_{5}S_{7}S_{5}V_{9}V_{2}$, $F_{1}F_{7}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{5}S_{5}V_{13}V_{3}V_{2}$, $F_{3}F_{5}S_{5}V_{9}V_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{4}V_{13}V_{3}$, $F_{3}F_{8}S_{7}S_{2}V_{9}V_{3}$, $F_{1}F_{9}S_{7}S_{5}V_{3}V_{2}$, $F_{1}F_{5}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{8}S_{5}S_{4}V_{13}V_{3}$, $F_{3}F_{8}S_{2}S_{5}V_{9}V_{3}$, $F_{7}F_{8}S_{7}S_{7}S_{4}S_{4}$, $F_{7}F_{8}S_{7}S_{7}S_{2}S_{2}$, $F_{3}F_{8}S_{7}V_{13}V_{13}V_{3}$, $F_{3}F_{8}S_{7}V_{9}V_{9}V_{3}$, $F_{5}F_{9}S_{7}S_{7}V_{2}V_{2}$, $F_{5}F_{5}S_{7}S_{7}V_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{5}V_{13}V_{13}$, $F_{3}F_{8}S_{7}S_{5}V_{9}V_{9}$, $F_{5}F_{9}S_{7}V_{3}V_{2}V_{2}$, $F_{5}F_{5}S_{7}V_{3}V_{2}V_{2}$, $F_{7}F_{8}S_{7}S_{5}S_{4}S_{4}$, $F_{7}F_{8}S_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{8}S_{7}V_{13}V_{13}V_{2}$, $F_{3}F_{8}S_{7}V_{9}V_{9}V_{2}$, $F_{3}F_{3}S_{7}S_{16}V_{2}V_{5}$, $F_{3}F_{3}S_{7}S_{16}V_{4}V_{2}$, $F_{1}F_{4}S_{7}S_{5}V_{13}V_{2}$, $F_{1}F_{1}S_{7}S_{5}V_{9}V_{2}$, $F_{3}F_{3}S_{16}V_{11}V_{2}V_{5}$, $F_{3}F_{3}S_{16}V_{11}V_{4}V_{2}$, $F_{3}F_{5}S_{7}S_{16}V_{2}V_{5}$, $F_{3}F_{5}S_{7}S_{16}V_{4}V_{2}$, $F_{1}F_{7}S_{7}S_{5}V_{1}V_{5}$, $F_{1}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{5}S_{16}V_{3}V_{2}V_{5}$, $F_{3}F_{5}S_{16}V_{3}V_{4}V_{2}$, $F_{4}F_{5}S_{7}S_{5}V_{13}V_{2}$, $F_{1}F_{5}S_{7}S_{5}V_{9}V_{2}$, $F_{3}F_{8}S_{16}S_{5}S_{4}V_{11}$, $F_{3}F_{8}S_{16}S_{2}S_{5}V_{11}$, $F_{3}F_{7}S_{7}S_{5}V_{1}V_{5}$, $F_{3}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{8}S_{16}S_{5}S_{4}V_{3}$, $F_{3}F_{8}S_{16}S_{2}S_{5}V_{3}$, $F_{3}F_{7}S_{5}V_{11}V_{1}V_{5}$, $F_{3}F_{7}S_{5}V_{11}V_{4}V_{1}$, $F_{4}F_{5}S_{5}V_{13}V_{3}V_{2}$, $F_{1}F_{5}S_{5}V_{9}V_{3}V_{2}$, $F_{3}F_{8}S_{16}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{16}S_{2}S_{5}S_{5}$, $F_{3}F_{8}S_{7}S_{16}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{16}S_{2}S_{5}$, $F_{1}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{4}F_{8}S_{7}S_{4}V_{13}V_{3}$, $F_{1}F_{8}S_{7}S_{2}V_{9}V_{3}$, $F_{3}F_{14}S_{16}V_{11}V_{3}V_{1}$, $F_{3}F_{6}S_{16}V_{11}V_{3}V_{1}$, $F_{3}F_{9}S_{7}S_{4}V_{3}V_{5}$, $F_{3}F_{5}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{14}S_{16}S_{5}V_{3}V_{1}$, $F_{3}F_{6}S_{16}S_{5}V_{3}V_{1}$, $F_{3}F_{9}S_{4}V_{11}V_{3}V_{5}$, $F_{3}F_{5}S_{2}V_{11}V_{3}V_{4}$, $F_{4}F_{8}S_{5}S_{4}V_{13}V_{3}$, $F_{1}F_{8}S_{2}S_{5}V_{9}V_{3}$, $F_{3}F_{14}S_{16}V_{3}V_{1}V_{5}$, $F_{3}F_{6}S_{16}V_{3}V_{4}V_{1}$, $F_{7}F_{8}S_{7}S_{4}V_{11}V_{1}$, $F_{7}F_{8}S_{7}S_{2}V_{11}V_{1}$, $F_{3}F_{8}S_{16}V_{11}V_{13}V_{3}$, $F_{3}F_{8}S_{16}V_{9}V_{11}V_{3}$, $F_{5}F_{9}S_{7}S_{4}V_{11}V_{2}$, $F_{5}F_{5}S_{7}S_{2}V_{11}V_{2}$, $F_{3}F_{8}S_{16}S_{5}V_{11}V_{13}$, $F_{3}F_{8}S_{16}S_{5}V_{9}V_{11}$, $F_{5}F_{9}S_{4}V_{11}V_{3}V_{2}$, $F_{5}F_{5}S_{2}V_{11}V_{3}V_{2}$, $F_{7}F_{8}S_{5}S_{4}V_{11}V_{1}$, $F_{7}F_{8}S_{2}S_{5}V_{11}V_{1}$, $F_{3}F_{8}S_{16}V_{11}V_{13}V_{2}$, $F_{3}F_{8}S_{16}V_{9}V_{11}V_{2}$, $F_{7}F_{14}S_{7}V_{11}V_{1}V_{1}$, $F_{6}F_{7}S_{7}V_{11}V_{1}V_{1}$, $F_{4}F_{8}S_{7}V_{13}V_{13}V_{3}$, $F_{1}F_{8}S_{7}V_{9}V_{9}V_{3}$, $F_{3}F_{9}S_{7}S_{16}S_{16}S_{5}$, $F_{3}F_{5}S_{7}S_{16}S_{16}S_{5}$, $F_{8}F_{9}S_{7}S_{4}S_{4}V_{11}$, $F_{5}F_{8}S_{7}S_{2}S_{2}V_{11}$, $F_{4}F_{8}S_{7}S_{5}V_{13}V_{13}$, $F_{1}F_{8}S_{7}S_{5}V_{9}V_{9}$, $F_{3}F_{9}S_{7}S_{16}S_{16}V_{5}$, $F_{3}F_{5}S_{7}S_{16}S_{16}V_{4}$, $F_{8}F_{9}S_{7}S_{4}S_{4}V_{3}$, $F_{5}F_{8}S_{7}S_{2}S_{2}V_{3}$, $F_{7}F_{14}S_{7}S_{5}V_{1}V_{1}$, $F_{6}F_{7}S_{7}S_{5}V_{1}V_{1}$, $F_{3}F_{9}S_{7}S_{16}S_{16}V_{2}$, $F_{3}F_{5}S_{7}S_{16}S_{16}V_{2}$, $F_{8}F_{9}S_{7}S_{5}S_{4}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{2}S_{5}$, $F_{7}F_{14}S_{7}V_{1}V_{1}V_{5}$, $F_{6}F_{7}S_{7}V_{4}V_{1}V_{1}$, $F_{4}F_{8}S_{7}V_{13}V_{13}V_{2}$, $F_{1}F_{8}S_{7}V_{9}V_{9}V_{2}$, $F_{1}F_{3}S_{7}S_{4}V_{3}V_{5}$, $F_{1}F_{3}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{3}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{3}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{3}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{3}S_{2}S_{5}S_{5}V_{11}$, $F_{3}F_{8}S_{7}S_{4}V_{11}V_{2}$, $F_{3}F_{8}S_{7}S_{2}V_{11}V_{2}$, $F_{1}F_{9}S_{7}S_{5}V_{11}V_{3}$, $F_{1}F_{5}S_{7}S_{5}V_{11}V_{3}$, $F_{3}F_{8}S_{5}S_{4}V_{11}V_{2}$, $F_{3}F_{8}S_{2}S_{5}V_{11}V_{2}$, $F_{4}F_{8}S_{7}S_{7}V_{2}V_{2}$, $F_{1}F_{8}S_{7}S_{7}V_{2}V_{2}$, $F_{3}F_{14}S_{7}S_{4}S_{4}V_{11}$, $F_{3}F_{6}S_{7}S_{2}S_{2}V_{11}$, $F_{3}F_{9}S_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{5}S_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{14}S_{7}S_{5}S_{4}S_{4}$, $F_{3}F_{6}S_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{9}S_{7}S_{5}S_{5}V_{11}$, $F_{3}F_{5}S_{7}S_{5}S_{5}V_{11}$, $F_{4}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{1}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{3}F_{14}S_{7}S_{4}S_{4}V_{5}$, $F_{3}F_{6}S_{7}S_{2}S_{2}V_{4}$, $F_{1}F_{3}S_{7}S_{4}V_{13}V_{3}$, $F_{1}F_{3}S_{7}S_{2}V_{9}V_{3}$, $F_{3}F_{8}S_{7}S_{5}V_{13}V_{2}$, $F_{3}F_{8}S_{7}S_{5}V_{9}V_{2}$, $F_{3}F_{8}S_{5}S_{5}V_{13}V_{2}$, $F_{3}F_{8}S_{5}S_{5}V_{9}V_{2}$, $F_{8}F_{9}S_{7}S_{7}V_{2}V_{2}$, $F_{5}F_{8}S_{7}S_{7}V_{2}V_{2}$, $F_{3}F_{9}S_{7}S_{5}V_{13}V_{13}$, $F_{3}F_{5}S_{7}S_{5}V_{9}V_{9}$, $F_{8}F_{9}S_{7}S_{5}V_{2}V_{2}$, $F_{5}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{3}F_{9}S_{7}S_{4}V_{13}V_{13}$, $F_{3}F_{5}S_{7}S_{2}V_{9}V_{9}$, $F_{3}F_{3}S_{7}S_{16}S_{5}S_{4}$, $F_{3}F_{3}S_{7}S_{16}S_{2}S_{5}$, $F_{1}F_{4}S_{7}S_{4}V_{13}V_{3}$, $F_{1}F_{1}S_{7}S_{2}V_{9}V_{3}$, $F_{3}F_{3}S_{16}S_{5}S_{4}V_{11}$, $F_{3}F_{3}S_{16}S_{2}S_{5}V_{11}$, $F_{3}F_{8}S_{7}S_{16}V_{2}V_{5}$, $F_{3}F_{8}S_{7}S_{16}V_{4}V_{2}$, $F_{1}F_{9}S_{7}S_{4}V_{3}V_{5}$, $F_{1}F_{5}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{8}S_{16}S_{5}V_{2}V_{5}$, $F_{3}F_{8}S_{16}S_{5}V_{4}V_{2}$, $F_{4}F_{8}S_{7}S_{5}V_{13}V_{2}$, $F_{1}F_{8}S_{7}S_{5}V_{9}V_{2}$, $F_{3}F_{14}S_{16}S_{5}S_{4}V_{11}$, $F_{3}F_{6}S_{16}S_{2}S_{5}V_{11}$, $F_{3}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{14}S_{16}S_{5}S_{5}S_{4}$, $F_{3}F_{6}S_{16}S_{2}S_{5}S_{5}$, $F_{3}F_{9}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{5}S_{2}S_{5}S_{5}V_{11}$, $F_{4}F_{8}S_{5}S_{5}V_{13}V_{2}$, $F_{1}F_{8}S_{5}S_{5}V_{9}V_{2}$, $F_{3}F_{14}S_{16}S_{5}S_{4}V_{5}$, $F_{3}F_{6}S_{16}S_{2}S_{5}V_{4}$, $F_{8}F_{9}S_{7}S_{4}V_{11}V_{2}$, $F_{5}F_{8}S_{7}S_{2}V_{11}V_{2}$, $F_{3}F_{9}S_{16}S_{5}V_{11}V_{13}$, $F_{3}F_{5}S_{16}S_{5}V_{9}V_{11}$, $F_{8}F_{9}S_{5}S_{4}V_{11}V_{2}$, $F_{5}F_{8}S_{2}S_{5}V_{11}V_{2}$, $F_{3}F_{9}S_{16}S_{4}V_{11}V_{13}$, $F_{3}F_{5}S_{16}S_{2}V_{9}V_{11}$, $F_{9}F_{14}S_{7}S_{4}S_{4}V_{11}$, $F_{5}F_{6}S_{7}S_{2}S_{2}V_{11}$, $F_{4}F_{9}S_{7}S_{5}V_{13}V_{13}$, $F_{1}F_{5}S_{7}S_{5}V_{9}V_{9}$, $F_{3}F_{7}S_{7}S_{16}S_{16}V_{5}$, $F_{3}F_{7}S_{7}S_{16}S_{16}V_{4}$, $F_{9}F_{14}S_{7}S_{5}S_{4}S_{4}$, $F_{5}F_{6}S_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{7}S_{7}S_{16}S_{16}S_{4}$, $F_{3}F_{7}S_{7}S_{16}S_{16}S_{2}$, $F_{9}F_{14}S_{7}S_{4}S_{4}V_{5}$, $F_{5}F_{6}S_{7}S_{2}S_{2}V_{4}$, $F_{4}F_{9}S_{7}S_{4}V_{13}V_{13}$, $F_{1}F_{5}S_{7}S_{2}V_{9}V_{9}$, $F_{1}F_{3}S_{7}S_{4}V_{11}V_{2}$, $F_{1}F_{3}S_{7}S_{2}V_{11}V_{2}$, $F_{3}F_{5}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{5}S_{5}S_{5}S_{4}V_{3}$, $F_{3}F_{5}S_{2}S_{5}S_{5}V_{3}$, $F_{3}F_{8}S_{7}S_{4}V_{3}V_{5}$, $F_{3}F_{8}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{8}S_{5}S_{4}V_{3}V_{5}$, $F_{3}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{7}F_{8}S_{7}S_{7}V_{5}V_{5}$, $F_{7}F_{8}S_{7}S_{7}V_{4}V_{4}$, $F_{5}F_{9}S_{7}S_{7}S_{5}S_{5}$, $F_{5}F_{5}S_{7}S_{7}S_{5}S_{5}$, $F_{5}F_{9}S_{7}S_{5}S_{5}V_{3}$, $F_{5}F_{5}S_{7}S_{5}S_{5}V_{3}$, $F_{7}F_{8}S_{7}S_{5}V_{5}V_{5}$, $F_{7}F_{8}S_{7}S_{5}V_{4}V_{4}$, $F_{3}F_{8}S_{7}S_{4}S_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{2}S_{2}V_{2}$, $F_{1}F_{3}S_{7}S_{4}V_{11}V_{1}$, $F_{1}F_{3}S_{7}S_{2}V_{11}V_{1}$, $F_{3}F_{8}S_{7}S_{5}V_{1}V_{5}$, $F_{3}F_{8}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{8}S_{5}S_{5}V_{1}V_{5}$, $F_{3}F_{8}S_{5}S_{5}V_{4}V_{1}$, $F_{8}F_{9}S_{7}S_{7}V_{5}V_{5}$, $F_{5}F_{8}S_{7}S_{7}V_{4}V_{4}$, $F_{3}F_{9}S_{7}S_{5}V_{1}V_{1}$, $F_{3}F_{5}S_{7}S_{5}V_{1}V_{1}$, $F_{8}F_{9}S_{7}S_{5}V_{5}V_{5}$, $F_{5}F_{8}S_{7}S_{5}V_{4}V_{4}$, $F_{3}F_{9}S_{7}S_{4}V_{1}V_{1}$, $F_{3}F_{5}S_{7}S_{2}V_{1}V_{1}$, $F_{3}F_{5}S_{7}S_{16}S_{5}S_{4}$, $F_{3}F_{5}S_{7}S_{16}S_{2}S_{5}$, $F_{1}F_{7}S_{7}S_{4}V_{11}V_{1}$, $F_{1}F_{7}S_{7}S_{2}V_{11}V_{1}$, $F_{3}F_{5}S_{16}S_{5}S_{4}V_{3}$, $F_{3}F_{5}S_{16}S_{2}S_{5}V_{3}$, $F_{1}F_{9}S_{7}S_{4}V_{11}V_{2}$, $F_{1}F_{5}S_{7}S_{2}V_{11}V_{2}$, $F_{7}F_{8}S_{7}S_{5}V_{1}V_{5}$, $F_{7}F_{8}S_{7}S_{5}V_{4}V_{1}$, $F_{5}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{5}F_{9}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{5}S_{2}S_{5}S_{5}V_{3}$, $F_{7}F_{8}S_{5}S_{5}V_{1}V_{5}$, $F_{7}F_{8}S_{5}S_{5}V_{4}V_{1}$, $F_{3}F_{8}S_{16}S_{5}S_{4}V_{2}$, $F_{3}F_{8}S_{16}S_{2}S_{5}V_{2}$, $F_{8}F_{9}S_{7}S_{4}V_{3}V_{5}$, $F_{5}F_{8}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{9}S_{16}S_{5}V_{3}V_{1}$, $F_{3}F_{5}S_{16}S_{5}V_{3}V_{1}$, $F_{8}F_{9}S_{5}S_{4}V_{3}V_{5}$, $F_{5}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{3}F_{9}S_{16}S_{4}V_{3}V_{1}$, $F_{3}F_{5}S_{16}S_{2}V_{3}V_{1}$, $F_{7}F_{9}S_{7}S_{5}V_{1}V_{1}$, $F_{5}F_{7}S_{7}S_{5}V_{1}V_{1}$, $F_{3}F_{4}S_{7}S_{16}S_{16}V_{2}$, $F_{1}F_{3}S_{7}S_{16}S_{16}V_{2}$, $F_{3}F_{4}S_{7}S_{16}S_{16}S_{4}$, $F_{1}F_{3}S_{7}S_{16}S_{16}S_{2}$, $F_{8}F_{9}S_{7}S_{4}S_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{2}S_{2}V_{2}$, $F_{7}F_{9}S_{7}S_{4}V_{1}V_{1}$, $F_{5}F_{7}S_{7}S_{2}V_{1}V_{1}$, $F_{3}F_{3}S_{7}S_{4}V_{11}V_{2}$, $F_{3}F_{3}S_{7}S_{2}V_{11}V_{2}$, $F_{1}F_{4}S_{7}S_{7}V_{2}V_{2}$, $F_{1}F_{1}S_{7}S_{7}V_{2}V_{2}$, $F_{3}F_{3}S_{4}V_{11}V_{11}V_{2}$, $F_{3}F_{3}S_{2}V_{11}V_{11}V_{2}$, $F_{3}F_{5}S_{7}S_{4}V_{3}V_{5}$, $F_{1}F_{7}S_{7}S_{7}V_{5}V_{5}$, $F_{1}F_{7}S_{7}S_{7}V_{4}V_{4}$, $F_{3}F_{5}S_{4}V_{3}V_{3}V_{5}$, $F_{3}F_{5}S_{2}V_{3}V_{3}V_{4}$, $F_{4}F_{5}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{8}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{3}F_{7}S_{7}S_{5}V_{11}V_{5}$, $F_{3}F_{7}S_{7}S_{5}V_{11}V_{4}$, $F_{3}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{3}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{3}F_{7}S_{5}V_{11}V_{11}V_{5}$, $F_{3}F_{7}S_{5}V_{11}V_{11}V_{4}$, $F_{4}F_{5}S_{5}V_{3}V_{3}V_{2}$, $F_{1}F_{5}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{8}S_{5}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{3}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{1}F_{9}S_{7}S_{7}S_{5}S_{5}$, $F_{1}F_{5}S_{7}S_{7}S_{5}S_{5}$, $F_{4}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{1}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{14}S_{4}V_{11}V_{3}V_{5}$, $F_{3}F_{6}S_{2}V_{11}V_{3}V_{4}$, $F_{3}F_{9}S_{7}S_{5}V_{11}V_{3}$, $F_{3}F_{5}S_{7}S_{5}V_{11}V_{3}$, $F_{3}F_{14}S_{5}S_{4}V_{3}V_{5}$, $F_{3}F_{6}S_{2}S_{5}V_{3}V_{4}$, $F_{3}F_{9}S_{5}V_{11}V_{11}V_{3}$, $F_{3}F_{5}S_{5}V_{11}V_{11}V_{3}$, $F_{4}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{1}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{3}F_{14}S_{4}V_{3}V_{5}V_{5}$, $F_{3}F_{6}S_{2}V_{3}V_{4}V_{4}$, $F_{7}F_{8}S_{7}S_{5}V_{11}V_{5}$, $F_{7}F_{8}S_{7}S_{5}V_{11}V_{4}$, $F_{3}F_{8}S_{4}V_{11}V_{3}V_{2}$, $F_{3}F_{8}S_{2}V_{11}V_{3}V_{2}$, $F_{5}F_{9}S_{7}S_{5}V_{11}V_{3}$, $F_{5}F_{5}S_{7}S_{5}V_{11}V_{3}$, $F_{5}F_{9}S_{5}V_{11}V_{3}V_{3}$, $F_{5}F_{5}S_{5}V_{11}V_{3}V_{3}$, $F_{7}F_{8}S_{5}S_{5}V_{11}V_{5}$, $F_{7}F_{8}S_{5}S_{5}V_{11}V_{4}$, $F_{3}F_{8}S_{4}V_{11}V_{2}V_{2}$, $F_{3}F_{8}S_{2}V_{11}V_{2}V_{2}$, $F_{7}F_{14}S_{7}V_{11}V_{5}V_{5}$, $F_{6}F_{7}S_{7}V_{11}V_{4}V_{4}$, $F_{4}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{1}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{3}F_{9}S_{7}S_{5}S_{4}S_{4}$, $F_{3}F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{8}F_{9}S_{7}S_{5}S_{5}V_{11}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{11}$, $F_{3}F_{9}S_{7}S_{4}S_{4}V_{5}$, $F_{3}F_{5}S_{7}S_{2}S_{2}V_{4}$, $F_{8}F_{9}S_{7}S_{5}S_{5}V_{3}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{7}F_{14}S_{7}S_{5}V_{5}V_{5}$, $F_{6}F_{7}S_{7}S_{5}V_{4}V_{4}$, $F_{3}F_{9}S_{7}S_{4}S_{4}V_{2}$, $F_{3}F_{5}S_{7}S_{2}S_{2}V_{2}$, $F_{8}F_{9}S_{7}S_{5}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{7}F_{14}S_{7}V_{5}V_{5}V_{5}$, $F_{6}F_{7}S_{7}V_{4}V_{4}V_{4}$, $F_{4}F_{8}S_{7}V_{2}V_{2}V_{2}$, $F_{1}F_{8}S_{7}V_{2}V_{2}V_{2}$, $F_{3}F_{3}S_{7}S_{4}V_{11}V_{1}$, $F_{3}F_{3}S_{7}S_{2}V_{11}V_{1}$, $F_{1}F_{4}S_{7}S_{7}S_{4}S_{4}$, $F_{1}F_{1}S_{7}S_{7}S_{2}S_{2}$, $F_{3}F_{3}S_{4}V_{11}V_{11}V_{1}$, $F_{3}F_{3}S_{2}V_{11}V_{11}V_{1}$, $F_{1}F_{9}S_{7}S_{7}V_{5}V_{5}$, $F_{1}F_{5}S_{7}S_{7}V_{4}V_{4}$, $F_{4}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{14}S_{5}V_{11}V_{1}V_{5}$, $F_{3}F_{6}S_{5}V_{11}V_{4}V_{1}$, $F_{3}F_{9}S_{7}S_{5}V_{11}V_{5}$, $F_{3}F_{5}S_{7}S_{5}V_{11}V_{4}$, $F_{3}F_{14}S_{5}S_{5}V_{1}V_{5}$, $F_{3}F_{6}S_{5}S_{5}V_{4}V_{1}$, $F_{3}F_{9}S_{5}V_{11}V_{11}V_{5}$, $F_{3}F_{5}S_{5}V_{11}V_{11}V_{4}$, $F_{4}F_{8}S_{5}S_{5}S_{5}S_{4}$, $F_{1}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{3}F_{14}S_{5}V_{1}V_{5}V_{5}$, $F_{3}F_{6}S_{5}V_{4}V_{4}V_{1}$, $F_{8}F_{9}S_{7}S_{5}V_{11}V_{5}$, $F_{5}F_{8}S_{7}S_{5}V_{11}V_{4}$, $F_{3}F_{9}S_{5}S_{4}V_{11}V_{1}$, $F_{3}F_{5}S_{2}S_{5}V_{11}V_{1}$, $F_{8}F_{9}S_{5}S_{5}V_{11}V_{5}$, $F_{5}F_{8}S_{5}S_{5}V_{11}V_{4}$, $F_{3}F_{9}S_{4}S_{4}V_{11}V_{1}$, $F_{3}F_{5}S_{2}S_{2}V_{11}V_{1}$, $F_{9}F_{14}S_{7}V_{11}V_{5}V_{5}$, $F_{5}F_{6}S_{7}V_{11}V_{4}V_{4}$, $F_{4}F_{9}S_{7}S_{5}S_{4}S_{4}$, $F_{1}F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{7}S_{7}V_{1}V_{1}V_{5}$, $F_{3}F_{7}S_{7}V_{4}V_{1}V_{1}$, $F_{9}F_{14}S_{7}S_{5}V_{5}V_{5}$, $F_{5}F_{6}S_{7}S_{5}V_{4}V_{4}$, $F_{3}F_{7}S_{7}S_{4}V_{1}V_{1}$, $F_{3}F_{7}S_{7}S_{2}V_{1}V_{1}$, $F_{9}F_{14}S_{7}V_{5}V_{5}V_{5}$, $F_{5}F_{6}S_{7}V_{4}V_{4}V_{4}$, $F_{4}F_{9}S_{7}S_{4}S_{4}S_{4}$, $F_{1}F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{3}F_{5}S_{7}S_{4}V_{13}V_{3}$, $F_{3}F_{5}S_{7}S_{2}V_{9}V_{3}$, $F_{1}F_{7}S_{7}S_{7}S_{4}S_{4}$, $F_{1}F_{7}S_{7}S_{7}S_{2}S_{2}$, $F_{3}F_{5}S_{4}V_{13}V_{3}V_{3}$, $F_{3}F_{5}S_{2}V_{9}V_{3}V_{3}$, $F_{1}F_{9}S_{7}S_{7}V_{2}V_{2}$, $F_{7}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{7}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{8}S_{5}V_{13}V_{3}V_{2}$, $F_{3}F_{8}S_{5}V_{9}V_{3}V_{2}$, $F_{5}F_{9}S_{7}S_{5}V_{3}V_{2}$, $F_{5}F_{5}S_{7}S_{5}V_{3}V_{2}$, $F_{5}F_{9}S_{5}V_{3}V_{3}V_{2}$, $F_{5}F_{5}S_{5}V_{3}V_{3}V_{2}$, $F_{7}F_{8}S_{5}S_{5}S_{5}S_{4}$, $F_{7}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{3}F_{8}S_{5}V_{13}V_{2}V_{2}$, $F_{3}F_{8}S_{5}V_{9}V_{2}V_{2}$, $F_{8}F_{9}S_{7}S_{5}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{9}S_{5}S_{4}V_{13}V_{3}$, $F_{3}F_{5}S_{2}S_{5}V_{9}V_{3}$, $F_{8}F_{9}S_{5}S_{5}V_{3}V_{2}$, $F_{5}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{3}F_{9}S_{4}S_{4}V_{13}V_{3}$, $F_{3}F_{5}S_{2}S_{2}V_{9}V_{3}$, $F_{8}F_{9}S_{7}V_{3}V_{2}V_{2}$, $F_{5}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{7}F_{9}S_{7}S_{5}S_{4}S_{4}$, $F_{5}F_{7}S_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{4}S_{7}V_{13}V_{13}V_{2}$, $F_{1}F_{3}S_{7}V_{9}V_{9}V_{2}$, $F_{3}F_{4}S_{7}S_{4}V_{13}V_{13}$, $F_{1}F_{3}S_{7}S_{2}V_{9}V_{9}$, $F_{8}F_{9}S_{7}V_{2}V_{2}V_{2}$, $F_{5}F_{8}S_{7}V_{2}V_{2}V_{2}$, $F_{7}F_{9}S_{7}S_{4}S_{4}S_{4}$, $F_{5}F_{7}S_{7}S_{2}S_{2}S_{2}$, $F_{4}F_{5}S_{7}S_{4}V_{13}V_{3}$, $F_{1}F_{5}S_{7}S_{2}V_{9}V_{3}$, $F_{3}F_{7}S_{7}S_{4}V_{11}V_{1}$, $F_{3}F_{7}S_{7}S_{2}V_{11}V_{1}$, $F_{3}F_{7}S_{4}V_{11}V_{11}V_{1}$, $F_{3}F_{7}S_{2}V_{11}V_{11}V_{1}$, $F_{4}F_{5}S_{4}V_{13}V_{3}V_{3}$, $F_{1}F_{5}S_{2}V_{9}V_{3}V_{3}$, $F_{3}F_{14}S_{16}V_{11}V_{2}V_{5}$, $F_{3}F_{6}S_{16}V_{11}V_{4}V_{2}$, $F_{3}F_{9}S_{7}S_{4}V_{11}V_{2}$, $F_{3}F_{14}S_{16}S_{5}V_{2}V_{5}$, $F_{3}F_{6}S_{16}S_{5}V_{4}V_{2}$, $F_{3}F_{9}S_{4}V_{11}V_{11}V_{2}$, $F_{3}F_{5}S_{2}V_{11}V_{11}V_{2}$, $F_{3}F_{14}S_{16}V_{2}V_{5}V_{5}$, $F_{3}F_{6}S_{16}V_{4}V_{4}V_{2}$, $F_{3}F_{8}S_{16}V_{3}V_{2}V_{5}$, $F_{3}F_{8}S_{16}V_{3}V_{4}V_{2}$, $F_{5}F_{9}S_{7}S_{4}V_{3}V_{5}$, $F_{5}F_{5}S_{7}S_{2}V_{3}V_{4}$, $F_{5}F_{9}S_{4}V_{3}V_{3}V_{5}$, $F_{5}F_{5}S_{2}V_{3}V_{3}V_{4}$, $F_{3}F_{8}S_{16}V_{2}V_{2}V_{5}$, $F_{3}F_{8}S_{16}V_{4}V_{2}V_{2}$, $F_{7}F_{14}S_{5}V_{11}V_{1}V_{5}$, $F_{6}F_{7}S_{5}V_{11}V_{4}V_{1}$, $F_{4}F_{8}S_{5}V_{13}V_{3}V_{2}$, $F_{1}F_{8}S_{5}V_{9}V_{3}V_{2}$, $F_{3}F_{9}S_{16}S_{5}S_{5}S_{4}$, $F_{3}F_{5}S_{16}S_{2}S_{5}S_{5}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{11}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{3}F_{9}S_{16}S_{5}S_{4}V_{5}$, $F_{3}F_{5}S_{16}S_{2}S_{5}V_{4}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{7}F_{14}S_{5}S_{5}V_{1}V_{5}$, $F_{6}F_{7}S_{5}S_{5}V_{4}V_{1}$, $F_{3}F_{9}S_{16}S_{5}S_{4}V_{2}$, $F_{3}F_{5}S_{16}S_{2}S_{5}V_{2}$, $F_{8}F_{9}S_{5}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{7}F_{14}S_{5}V_{1}V_{5}V_{5}$, $F_{6}F_{7}S_{5}V_{4}V_{4}V_{1}$, $F_{4}F_{8}S_{5}V_{13}V_{2}V_{2}$, $F_{1}F_{8}S_{5}V_{9}V_{2}V_{2}$, $F_{8}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{9}S_{16}S_{5}S_{4}S_{4}$, $F_{3}F_{5}S_{16}S_{2}S_{2}S_{5}$, $F_{9}F_{14}S_{4}V_{11}V_{3}V_{5}$, $F_{5}F_{6}S_{2}V_{11}V_{3}V_{4}$, $F_{4}F_{9}S_{5}S_{4}V_{13}V_{3}$, $F_{1}F_{5}S_{2}S_{5}V_{9}V_{3}$, $F_{3}F_{7}S_{16}V_{3}V_{1}V_{5}$, $F_{3}F_{7}S_{16}V_{3}V_{4}V_{1}$, $F_{9}F_{14}S_{5}S_{4}V_{3}V_{5}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{4}$, $F_{3}F_{7}S_{16}S_{4}V_{3}V_{1}$, $F_{3}F_{7}S_{16}S_{2}V_{3}V_{1}$, $F_{9}F_{14}S_{4}V_{3}V_{5}V_{5}$, $F_{5}F_{6}S_{2}V_{3}V_{4}V_{4}$, $F_{4}F_{9}S_{4}S_{4}V_{13}V_{3}$, $F_{1}F_{5}S_{2}S_{2}V_{9}V_{3}$, $F_{8}F_{9}S_{4}V_{11}V_{3}V_{2}$, $F_{5}F_{8}S_{2}V_{11}V_{3}V_{2}$, $F_{7}F_{9}S_{5}S_{4}V_{11}V_{1}$, $F_{5}F_{7}S_{2}S_{5}V_{11}V_{1}$, $F_{3}F_{4}S_{16}V_{11}V_{13}V_{2}$, $F_{1}F_{3}S_{16}V_{9}V_{11}V_{2}$, $F_{3}F_{4}S_{16}S_{4}V_{11}V_{13}$, $F_{1}F_{3}S_{16}S_{2}V_{9}V_{11}$, $F_{8}F_{9}S_{4}V_{11}V_{2}V_{2}$, $F_{5}F_{8}S_{2}V_{11}V_{2}V_{2}$, $F_{7}F_{9}S_{4}S_{4}V_{11}V_{1}$, $F_{5}F_{7}S_{2}S_{2}V_{11}V_{1}$, $F_{9}F_{9}S_{7}S_{5}S_{4}S_{4}$, $F_{5}F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{7}F_{7}S_{7}V_{1}V_{1}V_{5}$, $F_{7}F_{7}S_{7}V_{4}V_{1}V_{1}$, $F_{4}F_{4}S_{7}V_{13}V_{13}V_{2}$, $F_{1}F_{1}S_{7}V_{9}V_{9}V_{2}$, $F_{9}F_{9}S_{7}S_{4}S_{4}V_{5}$, $F_{5}F_{5}S_{7}S_{2}S_{2}V_{4}$, $F_{4}F_{4}S_{7}S_{4}V_{13}V_{13}$, $F_{1}F_{1}S_{7}S_{2}V_{9}V_{9}$, $F_{9}F_{9}S_{7}S_{4}S_{4}V_{2}$, $F_{5}F_{5}S_{7}S_{2}S_{2}V_{2}$, $F_{7}F_{7}S_{7}S_{4}V_{1}V_{1}$, $F_{7}F_{7}S_{7}S_{2}V_{1}V_{1}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{8}$} {{$F_{1}F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{5}S_{7}S_{7}V_{2}V_{2}$, $F_{1}F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{5}S_{7}V_{3}V_{2}V_{2}$, $F_{1}F_{3}S_{7}S_{16}S_{3}S_{5}$, $F_{3}F_{5}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{5}S_{16}V_{3}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{7}V_{2}V_{2}$, $F_{3}F_{6}S_{7}S_{16}S_{16}V_{3}$, $F_{5}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{3}F_{6}S_{7}S_{16}S_{16}S_{3}$, $F_{1}F_{3}S_{7}S_{3}V_{3}V_{3}$, $F_{3}F_{5}S_{7}S_{7}S_{3}S_{3}$, $F_{1}F_{8}S_{7}S_{7}V_{3}V_{3}$, $F_{3}F_{5}S_{7}S_{3}S_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{7}V_{2}V_{2}$, $F_{1}F_{6}S_{7}S_{7}V_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{1}F_{3}S_{7}S_{16}V_{3}V_{2}$, $F_{3}F_{5}S_{7}S_{16}S_{3}S_{5}$, $F_{3}F_{5}S_{16}S_{3}S_{5}V_{3}$, $F_{3}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{6}S_{7}S_{3}V_{3}V_{3}$, $F_{3}F_{8}S_{16}S_{5}V_{3}V_{2}$, $F_{8}F_{8}S_{7}S_{7}V_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{16}V_{3}$, $F_{5}F_{6}S_{7}S_{7}S_{3}S_{3}$, $F_{3}F_{8}S_{7}S_{16}S_{16}S_{5}$, $F_{5}F_{6}S_{7}S_{3}S_{3}V_{3}$, $F_{8}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{16}V_{2}$, $F_{1}F_{3}S_{7}S_{7}S_{3}S_{3}$, $F_{3}F_{5}S_{7}S_{3}V_{3}V_{3}$, $F_{3}F_{5}S_{3}V_{3}V_{3}V_{3}$, $F_{5}F_{8}S_{7}S_{7}V_{3}V_{3}$, $F_{3}F_{6}S_{7}S_{3}S_{3}V_{3}$, $F_{5}F_{8}S_{7}V_{3}V_{3}V_{3}$, $F_{3}F_{6}S_{7}S_{3}S_{3}S_{3}$, $F_{1}F_{3}S_{7}S_{7}V_{2}V_{2}$, $F_{3}F_{5}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{5}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{8}F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{5}F_{6}S_{7}S_{7}V_{3}V_{3}$, $F_{5}F_{6}S_{7}V_{3}V_{3}V_{3}$, $F_{8}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{3}F_{8}S_{7}V_{2}V_{2}V_{2}$, $F_{1}F_{8}S_{7}S_{7}V_{2}V_{2}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{6}S_{16}S_{3}S_{5}V_{3}$, $F_{5}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{6}S_{16}S_{3}S_{3}S_{5}$, $F_{3}F_{8}S_{7}S_{16}S_{3}S_{5}$, $F_{1}F_{6}S_{7}S_{7}S_{3}S_{3}$, $F_{3}F_{8}S_{16}S_{3}S_{5}S_{5}$, $F_{8}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{8}S_{16}V_{3}V_{3}V_{2}$, $F_{5}F_{6}S_{7}S_{3}V_{3}V_{3}$, $F_{5}F_{6}S_{3}V_{3}V_{3}V_{3}$, $F_{8}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{3}F_{8}S_{16}V_{3}V_{2}V_{2}$, $F_{8}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{3}F_{3}S_{7}S_{16}S_{16}S_{3}$, $F_{6}F_{6}S_{7}S_{3}S_{3}V_{3}$, $F_{3}F_{3}S_{7}S_{16}S_{16}V_{2}$, $F_{6}F_{6}S_{7}S_{3}S_{3}S_{3}$, $F_{8}F_{8}S_{7}V_{2}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{9}$} {{$F_{1}F_{3}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{6}S_{7}S_{7}V_{1}V_{1}$, $F_{1}F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{6}S_{7}V_{4}V_{1}V_{1}$, $F_{1}F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{5}S_{7}S_{7}V_{2}V_{2}$, $F_{1}F_{7}S_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{5}S_{7}V_{3}V_{2}V_{2}$, $F_{1}F_{3}S_{7}S_{16}S_{2}S_{5}$, $F_{3}F_{6}S_{7}S_{16}V_{3}V_{1}$, $F_{1}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{6}S_{16}V_{3}V_{4}V_{1}$, $F_{3}F_{5}S_{7}S_{16}V_{4}V_{2}$, $F_{1}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{5}S_{16}V_{3}V_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{7}V_{2}V_{2}$, $F_{3}F_{5}S_{7}S_{16}S_{16}V_{4}$, $F_{6}F_{7}S_{7}S_{7}V_{1}V_{1}$, $F_{3}F_{5}S_{7}S_{16}S_{16}V_{3}$, $F_{6}F_{7}S_{7}V_{4}V_{1}V_{1}$, $F_{5}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{3}F_{5}S_{7}S_{16}S_{16}S_{2}$, $F_{1}F_{3}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{6}S_{7}S_{7}S_{2}S_{2}$, $F_{1}F_{8}S_{7}S_{7}V_{3}V_{3}$, $F_{3}F_{6}S_{7}S_{2}S_{2}V_{4}$, $F_{3}F_{8}S_{7}S_{7}V_{2}V_{2}$, $F_{1}F_{5}S_{7}S_{7}V_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{1}F_{3}S_{7}S_{16}V_{3}V_{1}$, $F_{3}F_{6}S_{7}S_{16}S_{2}S_{5}$, $F_{3}F_{6}S_{16}S_{2}S_{5}V_{4}$, $F_{3}F_{8}S_{7}S_{16}V_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{8}S_{16}S_{5}V_{4}V_{2}$, $F_{8}F_{8}S_{7}S_{7}V_{2}V_{2}$, $F_{3}F_{7}S_{7}S_{16}S_{16}V_{4}$, $F_{5}F_{6}S_{7}S_{7}S_{2}S_{2}$, $F_{3}F_{7}S_{7}S_{16}S_{16}S_{5}$, $F_{5}F_{6}S_{7}S_{2}S_{2}V_{4}$, $F_{8}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{3}F_{7}S_{7}S_{16}S_{16}V_{1}$, $F_{3}F_{5}S_{7}S_{7}S_{2}S_{2}$, $F_{1}F_{7}S_{7}S_{7}V_{4}V_{4}$, $F_{3}F_{5}S_{7}S_{2}S_{2}V_{3}$, $F_{3}F_{8}S_{7}S_{7}V_{1}V_{1}$, $F_{1}F_{5}S_{7}S_{7}V_{4}V_{4}$, $F_{3}F_{8}S_{7}S_{5}V_{1}V_{1}$, $F_{1}F_{3}S_{7}S_{16}V_{4}V_{2}$, $F_{3}F_{5}S_{7}S_{16}S_{2}S_{5}$, $F_{3}F_{5}S_{16}S_{2}S_{5}V_{3}$, $F_{3}F_{8}S_{7}S_{16}V_{3}V_{1}$, $F_{3}F_{8}S_{16}S_{5}V_{3}V_{1}$, $F_{7}F_{8}S_{7}S_{7}V_{1}V_{1}$, $F_{3}F_{8}S_{7}S_{16}S_{16}V_{3}$, $F_{5}F_{5}S_{7}S_{7}S_{2}S_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{16}S_{5}$, $F_{5}F_{5}S_{7}S_{2}S_{2}V_{3}$, $F_{7}F_{8}S_{7}S_{5}V_{1}V_{1}$, $F_{3}F_{8}S_{7}S_{16}S_{16}V_{2}$, $F_{1}F_{3}S_{7}S_{7}S_{2}S_{2}$, $F_{3}F_{6}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{6}S_{2}V_{3}V_{4}V_{4}$, $F_{3}F_{5}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{5}S_{2}V_{3}V_{3}V_{4}$, $F_{5}F_{8}S_{7}S_{7}V_{3}V_{3}$, $F_{3}F_{5}S_{7}S_{2}S_{2}V_{4}$, $F_{6}F_{7}S_{7}S_{7}V_{4}V_{4}$, $F_{6}F_{7}S_{7}V_{4}V_{4}V_{4}$, $F_{5}F_{8}S_{7}V_{3}V_{3}V_{3}$, $F_{3}F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{1}F_{3}S_{7}S_{7}V_{1}V_{1}$, $F_{3}F_{6}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{6}S_{5}V_{4}V_{4}V_{1}$, $F_{3}F_{8}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{8}S_{5}S_{5}V_{4}V_{1}$, $F_{8}F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{7}S_{7}V_{4}V_{1}V_{1}$, $F_{5}F_{6}S_{7}S_{7}V_{4}V_{4}$, $F_{3}F_{7}S_{7}S_{5}V_{1}V_{1}$, $F_{5}F_{6}S_{7}V_{4}V_{4}V_{4}$, $F_{8}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{3}F_{7}S_{7}V_{1}V_{1}V_{1}$, $F_{1}F_{3}S_{7}S_{7}V_{2}V_{2}$, $F_{3}F_{5}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{5}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{7}F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{5}F_{5}S_{7}S_{7}V_{3}V_{3}$, $F_{5}F_{5}S_{7}V_{3}V_{3}V_{3}$, $F_{7}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{3}F_{8}S_{7}V_{2}V_{2}V_{2}$, $F_{3}F_{6}S_{7}S_{16}V_{4}V_{2}$, $F_{1}F_{8}S_{7}S_{7}V_{2}V_{2}$, $F_{3}F_{6}S_{16}V_{4}V_{4}V_{2}$, $F_{3}F_{5}S_{7}S_{16}V_{3}V_{1}$, $F_{1}F_{7}S_{7}S_{7}V_{1}V_{1}$, $F_{3}F_{5}S_{16}V_{3}V_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{5}S_{16}S_{2}S_{5}V_{4}$, $F_{6}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{6}F_{7}S_{5}V_{4}V_{4}V_{1}$, $F_{5}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{5}S_{16}S_{2}S_{2}S_{5}$, $F_{3}F_{8}S_{7}S_{16}S_{2}S_{5}$, $F_{1}F_{5}S_{7}S_{7}S_{2}S_{2}$, $F_{3}F_{8}S_{16}S_{2}S_{5}S_{5}$, $F_{8}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{7}S_{16}V_{3}V_{4}V_{1}$, $F_{5}F_{6}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{7}S_{16}S_{5}V_{3}V_{1}$, $F_{5}F_{6}S_{2}V_{3}V_{4}V_{4}$, $F_{8}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{3}F_{7}S_{16}V_{3}V_{1}V_{1}$, $F_{7}F_{8}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{8}S_{16}V_{3}V_{4}V_{2}$, $F_{5}F_{5}S_{7}S_{2}V_{3}V_{4}$, $F_{5}F_{5}S_{2}V_{3}V_{3}V_{4}$, $F_{7}F_{8}S_{5}S_{5}V_{4}V_{1}$, $F_{3}F_{8}S_{16}V_{4}V_{2}V_{2}$, $F_{7}F_{7}S_{7}V_{4}V_{1}V_{1}$, $F_{8}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{3}F_{3}S_{7}S_{16}S_{16}S_{2}$, $F_{5}F_{5}S_{7}S_{2}S_{2}V_{4}$, $F_{3}F_{3}S_{7}S_{16}S_{16}V_{1}$, $F_{7}F_{7}S_{7}S_{5}V_{1}V_{1}$, $F_{3}F_{3}S_{7}S_{16}S_{16}V_{2}$, $F_{5}F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{7}F_{7}S_{7}V_{1}V_{1}V_{1}$, $F_{8}F_{8}S_{7}V_{2}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{10}$} {{$F_{1}F_{3}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{3}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{8}S_{7}S_{7}S_{4}S_{4}$, $F_{3}F_{8}S_{7}S_{7}S_{2}S_{2}$, $F_{1}F_{9}S_{7}S_{7}S_{5}S_{5}$, $F_{1}F_{5}S_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{8}S_{7}S_{5}S_{4}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{2}S_{5}$, $F_{1}F_{3}S_{7}S_{16}S_{5}S_{4}$, $F_{1}F_{3}S_{7}S_{16}S_{2}S_{5}$, $F_{3}F_{8}S_{7}S_{16}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{16}S_{2}S_{5}$, $F_{1}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{8}S_{16}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{16}S_{2}S_{5}S_{5}$, $F_{8}F_{9}S_{7}S_{7}S_{4}S_{4}$, $F_{5}F_{8}S_{7}S_{7}S_{2}S_{2}$, $F_{3}F_{9}S_{7}S_{16}S_{16}S_{5}$, $F_{3}F_{5}S_{7}S_{16}S_{16}S_{5}$, $F_{8}F_{9}S_{7}S_{5}S_{4}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{9}S_{7}S_{16}S_{16}S_{4}$, $F_{3}F_{5}S_{7}S_{16}S_{16}S_{2}$, $F_{1}F_{3}S_{7}S_{7}S_{4}S_{4}$, $F_{1}F_{3}S_{7}S_{7}S_{2}S_{2}$, $F_{3}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{8}S_{5}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{8}F_{9}S_{7}S_{7}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{9}S_{7}S_{5}S_{4}S_{4}$, $F_{3}F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{8}F_{9}S_{7}S_{5}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{3}F_{9}S_{7}S_{4}S_{4}S_{4}$, $F_{3}F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{1}F_{9}S_{7}S_{7}S_{4}S_{4}$, $F_{1}F_{5}S_{7}S_{7}S_{2}S_{2}$, $F_{8}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{9}S_{16}S_{5}S_{5}S_{4}$, $F_{3}F_{5}S_{16}S_{2}S_{5}S_{5}$, $F_{8}F_{9}S_{5}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{3}F_{9}S_{16}S_{5}S_{4}S_{4}$, $F_{3}F_{5}S_{16}S_{2}S_{2}S_{5}$, $F_{9}F_{9}S_{7}S_{5}S_{4}S_{4}$, $F_{5}F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{3}S_{7}S_{16}S_{16}S_{4}$, $F_{3}F_{3}S_{7}S_{16}S_{16}S_{2}$, $F_{9}F_{9}S_{7}S_{4}S_{4}S_{4}$, $F_{5}F_{5}S_{7}S_{2}S_{2}S_{2}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 13 $(\Delta B, \Delta L)$ = (1, -5) UV completions for topology 21 (see Fig.~\ref{fig:d=13_topologies}).} 
 \label{tab:T13Top21B1L-5}
 \end{center}


==> anc/Tables_dim13/Table_dim13_Top22_B1_L-5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {13} ^{ 22 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{1}$} {{$F_{3}F_{4}S_{7}S_{9}S_{3}S_{4}$, $F_{1}F_{3}S_{7}S_{14}S_{2}S_{3}$, $F_{3}F_{4}S_{9}S_{3}S_{4}V_{11}$, $F_{1}F_{3}S_{14}S_{2}S_{3}V_{11}$, $F_{3}F_{11}S_{3}V_{11}V_{11}V_{2}$, $F_{2}F_{3}S_{3}V_{11}V_{11}V_{2}$, $F_{3}F_{11}S_{9}S_{3}V_{11}V_{2}$, $F_{2}F_{3}S_{14}S_{3}V_{11}V_{2}$, $F_{2}F_{10}S_{7}S_{9}S_{3}S_{3}$, $F_{2}F_{10}S_{7}S_{14}S_{3}S_{3}$, $F_{3}F_{4}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{3}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{4}S_{5}S_{5}S_{4}V_{11}$, $F_{1}F_{3}S_{2}S_{5}S_{5}V_{11}$, $F_{3}F_{11}S_{5}V_{11}V_{3}V_{2}$, $F_{2}F_{3}S_{5}V_{11}V_{3}V_{2}$, $F_{3}F_{11}S_{9}S_{5}V_{3}V_{2}$, $F_{2}F_{3}S_{14}S_{5}V_{3}V_{2}$, $F_{5}F_{7}S_{7}S_{9}S_{5}S_{6}$, $F_{5}F_{7}S_{7}S_{14}S_{5}S_{6}$, $F_{5}F_{7}S_{9}S_{5}S_{6}V_{3}$, $F_{5}F_{7}S_{14}S_{5}S_{6}V_{3}$, $F_{8}F_{9}S_{5}V_{11}V_{11}V_{5}$, $F_{5}F_{8}S_{5}V_{11}V_{11}V_{4}$, $F_{8}F_{9}S_{5}V_{11}V_{3}V_{5}$, $F_{5}F_{8}S_{5}V_{11}V_{3}V_{4}$, $F_{8}F_{9}S_{5}S_{5}V_{11}V_{5}$, $F_{5}F_{8}S_{5}S_{5}V_{11}V_{4}$, $F_{8}F_{14}S_{7}S_{9}S_{5}S_{5}$, $F_{6}F_{8}S_{7}S_{14}S_{5}S_{5}$, $F_{8}F_{14}S_{7}S_{5}S_{5}S_{5}$, $F_{6}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{2}F_{10}S_{9}S_{3}V_{3}V_{3}$, $F_{2}F_{10}S_{14}S_{3}V_{3}V_{3}$, $F_{8}F_{9}S_{9}V_{11}V_{3}V_{5}$, $F_{5}F_{8}S_{14}V_{11}V_{3}V_{4}$, $F_{8}F_{9}S_{9}V_{3}V_{3}V_{5}$, $F_{5}F_{8}S_{14}V_{3}V_{3}V_{4}$, $F_{8}F_{9}S_{9}S_{5}V_{3}V_{5}$, $F_{5}F_{8}S_{14}S_{5}V_{3}V_{4}$, $F_{8}F_{14}S_{9}S_{5}V_{11}V_{3}$, $F_{6}F_{8}S_{14}S_{5}V_{11}V_{3}$, $F_{8}F_{14}S_{5}S_{5}V_{11}V_{3}$, $F_{6}F_{8}S_{5}S_{5}V_{11}V_{3}$, $F_{6}F_{13}S_{9}V_{11}V_{12}V_{3}$, $F_{6}F_{13}S_{14}V_{11}V_{12}V_{3}$, $F_{6}F_{13}S_{9}S_{3}V_{11}V_{12}$, $F_{6}F_{13}S_{14}S_{3}V_{11}V_{12}$, $F_{8}F_{14}S_{7}S_{9}S_{9}S_{5}$, $F_{6}F_{8}S_{7}S_{14}S_{14}S_{5}$, $F_{8}F_{14}S_{7}S_{9}S_{9}S_{3}$, $F_{6}F_{8}S_{7}S_{14}S_{14}S_{3}$, $F_{8}F_{14}S_{9}S_{5}V_{11}V_{11}$, $F_{6}F_{8}S_{14}S_{5}V_{11}V_{11}$, $F_{8}F_{14}S_{9}S_{3}V_{11}V_{11}$, $F_{6}F_{8}S_{14}S_{3}V_{11}V_{11}$, $F_{3}F_{4}S_{7}S_{16}S_{3}S_{5}$, $F_{1}F_{3}S_{7}S_{16}S_{3}S_{5}$, $F_{3}F_{4}S_{16}S_{3}S_{5}V_{11}$, $F_{1}F_{3}S_{16}S_{3}S_{5}V_{11}$, $F_{3}F_{11}S_{3}V_{10}V_{11}V_{3}$, $F_{2}F_{3}S_{3}V_{10}V_{11}V_{3}$, $F_{3}F_{11}S_{9}S_{3}V_{10}V_{3}$, $F_{2}F_{3}S_{14}S_{3}V_{10}V_{3}$, $F_{5}F_{7}S_{7}S_{9}S_{3}S_{4}$, $F_{5}F_{7}S_{7}S_{14}S_{2}S_{3}$, $F_{5}F_{7}S_{9}S_{3}S_{4}V_{3}$, $F_{5}F_{7}S_{14}S_{2}S_{3}V_{3}$, $F_{8}F_{9}S_{3}V_{11}V_{11}V_{2}$, $F_{5}F_{8}S_{3}V_{11}V_{11}V_{2}$, $F_{8}F_{9}S_{3}V_{11}V_{3}V_{2}$, $F_{5}F_{8}S_{3}V_{11}V_{3}V_{2}$, $F_{8}F_{9}S_{3}S_{5}V_{11}V_{2}$, $F_{5}F_{8}S_{3}S_{5}V_{11}V_{2}$, $F_{8}F_{14}S_{7}S_{9}S_{3}S_{3}$, $F_{6}F_{8}S_{7}S_{14}S_{3}S_{3}$, $F_{8}F_{14}S_{7}S_{3}S_{3}S_{5}$, $F_{6}F_{8}S_{7}S_{3}S_{3}S_{5}$, $F_{5}F_{7}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{5}F_{7}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{7}S_{2}S_{5}S_{5}V_{3}$, $F_{8}F_{9}S_{5}V_{11}V_{3}V_{2}$, $F_{5}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{8}F_{9}S_{5}V_{3}V_{3}V_{2}$, $F_{5}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{8}F_{9}S_{5}S_{5}V_{3}V_{2}$, $F_{5}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{6}F_{13}S_{5}V_{11}V_{3}V_{5}$, $F_{6}F_{13}S_{5}V_{11}V_{3}V_{4}$, $F_{6}F_{13}S_{3}S_{5}V_{11}V_{5}$, $F_{6}F_{13}S_{3}S_{5}V_{11}V_{4}$, $F_{8}F_{14}S_{7}S_{3}S_{5}S_{5}$, $F_{6}F_{8}S_{7}S_{3}S_{5}S_{5}$, $F_{8}F_{14}S_{9}S_{3}V_{3}V_{3}$, $F_{6}F_{8}S_{14}S_{3}V_{3}V_{3}$, $F_{8}F_{14}S_{3}S_{5}V_{3}V_{3}$, $F_{6}F_{8}S_{3}S_{5}V_{3}V_{3}$, $F_{6}F_{13}S_{9}V_{3}V_{3}V_{5}$, $F_{6}F_{13}S_{14}V_{3}V_{3}V_{4}$, $F_{6}F_{13}S_{9}S_{3}V_{3}V_{5}$, $F_{6}F_{13}S_{14}S_{3}V_{3}V_{4}$, $F_{8}F_{14}S_{3}S_{5}V_{11}V_{3}$, $F_{6}F_{8}S_{3}S_{5}V_{11}V_{3}$, $F_{2}F_{10}S_{7}S_{9}S_{9}S_{3}$, $F_{2}F_{10}S_{7}S_{14}S_{14}S_{3}$, $F_{2}F_{10}S_{9}S_{3}V_{11}V_{11}$, $F_{2}F_{10}S_{14}S_{3}V_{11}V_{11}$, $F_{3}F_{11}S_{16}S_{3}S_{5}V_{11}$, $F_{2}F_{3}S_{16}S_{3}S_{5}V_{11}$, $F_{3}F_{11}S_{16}S_{9}S_{3}S_{5}$, $F_{2}F_{3}S_{14}S_{16}S_{3}S_{5}$, $F_{2}F_{10}S_{9}S_{3}V_{10}V_{3}$, $F_{2}F_{10}S_{14}S_{3}V_{10}V_{3}$, $F_{8}F_{9}S_{9}S_{3}S_{4}V_{11}$, $F_{5}F_{8}S_{14}S_{2}S_{3}V_{11}$, $F_{8}F_{9}S_{9}S_{3}S_{4}V_{3}$, $F_{5}F_{8}S_{14}S_{2}S_{3}V_{3}$, $F_{8}F_{9}S_{9}S_{3}S_{5}S_{4}$, $F_{5}F_{8}S_{14}S_{2}S_{3}S_{5}$, $F_{8}F_{14}S_{9}S_{3}V_{11}V_{2}$, $F_{6}F_{8}S_{14}S_{3}V_{11}V_{2}$, $F_{8}F_{14}S_{3}S_{5}V_{11}V_{2}$, $F_{6}F_{8}S_{3}S_{5}V_{11}V_{2}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{11}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{8}F_{9}S_{5}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{8}F_{14}S_{9}S_{5}V_{3}V_{2}$, $F_{6}F_{8}S_{14}S_{5}V_{3}V_{2}$, $F_{8}F_{14}S_{5}S_{5}V_{3}V_{2}$, $F_{6}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{6}F_{13}S_{9}S_{5}S_{6}V_{3}$, $F_{6}F_{13}S_{14}S_{5}S_{6}V_{3}$, $F_{6}F_{13}S_{9}S_{3}S_{5}S_{6}$, $F_{6}F_{13}S_{14}S_{3}S_{5}S_{6}$, $F_{8}F_{14}S_{5}S_{5}V_{11}V_{5}$, $F_{6}F_{8}S_{5}S_{5}V_{11}V_{4}$, $F_{8}F_{14}S_{3}S_{5}V_{11}V_{5}$, $F_{6}F_{8}S_{3}S_{5}V_{11}V_{4}$, $F_{8}F_{14}S_{9}S_{5}V_{3}V_{5}$, $F_{6}F_{8}S_{14}S_{5}V_{3}V_{4}$, $F_{8}F_{14}S_{9}S_{3}V_{3}V_{5}$, $F_{6}F_{8}S_{14}S_{3}V_{3}V_{4}$, $F_{2}F_{10}S_{9}S_{3}V_{11}V_{12}$, $F_{2}F_{10}S_{14}S_{3}V_{11}V_{12}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{2}$} {{$F_{1}F_{3}S_{7}S_{3}V_{12}V_{1}$, $F_{1}F_{3}S_{7}S_{14}S_{2}S_{3}$, $F_{1}F_{3}S_{14}S_{2}S_{3}V_{11}$, $F_{2}F_{3}S_{7}S_{3}V_{11}V_{2}$, $F_{2}F_{3}S_{14}S_{3}V_{11}V_{2}$, $F_{2}F_{10}S_{7}S_{3}S_{3}V_{11}$, $F_{2}F_{10}S_{7}S_{14}S_{3}S_{3}$, $F_{2}F_{10}S_{7}S_{3}S_{3}V_{12}$, $F_{1}F_{3}S_{7}S_{5}V_{4}V_{1}$, $F_{1}F_{3}S_{7}S_{2}V_{3}V_{4}$, $F_{1}F_{3}S_{2}V_{11}V_{3}V_{4}$, $F_{5}F_{7}S_{7}S_{6}V_{11}V_{4}$, $F_{5}F_{7}S_{6}V_{11}V_{3}V_{4}$, $F_{5}F_{8}S_{7}V_{11}V_{4}V_{4}$, $F_{5}F_{8}S_{7}V_{3}V_{4}V_{4}$, $F_{5}F_{8}S_{7}S_{5}V_{4}V_{4}$, $F_{2}F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{2}F_{3}S_{14}S_{5}V_{3}V_{2}$, $F_{5}F_{7}S_{7}S_{14}S_{5}S_{6}$, $F_{5}F_{7}S_{14}S_{5}S_{6}V_{3}$, $F_{6}F_{8}S_{7}S_{14}S_{5}S_{5}$, $F_{6}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{6}F_{8}S_{7}S_{5}S_{5}V_{4}$, $F_{2}F_{10}S_{3}V_{11}V_{3}V_{3}$, $F_{2}F_{10}S_{14}S_{3}V_{3}V_{3}$, $F_{2}F_{10}S_{3}V_{12}V_{3}V_{3}$, $F_{5}F_{7}S_{7}S_{6}V_{12}V_{3}$, $F_{5}F_{7}S_{6}V_{12}V_{3}V_{3}$, $F_{5}F_{8}S_{14}V_{11}V_{3}V_{4}$, $F_{5}F_{8}S_{14}V_{3}V_{3}V_{4}$, $F_{5}F_{8}S_{14}S_{5}V_{3}V_{4}$, $F_{6}F_{8}S_{14}S_{5}V_{11}V_{3}$, $F_{6}F_{8}S_{5}V_{11}V_{3}V_{3}$, $F_{6}F_{8}S_{5}V_{11}V_{3}V_{4}$, $F_{6}F_{13}S_{7}V_{12}V_{3}V_{3}$, $F_{6}F_{13}S_{7}S_{5}V_{3}V_{3}$, $F_{6}F_{13}S_{7}V_{3}V_{3}V_{4}$, $F_{6}F_{13}S_{7}V_{12}V_{12}V_{3}$, $F_{6}F_{13}S_{7}S_{3}V_{12}V_{12}$, $F_{6}F_{13}S_{14}V_{11}V_{12}V_{3}$, $F_{6}F_{13}S_{14}S_{3}V_{11}V_{12}$, $F_{6}F_{8}S_{7}S_{14}S_{14}S_{5}$, $F_{6}F_{8}S_{7}S_{14}S_{14}S_{3}$, $F_{5}F_{8}S_{7}V_{11}V_{11}V_{4}$, $F_{5}F_{8}S_{7}S_{3}V_{11}V_{11}$, $F_{1}F_{3}S_{7}S_{16}S_{3}S_{5}$, $F_{1}F_{3}S_{7}S_{3}V_{10}V_{3}$, $F_{1}F_{3}S_{3}V_{10}V_{11}V_{3}$, $F_{5}F_{7}S_{7}S_{3}V_{11}V_{2}$, $F_{5}F_{7}S_{3}V_{11}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{3}S_{3}V_{11}$, $F_{5}F_{8}S_{7}S_{3}S_{3}V_{3}$, $F_{5}F_{8}S_{7}S_{3}S_{3}S_{5}$, $F_{5}F_{7}S_{7}S_{5}V_{3}V_{2}$, $F_{5}F_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{6}F_{13}S_{7}S_{5}S_{5}V_{3}$, $F_{6}F_{13}S_{7}S_{3}S_{5}S_{5}$, $F_{5}F_{8}S_{3}V_{11}V_{3}V_{3}$, $F_{5}F_{8}S_{3}V_{3}V_{3}V_{3}$, $F_{5}F_{8}S_{3}S_{5}V_{3}V_{3}$, $F_{6}F_{13}S_{5}V_{11}V_{3}V_{3}$, $F_{6}F_{13}S_{3}S_{5}V_{11}V_{3}$, $F_{6}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{6}F_{8}S_{7}S_{3}V_{3}V_{3}$, $F_{2}F_{10}S_{7}S_{3}V_{11}V_{11}$, $F_{1}F_{3}S_{7}S_{3}V_{9}V_{4}$, $F_{2}F_{3}S_{7}S_{3}V_{10}V_{3}$, $F_{2}F_{3}S_{14}S_{3}V_{10}V_{3}$, $F_{5}F_{7}S_{7}S_{14}S_{2}S_{3}$, $F_{5}F_{7}S_{14}S_{2}S_{3}V_{3}$, $F_{6}F_{8}S_{7}S_{14}S_{3}S_{3}$, $F_{6}F_{8}S_{7}S_{3}S_{3}V_{3}$, $F_{6}F_{8}S_{7}S_{3}S_{3}V_{4}$, $F_{5}F_{7}S_{7}S_{2}V_{3}V_{4}$, $F_{5}F_{7}S_{2}V_{3}V_{3}V_{4}$, $F_{6}F_{13}S_{7}V_{3}V_{4}V_{4}$, $F_{6}F_{13}S_{7}S_{3}V_{4}V_{4}$, $F_{6}F_{8}S_{14}S_{3}V_{3}V_{3}$, $F_{6}F_{8}S_{3}V_{3}V_{3}V_{3}$, $F_{6}F_{8}S_{3}V_{3}V_{3}V_{4}$, $F_{6}F_{13}S_{14}V_{3}V_{3}V_{4}$, $F_{6}F_{13}S_{14}S_{3}V_{3}V_{4}$, $F_{5}F_{8}S_{7}V_{3}V_{3}V_{4}$, $F_{5}F_{8}S_{7}S_{3}V_{3}V_{3}$, $F_{2}F_{10}S_{7}S_{14}S_{14}S_{3}$, $F_{1}F_{3}S_{3}V_{9}V_{11}V_{4}$, $F_{2}F_{3}S_{7}S_{16}S_{3}S_{5}$, $F_{2}F_{3}S_{14}S_{16}S_{3}S_{5}$, $F_{2}F_{10}S_{3}V_{10}V_{11}V_{3}$, $F_{2}F_{10}S_{14}S_{3}V_{10}V_{3}$, $F_{2}F_{10}S_{3}V_{10}V_{12}V_{3}$, $F_{5}F_{7}S_{7}S_{3}V_{12}V_{1}$, $F_{5}F_{7}S_{3}V_{12}V_{3}V_{1}$, $F_{5}F_{8}S_{14}S_{2}S_{3}V_{11}$, $F_{5}F_{8}S_{14}S_{2}S_{3}V_{3}$, $F_{5}F_{8}S_{14}S_{2}S_{3}S_{5}$, $F_{6}F_{8}S_{14}S_{3}V_{11}V_{2}$, $F_{6}F_{8}S_{3}V_{11}V_{3}V_{2}$, $F_{6}F_{8}S_{3}V_{11}V_{4}V_{2}$, $F_{6}F_{13}S_{7}S_{3}S_{3}V_{12}$, $F_{6}F_{13}S_{7}S_{3}S_{3}S_{5}$, $F_{6}F_{13}S_{7}S_{3}S_{3}V_{4}$, $F_{5}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{5}F_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{5}F_{8}S_{2}V_{11}V_{3}V_{4}$, $F_{5}F_{8}S_{2}V_{3}V_{3}V_{4}$, $F_{5}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{6}F_{13}S_{6}V_{11}V_{3}V_{4}$, $F_{6}F_{13}S_{3}S_{6}V_{11}V_{4}$, $F_{6}F_{8}S_{7}S_{5}V_{4}V_{4}$, $F_{6}F_{8}S_{7}S_{3}V_{4}V_{4}$, $F_{6}F_{8}S_{14}S_{5}V_{3}V_{2}$, $F_{6}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{6}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{6}F_{13}S_{14}S_{5}S_{6}V_{3}$, $F_{6}F_{13}S_{14}S_{3}S_{5}S_{6}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{4}$, $F_{5}F_{8}S_{7}S_{3}S_{5}S_{5}$, $F_{6}F_{13}S_{3}V_{12}V_{3}V_{3}$, $F_{6}F_{13}S_{3}S_{5}V_{3}V_{3}$, $F_{6}F_{13}S_{3}V_{3}V_{3}V_{4}$, $F_{6}F_{13}S_{6}V_{12}V_{3}V_{3}$, $F_{6}F_{13}S_{3}S_{6}V_{12}V_{3}$, $F_{6}F_{8}S_{14}S_{5}V_{3}V_{4}$, $F_{6}F_{8}S_{14}S_{3}V_{3}V_{4}$, $F_{5}F_{8}S_{5}V_{11}V_{3}V_{4}$, $F_{5}F_{8}S_{3}S_{5}V_{11}V_{3}$, $F_{2}F_{10}S_{7}S_{3}V_{12}V_{12}$, $F_{2}F_{10}S_{14}S_{3}V_{11}V_{12}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{3}$} {{$F_{1}F_{3}S_{7}S_{9}S_{3}S_{4}$, $F_{1}F_{3}S_{7}S_{14}S_{2}S_{3}$, $F_{3}F_{4}S_{7}S_{3}V_{11}V_{2}$, $F_{1}F_{3}S_{7}S_{3}V_{11}V_{2}$, $F_{3}F_{4}S_{3}V_{11}V_{11}V_{2}$, $F_{1}F_{3}S_{3}V_{11}V_{11}V_{2}$, $F_{3}F_{11}S_{7}S_{3}S_{3}V_{11}$, $F_{2}F_{3}S_{7}S_{3}S_{3}V_{11}$, $F_{3}F_{11}S_{7}S_{9}S_{3}S_{3}$, $F_{2}F_{3}S_{7}S_{14}S_{3}S_{3}$, $F_{1}F_{3}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{3}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{4}S_{7}S_{5}V_{3}V_{2}$, $F_{1}F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{4}S_{5}V_{11}V_{3}V_{2}$, $F_{1}F_{3}S_{5}V_{11}V_{3}V_{2}$, $F_{5}F_{7}S_{7}S_{5}V_{11}V_{5}$, $F_{5}F_{7}S_{7}S_{5}V_{11}V_{4}$, $F_{5}F_{7}S_{5}V_{11}V_{3}V_{5}$, $F_{5}F_{7}S_{5}V_{11}V_{3}V_{4}$, $F_{8}F_{9}S_{7}S_{5}S_{5}V_{11}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{11}$, $F_{8}F_{9}S_{7}S_{5}S_{5}V_{3}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{8}F_{9}S_{7}S_{5}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{3}F_{11}S_{3}V_{11}V_{3}V_{3}$, $F_{2}F_{3}S_{3}V_{11}V_{3}V_{3}$, $F_{3}F_{11}S_{9}S_{3}V_{3}V_{3}$, $F_{2}F_{3}S_{14}S_{3}V_{3}V_{3}$, $F_{5}F_{7}S_{7}S_{9}V_{3}V_{5}$, $F_{5}F_{7}S_{7}S_{14}V_{3}V_{4}$, $F_{5}F_{7}S_{9}V_{3}V_{3}V_{5}$, $F_{5}F_{7}S_{14}V_{3}V_{3}V_{4}$, $F_{8}F_{9}S_{5}V_{11}V_{11}V_{3}$, $F_{5}F_{8}S_{5}V_{11}V_{11}V_{3}$, $F_{8}F_{9}S_{5}V_{11}V_{3}V_{3}$, $F_{5}F_{8}S_{5}V_{11}V_{3}V_{3}$, $F_{8}F_{9}S_{5}S_{5}V_{11}V_{3}$, $F_{5}F_{8}S_{5}S_{5}V_{11}V_{3}$, $F_{8}F_{14}S_{7}S_{9}V_{3}V_{3}$, $F_{6}F_{8}S_{7}S_{14}V_{3}V_{3}$, $F_{8}F_{14}S_{7}S_{5}V_{3}V_{3}$, $F_{6}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{6}F_{13}S_{7}S_{9}S_{9}V_{3}$, $F_{6}F_{13}S_{7}S_{14}S_{14}V_{3}$, $F_{6}F_{13}S_{7}S_{9}S_{9}S_{3}$, $F_{6}F_{13}S_{7}S_{14}S_{14}S_{3}$, $F_{6}F_{13}S_{9}V_{11}V_{11}V_{3}$, $F_{6}F_{13}S_{14}V_{11}V_{11}V_{3}$, $F_{6}F_{13}S_{9}S_{3}V_{11}V_{11}$, $F_{6}F_{13}S_{14}S_{3}V_{11}V_{11}$, $F_{8}F_{14}S_{7}S_{5}V_{11}V_{11}$, $F_{6}F_{8}S_{7}S_{5}V_{11}V_{11}$, $F_{8}F_{14}S_{7}S_{3}V_{11}V_{11}$, $F_{6}F_{8}S_{7}S_{3}V_{11}V_{11}$, $F_{1}F_{3}S_{7}S_{9}V_{1}V_{2}$, $F_{1}F_{3}S_{7}S_{14}V_{1}V_{2}$, $F_{3}F_{4}S_{7}S_{4}V_{11}V_{2}$, $F_{1}F_{3}S_{7}S_{2}V_{11}V_{2}$, $F_{3}F_{4}S_{4}V_{11}V_{11}V_{2}$, $F_{1}F_{3}S_{2}V_{11}V_{11}V_{2}$, $F_{3}F_{11}S_{7}V_{11}V_{2}V_{2}$, $F_{2}F_{3}S_{7}V_{11}V_{2}V_{2}$, $F_{3}F_{11}S_{7}S_{9}V_{2}V_{2}$, $F_{2}F_{3}S_{7}S_{14}V_{2}V_{2}$, $F_{1}F_{3}S_{7}S_{5}V_{1}V_{5}$, $F_{1}F_{3}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{4}S_{7}S_{4}V_{3}V_{5}$, $F_{1}F_{3}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{4}S_{4}V_{11}V_{3}V_{5}$, $F_{1}F_{3}S_{2}V_{11}V_{3}V_{4}$, $F_{5}F_{7}S_{7}S_{6}V_{11}V_{5}$, $F_{5}F_{7}S_{7}S_{6}V_{11}V_{4}$, $F_{5}F_{7}S_{6}V_{11}V_{3}V_{5}$, $F_{5}F_{7}S_{6}V_{11}V_{3}V_{4}$, $F_{8}F_{9}S_{7}V_{11}V_{5}V_{5}$, $F_{5}F_{8}S_{7}V_{11}V_{4}V_{4}$, $F_{8}F_{9}S_{7}V_{3}V_{5}V_{5}$, $F_{5}F_{8}S_{7}V_{3}V_{4}V_{4}$, $F_{8}F_{9}S_{7}S_{5}V_{5}V_{5}$, $F_{5}F_{8}S_{7}S_{5}V_{4}V_{4}$, $F_{3}F_{4}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{4}S_{5}S_{5}S_{4}V_{11}$, $F_{1}F_{3}S_{2}S_{5}S_{5}V_{11}$, $F_{3}F_{11}S_{5}V_{11}V_{3}V_{2}$, $F_{2}F_{3}S_{5}V_{11}V_{3}V_{2}$, $F_{3}F_{11}S_{9}S_{5}V_{3}V_{2}$, $F_{2}F_{3}S_{14}S_{5}V_{3}V_{2}$, $F_{5}F_{7}S_{7}S_{9}S_{5}S_{6}$, $F_{5}F_{7}S_{7}S_{14}S_{5}S_{6}$, $F_{5}F_{7}S_{9}S_{5}S_{6}V_{3}$, $F_{5}F_{7}S_{14}S_{5}S_{6}V_{3}$, $F_{8}F_{9}S_{5}V_{11}V_{11}V_{5}$, $F_{5}F_{8}S_{5}V_{11}V_{11}V_{4}$, $F_{8}F_{9}S_{5}V_{11}V_{3}V_{5}$, $F_{5}F_{8}S_{5}V_{11}V_{3}V_{4}$, $F_{8}F_{9}S_{5}S_{5}V_{11}V_{5}$, $F_{5}F_{8}S_{5}S_{5}V_{11}V_{4}$, $F_{8}F_{14}S_{7}S_{9}S_{5}S_{5}$, $F_{6}F_{8}S_{7}S_{14}S_{5}S_{5}$, $F_{8}F_{14}S_{7}S_{5}S_{5}S_{5}$, $F_{6}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{8}F_{9}S_{7}S_{5}V_{11}V_{5}$, $F_{5}F_{8}S_{7}S_{5}V_{11}V_{4}$, $F_{8}F_{14}S_{7}S_{5}S_{5}V_{11}$, $F_{6}F_{8}S_{7}S_{5}S_{5}V_{11}$, $F_{8}F_{14}S_{7}S_{5}S_{5}V_{5}$, $F_{6}F_{8}S_{7}S_{5}S_{5}V_{4}$, $F_{8}F_{9}S_{7}S_{9}V_{3}V_{5}$, $F_{5}F_{8}S_{7}S_{14}V_{3}V_{4}$, $F_{8}F_{9}S_{9}S_{5}V_{3}V_{5}$, $F_{5}F_{8}S_{14}S_{5}V_{3}V_{4}$, $F_{8}F_{14}S_{5}V_{11}V_{11}V_{3}$, $F_{6}F_{8}S_{5}V_{11}V_{11}V_{3}$, $F_{8}F_{14}S_{5}S_{5}V_{11}V_{3}$, $F_{6}F_{8}S_{5}S_{5}V_{11}V_{3}$, $F_{8}F_{14}S_{5}V_{11}V_{3}V_{5}$, $F_{6}F_{8}S_{5}V_{11}V_{3}V_{4}$, $F_{6}F_{13}S_{7}S_{9}V_{3}V_{3}$, $F_{6}F_{13}S_{7}S_{14}V_{3}V_{3}$, $F_{6}F_{13}S_{7}V_{3}V_{3}V_{5}$, $F_{6}F_{13}S_{7}V_{3}V_{3}V_{4}$, $F_{8}F_{14}S_{7}S_{9}S_{9}V_{3}$, $F_{6}F_{8}S_{7}S_{14}S_{14}V_{3}$, $F_{8}F_{14}S_{7}S_{9}S_{9}S_{5}$, $F_{6}F_{8}S_{7}S_{14}S_{14}S_{5}$, $F_{8}F_{14}S_{7}S_{9}S_{9}V_{2}$, $F_{6}F_{8}S_{7}S_{14}S_{14}V_{2}$, $F_{8}F_{14}S_{9}V_{11}V_{11}V_{3}$, $F_{6}F_{8}S_{14}V_{11}V_{11}V_{3}$, $F_{8}F_{14}S_{9}S_{5}V_{11}V_{11}$, $F_{6}F_{8}S_{14}S_{5}V_{11}V_{11}$, $F_{8}F_{14}S_{9}V_{11}V_{11}V_{2}$, $F_{6}F_{8}S_{14}V_{11}V_{11}V_{2}$, $F_{8}F_{9}S_{7}S_{5}V_{11}V_{11}$, $F_{5}F_{8}S_{7}S_{5}V_{11}V_{11}$, $F_{8}F_{9}S_{7}V_{11}V_{11}V_{5}$, $F_{5}F_{8}S_{7}V_{11}V_{11}V_{4}$, $F_{8}F_{9}S_{7}V_{11}V_{11}V_{2}$, $F_{5}F_{8}S_{7}V_{11}V_{11}V_{2}$, $F_{1}F_{3}S_{7}S_{5}V_{13}V_{2}$, $F_{1}F_{3}S_{7}S_{5}V_{9}V_{2}$, $F_{3}F_{4}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{3}S_{7}S_{16}V_{3}V_{2}$, $F_{3}F_{4}S_{16}V_{11}V_{3}V_{2}$, $F_{1}F_{3}S_{16}V_{11}V_{3}V_{2}$, $F_{5}F_{7}S_{7}S_{4}V_{11}V_{2}$, $F_{5}F_{7}S_{7}S_{2}V_{11}V_{2}$, $F_{5}F_{7}S_{4}V_{11}V_{3}V_{2}$, $F_{5}F_{7}S_{2}V_{11}V_{3}V_{2}$, $F_{8}F_{9}S_{7}V_{11}V_{2}V_{2}$, $F_{5}F_{8}S_{7}V_{11}V_{2}V_{2}$, $F_{8}F_{9}S_{7}V_{3}V_{2}V_{2}$, $F_{5}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{8}F_{9}S_{7}S_{5}V_{2}V_{2}$, $F_{5}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{1}F_{3}S_{7}S_{3}V_{13}V_{5}$, $F_{1}F_{3}S_{7}S_{3}V_{9}V_{4}$, $F_{5}F_{7}S_{7}S_{4}V_{3}V_{5}$, $F_{5}F_{7}S_{7}S_{2}V_{3}V_{4}$, $F_{5}F_{7}S_{4}V_{3}V_{3}V_{5}$, $F_{5}F_{7}S_{2}V_{3}V_{3}V_{4}$, $F_{6}F_{13}S_{7}V_{3}V_{5}V_{5}$, $F_{6}F_{13}S_{7}V_{3}V_{4}V_{4}$, $F_{6}F_{13}S_{7}S_{3}V_{5}V_{5}$, $F_{6}F_{13}S_{7}S_{3}V_{4}V_{4}$, $F_{3}F_{4}S_{7}S_{16}S_{3}S_{5}$, $F_{1}F_{3}S_{7}S_{16}S_{3}S_{5}$, $F_{3}F_{4}S_{16}S_{3}S_{5}V_{11}$, $F_{1}F_{3}S_{16}S_{3}S_{5}V_{11}$, $F_{5}F_{7}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{5}F_{7}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{7}S_{2}S_{5}S_{5}V_{3}$, $F_{8}F_{9}S_{5}V_{11}V_{3}V_{2}$, $F_{5}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{8}F_{9}S_{5}V_{3}V_{3}V_{2}$, $F_{5}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{8}F_{9}S_{5}S_{5}V_{3}V_{2}$, $F_{5}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{6}F_{13}S_{5}V_{11}V_{3}V_{5}$, $F_{6}F_{13}S_{5}V_{11}V_{3}V_{4}$, $F_{6}F_{13}S_{3}S_{5}V_{11}V_{5}$, $F_{6}F_{13}S_{3}S_{5}V_{11}V_{4}$, $F_{8}F_{14}S_{7}S_{3}S_{5}S_{5}$, $F_{6}F_{8}S_{7}S_{3}S_{5}S_{5}$, $F_{8}F_{9}S_{7}S_{3}V_{11}V_{2}$, $F_{5}F_{8}S_{7}S_{3}V_{11}V_{2}$, $F_{8}F_{9}S_{3}S_{5}V_{11}V_{2}$, $F_{5}F_{8}S_{3}S_{5}V_{11}V_{2}$, $F_{8}F_{14}S_{7}S_{3}S_{3}V_{11}$, $F_{6}F_{8}S_{7}S_{3}S_{3}V_{11}$, $F_{8}F_{14}S_{7}S_{3}S_{3}S_{5}$, $F_{6}F_{8}S_{7}S_{3}S_{3}S_{5}$, $F_{8}F_{14}S_{7}S_{3}S_{3}V_{5}$, $F_{6}F_{8}S_{7}S_{3}S_{3}V_{4}$, $F_{8}F_{9}S_{7}S_{5}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{8}F_{14}S_{7}S_{5}S_{5}V_{3}$, $F_{6}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{8}F_{14}S_{7}S_{5}S_{5}V_{2}$, $F_{6}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{8}F_{14}S_{3}V_{11}V_{3}V_{3}$, $F_{6}F_{8}S_{3}V_{11}V_{3}V_{3}$, $F_{8}F_{14}S_{3}S_{5}V_{3}V_{3}$, $F_{6}F_{8}S_{3}S_{5}V_{3}V_{3}$, $F_{8}F_{14}S_{3}V_{3}V_{3}V_{5}$, $F_{6}F_{8}S_{3}V_{3}V_{3}V_{4}$, $F_{8}F_{14}S_{5}V_{11}V_{3}V_{3}$, $F_{6}F_{8}S_{5}V_{11}V_{3}V_{3}$, $F_{8}F_{14}S_{5}V_{11}V_{3}V_{2}$, $F_{6}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{8}F_{9}S_{7}S_{5}V_{3}V_{3}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{8}F_{9}S_{7}V_{3}V_{3}V_{5}$, $F_{5}F_{8}S_{7}V_{3}V_{3}V_{4}$, $F_{8}F_{9}S_{7}V_{3}V_{3}V_{2}$, $F_{5}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{3}F_{11}S_{7}S_{3}V_{11}V_{11}$, $F_{2}F_{3}S_{7}S_{3}V_{11}V_{11}$, $F_{3}F_{11}S_{7}V_{11}V_{11}V_{2}$, $F_{2}F_{3}S_{7}V_{11}V_{11}V_{2}$, $F_{3}F_{4}S_{7}S_{5}V_{13}V_{2}$, $F_{3}F_{4}S_{5}V_{11}V_{13}V_{2}$, $F_{1}F_{3}S_{5}V_{9}V_{11}V_{2}$, $F_{3}F_{11}S_{16}V_{11}V_{3}V_{2}$, $F_{2}F_{3}S_{16}V_{11}V_{3}V_{2}$, $F_{3}F_{11}S_{16}S_{9}V_{3}V_{2}$, $F_{2}F_{3}S_{14}S_{16}V_{3}V_{2}$, $F_{5}F_{7}S_{7}S_{9}V_{1}V_{2}$, $F_{5}F_{7}S_{7}S_{14}V_{1}V_{2}$, $F_{5}F_{7}S_{9}V_{3}V_{1}V_{2}$, $F_{5}F_{7}S_{14}V_{3}V_{1}V_{2}$, $F_{8}F_{9}S_{4}V_{11}V_{11}V_{2}$, $F_{5}F_{8}S_{2}V_{11}V_{11}V_{2}$, $F_{8}F_{9}S_{4}V_{11}V_{3}V_{2}$, $F_{5}F_{8}S_{2}V_{11}V_{3}V_{2}$, $F_{8}F_{9}S_{5}S_{4}V_{11}V_{2}$, $F_{5}F_{8}S_{2}S_{5}V_{11}V_{2}$, $F_{8}F_{14}S_{7}S_{9}V_{2}V_{2}$, $F_{6}F_{8}S_{7}S_{14}V_{2}V_{2}$, $F_{8}F_{14}S_{7}S_{5}V_{2}V_{2}$, $F_{6}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{3}F_{4}S_{7}S_{3}V_{13}V_{5}$, $F_{3}F_{4}S_{3}V_{11}V_{13}V_{5}$, $F_{1}F_{3}S_{3}V_{9}V_{11}V_{4}$, $F_{5}F_{7}S_{7}S_{5}V_{1}V_{5}$, $F_{5}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{5}F_{7}S_{5}V_{3}V_{1}V_{5}$, $F_{5}F_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{8}F_{9}S_{4}V_{11}V_{3}V_{5}$, $F_{5}F_{8}S_{2}V_{11}V_{3}V_{4}$, $F_{8}F_{9}S_{4}V_{3}V_{3}V_{5}$, $F_{5}F_{8}S_{2}V_{3}V_{3}V_{4}$, $F_{8}F_{9}S_{5}S_{4}V_{3}V_{5}$, $F_{5}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{6}F_{13}S_{6}V_{11}V_{3}V_{5}$, $F_{6}F_{13}S_{6}V_{11}V_{3}V_{4}$, $F_{6}F_{13}S_{3}S_{6}V_{11}V_{5}$, $F_{6}F_{13}S_{3}S_{6}V_{11}V_{4}$, $F_{8}F_{14}S_{7}S_{5}V_{5}V_{5}$, $F_{6}F_{8}S_{7}S_{5}V_{4}V_{4}$, $F_{8}F_{14}S_{7}S_{3}V_{5}V_{5}$, $F_{6}F_{8}S_{7}S_{3}V_{4}V_{4}$, $F_{3}F_{11}S_{16}S_{3}S_{5}V_{11}$, $F_{2}F_{3}S_{16}S_{3}S_{5}V_{11}$, $F_{3}F_{11}S_{16}S_{9}S_{3}S_{5}$, $F_{2}F_{3}S_{14}S_{16}S_{3}S_{5}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{11}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{8}F_{9}S_{5}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{8}F_{14}S_{9}S_{5}V_{3}V_{2}$, $F_{6}F_{8}S_{14}S_{5}V_{3}V_{2}$, $F_{8}F_{14}S_{5}S_{5}V_{3}V_{2}$, $F_{6}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{6}F_{13}S_{9}S_{5}S_{6}V_{3}$, $F_{6}F_{13}S_{14}S_{5}S_{6}V_{3}$, $F_{6}F_{13}S_{9}S_{3}S_{5}S_{6}$, $F_{6}F_{13}S_{14}S_{3}S_{5}S_{6}$, $F_{8}F_{14}S_{5}S_{5}V_{11}V_{5}$, $F_{6}F_{8}S_{5}S_{5}V_{11}V_{4}$, $F_{8}F_{14}S_{3}S_{5}V_{11}V_{5}$, $F_{6}F_{8}S_{3}S_{5}V_{11}V_{4}$, $F_{8}F_{9}S_{7}S_{9}S_{3}S_{4}$, $F_{5}F_{8}S_{7}S_{14}S_{2}S_{3}$, $F_{8}F_{9}S_{9}S_{3}S_{5}S_{4}$, $F_{5}F_{8}S_{14}S_{2}S_{3}S_{5}$, $F_{8}F_{14}S_{3}V_{11}V_{11}V_{2}$, $F_{6}F_{8}S_{3}V_{11}V_{11}V_{2}$, $F_{8}F_{14}S_{3}S_{5}V_{11}V_{2}$, $F_{6}F_{8}S_{3}S_{5}V_{11}V_{2}$, $F_{8}F_{14}S_{3}V_{11}V_{2}V_{5}$, $F_{6}F_{8}S_{3}V_{11}V_{4}V_{2}$, $F_{6}F_{13}S_{7}S_{9}S_{3}S_{3}$, $F_{6}F_{13}S_{7}S_{14}S_{3}S_{3}$, $F_{6}F_{13}S_{7}S_{3}S_{3}V_{5}$, $F_{6}F_{13}S_{7}S_{3}S_{3}V_{4}$, $F_{8}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{8}F_{14}S_{5}V_{3}V_{2}V_{5}$, $F_{6}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{8}F_{14}S_{5}V_{11}V_{2}V_{5}$, $F_{6}F_{8}S_{5}V_{11}V_{4}V_{2}$, $F_{8}F_{9}S_{7}S_{5}S_{5}V_{5}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{4}$, $F_{8}F_{9}S_{7}S_{5}S_{5}V_{2}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{6}F_{13}S_{9}S_{3}V_{3}V_{3}$, $F_{6}F_{13}S_{14}S_{3}V_{3}V_{3}$, $F_{6}F_{13}S_{3}V_{3}V_{3}V_{5}$, $F_{6}F_{13}S_{3}V_{3}V_{3}V_{4}$, $F_{8}F_{14}S_{9}V_{3}V_{3}V_{5}$, $F_{6}F_{8}S_{14}V_{3}V_{3}V_{4}$, $F_{8}F_{14}S_{9}S_{5}V_{3}V_{5}$, $F_{6}F_{8}S_{14}S_{5}V_{3}V_{4}$, $F_{8}F_{14}S_{9}V_{3}V_{2}V_{5}$, $F_{6}F_{8}S_{14}V_{3}V_{4}V_{2}$, $F_{3}F_{11}S_{7}S_{9}S_{9}S_{3}$, $F_{2}F_{3}S_{7}S_{14}S_{14}S_{3}$, $F_{3}F_{11}S_{7}S_{9}S_{9}V_{2}$, $F_{2}F_{3}S_{7}S_{14}S_{14}V_{2}$, $F_{3}F_{11}S_{9}S_{3}V_{11}V_{11}$, $F_{2}F_{3}S_{14}S_{3}V_{11}V_{11}$, $F_{3}F_{11}S_{9}V_{11}V_{11}V_{2}$, $F_{2}F_{3}S_{14}V_{11}V_{11}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{4}$} {{$F_{1}F_{3}S_{7}S_{2}V_{11}V_{1}$, $F_{1}F_{3}S_{7}S_{7}S_{2}S_{2}$, $F_{1}F_{3}S_{7}S_{2}S_{2}V_{11}$, $F_{1}F_{3}S_{7}S_{5}V_{4}V_{1}$, $F_{6}F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{6}F_{8}S_{7}S_{5}S_{5}V_{4}$, $F_{1}F_{3}S_{7}S_{6}V_{3}V_{1}$, $F_{1}F_{3}S_{7}S_{2}V_{3}V_{4}$, $F_{1}F_{3}S_{2}V_{11}V_{3}V_{4}$, $F_{6}F_{8}S_{7}S_{5}V_{11}V_{3}$, $F_{6}F_{8}S_{5}V_{11}V_{3}V_{4}$, $F_{6}F_{13}S_{7}V_{11}V_{3}V_{3}$, $F_{6}F_{13}S_{7}V_{3}V_{3}V_{4}$, $F_{6}F_{13}S_{7}S_{6}V_{3}V_{3}$, $F_{5}F_{7}S_{7}S_{7}S_{6}S_{6}$, $F_{5}F_{7}S_{7}S_{6}S_{6}V_{3}$, $F_{5}F_{7}S_{7}S_{6}V_{11}V_{4}$, $F_{5}F_{7}S_{6}V_{11}V_{3}V_{4}$, $F_{5}F_{8}S_{7}V_{11}V_{4}V_{4}$, $F_{5}F_{8}S_{7}V_{3}V_{4}V_{4}$, $F_{5}F_{8}S_{7}S_{5}V_{4}V_{4}$, $F_{5}F_{8}S_{7}V_{11}V_{11}V_{4}$, $F_{5}F_{8}S_{7}V_{11}V_{11}V_{3}$, $F_{5}F_{8}S_{7}S_{2}V_{11}V_{11}$, $F_{5}F_{7}S_{7}S_{7}S_{7}S_{6}$, $F_{5}F_{7}S_{7}S_{7}S_{7}S_{5}$, $F_{5}F_{7}S_{7}S_{7}S_{7}S_{2}$, $F_{1}F_{3}S_{7}S_{3}V_{11}V_{2}$, $F_{1}F_{3}S_{7}S_{7}S_{3}S_{3}$, $F_{1}F_{3}S_{7}S_{3}S_{3}V_{11}$, $F_{1}F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{5}F_{7}S_{7}S_{7}S_{5}S_{5}$, $F_{5}F_{7}S_{7}S_{5}S_{5}V_{3}$, $F_{1}F_{3}S_{7}S_{3}V_{3}V_{3}$, $F_{1}F_{3}S_{3}V_{11}V_{3}V_{3}$, $F_{5}F_{7}S_{7}S_{5}V_{11}V_{3}$, $F_{5}F_{7}S_{5}V_{11}V_{3}V_{3}$, $F_{5}F_{8}S_{7}V_{11}V_{3}V_{3}$, $F_{5}F_{8}S_{7}V_{3}V_{3}V_{3}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{6}F_{13}S_{7}V_{11}V_{11}V_{3}$, $F_{6}F_{13}S_{7}S_{3}V_{11}V_{11}$, $F_{6}F_{8}S_{7}S_{7}S_{7}S_{5}$, $F_{6}F_{8}S_{7}S_{7}S_{7}S_{3}$, $F_{1}F_{3}S_{7}S_{3}V_{9}V_{4}$, $F_{6}F_{8}S_{7}S_{7}S_{3}S_{3}$, $F_{6}F_{8}S_{7}S_{3}S_{3}V_{4}$, $F_{1}F_{3}S_{7}S_{2}V_{9}V_{3}$, $F_{5}F_{7}S_{7}S_{7}S_{2}S_{2}$, $F_{5}F_{7}S_{7}S_{2}S_{2}V_{3}$, $F_{6}F_{8}S_{7}S_{3}V_{3}V_{3}$, $F_{6}F_{8}S_{3}V_{3}V_{3}V_{4}$, $F_{5}F_{7}S_{7}S_{2}V_{3}V_{4}$, $F_{5}F_{7}S_{2}V_{3}V_{3}V_{4}$, $F_{5}F_{8}S_{7}V_{3}V_{3}V_{4}$, $F_{5}F_{8}S_{7}S_{2}V_{3}V_{3}$, $F_{6}F_{13}S_{7}V_{3}V_{4}V_{4}$, $F_{6}F_{13}S_{7}S_{3}V_{4}V_{4}$, $F_{1}F_{3}S_{7}S_{7}S_{7}S_{2}$, $F_{1}F_{3}S_{7}S_{7}S_{7}S_{3}$, $F_{1}F_{3}S_{7}S_{16}S_{3}S_{6}$, $F_{1}F_{3}S_{3}V_{9}V_{11}V_{4}$, $F_{6}F_{8}S_{7}S_{3}V_{11}V_{2}$, $F_{6}F_{8}S_{3}V_{11}V_{4}V_{2}$, $F_{6}F_{13}S_{7}S_{3}S_{3}V_{11}$, $F_{6}F_{13}S_{7}S_{3}S_{3}V_{4}$, $F_{6}F_{13}S_{7}S_{3}S_{3}S_{6}$, $F_{1}F_{3}S_{7}S_{16}S_{2}S_{5}$, $F_{1}F_{3}S_{2}V_{9}V_{11}V_{3}$, $F_{5}F_{7}S_{7}S_{2}V_{11}V_{1}$, $F_{5}F_{7}S_{2}V_{11}V_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{2}S_{2}V_{11}$, $F_{5}F_{8}S_{7}S_{2}S_{2}V_{3}$, $F_{5}F_{8}S_{7}S_{2}S_{2}S_{5}$, $F_{6}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{6}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{5}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{5}F_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{4}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{5}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{6}F_{13}S_{3}V_{11}V_{3}V_{3}$, $F_{6}F_{13}S_{3}V_{3}V_{3}V_{4}$, $F_{6}F_{13}S_{3}S_{6}V_{3}V_{3}$, $F_{5}F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{5}F_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{5}F_{8}S_{2}V_{11}V_{3}V_{4}$, $F_{5}F_{8}S_{2}V_{3}V_{3}V_{4}$, $F_{5}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{5}F_{8}S_{5}V_{11}V_{3}V_{4}$, $F_{5}F_{8}S_{5}V_{11}V_{3}V_{3}$, $F_{5}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{5}F_{7}S_{7}S_{6}V_{3}V_{3}$, $F_{5}F_{7}S_{7}S_{5}V_{3}V_{3}$, $F_{5}F_{7}S_{7}S_{2}V_{3}V_{3}$, $F_{6}F_{13}S_{7}S_{6}S_{6}V_{3}$, $F_{6}F_{13}S_{7}S_{3}S_{6}S_{6}$, $F_{6}F_{13}S_{6}V_{11}V_{3}V_{4}$, $F_{6}F_{13}S_{3}S_{6}V_{11}V_{4}$, $F_{6}F_{8}S_{7}S_{5}V_{4}V_{4}$, $F_{6}F_{8}S_{7}S_{3}V_{4}V_{4}$, $F_{1}F_{3}S_{7}S_{2}V_{11}V_{11}$, $F_{1}F_{3}S_{7}S_{3}V_{11}V_{11}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{5}$} {{$F_{1}F_{3}S_{7}S_{3}V_{11}V_{2}$, $F_{2}F_{3}S_{7}S_{7}S_{3}S_{3}$, $F_{2}F_{3}S_{7}S_{3}S_{3}V_{11}$, $F_{1}F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{2}F_{3}S_{7}S_{3}V_{3}V_{3}$, $F_{2}F_{3}S_{3}V_{11}V_{3}V_{3}$, $F_{5}F_{8}S_{7}S_{5}V_{11}V_{3}$, $F_{5}F_{8}S_{5}V_{11}V_{3}V_{3}$, $F_{6}F_{8}S_{7}V_{11}V_{3}V_{3}$, $F_{6}F_{8}S_{7}V_{3}V_{3}V_{3}$, $F_{6}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{6}F_{8}S_{7}V_{11}V_{11}V_{3}$, $F_{6}F_{8}S_{7}S_{3}V_{11}V_{11}$, $F_{5}F_{8}S_{7}S_{7}S_{7}S_{5}$, $F_{5}F_{8}S_{7}S_{7}S_{7}S_{3}$, $F_{1}F_{3}S_{7}S_{3}V_{10}V_{3}$, $F_{5}F_{8}S_{7}S_{7}S_{3}S_{3}$, $F_{5}F_{8}S_{7}S_{3}S_{3}V_{3}$, $F_{5}F_{8}S_{7}S_{3}V_{3}V_{3}$, $F_{5}F_{8}S_{3}V_{3}V_{3}V_{3}$, $F_{6}F_{8}S_{7}S_{3}V_{3}V_{3}$, $F_{2}F_{3}S_{7}S_{7}S_{7}S_{3}$, $F_{1}F_{3}S_{7}S_{16}S_{3}S_{5}$, $F_{2}F_{3}S_{7}S_{3}V_{10}V_{3}$, $F_{2}F_{3}S_{3}V_{10}V_{11}V_{3}$, $F_{5}F_{8}S_{7}S_{3}V_{11}V_{2}$, $F_{5}F_{8}S_{3}V_{11}V_{3}V_{2}$, $F_{6}F_{8}S_{7}S_{3}S_{3}V_{11}$, $F_{6}F_{8}S_{7}S_{3}S_{3}V_{3}$, $F_{6}F_{8}S_{7}S_{3}S_{3}S_{5}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{5}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{6}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{6}F_{8}S_{7}S_{3}S_{5}S_{5}$, $F_{6}F_{8}S_{3}V_{11}V_{3}V_{3}$, $F_{6}F_{8}S_{3}V_{3}V_{3}V_{3}$, $F_{6}F_{8}S_{3}S_{5}V_{3}V_{3}$, $F_{6}F_{8}S_{5}V_{11}V_{3}V_{3}$, $F_{6}F_{8}S_{3}S_{5}V_{11}V_{3}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{2}F_{3}S_{7}S_{3}V_{11}V_{11}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{6}$} {{$F_{1}F_{3}S_{7}S_{14}S_{2}S_{3}$, $F_{2}F_{3}S_{7}S_{7}S_{3}S_{3}$, $F_{2}F_{3}S_{7}S_{14}S_{3}S_{3}$, $F_{1}F_{3}S_{7}S_{2}V_{3}V_{4}$, $F_{5}F_{7}S_{7}S_{7}V_{4}V_{4}$, $F_{5}F_{7}S_{7}V_{3}V_{4}V_{4}$, $F_{2}F_{3}S_{7}S_{3}V_{3}V_{3}$, $F_{2}F_{3}S_{14}S_{3}V_{3}V_{3}$, $F_{5}F_{7}S_{7}S_{14}V_{3}V_{4}$, $F_{5}F_{7}S_{14}V_{3}V_{3}V_{4}$, $F_{6}F_{8}S_{7}S_{14}V_{3}V_{3}$, $F_{6}F_{8}S_{7}V_{3}V_{3}V_{3}$, $F_{6}F_{8}S_{7}V_{3}V_{3}V_{4}$, $F_{6}F_{13}S_{7}S_{14}S_{14}V_{3}$, $F_{6}F_{13}S_{7}S_{14}S_{14}S_{3}$, $F_{5}F_{8}S_{7}S_{7}S_{7}V_{4}$, $F_{5}F_{8}S_{7}S_{7}S_{7}S_{3}$, $F_{1}F_{3}S_{7}S_{14}V_{1}V_{2}$, $F_{2}F_{3}S_{7}S_{7}V_{2}V_{2}$, $F_{2}F_{3}S_{7}S_{14}V_{2}V_{2}$, $F_{1}F_{3}S_{7}S_{6}V_{3}V_{1}$, $F_{5}F_{7}S_{7}S_{7}S_{6}S_{6}$, $F_{5}F_{7}S_{7}S_{6}S_{6}V_{3}$, $F_{1}F_{3}S_{7}S_{5}V_{4}V_{1}$, $F_{2}F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{2}F_{3}S_{14}S_{5}V_{3}V_{2}$, $F_{5}F_{7}S_{7}S_{14}S_{5}S_{6}$, $F_{5}F_{7}S_{14}S_{5}S_{6}V_{3}$, $F_{6}F_{8}S_{7}S_{14}S_{5}S_{5}$, $F_{6}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{6}F_{8}S_{7}S_{5}S_{5}V_{4}$, $F_{5}F_{8}S_{7}S_{7}V_{4}V_{4}$, $F_{5}F_{8}S_{7}S_{5}V_{4}V_{4}$, $F_{5}F_{8}S_{7}S_{14}V_{3}V_{4}$, $F_{5}F_{8}S_{14}S_{5}V_{3}V_{4}$, $F_{6}F_{13}S_{7}S_{14}V_{3}V_{3}$, $F_{6}F_{13}S_{7}S_{5}V_{3}V_{3}$, $F_{6}F_{13}S_{7}S_{6}V_{3}V_{3}$, $F_{6}F_{8}S_{7}S_{14}S_{14}V_{3}$, $F_{6}F_{8}S_{7}S_{14}S_{14}S_{5}$, $F_{6}F_{8}S_{7}S_{14}S_{14}V_{2}$, $F_{5}F_{7}S_{7}S_{7}S_{7}V_{4}$, $F_{5}F_{7}S_{7}S_{7}S_{7}S_{6}$, $F_{5}F_{7}S_{7}S_{7}S_{7}V_{2}$, $F_{1}F_{3}S_{7}S_{16}V_{3}V_{2}$, $F_{5}F_{7}S_{7}S_{7}V_{2}V_{2}$, $F_{5}F_{7}S_{7}V_{3}V_{2}V_{2}$, $F_{1}F_{3}S_{7}S_{16}S_{3}S_{5}$, $F_{5}F_{7}S_{7}S_{5}V_{3}V_{2}$, $F_{5}F_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{6}F_{13}S_{7}S_{5}S_{5}V_{3}$, $F_{6}F_{13}S_{7}S_{3}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{7}S_{3}S_{3}$, $F_{5}F_{8}S_{7}S_{3}S_{3}S_{5}$, $F_{5}F_{8}S_{7}S_{3}V_{3}V_{3}$, $F_{5}F_{8}S_{3}S_{5}V_{3}V_{3}$, $F_{6}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{6}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{2}F_{3}S_{7}S_{7}S_{7}S_{3}$, $F_{2}F_{3}S_{7}S_{7}S_{7}V_{2}$, $F_{1}F_{3}S_{7}S_{16}V_{4}V_{2}$, $F_{2}F_{3}S_{7}S_{16}V_{3}V_{2}$, $F_{2}F_{3}S_{14}S_{16}V_{3}V_{2}$, $F_{5}F_{7}S_{7}S_{14}V_{1}V_{2}$, $F_{5}F_{7}S_{14}V_{3}V_{1}V_{2}$, $F_{6}F_{8}S_{7}S_{14}V_{2}V_{2}$, $F_{6}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{6}F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{1}F_{3}S_{7}S_{16}S_{3}S_{6}$, $F_{5}F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{5}F_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{6}F_{13}S_{7}S_{6}S_{6}V_{3}$, $F_{6}F_{13}S_{7}S_{3}S_{6}S_{6}$, $F_{2}F_{3}S_{7}S_{16}S_{3}S_{5}$, $F_{2}F_{3}S_{14}S_{16}S_{3}S_{5}$, $F_{5}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{5}F_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{6}F_{8}S_{14}S_{5}V_{3}V_{2}$, $F_{6}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{6}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{6}F_{13}S_{14}S_{5}S_{6}V_{3}$, $F_{6}F_{13}S_{14}S_{3}S_{5}S_{6}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{4}$, $F_{5}F_{8}S_{7}S_{3}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{14}S_{2}S_{3}$, $F_{5}F_{8}S_{14}S_{2}S_{3}S_{5}$, $F_{6}F_{13}S_{7}S_{14}S_{3}S_{3}$, $F_{6}F_{13}S_{7}S_{3}S_{3}S_{5}$, $F_{6}F_{13}S_{7}S_{3}S_{3}S_{6}$, $F_{5}F_{8}S_{7}S_{2}V_{3}V_{4}$, $F_{5}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{6}F_{8}S_{7}V_{3}V_{4}V_{4}$, $F_{6}F_{8}S_{7}S_{5}V_{4}V_{4}$, $F_{6}F_{8}S_{7}V_{4}V_{4}V_{2}$, $F_{6}F_{13}S_{14}S_{3}V_{3}V_{3}$, $F_{6}F_{13}S_{3}S_{5}V_{3}V_{3}$, $F_{6}F_{13}S_{3}S_{6}V_{3}V_{3}$, $F_{6}F_{8}S_{14}V_{3}V_{3}V_{4}$, $F_{6}F_{8}S_{14}S_{5}V_{3}V_{4}$, $F_{6}F_{8}S_{14}V_{3}V_{4}V_{2}$, $F_{5}F_{7}S_{7}V_{3}V_{3}V_{4}$, $F_{5}F_{7}S_{7}S_{6}V_{3}V_{3}$, $F_{5}F_{7}S_{7}V_{3}V_{3}V_{2}$, $F_{2}F_{3}S_{7}S_{14}S_{14}S_{3}$, $F_{2}F_{3}S_{7}S_{14}S_{14}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{7}$} {{$F_{1}F_{3}S_{7}S_{4}V_{11}V_{2}$, $F_{1}F_{3}S_{7}S_{2}V_{11}V_{2}$, $F_{3}F_{4}S_{7}S_{7}V_{2}V_{2}$, $F_{1}F_{3}S_{7}S_{7}V_{2}V_{2}$, $F_{3}F_{4}S_{7}V_{11}V_{2}V_{2}$, $F_{1}F_{3}S_{7}V_{11}V_{2}V_{2}$, $F_{1}F_{3}S_{7}S_{4}V_{3}V_{5}$, $F_{1}F_{3}S_{7}S_{2}V_{3}V_{4}$, $F_{5}F_{7}S_{7}S_{7}V_{5}V_{5}$, $F_{5}F_{7}S_{7}S_{7}V_{4}V_{4}$, $F_{5}F_{7}S_{7}V_{3}V_{5}V_{5}$, $F_{5}F_{7}S_{7}V_{3}V_{4}V_{4}$, $F_{1}F_{3}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{3}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{4}S_{7}S_{5}V_{3}V_{2}$, $F_{1}F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{4}S_{5}V_{11}V_{3}V_{2}$, $F_{1}F_{3}S_{5}V_{11}V_{3}V_{2}$, $F_{5}F_{7}S_{7}S_{5}V_{11}V_{5}$, $F_{5}F_{7}S_{7}S_{5}V_{11}V_{4}$, $F_{5}F_{7}S_{5}V_{11}V_{3}V_{5}$, $F_{5}F_{7}S_{5}V_{11}V_{3}V_{4}$, $F_{8}F_{9}S_{7}S_{5}S_{5}V_{11}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{11}$, $F_{8}F_{9}S_{7}S_{5}S_{5}V_{3}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{8}F_{9}S_{7}S_{5}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{8}F_{9}S_{7}S_{7}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{8}F_{9}S_{7}S_{5}V_{11}V_{3}$, $F_{5}F_{8}S_{7}S_{5}V_{11}V_{3}$, $F_{8}F_{9}S_{5}S_{5}V_{11}V_{3}$, $F_{5}F_{8}S_{5}S_{5}V_{11}V_{3}$, $F_{8}F_{14}S_{7}V_{11}V_{3}V_{3}$, $F_{6}F_{8}S_{7}V_{11}V_{3}V_{3}$, $F_{8}F_{14}S_{7}S_{5}V_{3}V_{3}$, $F_{6}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{8}F_{14}S_{7}V_{3}V_{3}V_{5}$, $F_{6}F_{8}S_{7}V_{3}V_{3}V_{4}$, $F_{8}F_{14}S_{7}V_{11}V_{11}V_{3}$, $F_{6}F_{8}S_{7}V_{11}V_{11}V_{3}$, $F_{8}F_{14}S_{7}S_{5}V_{11}V_{11}$, $F_{6}F_{8}S_{7}S_{5}V_{11}V_{11}$, $F_{8}F_{14}S_{7}V_{11}V_{11}V_{2}$, $F_{6}F_{8}S_{7}V_{11}V_{11}V_{2}$, $F_{8}F_{9}S_{7}S_{7}S_{7}S_{5}$, $F_{5}F_{8}S_{7}S_{7}S_{7}S_{5}$, $F_{8}F_{9}S_{7}S_{7}S_{7}V_{5}$, $F_{5}F_{8}S_{7}S_{7}S_{7}V_{4}$, $F_{8}F_{9}S_{7}S_{7}S_{7}V_{2}$, $F_{5}F_{8}S_{7}S_{7}S_{7}V_{2}$, $F_{1}F_{3}S_{7}S_{4}V_{11}V_{1}$, $F_{1}F_{3}S_{7}S_{2}V_{11}V_{1}$, $F_{3}F_{4}S_{7}S_{7}S_{4}S_{4}$, $F_{1}F_{3}S_{7}S_{7}S_{2}S_{2}$, $F_{3}F_{4}S_{7}S_{4}S_{4}V_{11}$, $F_{1}F_{3}S_{7}S_{2}S_{2}V_{11}$, $F_{1}F_{3}S_{7}S_{5}V_{1}V_{5}$, $F_{1}F_{3}S_{7}S_{5}V_{4}V_{1}$, $F_{8}F_{9}S_{7}S_{7}V_{5}V_{5}$, $F_{5}F_{8}S_{7}S_{7}V_{4}V_{4}$, $F_{8}F_{9}S_{7}S_{5}V_{5}V_{5}$, $F_{5}F_{8}S_{7}S_{5}V_{4}V_{4}$, $F_{3}F_{4}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{4}S_{5}S_{5}S_{4}V_{11}$, $F_{1}F_{3}S_{2}S_{5}S_{5}V_{11}$, $F_{8}F_{9}S_{7}S_{5}V_{11}V_{5}$, $F_{5}F_{8}S_{7}S_{5}V_{11}V_{4}$, $F_{8}F_{9}S_{5}S_{5}V_{11}V_{5}$, $F_{5}F_{8}S_{5}S_{5}V_{11}V_{4}$, $F_{8}F_{14}S_{7}S_{5}S_{5}V_{11}$, $F_{6}F_{8}S_{7}S_{5}S_{5}V_{11}$, $F_{8}F_{14}S_{7}S_{5}S_{5}S_{5}$, $F_{6}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{8}F_{14}S_{7}S_{5}S_{5}V_{5}$, $F_{6}F_{8}S_{7}S_{5}S_{5}V_{4}$, $F_{8}F_{9}S_{7}S_{5}V_{11}V_{11}$, $F_{5}F_{8}S_{7}S_{5}V_{11}V_{11}$, $F_{8}F_{9}S_{7}S_{4}V_{11}V_{11}$, $F_{5}F_{8}S_{7}S_{2}V_{11}V_{11}$, $F_{5}F_{7}S_{7}S_{7}S_{7}V_{5}$, $F_{5}F_{7}S_{7}S_{7}S_{7}V_{4}$, $F_{5}F_{7}S_{7}S_{7}S_{7}S_{4}$, $F_{5}F_{7}S_{7}S_{7}S_{7}S_{2}$, $F_{1}F_{3}S_{7}S_{4}V_{13}V_{3}$, $F_{1}F_{3}S_{7}S_{2}V_{9}V_{3}$, $F_{5}F_{7}S_{7}S_{7}S_{4}S_{4}$, $F_{5}F_{7}S_{7}S_{7}S_{2}S_{2}$, $F_{5}F_{7}S_{7}S_{4}S_{4}V_{3}$, $F_{5}F_{7}S_{7}S_{2}S_{2}V_{3}$, $F_{1}F_{3}S_{7}S_{5}V_{13}V_{2}$, $F_{1}F_{3}S_{7}S_{5}V_{9}V_{2}$, $F_{8}F_{9}S_{7}S_{7}V_{2}V_{2}$, $F_{5}F_{8}S_{7}S_{7}V_{2}V_{2}$, $F_{8}F_{9}S_{7}S_{5}V_{2}V_{2}$, $F_{5}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{5}F_{7}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{5}F_{7}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{7}S_{2}S_{5}S_{5}V_{3}$, $F_{8}F_{9}S_{7}S_{5}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{8}F_{9}S_{5}S_{5}V_{3}V_{2}$, $F_{5}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{8}F_{14}S_{7}S_{5}S_{5}V_{3}$, $F_{6}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{8}F_{14}S_{7}S_{5}S_{5}V_{2}$, $F_{6}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{8}F_{9}S_{7}S_{5}V_{3}V_{3}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{8}F_{9}S_{7}S_{4}V_{3}V_{3}$, $F_{5}F_{8}S_{7}S_{2}V_{3}V_{3}$, $F_{3}F_{4}S_{7}S_{7}S_{7}V_{2}$, $F_{1}F_{3}S_{7}S_{7}S_{7}V_{2}$, $F_{3}F_{4}S_{7}S_{7}S_{7}S_{4}$, $F_{1}F_{3}S_{7}S_{7}S_{7}S_{2}$, $F_{1}F_{3}S_{7}S_{16}S_{5}S_{4}$, $F_{1}F_{3}S_{7}S_{16}S_{2}S_{5}$, $F_{3}F_{4}S_{7}S_{4}V_{13}V_{3}$, $F_{3}F_{4}S_{4}V_{11}V_{13}V_{3}$, $F_{1}F_{3}S_{2}V_{9}V_{11}V_{3}$, $F_{5}F_{7}S_{7}S_{4}V_{11}V_{1}$, $F_{5}F_{7}S_{7}S_{2}V_{11}V_{1}$, $F_{5}F_{7}S_{4}V_{11}V_{3}V_{1}$, $F_{5}F_{7}S_{2}V_{11}V_{3}V_{1}$, $F_{8}F_{9}S_{7}S_{4}S_{4}V_{11}$, $F_{5}F_{8}S_{7}S_{2}S_{2}V_{11}$, $F_{8}F_{9}S_{7}S_{4}S_{4}V_{3}$, $F_{5}F_{8}S_{7}S_{2}S_{2}V_{3}$, $F_{8}F_{9}S_{7}S_{5}S_{4}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{2}S_{5}$, $F_{1}F_{3}S_{7}S_{16}V_{2}V_{5}$, $F_{1}F_{3}S_{7}S_{16}V_{4}V_{2}$, $F_{3}F_{4}S_{7}S_{5}V_{13}V_{2}$, $F_{3}F_{4}S_{5}V_{11}V_{13}V_{2}$, $F_{1}F_{3}S_{5}V_{9}V_{11}V_{2}$, $F_{8}F_{9}S_{7}S_{4}V_{11}V_{2}$, $F_{5}F_{8}S_{7}S_{2}V_{11}V_{2}$, $F_{8}F_{9}S_{5}S_{4}V_{11}V_{2}$, $F_{5}F_{8}S_{2}S_{5}V_{11}V_{2}$, $F_{8}F_{14}S_{7}V_{11}V_{2}V_{2}$, $F_{6}F_{8}S_{7}V_{11}V_{2}V_{2}$, $F_{8}F_{14}S_{7}S_{5}V_{2}V_{2}$, $F_{6}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{8}F_{14}S_{7}V_{2}V_{2}V_{5}$, $F_{6}F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{5}F_{7}S_{7}S_{5}V_{1}V_{5}$, $F_{5}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{5}F_{7}S_{5}V_{3}V_{1}V_{5}$, $F_{5}F_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{8}F_{9}S_{7}S_{4}V_{3}V_{5}$, $F_{5}F_{8}S_{7}S_{2}V_{3}V_{4}$, $F_{8}F_{9}S_{5}S_{4}V_{3}V_{5}$, $F_{5}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{8}F_{14}S_{7}V_{3}V_{5}V_{5}$, $F_{6}F_{8}S_{7}V_{3}V_{4}V_{4}$, $F_{8}F_{14}S_{7}S_{5}V_{5}V_{5}$, $F_{6}F_{8}S_{7}S_{5}V_{4}V_{4}$, $F_{8}F_{14}S_{7}V_{2}V_{5}V_{5}$, $F_{6}F_{8}S_{7}V_{4}V_{4}V_{2}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{11}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{8}F_{9}S_{5}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{8}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{8}F_{14}S_{5}V_{11}V_{3}V_{2}$, $F_{6}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{8}F_{14}S_{5}S_{5}V_{3}V_{2}$, $F_{6}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{8}F_{14}S_{5}V_{3}V_{2}V_{5}$, $F_{6}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{8}F_{14}S_{5}V_{11}V_{3}V_{5}$, $F_{6}F_{8}S_{5}V_{11}V_{3}V_{4}$, $F_{8}F_{14}S_{5}S_{5}V_{11}V_{5}$, $F_{6}F_{8}S_{5}S_{5}V_{11}V_{4}$, $F_{8}F_{14}S_{5}V_{11}V_{2}V_{5}$, $F_{6}F_{8}S_{5}V_{11}V_{4}V_{2}$, $F_{8}F_{9}S_{7}S_{5}S_{5}V_{5}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{4}$, $F_{8}F_{9}S_{7}S_{5}S_{5}V_{2}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{8}F_{9}S_{5}S_{4}V_{11}V_{3}$, $F_{5}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{5}F_{7}S_{7}V_{3}V_{3}V_{5}$, $F_{5}F_{7}S_{7}V_{3}V_{3}V_{4}$, $F_{5}F_{7}S_{7}S_{4}V_{3}V_{3}$, $F_{5}F_{7}S_{7}S_{2}V_{3}V_{3}$, $F_{3}F_{4}S_{7}V_{11}V_{11}V_{2}$, $F_{1}F_{3}S_{7}V_{11}V_{11}V_{2}$, $F_{3}F_{4}S_{7}S_{4}V_{11}V_{11}$, $F_{1}F_{3}S_{7}S_{2}V_{11}V_{11}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{8}$} {{$F_{1}F_{3}S_{7}S_{7}S_{3}S_{3}$, $F_{1}F_{3}S_{7}S_{3}V_{3}V_{3}$, $F_{5}F_{8}S_{7}S_{7}V_{3}V_{3}$, $F_{5}F_{8}S_{7}V_{3}V_{3}V_{3}$, $F_{6}F_{8}S_{7}S_{7}S_{7}V_{3}$, $F_{6}F_{8}S_{7}S_{7}S_{7}S_{3}$, $F_{1}F_{3}S_{7}S_{7}V_{2}V_{2}$, $F_{1}F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{6}F_{8}S_{7}S_{7}V_{3}V_{3}$, $F_{6}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{5}F_{8}S_{7}S_{7}S_{7}V_{3}$, $F_{5}F_{8}S_{7}S_{7}S_{7}S_{5}$, $F_{5}F_{8}S_{7}S_{7}S_{7}V_{2}$, $F_{1}F_{3}S_{7}S_{16}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{7}V_{2}V_{2}$, $F_{5}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{1}F_{3}S_{7}S_{16}S_{3}S_{5}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{5}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{6}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{6}F_{8}S_{7}S_{3}S_{5}S_{5}$, $F_{6}F_{8}S_{7}S_{7}S_{3}S_{3}$, $F_{6}F_{8}S_{7}S_{3}S_{3}S_{5}$, $F_{6}F_{8}S_{7}S_{3}V_{3}V_{3}$, $F_{6}F_{8}S_{3}S_{5}V_{3}V_{3}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{5}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{1}F_{3}S_{7}S_{7}S_{7}S_{3}$, $F_{1}F_{3}S_{7}S_{7}S_{7}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{9}$} {{$F_{1}F_{3}S_{7}S_{7}S_{2}S_{2}$, $F_{1}F_{3}S_{7}S_{2}V_{3}V_{4}$, $F_{6}F_{8}S_{7}S_{7}V_{3}V_{3}$, $F_{6}F_{8}S_{7}V_{3}V_{3}V_{4}$, $F_{5}F_{7}S_{7}S_{7}V_{4}V_{4}$, $F_{5}F_{7}S_{7}V_{3}V_{4}V_{4}$, $F_{5}F_{8}S_{7}S_{7}S_{7}V_{4}$, $F_{5}F_{8}S_{7}S_{7}S_{7}V_{3}$, $F_{5}F_{8}S_{7}S_{7}S_{7}S_{2}$, $F_{1}F_{3}S_{7}S_{7}V_{1}V_{1}$, $F_{1}F_{3}S_{7}S_{5}V_{4}V_{1}$, $F_{6}F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{6}F_{8}S_{7}S_{5}S_{5}V_{4}$, $F_{5}F_{8}S_{7}S_{7}V_{4}V_{4}$, $F_{5}F_{8}S_{7}S_{5}V_{4}V_{4}$, $F_{5}F_{7}S_{7}S_{7}S_{7}V_{4}$, $F_{5}F_{7}S_{7}S_{7}S_{7}S_{5}$, $F_{5}F_{7}S_{7}S_{7}S_{7}V_{1}$, $F_{1}F_{3}S_{7}S_{7}V_{2}V_{2}$, $F_{1}F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{5}F_{7}S_{7}S_{7}S_{5}S_{5}$, $F_{5}F_{7}S_{7}S_{5}S_{5}V_{3}$, $F_{5}F_{8}S_{7}S_{7}V_{3}V_{3}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{6}F_{8}S_{7}S_{7}S_{7}V_{3}$, $F_{6}F_{8}S_{7}S_{7}S_{7}S_{5}$, $F_{6}F_{8}S_{7}S_{7}S_{7}V_{2}$, $F_{1}F_{3}S_{7}S_{16}V_{4}V_{2}$, $F_{6}F_{8}S_{7}S_{7}V_{2}V_{2}$, $F_{6}F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{1}F_{3}S_{7}S_{16}V_{3}V_{1}$, $F_{5}F_{7}S_{7}S_{7}V_{1}V_{1}$, $F_{5}F_{7}S_{7}V_{3}V_{1}V_{1}$, $F_{1}F_{3}S_{7}S_{16}S_{2}S_{5}$, $F_{6}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{6}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{5}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{5}F_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{4}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{5}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{7}S_{2}S_{2}$, $F_{5}F_{8}S_{7}S_{2}S_{2}S_{5}$, $F_{5}F_{8}S_{7}S_{2}V_{3}V_{4}$, $F_{5}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{5}F_{7}S_{7}V_{3}V_{3}V_{4}$, $F_{5}F_{7}S_{7}S_{5}V_{3}V_{3}$, $F_{5}F_{7}S_{7}V_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{7}V_{3}V_{4}V_{4}$, $F_{6}F_{8}S_{7}S_{5}V_{4}V_{4}$, $F_{6}F_{8}S_{7}V_{4}V_{4}V_{2}$, $F_{1}F_{3}S_{7}S_{7}S_{7}S_{2}$, $F_{1}F_{3}S_{7}S_{7}S_{7}V_{1}$, $F_{1}F_{3}S_{7}S_{7}S_{7}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{10}$} {{$F_{1}F_{3}S_{7}S_{7}S_{4}S_{4}$, $F_{1}F_{3}S_{7}S_{7}S_{2}S_{2}$, $F_{1}F_{3}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{3}S_{7}S_{2}S_{5}S_{5}$, $F_{8}F_{9}S_{7}S_{7}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{8}F_{9}S_{7}S_{5}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{8}F_{9}S_{7}S_{7}S_{7}S_{5}$, $F_{5}F_{8}S_{7}S_{7}S_{7}S_{5}$, $F_{8}F_{9}S_{7}S_{7}S_{7}S_{4}$, $F_{5}F_{8}S_{7}S_{7}S_{7}S_{2}$, $F_{1}F_{3}S_{7}S_{16}S_{5}S_{4}$, $F_{1}F_{3}S_{7}S_{16}S_{2}S_{5}$, $F_{8}F_{9}S_{7}S_{7}S_{4}S_{4}$, $F_{5}F_{8}S_{7}S_{7}S_{2}S_{2}$, $F_{8}F_{9}S_{7}S_{5}S_{4}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{2}S_{5}$, $F_{8}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{8}F_{9}S_{5}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{1}F_{3}S_{7}S_{7}S_{7}S_{4}$, $F_{1}F_{3}S_{7}S_{7}S_{7}S_{2}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 13 $(\Delta B, \Delta L)$ = (1, -5) UV completions for topology 22 (see Fig.~\ref{fig:d=13_topologies}).} 
 \label{tab:T13Top22B1L-5}
 \end{center}


==> anc/Tables_dim13/Table_dim13_Top23_B1_L-5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {13} ^{ 23 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{1}$} {{$F_{3}F_{4}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{11}F_{9}V_{11}V_{13}V_{5}$, $F_{2}F_{3}F_{5}V_{9}V_{11}V_{4}$, $F_{3}F_{4}F_{8}S_{16}S_{5}V_{11}$, $F_{1}F_{3}F_{8}S_{16}S_{5}V_{11}$, $F_{3}F_{11}F_{9}S_{9}V_{13}V_{5}$, $F_{2}F_{3}F_{5}S_{14}V_{9}V_{4}$, $F_{4}F_{11}F_{9}V_{11}V_{13}V_{5}$, $F_{1}F_{2}F_{5}V_{9}V_{11}V_{4}$, $F_{3}F_{10}F_{7}S_{16}S_{9}S_{6}$, $F_{3}F_{10}F_{7}S_{14}S_{16}S_{6}$, $F_{4}F_{11}F_{9}S_{9}V_{13}V_{5}$, $F_{1}F_{2}F_{5}S_{14}V_{9}V_{4}$, $F_{3}F_{4}F_{14}S_{7}S_{9}S_{4}$, $F_{1}F_{3}F_{6}S_{7}S_{14}S_{2}$, $F_{3}F_{11}F_{13}V_{11}V_{12}V_{1}$, $F_{2}F_{3}F_{13}V_{11}V_{12}V_{1}$, $F_{3}F_{4}F_{14}S_{9}S_{4}V_{11}$, $F_{1}F_{3}F_{6}S_{14}S_{2}V_{11}$, $F_{3}F_{11}F_{13}S_{9}V_{12}V_{1}$, $F_{2}F_{3}F_{13}S_{14}V_{12}V_{1}$, $F_{4}F_{5}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{8}F_{9}V_{11}V_{13}V_{5}$, $F_{3}F_{5}F_{8}V_{9}V_{11}V_{4}$, $F_{3}F_{7}F_{14}S_{7}S_{9}S_{4}$, $F_{3}F_{6}F_{7}S_{7}S_{14}S_{2}$, $F_{3}F_{8}F_{9}V_{13}V_{3}V_{5}$, $F_{3}F_{5}F_{8}V_{9}V_{3}V_{4}$, $F_{3}F_{7}F_{14}S_{9}S_{4}V_{11}$, $F_{3}F_{6}F_{7}S_{14}S_{2}V_{11}$, $F_{4}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{3}F_{8}F_{9}S_{5}V_{13}V_{5}$, $F_{3}F_{5}F_{8}S_{5}V_{9}V_{4}$, $F_{4}F_{8}F_{9}V_{11}V_{13}V_{5}$, $F_{1}F_{5}F_{8}V_{9}V_{11}V_{4}$, $F_{3}F_{7}F_{14}S_{16}S_{9}S_{6}$, $F_{3}F_{6}F_{7}S_{14}S_{16}S_{6}$, $F_{11}F_{7}F_{13}V_{11}V_{12}V_{1}$, $F_{2}F_{7}F_{13}V_{11}V_{12}V_{1}$, $F_{4}F_{8}F_{9}V_{13}V_{3}V_{5}$, $F_{1}F_{5}F_{8}V_{9}V_{3}V_{4}$, $F_{3}F_{7}F_{14}S_{16}S_{5}S_{6}$, $F_{3}F_{6}F_{7}S_{16}S_{5}S_{6}$, $F_{11}F_{7}F_{13}S_{9}V_{12}V_{1}$, $F_{2}F_{7}F_{13}S_{14}V_{12}V_{1}$, $F_{4}F_{8}F_{9}S_{5}V_{13}V_{5}$, $F_{1}F_{5}F_{8}S_{5}V_{9}V_{4}$, $F_{4}F_{11}F_{14}S_{9}S_{4}V_{11}$, $F_{1}F_{2}F_{6}S_{14}S_{2}V_{11}$, $F_{3}F_{10}F_{13}S_{9}V_{12}V_{1}$, $F_{3}F_{10}F_{13}S_{14}V_{12}V_{1}$, $F_{4}F_{11}F_{14}S_{9}S_{9}S_{4}$, $F_{1}F_{2}F_{6}S_{14}S_{14}S_{2}$, $F_{4}F_{8}F_{8}S_{16}S_{5}V_{11}$, $F_{1}F_{8}F_{8}S_{16}S_{5}V_{11}$, $F_{3}F_{9}F_{14}S_{9}V_{13}V_{5}$, $F_{3}F_{5}F_{6}S_{14}V_{9}V_{4}$, $F_{11}F_{7}F_{14}S_{9}S_{4}V_{11}$, $F_{2}F_{6}F_{7}S_{14}S_{2}V_{11}$, $F_{4}F_{8}F_{8}S_{16}S_{5}V_{3}$, $F_{1}F_{8}F_{8}S_{16}S_{5}V_{3}$, $F_{3}F_{9}F_{14}S_{5}V_{13}V_{5}$, $F_{3}F_{5}F_{6}S_{5}V_{9}V_{4}$, $F_{11}F_{7}F_{14}S_{9}S_{9}S_{4}$, $F_{2}F_{6}F_{7}S_{14}S_{14}S_{2}$, $F_{4}F_{8}F_{8}S_{16}S_{5}S_{5}$, $F_{1}F_{8}F_{8}S_{16}S_{5}S_{5}$, $F_{4}F_{9}F_{14}S_{9}V_{13}V_{5}$, $F_{1}F_{5}F_{6}S_{14}V_{9}V_{4}$, $F_{10}F_{7}F_{13}S_{9}V_{12}V_{1}$, $F_{10}F_{7}F_{13}S_{14}V_{12}V_{1}$, $F_{4}F_{9}F_{14}S_{5}V_{13}V_{5}$, $F_{1}F_{5}F_{6}S_{5}V_{9}V_{4}$, $F_{3}F_{4}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{11}F_{9}V_{11}V_{1}V_{5}$, $F_{2}F_{3}F_{5}V_{11}V_{4}V_{1}$, $F_{3}F_{4}F_{8}S_{5}S_{4}V_{11}$, $F_{1}F_{3}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{11}F_{9}S_{9}V_{1}V_{5}$, $F_{2}F_{3}F_{5}S_{14}V_{4}V_{1}$, $F_{2}F_{4}F_{5}S_{7}S_{16}S_{3}$, $F_{1}F_{2}F_{5}S_{7}S_{16}S_{3}$, $F_{3}F_{3}F_{8}V_{11}V_{13}V_{2}$, $F_{3}F_{3}F_{8}V_{9}V_{11}V_{2}$, $F_{3}F_{7}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{7}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{8}V_{13}V_{3}V_{2}$, $F_{3}F_{3}F_{8}V_{9}V_{3}V_{2}$, $F_{3}F_{7}F_{8}S_{5}S_{4}V_{11}$, $F_{3}F_{7}F_{8}S_{2}S_{5}V_{11}$, $F_{2}F_{4}F_{5}S_{16}S_{3}V_{3}$, $F_{1}F_{2}F_{5}S_{16}S_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{5}V_{13}V_{2}$, $F_{3}F_{3}F_{8}S_{5}V_{9}V_{2}$, $F_{3}F_{4}F_{8}V_{11}V_{13}V_{2}$, $F_{1}F_{3}F_{8}V_{9}V_{11}V_{2}$, $F_{3}F_{4}F_{14}S_{16}S_{9}S_{4}$, $F_{1}F_{3}F_{6}S_{14}S_{16}S_{2}$, $F_{11}F_{7}F_{9}V_{11}V_{1}V_{5}$, $F_{2}F_{5}F_{7}V_{11}V_{4}V_{1}$, $F_{3}F_{4}F_{8}V_{13}V_{3}V_{2}$, $F_{1}F_{3}F_{8}V_{9}V_{3}V_{2}$, $F_{3}F_{4}F_{14}S_{16}S_{5}S_{4}$, $F_{1}F_{3}F_{6}S_{16}S_{2}S_{5}$, $F_{11}F_{7}F_{9}S_{9}V_{1}V_{5}$, $F_{2}F_{5}F_{7}S_{14}V_{4}V_{1}$, $F_{3}F_{4}F_{8}S_{5}V_{13}V_{2}$, $F_{1}F_{3}F_{8}S_{5}V_{9}V_{2}$, $F_{4}F_{5}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{9}V_{11}V_{1}V_{5}$, $F_{3}F_{5}F_{8}V_{11}V_{4}V_{1}$, $F_{3}F_{7}F_{14}S_{7}S_{9}S_{6}$, $F_{3}F_{6}F_{7}S_{7}S_{14}S_{6}$, $F_{3}F_{8}F_{9}V_{3}V_{1}V_{5}$, $F_{3}F_{5}F_{8}V_{3}V_{4}V_{1}$, $F_{3}F_{7}F_{14}S_{9}S_{6}V_{11}$, $F_{3}F_{6}F_{7}S_{14}S_{6}V_{11}$, $F_{4}F_{5}F_{8}S_{5}S_{4}V_{3}$, $F_{1}F_{5}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{8}F_{9}S_{5}V_{1}V_{5}$, $F_{3}F_{5}F_{8}S_{5}V_{4}V_{1}$, $F_{5}F_{7}F_{8}S_{7}S_{5}S_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{6}V_{13}V_{3}V_{2}$, $F_{3}F_{3}F_{6}V_{9}V_{3}V_{2}$, $F_{5}F_{7}F_{8}S_{5}S_{4}V_{3}$, $F_{5}F_{7}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{3}F_{6}S_{3}V_{13}V_{2}$, $F_{3}F_{3}F_{6}S_{3}V_{9}V_{2}$, $F_{7}F_{8}F_{9}V_{11}V_{1}V_{5}$, $F_{5}F_{7}F_{8}V_{11}V_{4}V_{1}$, $F_{3}F_{4}F_{6}V_{13}V_{3}V_{2}$, $F_{1}F_{3}F_{6}V_{9}V_{3}V_{2}$, $F_{3}F_{4}F_{8}S_{16}S_{5}S_{4}$, $F_{1}F_{3}F_{8}S_{16}S_{2}S_{5}$, $F_{7}F_{8}F_{9}V_{3}V_{1}V_{5}$, $F_{5}F_{7}F_{8}V_{3}V_{4}V_{1}$, $F_{3}F_{4}F_{8}S_{16}S_{3}S_{4}$, $F_{1}F_{3}F_{8}S_{16}S_{2}S_{3}$, $F_{7}F_{8}F_{9}S_{5}V_{1}V_{5}$, $F_{5}F_{7}F_{8}S_{5}V_{4}V_{1}$, $F_{3}F_{4}F_{6}S_{3}V_{13}V_{2}$, $F_{1}F_{3}F_{6}S_{3}V_{9}V_{2}$, $F_{4}F_{8}F_{8}S_{5}S_{4}V_{11}$, $F_{1}F_{8}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{9}F_{14}S_{9}V_{1}V_{5}$, $F_{3}F_{5}F_{6}S_{14}V_{4}V_{1}$, $F_{11}F_{7}F_{14}S_{9}S_{6}V_{11}$, $F_{2}F_{6}F_{7}S_{14}S_{6}V_{11}$, $F_{4}F_{8}F_{8}S_{5}S_{4}V_{3}$, $F_{1}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{9}F_{14}S_{5}V_{1}V_{5}$, $F_{3}F_{5}F_{6}S_{5}V_{4}V_{1}$, $F_{11}F_{7}F_{14}S_{9}S_{9}S_{6}$, $F_{2}F_{6}F_{7}S_{14}S_{14}S_{6}$, $F_{4}F_{8}F_{8}S_{5}S_{5}S_{4}$, $F_{1}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{7}F_{8}F_{8}S_{5}S_{4}V_{11}$, $F_{7}F_{8}F_{8}S_{2}S_{5}V_{11}$, $F_{2}F_{4}F_{6}S_{16}S_{3}V_{3}$, $F_{1}F_{2}F_{6}S_{16}S_{3}V_{3}$, $F_{7}F_{8}F_{8}S_{5}S_{4}V_{3}$, $F_{7}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{3}F_{8}S_{3}V_{13}V_{2}$, $F_{3}F_{3}F_{8}S_{3}V_{9}V_{2}$, $F_{7}F_{8}F_{8}S_{5}S_{5}S_{4}$, $F_{7}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{2}F_{4}F_{6}S_{16}S_{3}S_{3}$, $F_{1}F_{2}F_{6}S_{16}S_{3}S_{3}$, $F_{7}F_{9}F_{14}S_{9}V_{1}V_{5}$, $F_{5}F_{6}F_{7}S_{14}V_{4}V_{1}$, $F_{7}F_{9}F_{14}S_{5}V_{1}V_{5}$, $F_{5}F_{6}F_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{4}F_{8}S_{3}V_{13}V_{2}$, $F_{1}F_{3}F_{8}S_{3}V_{9}V_{2}$, $F_{4}F_{11}F_{9}S_{4}V_{11}V_{5}$, $F_{1}F_{2}F_{5}S_{2}V_{11}V_{4}$, $F_{3}F_{10}F_{7}S_{9}S_{6}V_{1}$, $F_{3}F_{10}F_{7}S_{14}S_{6}V_{1}$, $F_{4}F_{11}F_{9}S_{9}S_{4}V_{5}$, $F_{1}F_{2}F_{5}S_{14}S_{2}V_{4}$, $F_{3}F_{4}F_{8}S_{16}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{16}V_{11}V_{2}$, $F_{3}F_{4}F_{14}S_{9}S_{4}V_{13}$, $F_{1}F_{3}F_{6}S_{14}S_{2}V_{9}$, $F_{11}F_{7}F_{9}S_{4}V_{11}V_{5}$, $F_{2}F_{5}F_{7}S_{2}V_{11}V_{4}$, $F_{3}F_{4}F_{8}S_{16}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{16}V_{3}V_{2}$, $F_{3}F_{4}F_{14}S_{5}S_{4}V_{13}$, $F_{1}F_{3}F_{6}S_{2}S_{5}V_{9}$, $F_{11}F_{7}F_{9}S_{9}S_{4}V_{5}$, $F_{2}F_{5}F_{7}S_{14}S_{2}V_{4}$, $F_{3}F_{4}F_{8}S_{16}S_{5}V_{2}$, $F_{1}F_{3}F_{8}S_{16}S_{5}V_{2}$, $F_{4}F_{4}F_{14}S_{9}S_{4}V_{13}$, $F_{1}F_{1}F_{6}S_{14}S_{2}V_{9}$, $F_{10}F_{7}F_{7}S_{9}S_{6}V_{1}$, $F_{10}F_{7}F_{7}S_{14}S_{6}V_{1}$, $F_{4}F_{4}F_{14}S_{5}S_{4}V_{13}$, $F_{1}F_{1}F_{6}S_{2}S_{5}V_{9}$, $F_{4}F_{8}F_{9}S_{4}V_{11}V_{5}$, $F_{1}F_{5}F_{8}S_{2}V_{11}V_{4}$, $F_{3}F_{7}F_{14}S_{9}S_{6}V_{1}$, $F_{3}F_{6}F_{7}S_{14}S_{6}V_{1}$, $F_{11}F_{7}F_{13}S_{6}V_{11}V_{12}$, $F_{2}F_{7}F_{13}S_{6}V_{11}V_{12}$, $F_{4}F_{8}F_{9}S_{4}V_{3}V_{5}$, $F_{1}F_{5}F_{8}S_{2}V_{3}V_{4}$, $F_{3}F_{7}F_{14}S_{5}S_{6}V_{1}$, $F_{3}F_{6}F_{7}S_{5}S_{6}V_{1}$, $F_{11}F_{7}F_{13}S_{9}S_{6}V_{12}$, $F_{2}F_{7}F_{13}S_{14}S_{6}V_{12}$, $F_{4}F_{8}F_{9}S_{5}S_{4}V_{5}$, $F_{1}F_{5}F_{8}S_{2}S_{5}V_{4}$, $F_{7}F_{8}F_{9}S_{4}V_{11}V_{5}$, $F_{5}F_{7}F_{8}S_{2}V_{11}V_{4}$, $F_{3}F_{4}F_{6}S_{16}V_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{16}V_{3}V_{2}$, $F_{3}F_{4}F_{8}S_{5}S_{4}V_{13}$, $F_{1}F_{3}F_{8}S_{2}S_{5}V_{9}$, $F_{7}F_{8}F_{9}S_{4}V_{3}V_{5}$, $F_{5}F_{7}F_{8}S_{2}V_{3}V_{4}$, $F_{3}F_{4}F_{8}S_{3}S_{4}V_{13}$, $F_{1}F_{3}F_{8}S_{2}S_{3}V_{9}$, $F_{7}F_{8}F_{9}S_{5}S_{4}V_{5}$, $F_{5}F_{7}F_{8}S_{2}S_{5}V_{4}$, $F_{3}F_{4}F_{6}S_{16}S_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{16}S_{3}V_{2}$, $F_{7}F_{7}F_{14}S_{9}S_{6}V_{1}$, $F_{6}F_{7}F_{7}S_{14}S_{6}V_{1}$, $F_{4}F_{4}F_{8}S_{5}S_{4}V_{13}$, $F_{1}F_{1}F_{8}S_{2}S_{5}V_{9}$, $F_{7}F_{7}F_{14}S_{5}S_{6}V_{1}$, $F_{6}F_{7}F_{7}S_{5}S_{6}V_{1}$, $F_{4}F_{4}F_{8}S_{3}S_{4}V_{13}$, $F_{1}F_{1}F_{8}S_{2}S_{3}V_{9}$, $F_{4}F_{9}F_{14}S_{9}S_{4}V_{5}$, $F_{1}F_{5}F_{6}S_{14}S_{2}V_{4}$, $F_{10}F_{7}F_{13}S_{9}S_{6}V_{12}$, $F_{10}F_{7}F_{13}S_{14}S_{6}V_{12}$, $F_{4}F_{9}F_{14}S_{5}S_{4}V_{5}$, $F_{1}F_{5}F_{6}S_{2}S_{5}V_{4}$, $F_{7}F_{9}F_{14}S_{9}S_{4}V_{5}$, $F_{5}F_{6}F_{7}S_{14}S_{2}V_{4}$, $F_{7}F_{9}F_{14}S_{5}S_{4}V_{5}$, $F_{5}F_{6}F_{7}S_{2}S_{5}V_{4}$, $F_{3}F_{4}F_{8}S_{16}S_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{16}S_{3}V_{2}$, $F_{3}F_{4}F_{14}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{6}S_{7}S_{2}S_{5}$, $F_{3}F_{11}F_{13}V_{11}V_{1}V_{5}$, $F_{2}F_{3}F_{13}V_{11}V_{4}V_{1}$, $F_{3}F_{4}F_{14}S_{5}S_{4}V_{11}$, $F_{1}F_{3}F_{6}S_{2}S_{5}V_{11}$, $F_{3}F_{11}F_{13}S_{9}V_{1}V_{5}$, $F_{2}F_{3}F_{13}S_{14}V_{4}V_{1}$, $F_{4}F_{5}F_{8}S_{7}S_{16}S_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{16}S_{3}$, $F_{3}F_{8}F_{9}V_{11}V_{13}V_{2}$, $F_{3}F_{5}F_{8}V_{9}V_{11}V_{2}$, $F_{3}F_{7}F_{14}S_{7}S_{5}S_{4}$, $F_{3}F_{6}F_{7}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{9}V_{13}V_{3}V_{2}$, $F_{3}F_{5}F_{8}V_{9}V_{3}V_{2}$, $F_{3}F_{7}F_{14}S_{5}S_{4}V_{11}$, $F_{3}F_{6}F_{7}S_{2}S_{5}V_{11}$, $F_{4}F_{5}F_{8}S_{16}S_{3}V_{3}$, $F_{1}F_{5}F_{8}S_{16}S_{3}V_{3}$, $F_{3}F_{8}F_{9}S_{5}V_{13}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{9}V_{2}$, $F_{4}F_{8}F_{9}V_{11}V_{13}V_{2}$, $F_{1}F_{5}F_{8}V_{9}V_{11}V_{2}$, $F_{3}F_{7}F_{14}S_{16}S_{9}S_{4}$, $F_{3}F_{6}F_{7}S_{14}S_{16}S_{2}$, $F_{11}F_{7}F_{13}V_{11}V_{1}V_{5}$, $F_{2}F_{7}F_{13}V_{11}V_{4}V_{1}$, $F_{4}F_{8}F_{9}V_{13}V_{3}V_{2}$, $F_{1}F_{5}F_{8}V_{9}V_{3}V_{2}$, $F_{3}F_{7}F_{14}S_{16}S_{5}S_{4}$, $F_{3}F_{6}F_{7}S_{16}S_{2}S_{5}$, $F_{11}F_{7}F_{13}S_{9}V_{1}V_{5}$, $F_{2}F_{7}F_{13}S_{14}V_{4}V_{1}$, $F_{4}F_{8}F_{9}S_{5}V_{13}V_{2}$, $F_{1}F_{5}F_{8}S_{5}V_{9}V_{2}$, $F_{4}F_{5}F_{14}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{6}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{13}V_{11}V_{1}V_{5}$, $F_{3}F_{8}F_{13}V_{11}V_{4}V_{1}$, $F_{3}F_{10}F_{7}S_{7}S_{9}S_{6}$, $F_{3}F_{10}F_{7}S_{7}S_{14}S_{6}$, $F_{3}F_{8}F_{13}V_{3}V_{1}V_{5}$, $F_{3}F_{8}F_{13}V_{3}V_{4}V_{1}$, $F_{3}F_{10}F_{7}S_{9}S_{6}V_{11}$, $F_{3}F_{10}F_{7}S_{14}S_{6}V_{11}$, $F_{4}F_{5}F_{14}S_{5}S_{4}V_{3}$, $F_{1}F_{5}F_{6}S_{2}S_{5}V_{3}$, $F_{3}F_{8}F_{13}S_{5}V_{1}V_{5}$, $F_{3}F_{8}F_{13}S_{5}V_{4}V_{1}$, $F_{5}F_{7}F_{14}S_{7}S_{5}S_{4}$, $F_{5}F_{6}F_{7}S_{7}S_{2}S_{5}$, $F_{3}F_{6}F_{9}V_{13}V_{3}V_{2}$, $F_{3}F_{5}F_{6}V_{9}V_{3}V_{2}$, $F_{5}F_{7}F_{14}S_{5}S_{4}V_{3}$, $F_{5}F_{6}F_{7}S_{2}S_{5}V_{3}$, $F_{3}F_{6}F_{9}S_{3}V_{13}V_{2}$, $F_{3}F_{5}F_{6}S_{3}V_{9}V_{2}$, $F_{7}F_{8}F_{13}V_{11}V_{1}V_{5}$, $F_{7}F_{8}F_{13}V_{11}V_{4}V_{1}$, $F_{4}F_{6}F_{9}V_{13}V_{3}V_{2}$, $F_{1}F_{5}F_{6}V_{9}V_{3}V_{2}$, $F_{3}F_{7}F_{8}S_{16}S_{5}S_{4}$, $F_{3}F_{7}F_{8}S_{16}S_{2}S_{5}$, $F_{7}F_{8}F_{13}V_{3}V_{1}V_{5}$, $F_{7}F_{8}F_{13}V_{3}V_{4}V_{1}$, $F_{3}F_{7}F_{8}S_{16}S_{3}S_{4}$, $F_{3}F_{7}F_{8}S_{16}S_{2}S_{3}$, $F_{7}F_{8}F_{13}S_{5}V_{1}V_{5}$, $F_{7}F_{8}F_{13}S_{5}V_{4}V_{1}$, $F_{4}F_{6}F_{9}S_{3}V_{13}V_{2}$, $F_{1}F_{5}F_{6}S_{3}V_{9}V_{2}$, $F_{4}F_{8}F_{14}S_{5}S_{4}V_{11}$, $F_{1}F_{6}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{13}F_{14}S_{9}V_{1}V_{5}$, $F_{3}F_{6}F_{13}S_{14}V_{4}V_{1}$, $F_{10}F_{11}F_{7}S_{9}S_{6}V_{11}$, $F_{2}F_{10}F_{7}S_{14}S_{6}V_{11}$, $F_{4}F_{8}F_{14}S_{5}S_{4}V_{3}$, $F_{1}F_{6}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{13}F_{14}S_{5}V_{1}V_{5}$, $F_{3}F_{6}F_{13}S_{5}V_{4}V_{1}$, $F_{10}F_{11}F_{7}S_{9}S_{9}S_{6}$, $F_{2}F_{10}F_{7}S_{14}S_{14}S_{6}$, $F_{4}F_{8}F_{14}S_{5}S_{5}S_{4}$, $F_{1}F_{6}F_{8}S_{2}S_{5}S_{5}$, $F_{7}F_{8}F_{14}S_{5}S_{4}V_{11}$, $F_{6}F_{7}F_{8}S_{2}S_{5}V_{11}$, $F_{4}F_{6}F_{8}S_{16}S_{3}V_{3}$, $F_{1}F_{6}F_{8}S_{16}S_{3}V_{3}$, $F_{7}F_{8}F_{14}S_{5}S_{4}V_{3}$, $F_{6}F_{7}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{8}F_{9}S_{3}V_{13}V_{2}$, $F_{3}F_{5}F_{8}S_{3}V_{9}V_{2}$, $F_{7}F_{8}F_{14}S_{5}S_{5}S_{4}$, $F_{6}F_{7}F_{8}S_{2}S_{5}S_{5}$, $F_{4}F_{6}F_{8}S_{16}S_{3}S_{3}$, $F_{1}F_{6}F_{8}S_{16}S_{3}S_{3}$, $F_{7}F_{13}F_{14}S_{9}V_{1}V_{5}$, $F_{6}F_{7}F_{13}S_{14}V_{4}V_{1}$, $F_{7}F_{13}F_{14}S_{5}V_{1}V_{5}$, $F_{6}F_{7}F_{13}S_{5}V_{4}V_{1}$, $F_{4}F_{8}F_{9}S_{3}V_{13}V_{2}$, $F_{1}F_{5}F_{8}S_{3}V_{9}V_{2}$, $F_{4}F_{5}F_{8}S_{7}S_{3}S_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{2}S_{3}$, $F_{3}F_{8}F_{9}V_{11}V_{1}V_{2}$, $F_{3}F_{5}F_{8}V_{11}V_{1}V_{2}$, $F_{3}F_{7}F_{14}S_{7}S_{5}S_{6}$, $F_{3}F_{6}F_{7}S_{7}S_{5}S_{6}$, $F_{3}F_{8}F_{9}V_{3}V_{1}V_{2}$, $F_{3}F_{5}F_{8}V_{3}V_{1}V_{2}$, $F_{3}F_{7}F_{14}S_{5}S_{6}V_{11}$, $F_{3}F_{6}F_{7}S_{5}S_{6}V_{11}$, $F_{4}F_{5}F_{8}S_{3}S_{4}V_{3}$, $F_{1}F_{5}F_{8}S_{2}S_{3}V_{3}$, $F_{3}F_{8}F_{9}S_{5}V_{1}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{1}V_{2}$, $F_{5}F_{7}F_{8}S_{7}S_{3}S_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{2}S_{3}$, $F_{3}F_{3}F_{6}V_{10}V_{13}V_{3}$, $F_{3}F_{3}F_{6}V_{9}V_{10}V_{3}$, $F_{5}F_{7}F_{8}S_{3}S_{4}V_{3}$, $F_{5}F_{7}F_{8}S_{2}S_{3}V_{3}$, $F_{3}F_{3}F_{6}S_{3}V_{10}V_{13}$, $F_{3}F_{3}F_{6}S_{3}V_{9}V_{10}$, $F_{7}F_{8}F_{9}V_{11}V_{1}V_{2}$, $F_{5}F_{7}F_{8}V_{11}V_{1}V_{2}$, $F_{3}F_{4}F_{6}V_{10}V_{13}V_{3}$, $F_{1}F_{3}F_{6}V_{9}V_{10}V_{3}$, $F_{3}F_{4}F_{8}S_{16}S_{16}S_{5}$, $F_{1}F_{3}F_{8}S_{16}S_{16}S_{5}$, $F_{7}F_{8}F_{9}V_{3}V_{1}V_{2}$, $F_{5}F_{7}F_{8}V_{3}V_{1}V_{2}$, $F_{3}F_{4}F_{8}S_{16}S_{16}S_{3}$, $F_{1}F_{3}F_{8}S_{16}S_{16}S_{3}$, $F_{7}F_{8}F_{9}S_{5}V_{1}V_{2}$, $F_{5}F_{7}F_{8}S_{5}V_{1}V_{2}$, $F_{3}F_{4}F_{6}S_{3}V_{10}V_{13}$, $F_{1}F_{3}F_{6}S_{3}V_{9}V_{10}$, $F_{5}F_{7}F_{14}S_{7}S_{5}S_{6}$, $F_{5}F_{6}F_{7}S_{7}S_{5}S_{6}$, $F_{3}F_{6}F_{9}V_{3}V_{1}V_{2}$, $F_{3}F_{5}F_{6}V_{3}V_{1}V_{2}$, $F_{5}F_{7}F_{14}S_{5}S_{6}V_{3}$, $F_{5}F_{6}F_{7}S_{5}S_{6}V_{3}$, $F_{3}F_{6}F_{9}S_{3}V_{1}V_{2}$, $F_{3}F_{5}F_{6}S_{3}V_{1}V_{2}$, $F_{6}F_{7}F_{9}V_{3}V_{1}V_{2}$, $F_{5}F_{6}F_{7}V_{3}V_{1}V_{2}$, $F_{2}F_{3}F_{4}S_{16}S_{16}S_{3}$, $F_{1}F_{2}F_{3}S_{16}S_{16}S_{3}$, $F_{6}F_{7}F_{9}S_{3}V_{1}V_{2}$, $F_{5}F_{6}F_{7}S_{3}V_{1}V_{2}$, $F_{7}F_{8}F_{14}S_{5}S_{6}V_{11}$, $F_{6}F_{7}F_{8}S_{5}S_{6}V_{11}$, $F_{4}F_{6}F_{8}S_{3}S_{4}V_{3}$, $F_{1}F_{6}F_{8}S_{2}S_{3}V_{3}$, $F_{7}F_{8}F_{14}S_{5}S_{6}V_{3}$, $F_{6}F_{7}F_{8}S_{5}S_{6}V_{3}$, $F_{3}F_{8}F_{9}S_{3}V_{1}V_{2}$, $F_{3}F_{5}F_{8}S_{3}V_{1}V_{2}$, $F_{7}F_{8}F_{14}S_{5}S_{5}S_{6}$, $F_{6}F_{7}F_{8}S_{5}S_{5}S_{6}$, $F_{4}F_{6}F_{8}S_{3}S_{3}S_{4}$, $F_{1}F_{6}F_{8}S_{2}S_{3}S_{3}$, $F_{6}F_{7}F_{8}S_{3}S_{4}V_{3}$, $F_{6}F_{7}F_{8}S_{2}S_{3}V_{3}$, $F_{2}F_{3}F_{3}S_{3}V_{10}V_{13}$, $F_{2}F_{3}F_{3}S_{3}V_{9}V_{10}$, $F_{6}F_{7}F_{8}S_{3}S_{3}S_{4}$, $F_{6}F_{7}F_{8}S_{2}S_{3}S_{3}$, $F_{2}F_{3}F_{4}S_{3}V_{10}V_{13}$, $F_{1}F_{2}F_{3}S_{3}V_{9}V_{10}$, $F_{7}F_{8}F_{9}S_{3}V_{1}V_{2}$, $F_{5}F_{7}F_{8}S_{3}V_{1}V_{2}$, $F_{4}F_{8}F_{9}S_{4}V_{11}V_{2}$, $F_{1}F_{5}F_{8}S_{2}V_{11}V_{2}$, $F_{3}F_{7}F_{14}S_{9}S_{4}V_{1}$, $F_{3}F_{6}F_{7}S_{14}S_{2}V_{1}$, $F_{11}F_{7}F_{13}S_{6}V_{11}V_{5}$, $F_{2}F_{7}F_{13}S_{6}V_{11}V_{4}$, $F_{4}F_{8}F_{9}S_{4}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{2}V_{3}V_{2}$, $F_{3}F_{7}F_{14}S_{5}S_{4}V_{1}$, $F_{3}F_{6}F_{7}S_{2}S_{5}V_{1}$, $F_{11}F_{7}F_{13}S_{9}S_{6}V_{5}$, $F_{2}F_{7}F_{13}S_{14}S_{6}V_{4}$, $F_{4}F_{8}F_{9}S_{5}S_{4}V_{2}$, $F_{1}F_{5}F_{8}S_{2}S_{5}V_{2}$, $F_{7}F_{8}F_{9}S_{4}V_{11}V_{2}$, $F_{5}F_{7}F_{8}S_{2}V_{11}V_{2}$, $F_{3}F_{4}F_{6}S_{16}V_{10}V_{3}$, $F_{1}F_{3}F_{6}S_{16}V_{10}V_{3}$, $F_{3}F_{4}F_{8}S_{16}S_{5}V_{13}$, $F_{1}F_{3}F_{8}S_{16}S_{5}V_{9}$, $F_{7}F_{8}F_{9}S_{4}V_{3}V_{2}$, $F_{5}F_{7}F_{8}S_{2}V_{3}V_{2}$, $F_{3}F_{4}F_{8}S_{16}S_{3}V_{13}$, $F_{1}F_{3}F_{8}S_{16}S_{3}V_{9}$, $F_{7}F_{8}F_{9}S_{5}S_{4}V_{2}$, $F_{5}F_{7}F_{8}S_{2}S_{5}V_{2}$, $F_{3}F_{4}F_{6}S_{16}S_{3}V_{10}$, $F_{1}F_{3}F_{6}S_{16}S_{3}V_{10}$, $F_{7}F_{7}F_{14}S_{9}S_{4}V_{1}$, $F_{6}F_{7}F_{7}S_{14}S_{2}V_{1}$, $F_{4}F_{4}F_{8}S_{16}S_{5}V_{13}$, $F_{1}F_{1}F_{8}S_{16}S_{5}V_{9}$, $F_{7}F_{7}F_{14}S_{5}S_{4}V_{1}$, $F_{6}F_{7}F_{7}S_{2}S_{5}V_{1}$, $F_{4}F_{4}F_{8}S_{16}S_{3}V_{13}$, $F_{1}F_{1}F_{8}S_{16}S_{3}V_{9}$, $F_{7}F_{8}F_{13}S_{6}V_{11}V_{5}$, $F_{7}F_{8}F_{13}S_{6}V_{11}V_{4}$, $F_{4}F_{6}F_{9}S_{4}V_{3}V_{2}$, $F_{1}F_{5}F_{6}S_{2}V_{3}V_{2}$, $F_{3}F_{7}F_{8}S_{5}S_{4}V_{1}$, $F_{3}F_{7}F_{8}S_{2}S_{5}V_{1}$, $F_{7}F_{8}F_{13}S_{6}V_{3}V_{5}$, $F_{7}F_{8}F_{13}S_{6}V_{3}V_{4}$, $F_{3}F_{7}F_{8}S_{3}S_{4}V_{1}$, $F_{3}F_{7}F_{8}S_{2}S_{3}V_{1}$, $F_{7}F_{8}F_{13}S_{5}S_{6}V_{5}$, $F_{7}F_{8}F_{13}S_{5}S_{6}V_{4}$, $F_{4}F_{6}F_{9}S_{3}S_{4}V_{2}$, $F_{1}F_{5}F_{6}S_{2}S_{3}V_{2}$, $F_{6}F_{7}F_{9}S_{4}V_{3}V_{2}$, $F_{5}F_{6}F_{7}S_{2}V_{3}V_{2}$, $F_{2}F_{3}F_{4}S_{16}S_{3}V_{13}$, $F_{1}F_{2}F_{3}S_{16}S_{3}V_{9}$, $F_{6}F_{7}F_{9}S_{3}S_{4}V_{2}$, $F_{5}F_{6}F_{7}S_{2}S_{3}V_{2}$, $F_{7}F_{7}F_{8}S_{5}S_{4}V_{1}$, $F_{7}F_{7}F_{8}S_{2}S_{5}V_{1}$, $F_{2}F_{4}F_{4}S_{16}S_{3}V_{13}$, $F_{1}F_{1}F_{2}S_{16}S_{3}V_{9}$, $F_{7}F_{7}F_{8}S_{3}S_{4}V_{1}$, $F_{7}F_{7}F_{8}S_{2}S_{3}V_{1}$, $F_{7}F_{13}F_{14}S_{9}S_{6}V_{5}$, $F_{6}F_{7}F_{13}S_{14}S_{6}V_{4}$, $F_{7}F_{13}F_{14}S_{5}S_{6}V_{5}$, $F_{6}F_{7}F_{13}S_{5}S_{6}V_{4}$, $F_{4}F_{8}F_{9}S_{3}S_{4}V_{2}$, $F_{1}F_{5}F_{8}S_{2}S_{3}V_{2}$, $F_{2}F_{3}F_{4}S_{16}S_{3}V_{10}$, $F_{1}F_{2}F_{3}S_{16}S_{3}V_{10}$, $F_{7}F_{8}F_{9}S_{3}S_{4}V_{2}$, $F_{5}F_{7}F_{8}S_{2}S_{3}V_{2}$, $F_{4}F_{11}F_{14}S_{4}V_{11}V_{5}$, $F_{1}F_{2}F_{6}S_{2}V_{11}V_{4}$, $F_{3}F_{10}F_{13}S_{9}S_{6}V_{1}$, $F_{3}F_{10}F_{13}S_{14}S_{6}V_{1}$, $F_{4}F_{11}F_{14}S_{9}S_{4}V_{5}$, $F_{1}F_{2}F_{6}S_{14}S_{2}V_{4}$, $F_{4}F_{8}F_{8}S_{16}V_{11}V_{2}$, $F_{1}F_{8}F_{8}S_{16}V_{11}V_{2}$, $F_{3}F_{9}F_{14}S_{9}S_{4}V_{13}$, $F_{3}F_{5}F_{6}S_{14}S_{2}V_{9}$, $F_{11}F_{7}F_{14}S_{4}V_{11}V_{5}$, $F_{2}F_{6}F_{7}S_{2}V_{11}V_{4}$, $F_{4}F_{8}F_{8}S_{16}V_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{16}V_{3}V_{2}$, $F_{3}F_{9}F_{14}S_{5}S_{4}V_{13}$, $F_{3}F_{5}F_{6}S_{2}S_{5}V_{9}$, $F_{11}F_{7}F_{14}S_{9}S_{4}V_{5}$, $F_{2}F_{6}F_{7}S_{14}S_{2}V_{4}$, $F_{4}F_{8}F_{8}S_{16}S_{5}V_{2}$, $F_{1}F_{8}F_{8}S_{16}S_{5}V_{2}$, $F_{4}F_{9}F_{14}S_{9}S_{4}V_{13}$, $F_{1}F_{5}F_{6}S_{14}S_{2}V_{9}$, $F_{10}F_{7}F_{13}S_{9}S_{6}V_{1}$, $F_{10}F_{7}F_{13}S_{14}S_{6}V_{1}$, $F_{4}F_{9}F_{14}S_{5}S_{4}V_{13}$, $F_{1}F_{5}F_{6}S_{2}S_{5}V_{9}$, $F_{4}F_{8}F_{14}S_{4}V_{11}V_{5}$, $F_{1}F_{6}F_{8}S_{2}V_{11}V_{4}$, $F_{3}F_{13}F_{14}S_{9}S_{6}V_{1}$, $F_{3}F_{6}F_{13}S_{14}S_{6}V_{1}$, $F_{10}F_{11}F_{7}S_{6}V_{11}V_{12}$, $F_{2}F_{10}F_{7}S_{6}V_{11}V_{12}$, $F_{4}F_{8}F_{14}S_{4}V_{3}V_{5}$, $F_{1}F_{6}F_{8}S_{2}V_{3}V_{4}$, $F_{3}F_{13}F_{14}S_{5}S_{6}V_{1}$, $F_{3}F_{6}F_{13}S_{5}S_{6}V_{1}$, $F_{10}F_{11}F_{7}S_{9}S_{6}V_{12}$, $F_{2}F_{10}F_{7}S_{14}S_{6}V_{12}$, $F_{4}F_{8}F_{14}S_{5}S_{4}V_{5}$, $F_{1}F_{6}F_{8}S_{2}S_{5}V_{4}$, $F_{7}F_{8}F_{14}S_{4}V_{11}V_{5}$, $F_{6}F_{7}F_{8}S_{2}V_{11}V_{4}$, $F_{4}F_{6}F_{8}S_{16}V_{3}V_{2}$, $F_{1}F_{6}F_{8}S_{16}V_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{13}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{9}$, $F_{7}F_{8}F_{14}S_{4}V_{3}V_{5}$, $F_{6}F_{7}F_{8}S_{2}V_{3}V_{4}$, $F_{3}F_{8}F_{9}S_{3}S_{4}V_{13}$, $F_{3}F_{5}F_{8}S_{2}S_{3}V_{9}$, $F_{7}F_{8}F_{14}S_{5}S_{4}V_{5}$, $F_{6}F_{7}F_{8}S_{2}S_{5}V_{4}$, $F_{4}F_{6}F_{8}S_{16}S_{3}V_{2}$, $F_{1}F_{6}F_{8}S_{16}S_{3}V_{2}$, $F_{7}F_{13}F_{14}S_{9}S_{6}V_{1}$, $F_{6}F_{7}F_{13}S_{14}S_{6}V_{1}$, $F_{4}F_{8}F_{9}S_{5}S_{4}V_{13}$, $F_{1}F_{5}F_{8}S_{2}S_{5}V_{9}$, $F_{7}F_{13}F_{14}S_{5}S_{6}V_{1}$, $F_{6}F_{7}F_{13}S_{5}S_{6}V_{1}$, $F_{4}F_{8}F_{9}S_{3}S_{4}V_{13}$, $F_{1}F_{5}F_{8}S_{2}S_{3}V_{9}$, $F_{4}F_{14}F_{14}S_{9}S_{4}V_{5}$, $F_{1}F_{6}F_{6}S_{14}S_{2}V_{4}$, $F_{10}F_{10}F_{7}S_{9}S_{6}V_{12}$, $F_{10}F_{10}F_{7}S_{14}S_{6}V_{12}$, $F_{4}F_{14}F_{14}S_{5}S_{4}V_{5}$, $F_{1}F_{6}F_{6}S_{2}S_{5}V_{4}$, $F_{7}F_{14}F_{14}S_{9}S_{4}V_{5}$, $F_{6}F_{6}F_{7}S_{14}S_{2}V_{4}$, $F_{7}F_{14}F_{14}S_{5}S_{4}V_{5}$, $F_{6}F_{6}F_{7}S_{2}S_{5}V_{4}$, $F_{4}F_{8}F_{8}S_{16}S_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{16}S_{3}V_{2}$, $F_{4}F_{8}F_{8}S_{4}V_{11}V_{2}$, $F_{1}F_{8}F_{8}S_{2}V_{11}V_{2}$, $F_{3}F_{9}F_{14}S_{9}S_{4}V_{1}$, $F_{3}F_{5}F_{6}S_{14}S_{2}V_{1}$, $F_{11}F_{7}F_{14}S_{6}V_{11}V_{5}$, $F_{2}F_{6}F_{7}S_{6}V_{11}V_{4}$, $F_{4}F_{8}F_{8}S_{4}V_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{2}V_{3}V_{2}$, $F_{3}F_{9}F_{14}S_{5}S_{4}V_{1}$, $F_{3}F_{5}F_{6}S_{2}S_{5}V_{1}$, $F_{11}F_{7}F_{14}S_{9}S_{6}V_{5}$, $F_{2}F_{6}F_{7}S_{14}S_{6}V_{4}$, $F_{4}F_{8}F_{8}S_{5}S_{4}V_{2}$, $F_{1}F_{8}F_{8}S_{2}S_{5}V_{2}$, $F_{7}F_{8}F_{8}S_{4}V_{11}V_{2}$, $F_{7}F_{8}F_{8}S_{2}V_{11}V_{2}$, $F_{2}F_{4}F_{6}S_{16}V_{10}V_{3}$, $F_{1}F_{2}F_{6}S_{16}V_{10}V_{3}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{13}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{9}$, $F_{7}F_{8}F_{8}S_{4}V_{3}V_{2}$, $F_{7}F_{8}F_{8}S_{2}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{16}S_{3}V_{13}$, $F_{3}F_{3}F_{8}S_{16}S_{3}V_{9}$, $F_{7}F_{8}F_{8}S_{5}S_{4}V_{2}$, $F_{7}F_{8}F_{8}S_{2}S_{5}V_{2}$, $F_{2}F_{4}F_{6}S_{16}S_{3}V_{10}$, $F_{1}F_{2}F_{6}S_{16}S_{3}V_{10}$, $F_{7}F_{9}F_{14}S_{9}S_{4}V_{1}$, $F_{5}F_{6}F_{7}S_{14}S_{2}V_{1}$, $F_{7}F_{9}F_{14}S_{5}S_{4}V_{1}$, $F_{5}F_{6}F_{7}S_{2}S_{5}V_{1}$, $F_{7}F_{8}F_{14}S_{6}V_{11}V_{5}$, $F_{6}F_{7}F_{8}S_{6}V_{11}V_{4}$, $F_{4}F_{6}F_{8}S_{4}V_{3}V_{2}$, $F_{1}F_{6}F_{8}S_{2}V_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{1}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{1}$, $F_{7}F_{8}F_{14}S_{6}V_{3}V_{5}$, $F_{6}F_{7}F_{8}S_{6}V_{3}V_{4}$, $F_{3}F_{8}F_{9}S_{3}S_{4}V_{1}$, $F_{3}F_{5}F_{8}S_{2}S_{3}V_{1}$, $F_{7}F_{8}F_{14}S_{5}S_{6}V_{5}$, $F_{6}F_{7}F_{8}S_{5}S_{6}V_{4}$, $F_{4}F_{6}F_{8}S_{3}S_{4}V_{2}$, $F_{1}F_{6}F_{8}S_{2}S_{3}V_{2}$, $F_{6}F_{7}F_{8}S_{4}V_{3}V_{2}$, $F_{6}F_{7}F_{8}S_{2}V_{3}V_{2}$, $F_{2}F_{3}F_{3}S_{16}S_{3}V_{13}$, $F_{2}F_{3}F_{3}S_{16}S_{3}V_{9}$, $F_{6}F_{7}F_{8}S_{3}S_{4}V_{2}$, $F_{6}F_{7}F_{8}S_{2}S_{3}V_{2}$, $F_{7}F_{8}F_{9}S_{5}S_{4}V_{1}$, $F_{5}F_{7}F_{8}S_{2}S_{5}V_{1}$, $F_{7}F_{8}F_{9}S_{3}S_{4}V_{1}$, $F_{5}F_{7}F_{8}S_{2}S_{3}V_{1}$, $F_{7}F_{14}F_{14}S_{9}S_{6}V_{5}$, $F_{6}F_{6}F_{7}S_{14}S_{6}V_{4}$, $F_{7}F_{14}F_{14}S_{5}S_{6}V_{5}$, $F_{6}F_{6}F_{7}S_{5}S_{6}V_{4}$, $F_{4}F_{8}F_{8}S_{3}S_{4}V_{2}$, $F_{1}F_{8}F_{8}S_{2}S_{3}V_{2}$, $F_{2}F_{2}F_{4}S_{16}S_{3}V_{10}$, $F_{1}F_{2}F_{2}S_{16}S_{3}V_{10}$, $F_{7}F_{8}F_{8}S_{3}S_{4}V_{2}$, $F_{7}F_{8}F_{8}S_{2}S_{3}V_{2}$, $F_{4}F_{9}F_{14}S_{9}S_{4}S_{4}$, $F_{1}F_{5}F_{6}S_{14}S_{2}S_{2}$, $F_{10}F_{7}F_{13}S_{9}S_{6}S_{6}$, $F_{10}F_{7}F_{13}S_{14}S_{6}S_{6}$, $F_{4}F_{9}F_{14}S_{5}S_{4}S_{4}$, $F_{1}F_{5}F_{6}S_{2}S_{2}S_{5}$, $F_{7}F_{9}F_{14}S_{9}S_{4}S_{4}$, $F_{5}F_{6}F_{7}S_{14}S_{2}S_{2}$, $F_{7}F_{9}F_{14}S_{5}S_{4}S_{4}$, $F_{5}F_{6}F_{7}S_{2}S_{2}S_{5}$, $F_{7}F_{13}F_{14}S_{9}S_{6}S_{6}$, $F_{6}F_{7}F_{13}S_{14}S_{6}S_{6}$, $F_{4}F_{8}F_{9}S_{5}S_{4}S_{4}$, $F_{1}F_{5}F_{8}S_{2}S_{2}S_{5}$, $F_{7}F_{13}F_{14}S_{5}S_{6}S_{6}$, $F_{6}F_{7}F_{13}S_{5}S_{6}S_{6}$, $F_{4}F_{8}F_{9}S_{3}S_{4}S_{4}$, $F_{1}F_{5}F_{8}S_{2}S_{2}S_{3}$, $F_{7}F_{8}F_{9}S_{5}S_{4}S_{4}$, $F_{5}F_{7}F_{8}S_{2}S_{2}S_{5}$, $F_{7}F_{8}F_{9}S_{3}S_{4}S_{4}$, $F_{5}F_{7}F_{8}S_{2}S_{2}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{2}$} {{$F_{3}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{1}F_{6}S_{7}V_{10}V_{3}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{11}$, $F_{2}F_{3}F_{5}S_{7}V_{9}V_{4}$, $F_{1}F_{3}F_{6}S_{7}V_{10}V_{3}$, $F_{2}F_{3}F_{5}S_{14}V_{9}V_{4}$, $F_{1}F_{2}F_{5}S_{7}V_{9}V_{4}$, $F_{3}F_{10}F_{7}S_{16}S_{6}V_{11}$, $F_{3}F_{10}F_{7}S_{14}S_{16}S_{6}$, $F_{1}F_{2}F_{5}S_{14}V_{9}V_{4}$, $F_{3}F_{10}F_{7}S_{16}S_{6}V_{12}$, $F_{3}F_{3}F_{13}S_{7}V_{12}V_{1}$, $F_{1}F_{1}F_{6}S_{7}S_{14}S_{2}$, $F_{3}F_{3}F_{13}V_{11}V_{12}V_{1}$, $F_{3}F_{5}F_{5}S_{7}V_{9}V_{4}$, $F_{1}F_{6}F_{7}S_{7}S_{14}S_{2}$, $F_{3}F_{5}F_{5}V_{9}V_{3}V_{4}$, $F_{1}F_{5}F_{5}S_{7}V_{9}V_{4}$, $F_{3}F_{7}F_{8}S_{16}S_{6}V_{11}$, $F_{3}F_{7}F_{13}S_{7}V_{12}V_{1}$, $F_{3}F_{7}F_{8}S_{16}S_{6}V_{3}$, $F_{3}F_{7}F_{13}V_{11}V_{12}V_{1}$, $F_{1}F_{5}F_{5}V_{9}V_{3}V_{4}$, $F_{3}F_{7}F_{8}S_{16}S_{5}S_{6}$, $F_{2}F_{3}F_{13}S_{7}V_{12}V_{1}$, $F_{1}F_{3}F_{8}S_{7}V_{11}V_{2}$, $F_{2}F_{3}F_{13}S_{14}V_{12}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{7}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{3}F_{6}F_{7}S_{14}S_{16}S_{6}$, $F_{2}F_{7}F_{13}S_{7}V_{12}V_{1}$, $F_{3}F_{6}F_{7}S_{16}S_{6}V_{3}$, $F_{2}F_{7}F_{13}S_{14}V_{12}V_{1}$, $F_{3}F_{6}F_{7}S_{16}S_{6}V_{4}$, $F_{1}F_{2}F_{6}S_{7}S_{14}S_{2}$, $F_{3}F_{10}F_{13}V_{11}V_{12}V_{1}$, $F_{3}F_{3}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{10}F_{13}S_{14}V_{12}V_{1}$, $F_{3}F_{3}F_{8}V_{11}V_{11}V_{2}$, $F_{1}F_{2}F_{6}S_{14}S_{14}S_{2}$, $F_{3}F_{10}F_{13}V_{12}V_{12}V_{1}$, $F_{1}F_{5}F_{6}S_{7}V_{10}V_{3}$, $F_{3}F_{8}F_{8}S_{16}S_{5}V_{11}$, $F_{3}F_{7}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{8}F_{8}S_{16}S_{5}V_{3}$, $F_{3}F_{7}F_{8}V_{11}V_{11}V_{2}$, $F_{1}F_{5}F_{6}V_{10}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{16}S_{5}S_{5}$, $F_{3}F_{5}F_{6}S_{7}V_{10}V_{3}$, $F_{3}F_{5}F_{6}S_{14}V_{9}V_{4}$, $F_{2}F_{6}F_{7}S_{7}S_{14}S_{2}$, $F_{3}F_{5}F_{6}V_{9}V_{3}V_{4}$, $F_{2}F_{6}F_{7}S_{14}S_{14}S_{2}$, $F_{3}F_{5}F_{6}V_{10}V_{3}V_{3}$, $F_{3}F_{5}F_{6}V_{9}V_{4}V_{4}$, $F_{1}F_{5}F_{6}S_{14}V_{9}V_{4}$, $F_{3}F_{7}F_{13}S_{16}S_{6}V_{12}$, $F_{10}F_{7}F_{13}V_{11}V_{12}V_{1}$, $F_{1}F_{5}F_{6}V_{9}V_{3}V_{4}$, $F_{3}F_{7}F_{13}S_{16}S_{5}S_{6}$, $F_{10}F_{7}F_{13}S_{14}V_{12}V_{1}$, $F_{3}F_{7}F_{13}S_{16}S_{6}V_{4}$, $F_{10}F_{7}F_{13}V_{12}V_{12}V_{1}$, $F_{1}F_{5}F_{6}V_{9}V_{4}V_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{1}$, $F_{1}F_{1}F_{6}S_{7}S_{2}V_{3}$, $F_{3}F_{3}F_{8}S_{5}V_{11}V_{1}$, $F_{2}F_{3}F_{5}S_{7}S_{3}V_{9}$, $F_{1}F_{6}F_{7}S_{7}S_{2}V_{3}$, $F_{2}F_{3}F_{5}S_{3}V_{9}V_{3}$, $F_{1}F_{2}F_{5}S_{7}S_{3}V_{9}$, $F_{3}F_{3}F_{8}S_{16}V_{11}V_{2}$, $F_{3}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{8}S_{16}V_{3}V_{2}$, $F_{3}F_{7}F_{8}S_{5}V_{11}V_{1}$, $F_{1}F_{2}F_{5}S_{3}V_{9}V_{3}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{1}$, $F_{1}F_{7}F_{8}S_{7}S_{6}V_{11}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{1}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{6}S_{16}V_{3}V_{2}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{1}$, $F_{3}F_{3}F_{6}S_{16}S_{3}V_{2}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{11}V_{1}$, $F_{3}F_{7}F_{8}S_{7}S_{6}V_{11}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{1}$, $F_{3}F_{7}F_{8}S_{6}V_{11}V_{11}$, $F_{1}F_{5}F_{6}S_{2}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{1}$, $F_{5}F_{6}F_{7}S_{7}S_{2}V_{3}$, $F_{2}F_{3}F_{6}S_{3}V_{9}V_{3}$, $F_{5}F_{6}F_{7}S_{2}V_{3}V_{3}$, $F_{2}F_{3}F_{6}S_{3}S_{3}V_{9}$, $F_{7}F_{8}F_{8}S_{5}V_{11}V_{1}$, $F_{1}F_{2}F_{6}S_{3}V_{9}V_{3}$, $F_{7}F_{8}F_{8}S_{5}V_{3}V_{1}$, $F_{3}F_{3}F_{8}S_{16}S_{3}V_{2}$, $F_{7}F_{8}F_{8}S_{5}S_{5}V_{1}$, $F_{1}F_{2}F_{6}S_{3}S_{3}V_{9}$, $F_{2}F_{3}F_{5}S_{7}V_{4}V_{1}$, $F_{1}F_{3}F_{6}S_{7}V_{3}V_{2}$, $F_{2}F_{3}F_{5}S_{14}V_{4}V_{1}$, $F_{2}F_{3}F_{5}S_{7}S_{16}S_{3}$, $F_{1}F_{6}F_{7}S_{7}V_{3}V_{2}$, $F_{2}F_{3}F_{5}S_{16}S_{3}V_{3}$, $F_{1}F_{3}F_{6}S_{14}S_{16}S_{2}$, $F_{2}F_{5}F_{7}S_{7}V_{4}V_{1}$, $F_{1}F_{3}F_{6}S_{16}S_{2}V_{3}$, $F_{2}F_{5}F_{7}S_{14}V_{4}V_{1}$, $F_{1}F_{3}F_{6}S_{16}S_{2}V_{4}$, $F_{3}F_{5}F_{5}S_{7}V_{4}V_{1}$, $F_{1}F_{6}F_{7}S_{7}S_{14}S_{6}$, $F_{3}F_{5}F_{5}V_{3}V_{4}V_{1}$, $F_{5}F_{5}F_{7}S_{7}V_{4}V_{1}$, $F_{5}F_{5}F_{7}V_{3}V_{4}V_{1}$, $F_{1}F_{3}F_{6}S_{16}S_{2}S_{3}$, $F_{3}F_{5}F_{6}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{14}V_{4}V_{1}$, $F_{2}F_{6}F_{7}S_{7}S_{14}S_{6}$, $F_{3}F_{5}F_{6}V_{3}V_{4}V_{1}$, $F_{2}F_{6}F_{7}S_{14}S_{14}S_{6}$, $F_{3}F_{5}F_{6}V_{3}V_{3}V_{2}$, $F_{3}F_{5}F_{6}V_{4}V_{4}V_{1}$, $F_{5}F_{6}F_{7}S_{7}V_{3}V_{2}$, $F_{2}F_{3}F_{6}S_{16}S_{3}V_{3}$, $F_{5}F_{6}F_{7}V_{3}V_{3}V_{2}$, $F_{2}F_{3}F_{6}S_{16}S_{3}S_{3}$, $F_{5}F_{6}F_{7}S_{14}V_{4}V_{1}$, $F_{1}F_{3}F_{5}S_{16}S_{2}V_{4}$, $F_{5}F_{6}F_{7}V_{3}V_{4}V_{1}$, $F_{1}F_{3}F_{5}S_{16}S_{2}S_{3}$, $F_{5}F_{6}F_{7}V_{4}V_{4}V_{1}$, $F_{1}F_{2}F_{5}S_{7}S_{2}V_{4}$, $F_{3}F_{10}F_{7}S_{6}V_{11}V_{1}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{10}F_{7}S_{14}S_{6}V_{1}$, $F_{3}F_{3}F_{8}S_{5}V_{11}V_{2}$, $F_{1}F_{2}F_{5}S_{14}S_{2}V_{4}$, $F_{3}F_{10}F_{7}S_{6}V_{12}V_{1}$, $F_{1}F_{2}F_{5}S_{7}S_{3}V_{10}$, $F_{3}F_{7}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{7}F_{8}S_{5}V_{11}V_{2}$, $F_{1}F_{2}F_{5}S_{3}V_{10}V_{3}$, $F_{2}F_{3}F_{5}S_{7}S_{3}V_{10}$, $F_{1}F_{3}F_{6}S_{14}S_{2}V_{9}$, $F_{2}F_{5}F_{7}S_{7}S_{2}V_{4}$, $F_{1}F_{3}F_{6}S_{2}V_{9}V_{3}$, $F_{2}F_{5}F_{7}S_{14}S_{2}V_{4}$, $F_{2}F_{3}F_{5}S_{3}V_{10}V_{3}$, $F_{1}F_{3}F_{6}S_{2}V_{9}V_{4}$, $F_{1}F_{1}F_{6}S_{14}S_{2}V_{9}$, $F_{3}F_{3}F_{13}S_{16}V_{12}V_{1}$, $F_{10}F_{7}F_{7}S_{6}V_{11}V_{1}$, $F_{1}F_{1}F_{6}S_{2}V_{9}V_{3}$, $F_{3}F_{3}F_{13}S_{16}S_{5}V_{1}$, $F_{10}F_{7}F_{7}S_{14}S_{6}V_{1}$, $F_{3}F_{3}F_{13}S_{16}V_{4}V_{1}$, $F_{10}F_{7}F_{7}S_{6}V_{12}V_{1}$, $F_{1}F_{1}F_{6}S_{2}V_{9}V_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{4}$, $F_{3}F_{7}F_{8}S_{6}V_{11}V_{1}$, $F_{3}F_{7}F_{13}S_{7}S_{6}V_{12}$, $F_{3}F_{7}F_{8}S_{6}V_{3}V_{1}$, $F_{3}F_{7}F_{13}S_{6}V_{11}V_{12}$, $F_{1}F_{5}F_{5}S_{2}V_{3}V_{4}$, $F_{3}F_{7}F_{8}S_{5}S_{6}V_{1}$, $F_{5}F_{5}F_{7}S_{7}S_{2}V_{4}$, $F_{5}F_{5}F_{7}S_{2}V_{3}V_{4}$, $F_{1}F_{3}F_{6}S_{2}S_{3}V_{9}$, $F_{7}F_{7}F_{8}S_{6}V_{11}V_{1}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{1}$, $F_{7}F_{7}F_{8}S_{6}V_{3}V_{1}$, $F_{3}F_{3}F_{8}S_{16}S_{3}V_{1}$, $F_{7}F_{7}F_{8}S_{5}S_{6}V_{1}$, $F_{1}F_{1}F_{6}S_{2}S_{3}V_{9}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{6}F_{7}S_{14}S_{6}V_{1}$, $F_{2}F_{7}F_{13}S_{7}S_{6}V_{12}$, $F_{3}F_{6}F_{7}S_{6}V_{3}V_{1}$, $F_{2}F_{7}F_{13}S_{14}S_{6}V_{12}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{6}F_{7}S_{6}V_{4}V_{1}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{2}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{2}$, $F_{6}F_{7}F_{7}S_{14}S_{6}V_{1}$, $F_{3}F_{3}F_{5}S_{16}V_{4}V_{1}$, $F_{6}F_{7}F_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{3}F_{5}S_{16}S_{3}V_{1}$, $F_{6}F_{7}F_{7}S_{6}V_{4}V_{1}$, $F_{3}F_{8}F_{8}S_{5}V_{11}V_{2}$, $F_{1}F_{5}F_{6}S_{14}S_{2}V_{4}$, $F_{3}F_{7}F_{13}S_{6}V_{12}V_{1}$, $F_{10}F_{7}F_{13}S_{6}V_{11}V_{12}$, $F_{1}F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{3}F_{7}F_{13}S_{5}S_{6}V_{1}$, $F_{10}F_{7}F_{13}S_{14}S_{6}V_{12}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{7}F_{13}S_{6}V_{4}V_{1}$, $F_{10}F_{7}F_{13}S_{6}V_{12}V_{12}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{1}F_{5}F_{6}S_{2}V_{4}V_{4}$, $F_{7}F_{8}F_{8}S_{5}V_{11}V_{2}$, $F_{1}F_{2}F_{6}S_{3}V_{10}V_{3}$, $F_{7}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{7}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{1}F_{2}F_{6}S_{3}S_{3}V_{10}$, $F_{5}F_{6}F_{7}S_{14}S_{2}V_{4}$, $F_{2}F_{3}F_{6}S_{3}V_{10}V_{3}$, $F_{1}F_{3}F_{5}S_{2}V_{9}V_{4}$, $F_{5}F_{6}F_{7}S_{2}V_{3}V_{4}$, $F_{1}F_{3}F_{5}S_{2}S_{3}V_{9}$, $F_{5}F_{6}F_{7}S_{2}V_{4}V_{4}$, $F_{2}F_{3}F_{6}S_{3}S_{3}V_{10}$, $F_{7}F_{7}F_{13}S_{6}V_{12}V_{1}$, $F_{1}F_{1}F_{5}S_{2}V_{9}V_{4}$, $F_{7}F_{7}F_{13}S_{5}S_{6}V_{1}$, $F_{1}F_{1}F_{5}S_{2}S_{3}V_{9}$, $F_{7}F_{7}F_{13}S_{6}V_{4}V_{1}$, $F_{3}F_{3}F_{13}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{13}S_{5}V_{11}V_{1}$, $F_{3}F_{5}F_{5}S_{7}S_{3}V_{9}$, $F_{3}F_{5}F_{5}S_{3}V_{9}V_{3}$, $F_{1}F_{5}F_{5}S_{7}S_{3}V_{9}$, $F_{3}F_{7}F_{8}S_{16}V_{11}V_{2}$, $F_{3}F_{7}F_{13}S_{7}S_{5}V_{1}$, $F_{3}F_{7}F_{8}S_{16}V_{3}V_{2}$, $F_{3}F_{7}F_{13}S_{5}V_{11}V_{1}$, $F_{1}F_{5}F_{5}S_{3}V_{9}V_{3}$, $F_{3}F_{7}F_{8}S_{16}S_{5}V_{2}$, $F_{3}F_{5}F_{13}S_{7}S_{5}V_{1}$, $F_{1}F_{10}F_{7}S_{7}S_{6}V_{11}$, $F_{3}F_{5}F_{13}S_{5}V_{3}V_{1}$, $F_{5}F_{7}F_{13}S_{7}S_{5}V_{1}$, $F_{3}F_{6}F_{7}S_{16}V_{3}V_{2}$, $F_{5}F_{7}F_{13}S_{5}V_{3}V_{1}$, $F_{3}F_{6}F_{7}S_{16}S_{3}V_{2}$, $F_{3}F_{8}F_{13}S_{5}V_{11}V_{1}$, $F_{3}F_{10}F_{7}S_{7}S_{6}V_{11}$, $F_{3}F_{8}F_{13}S_{5}V_{3}V_{1}$, $F_{3}F_{10}F_{7}S_{6}V_{11}V_{11}$, $F_{3}F_{8}F_{13}S_{5}S_{5}V_{1}$, $F_{3}F_{5}F_{6}S_{3}V_{9}V_{3}$, $F_{3}F_{5}F_{6}S_{3}S_{3}V_{9}$, $F_{7}F_{8}F_{13}S_{5}V_{11}V_{1}$, $F_{1}F_{5}F_{6}S_{3}V_{9}V_{3}$, $F_{7}F_{8}F_{13}S_{5}V_{3}V_{1}$, $F_{3}F_{7}F_{8}S_{16}S_{3}V_{2}$, $F_{7}F_{8}F_{13}S_{5}S_{5}V_{1}$, $F_{1}F_{5}F_{6}S_{3}S_{3}V_{9}$, $F_{3}F_{5}F_{5}S_{7}S_{3}V_{1}$, $F_{1}F_{6}F_{7}S_{7}S_{6}V_{3}$, $F_{3}F_{5}F_{5}S_{3}V_{3}V_{1}$, $F_{5}F_{5}F_{7}S_{7}S_{3}V_{1}$, $F_{1}F_{3}F_{6}S_{16}V_{10}V_{3}$, $F_{5}F_{5}F_{7}S_{3}V_{3}V_{1}$, $F_{1}F_{3}F_{6}S_{16}S_{3}V_{10}$, $F_{5}F_{6}F_{7}S_{7}S_{6}V_{3}$, $F_{3}F_{5}F_{6}S_{3}V_{3}V_{1}$, $F_{5}F_{6}F_{7}S_{6}V_{3}V_{3}$, $F_{3}F_{5}F_{6}S_{3}S_{3}V_{1}$, $F_{5}F_{6}F_{7}S_{3}V_{3}V_{1}$, $F_{1}F_{2}F_{3}S_{16}S_{3}V_{10}$, $F_{5}F_{6}F_{7}S_{3}S_{3}V_{1}$, $F_{1}F_{5}F_{5}S_{7}S_{2}S_{3}$, $F_{3}F_{7}F_{8}V_{11}V_{1}V_{2}$, $F_{3}F_{7}F_{13}S_{7}S_{5}S_{6}$, $F_{3}F_{7}F_{8}V_{3}V_{1}V_{2}$, $F_{3}F_{7}F_{13}S_{5}S_{6}V_{11}$, $F_{1}F_{5}F_{5}S_{2}S_{3}V_{3}$, $F_{3}F_{7}F_{8}S_{5}V_{1}V_{2}$, $F_{5}F_{5}F_{7}S_{7}S_{2}S_{3}$, $F_{1}F_{3}F_{6}V_{9}V_{10}V_{3}$, $F_{5}F_{5}F_{7}S_{2}S_{3}V_{3}$, $F_{1}F_{3}F_{6}S_{3}V_{9}V_{10}$, $F_{7}F_{7}F_{8}V_{11}V_{1}V_{2}$, $F_{1}F_{1}F_{6}V_{9}V_{10}V_{3}$, $F_{3}F_{3}F_{8}S_{16}S_{16}S_{5}$, $F_{7}F_{7}F_{8}V_{3}V_{1}V_{2}$, $F_{3}F_{3}F_{8}S_{16}S_{16}S_{3}$, $F_{7}F_{7}F_{8}S_{5}V_{1}V_{2}$, $F_{1}F_{1}F_{6}S_{3}V_{9}V_{10}$, $F_{5}F_{7}F_{13}S_{7}S_{5}S_{6}$, $F_{3}F_{6}F_{7}V_{3}V_{1}V_{2}$, $F_{5}F_{7}F_{13}S_{5}S_{6}V_{3}$, $F_{3}F_{6}F_{7}S_{3}V_{1}V_{2}$, $F_{6}F_{7}F_{7}V_{3}V_{1}V_{2}$, $F_{2}F_{3}F_{3}S_{16}S_{16}S_{3}$, $F_{6}F_{7}F_{7}S_{3}V_{1}V_{2}$, $F_{7}F_{8}F_{13}S_{5}S_{6}V_{11}$, $F_{1}F_{5}F_{6}S_{2}S_{3}V_{3}$, $F_{7}F_{8}F_{13}S_{5}S_{6}V_{3}$, $F_{3}F_{7}F_{8}S_{3}V_{1}V_{2}$, $F_{7}F_{8}F_{13}S_{5}S_{5}S_{6}$, $F_{1}F_{5}F_{6}S_{2}S_{3}S_{3}$, $F_{5}F_{6}F_{7}S_{2}S_{3}V_{3}$, $F_{1}F_{2}F_{3}S_{3}V_{9}V_{10}$, $F_{5}F_{6}F_{7}S_{2}S_{3}S_{3}$, $F_{1}F_{1}F_{2}S_{3}V_{9}V_{10}$, $F_{7}F_{7}F_{8}S_{3}V_{1}V_{2}$, $F_{2}F_{3}F_{13}S_{7}V_{4}V_{1}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{2}F_{3}F_{13}S_{14}V_{4}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{16}S_{3}$, $F_{1}F_{7}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{16}S_{3}V_{3}$, $F_{3}F_{6}F_{7}S_{14}S_{16}S_{2}$, $F_{2}F_{7}F_{13}S_{7}V_{4}V_{1}$, $F_{3}F_{6}F_{7}S_{16}S_{2}V_{3}$, $F_{2}F_{7}F_{13}S_{14}V_{4}V_{1}$, $F_{3}F_{6}F_{7}S_{16}S_{2}V_{4}$, $F_{3}F_{5}F_{13}S_{7}V_{4}V_{1}$, $F_{1}F_{10}F_{7}S_{7}S_{14}S_{6}$, $F_{3}F_{5}F_{13}V_{3}V_{4}V_{1}$, $F_{5}F_{7}F_{13}S_{7}V_{4}V_{1}$, $F_{5}F_{7}F_{13}V_{3}V_{4}V_{1}$, $F_{3}F_{6}F_{7}S_{16}S_{2}S_{3}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{6}F_{13}S_{14}V_{4}V_{1}$, $F_{2}F_{10}F_{7}S_{7}S_{14}S_{6}$, $F_{3}F_{6}F_{13}V_{3}V_{4}V_{1}$, $F_{2}F_{10}F_{7}S_{14}S_{14}S_{6}$, $F_{3}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{6}F_{13}V_{4}V_{4}V_{1}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{6}F_{8}S_{16}S_{3}V_{3}$, $F_{5}F_{7}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{6}F_{8}S_{16}S_{3}S_{3}$, $F_{6}F_{7}F_{13}S_{14}V_{4}V_{1}$, $F_{3}F_{5}F_{7}S_{16}S_{2}V_{4}$, $F_{6}F_{7}F_{13}V_{3}V_{4}V_{1}$, $F_{3}F_{5}F_{7}S_{16}S_{2}S_{3}$, $F_{6}F_{7}F_{13}V_{4}V_{4}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{1}$, $F_{1}F_{7}F_{8}S_{7}S_{6}V_{3}$, $F_{3}F_{5}F_{8}S_{3}V_{3}V_{1}$, $F_{5}F_{7}F_{8}S_{7}S_{3}V_{1}$, $F_{3}F_{3}F_{6}S_{16}V_{10}V_{3}$, $F_{5}F_{7}F_{8}S_{3}V_{3}V_{1}$, $F_{3}F_{3}F_{6}S_{16}S_{3}V_{10}$, $F_{5}F_{7}F_{8}S_{7}S_{6}V_{3}$, $F_{3}F_{6}F_{8}S_{3}V_{3}V_{1}$, $F_{5}F_{7}F_{8}S_{6}V_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{3}S_{3}V_{1}$, $F_{6}F_{7}F_{8}S_{3}V_{3}V_{1}$, $F_{2}F_{3}F_{3}S_{16}S_{3}V_{10}$, $F_{6}F_{7}F_{8}S_{3}S_{3}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{6}F_{7}S_{14}S_{2}V_{1}$, $F_{2}F_{7}F_{13}S_{7}S_{6}V_{4}$, $F_{3}F_{6}F_{7}S_{2}V_{3}V_{1}$, $F_{2}F_{7}F_{13}S_{14}S_{6}V_{4}$, $F_{3}F_{5}F_{8}S_{3}V_{3}V_{2}$, $F_{3}F_{6}F_{7}S_{2}V_{4}V_{1}$, $F_{5}F_{7}F_{8}S_{7}S_{3}V_{2}$, $F_{5}F_{7}F_{8}S_{3}V_{3}V_{2}$, $F_{6}F_{7}F_{7}S_{14}S_{2}V_{1}$, $F_{3}F_{3}F_{5}S_{16}V_{9}V_{4}$, $F_{6}F_{7}F_{7}S_{2}V_{3}V_{1}$, $F_{3}F_{3}F_{5}S_{16}S_{3}V_{9}$, $F_{6}F_{7}F_{7}S_{2}V_{4}V_{1}$, $F_{5}F_{7}F_{13}S_{7}S_{6}V_{4}$, $F_{5}F_{7}F_{13}S_{6}V_{3}V_{4}$, $F_{3}F_{6}F_{7}S_{2}S_{3}V_{1}$, $F_{2}F_{3}F_{3}S_{16}S_{3}V_{9}$, $F_{6}F_{7}F_{7}S_{2}S_{3}V_{1}$, $F_{6}F_{7}F_{13}S_{14}S_{6}V_{4}$, $F_{3}F_{6}F_{8}S_{3}V_{3}V_{2}$, $F_{3}F_{5}F_{7}S_{2}V_{4}V_{1}$, $F_{6}F_{7}F_{13}S_{6}V_{3}V_{4}$, $F_{3}F_{5}F_{7}S_{2}S_{3}V_{1}$, $F_{6}F_{7}F_{13}S_{6}V_{4}V_{4}$, $F_{3}F_{6}F_{8}S_{3}S_{3}V_{2}$, $F_{6}F_{7}F_{8}S_{3}V_{3}V_{2}$, $F_{6}F_{7}F_{8}S_{3}S_{3}V_{2}$, $F_{5}F_{7}F_{7}S_{2}V_{4}V_{1}$, $F_{5}F_{7}F_{7}S_{2}S_{3}V_{1}$, $F_{1}F_{2}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{10}F_{13}S_{6}V_{11}V_{1}$, $F_{3}F_{10}F_{13}S_{14}S_{6}V_{1}$, $F_{1}F_{2}F_{6}S_{14}S_{2}V_{4}$, $F_{3}F_{10}F_{13}S_{6}V_{12}V_{1}$, $F_{1}F_{5}F_{6}S_{7}S_{3}V_{10}$, $F_{3}F_{8}F_{8}S_{16}V_{11}V_{2}$, $F_{3}F_{8}F_{8}S_{16}V_{3}V_{2}$, $F_{1}F_{5}F_{6}S_{3}V_{10}V_{3}$, $F_{3}F_{8}F_{8}S_{16}S_{5}V_{2}$, $F_{3}F_{5}F_{6}S_{7}S_{3}V_{10}$, $F_{3}F_{5}F_{6}S_{14}S_{2}V_{9}$, $F_{2}F_{6}F_{7}S_{7}S_{2}V_{4}$, $F_{3}F_{5}F_{6}S_{2}V_{9}V_{3}$, $F_{2}F_{6}F_{7}S_{14}S_{2}V_{4}$, $F_{3}F_{5}F_{6}S_{3}V_{10}V_{3}$, $F_{3}F_{5}F_{6}S_{2}V_{9}V_{4}$, $F_{1}F_{5}F_{6}S_{14}S_{2}V_{9}$, $F_{3}F_{7}F_{13}S_{16}V_{12}V_{1}$, $F_{10}F_{7}F_{13}S_{6}V_{11}V_{1}$, $F_{1}F_{5}F_{6}S_{2}V_{9}V_{3}$, $F_{3}F_{7}F_{13}S_{16}S_{5}V_{1}$, $F_{10}F_{7}F_{13}S_{14}S_{6}V_{1}$, $F_{3}F_{7}F_{13}S_{16}V_{4}V_{1}$, $F_{10}F_{7}F_{13}S_{6}V_{12}V_{1}$, $F_{1}F_{5}F_{6}S_{2}V_{9}V_{4}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{8}F_{13}S_{6}V_{11}V_{1}$, $F_{3}F_{10}F_{7}S_{7}S_{6}V_{12}$, $F_{3}F_{8}F_{13}S_{6}V_{3}V_{1}$, $F_{3}F_{10}F_{7}S_{6}V_{11}V_{12}$, $F_{3}F_{8}F_{13}S_{5}S_{6}V_{1}$, $F_{5}F_{6}F_{7}S_{7}S_{2}V_{4}$, $F_{3}F_{5}F_{6}S_{2}S_{3}V_{9}$, $F_{7}F_{8}F_{13}S_{6}V_{11}V_{1}$, $F_{3}F_{7}F_{8}S_{16}S_{5}V_{1}$, $F_{7}F_{8}F_{13}S_{6}V_{3}V_{1}$, $F_{3}F_{7}F_{8}S_{16}S_{3}V_{1}$, $F_{7}F_{8}F_{13}S_{5}S_{6}V_{1}$, $F_{1}F_{5}F_{6}S_{2}S_{3}V_{9}$, $F_{3}F_{6}F_{13}S_{14}S_{6}V_{1}$, $F_{2}F_{10}F_{7}S_{7}S_{6}V_{12}$, $F_{3}F_{6}F_{13}S_{6}V_{3}V_{1}$, $F_{2}F_{10}F_{7}S_{14}S_{6}V_{12}$, $F_{3}F_{6}F_{13}S_{6}V_{4}V_{1}$, $F_{3}F_{6}F_{8}S_{16}V_{3}V_{2}$, $F_{3}F_{6}F_{8}S_{16}S_{3}V_{2}$, $F_{6}F_{7}F_{13}S_{14}S_{6}V_{1}$, $F_{3}F_{5}F_{7}S_{16}V_{4}V_{1}$, $F_{6}F_{7}F_{13}S_{6}V_{3}V_{1}$, $F_{3}F_{5}F_{7}S_{16}S_{3}V_{1}$, $F_{6}F_{7}F_{13}S_{6}V_{4}V_{1}$, $F_{1}F_{6}F_{6}S_{14}S_{2}V_{4}$, $F_{3}F_{13}F_{13}S_{6}V_{12}V_{1}$, $F_{10}F_{10}F_{7}S_{6}V_{11}V_{12}$, $F_{1}F_{6}F_{6}S_{2}V_{3}V_{4}$, $F_{3}F_{13}F_{13}S_{5}S_{6}V_{1}$, $F_{10}F_{10}F_{7}S_{14}S_{6}V_{12}$, $F_{3}F_{13}F_{13}S_{6}V_{4}V_{1}$, $F_{10}F_{10}F_{7}S_{6}V_{12}V_{12}$, $F_{1}F_{6}F_{6}S_{2}V_{4}V_{4}$, $F_{1}F_{6}F_{6}S_{3}V_{10}V_{3}$, $F_{3}F_{8}F_{8}S_{16}S_{3}V_{2}$, $F_{1}F_{6}F_{6}S_{3}S_{3}V_{10}$, $F_{6}F_{6}F_{7}S_{14}S_{2}V_{4}$, $F_{3}F_{6}F_{6}S_{3}V_{10}V_{3}$, $F_{3}F_{5}F_{5}S_{2}V_{9}V_{4}$, $F_{6}F_{6}F_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{5}F_{5}S_{2}S_{3}V_{9}$, $F_{6}F_{6}F_{7}S_{2}V_{4}V_{4}$, $F_{3}F_{6}F_{6}S_{3}S_{3}V_{10}$, $F_{7}F_{13}F_{13}S_{6}V_{12}V_{1}$, $F_{1}F_{5}F_{5}S_{2}V_{9}V_{4}$, $F_{7}F_{13}F_{13}S_{5}S_{6}V_{1}$, $F_{1}F_{5}F_{5}S_{2}S_{3}V_{9}$, $F_{7}F_{13}F_{13}S_{6}V_{4}V_{1}$, $F_{1}F_{5}F_{6}S_{7}S_{2}S_{3}$, $F_{3}F_{8}F_{8}V_{11}V_{1}V_{2}$, $F_{3}F_{7}F_{8}S_{7}S_{5}S_{6}$, $F_{3}F_{8}F_{8}V_{3}V_{1}V_{2}$, $F_{3}F_{7}F_{8}S_{5}S_{6}V_{11}$, $F_{3}F_{8}F_{8}S_{5}V_{1}V_{2}$, $F_{5}F_{6}F_{7}S_{7}S_{2}S_{3}$, $F_{2}F_{3}F_{6}V_{9}V_{10}V_{3}$, $F_{2}F_{3}F_{6}S_{3}V_{9}V_{10}$, $F_{7}F_{8}F_{8}V_{11}V_{1}V_{2}$, $F_{1}F_{2}F_{6}V_{9}V_{10}V_{3}$, $F_{7}F_{8}F_{8}V_{3}V_{1}V_{2}$, $F_{7}F_{8}F_{8}S_{5}V_{1}V_{2}$, $F_{1}F_{2}F_{6}S_{3}V_{9}V_{10}$, $F_{5}F_{7}F_{8}S_{7}S_{5}S_{6}$, $F_{3}F_{6}F_{8}V_{3}V_{1}V_{2}$, $F_{5}F_{7}F_{8}S_{5}S_{6}V_{3}$, $F_{3}F_{6}F_{8}S_{3}V_{1}V_{2}$, $F_{6}F_{7}F_{8}V_{3}V_{1}V_{2}$, $F_{6}F_{7}F_{8}S_{3}V_{1}V_{2}$, $F_{7}F_{8}F_{8}S_{5}S_{6}V_{11}$, $F_{1}F_{6}F_{6}S_{2}S_{3}V_{3}$, $F_{7}F_{8}F_{8}S_{5}S_{6}V_{3}$, $F_{3}F_{8}F_{8}S_{3}V_{1}V_{2}$, $F_{7}F_{8}F_{8}S_{5}S_{5}S_{6}$, $F_{1}F_{6}F_{6}S_{2}S_{3}S_{3}$, $F_{6}F_{6}F_{7}S_{2}S_{3}V_{3}$, $F_{2}F_{2}F_{3}S_{3}V_{9}V_{10}$, $F_{6}F_{6}F_{7}S_{2}S_{3}S_{3}$, $F_{1}F_{2}F_{2}S_{3}V_{9}V_{10}$, $F_{7}F_{8}F_{8}S_{3}V_{1}V_{2}$, $F_{3}F_{5}F_{6}S_{7}S_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{14}S_{2}V_{1}$, $F_{2}F_{6}F_{7}S_{7}S_{6}V_{4}$, $F_{3}F_{5}F_{6}S_{2}V_{3}V_{1}$, $F_{2}F_{6}F_{7}S_{14}S_{6}V_{4}$, $F_{3}F_{5}F_{6}S_{3}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{2}V_{4}V_{1}$, $F_{5}F_{6}F_{7}S_{7}S_{3}V_{2}$, $F_{2}F_{3}F_{6}S_{16}V_{10}V_{3}$, $F_{5}F_{6}F_{7}S_{3}V_{3}V_{2}$, $F_{2}F_{3}F_{6}S_{16}S_{3}V_{10}$, $F_{5}F_{6}F_{7}S_{14}S_{2}V_{1}$, $F_{1}F_{3}F_{5}S_{16}V_{9}V_{4}$, $F_{5}F_{6}F_{7}S_{2}V_{3}V_{1}$, $F_{1}F_{3}F_{5}S_{16}S_{3}V_{9}$, $F_{5}F_{6}F_{7}S_{2}V_{4}V_{1}$, $F_{5}F_{6}F_{7}S_{7}S_{6}V_{4}$, $F_{5}F_{6}F_{7}S_{6}V_{3}V_{4}$, $F_{3}F_{5}F_{6}S_{2}S_{3}V_{1}$, $F_{1}F_{2}F_{3}S_{16}S_{3}V_{9}$, $F_{5}F_{6}F_{7}S_{2}S_{3}V_{1}$, $F_{6}F_{6}F_{7}S_{14}S_{6}V_{4}$, $F_{3}F_{6}F_{6}S_{3}V_{3}V_{2}$, $F_{3}F_{5}F_{5}S_{2}V_{4}V_{1}$, $F_{6}F_{6}F_{7}S_{6}V_{3}V_{4}$, $F_{3}F_{5}F_{5}S_{2}S_{3}V_{1}$, $F_{6}F_{6}F_{7}S_{6}V_{4}V_{4}$, $F_{3}F_{6}F_{6}S_{3}S_{3}V_{2}$, $F_{6}F_{6}F_{7}S_{3}V_{3}V_{2}$, $F_{2}F_{2}F_{3}S_{16}S_{3}V_{10}$, $F_{6}F_{6}F_{7}S_{3}S_{3}V_{2}$, $F_{5}F_{5}F_{7}S_{2}V_{4}V_{1}$, $F_{5}F_{5}F_{7}S_{2}S_{3}V_{1}$, $F_{3}F_{8}F_{8}V_{11}V_{2}V_{2}$, $F_{1}F_{5}F_{6}S_{14}S_{2}S_{2}$, $F_{3}F_{7}F_{13}V_{12}V_{1}V_{1}$, $F_{10}F_{7}F_{13}S_{6}S_{6}V_{11}$, $F_{1}F_{5}F_{6}S_{2}S_{2}V_{3}$, $F_{3}F_{7}F_{13}S_{5}V_{1}V_{1}$, $F_{10}F_{7}F_{13}S_{14}S_{6}S_{6}$, $F_{3}F_{8}F_{8}V_{3}V_{2}V_{2}$, $F_{3}F_{7}F_{13}V_{4}V_{1}V_{1}$, $F_{10}F_{7}F_{13}S_{6}S_{6}V_{12}$, $F_{3}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{1}F_{5}F_{6}S_{2}S_{2}V_{4}$, $F_{7}F_{8}F_{8}V_{11}V_{2}V_{2}$, $F_{1}F_{2}F_{6}V_{10}V_{10}V_{3}$, $F_{7}F_{8}F_{8}V_{3}V_{2}V_{2}$, $F_{7}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{1}F_{2}F_{6}S_{3}V_{10}V_{10}$, $F_{5}F_{6}F_{7}S_{14}S_{2}S_{2}$, $F_{2}F_{3}F_{6}V_{10}V_{10}V_{3}$, $F_{1}F_{3}F_{5}V_{9}V_{9}V_{4}$, $F_{5}F_{6}F_{7}S_{2}S_{2}V_{3}$, $F_{1}F_{3}F_{5}S_{3}V_{9}V_{9}$, $F_{5}F_{6}F_{7}S_{2}S_{2}V_{4}$, $F_{2}F_{3}F_{6}S_{3}V_{10}V_{10}$, $F_{7}F_{7}F_{13}V_{12}V_{1}V_{1}$, $F_{1}F_{1}F_{5}V_{9}V_{9}V_{4}$, $F_{7}F_{7}F_{13}S_{5}V_{1}V_{1}$, $F_{1}F_{1}F_{5}S_{3}V_{9}V_{9}$, $F_{7}F_{7}F_{13}V_{4}V_{1}V_{1}$, $F_{7}F_{8}F_{13}S_{6}S_{6}V_{11}$, $F_{3}F_{7}F_{8}S_{5}V_{1}V_{1}$, $F_{7}F_{8}F_{13}S_{6}S_{6}V_{3}$, $F_{3}F_{7}F_{8}S_{3}V_{1}V_{1}$, $F_{7}F_{8}F_{13}S_{5}S_{6}S_{6}$, $F_{1}F_{5}F_{6}S_{2}S_{2}S_{3}$, $F_{1}F_{2}F_{3}S_{3}V_{9}V_{9}$, $F_{5}F_{6}F_{7}S_{2}S_{2}S_{3}$, $F_{7}F_{7}F_{8}S_{5}V_{1}V_{1}$, $F_{1}F_{1}F_{2}S_{3}V_{9}V_{9}$, $F_{7}F_{7}F_{8}S_{3}V_{1}V_{1}$, $F_{6}F_{7}F_{13}S_{14}S_{6}S_{6}$, $F_{3}F_{6}F_{8}V_{3}V_{2}V_{2}$, $F_{3}F_{5}F_{7}V_{4}V_{1}V_{1}$, $F_{6}F_{7}F_{13}S_{6}S_{6}V_{3}$, $F_{3}F_{5}F_{7}S_{3}V_{1}V_{1}$, $F_{6}F_{7}F_{13}S_{6}S_{6}V_{4}$, $F_{3}F_{6}F_{8}S_{3}V_{2}V_{2}$, $F_{6}F_{7}F_{8}V_{3}V_{2}V_{2}$, $F_{6}F_{7}F_{8}S_{3}V_{2}V_{2}$, $F_{5}F_{7}F_{7}V_{4}V_{1}V_{1}$, $F_{5}F_{7}F_{7}S_{3}V_{1}V_{1}$, $F_{7}F_{13}F_{13}S_{6}S_{6}V_{12}$, $F_{1}F_{5}F_{5}S_{2}S_{2}V_{4}$, $F_{7}F_{13}F_{13}S_{5}S_{6}S_{6}$, $F_{1}F_{5}F_{5}S_{2}S_{2}S_{3}$, $F_{7}F_{13}F_{13}S_{6}S_{6}V_{4}$, $F_{3}F_{8}F_{8}S_{3}V_{2}V_{2}$, $F_{1}F_{2}F_{2}S_{3}V_{10}V_{10}$, $F_{7}F_{8}F_{8}S_{3}V_{2}V_{2}$, $F_{5}F_{5}F_{7}S_{2}S_{2}V_{4}$, $F_{2}F_{2}F_{3}S_{3}V_{10}V_{10}$, $F_{5}F_{5}F_{7}S_{2}S_{2}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{3}$} {{$F_{3}F_{3}F_{9}S_{7}S_{5}V_{13}$, $F_{3}F_{3}F_{5}S_{7}S_{5}V_{9}$, $F_{1}F_{4}F_{8}S_{7}S_{16}V_{3}$, $F_{1}F_{1}F_{8}S_{7}S_{16}V_{3}$, $F_{3}F_{3}F_{9}S_{5}V_{11}V_{13}$, $F_{3}F_{3}F_{5}S_{5}V_{9}V_{11}$, $F_{3}F_{4}F_{9}S_{7}S_{5}V_{13}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{9}$, $F_{3}F_{11}F_{7}S_{16}V_{11}V_{5}$, $F_{2}F_{3}F_{7}S_{16}V_{11}V_{4}$, $F_{3}F_{4}F_{9}S_{5}V_{11}V_{13}$, $F_{1}F_{3}F_{5}S_{5}V_{9}V_{11}$, $F_{3}F_{11}F_{7}S_{16}S_{9}V_{5}$, $F_{2}F_{3}F_{7}S_{14}S_{16}V_{4}$, $F_{3}F_{3}F_{13}S_{7}S_{9}V_{1}$, $F_{3}F_{3}F_{13}S_{7}S_{14}V_{1}$, $F_{1}F_{4}F_{14}S_{7}S_{4}V_{11}$, $F_{1}F_{1}F_{6}S_{7}S_{2}V_{11}$, $F_{3}F_{3}F_{13}S_{9}V_{11}V_{1}$, $F_{3}F_{3}F_{13}S_{14}V_{11}V_{1}$, $F_{3}F_{5}F_{9}S_{7}S_{5}V_{13}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{9}$, $F_{1}F_{7}F_{14}S_{7}S_{4}V_{11}$, $F_{1}F_{6}F_{7}S_{7}S_{2}V_{11}$, $F_{3}F_{5}F_{9}S_{5}V_{13}V_{3}$, $F_{3}F_{5}F_{5}S_{5}V_{9}V_{3}$, $F_{4}F_{5}F_{9}S_{7}S_{5}V_{13}$, $F_{1}F_{5}F_{5}S_{7}S_{5}V_{9}$, $F_{3}F_{7}F_{8}S_{16}V_{11}V_{5}$, $F_{3}F_{7}F_{8}S_{16}V_{11}V_{4}$, $F_{3}F_{7}F_{13}S_{7}S_{9}V_{1}$, $F_{3}F_{7}F_{13}S_{7}S_{14}V_{1}$, $F_{3}F_{7}F_{8}S_{16}V_{3}V_{5}$, $F_{3}F_{7}F_{8}S_{16}V_{3}V_{4}$, $F_{3}F_{7}F_{13}S_{9}V_{11}V_{1}$, $F_{3}F_{7}F_{13}S_{14}V_{11}V_{1}$, $F_{4}F_{5}F_{9}S_{5}V_{13}V_{3}$, $F_{1}F_{5}F_{5}S_{5}V_{9}V_{3}$, $F_{3}F_{7}F_{8}S_{16}S_{5}V_{5}$, $F_{3}F_{7}F_{8}S_{16}S_{5}V_{4}$, $F_{3}F_{4}F_{14}S_{7}S_{4}V_{11}$, $F_{1}F_{3}F_{6}S_{7}S_{2}V_{11}$, $F_{3}F_{11}F_{13}S_{9}V_{11}V_{1}$, $F_{2}F_{3}F_{13}S_{14}V_{11}V_{1}$, $F_{3}F_{4}F_{14}S_{4}V_{11}V_{11}$, $F_{1}F_{3}F_{6}S_{2}V_{11}V_{11}$, $F_{3}F_{11}F_{13}S_{9}S_{9}V_{1}$, $F_{2}F_{3}F_{13}S_{14}S_{14}V_{1}$, $F_{4}F_{5}F_{8}S_{7}S_{16}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{16}V_{3}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{13}$, $F_{3}F_{5}F_{8}S_{5}V_{9}V_{11}$, $F_{3}F_{7}F_{14}S_{7}S_{4}V_{11}$, $F_{3}F_{6}F_{7}S_{7}S_{2}V_{11}$, $F_{3}F_{8}F_{9}S_{5}V_{13}V_{3}$, $F_{3}F_{5}F_{8}S_{5}V_{9}V_{3}$, $F_{3}F_{7}F_{14}S_{4}V_{11}V_{11}$, $F_{3}F_{6}F_{7}S_{2}V_{11}V_{11}$, $F_{4}F_{5}F_{8}S_{16}V_{3}V_{3}$, $F_{1}F_{5}F_{8}S_{16}V_{3}V_{3}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{13}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{9}$, $F_{4}F_{8}F_{9}S_{5}V_{11}V_{13}$, $F_{1}F_{5}F_{8}S_{5}V_{9}V_{11}$, $F_{3}F_{7}F_{14}S_{16}S_{9}V_{5}$, $F_{3}F_{6}F_{7}S_{14}S_{16}V_{4}$, $F_{11}F_{7}F_{13}S_{9}V_{11}V_{1}$, $F_{2}F_{7}F_{13}S_{14}V_{11}V_{1}$, $F_{4}F_{8}F_{9}S_{5}V_{13}V_{3}$, $F_{1}F_{5}F_{8}S_{5}V_{9}V_{3}$, $F_{3}F_{7}F_{14}S_{16}S_{5}V_{5}$, $F_{3}F_{6}F_{7}S_{16}S_{5}V_{4}$, $F_{11}F_{7}F_{13}S_{9}S_{9}V_{1}$, $F_{2}F_{7}F_{13}S_{14}S_{14}V_{1}$, $F_{4}F_{8}F_{9}S_{5}S_{5}V_{13}$, $F_{1}F_{5}F_{8}S_{5}S_{5}V_{9}$, $F_{3}F_{3}F_{9}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{5}S_{7}S_{5}V_{1}$, $F_{1}F_{4}F_{8}S_{7}S_{4}V_{3}$, $F_{1}F_{1}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{3}F_{9}S_{5}V_{11}V_{1}$, $F_{3}F_{3}F_{5}S_{5}V_{11}V_{1}$, $F_{3}F_{3}F_{5}S_{7}S_{3}V_{13}$, $F_{3}F_{3}F_{5}S_{7}S_{3}V_{9}$, $F_{1}F_{7}F_{8}S_{7}S_{4}V_{3}$, $F_{1}F_{7}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{3}F_{5}S_{3}V_{13}V_{3}$, $F_{3}F_{3}F_{5}S_{3}V_{9}V_{3}$, $F_{3}F_{4}F_{5}S_{7}S_{3}V_{13}$, $F_{1}F_{3}F_{5}S_{7}S_{3}V_{9}$, $F_{3}F_{4}F_{8}S_{16}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{16}V_{11}V_{2}$, $F_{3}F_{7}F_{9}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{7}S_{7}S_{5}V_{1}$, $F_{3}F_{4}F_{8}S_{16}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{16}V_{3}V_{2}$, $F_{3}F_{7}F_{9}S_{5}V_{11}V_{1}$, $F_{3}F_{5}F_{7}S_{5}V_{11}V_{1}$, $F_{3}F_{4}F_{5}S_{3}V_{13}V_{3}$, $F_{1}F_{3}F_{5}S_{3}V_{9}V_{3}$, $F_{3}F_{4}F_{8}S_{16}S_{5}V_{2}$, $F_{1}F_{3}F_{8}S_{16}S_{5}V_{2}$, $F_{3}F_{5}F_{9}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{1}$, $F_{1}F_{7}F_{14}S_{7}S_{6}V_{11}$, $F_{1}F_{6}F_{7}S_{7}S_{6}V_{11}$, $F_{3}F_{5}F_{9}S_{5}V_{3}V_{1}$, $F_{3}F_{5}F_{5}S_{5}V_{3}V_{1}$, $F_{5}F_{7}F_{9}S_{7}S_{5}V_{1}$, $F_{5}F_{5}F_{7}S_{7}S_{5}V_{1}$, $F_{3}F_{4}F_{6}S_{16}V_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{16}V_{3}V_{2}$, $F_{5}F_{7}F_{9}S_{5}V_{3}V_{1}$, $F_{5}F_{5}F_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{4}F_{6}S_{16}S_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{16}S_{3}V_{2}$, $F_{4}F_{5}F_{8}S_{7}S_{4}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{1}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{1}$, $F_{3}F_{7}F_{14}S_{7}S_{6}V_{11}$, $F_{3}F_{6}F_{7}S_{7}S_{6}V_{11}$, $F_{3}F_{8}F_{9}S_{5}V_{3}V_{1}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{1}$, $F_{3}F_{7}F_{14}S_{6}V_{11}V_{11}$, $F_{3}F_{6}F_{7}S_{6}V_{11}V_{11}$, $F_{4}F_{5}F_{8}S_{4}V_{3}V_{3}$, $F_{1}F_{5}F_{8}S_{2}V_{3}V_{3}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{1}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{1}$, $F_{5}F_{7}F_{8}S_{7}S_{4}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{3}F_{6}S_{3}V_{13}V_{3}$, $F_{3}F_{3}F_{6}S_{3}V_{9}V_{3}$, $F_{5}F_{7}F_{8}S_{4}V_{3}V_{3}$, $F_{5}F_{7}F_{8}S_{2}V_{3}V_{3}$, $F_{3}F_{3}F_{6}S_{3}S_{3}V_{13}$, $F_{3}F_{3}F_{6}S_{3}S_{3}V_{9}$, $F_{7}F_{8}F_{9}S_{5}V_{11}V_{1}$, $F_{5}F_{7}F_{8}S_{5}V_{11}V_{1}$, $F_{3}F_{4}F_{6}S_{3}V_{13}V_{3}$, $F_{1}F_{3}F_{6}S_{3}V_{9}V_{3}$, $F_{7}F_{8}F_{9}S_{5}V_{3}V_{1}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{1}$, $F_{3}F_{4}F_{8}S_{16}S_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{16}S_{3}V_{2}$, $F_{7}F_{8}F_{9}S_{5}S_{5}V_{1}$, $F_{5}F_{7}F_{8}S_{5}S_{5}V_{1}$, $F_{3}F_{4}F_{6}S_{3}S_{3}V_{13}$, $F_{1}F_{3}F_{6}S_{3}S_{3}V_{9}$, $F_{3}F_{4}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{2}S_{5}$, $F_{3}F_{11}F_{7}V_{11}V_{1}V_{5}$, $F_{2}F_{3}F_{7}V_{11}V_{4}V_{1}$, $F_{3}F_{4}F_{9}S_{5}S_{4}V_{11}$, $F_{1}F_{3}F_{5}S_{2}S_{5}V_{11}$, $F_{3}F_{11}F_{7}S_{9}V_{1}V_{5}$, $F_{2}F_{3}F_{7}S_{14}V_{4}V_{1}$, $F_{3}F_{4}F_{5}S_{7}S_{16}S_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{16}S_{3}$, $F_{3}F_{4}F_{8}V_{11}V_{13}V_{2}$, $F_{1}F_{3}F_{8}V_{9}V_{11}V_{2}$, $F_{3}F_{7}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{5}F_{7}S_{7}S_{2}S_{5}$, $F_{3}F_{4}F_{8}V_{13}V_{3}V_{2}$, $F_{1}F_{3}F_{8}V_{9}V_{3}V_{2}$, $F_{3}F_{7}F_{9}S_{5}S_{4}V_{11}$, $F_{3}F_{5}F_{7}S_{2}S_{5}V_{11}$, $F_{3}F_{4}F_{5}S_{16}S_{3}V_{3}$, $F_{1}F_{3}F_{5}S_{16}S_{3}V_{3}$, $F_{3}F_{4}F_{8}S_{5}V_{13}V_{2}$, $F_{1}F_{3}F_{8}S_{5}V_{9}V_{2}$, $F_{4}F_{4}F_{8}V_{11}V_{13}V_{2}$, $F_{1}F_{1}F_{8}V_{9}V_{11}V_{2}$, $F_{3}F_{3}F_{14}S_{16}S_{9}S_{4}$, $F_{3}F_{3}F_{6}S_{14}S_{16}S_{2}$, $F_{11}F_{7}F_{7}V_{11}V_{1}V_{5}$, $F_{2}F_{7}F_{7}V_{11}V_{4}V_{1}$, $F_{4}F_{4}F_{8}V_{13}V_{3}V_{2}$, $F_{1}F_{1}F_{8}V_{9}V_{3}V_{2}$, $F_{3}F_{3}F_{14}S_{16}S_{5}S_{4}$, $F_{3}F_{3}F_{6}S_{16}S_{2}S_{5}$, $F_{11}F_{7}F_{7}S_{9}V_{1}V_{5}$, $F_{2}F_{7}F_{7}S_{14}V_{4}V_{1}$, $F_{4}F_{4}F_{8}S_{5}V_{13}V_{2}$, $F_{1}F_{1}F_{8}S_{5}V_{9}V_{2}$, $F_{4}F_{5}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{2}S_{5}$, $F_{3}F_{7}F_{8}V_{11}V_{1}V_{5}$, $F_{3}F_{7}F_{8}V_{11}V_{4}V_{1}$, $F_{3}F_{7}F_{13}S_{7}S_{9}S_{6}$, $F_{3}F_{7}F_{13}S_{7}S_{14}S_{6}$, $F_{3}F_{7}F_{8}V_{3}V_{1}V_{5}$, $F_{3}F_{7}F_{8}V_{3}V_{4}V_{1}$, $F_{3}F_{7}F_{13}S_{9}S_{6}V_{11}$, $F_{3}F_{7}F_{13}S_{14}S_{6}V_{11}$, $F_{4}F_{5}F_{9}S_{5}S_{4}V_{3}$, $F_{1}F_{5}F_{5}S_{2}S_{5}V_{3}$, $F_{3}F_{7}F_{8}S_{5}V_{1}V_{5}$, $F_{3}F_{7}F_{8}S_{5}V_{4}V_{1}$, $F_{5}F_{7}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{5}F_{7}S_{7}S_{2}S_{5}$, $F_{3}F_{4}F_{6}V_{13}V_{3}V_{2}$, $F_{1}F_{3}F_{6}V_{9}V_{3}V_{2}$, $F_{5}F_{7}F_{9}S_{5}S_{4}V_{3}$, $F_{5}F_{5}F_{7}S_{2}S_{5}V_{3}$, $F_{3}F_{4}F_{6}S_{3}V_{13}V_{2}$, $F_{1}F_{3}F_{6}S_{3}V_{9}V_{2}$, $F_{7}F_{7}F_{8}V_{11}V_{1}V_{5}$, $F_{7}F_{7}F_{8}V_{11}V_{4}V_{1}$, $F_{4}F_{4}F_{6}V_{13}V_{3}V_{2}$, $F_{1}F_{1}F_{6}V_{9}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{16}S_{5}S_{4}$, $F_{3}F_{3}F_{8}S_{16}S_{2}S_{5}$, $F_{7}F_{7}F_{8}V_{3}V_{1}V_{5}$, $F_{7}F_{7}F_{8}V_{3}V_{4}V_{1}$, $F_{3}F_{3}F_{8}S_{16}S_{3}S_{4}$, $F_{3}F_{3}F_{8}S_{16}S_{2}S_{3}$, $F_{7}F_{7}F_{8}S_{5}V_{1}V_{5}$, $F_{7}F_{7}F_{8}S_{5}V_{4}V_{1}$, $F_{4}F_{4}F_{6}S_{3}V_{13}V_{2}$, $F_{1}F_{1}F_{6}S_{3}V_{9}V_{2}$, $F_{4}F_{8}F_{9}S_{5}S_{4}V_{11}$, $F_{1}F_{5}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{7}F_{14}S_{9}V_{1}V_{5}$, $F_{3}F_{6}F_{7}S_{14}V_{4}V_{1}$, $F_{11}F_{7}F_{13}S_{9}S_{6}V_{11}$, $F_{2}F_{7}F_{13}S_{14}S_{6}V_{11}$, $F_{4}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{1}F_{5}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{7}F_{14}S_{5}V_{1}V_{5}$, $F_{3}F_{6}F_{7}S_{5}V_{4}V_{1}$, $F_{11}F_{7}F_{13}S_{9}S_{9}S_{6}$, $F_{2}F_{7}F_{13}S_{14}S_{14}S_{6}$, $F_{4}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{1}F_{5}F_{8}S_{2}S_{5}S_{5}$, $F_{7}F_{8}F_{9}S_{5}S_{4}V_{11}$, $F_{5}F_{7}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{4}F_{6}S_{16}S_{3}V_{3}$, $F_{1}F_{3}F_{6}S_{16}S_{3}V_{3}$, $F_{7}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{5}F_{7}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{4}F_{8}S_{3}V_{13}V_{2}$, $F_{1}F_{3}F_{8}S_{3}V_{9}V_{2}$, $F_{7}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{5}F_{7}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{4}F_{6}S_{16}S_{3}S_{3}$, $F_{1}F_{3}F_{6}S_{16}S_{3}S_{3}$, $F_{7}F_{7}F_{14}S_{9}V_{1}V_{5}$, $F_{6}F_{7}F_{7}S_{14}V_{4}V_{1}$, $F_{7}F_{7}F_{14}S_{5}V_{1}V_{5}$, $F_{6}F_{7}F_{7}S_{5}V_{4}V_{1}$, $F_{4}F_{4}F_{8}S_{3}V_{13}V_{2}$, $F_{1}F_{1}F_{8}S_{3}V_{9}V_{2}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{13}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{9}$, $F_{1}F_{4}F_{6}S_{7}S_{16}V_{3}$, $F_{1}F_{1}F_{6}S_{7}S_{16}V_{3}$, $F_{3}F_{3}F_{8}S_{5}V_{11}V_{13}$, $F_{3}F_{3}F_{8}S_{5}V_{9}V_{11}$, $F_{3}F_{4}F_{8}S_{7}S_{5}V_{13}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{9}$, $F_{3}F_{11}F_{9}S_{16}V_{11}V_{5}$, $F_{2}F_{3}F_{5}S_{16}V_{11}V_{4}$, $F_{3}F_{4}F_{8}S_{5}V_{11}V_{13}$, $F_{1}F_{3}F_{8}S_{5}V_{9}V_{11}$, $F_{3}F_{11}F_{9}S_{16}S_{9}V_{5}$, $F_{2}F_{3}F_{5}S_{14}S_{16}V_{4}$, $F_{3}F_{3}F_{14}S_{7}S_{9}V_{1}$, $F_{3}F_{3}F_{6}S_{7}S_{14}V_{1}$, $F_{1}F_{4}F_{8}S_{7}S_{4}V_{11}$, $F_{1}F_{1}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{3}F_{14}S_{9}V_{11}V_{1}$, $F_{3}F_{3}F_{6}S_{14}V_{11}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{13}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{9}$, $F_{1}F_{7}F_{8}S_{7}S_{4}V_{11}$, $F_{1}F_{7}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{5}F_{8}S_{5}V_{13}V_{3}$, $F_{4}F_{5}F_{8}S_{7}S_{5}V_{13}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{9}$, $F_{3}F_{8}F_{9}S_{16}V_{11}V_{5}$, $F_{3}F_{5}F_{8}S_{16}V_{11}V_{4}$, $F_{3}F_{7}F_{14}S_{7}S_{9}V_{1}$, $F_{3}F_{6}F_{7}S_{7}S_{14}V_{1}$, $F_{3}F_{8}F_{9}S_{16}V_{3}V_{5}$, $F_{3}F_{5}F_{8}S_{16}V_{3}V_{4}$, $F_{3}F_{7}F_{14}S_{9}V_{11}V_{1}$, $F_{3}F_{6}F_{7}S_{14}V_{11}V_{1}$, $F_{4}F_{5}F_{8}S_{5}V_{13}V_{3}$, $F_{3}F_{8}F_{9}S_{16}S_{5}V_{5}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{4}$, $F_{3}F_{4}F_{8}S_{7}S_{4}V_{11}$, $F_{1}F_{3}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{11}F_{14}S_{9}V_{11}V_{1}$, $F_{2}F_{3}F_{6}S_{14}V_{11}V_{1}$, $F_{3}F_{4}F_{8}S_{4}V_{11}V_{11}$, $F_{1}F_{3}F_{8}S_{2}V_{11}V_{11}$, $F_{3}F_{11}F_{14}S_{9}S_{9}V_{1}$, $F_{2}F_{3}F_{6}S_{14}S_{14}V_{1}$, $F_{4}F_{5}F_{6}S_{7}S_{16}V_{3}$, $F_{1}F_{5}F_{6}S_{7}S_{16}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{11}V_{13}$, $F_{3}F_{8}F_{8}S_{5}V_{9}V_{11}$, $F_{3}F_{7}F_{8}S_{7}S_{4}V_{11}$, $F_{3}F_{7}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{8}F_{8}S_{5}V_{13}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{9}V_{3}$, $F_{3}F_{7}F_{8}S_{4}V_{11}V_{11}$, $F_{3}F_{7}F_{8}S_{2}V_{11}V_{11}$, $F_{4}F_{5}F_{6}S_{16}V_{3}V_{3}$, $F_{1}F_{5}F_{6}S_{16}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{13}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{9}$, $F_{4}F_{8}F_{8}S_{5}V_{11}V_{13}$, $F_{1}F_{8}F_{8}S_{5}V_{9}V_{11}$, $F_{3}F_{9}F_{14}S_{16}S_{9}V_{5}$, $F_{3}F_{5}F_{6}S_{14}S_{16}V_{4}$, $F_{11}F_{7}F_{14}S_{9}V_{11}V_{1}$, $F_{2}F_{6}F_{7}S_{14}V_{11}V_{1}$, $F_{4}F_{8}F_{8}S_{5}V_{13}V_{3}$, $F_{1}F_{8}F_{8}S_{5}V_{9}V_{3}$, $F_{3}F_{9}F_{14}S_{16}S_{5}V_{5}$, $F_{3}F_{5}F_{6}S_{16}S_{5}V_{4}$, $F_{11}F_{7}F_{14}S_{9}S_{9}V_{1}$, $F_{2}F_{6}F_{7}S_{14}S_{14}V_{1}$, $F_{4}F_{8}F_{8}S_{5}S_{5}V_{13}$, $F_{1}F_{8}F_{8}S_{5}S_{5}V_{9}$, $F_{3}F_{3}F_{9}S_{7}V_{13}V_{5}$, $F_{3}F_{3}F_{5}S_{7}V_{9}V_{4}$, $F_{1}F_{4}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{1}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{3}F_{9}V_{11}V_{13}V_{5}$, $F_{3}F_{3}F_{5}V_{9}V_{11}V_{4}$, $F_{3}F_{4}F_{9}S_{7}V_{13}V_{5}$, $F_{1}F_{3}F_{5}S_{7}V_{9}V_{4}$, $F_{3}F_{11}F_{7}S_{16}S_{6}V_{11}$, $F_{2}F_{3}F_{7}S_{16}S_{6}V_{11}$, $F_{3}F_{4}F_{9}V_{11}V_{13}V_{5}$, $F_{1}F_{3}F_{5}V_{9}V_{11}V_{4}$, $F_{3}F_{11}F_{7}S_{16}S_{9}S_{6}$, $F_{2}F_{3}F_{7}S_{14}S_{16}S_{6}$, $F_{3}F_{3}F_{14}S_{7}S_{9}S_{4}$, $F_{3}F_{3}F_{6}S_{7}S_{14}S_{2}$, $F_{1}F_{4}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{1}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{3}F_{14}S_{9}S_{4}V_{11}$, $F_{3}F_{3}F_{6}S_{14}S_{2}V_{11}$, $F_{3}F_{8}F_{9}S_{7}V_{13}V_{5}$, $F_{3}F_{5}F_{8}S_{7}V_{9}V_{4}$, $F_{1}F_{8}F_{9}S_{7}V_{11}V_{2}$, $F_{1}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{8}F_{9}S_{5}V_{13}V_{5}$, $F_{3}F_{5}F_{8}S_{5}V_{9}V_{4}$, $F_{4}F_{8}F_{9}S_{7}V_{13}V_{5}$, $F_{1}F_{5}F_{8}S_{7}V_{9}V_{4}$, $F_{3}F_{7}F_{14}S_{16}S_{6}V_{11}$, $F_{3}F_{6}F_{7}S_{16}S_{6}V_{11}$, $F_{3}F_{9}F_{14}S_{7}S_{9}S_{4}$, $F_{3}F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{3}F_{7}F_{14}S_{16}S_{5}S_{6}$, $F_{3}F_{6}F_{7}S_{16}S_{5}S_{6}$, $F_{3}F_{9}F_{14}S_{9}S_{4}V_{11}$, $F_{3}F_{5}F_{6}S_{14}S_{2}V_{11}$, $F_{4}F_{8}F_{9}S_{5}V_{13}V_{5}$, $F_{1}F_{5}F_{8}S_{5}V_{9}V_{4}$, $F_{3}F_{7}F_{14}S_{16}S_{6}V_{5}$, $F_{3}F_{6}F_{7}S_{16}S_{6}V_{4}$, $F_{3}F_{4}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{11}F_{14}S_{9}S_{4}V_{11}$, $F_{2}F_{3}F_{6}S_{14}S_{2}V_{11}$, $F_{3}F_{4}F_{8}V_{11}V_{11}V_{2}$, $F_{1}F_{3}F_{8}V_{11}V_{11}V_{2}$, $F_{3}F_{11}F_{14}S_{9}S_{9}S_{4}$, $F_{2}F_{3}F_{6}S_{14}S_{14}S_{2}$, $F_{4}F_{8}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{8}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{9}F_{14}V_{11}V_{13}V_{5}$, $F_{3}F_{5}F_{6}V_{9}V_{11}V_{4}$, $F_{3}F_{8}F_{9}S_{7}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{9}F_{14}S_{5}V_{13}V_{5}$, $F_{3}F_{5}F_{6}S_{5}V_{9}V_{4}$, $F_{3}F_{8}F_{9}V_{11}V_{11}V_{2}$, $F_{3}F_{5}F_{8}V_{11}V_{11}V_{2}$, $F_{4}F_{8}F_{8}S_{16}S_{5}S_{5}$, $F_{1}F_{8}F_{8}S_{16}S_{5}S_{5}$, $F_{3}F_{9}F_{14}V_{13}V_{5}V_{5}$, $F_{3}F_{5}F_{6}V_{9}V_{4}V_{4}$, $F_{4}F_{9}F_{14}V_{11}V_{13}V_{5}$, $F_{1}F_{5}F_{6}V_{9}V_{11}V_{4}$, $F_{3}F_{7}F_{13}S_{16}S_{9}S_{6}$, $F_{3}F_{7}F_{13}S_{14}S_{16}S_{6}$, $F_{11}F_{9}F_{14}S_{9}S_{4}V_{11}$, $F_{2}F_{5}F_{6}S_{14}S_{2}V_{11}$, $F_{4}F_{9}F_{14}S_{5}V_{13}V_{5}$, $F_{1}F_{5}F_{6}S_{5}V_{9}V_{4}$, $F_{3}F_{7}F_{13}S_{16}S_{6}V_{5}$, $F_{3}F_{7}F_{13}S_{16}S_{6}V_{4}$, $F_{11}F_{9}F_{14}S_{9}S_{9}S_{4}$, $F_{2}F_{5}F_{6}S_{14}S_{14}S_{2}$, $F_{4}F_{9}F_{14}V_{13}V_{5}V_{5}$, $F_{1}F_{5}F_{6}V_{9}V_{4}V_{4}$, $F_{3}F_{3}F_{9}S_{7}V_{1}V_{5}$, $F_{3}F_{3}F_{5}S_{7}V_{4}V_{1}$, $F_{1}F_{4}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{1}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{9}V_{11}V_{1}V_{5}$, $F_{3}F_{3}F_{5}V_{11}V_{4}V_{1}$, $F_{3}F_{3}F_{5}S_{7}V_{13}V_{2}$, $F_{3}F_{3}F_{5}S_{7}V_{9}V_{2}$, $F_{1}F_{7}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{7}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{5}V_{13}V_{3}V_{2}$, $F_{3}F_{3}F_{5}V_{9}V_{3}V_{2}$, $F_{3}F_{4}F_{5}S_{7}V_{13}V_{2}$, $F_{1}F_{3}F_{5}S_{7}V_{9}V_{2}$, $F_{3}F_{4}F_{8}S_{16}S_{4}V_{11}$, $F_{1}F_{3}F_{8}S_{16}S_{2}V_{11}$, $F_{3}F_{7}F_{9}S_{7}V_{1}V_{5}$, $F_{3}F_{5}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{4}F_{8}S_{16}S_{4}V_{3}$, $F_{1}F_{3}F_{8}S_{16}S_{2}V_{3}$, $F_{3}F_{7}F_{9}V_{11}V_{1}V_{5}$, $F_{3}F_{5}F_{7}V_{11}V_{4}V_{1}$, $F_{3}F_{4}F_{5}V_{13}V_{3}V_{2}$, $F_{1}F_{3}F_{5}V_{9}V_{3}V_{2}$, $F_{3}F_{4}F_{8}S_{16}S_{5}S_{4}$, $F_{1}F_{3}F_{8}S_{16}S_{2}S_{5}$, $F_{3}F_{3}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{4}F_{6}S_{7}V_{3}V_{2}$, $F_{1}F_{1}F_{6}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{5}S_{4}V_{11}$, $F_{3}F_{3}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{3}F_{8}S_{7}V_{13}V_{2}$, $F_{3}F_{3}F_{8}S_{7}V_{9}V_{2}$, $F_{1}F_{6}F_{9}S_{7}V_{3}V_{2}$, $F_{1}F_{5}F_{6}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{5}V_{13}V_{2}$, $F_{3}F_{3}F_{8}S_{5}V_{9}V_{2}$, $F_{3}F_{4}F_{8}S_{7}V_{13}V_{2}$, $F_{1}F_{3}F_{8}S_{7}V_{9}V_{2}$, $F_{3}F_{4}F_{14}S_{16}S_{4}V_{11}$, $F_{1}F_{3}F_{6}S_{16}S_{2}V_{11}$, $F_{3}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{4}F_{14}S_{16}S_{5}S_{4}$, $F_{1}F_{3}F_{6}S_{16}S_{2}S_{5}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{11}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{4}F_{14}S_{16}S_{4}V_{5}$, $F_{1}F_{3}F_{6}S_{16}S_{2}V_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{7}F_{8}S_{7}V_{11}V_{5}$, $F_{1}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{3}F_{5}F_{8}S_{5}S_{4}V_{3}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{8}F_{9}S_{7}V_{1}V_{5}$, $F_{3}F_{5}F_{8}S_{7}V_{4}V_{1}$, $F_{1}F_{8}F_{9}S_{7}V_{11}V_{5}$, $F_{1}F_{5}F_{8}S_{7}V_{11}V_{4}$, $F_{3}F_{8}F_{9}S_{5}V_{1}V_{5}$, $F_{3}F_{5}F_{8}S_{5}V_{4}V_{1}$, $F_{7}F_{8}F_{9}S_{7}V_{1}V_{5}$, $F_{5}F_{7}F_{8}S_{7}V_{4}V_{1}$, $F_{5}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{5}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{5}F_{5}F_{8}S_{2}S_{5}V_{3}$, $F_{7}F_{8}F_{9}S_{5}V_{1}V_{5}$, $F_{5}F_{7}F_{8}S_{5}V_{4}V_{1}$, $F_{3}F_{4}F_{8}S_{16}S_{4}V_{2}$, $F_{1}F_{3}F_{8}S_{16}S_{2}V_{2}$, $F_{4}F_{5}F_{6}S_{7}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{5}S_{4}V_{11}$, $F_{3}F_{8}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{7}F_{8}S_{7}V_{11}V_{5}$, $F_{3}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{3}F_{8}F_{8}S_{5}S_{4}V_{3}$, $F_{3}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{7}F_{8}V_{11}V_{11}V_{5}$, $F_{3}F_{7}F_{8}V_{11}V_{11}V_{4}$, $F_{4}F_{5}F_{6}V_{3}V_{3}V_{2}$, $F_{1}F_{5}F_{6}V_{3}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{5}S_{5}S_{4}$, $F_{3}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{4}F_{8}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{9}F_{14}V_{11}V_{1}V_{5}$, $F_{3}F_{5}F_{6}V_{11}V_{4}V_{1}$, $F_{3}F_{8}F_{9}S_{7}V_{11}V_{5}$, $F_{3}F_{5}F_{8}S_{7}V_{11}V_{4}$, $F_{3}F_{9}F_{14}S_{5}V_{1}V_{5}$, $F_{3}F_{5}F_{6}S_{5}V_{4}V_{1}$, $F_{3}F_{8}F_{9}V_{11}V_{11}V_{5}$, $F_{3}F_{5}F_{8}V_{11}V_{11}V_{4}$, $F_{4}F_{8}F_{8}S_{5}S_{5}S_{4}$, $F_{1}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{9}F_{14}V_{1}V_{5}V_{5}$, $F_{3}F_{5}F_{6}V_{4}V_{4}V_{1}$, $F_{7}F_{8}F_{8}S_{7}S_{5}S_{4}$, $F_{7}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{8}V_{13}V_{3}V_{2}$, $F_{3}F_{3}F_{8}V_{9}V_{3}V_{2}$, $F_{5}F_{6}F_{9}S_{7}V_{3}V_{2}$, $F_{5}F_{5}F_{6}S_{7}V_{3}V_{2}$, $F_{5}F_{6}F_{9}V_{3}V_{3}V_{2}$, $F_{5}F_{5}F_{6}V_{3}V_{3}V_{2}$, $F_{7}F_{8}F_{8}S_{5}S_{5}S_{4}$, $F_{7}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{3}F_{8}V_{13}V_{2}V_{2}$, $F_{3}F_{3}F_{8}V_{9}V_{2}V_{2}$, $F_{7}F_{9}F_{14}V_{11}V_{1}V_{5}$, $F_{5}F_{6}F_{7}V_{11}V_{4}V_{1}$, $F_{3}F_{4}F_{9}S_{16}S_{5}S_{4}$, $F_{1}F_{3}F_{5}S_{16}S_{2}S_{5}$, $F_{8}F_{8}F_{9}S_{5}S_{4}V_{11}$, $F_{5}F_{8}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{4}F_{9}S_{16}S_{4}V_{5}$, $F_{1}F_{3}F_{5}S_{16}S_{2}V_{4}$, $F_{8}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{5}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{7}F_{9}F_{14}S_{5}V_{1}V_{5}$, $F_{5}F_{6}F_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{4}F_{9}S_{16}S_{4}V_{2}$, $F_{1}F_{3}F_{5}S_{16}S_{2}V_{2}$, $F_{8}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{5}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{7}F_{9}F_{14}V_{1}V_{5}V_{5}$, $F_{5}F_{6}F_{7}V_{4}V_{4}V_{1}$, $F_{3}F_{4}F_{8}V_{13}V_{2}V_{2}$, $F_{1}F_{3}F_{8}V_{9}V_{2}V_{2}$, $F_{3}F_{4}F_{9}S_{7}S_{4}V_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{4}$, $F_{3}F_{11}F_{7}S_{6}V_{11}V_{1}$, $F_{2}F_{3}F_{7}S_{6}V_{11}V_{1}$, $F_{3}F_{4}F_{9}S_{4}V_{11}V_{5}$, $F_{1}F_{3}F_{5}S_{2}V_{11}V_{4}$, $F_{3}F_{11}F_{7}S_{9}S_{6}V_{1}$, $F_{2}F_{3}F_{7}S_{14}S_{6}V_{1}$, $F_{3}F_{4}F_{5}S_{7}S_{16}V_{2}$, $F_{1}F_{3}F_{5}S_{7}S_{16}V_{2}$, $F_{3}F_{4}F_{8}S_{4}V_{11}V_{13}$, $F_{1}F_{3}F_{8}S_{2}V_{9}V_{11}$, $F_{3}F_{7}F_{9}S_{7}S_{4}V_{5}$, $F_{3}F_{5}F_{7}S_{7}S_{2}V_{4}$, $F_{3}F_{4}F_{8}S_{4}V_{13}V_{3}$, $F_{1}F_{3}F_{8}S_{2}V_{9}V_{3}$, $F_{3}F_{7}F_{9}S_{4}V_{11}V_{5}$, $F_{3}F_{5}F_{7}S_{2}V_{11}V_{4}$, $F_{3}F_{4}F_{5}S_{16}V_{3}V_{2}$, $F_{1}F_{3}F_{5}S_{16}V_{3}V_{2}$, $F_{3}F_{4}F_{8}S_{5}S_{4}V_{13}$, $F_{1}F_{3}F_{8}S_{2}S_{5}V_{9}$, $F_{4}F_{4}F_{8}S_{4}V_{11}V_{13}$, $F_{1}F_{1}F_{8}S_{2}V_{9}V_{11}$, $F_{3}F_{3}F_{14}S_{16}S_{9}V_{1}$, $F_{3}F_{3}F_{6}S_{14}S_{16}V_{1}$, $F_{11}F_{7}F_{7}S_{6}V_{11}V_{1}$, $F_{2}F_{7}F_{7}S_{6}V_{11}V_{1}$, $F_{4}F_{4}F_{8}S_{4}V_{13}V_{3}$, $F_{1}F_{1}F_{8}S_{2}V_{9}V_{3}$, $F_{3}F_{3}F_{14}S_{16}S_{5}V_{1}$, $F_{3}F_{3}F_{6}S_{16}S_{5}V_{1}$, $F_{11}F_{7}F_{7}S_{9}S_{6}V_{1}$, $F_{2}F_{7}F_{7}S_{14}S_{6}V_{1}$, $F_{4}F_{4}F_{8}S_{5}S_{4}V_{13}$, $F_{1}F_{1}F_{8}S_{2}S_{5}V_{9}$, $F_{3}F_{4}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{11}F_{9}S_{4}V_{11}V_{5}$, $F_{2}F_{3}F_{5}S_{2}V_{11}V_{4}$, $F_{3}F_{4}F_{8}S_{5}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{5}V_{11}V_{2}$, $F_{3}F_{11}F_{9}S_{9}S_{4}V_{5}$, $F_{2}F_{3}F_{5}S_{14}S_{2}V_{4}$, $F_{3}F_{4}F_{8}S_{7}S_{16}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{16}V_{2}$, $F_{3}F_{4}F_{14}S_{4}V_{11}V_{13}$, $F_{1}F_{3}F_{6}S_{2}V_{9}V_{11}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{4}F_{14}S_{5}S_{4}V_{13}$, $F_{1}F_{3}F_{6}S_{2}S_{5}V_{9}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{2}$, $F_{3}F_{4}F_{14}S_{4}V_{13}V_{5}$, $F_{1}F_{3}F_{6}S_{2}V_{9}V_{4}$, $F_{4}F_{4}F_{14}S_{4}V_{11}V_{13}$, $F_{1}F_{1}F_{6}S_{2}V_{9}V_{11}$, $F_{3}F_{3}F_{13}S_{16}S_{9}V_{1}$, $F_{3}F_{3}F_{13}S_{14}S_{16}V_{1}$, $F_{11}F_{9}F_{9}S_{4}V_{11}V_{5}$, $F_{2}F_{5}F_{5}S_{2}V_{11}V_{4}$, $F_{4}F_{4}F_{14}S_{5}S_{4}V_{13}$, $F_{1}F_{1}F_{6}S_{2}S_{5}V_{9}$, $F_{3}F_{3}F_{13}S_{16}V_{1}V_{5}$, $F_{3}F_{3}F_{13}S_{16}V_{4}V_{1}$, $F_{11}F_{9}F_{9}S_{9}S_{4}V_{5}$, $F_{2}F_{5}F_{5}S_{14}S_{2}V_{4}$, $F_{4}F_{4}F_{14}S_{4}V_{13}V_{5}$, $F_{1}F_{1}F_{6}S_{2}V_{9}V_{4}$, $F_{4}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{8}F_{9}S_{4}V_{11}V_{5}$, $F_{3}F_{5}F_{8}S_{2}V_{11}V_{4}$, $F_{3}F_{7}F_{14}S_{7}S_{9}V_{5}$, $F_{3}F_{6}F_{7}S_{7}S_{14}V_{4}$, $F_{3}F_{8}F_{9}S_{4}V_{3}V_{5}$, $F_{3}F_{5}F_{8}S_{2}V_{3}V_{4}$, $F_{3}F_{7}F_{14}S_{9}V_{11}V_{5}$, $F_{3}F_{6}F_{7}S_{14}V_{11}V_{4}$, $F_{4}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{5}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{4}$, $F_{4}F_{8}F_{9}S_{7}S_{4}V_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{2}V_{4}$, $F_{3}F_{7}F_{14}S_{6}V_{11}V_{1}$, $F_{3}F_{6}F_{7}S_{6}V_{11}V_{1}$, $F_{3}F_{9}F_{14}S_{7}S_{9}V_{5}$, $F_{3}F_{5}F_{6}S_{7}S_{14}V_{4}$, $F_{3}F_{7}F_{14}S_{5}S_{6}V_{1}$, $F_{3}F_{6}F_{7}S_{5}S_{6}V_{1}$, $F_{3}F_{9}F_{14}S_{9}V_{11}V_{5}$, $F_{3}F_{5}F_{6}S_{14}V_{11}V_{4}$, $F_{4}F_{8}F_{9}S_{5}S_{4}V_{5}$, $F_{1}F_{5}F_{8}S_{2}S_{5}V_{4}$, $F_{3}F_{7}F_{14}S_{6}V_{1}V_{5}$, $F_{3}F_{6}F_{7}S_{6}V_{4}V_{1}$, $F_{7}F_{8}F_{9}S_{7}S_{4}V_{5}$, $F_{5}F_{7}F_{8}S_{7}S_{2}V_{4}$, $F_{5}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{5}F_{8}F_{9}S_{5}V_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{7}F_{8}F_{9}S_{5}S_{4}V_{5}$, $F_{5}F_{7}F_{8}S_{2}S_{5}V_{4}$, $F_{3}F_{4}F_{8}S_{4}V_{13}V_{2}$, $F_{1}F_{3}F_{8}S_{2}V_{9}V_{2}$, $F_{7}F_{7}F_{14}S_{6}V_{11}V_{1}$, $F_{6}F_{7}F_{7}S_{6}V_{11}V_{1}$, $F_{3}F_{3}F_{9}S_{16}S_{5}V_{1}$, $F_{3}F_{3}F_{5}S_{16}S_{5}V_{1}$, $F_{8}F_{9}F_{9}S_{4}V_{11}V_{5}$, $F_{5}F_{5}F_{8}S_{2}V_{11}V_{4}$, $F_{3}F_{3}F_{9}S_{16}V_{1}V_{5}$, $F_{3}F_{3}F_{5}S_{16}V_{4}V_{1}$, $F_{8}F_{9}F_{9}S_{4}V_{3}V_{5}$, $F_{5}F_{5}F_{8}S_{2}V_{3}V_{4}$, $F_{7}F_{7}F_{14}S_{5}S_{6}V_{1}$, $F_{6}F_{7}F_{7}S_{5}S_{6}V_{1}$, $F_{3}F_{3}F_{9}S_{16}V_{1}V_{2}$, $F_{3}F_{3}F_{5}S_{16}V_{1}V_{2}$, $F_{8}F_{9}F_{9}S_{5}S_{4}V_{5}$, $F_{5}F_{5}F_{8}S_{2}S_{5}V_{4}$, $F_{7}F_{7}F_{14}S_{6}V_{1}V_{5}$, $F_{6}F_{7}F_{7}S_{6}V_{4}V_{1}$, $F_{4}F_{4}F_{8}S_{4}V_{13}V_{2}$, $F_{1}F_{1}F_{8}S_{2}V_{9}V_{2}$, $F_{4}F_{8}F_{8}S_{5}V_{11}V_{2}$, $F_{1}F_{8}F_{8}S_{5}V_{11}V_{2}$, $F_{3}F_{9}F_{14}S_{9}S_{4}V_{5}$, $F_{3}F_{5}F_{6}S_{14}S_{2}V_{4}$, $F_{11}F_{7}F_{14}S_{9}V_{11}V_{5}$, $F_{2}F_{6}F_{7}S_{14}V_{11}V_{4}$, $F_{4}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{9}F_{14}S_{5}S_{4}V_{5}$, $F_{3}F_{5}F_{6}S_{2}S_{5}V_{4}$, $F_{11}F_{7}F_{14}S_{9}S_{9}V_{5}$, $F_{2}F_{6}F_{7}S_{14}S_{14}V_{4}$, $F_{4}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{1}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{4}F_{9}F_{14}S_{4}V_{11}V_{5}$, $F_{1}F_{5}F_{6}S_{2}V_{11}V_{4}$, $F_{3}F_{7}F_{13}S_{9}S_{6}V_{1}$, $F_{3}F_{7}F_{13}S_{14}S_{6}V_{1}$, $F_{11}F_{9}F_{14}S_{9}V_{11}V_{5}$, $F_{2}F_{5}F_{6}S_{14}V_{11}V_{4}$, $F_{4}F_{9}F_{14}S_{5}S_{4}V_{5}$, $F_{1}F_{5}F_{6}S_{2}S_{5}V_{4}$, $F_{3}F_{7}F_{13}S_{6}V_{1}V_{5}$, $F_{3}F_{7}F_{13}S_{6}V_{4}V_{1}$, $F_{11}F_{9}F_{14}S_{9}S_{9}V_{5}$, $F_{2}F_{5}F_{6}S_{14}S_{14}V_{4}$, $F_{4}F_{9}F_{14}S_{4}V_{5}V_{5}$, $F_{1}F_{5}F_{6}S_{2}V_{4}V_{4}$, $F_{7}F_{9}F_{14}S_{4}V_{11}V_{5}$, $F_{5}F_{6}F_{7}S_{2}V_{11}V_{4}$, $F_{3}F_{4}F_{9}S_{5}S_{4}V_{13}$, $F_{1}F_{3}F_{5}S_{2}S_{5}V_{9}$, $F_{8}F_{8}F_{9}S_{5}V_{11}V_{2}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{2}$, $F_{3}F_{4}F_{9}S_{4}V_{13}V_{5}$, $F_{1}F_{3}F_{5}S_{2}V_{9}V_{4}$, $F_{8}F_{8}F_{9}S_{5}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{7}F_{9}F_{14}S_{5}S_{4}V_{5}$, $F_{5}F_{6}F_{7}S_{2}S_{5}V_{4}$, $F_{3}F_{4}F_{9}S_{4}V_{13}V_{2}$, $F_{1}F_{3}F_{5}S_{2}V_{9}V_{2}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{2}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{7}F_{9}F_{14}S_{4}V_{5}V_{5}$, $F_{5}F_{6}F_{7}S_{2}V_{4}V_{4}$, $F_{3}F_{4}F_{8}S_{16}V_{2}V_{2}$, $F_{1}F_{3}F_{8}S_{16}V_{2}V_{2}$, $F_{7}F_{7}F_{13}S_{9}S_{6}V_{1}$, $F_{7}F_{7}F_{13}S_{14}S_{6}V_{1}$, $F_{4}F_{4}F_{9}S_{5}S_{4}V_{13}$, $F_{1}F_{1}F_{5}S_{2}S_{5}V_{9}$, $F_{9}F_{9}F_{14}S_{9}S_{4}V_{5}$, $F_{5}F_{5}F_{6}S_{14}S_{2}V_{4}$, $F_{4}F_{4}F_{9}S_{4}V_{13}V_{5}$, $F_{1}F_{1}F_{5}S_{2}V_{9}V_{4}$, $F_{9}F_{9}F_{14}S_{5}S_{4}V_{5}$, $F_{5}F_{5}F_{6}S_{2}S_{5}V_{4}$, $F_{7}F_{7}F_{13}S_{6}V_{1}V_{5}$, $F_{7}F_{7}F_{13}S_{6}V_{4}V_{1}$, $F_{4}F_{4}F_{9}S_{4}V_{13}V_{2}$, $F_{1}F_{1}F_{5}S_{2}V_{9}V_{2}$, $F_{3}F_{3}F_{14}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{6}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{14}S_{5}V_{11}V_{1}$, $F_{3}F_{3}F_{6}S_{5}V_{11}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{13}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{9}$, $F_{3}F_{5}F_{8}S_{3}V_{13}V_{3}$, $F_{3}F_{5}F_{8}S_{3}V_{9}V_{3}$, $F_{4}F_{5}F_{8}S_{7}S_{3}V_{13}$, $F_{1}F_{5}F_{8}S_{7}S_{3}V_{9}$, $F_{3}F_{8}F_{9}S_{16}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{16}V_{11}V_{2}$, $F_{3}F_{7}F_{14}S_{7}S_{5}V_{1}$, $F_{3}F_{6}F_{7}S_{7}S_{5}V_{1}$, $F_{3}F_{8}F_{9}S_{16}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{16}V_{3}V_{2}$, $F_{3}F_{7}F_{14}S_{5}V_{11}V_{1}$, $F_{3}F_{6}F_{7}S_{5}V_{11}V_{1}$, $F_{4}F_{5}F_{8}S_{3}V_{13}V_{3}$, $F_{1}F_{5}F_{8}S_{3}V_{9}V_{3}$, $F_{3}F_{8}F_{9}S_{16}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{2}$, $F_{3}F_{5}F_{14}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{6}S_{7}S_{5}V_{1}$, $F_{1}F_{11}F_{7}S_{7}S_{6}V_{11}$, $F_{1}F_{2}F_{7}S_{7}S_{6}V_{11}$, $F_{3}F_{5}F_{14}S_{5}V_{3}V_{1}$, $F_{3}F_{5}F_{6}S_{5}V_{3}V_{1}$, $F_{5}F_{7}F_{14}S_{7}S_{5}V_{1}$, $F_{5}F_{6}F_{7}S_{7}S_{5}V_{1}$, $F_{3}F_{6}F_{9}S_{16}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{16}V_{3}V_{2}$, $F_{5}F_{7}F_{14}S_{5}V_{3}V_{1}$, $F_{5}F_{6}F_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{6}F_{9}S_{16}S_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{16}S_{3}V_{2}$, $F_{3}F_{8}F_{14}S_{5}V_{11}V_{1}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{1}$, $F_{3}F_{11}F_{7}S_{7}S_{6}V_{11}$, $F_{2}F_{3}F_{7}S_{7}S_{6}V_{11}$, $F_{3}F_{8}F_{14}S_{5}V_{3}V_{1}$, $F_{3}F_{6}F_{8}S_{5}V_{3}V_{1}$, $F_{3}F_{11}F_{7}S_{6}V_{11}V_{11}$, $F_{2}F_{3}F_{7}S_{6}V_{11}V_{11}$, $F_{3}F_{8}F_{14}S_{5}S_{5}V_{1}$, $F_{3}F_{6}F_{8}S_{5}S_{5}V_{1}$, $F_{3}F_{6}F_{8}S_{3}V_{13}V_{3}$, $F_{3}F_{6}F_{8}S_{3}V_{9}V_{3}$, $F_{3}F_{6}F_{8}S_{3}S_{3}V_{13}$, $F_{3}F_{6}F_{8}S_{3}S_{3}V_{9}$, $F_{7}F_{8}F_{14}S_{5}V_{11}V_{1}$, $F_{6}F_{7}F_{8}S_{5}V_{11}V_{1}$, $F_{4}F_{6}F_{8}S_{3}V_{13}V_{3}$, $F_{1}F_{6}F_{8}S_{3}V_{9}V_{3}$, $F_{7}F_{8}F_{14}S_{5}V_{3}V_{1}$, $F_{6}F_{7}F_{8}S_{5}V_{3}V_{1}$, $F_{3}F_{8}F_{9}S_{16}S_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{16}S_{3}V_{2}$, $F_{7}F_{8}F_{14}S_{5}S_{5}V_{1}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{1}$, $F_{4}F_{6}F_{8}S_{3}S_{3}V_{13}$, $F_{1}F_{6}F_{8}S_{3}S_{3}V_{9}$, $F_{3}F_{3}F_{13}S_{7}V_{1}V_{5}$, $F_{3}F_{3}F_{13}S_{7}V_{4}V_{1}$, $F_{1}F_{4}F_{14}S_{7}S_{5}S_{4}$, $F_{1}F_{1}F_{6}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{13}V_{11}V_{1}V_{5}$, $F_{3}F_{3}F_{13}V_{11}V_{4}V_{1}$, $F_{3}F_{5}F_{9}S_{7}V_{13}V_{2}$, $F_{3}F_{5}F_{5}S_{7}V_{9}V_{2}$, $F_{1}F_{7}F_{14}S_{7}S_{5}S_{4}$, $F_{1}F_{6}F_{7}S_{7}S_{2}S_{5}$, $F_{3}F_{5}F_{9}V_{13}V_{3}V_{2}$, $F_{3}F_{5}F_{5}V_{9}V_{3}V_{2}$, $F_{4}F_{5}F_{9}S_{7}V_{13}V_{2}$, $F_{1}F_{5}F_{5}S_{7}V_{9}V_{2}$, $F_{3}F_{7}F_{8}S_{16}S_{4}V_{11}$, $F_{3}F_{7}F_{8}S_{16}S_{2}V_{11}$, $F_{3}F_{7}F_{13}S_{7}V_{1}V_{5}$, $F_{3}F_{7}F_{13}S_{7}V_{4}V_{1}$, $F_{3}F_{7}F_{8}S_{16}S_{4}V_{3}$, $F_{3}F_{7}F_{8}S_{16}S_{2}V_{3}$, $F_{3}F_{7}F_{13}V_{11}V_{1}V_{5}$, $F_{3}F_{7}F_{13}V_{11}V_{4}V_{1}$, $F_{4}F_{5}F_{9}V_{13}V_{3}V_{2}$, $F_{1}F_{5}F_{5}V_{9}V_{3}V_{2}$, $F_{3}F_{7}F_{8}S_{16}S_{5}S_{4}$, $F_{3}F_{7}F_{8}S_{16}S_{2}S_{5}$, $F_{3}F_{3}F_{14}S_{7}S_{5}S_{4}$, $F_{3}F_{3}F_{6}S_{7}S_{2}S_{5}$, $F_{1}F_{4}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{1}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{14}S_{5}S_{4}V_{11}$, $F_{3}F_{3}F_{6}S_{2}S_{5}V_{11}$, $F_{3}F_{8}F_{9}S_{7}V_{13}V_{2}$, $F_{3}F_{5}F_{8}S_{7}V_{9}V_{2}$, $F_{1}F_{8}F_{9}S_{7}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{5}V_{13}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{9}V_{2}$, $F_{4}F_{8}F_{9}S_{7}V_{13}V_{2}$, $F_{1}F_{5}F_{8}S_{7}V_{9}V_{2}$, $F_{3}F_{7}F_{14}S_{16}S_{4}V_{11}$, $F_{3}F_{6}F_{7}S_{16}S_{2}V_{11}$, $F_{3}F_{9}F_{14}S_{7}S_{5}S_{4}$, $F_{3}F_{5}F_{6}S_{7}S_{2}S_{5}$, $F_{3}F_{7}F_{14}S_{16}S_{5}S_{4}$, $F_{3}F_{6}F_{7}S_{16}S_{2}S_{5}$, $F_{3}F_{9}F_{14}S_{5}S_{4}V_{11}$, $F_{3}F_{5}F_{6}S_{2}S_{5}V_{11}$, $F_{4}F_{8}F_{9}S_{5}V_{13}V_{2}$, $F_{1}F_{5}F_{8}S_{5}V_{9}V_{2}$, $F_{3}F_{7}F_{14}S_{16}S_{4}V_{5}$, $F_{3}F_{6}F_{7}S_{16}S_{2}V_{4}$, $F_{3}F_{5}F_{14}S_{7}S_{5}S_{4}$, $F_{1}F_{11}F_{7}S_{7}V_{11}V_{5}$, $F_{1}F_{2}F_{7}S_{7}V_{11}V_{4}$, $F_{3}F_{5}F_{14}S_{5}S_{4}V_{3}$, $F_{3}F_{5}F_{6}S_{2}S_{5}V_{3}$, $F_{3}F_{8}F_{13}S_{7}V_{1}V_{5}$, $F_{3}F_{8}F_{13}S_{7}V_{4}V_{1}$, $F_{1}F_{11}F_{9}S_{7}V_{11}V_{5}$, $F_{1}F_{2}F_{5}S_{7}V_{11}V_{4}$, $F_{3}F_{8}F_{13}S_{5}V_{1}V_{5}$, $F_{3}F_{8}F_{13}S_{5}V_{4}V_{1}$, $F_{7}F_{8}F_{13}S_{7}V_{1}V_{5}$, $F_{7}F_{8}F_{13}S_{7}V_{4}V_{1}$, $F_{5}F_{9}F_{14}S_{7}S_{5}S_{4}$, $F_{5}F_{5}F_{6}S_{7}S_{2}S_{5}$, $F_{5}F_{9}F_{14}S_{5}S_{4}V_{3}$, $F_{5}F_{5}F_{6}S_{2}S_{5}V_{3}$, $F_{7}F_{8}F_{13}S_{5}V_{1}V_{5}$, $F_{7}F_{8}F_{13}S_{5}V_{4}V_{1}$, $F_{3}F_{7}F_{8}S_{16}S_{4}V_{2}$, $F_{3}F_{7}F_{8}S_{16}S_{2}V_{2}$, $F_{4}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{8}F_{14}S_{5}S_{4}V_{11}$, $F_{3}F_{6}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{11}F_{7}S_{7}V_{11}V_{5}$, $F_{2}F_{3}F_{7}S_{7}V_{11}V_{4}$, $F_{3}F_{8}F_{14}S_{5}S_{4}V_{3}$, $F_{3}F_{6}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{11}F_{7}V_{11}V_{11}V_{5}$, $F_{2}F_{3}F_{7}V_{11}V_{11}V_{4}$, $F_{4}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{1}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{8}F_{14}S_{5}S_{5}S_{4}$, $F_{3}F_{6}F_{8}S_{2}S_{5}S_{5}$, $F_{4}F_{8}F_{14}S_{7}S_{5}S_{4}$, $F_{1}F_{6}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{13}F_{14}V_{11}V_{1}V_{5}$, $F_{3}F_{6}F_{13}V_{11}V_{4}V_{1}$, $F_{3}F_{11}F_{9}S_{7}V_{11}V_{5}$, $F_{2}F_{3}F_{5}S_{7}V_{11}V_{4}$, $F_{3}F_{13}F_{14}S_{5}V_{1}V_{5}$, $F_{3}F_{6}F_{13}S_{5}V_{4}V_{1}$, $F_{3}F_{11}F_{9}V_{11}V_{11}V_{5}$, $F_{2}F_{3}F_{5}V_{11}V_{11}V_{4}$, $F_{4}F_{8}F_{14}S_{5}S_{5}S_{4}$, $F_{1}F_{6}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{13}F_{14}V_{1}V_{5}V_{5}$, $F_{3}F_{6}F_{13}V_{4}V_{4}V_{1}$, $F_{7}F_{8}F_{14}S_{7}S_{5}S_{4}$, $F_{6}F_{7}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{9}V_{13}V_{3}V_{2}$, $F_{3}F_{5}F_{8}V_{9}V_{3}V_{2}$, $F_{5}F_{8}F_{9}S_{7}V_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{5}F_{8}F_{9}V_{3}V_{3}V_{2}$, $F_{5}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{7}F_{8}F_{14}S_{5}S_{5}S_{4}$, $F_{6}F_{7}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{8}F_{9}V_{13}V_{2}V_{2}$, $F_{3}F_{5}F_{8}V_{9}V_{2}V_{2}$, $F_{7}F_{13}F_{14}V_{11}V_{1}V_{5}$, $F_{6}F_{7}F_{13}V_{11}V_{4}V_{1}$, $F_{4}F_{8}F_{9}V_{13}V_{3}V_{2}$, $F_{1}F_{5}F_{8}V_{9}V_{3}V_{2}$, $F_{3}F_{7}F_{9}S_{16}S_{5}S_{4}$, $F_{3}F_{5}F_{7}S_{16}S_{2}S_{5}$, $F_{8}F_{9}F_{14}S_{5}S_{4}V_{11}$, $F_{5}F_{6}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{7}F_{9}S_{16}S_{4}V_{5}$, $F_{3}F_{5}F_{7}S_{16}S_{2}V_{4}$, $F_{8}F_{9}F_{14}S_{5}S_{4}V_{3}$, $F_{5}F_{6}F_{8}S_{2}S_{5}V_{3}$, $F_{7}F_{13}F_{14}S_{5}V_{1}V_{5}$, $F_{6}F_{7}F_{13}S_{5}V_{4}V_{1}$, $F_{3}F_{7}F_{9}S_{16}S_{4}V_{2}$, $F_{3}F_{5}F_{7}S_{16}S_{2}V_{2}$, $F_{8}F_{9}F_{14}S_{5}S_{5}S_{4}$, $F_{5}F_{6}F_{8}S_{2}S_{5}S_{5}$, $F_{7}F_{13}F_{14}V_{1}V_{5}V_{5}$, $F_{6}F_{7}F_{13}V_{4}V_{4}V_{1}$, $F_{4}F_{8}F_{9}V_{13}V_{2}V_{2}$, $F_{1}F_{5}F_{8}V_{9}V_{2}V_{2}$, $F_{3}F_{5}F_{9}S_{7}V_{1}V_{2}$, $F_{3}F_{5}F_{5}S_{7}V_{1}V_{2}$, $F_{1}F_{7}F_{14}S_{7}S_{5}S_{6}$, $F_{1}F_{6}F_{7}S_{7}S_{5}S_{6}$, $F_{3}F_{5}F_{9}V_{3}V_{1}V_{2}$, $F_{3}F_{5}F_{5}V_{3}V_{1}V_{2}$, $F_{5}F_{7}F_{9}S_{7}V_{1}V_{2}$, $F_{5}F_{5}F_{7}S_{7}V_{1}V_{2}$, $F_{3}F_{4}F_{6}S_{16}S_{16}V_{3}$, $F_{1}F_{3}F_{6}S_{16}S_{16}V_{3}$, $F_{5}F_{7}F_{9}V_{3}V_{1}V_{2}$, $F_{5}F_{5}F_{7}V_{3}V_{1}V_{2}$, $F_{3}F_{4}F_{6}S_{16}S_{16}S_{3}$, $F_{1}F_{3}F_{6}S_{16}S_{16}S_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{3}S_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{2}S_{3}$, $F_{1}F_{7}F_{8}S_{7}V_{3}V_{5}$, $F_{1}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{5}F_{8}S_{3}S_{4}V_{3}$, $F_{3}F_{5}F_{8}S_{2}S_{3}V_{3}$, $F_{3}F_{8}F_{9}S_{7}V_{1}V_{2}$, $F_{3}F_{5}F_{8}S_{7}V_{1}V_{2}$, $F_{1}F_{8}F_{9}S_{7}V_{3}V_{5}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{8}F_{9}S_{5}V_{1}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{1}V_{2}$, $F_{7}F_{8}F_{9}S_{7}V_{1}V_{2}$, $F_{5}F_{7}F_{8}S_{7}V_{1}V_{2}$, $F_{3}F_{4}F_{8}S_{16}S_{16}V_{3}$, $F_{1}F_{3}F_{8}S_{16}S_{16}V_{3}$, $F_{5}F_{8}F_{9}S_{7}S_{3}S_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{2}S_{3}$, $F_{3}F_{4}F_{8}S_{16}S_{16}S_{5}$, $F_{1}F_{3}F_{8}S_{16}S_{16}S_{5}$, $F_{5}F_{8}F_{9}S_{3}S_{4}V_{3}$, $F_{5}F_{5}F_{8}S_{2}S_{3}V_{3}$, $F_{7}F_{8}F_{9}S_{5}V_{1}V_{2}$, $F_{5}F_{7}F_{8}S_{5}V_{1}V_{2}$, $F_{3}F_{4}F_{8}S_{16}S_{16}V_{2}$, $F_{1}F_{3}F_{8}S_{16}S_{16}V_{2}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{5}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{6}F_{8}S_{3}S_{4}V_{3}$, $F_{3}F_{6}F_{8}S_{2}S_{3}V_{3}$, $F_{5}F_{7}F_{8}V_{3}V_{3}V_{5}$, $F_{5}F_{7}F_{8}V_{3}V_{3}V_{4}$, $F_{3}F_{6}F_{8}S_{3}S_{3}S_{4}$, $F_{3}F_{6}F_{8}S_{2}S_{3}S_{3}$, $F_{7}F_{8}F_{14}S_{7}S_{5}S_{6}$, $F_{6}F_{7}F_{8}S_{7}S_{5}S_{6}$, $F_{3}F_{8}F_{9}V_{3}V_{1}V_{2}$, $F_{3}F_{5}F_{8}V_{3}V_{1}V_{2}$, $F_{5}F_{8}F_{9}S_{7}V_{3}V_{5}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{5}F_{8}F_{9}V_{3}V_{3}V_{5}$, $F_{5}F_{5}F_{8}V_{3}V_{3}V_{4}$, $F_{7}F_{8}F_{14}S_{5}S_{5}S_{6}$, $F_{6}F_{7}F_{8}S_{5}S_{5}S_{6}$, $F_{3}F_{8}F_{9}V_{1}V_{2}V_{2}$, $F_{3}F_{5}F_{8}V_{1}V_{2}V_{2}$, $F_{7}F_{8}F_{9}V_{3}V_{1}V_{2}$, $F_{5}F_{7}F_{8}V_{3}V_{1}V_{2}$, $F_{3}F_{3}F_{4}S_{16}S_{16}S_{3}$, $F_{1}F_{3}F_{3}S_{16}S_{16}S_{3}$, $F_{6}F_{8}F_{9}S_{3}S_{4}V_{3}$, $F_{5}F_{6}F_{8}S_{2}S_{3}V_{3}$, $F_{3}F_{3}F_{4}S_{16}S_{16}V_{2}$, $F_{1}F_{3}F_{3}S_{16}S_{16}V_{2}$, $F_{6}F_{8}F_{9}S_{3}S_{3}S_{4}$, $F_{5}F_{6}F_{8}S_{2}S_{3}S_{3}$, $F_{7}F_{8}F_{9}V_{1}V_{2}V_{2}$, $F_{5}F_{7}F_{8}V_{1}V_{2}V_{2}$, $F_{4}F_{5}F_{9}S_{7}S_{4}V_{2}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{2}$, $F_{3}F_{7}F_{8}S_{4}V_{11}V_{1}$, $F_{3}F_{7}F_{8}S_{2}V_{11}V_{1}$, $F_{3}F_{7}F_{13}S_{7}S_{6}V_{5}$, $F_{3}F_{7}F_{13}S_{7}S_{6}V_{4}$, $F_{3}F_{7}F_{8}S_{4}V_{3}V_{1}$, $F_{3}F_{7}F_{8}S_{2}V_{3}V_{1}$, $F_{3}F_{7}F_{13}S_{6}V_{11}V_{5}$, $F_{3}F_{7}F_{13}S_{6}V_{11}V_{4}$, $F_{4}F_{5}F_{9}S_{4}V_{3}V_{2}$, $F_{1}F_{5}F_{5}S_{2}V_{3}V_{2}$, $F_{3}F_{7}F_{8}S_{5}S_{4}V_{1}$, $F_{3}F_{7}F_{8}S_{2}S_{5}V_{1}$, $F_{5}F_{7}F_{9}S_{7}S_{4}V_{2}$, $F_{5}F_{5}F_{7}S_{7}S_{2}V_{2}$, $F_{3}F_{4}F_{6}S_{16}V_{13}V_{3}$, $F_{1}F_{3}F_{6}S_{16}V_{9}V_{3}$, $F_{5}F_{7}F_{9}S_{4}V_{3}V_{2}$, $F_{5}F_{5}F_{7}S_{2}V_{3}V_{2}$, $F_{3}F_{4}F_{6}S_{16}S_{3}V_{13}$, $F_{1}F_{3}F_{6}S_{16}S_{3}V_{9}$, $F_{7}F_{7}F_{8}S_{4}V_{11}V_{1}$, $F_{7}F_{7}F_{8}S_{2}V_{11}V_{1}$, $F_{4}F_{4}F_{6}S_{16}V_{13}V_{3}$, $F_{1}F_{1}F_{6}S_{16}V_{9}V_{3}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{13}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{9}$, $F_{7}F_{7}F_{8}S_{4}V_{3}V_{1}$, $F_{7}F_{7}F_{8}S_{2}V_{3}V_{1}$, $F_{3}F_{3}F_{8}S_{16}S_{3}V_{13}$, $F_{3}F_{3}F_{8}S_{16}S_{3}V_{9}$, $F_{7}F_{7}F_{8}S_{5}S_{4}V_{1}$, $F_{7}F_{7}F_{8}S_{2}S_{5}V_{1}$, $F_{4}F_{4}F_{6}S_{16}S_{3}V_{13}$, $F_{1}F_{1}F_{6}S_{16}S_{3}V_{9}$, $F_{4}F_{5}F_{8}S_{7}S_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{4}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{2}V_{11}V_{2}$, $F_{3}F_{7}F_{14}S_{7}S_{5}V_{5}$, $F_{3}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{3}F_{8}F_{9}S_{4}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{2}V_{3}V_{2}$, $F_{3}F_{7}F_{14}S_{5}V_{11}V_{5}$, $F_{3}F_{6}F_{7}S_{5}V_{11}V_{4}$, $F_{4}F_{5}F_{8}S_{3}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{3}V_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{2}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{2}$, $F_{4}F_{8}F_{9}S_{7}S_{4}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{2}V_{2}$, $F_{3}F_{7}F_{14}S_{4}V_{11}V_{1}$, $F_{3}F_{6}F_{7}S_{2}V_{11}V_{1}$, $F_{3}F_{9}F_{14}S_{7}S_{5}V_{5}$, $F_{3}F_{5}F_{6}S_{7}S_{5}V_{4}$, $F_{3}F_{7}F_{14}S_{5}S_{4}V_{1}$, $F_{3}F_{6}F_{7}S_{2}S_{5}V_{1}$, $F_{3}F_{9}F_{14}S_{5}V_{11}V_{5}$, $F_{3}F_{5}F_{6}S_{5}V_{11}V_{4}$, $F_{4}F_{8}F_{9}S_{5}S_{4}V_{2}$, $F_{1}F_{5}F_{8}S_{2}S_{5}V_{2}$, $F_{3}F_{7}F_{14}S_{4}V_{1}V_{5}$, $F_{3}F_{6}F_{7}S_{2}V_{4}V_{1}$, $F_{7}F_{8}F_{9}S_{7}S_{4}V_{2}$, $F_{5}F_{7}F_{8}S_{7}S_{2}V_{2}$, $F_{3}F_{4}F_{8}S_{16}V_{13}V_{3}$, $F_{1}F_{3}F_{8}S_{16}V_{9}V_{3}$, $F_{5}F_{8}F_{9}S_{7}S_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{4}F_{8}S_{16}S_{5}V_{13}$, $F_{1}F_{3}F_{8}S_{16}S_{5}V_{9}$, $F_{5}F_{8}F_{9}S_{3}V_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{3}V_{3}V_{2}$, $F_{7}F_{8}F_{9}S_{5}S_{4}V_{2}$, $F_{5}F_{7}F_{8}S_{2}S_{5}V_{2}$, $F_{3}F_{4}F_{8}S_{16}V_{13}V_{2}$, $F_{1}F_{3}F_{8}S_{16}V_{9}V_{2}$, $F_{7}F_{7}F_{14}S_{4}V_{11}V_{1}$, $F_{6}F_{7}F_{7}S_{2}V_{11}V_{1}$, $F_{4}F_{4}F_{8}S_{16}V_{13}V_{3}$, $F_{1}F_{1}F_{8}S_{16}V_{9}V_{3}$, $F_{3}F_{3}F_{9}S_{16}S_{5}V_{13}$, $F_{3}F_{3}F_{5}S_{16}S_{5}V_{9}$, $F_{8}F_{9}F_{9}S_{4}V_{11}V_{2}$, $F_{5}F_{5}F_{8}S_{2}V_{11}V_{2}$, $F_{4}F_{4}F_{8}S_{16}S_{5}V_{13}$, $F_{1}F_{1}F_{8}S_{16}S_{5}V_{9}$, $F_{3}F_{3}F_{9}S_{16}V_{13}V_{5}$, $F_{3}F_{3}F_{5}S_{16}V_{9}V_{4}$, $F_{8}F_{9}F_{9}S_{4}V_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{2}V_{3}V_{2}$, $F_{7}F_{7}F_{14}S_{5}S_{4}V_{1}$, $F_{6}F_{7}F_{7}S_{2}S_{5}V_{1}$, $F_{3}F_{3}F_{9}S_{16}V_{13}V_{2}$, $F_{3}F_{3}F_{5}S_{16}V_{9}V_{2}$, $F_{8}F_{9}F_{9}S_{5}S_{4}V_{2}$, $F_{5}F_{5}F_{8}S_{2}S_{5}V_{2}$, $F_{7}F_{7}F_{14}S_{4}V_{1}V_{5}$, $F_{6}F_{7}F_{7}S_{2}V_{4}V_{1}$, $F_{4}F_{4}F_{8}S_{16}V_{13}V_{2}$, $F_{1}F_{1}F_{8}S_{16}V_{9}V_{2}$, $F_{5}F_{7}F_{14}S_{7}S_{5}V_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{3}F_{6}F_{9}S_{4}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{2}V_{3}V_{2}$, $F_{5}F_{7}F_{14}S_{5}V_{3}V_{5}$, $F_{5}F_{6}F_{7}S_{5}V_{3}V_{4}$, $F_{3}F_{6}F_{9}S_{3}S_{4}V_{2}$, $F_{3}F_{5}F_{6}S_{2}S_{3}V_{2}$, $F_{7}F_{8}F_{13}S_{7}S_{6}V_{5}$, $F_{7}F_{8}F_{13}S_{7}S_{6}V_{4}$, $F_{5}F_{9}F_{14}S_{7}S_{5}V_{5}$, $F_{5}F_{5}F_{6}S_{7}S_{5}V_{4}$, $F_{5}F_{9}F_{14}S_{5}V_{3}V_{5}$, $F_{5}F_{5}F_{6}S_{5}V_{3}V_{4}$, $F_{7}F_{8}F_{13}S_{5}S_{6}V_{5}$, $F_{7}F_{8}F_{13}S_{5}S_{6}V_{4}$, $F_{3}F_{7}F_{8}S_{4}V_{1}V_{2}$, $F_{3}F_{7}F_{8}S_{2}V_{1}V_{2}$, $F_{3}F_{3}F_{3}S_{16}S_{3}V_{13}$, $F_{3}F_{3}F_{3}S_{16}S_{3}V_{9}$, $F_{6}F_{9}F_{9}S_{4}V_{3}V_{2}$, $F_{5}F_{5}F_{6}S_{2}V_{3}V_{2}$, $F_{3}F_{3}F_{3}S_{16}V_{13}V_{2}$, $F_{3}F_{3}F_{3}S_{16}V_{9}V_{2}$, $F_{6}F_{9}F_{9}S_{3}S_{4}V_{2}$, $F_{5}F_{5}F_{6}S_{2}S_{3}V_{2}$, $F_{7}F_{7}F_{8}S_{4}V_{1}V_{2}$, $F_{7}F_{7}F_{8}S_{2}V_{1}V_{2}$, $F_{7}F_{8}F_{14}S_{5}V_{11}V_{5}$, $F_{6}F_{7}F_{8}S_{5}V_{11}V_{4}$, $F_{4}F_{6}F_{8}S_{3}V_{3}V_{2}$, $F_{1}F_{6}F_{8}S_{3}V_{3}V_{2}$, $F_{7}F_{8}F_{14}S_{5}V_{3}V_{5}$, $F_{6}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{8}F_{9}S_{3}S_{4}V_{2}$, $F_{3}F_{5}F_{8}S_{2}S_{3}V_{2}$, $F_{7}F_{8}F_{14}S_{5}S_{5}V_{5}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{4}$, $F_{4}F_{6}F_{8}S_{3}S_{3}V_{2}$, $F_{1}F_{6}F_{8}S_{3}S_{3}V_{2}$, $F_{7}F_{13}F_{14}S_{6}V_{11}V_{5}$, $F_{6}F_{7}F_{13}S_{6}V_{11}V_{4}$, $F_{4}F_{8}F_{9}S_{4}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{2}V_{3}V_{2}$, $F_{3}F_{7}F_{9}S_{5}S_{4}V_{1}$, $F_{3}F_{5}F_{7}S_{2}S_{5}V_{1}$, $F_{8}F_{9}F_{14}S_{5}V_{11}V_{5}$, $F_{5}F_{6}F_{8}S_{5}V_{11}V_{4}$, $F_{3}F_{7}F_{9}S_{4}V_{1}V_{5}$, $F_{3}F_{5}F_{7}S_{2}V_{4}V_{1}$, $F_{8}F_{9}F_{14}S_{5}V_{3}V_{5}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{4}$, $F_{7}F_{13}F_{14}S_{5}S_{6}V_{5}$, $F_{6}F_{7}F_{13}S_{5}S_{6}V_{4}$, $F_{3}F_{7}F_{9}S_{4}V_{1}V_{2}$, $F_{3}F_{5}F_{7}S_{2}V_{1}V_{2}$, $F_{8}F_{9}F_{14}S_{5}S_{5}V_{5}$, $F_{5}F_{6}F_{8}S_{5}S_{5}V_{4}$, $F_{7}F_{13}F_{14}S_{6}V_{5}V_{5}$, $F_{6}F_{7}F_{13}S_{6}V_{4}V_{4}$, $F_{4}F_{8}F_{9}S_{4}V_{2}V_{2}$, $F_{1}F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{7}F_{8}F_{9}S_{4}V_{3}V_{2}$, $F_{5}F_{7}F_{8}S_{2}V_{3}V_{2}$, $F_{3}F_{3}F_{4}S_{16}S_{3}V_{13}$, $F_{1}F_{3}F_{3}S_{16}S_{3}V_{9}$, $F_{6}F_{8}F_{9}S_{3}V_{3}V_{2}$, $F_{5}F_{6}F_{8}S_{3}V_{3}V_{2}$, $F_{3}F_{3}F_{4}S_{16}V_{13}V_{2}$, $F_{1}F_{3}F_{3}S_{16}V_{9}V_{2}$, $F_{6}F_{8}F_{9}S_{3}S_{3}V_{2}$, $F_{5}F_{6}F_{8}S_{3}S_{3}V_{2}$, $F_{7}F_{8}F_{9}S_{4}V_{2}V_{2}$, $F_{5}F_{7}F_{8}S_{2}V_{2}V_{2}$, $F_{7}F_{7}F_{9}S_{5}S_{4}V_{1}$, $F_{5}F_{7}F_{7}S_{2}S_{5}V_{1}$, $F_{3}F_{4}F_{4}S_{16}S_{3}V_{13}$, $F_{1}F_{1}F_{3}S_{16}S_{3}V_{9}$, $F_{7}F_{7}F_{9}S_{4}V_{1}V_{5}$, $F_{5}F_{7}F_{7}S_{2}V_{4}V_{1}$, $F_{3}F_{4}F_{4}S_{16}V_{13}V_{2}$, $F_{1}F_{1}F_{3}S_{16}V_{9}V_{2}$, $F_{8}F_{9}F_{9}S_{3}S_{4}V_{2}$, $F_{5}F_{5}F_{8}S_{2}S_{3}V_{2}$, $F_{7}F_{7}F_{9}S_{4}V_{1}V_{2}$, $F_{5}F_{7}F_{7}S_{2}V_{1}V_{2}$, $F_{3}F_{4}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{11}F_{14}V_{11}V_{1}V_{5}$, $F_{2}F_{3}F_{6}V_{11}V_{4}V_{1}$, $F_{3}F_{4}F_{8}S_{5}S_{4}V_{11}$, $F_{1}F_{3}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{11}F_{14}S_{9}V_{1}V_{5}$, $F_{2}F_{3}F_{6}S_{14}V_{4}V_{1}$, $F_{4}F_{5}F_{6}S_{7}S_{16}S_{3}$, $F_{1}F_{5}F_{6}S_{7}S_{16}S_{3}$, $F_{3}F_{8}F_{8}V_{11}V_{13}V_{2}$, $F_{3}F_{8}F_{8}V_{9}V_{11}V_{2}$, $F_{3}F_{7}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{7}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{8}V_{13}V_{3}V_{2}$, $F_{3}F_{8}F_{8}V_{9}V_{3}V_{2}$, $F_{3}F_{7}F_{8}S_{5}S_{4}V_{11}$, $F_{3}F_{7}F_{8}S_{2}S_{5}V_{11}$, $F_{4}F_{5}F_{6}S_{16}S_{3}V_{3}$, $F_{1}F_{5}F_{6}S_{16}S_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{13}V_{2}$, $F_{3}F_{8}F_{8}S_{5}V_{9}V_{2}$, $F_{4}F_{8}F_{8}V_{11}V_{13}V_{2}$, $F_{1}F_{8}F_{8}V_{9}V_{11}V_{2}$, $F_{3}F_{9}F_{14}S_{16}S_{9}S_{4}$, $F_{3}F_{5}F_{6}S_{14}S_{16}S_{2}$, $F_{11}F_{7}F_{14}V_{11}V_{1}V_{5}$, $F_{2}F_{6}F_{7}V_{11}V_{4}V_{1}$, $F_{4}F_{8}F_{8}V_{13}V_{3}V_{2}$, $F_{1}F_{8}F_{8}V_{9}V_{3}V_{2}$, $F_{3}F_{9}F_{14}S_{16}S_{5}S_{4}$, $F_{3}F_{5}F_{6}S_{16}S_{2}S_{5}$, $F_{11}F_{7}F_{14}S_{9}V_{1}V_{5}$, $F_{2}F_{6}F_{7}S_{14}V_{4}V_{1}$, $F_{4}F_{8}F_{8}S_{5}V_{13}V_{2}$, $F_{1}F_{8}F_{8}S_{5}V_{9}V_{2}$, $F_{4}F_{5}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{14}V_{11}V_{1}V_{5}$, $F_{3}F_{6}F_{8}V_{11}V_{4}V_{1}$, $F_{3}F_{11}F_{7}S_{7}S_{9}S_{6}$, $F_{2}F_{3}F_{7}S_{7}S_{14}S_{6}$, $F_{3}F_{8}F_{14}V_{3}V_{1}V_{5}$, $F_{3}F_{6}F_{8}V_{3}V_{4}V_{1}$, $F_{3}F_{11}F_{7}S_{9}S_{6}V_{11}$, $F_{2}F_{3}F_{7}S_{14}S_{6}V_{11}$, $F_{4}F_{5}F_{8}S_{5}S_{4}V_{3}$, $F_{3}F_{8}F_{14}S_{5}V_{1}V_{5}$, $F_{3}F_{6}F_{8}S_{5}V_{4}V_{1}$, $F_{5}F_{7}F_{8}S_{7}S_{5}S_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{6}F_{8}V_{13}V_{3}V_{2}$, $F_{3}F_{6}F_{8}V_{9}V_{3}V_{2}$, $F_{5}F_{7}F_{8}S_{5}S_{4}V_{3}$, $F_{3}F_{6}F_{8}S_{3}V_{13}V_{2}$, $F_{3}F_{6}F_{8}S_{3}V_{9}V_{2}$, $F_{7}F_{8}F_{14}V_{11}V_{1}V_{5}$, $F_{6}F_{7}F_{8}V_{11}V_{4}V_{1}$, $F_{4}F_{6}F_{8}V_{13}V_{3}V_{2}$, $F_{1}F_{6}F_{8}V_{9}V_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{16}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{16}S_{2}S_{5}$, $F_{7}F_{8}F_{14}V_{3}V_{1}V_{5}$, $F_{6}F_{7}F_{8}V_{3}V_{4}V_{1}$, $F_{3}F_{8}F_{9}S_{16}S_{3}S_{4}$, $F_{3}F_{5}F_{8}S_{16}S_{2}S_{3}$, $F_{7}F_{8}F_{14}S_{5}V_{1}V_{5}$, $F_{6}F_{7}F_{8}S_{5}V_{4}V_{1}$, $F_{4}F_{6}F_{8}S_{3}V_{13}V_{2}$, $F_{1}F_{6}F_{8}S_{3}V_{9}V_{2}$, $F_{4}F_{8}F_{8}S_{5}S_{4}V_{11}$, $F_{1}F_{8}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{14}F_{14}S_{9}V_{1}V_{5}$, $F_{3}F_{6}F_{6}S_{14}V_{4}V_{1}$, $F_{11}F_{11}F_{7}S_{9}S_{6}V_{11}$, $F_{2}F_{2}F_{7}S_{14}S_{6}V_{11}$, $F_{4}F_{8}F_{8}S_{5}S_{4}V_{3}$, $F_{1}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{14}F_{14}S_{5}V_{1}V_{5}$, $F_{3}F_{6}F_{6}S_{5}V_{4}V_{1}$, $F_{11}F_{11}F_{7}S_{9}S_{9}S_{6}$, $F_{2}F_{2}F_{7}S_{14}S_{14}S_{6}$, $F_{7}F_{8}F_{8}S_{5}S_{4}V_{11}$, $F_{7}F_{8}F_{8}S_{2}S_{5}V_{11}$, $F_{4}F_{6}F_{6}S_{16}S_{3}V_{3}$, $F_{1}F_{6}F_{6}S_{16}S_{3}V_{3}$, $F_{7}F_{8}F_{8}S_{5}S_{4}V_{3}$, $F_{7}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{3}V_{13}V_{2}$, $F_{3}F_{8}F_{8}S_{3}V_{9}V_{2}$, $F_{4}F_{6}F_{6}S_{16}S_{3}S_{3}$, $F_{1}F_{6}F_{6}S_{16}S_{3}S_{3}$, $F_{7}F_{14}F_{14}S_{9}V_{1}V_{5}$, $F_{6}F_{6}F_{7}S_{14}V_{4}V_{1}$, $F_{7}F_{14}F_{14}S_{5}V_{1}V_{5}$, $F_{6}F_{6}F_{7}S_{5}V_{4}V_{1}$, $F_{4}F_{8}F_{8}S_{3}V_{13}V_{2}$, $F_{1}F_{8}F_{8}S_{3}V_{9}V_{2}$, $F_{3}F_{4}F_{14}S_{7}S_{4}V_{5}$, $F_{1}F_{3}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{11}F_{13}S_{6}V_{11}V_{1}$, $F_{2}F_{3}F_{13}S_{6}V_{11}V_{1}$, $F_{3}F_{4}F_{14}S_{4}V_{11}V_{5}$, $F_{1}F_{3}F_{6}S_{2}V_{11}V_{4}$, $F_{3}F_{11}F_{13}S_{9}S_{6}V_{1}$, $F_{2}F_{3}F_{13}S_{14}S_{6}V_{1}$, $F_{4}F_{5}F_{8}S_{7}S_{16}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{16}V_{2}$, $F_{3}F_{8}F_{9}S_{4}V_{11}V_{13}$, $F_{3}F_{5}F_{8}S_{2}V_{9}V_{11}$, $F_{3}F_{7}F_{14}S_{7}S_{4}V_{5}$, $F_{3}F_{6}F_{7}S_{7}S_{2}V_{4}$, $F_{3}F_{8}F_{9}S_{4}V_{13}V_{3}$, $F_{3}F_{5}F_{8}S_{2}V_{9}V_{3}$, $F_{3}F_{7}F_{14}S_{4}V_{11}V_{5}$, $F_{3}F_{6}F_{7}S_{2}V_{11}V_{4}$, $F_{4}F_{5}F_{8}S_{16}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{16}V_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{13}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{9}$, $F_{4}F_{8}F_{9}S_{4}V_{11}V_{13}$, $F_{1}F_{5}F_{8}S_{2}V_{9}V_{11}$, $F_{3}F_{7}F_{14}S_{16}S_{9}V_{1}$, $F_{3}F_{6}F_{7}S_{14}S_{16}V_{1}$, $F_{11}F_{7}F_{13}S_{6}V_{11}V_{1}$, $F_{2}F_{7}F_{13}S_{6}V_{11}V_{1}$, $F_{4}F_{8}F_{9}S_{4}V_{13}V_{3}$, $F_{1}F_{5}F_{8}S_{2}V_{9}V_{3}$, $F_{3}F_{7}F_{14}S_{16}S_{5}V_{1}$, $F_{3}F_{6}F_{7}S_{16}S_{5}V_{1}$, $F_{11}F_{7}F_{13}S_{9}S_{6}V_{1}$, $F_{2}F_{7}F_{13}S_{14}S_{6}V_{1}$, $F_{4}F_{8}F_{9}S_{5}S_{4}V_{13}$, $F_{1}F_{5}F_{8}S_{2}S_{5}V_{9}$, $F_{3}F_{11}F_{14}S_{4}V_{11}V_{5}$, $F_{2}F_{3}F_{6}S_{2}V_{11}V_{4}$, $F_{3}F_{11}F_{14}S_{9}S_{4}V_{5}$, $F_{2}F_{3}F_{6}S_{14}S_{2}V_{4}$, $F_{4}F_{8}F_{8}S_{7}S_{16}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{16}V_{2}$, $F_{3}F_{9}F_{14}S_{4}V_{11}V_{13}$, $F_{3}F_{5}F_{6}S_{2}V_{9}V_{11}$, $F_{3}F_{9}F_{14}S_{5}S_{4}V_{13}$, $F_{3}F_{5}F_{6}S_{2}S_{5}V_{9}$, $F_{4}F_{8}F_{8}S_{16}S_{5}V_{2}$, $F_{1}F_{8}F_{8}S_{16}S_{5}V_{2}$, $F_{3}F_{9}F_{14}S_{4}V_{13}V_{5}$, $F_{3}F_{5}F_{6}S_{2}V_{9}V_{4}$, $F_{4}F_{9}F_{14}S_{4}V_{11}V_{13}$, $F_{1}F_{5}F_{6}S_{2}V_{9}V_{11}$, $F_{3}F_{7}F_{13}S_{16}S_{9}V_{1}$, $F_{3}F_{7}F_{13}S_{14}S_{16}V_{1}$, $F_{11}F_{9}F_{14}S_{4}V_{11}V_{5}$, $F_{2}F_{5}F_{6}S_{2}V_{11}V_{4}$, $F_{4}F_{9}F_{14}S_{5}S_{4}V_{13}$, $F_{1}F_{5}F_{6}S_{2}S_{5}V_{9}$, $F_{3}F_{7}F_{13}S_{16}V_{1}V_{5}$, $F_{3}F_{7}F_{13}S_{16}V_{4}V_{1}$, $F_{11}F_{9}F_{14}S_{9}S_{4}V_{5}$, $F_{2}F_{5}F_{6}S_{14}S_{2}V_{4}$, $F_{4}F_{9}F_{14}S_{4}V_{13}V_{5}$, $F_{1}F_{5}F_{6}S_{2}V_{9}V_{4}$, $F_{3}F_{8}F_{14}S_{4}V_{11}V_{5}$, $F_{3}F_{6}F_{8}S_{2}V_{11}V_{4}$, $F_{3}F_{11}F_{7}S_{7}S_{9}V_{5}$, $F_{2}F_{3}F_{7}S_{7}S_{14}V_{4}$, $F_{3}F_{8}F_{14}S_{4}V_{3}V_{5}$, $F_{3}F_{6}F_{8}S_{2}V_{3}V_{4}$, $F_{3}F_{11}F_{7}S_{9}V_{11}V_{5}$, $F_{2}F_{3}F_{7}S_{14}V_{11}V_{4}$, $F_{3}F_{8}F_{14}S_{5}S_{4}V_{5}$, $F_{3}F_{6}F_{8}S_{2}S_{5}V_{4}$, $F_{4}F_{8}F_{14}S_{7}S_{4}V_{5}$, $F_{1}F_{6}F_{8}S_{7}S_{2}V_{4}$, $F_{3}F_{13}F_{14}S_{6}V_{11}V_{1}$, $F_{3}F_{6}F_{13}S_{6}V_{11}V_{1}$, $F_{3}F_{11}F_{9}S_{7}S_{9}V_{5}$, $F_{2}F_{3}F_{5}S_{7}S_{14}V_{4}$, $F_{3}F_{13}F_{14}S_{5}S_{6}V_{1}$, $F_{3}F_{6}F_{13}S_{5}S_{6}V_{1}$, $F_{3}F_{11}F_{9}S_{9}V_{11}V_{5}$, $F_{2}F_{3}F_{5}S_{14}V_{11}V_{4}$, $F_{4}F_{8}F_{14}S_{5}S_{4}V_{5}$, $F_{1}F_{6}F_{8}S_{2}S_{5}V_{4}$, $F_{3}F_{13}F_{14}S_{6}V_{1}V_{5}$, $F_{3}F_{6}F_{13}S_{6}V_{4}V_{1}$, $F_{7}F_{8}F_{14}S_{7}S_{4}V_{5}$, $F_{6}F_{7}F_{8}S_{7}S_{2}V_{4}$, $F_{7}F_{8}F_{14}S_{5}S_{4}V_{5}$, $F_{6}F_{7}F_{8}S_{2}S_{5}V_{4}$, $F_{3}F_{8}F_{9}S_{4}V_{13}V_{2}$, $F_{3}F_{5}F_{8}S_{2}V_{9}V_{2}$, $F_{7}F_{13}F_{14}S_{6}V_{11}V_{1}$, $F_{6}F_{7}F_{13}S_{6}V_{11}V_{1}$, $F_{3}F_{7}F_{9}S_{16}S_{5}V_{1}$, $F_{3}F_{5}F_{7}S_{16}S_{5}V_{1}$, $F_{8}F_{9}F_{14}S_{4}V_{11}V_{5}$, $F_{5}F_{6}F_{8}S_{2}V_{11}V_{4}$, $F_{3}F_{7}F_{9}S_{16}V_{1}V_{5}$, $F_{3}F_{5}F_{7}S_{16}V_{4}V_{1}$, $F_{8}F_{9}F_{14}S_{4}V_{3}V_{5}$, $F_{5}F_{6}F_{8}S_{2}V_{3}V_{4}$, $F_{7}F_{13}F_{14}S_{5}S_{6}V_{1}$, $F_{6}F_{7}F_{13}S_{5}S_{6}V_{1}$, $F_{3}F_{7}F_{9}S_{16}V_{1}V_{2}$, $F_{3}F_{5}F_{7}S_{16}V_{1}V_{2}$, $F_{8}F_{9}F_{14}S_{5}S_{4}V_{5}$, $F_{5}F_{6}F_{8}S_{2}S_{5}V_{4}$, $F_{7}F_{13}F_{14}S_{6}V_{1}V_{5}$, $F_{6}F_{7}F_{13}S_{6}V_{4}V_{1}$, $F_{4}F_{8}F_{9}S_{4}V_{13}V_{2}$, $F_{1}F_{5}F_{8}S_{2}V_{9}V_{2}$, $F_{3}F_{14}F_{14}S_{9}S_{4}V_{5}$, $F_{3}F_{6}F_{6}S_{14}S_{2}V_{4}$, $F_{11}F_{11}F_{7}S_{9}V_{11}V_{5}$, $F_{2}F_{2}F_{7}S_{14}V_{11}V_{4}$, $F_{3}F_{14}F_{14}S_{5}S_{4}V_{5}$, $F_{3}F_{6}F_{6}S_{2}S_{5}V_{4}$, $F_{11}F_{11}F_{7}S_{9}S_{9}V_{5}$, $F_{2}F_{2}F_{7}S_{14}S_{14}V_{4}$, $F_{4}F_{14}F_{14}S_{4}V_{11}V_{5}$, $F_{1}F_{6}F_{6}S_{2}V_{11}V_{4}$, $F_{3}F_{13}F_{13}S_{9}S_{6}V_{1}$, $F_{3}F_{13}F_{13}S_{14}S_{6}V_{1}$, $F_{11}F_{11}F_{9}S_{9}V_{11}V_{5}$, $F_{2}F_{2}F_{5}S_{14}V_{11}V_{4}$, $F_{4}F_{14}F_{14}S_{5}S_{4}V_{5}$, $F_{1}F_{6}F_{6}S_{2}S_{5}V_{4}$, $F_{3}F_{13}F_{13}S_{6}V_{1}V_{5}$, $F_{3}F_{13}F_{13}S_{6}V_{4}V_{1}$, $F_{11}F_{11}F_{9}S_{9}S_{9}V_{5}$, $F_{2}F_{2}F_{5}S_{14}S_{14}V_{4}$, $F_{4}F_{14}F_{14}S_{4}V_{5}V_{5}$, $F_{1}F_{6}F_{6}S_{2}V_{4}V_{4}$, $F_{7}F_{14}F_{14}S_{4}V_{11}V_{5}$, $F_{6}F_{6}F_{7}S_{2}V_{11}V_{4}$, $F_{4}F_{8}F_{8}S_{16}V_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{16}V_{3}V_{2}$, $F_{3}F_{9}F_{9}S_{5}S_{4}V_{13}$, $F_{3}F_{5}F_{5}S_{2}S_{5}V_{9}$, $F_{3}F_{9}F_{9}S_{4}V_{13}V_{5}$, $F_{3}F_{5}F_{5}S_{2}V_{9}V_{4}$, $F_{7}F_{14}F_{14}S_{5}S_{4}V_{5}$, $F_{6}F_{6}F_{7}S_{2}S_{5}V_{4}$, $F_{3}F_{9}F_{9}S_{4}V_{13}V_{2}$, $F_{3}F_{5}F_{5}S_{2}V_{9}V_{2}$, $F_{7}F_{14}F_{14}S_{4}V_{5}V_{5}$, $F_{6}F_{6}F_{7}S_{2}V_{4}V_{4}$, $F_{4}F_{8}F_{8}S_{16}V_{2}V_{2}$, $F_{1}F_{8}F_{8}S_{16}V_{2}V_{2}$, $F_{7}F_{13}F_{13}S_{9}S_{6}V_{1}$, $F_{7}F_{13}F_{13}S_{14}S_{6}V_{1}$, $F_{4}F_{9}F_{9}S_{5}S_{4}V_{13}$, $F_{1}F_{5}F_{5}S_{2}S_{5}V_{9}$, $F_{9}F_{14}F_{14}S_{9}S_{4}V_{5}$, $F_{5}F_{6}F_{6}S_{14}S_{2}V_{4}$, $F_{4}F_{9}F_{9}S_{4}V_{13}V_{5}$, $F_{1}F_{5}F_{5}S_{2}V_{9}V_{4}$, $F_{9}F_{14}F_{14}S_{5}S_{4}V_{5}$, $F_{5}F_{6}F_{6}S_{2}S_{5}V_{4}$, $F_{7}F_{13}F_{13}S_{6}V_{1}V_{5}$, $F_{7}F_{13}F_{13}S_{6}V_{4}V_{1}$, $F_{4}F_{9}F_{9}S_{4}V_{13}V_{2}$, $F_{1}F_{5}F_{5}S_{2}V_{9}V_{2}$, $F_{4}F_{5}F_{8}S_{7}S_{4}V_{2}$, $F_{3}F_{8}F_{9}S_{4}V_{11}V_{1}$, $F_{3}F_{5}F_{8}S_{2}V_{11}V_{1}$, $F_{3}F_{7}F_{14}S_{7}S_{6}V_{5}$, $F_{3}F_{6}F_{7}S_{7}S_{6}V_{4}$, $F_{3}F_{8}F_{9}S_{4}V_{3}V_{1}$, $F_{3}F_{5}F_{8}S_{2}V_{3}V_{1}$, $F_{3}F_{7}F_{14}S_{6}V_{11}V_{5}$, $F_{3}F_{6}F_{7}S_{6}V_{11}V_{4}$, $F_{4}F_{5}F_{8}S_{4}V_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{1}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{1}$, $F_{5}F_{7}F_{8}S_{7}S_{4}V_{2}$, $F_{3}F_{3}F_{6}S_{16}V_{13}V_{3}$, $F_{3}F_{3}F_{6}S_{16}V_{9}V_{3}$, $F_{5}F_{7}F_{8}S_{4}V_{3}V_{2}$, $F_{3}F_{3}F_{6}S_{16}S_{3}V_{13}$, $F_{3}F_{3}F_{6}S_{16}S_{3}V_{9}$, $F_{7}F_{8}F_{9}S_{4}V_{11}V_{1}$, $F_{5}F_{7}F_{8}S_{2}V_{11}V_{1}$, $F_{7}F_{8}F_{9}S_{4}V_{3}V_{1}$, $F_{5}F_{7}F_{8}S_{2}V_{3}V_{1}$, $F_{3}F_{4}F_{8}S_{16}S_{3}V_{13}$, $F_{1}F_{3}F_{8}S_{16}S_{3}V_{9}$, $F_{7}F_{8}F_{9}S_{5}S_{4}V_{1}$, $F_{5}F_{7}F_{8}S_{2}S_{5}V_{1}$, $F_{4}F_{5}F_{6}S_{7}S_{3}V_{2}$, $F_{1}F_{5}F_{6}S_{7}S_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{4}V_{11}V_{2}$, $F_{3}F_{8}F_{8}S_{2}V_{11}V_{2}$, $F_{3}F_{7}F_{8}S_{7}S_{5}V_{5}$, $F_{3}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{8}F_{8}S_{4}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{2}V_{3}V_{2}$, $F_{3}F_{7}F_{8}S_{5}V_{11}V_{5}$, $F_{3}F_{7}F_{8}S_{5}V_{11}V_{4}$, $F_{4}F_{5}F_{6}S_{3}V_{3}V_{2}$, $F_{1}F_{5}F_{6}S_{3}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{5}S_{4}V_{2}$, $F_{3}F_{8}F_{8}S_{2}S_{5}V_{2}$, $F_{4}F_{8}F_{8}S_{7}S_{4}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{2}V_{2}$, $F_{3}F_{9}F_{14}S_{4}V_{11}V_{1}$, $F_{3}F_{5}F_{6}S_{2}V_{11}V_{1}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{9}F_{14}S_{5}S_{4}V_{1}$, $F_{3}F_{5}F_{6}S_{2}S_{5}V_{1}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{5}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{4}$, $F_{4}F_{8}F_{8}S_{5}S_{4}V_{2}$, $F_{1}F_{8}F_{8}S_{2}S_{5}V_{2}$, $F_{3}F_{9}F_{14}S_{4}V_{1}V_{5}$, $F_{3}F_{5}F_{6}S_{2}V_{4}V_{1}$, $F_{7}F_{8}F_{8}S_{7}S_{4}V_{2}$, $F_{7}F_{8}F_{8}S_{7}S_{2}V_{2}$, $F_{3}F_{3}F_{8}S_{16}V_{13}V_{3}$, $F_{3}F_{3}F_{8}S_{16}V_{9}V_{3}$, $F_{5}F_{6}F_{9}S_{7}S_{3}V_{2}$, $F_{5}F_{5}F_{6}S_{7}S_{3}V_{2}$, $F_{5}F_{6}F_{9}S_{3}V_{3}V_{2}$, $F_{5}F_{5}F_{6}S_{3}V_{3}V_{2}$, $F_{7}F_{8}F_{8}S_{5}S_{4}V_{2}$, $F_{7}F_{8}F_{8}S_{2}S_{5}V_{2}$, $F_{3}F_{3}F_{8}S_{16}V_{13}V_{2}$, $F_{3}F_{3}F_{8}S_{16}V_{9}V_{2}$, $F_{7}F_{9}F_{14}S_{4}V_{11}V_{1}$, $F_{5}F_{6}F_{7}S_{2}V_{11}V_{1}$, $F_{3}F_{4}F_{9}S_{16}S_{5}V_{13}$, $F_{1}F_{3}F_{5}S_{16}S_{5}V_{9}$, $F_{8}F_{8}F_{9}S_{4}V_{11}V_{2}$, $F_{5}F_{8}F_{8}S_{2}V_{11}V_{2}$, $F_{3}F_{4}F_{9}S_{16}V_{13}V_{5}$, $F_{1}F_{3}F_{5}S_{16}V_{9}V_{4}$, $F_{8}F_{8}F_{9}S_{4}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{2}V_{3}V_{2}$, $F_{7}F_{9}F_{14}S_{5}S_{4}V_{1}$, $F_{5}F_{6}F_{7}S_{2}S_{5}V_{1}$, $F_{3}F_{4}F_{9}S_{16}V_{13}V_{2}$, $F_{1}F_{3}F_{5}S_{16}V_{9}V_{2}$, $F_{8}F_{8}F_{9}S_{5}S_{4}V_{2}$, $F_{5}F_{8}F_{8}S_{2}S_{5}V_{2}$, $F_{7}F_{9}F_{14}S_{4}V_{1}V_{5}$, $F_{5}F_{6}F_{7}S_{2}V_{4}V_{1}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{5}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{6}F_{8}S_{4}V_{3}V_{2}$, $F_{3}F_{6}F_{8}S_{2}V_{3}V_{2}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{5}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{6}F_{8}S_{3}S_{4}V_{2}$, $F_{3}F_{6}F_{8}S_{2}S_{3}V_{2}$, $F_{7}F_{8}F_{14}S_{7}S_{6}V_{5}$, $F_{6}F_{7}F_{8}S_{7}S_{6}V_{4}$, $F_{5}F_{8}F_{9}S_{7}S_{5}V_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{8}F_{9}S_{5}V_{3}V_{5}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{4}$, $F_{7}F_{8}F_{14}S_{5}S_{6}V_{5}$, $F_{6}F_{7}F_{8}S_{5}S_{6}V_{4}$, $F_{3}F_{8}F_{9}S_{4}V_{1}V_{2}$, $F_{3}F_{5}F_{8}S_{2}V_{1}V_{2}$, $F_{6}F_{8}F_{9}S_{4}V_{3}V_{2}$, $F_{5}F_{6}F_{8}S_{2}V_{3}V_{2}$, $F_{6}F_{8}F_{9}S_{3}S_{4}V_{2}$, $F_{5}F_{6}F_{8}S_{2}S_{3}V_{2}$, $F_{7}F_{8}F_{9}S_{4}V_{1}V_{2}$, $F_{5}F_{7}F_{8}S_{2}V_{1}V_{2}$, $F_{7}F_{8}F_{8}S_{5}V_{11}V_{5}$, $F_{7}F_{8}F_{8}S_{5}V_{11}V_{4}$, $F_{4}F_{6}F_{6}S_{3}V_{3}V_{2}$, $F_{1}F_{6}F_{6}S_{3}V_{3}V_{2}$, $F_{7}F_{8}F_{8}S_{5}V_{3}V_{5}$, $F_{7}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{3}S_{4}V_{2}$, $F_{3}F_{8}F_{8}S_{2}S_{3}V_{2}$, $F_{7}F_{8}F_{8}S_{5}S_{5}V_{5}$, $F_{7}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{4}F_{6}F_{6}S_{3}S_{3}V_{2}$, $F_{1}F_{6}F_{6}S_{3}S_{3}V_{2}$, $F_{7}F_{14}F_{14}S_{6}V_{11}V_{5}$, $F_{6}F_{6}F_{7}S_{6}V_{11}V_{4}$, $F_{4}F_{8}F_{8}S_{4}V_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{2}V_{3}V_{2}$, $F_{3}F_{9}F_{9}S_{5}S_{4}V_{1}$, $F_{3}F_{5}F_{5}S_{2}S_{5}V_{1}$, $F_{8}F_{8}F_{9}S_{5}V_{11}V_{5}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{4}$, $F_{3}F_{9}F_{9}S_{4}V_{1}V_{5}$, $F_{3}F_{5}F_{5}S_{2}V_{4}V_{1}$, $F_{8}F_{8}F_{9}S_{5}V_{3}V_{5}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{7}F_{14}F_{14}S_{5}S_{6}V_{5}$, $F_{6}F_{6}F_{7}S_{5}S_{6}V_{4}$, $F_{3}F_{9}F_{9}S_{4}V_{1}V_{2}$, $F_{3}F_{5}F_{5}S_{2}V_{1}V_{2}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{5}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{7}F_{14}F_{14}S_{6}V_{5}V_{5}$, $F_{6}F_{6}F_{7}S_{6}V_{4}V_{4}$, $F_{4}F_{8}F_{8}S_{4}V_{2}V_{2}$, $F_{1}F_{8}F_{8}S_{2}V_{2}V_{2}$, $F_{7}F_{8}F_{8}S_{4}V_{3}V_{2}$, $F_{7}F_{8}F_{8}S_{2}V_{3}V_{2}$, $F_{6}F_{6}F_{9}S_{3}V_{3}V_{2}$, $F_{5}F_{6}F_{6}S_{3}V_{3}V_{2}$, $F_{6}F_{6}F_{9}S_{3}S_{3}V_{2}$, $F_{5}F_{6}F_{6}S_{3}S_{3}V_{2}$, $F_{7}F_{8}F_{8}S_{4}V_{2}V_{2}$, $F_{7}F_{8}F_{8}S_{2}V_{2}V_{2}$, $F_{7}F_{9}F_{9}S_{5}S_{4}V_{1}$, $F_{5}F_{5}F_{7}S_{2}S_{5}V_{1}$, $F_{7}F_{9}F_{9}S_{4}V_{1}V_{5}$, $F_{5}F_{5}F_{7}S_{2}V_{4}V_{1}$, $F_{8}F_{8}F_{9}S_{3}S_{4}V_{2}$, $F_{5}F_{8}F_{8}S_{2}S_{3}V_{2}$, $F_{7}F_{9}F_{9}S_{4}V_{1}V_{2}$, $F_{5}F_{5}F_{7}S_{2}V_{1}V_{2}$, $F_{4}F_{8}F_{9}S_{4}S_{4}V_{11}$, $F_{1}F_{5}F_{8}S_{2}S_{2}V_{11}$, $F_{3}F_{7}F_{14}S_{9}V_{1}V_{1}$, $F_{3}F_{6}F_{7}S_{14}V_{1}V_{1}$, $F_{11}F_{7}F_{13}S_{6}S_{6}V_{11}$, $F_{2}F_{7}F_{13}S_{6}S_{6}V_{11}$, $F_{4}F_{8}F_{9}S_{4}S_{4}V_{3}$, $F_{1}F_{5}F_{8}S_{2}S_{2}V_{3}$, $F_{3}F_{7}F_{14}S_{5}V_{1}V_{1}$, $F_{3}F_{6}F_{7}S_{5}V_{1}V_{1}$, $F_{11}F_{7}F_{13}S_{9}S_{6}S_{6}$, $F_{2}F_{7}F_{13}S_{14}S_{6}S_{6}$, $F_{4}F_{8}F_{9}S_{5}S_{4}S_{4}$, $F_{1}F_{5}F_{8}S_{2}S_{2}S_{5}$, $F_{7}F_{8}F_{9}S_{4}S_{4}V_{11}$, $F_{5}F_{7}F_{8}S_{2}S_{2}V_{11}$, $F_{3}F_{4}F_{8}S_{5}V_{13}V_{13}$, $F_{1}F_{3}F_{8}S_{5}V_{9}V_{9}$, $F_{7}F_{8}F_{9}S_{4}S_{4}V_{3}$, $F_{5}F_{7}F_{8}S_{2}S_{2}V_{3}$, $F_{3}F_{4}F_{8}S_{3}V_{13}V_{13}$, $F_{1}F_{3}F_{8}S_{3}V_{9}V_{9}$, $F_{7}F_{8}F_{9}S_{5}S_{4}S_{4}$, $F_{5}F_{7}F_{8}S_{2}S_{2}S_{5}$, $F_{7}F_{7}F_{14}S_{9}V_{1}V_{1}$, $F_{6}F_{7}F_{7}S_{14}V_{1}V_{1}$, $F_{4}F_{4}F_{8}S_{5}V_{13}V_{13}$, $F_{1}F_{1}F_{8}S_{5}V_{9}V_{9}$, $F_{7}F_{7}F_{14}S_{5}V_{1}V_{1}$, $F_{6}F_{7}F_{7}S_{5}V_{1}V_{1}$, $F_{4}F_{4}F_{8}S_{3}V_{13}V_{13}$, $F_{1}F_{1}F_{8}S_{3}V_{9}V_{9}$, $F_{4}F_{8}F_{8}V_{11}V_{2}V_{2}$, $F_{1}F_{8}F_{8}V_{11}V_{2}V_{2}$, $F_{3}F_{9}F_{14}S_{9}S_{4}S_{4}$, $F_{3}F_{5}F_{6}S_{14}S_{2}S_{2}$, $F_{11}F_{7}F_{14}V_{11}V_{5}V_{5}$, $F_{2}F_{6}F_{7}V_{11}V_{4}V_{4}$, $F_{4}F_{8}F_{8}V_{3}V_{2}V_{2}$, $F_{1}F_{8}F_{8}V_{3}V_{2}V_{2}$, $F_{3}F_{9}F_{14}S_{5}S_{4}S_{4}$, $F_{3}F_{5}F_{6}S_{2}S_{2}S_{5}$, $F_{11}F_{7}F_{14}S_{9}V_{5}V_{5}$, $F_{2}F_{6}F_{7}S_{14}V_{4}V_{4}$, $F_{4}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{1}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{4}F_{9}F_{14}S_{4}S_{4}V_{11}$, $F_{1}F_{5}F_{6}S_{2}S_{2}V_{11}$, $F_{3}F_{7}F_{13}S_{9}V_{1}V_{1}$, $F_{3}F_{7}F_{13}S_{14}V_{1}V_{1}$, $F_{11}F_{9}F_{14}V_{11}V_{5}V_{5}$, $F_{2}F_{5}F_{6}V_{11}V_{4}V_{4}$, $F_{4}F_{9}F_{14}S_{5}S_{4}S_{4}$, $F_{1}F_{5}F_{6}S_{2}S_{2}S_{5}$, $F_{3}F_{7}F_{13}V_{1}V_{1}V_{5}$, $F_{3}F_{7}F_{13}V_{4}V_{1}V_{1}$, $F_{11}F_{9}F_{14}S_{9}V_{5}V_{5}$, $F_{2}F_{5}F_{6}S_{14}V_{4}V_{4}$, $F_{4}F_{9}F_{14}S_{4}S_{4}V_{5}$, $F_{1}F_{5}F_{6}S_{2}S_{2}V_{4}$, $F_{7}F_{9}F_{14}S_{4}S_{4}V_{11}$, $F_{5}F_{6}F_{7}S_{2}S_{2}V_{11}$, $F_{3}F_{4}F_{9}S_{5}V_{13}V_{13}$, $F_{1}F_{3}F_{5}S_{5}V_{9}V_{9}$, $F_{8}F_{8}F_{9}V_{11}V_{2}V_{2}$, $F_{5}F_{8}F_{8}V_{11}V_{2}V_{2}$, $F_{3}F_{4}F_{9}V_{13}V_{13}V_{5}$, $F_{1}F_{3}F_{5}V_{9}V_{9}V_{4}$, $F_{8}F_{8}F_{9}V_{3}V_{2}V_{2}$, $F_{5}F_{8}F_{8}V_{3}V_{2}V_{2}$, $F_{7}F_{9}F_{14}S_{5}S_{4}S_{4}$, $F_{5}F_{6}F_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{4}F_{9}V_{13}V_{13}V_{2}$, $F_{1}F_{3}F_{5}V_{9}V_{9}V_{2}$, $F_{8}F_{8}F_{9}S_{5}V_{2}V_{2}$, $F_{5}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{7}F_{9}F_{14}S_{4}S_{4}V_{5}$, $F_{5}F_{6}F_{7}S_{2}S_{2}V_{4}$, $F_{7}F_{7}F_{13}S_{9}V_{1}V_{1}$, $F_{7}F_{7}F_{13}S_{14}V_{1}V_{1}$, $F_{4}F_{4}F_{9}S_{5}V_{13}V_{13}$, $F_{1}F_{1}F_{5}S_{5}V_{9}V_{9}$, $F_{9}F_{9}F_{14}S_{9}S_{4}S_{4}$, $F_{5}F_{5}F_{6}S_{14}S_{2}S_{2}$, $F_{4}F_{4}F_{9}V_{13}V_{13}V_{5}$, $F_{1}F_{1}F_{5}V_{9}V_{9}V_{4}$, $F_{9}F_{9}F_{14}S_{5}S_{4}S_{4}$, $F_{5}F_{5}F_{6}S_{2}S_{2}S_{5}$, $F_{7}F_{7}F_{13}V_{1}V_{1}V_{5}$, $F_{7}F_{7}F_{13}V_{4}V_{1}V_{1}$, $F_{4}F_{4}F_{9}V_{13}V_{13}V_{2}$, $F_{1}F_{1}F_{5}V_{9}V_{9}V_{2}$, $F_{7}F_{8}F_{14}V_{11}V_{5}V_{5}$, $F_{6}F_{7}F_{8}V_{11}V_{4}V_{4}$, $F_{4}F_{6}F_{8}V_{3}V_{2}V_{2}$, $F_{1}F_{6}F_{8}V_{3}V_{2}V_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{4}S_{4}$, $F_{3}F_{5}F_{8}S_{2}S_{2}S_{5}$, $F_{7}F_{8}F_{14}V_{3}V_{5}V_{5}$, $F_{6}F_{7}F_{8}V_{3}V_{4}V_{4}$, $F_{3}F_{8}F_{9}S_{3}S_{4}S_{4}$, $F_{3}F_{5}F_{8}S_{2}S_{2}S_{3}$, $F_{7}F_{8}F_{14}S_{5}V_{5}V_{5}$, $F_{6}F_{7}F_{8}S_{5}V_{4}V_{4}$, $F_{4}F_{6}F_{8}S_{3}V_{2}V_{2}$, $F_{1}F_{6}F_{8}S_{3}V_{2}V_{2}$, $F_{7}F_{13}F_{14}S_{6}S_{6}V_{11}$, $F_{6}F_{7}F_{13}S_{6}S_{6}V_{11}$, $F_{3}F_{7}F_{9}S_{5}V_{1}V_{1}$, $F_{3}F_{5}F_{7}S_{5}V_{1}V_{1}$, $F_{8}F_{9}F_{14}V_{11}V_{5}V_{5}$, $F_{5}F_{6}F_{8}V_{11}V_{4}V_{4}$, $F_{3}F_{7}F_{9}V_{1}V_{1}V_{5}$, $F_{3}F_{5}F_{7}V_{4}V_{1}V_{1}$, $F_{8}F_{9}F_{14}V_{3}V_{5}V_{5}$, $F_{5}F_{6}F_{8}V_{3}V_{4}V_{4}$, $F_{7}F_{13}F_{14}S_{5}S_{6}S_{6}$, $F_{6}F_{7}F_{13}S_{5}S_{6}S_{6}$, $F_{3}F_{7}F_{9}V_{1}V_{1}V_{2}$, $F_{3}F_{5}F_{7}V_{1}V_{1}V_{2}$, $F_{8}F_{9}F_{14}S_{5}V_{5}V_{5}$, $F_{5}F_{6}F_{8}S_{5}V_{4}V_{4}$, $F_{7}F_{13}F_{14}S_{6}S_{6}V_{5}$, $F_{6}F_{7}F_{13}S_{6}S_{6}V_{4}$, $F_{4}F_{8}F_{9}S_{4}S_{4}V_{2}$, $F_{1}F_{5}F_{8}S_{2}S_{2}V_{2}$, $F_{3}F_{3}F_{4}S_{3}V_{13}V_{13}$, $F_{1}F_{3}F_{3}S_{3}V_{9}V_{9}$, $F_{6}F_{8}F_{9}V_{3}V_{2}V_{2}$, $F_{5}F_{6}F_{8}V_{3}V_{2}V_{2}$, $F_{3}F_{3}F_{4}V_{13}V_{13}V_{2}$, $F_{1}F_{3}F_{3}V_{9}V_{9}V_{2}$, $F_{6}F_{8}F_{9}S_{3}V_{2}V_{2}$, $F_{5}F_{6}F_{8}S_{3}V_{2}V_{2}$, $F_{7}F_{8}F_{9}S_{4}S_{4}V_{2}$, $F_{5}F_{7}F_{8}S_{2}S_{2}V_{2}$, $F_{7}F_{7}F_{9}S_{5}V_{1}V_{1}$, $F_{5}F_{7}F_{7}S_{5}V_{1}V_{1}$, $F_{3}F_{4}F_{4}S_{3}V_{13}V_{13}$, $F_{1}F_{1}F_{3}S_{3}V_{9}V_{9}$, $F_{8}F_{9}F_{9}S_{5}S_{4}S_{4}$, $F_{5}F_{5}F_{8}S_{2}S_{2}S_{5}$, $F_{7}F_{7}F_{9}V_{1}V_{1}V_{5}$, $F_{5}F_{7}F_{7}V_{4}V_{1}V_{1}$, $F_{3}F_{4}F_{4}V_{13}V_{13}V_{2}$, $F_{1}F_{1}F_{3}V_{9}V_{9}V_{2}$, $F_{8}F_{9}F_{9}S_{3}S_{4}S_{4}$, $F_{5}F_{5}F_{8}S_{2}S_{2}S_{3}$, $F_{7}F_{7}F_{9}V_{1}V_{1}V_{2}$, $F_{5}F_{7}F_{7}V_{1}V_{1}V_{2}$, $F_{7}F_{14}F_{14}S_{9}V_{5}V_{5}$, $F_{6}F_{6}F_{7}S_{14}V_{4}V_{4}$, $F_{7}F_{14}F_{14}S_{5}V_{5}V_{5}$, $F_{6}F_{6}F_{7}S_{5}V_{4}V_{4}$, $F_{4}F_{8}F_{8}S_{3}V_{2}V_{2}$, $F_{1}F_{8}F_{8}S_{3}V_{2}V_{2}$, $F_{7}F_{13}F_{13}S_{9}S_{6}S_{6}$, $F_{7}F_{13}F_{13}S_{14}S_{6}S_{6}$, $F_{4}F_{9}F_{9}S_{5}S_{4}S_{4}$, $F_{1}F_{5}F_{5}S_{2}S_{2}S_{5}$, $F_{9}F_{14}F_{14}S_{9}V_{5}V_{5}$, $F_{5}F_{6}F_{6}S_{14}V_{4}V_{4}$, $F_{4}F_{9}F_{9}S_{4}S_{4}V_{5}$, $F_{1}F_{5}F_{5}S_{2}S_{2}V_{4}$, $F_{9}F_{14}F_{14}S_{5}V_{5}V_{5}$, $F_{5}F_{6}F_{6}S_{5}V_{4}V_{4}$, $F_{7}F_{13}F_{13}S_{6}S_{6}V_{5}$, $F_{7}F_{13}F_{13}S_{6}S_{6}V_{4}$, $F_{4}F_{9}F_{9}S_{4}S_{4}V_{2}$, $F_{1}F_{5}F_{5}S_{2}S_{2}V_{2}$, $F_{7}F_{9}F_{9}S_{5}S_{4}S_{4}$, $F_{5}F_{5}F_{7}S_{2}S_{2}S_{5}$, $F_{7}F_{9}F_{9}S_{4}S_{4}V_{5}$, $F_{5}F_{5}F_{7}S_{2}S_{2}V_{4}$, $F_{8}F_{8}F_{9}S_{3}V_{2}V_{2}$, $F_{5}F_{8}F_{8}S_{3}V_{2}V_{2}$, $F_{7}F_{9}F_{9}S_{4}S_{4}V_{2}$, $F_{5}F_{5}F_{7}S_{2}S_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{4}$} {{$F_{1}F_{3}F_{5}S_{7}V_{9}V_{4}$, $F_{3}F_{3}F_{7}S_{7}S_{16}S_{6}$, $F_{1}F_{1}F_{5}S_{7}V_{9}V_{4}$, $F_{3}F_{3}F_{7}S_{16}S_{6}V_{11}$, $F_{1}F_{3}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{6}F_{7}S_{7}S_{16}S_{6}$, $F_{1}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{6}F_{7}S_{16}S_{6}V_{4}$, $F_{3}F_{3}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{1}F_{5}S_{7}S_{7}S_{3}$, $F_{3}F_{3}F_{8}V_{11}V_{11}V_{2}$, $F_{3}F_{5}F_{6}S_{7}V_{9}V_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{7}S_{3}$, $F_{3}F_{5}F_{6}V_{9}V_{4}V_{4}$, $F_{1}F_{5}F_{6}S_{7}V_{9}V_{4}$, $F_{3}F_{7}F_{13}S_{16}S_{6}V_{11}$, $F_{3}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{7}F_{13}S_{16}S_{6}V_{4}$, $F_{3}F_{8}F_{8}V_{11}V_{11}V_{2}$, $F_{1}F_{5}F_{6}V_{9}V_{4}V_{4}$, $F_{3}F_{7}F_{13}S_{16}S_{6}S_{6}$, $F_{1}F_{3}F_{6}S_{7}V_{9}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{1}F_{6}S_{7}V_{9}V_{3}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{11}$, $F_{1}F_{3}F_{8}S_{7}V_{11}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{7}F_{8}S_{7}V_{11}V_{1}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{3}F_{3}F_{8}S_{7}V_{11}V_{1}$, $F_{1}F_{1}F_{5}S_{7}S_{7}S_{2}$, $F_{3}F_{3}F_{8}V_{11}V_{11}V_{1}$, $F_{3}F_{5}F_{6}S_{7}V_{9}V_{3}$, $F_{1}F_{5}F_{7}S_{7}S_{7}S_{2}$, $F_{3}F_{5}F_{6}V_{9}V_{3}V_{3}$, $F_{1}F_{5}F_{6}S_{7}V_{9}V_{3}$, $F_{3}F_{8}F_{8}S_{16}S_{5}V_{11}$, $F_{3}F_{7}F_{8}S_{7}V_{11}V_{1}$, $F_{3}F_{8}F_{8}S_{16}S_{5}V_{3}$, $F_{3}F_{7}F_{8}V_{11}V_{11}V_{1}$, $F_{1}F_{5}F_{6}V_{9}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{16}S_{5}S_{5}$, $F_{1}F_{3}F_{6}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{16}S_{2}$, $F_{1}F_{6}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{16}S_{2}V_{4}$, $F_{1}F_{3}F_{5}S_{7}V_{4}V_{1}$, $F_{1}F_{3}F_{5}S_{7}S_{16}S_{2}$, $F_{1}F_{5}F_{7}S_{7}V_{4}V_{1}$, $F_{1}F_{3}F_{5}S_{16}S_{2}V_{3}$, $F_{3}F_{5}F_{6}S_{7}V_{4}V_{1}$, $F_{1}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{5}F_{6}V_{4}V_{4}V_{1}$, $F_{3}F_{5}F_{6}S_{7}V_{3}V_{2}$, $F_{1}F_{5}F_{7}S_{7}S_{7}S_{5}$, $F_{3}F_{5}F_{6}V_{3}V_{3}V_{2}$, $F_{5}F_{6}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{5}S_{16}S_{2}V_{4}$, $F_{5}F_{6}F_{7}S_{7}V_{4}V_{1}$, $F_{5}F_{6}F_{7}V_{4}V_{4}V_{1}$, $F_{5}F_{6}F_{8}V_{3}V_{3}V_{2}$, $F_{1}F_{3}F_{5}S_{16}S_{2}S_{2}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{1}F_{6}S_{7}S_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{5}V_{11}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{2}V_{9}$, $F_{1}F_{6}F_{8}S_{7}S_{3}V_{3}$, $F_{1}F_{3}F_{6}S_{2}V_{9}V_{4}$, $F_{1}F_{1}F_{6}S_{7}S_{2}V_{9}$, $F_{3}F_{3}F_{13}S_{16}V_{11}V_{1}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{13}S_{16}V_{4}V_{1}$, $F_{3}F_{8}F_{8}S_{5}V_{11}V_{2}$, $F_{1}F_{1}F_{6}S_{2}V_{9}V_{4}$, $F_{3}F_{3}F_{13}S_{16}S_{6}V_{1}$, $F_{3}F_{3}F_{7}S_{7}S_{6}V_{1}$, $F_{1}F_{1}F_{5}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{7}S_{6}V_{11}V_{1}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{9}$, $F_{1}F_{5}F_{7}S_{7}S_{2}V_{4}$, $F_{1}F_{3}F_{5}S_{2}V_{9}V_{3}$, $F_{1}F_{1}F_{5}S_{7}S_{2}V_{9}$, $F_{3}F_{3}F_{8}S_{16}V_{11}V_{1}$, $F_{3}F_{7}F_{7}S_{7}S_{6}V_{1}$, $F_{3}F_{3}F_{8}S_{16}V_{3}V_{1}$, $F_{3}F_{7}F_{7}S_{6}V_{11}V_{1}$, $F_{1}F_{1}F_{5}S_{2}V_{9}V_{3}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{1}$, $F_{3}F_{6}F_{7}S_{7}S_{6}V_{1}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{6}F_{7}S_{6}V_{4}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{5}S_{16}V_{4}V_{1}$, $F_{6}F_{7}F_{7}S_{7}S_{6}V_{1}$, $F_{3}F_{3}F_{5}S_{16}V_{3}V_{1}$, $F_{6}F_{7}F_{7}S_{6}V_{4}V_{1}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{3}F_{5}S_{16}S_{2}V_{1}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{7}F_{13}S_{6}V_{11}V_{1}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{7}F_{13}S_{6}V_{4}V_{1}$, $F_{3}F_{8}F_{8}S_{5}V_{11}V_{11}$, $F_{1}F_{5}F_{6}S_{2}V_{4}V_{4}$, $F_{3}F_{7}F_{13}S_{6}S_{6}V_{1}$, $F_{1}F_{5}F_{6}S_{7}S_{3}V_{3}$, $F_{3}F_{7}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{7}F_{8}S_{5}V_{11}V_{11}$, $F_{1}F_{5}F_{6}S_{3}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{5}F_{6}F_{8}S_{7}S_{3}V_{3}$, $F_{1}F_{3}F_{5}S_{2}V_{9}V_{4}$, $F_{5}F_{6}F_{7}S_{7}S_{2}V_{4}$, $F_{5}F_{6}F_{7}S_{2}V_{4}V_{4}$, $F_{5}F_{6}F_{8}S_{3}V_{3}V_{3}$, $F_{1}F_{3}F_{5}S_{2}S_{2}V_{9}$, $F_{8}F_{8}F_{8}S_{5}V_{11}V_{2}$, $F_{1}F_{1}F_{5}S_{2}V_{9}V_{4}$, $F_{3}F_{3}F_{7}S_{16}S_{6}V_{1}$, $F_{7}F_{7}F_{13}S_{6}V_{11}V_{1}$, $F_{3}F_{3}F_{7}S_{16}S_{5}V_{1}$, $F_{7}F_{7}F_{13}S_{6}V_{4}V_{1}$, $F_{8}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{3}F_{7}S_{16}S_{2}V_{1}$, $F_{7}F_{7}F_{13}S_{6}S_{6}V_{1}$, $F_{8}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{1}F_{1}F_{5}S_{2}S_{2}V_{9}$, $F_{1}F_{3}F_{5}S_{7}V_{9}V_{3}$, $F_{3}F_{3}F_{7}S_{7}S_{16}S_{5}$, $F_{1}F_{1}F_{5}S_{7}V_{9}V_{3}$, $F_{3}F_{3}F_{7}S_{16}S_{5}V_{11}$, $F_{1}F_{3}F_{13}S_{7}V_{11}V_{1}$, $F_{3}F_{5}F_{7}S_{7}S_{16}S_{5}$, $F_{1}F_{7}F_{13}S_{7}V_{11}V_{1}$, $F_{3}F_{5}F_{7}S_{16}S_{5}V_{3}$, $F_{3}F_{3}F_{13}S_{7}V_{11}V_{1}$, $F_{1}F_{1}F_{6}S_{7}S_{7}S_{2}$, $F_{3}F_{3}F_{13}V_{11}V_{11}V_{1}$, $F_{3}F_{5}F_{5}S_{7}V_{9}V_{3}$, $F_{1}F_{6}F_{7}S_{7}S_{7}S_{2}$, $F_{3}F_{5}F_{5}V_{9}V_{3}V_{3}$, $F_{1}F_{5}F_{5}S_{7}V_{9}V_{3}$, $F_{3}F_{7}F_{8}S_{16}S_{5}V_{11}$, $F_{3}F_{7}F_{13}S_{7}V_{11}V_{1}$, $F_{3}F_{7}F_{8}S_{16}S_{5}V_{3}$, $F_{3}F_{7}F_{13}V_{11}V_{11}V_{1}$, $F_{1}F_{5}F_{5}V_{9}V_{3}V_{3}$, $F_{3}F_{7}F_{8}S_{16}S_{5}S_{5}$, $F_{1}F_{3}F_{5}S_{7}V_{3}V_{1}$, $F_{1}F_{3}F_{5}S_{7}S_{16}S_{3}$, $F_{1}F_{5}F_{7}S_{7}V_{3}V_{1}$, $F_{1}F_{3}F_{5}S_{16}S_{3}V_{3}$, $F_{3}F_{5}F_{5}S_{7}V_{3}V_{1}$, $F_{1}F_{6}F_{7}S_{7}S_{7}S_{6}$, $F_{3}F_{5}F_{5}V_{3}V_{3}V_{1}$, $F_{5}F_{5}F_{7}S_{7}V_{3}V_{1}$, $F_{1}F_{3}F_{6}S_{16}S_{3}V_{3}$, $F_{5}F_{5}F_{7}V_{3}V_{3}V_{1}$, $F_{1}F_{3}F_{6}S_{16}S_{3}S_{3}$, $F_{3}F_{3}F_{7}S_{7}S_{5}V_{1}$, $F_{1}F_{1}F_{5}S_{7}S_{2}V_{3}$, $F_{3}F_{3}F_{7}S_{5}V_{11}V_{1}$, $F_{1}F_{3}F_{5}S_{7}S_{3}V_{9}$, $F_{1}F_{5}F_{7}S_{7}S_{2}V_{3}$, $F_{1}F_{3}F_{5}S_{3}V_{9}V_{3}$, $F_{1}F_{1}F_{5}S_{7}S_{3}V_{9}$, $F_{3}F_{3}F_{8}S_{16}V_{11}V_{2}$, $F_{3}F_{7}F_{7}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{8}S_{16}V_{3}V_{2}$, $F_{3}F_{7}F_{7}S_{5}V_{11}V_{1}$, $F_{1}F_{1}F_{5}S_{3}V_{9}V_{3}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{2}$, $F_{3}F_{5}F_{7}S_{7}S_{5}V_{1}$, $F_{1}F_{7}F_{13}S_{7}S_{6}V_{11}$, $F_{3}F_{5}F_{7}S_{5}V_{3}V_{1}$, $F_{5}F_{7}F_{7}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{6}S_{16}V_{3}V_{2}$, $F_{5}F_{7}F_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{3}F_{6}S_{16}S_{3}V_{2}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{3}$, $F_{3}F_{7}F_{8}S_{5}V_{11}V_{1}$, $F_{3}F_{7}F_{13}S_{7}S_{6}V_{11}$, $F_{3}F_{7}F_{8}S_{5}V_{3}V_{1}$, $F_{3}F_{7}F_{13}S_{6}V_{11}V_{11}$, $F_{1}F_{5}F_{5}S_{2}V_{3}V_{3}$, $F_{3}F_{7}F_{8}S_{5}S_{5}V_{1}$, $F_{5}F_{5}F_{7}S_{7}S_{2}V_{3}$, $F_{1}F_{3}F_{6}S_{3}V_{9}V_{3}$, $F_{5}F_{5}F_{7}S_{2}V_{3}V_{3}$, $F_{1}F_{3}F_{6}S_{3}S_{3}V_{9}$, $F_{7}F_{7}F_{8}S_{5}V_{11}V_{1}$, $F_{1}F_{1}F_{6}S_{3}V_{9}V_{3}$, $F_{7}F_{7}F_{8}S_{5}V_{3}V_{1}$, $F_{3}F_{3}F_{8}S_{16}S_{3}V_{2}$, $F_{7}F_{7}F_{8}S_{5}S_{5}V_{1}$, $F_{1}F_{1}F_{6}S_{3}S_{3}V_{9}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{6}F_{7}S_{7}S_{16}S_{2}$, $F_{1}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{6}F_{7}S_{16}S_{2}V_{4}$, $F_{1}F_{3}F_{13}S_{7}V_{4}V_{1}$, $F_{3}F_{5}F_{7}S_{7}S_{16}S_{2}$, $F_{1}F_{7}F_{13}S_{7}V_{4}V_{1}$, $F_{3}F_{5}F_{7}S_{16}S_{2}V_{3}$, $F_{3}F_{6}F_{13}S_{7}V_{4}V_{1}$, $F_{1}F_{3}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{6}F_{13}V_{4}V_{4}V_{1}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{7}S_{7}S_{7}S_{5}$, $F_{3}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{7}S_{16}S_{2}V_{4}$, $F_{6}F_{7}F_{13}S_{7}V_{4}V_{1}$, $F_{6}F_{7}F_{13}V_{4}V_{4}V_{1}$, $F_{5}F_{8}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{5}F_{7}S_{16}S_{2}S_{2}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{16}S_{3}$, $F_{1}F_{7}F_{8}S_{7}V_{3}V_{1}$, $F_{3}F_{5}F_{8}S_{16}S_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{1}$, $F_{1}F_{3}F_{7}S_{7}S_{7}S_{6}$, $F_{3}F_{5}F_{8}V_{3}V_{3}V_{1}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{1}$, $F_{3}F_{6}F_{8}S_{16}S_{3}V_{3}$, $F_{5}F_{7}F_{8}V_{3}V_{3}V_{1}$, $F_{3}F_{6}F_{8}S_{16}S_{3}S_{3}$, $F_{3}F_{6}F_{7}S_{7}S_{2}V_{1}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{6}F_{7}S_{2}V_{4}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{2}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{3}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{3}F_{5}S_{16}V_{9}V_{4}$, $F_{6}F_{7}F_{7}S_{7}S_{2}V_{1}$, $F_{3}F_{3}F_{5}S_{16}V_{9}V_{3}$, $F_{6}F_{7}F_{7}S_{2}V_{4}V_{1}$, $F_{5}F_{8}F_{8}S_{3}V_{3}V_{2}$, $F_{3}F_{3}F_{5}S_{16}S_{2}V_{9}$, $F_{3}F_{5}F_{7}S_{7}S_{2}V_{1}$, $F_{1}F_{7}F_{13}S_{7}S_{6}V_{4}$, $F_{3}F_{5}F_{7}S_{2}V_{3}V_{1}$, $F_{5}F_{7}F_{7}S_{7}S_{2}V_{1}$, $F_{3}F_{3}F_{6}S_{16}V_{9}V_{3}$, $F_{5}F_{7}F_{7}S_{2}V_{3}V_{1}$, $F_{3}F_{3}F_{6}S_{16}S_{3}V_{9}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{7}S_{2}V_{4}V_{1}$, $F_{6}F_{7}F_{13}S_{7}S_{6}V_{4}$, $F_{6}F_{7}F_{13}S_{6}V_{4}V_{4}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{5}F_{7}S_{2}S_{2}V_{1}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{3}V_{3}V_{2}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{3}S_{3}V_{2}$, $F_{5}F_{7}F_{7}S_{2}V_{4}V_{1}$, $F_{6}F_{8}F_{8}S_{3}V_{3}V_{2}$, $F_{1}F_{3}F_{3}S_{16}S_{2}V_{9}$, $F_{1}F_{3}F_{3}S_{16}S_{3}V_{9}$, $F_{5}F_{7}F_{7}S_{2}S_{2}V_{1}$, $F_{6}F_{8}F_{8}S_{3}S_{3}V_{2}$, $F_{1}F_{1}F_{5}S_{7}S_{3}V_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{2}V_{9}$, $F_{1}F_{5}F_{8}S_{7}S_{3}V_{3}$, $F_{3}F_{5}F_{6}S_{2}V_{9}V_{4}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{9}$, $F_{3}F_{7}F_{13}S_{16}V_{11}V_{1}$, $F_{3}F_{7}F_{13}S_{16}V_{4}V_{1}$, $F_{1}F_{5}F_{6}S_{2}V_{9}V_{4}$, $F_{3}F_{7}F_{13}S_{16}S_{6}V_{1}$, $F_{3}F_{3}F_{13}S_{7}S_{6}V_{1}$, $F_{1}F_{1}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{13}S_{6}V_{11}V_{1}$, $F_{3}F_{5}F_{5}S_{7}S_{2}V_{9}$, $F_{1}F_{6}F_{7}S_{7}S_{2}V_{4}$, $F_{3}F_{5}F_{5}S_{2}V_{9}V_{3}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{9}$, $F_{3}F_{7}F_{8}S_{16}V_{11}V_{1}$, $F_{3}F_{7}F_{13}S_{7}S_{6}V_{1}$, $F_{3}F_{7}F_{8}S_{16}V_{3}V_{1}$, $F_{1}F_{5}F_{5}S_{2}V_{9}V_{3}$, $F_{3}F_{7}F_{8}S_{16}S_{5}V_{1}$, $F_{3}F_{6}F_{13}S_{7}S_{6}V_{1}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{6}F_{13}S_{6}V_{4}V_{1}$, $F_{1}F_{3}F_{7}S_{7}S_{5}V_{11}$, $F_{3}F_{5}F_{7}S_{16}V_{4}V_{1}$, $F_{6}F_{7}F_{13}S_{7}S_{6}V_{1}$, $F_{3}F_{5}F_{7}S_{16}V_{3}V_{1}$, $F_{6}F_{7}F_{13}S_{6}V_{4}V_{1}$, $F_{3}F_{5}F_{7}S_{16}S_{2}V_{1}$, $F_{1}F_{6}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{13}F_{13}S_{6}V_{11}V_{1}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{13}F_{13}S_{6}V_{4}V_{1}$, $F_{3}F_{3}F_{8}S_{5}V_{11}V_{11}$, $F_{1}F_{6}F_{6}S_{2}V_{4}V_{4}$, $F_{3}F_{13}F_{13}S_{6}S_{6}V_{1}$, $F_{1}F_{5}F_{5}S_{7}S_{3}V_{3}$, $F_{3}F_{3}F_{7}S_{7}S_{5}V_{11}$, $F_{3}F_{3}F_{7}S_{5}V_{11}V_{11}$, $F_{1}F_{5}F_{5}S_{3}V_{3}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{3}V_{3}$, $F_{3}F_{5}F_{5}S_{2}V_{9}V_{4}$, $F_{6}F_{6}F_{7}S_{7}S_{2}V_{4}$, $F_{6}F_{6}F_{7}S_{2}V_{4}V_{4}$, $F_{5}F_{5}F_{8}S_{3}V_{3}V_{3}$, $F_{3}F_{5}F_{5}S_{2}S_{2}V_{9}$, $F_{1}F_{5}F_{5}S_{2}V_{9}V_{4}$, $F_{3}F_{7}F_{7}S_{16}S_{6}V_{1}$, $F_{7}F_{13}F_{13}S_{6}V_{11}V_{1}$, $F_{3}F_{7}F_{7}S_{16}S_{5}V_{1}$, $F_{7}F_{13}F_{13}S_{6}V_{4}V_{1}$, $F_{3}F_{7}F_{7}S_{16}S_{2}V_{1}$, $F_{7}F_{13}F_{13}S_{6}S_{6}V_{1}$, $F_{1}F_{5}F_{5}S_{2}S_{2}V_{9}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{8}S_{5}V_{11}V_{1}$, $F_{3}F_{5}F_{6}S_{7}S_{3}V_{9}$, $F_{3}F_{5}F_{6}S_{3}V_{9}V_{3}$, $F_{1}F_{5}F_{6}S_{7}S_{3}V_{9}$, $F_{3}F_{8}F_{8}S_{16}V_{11}V_{2}$, $F_{3}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{8}F_{8}S_{16}V_{3}V_{2}$, $F_{1}F_{5}F_{6}S_{3}V_{9}V_{3}$, $F_{3}F_{8}F_{8}S_{16}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{1}$, $F_{1}F_{3}F_{7}S_{7}S_{6}V_{11}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{1}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{6}F_{8}S_{16}V_{3}V_{2}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{1}$, $F_{3}F_{6}F_{8}S_{16}S_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{5}V_{11}V_{1}$, $F_{3}F_{3}F_{7}S_{7}S_{6}V_{11}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{1}$, $F_{3}F_{3}F_{7}S_{6}V_{11}V_{11}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{1}$, $F_{3}F_{6}F_{6}S_{3}V_{9}V_{3}$, $F_{3}F_{6}F_{6}S_{3}S_{3}V_{9}$, $F_{7}F_{8}F_{8}S_{5}V_{11}V_{1}$, $F_{1}F_{6}F_{6}S_{3}V_{9}V_{3}$, $F_{7}F_{8}F_{8}S_{5}V_{3}V_{1}$, $F_{3}F_{8}F_{8}S_{16}S_{3}V_{2}$, $F_{7}F_{8}F_{8}S_{5}S_{5}V_{1}$, $F_{1}F_{6}F_{6}S_{3}S_{3}V_{9}$, $F_{3}F_{5}F_{6}S_{7}S_{2}V_{1}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{2}V_{4}V_{1}$, $F_{3}F_{5}F_{6}S_{7}S_{3}V_{2}$, $F_{1}F_{5}F_{7}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{3}V_{3}V_{2}$, $F_{5}F_{6}F_{8}S_{7}S_{3}V_{2}$, $F_{1}F_{3}F_{5}S_{16}V_{9}V_{4}$, $F_{5}F_{6}F_{7}S_{7}S_{2}V_{1}$, $F_{1}F_{3}F_{5}S_{16}V_{9}V_{3}$, $F_{5}F_{6}F_{7}S_{2}V_{4}V_{1}$, $F_{5}F_{6}F_{8}S_{3}V_{3}V_{2}$, $F_{1}F_{3}F_{5}S_{16}S_{2}V_{9}$, $F_{3}F_{5}F_{5}S_{7}S_{2}V_{1}$, $F_{1}F_{6}F_{7}S_{7}S_{6}V_{4}$, $F_{3}F_{5}F_{5}S_{2}V_{3}V_{1}$, $F_{5}F_{5}F_{7}S_{7}S_{2}V_{1}$, $F_{1}F_{3}F_{6}S_{16}V_{9}V_{3}$, $F_{5}F_{5}F_{7}S_{2}V_{3}V_{1}$, $F_{1}F_{3}F_{6}S_{16}S_{3}V_{9}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{5}S_{2}V_{4}V_{1}$, $F_{6}F_{6}F_{7}S_{7}S_{6}V_{4}$, $F_{6}F_{6}F_{7}S_{6}V_{4}V_{4}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{5}F_{5}S_{2}S_{2}V_{1}$, $F_{5}F_{5}F_{7}S_{7}S_{5}V_{3}$, $F_{3}F_{6}F_{6}S_{3}V_{3}V_{2}$, $F_{5}F_{5}F_{7}S_{5}V_{3}V_{3}$, $F_{3}F_{6}F_{6}S_{3}S_{3}V_{2}$, $F_{5}F_{5}F_{7}S_{2}V_{4}V_{1}$, $F_{6}F_{6}F_{8}S_{3}V_{3}V_{2}$, $F_{1}F_{1}F_{3}S_{16}S_{2}V_{9}$, $F_{1}F_{1}F_{3}S_{16}S_{3}V_{9}$, $F_{5}F_{5}F_{7}S_{2}S_{2}V_{1}$, $F_{6}F_{6}F_{8}S_{3}S_{3}V_{2}$, $F_{1}F_{5}F_{6}S_{7}S_{2}S_{2}$, $F_{3}F_{7}F_{13}V_{11}V_{1}V_{1}$, $F_{3}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{7}F_{13}V_{4}V_{1}V_{1}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{11}$, $F_{1}F_{5}F_{6}S_{2}S_{2}V_{4}$, $F_{3}F_{7}F_{13}S_{6}V_{1}V_{1}$, $F_{1}F_{5}F_{6}S_{7}S_{3}S_{3}$, $F_{3}F_{8}F_{8}V_{11}V_{2}V_{2}$, $F_{3}F_{7}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{8}F_{8}V_{3}V_{2}V_{2}$, $F_{3}F_{7}F_{8}S_{5}S_{5}V_{11}$, $F_{1}F_{5}F_{6}S_{3}S_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{5}F_{6}F_{8}S_{7}S_{3}S_{3}$, $F_{1}F_{3}F_{5}V_{9}V_{9}V_{4}$, $F_{5}F_{6}F_{7}S_{7}S_{2}S_{2}$, $F_{1}F_{3}F_{5}V_{9}V_{9}V_{3}$, $F_{5}F_{6}F_{7}S_{2}S_{2}V_{4}$, $F_{5}F_{6}F_{8}S_{3}S_{3}V_{3}$, $F_{1}F_{3}F_{5}S_{2}V_{9}V_{9}$, $F_{8}F_{8}F_{8}V_{11}V_{2}V_{2}$, $F_{1}F_{1}F_{5}V_{9}V_{9}V_{4}$, $F_{3}F_{3}F_{7}S_{16}S_{16}S_{6}$, $F_{7}F_{7}F_{13}V_{11}V_{1}V_{1}$, $F_{1}F_{1}F_{5}V_{9}V_{9}V_{3}$, $F_{3}F_{3}F_{7}S_{16}S_{16}S_{5}$, $F_{7}F_{7}F_{13}V_{4}V_{1}V_{1}$, $F_{8}F_{8}F_{8}V_{3}V_{2}V_{2}$, $F_{3}F_{3}F_{7}S_{16}S_{16}S_{2}$, $F_{7}F_{7}F_{13}S_{6}V_{1}V_{1}$, $F_{8}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{1}F_{1}F_{5}S_{2}V_{9}V_{9}$, $F_{1}F_{5}F_{5}S_{7}S_{2}S_{2}$, $F_{3}F_{7}F_{8}V_{11}V_{1}V_{1}$, $F_{3}F_{7}F_{13}S_{7}S_{6}S_{6}$, $F_{3}F_{7}F_{8}V_{3}V_{1}V_{1}$, $F_{3}F_{7}F_{13}S_{6}S_{6}V_{11}$, $F_{1}F_{5}F_{5}S_{2}S_{2}V_{3}$, $F_{3}F_{7}F_{8}S_{5}V_{1}V_{1}$, $F_{5}F_{5}F_{7}S_{7}S_{2}S_{2}$, $F_{1}F_{3}F_{6}V_{9}V_{9}V_{3}$, $F_{5}F_{5}F_{7}S_{2}S_{2}V_{3}$, $F_{1}F_{3}F_{6}S_{3}V_{9}V_{9}$, $F_{7}F_{7}F_{8}V_{11}V_{1}V_{1}$, $F_{1}F_{1}F_{6}V_{9}V_{9}V_{3}$, $F_{3}F_{3}F_{8}S_{16}S_{16}S_{5}$, $F_{7}F_{7}F_{8}V_{3}V_{1}V_{1}$, $F_{3}F_{3}F_{8}S_{16}S_{16}S_{3}$, $F_{7}F_{7}F_{8}S_{5}V_{1}V_{1}$, $F_{1}F_{1}F_{6}S_{3}V_{9}V_{9}$, $F_{5}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{7}V_{4}V_{1}V_{1}$, $F_{6}F_{7}F_{13}S_{7}S_{6}S_{6}$, $F_{3}F_{5}F_{7}V_{3}V_{1}V_{1}$, $F_{6}F_{7}F_{13}S_{6}S_{6}V_{4}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{3}F_{5}F_{7}S_{2}V_{1}V_{1}$, $F_{5}F_{7}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{6}F_{8}V_{3}V_{2}V_{2}$, $F_{5}F_{7}F_{8}S_{5}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{3}V_{2}V_{2}$, $F_{5}F_{7}F_{7}V_{4}V_{1}V_{1}$, $F_{6}F_{8}F_{8}V_{3}V_{2}V_{2}$, $F_{1}F_{3}F_{3}S_{16}S_{16}S_{2}$, $F_{5}F_{7}F_{7}V_{3}V_{1}V_{1}$, $F_{1}F_{3}F_{3}S_{16}S_{16}S_{3}$, $F_{5}F_{7}F_{7}S_{2}V_{1}V_{1}$, $F_{6}F_{8}F_{8}S_{3}V_{2}V_{2}$, $F_{8}F_{8}F_{8}S_{5}S_{5}V_{11}$, $F_{1}F_{5}F_{5}S_{2}S_{2}V_{4}$, $F_{3}F_{7}F_{7}S_{6}V_{1}V_{1}$, $F_{7}F_{13}F_{13}S_{6}S_{6}V_{11}$, $F_{3}F_{7}F_{7}S_{5}V_{1}V_{1}$, $F_{7}F_{13}F_{13}S_{6}S_{6}V_{4}$, $F_{8}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{3}F_{7}F_{7}S_{2}V_{1}V_{1}$, $F_{7}F_{13}F_{13}S_{6}S_{6}S_{6}$, $F_{8}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{1}F_{5}F_{5}S_{2}S_{2}S_{2}$, $F_{7}F_{8}F_{8}S_{5}S_{5}V_{11}$, $F_{1}F_{6}F_{6}S_{3}S_{3}V_{3}$, $F_{7}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{3}V_{2}V_{2}$, $F_{7}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{1}F_{6}F_{6}S_{3}S_{3}S_{3}$, $F_{5}F_{5}F_{7}S_{2}S_{2}V_{4}$, $F_{6}F_{6}F_{8}S_{3}S_{3}V_{3}$, $F_{1}F_{1}F_{3}S_{2}V_{9}V_{9}$, $F_{1}F_{1}F_{3}S_{3}V_{9}V_{9}$, $F_{5}F_{5}F_{7}S_{2}S_{2}S_{2}$, $F_{6}F_{6}F_{8}S_{3}S_{3}S_{3}$, $F_{7}F_{7}F_{7}S_{6}V_{1}V_{1}$, $F_{1}F_{1}F_{1}S_{2}V_{9}V_{9}$, $F_{7}F_{7}F_{7}S_{5}V_{1}V_{1}$, $F_{1}F_{1}F_{1}S_{3}V_{9}V_{9}$, $F_{7}F_{7}F_{7}S_{2}V_{1}V_{1}$, $F_{8}F_{8}F_{8}S_{3}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{5}$} {{$F_{1}F_{3}F_{6}S_{7}V_{10}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{2}F_{6}S_{7}V_{10}V_{3}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{11}$, $F_{1}F_{3}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{3}F_{3}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{2}F_{5}S_{7}S_{7}S_{3}$, $F_{3}F_{3}F_{8}V_{11}V_{11}V_{2}$, $F_{3}F_{5}F_{6}S_{7}V_{10}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{7}S_{3}$, $F_{3}F_{5}F_{6}V_{10}V_{3}V_{3}$, $F_{2}F_{5}F_{6}S_{7}V_{10}V_{3}$, $F_{3}F_{8}F_{8}S_{16}S_{5}V_{11}$, $F_{3}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{8}F_{8}S_{16}S_{5}V_{3}$, $F_{3}F_{8}F_{8}V_{11}V_{11}V_{2}$, $F_{2}F_{5}F_{6}V_{10}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{16}S_{5}S_{5}$, $F_{1}F_{3}F_{6}S_{7}V_{3}V_{2}$, $F_{2}F_{3}F_{5}S_{7}S_{16}S_{3}$, $F_{1}F_{6}F_{8}S_{7}V_{3}V_{2}$, $F_{2}F_{3}F_{5}S_{16}S_{3}V_{3}$, $F_{3}F_{5}F_{6}S_{7}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{5}F_{6}V_{3}V_{3}V_{2}$, $F_{5}F_{6}F_{8}S_{7}V_{3}V_{2}$, $F_{2}F_{3}F_{6}S_{16}S_{3}V_{3}$, $F_{5}F_{6}F_{8}V_{3}V_{3}V_{2}$, $F_{2}F_{3}F_{6}S_{16}S_{3}S_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{2}F_{6}S_{7}S_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{5}V_{11}V_{2}$, $F_{2}F_{3}F_{5}S_{7}S_{3}V_{10}$, $F_{1}F_{6}F_{8}S_{7}S_{3}V_{3}$, $F_{2}F_{3}F_{5}S_{3}V_{10}V_{3}$, $F_{2}F_{2}F_{5}S_{7}S_{3}V_{10}$, $F_{3}F_{3}F_{8}S_{16}V_{11}V_{2}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{8}S_{16}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{5}V_{11}V_{2}$, $F_{2}F_{2}F_{5}S_{3}V_{10}V_{3}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{6}S_{16}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{3}F_{6}S_{16}S_{3}V_{2}$, $F_{2}F_{5}F_{6}S_{7}S_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{5}V_{11}V_{11}$, $F_{2}F_{5}F_{6}S_{3}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{5}F_{6}F_{8}S_{7}S_{3}V_{3}$, $F_{2}F_{3}F_{6}S_{3}V_{10}V_{3}$, $F_{5}F_{6}F_{8}S_{3}V_{3}V_{3}$, $F_{2}F_{3}F_{6}S_{3}S_{3}V_{10}$, $F_{8}F_{8}F_{8}S_{5}V_{11}V_{2}$, $F_{2}F_{2}F_{6}S_{3}V_{10}V_{3}$, $F_{8}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{16}S_{3}V_{2}$, $F_{8}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{2}F_{2}F_{6}S_{3}S_{3}V_{10}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{16}S_{3}$, $F_{1}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{16}S_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{6}F_{8}S_{16}S_{3}V_{3}$, $F_{5}F_{8}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{6}F_{8}S_{16}S_{3}S_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{3}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{3}F_{6}S_{16}V_{10}V_{3}$, $F_{5}F_{8}F_{8}S_{3}V_{3}V_{2}$, $F_{3}F_{3}F_{6}S_{16}S_{3}V_{10}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{3}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{3}S_{3}V_{2}$, $F_{6}F_{8}F_{8}S_{3}V_{3}V_{2}$, $F_{2}F_{3}F_{3}S_{16}S_{3}V_{10}$, $F_{6}F_{8}F_{8}S_{3}S_{3}V_{2}$, $F_{1}F_{2}F_{5}S_{7}S_{3}V_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{3}V_{10}$, $F_{1}F_{5}F_{8}S_{7}S_{3}V_{3}$, $F_{3}F_{5}F_{6}S_{3}V_{10}V_{3}$, $F_{2}F_{5}F_{6}S_{7}S_{3}V_{10}$, $F_{3}F_{8}F_{8}S_{16}V_{11}V_{2}$, $F_{3}F_{8}F_{8}S_{16}V_{3}V_{2}$, $F_{2}F_{5}F_{6}S_{3}V_{10}V_{3}$, $F_{3}F_{8}F_{8}S_{16}S_{5}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{6}F_{8}S_{16}V_{3}V_{2}$, $F_{3}F_{6}F_{8}S_{16}S_{3}V_{2}$, $F_{2}F_{5}F_{5}S_{7}S_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{3}F_{8}S_{5}V_{11}V_{11}$, $F_{2}F_{5}F_{5}S_{3}V_{3}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{3}V_{3}$, $F_{3}F_{6}F_{6}S_{3}V_{10}V_{3}$, $F_{5}F_{5}F_{8}S_{3}V_{3}V_{3}$, $F_{3}F_{6}F_{6}S_{3}S_{3}V_{10}$, $F_{2}F_{6}F_{6}S_{3}V_{10}V_{3}$, $F_{3}F_{8}F_{8}S_{16}S_{3}V_{2}$, $F_{2}F_{6}F_{6}S_{3}S_{3}V_{10}$, $F_{3}F_{5}F_{6}S_{7}S_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{3}V_{3}V_{2}$, $F_{5}F_{6}F_{8}S_{7}S_{3}V_{2}$, $F_{2}F_{3}F_{6}S_{16}V_{10}V_{3}$, $F_{5}F_{6}F_{8}S_{3}V_{3}V_{2}$, $F_{2}F_{3}F_{6}S_{16}S_{3}V_{10}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{6}F_{6}S_{3}V_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{6}F_{6}S_{3}S_{3}V_{2}$, $F_{6}F_{6}F_{8}S_{3}V_{3}V_{2}$, $F_{2}F_{2}F_{3}S_{16}S_{3}V_{10}$, $F_{6}F_{6}F_{8}S_{3}S_{3}V_{2}$, $F_{2}F_{5}F_{6}S_{7}S_{3}S_{3}$, $F_{3}F_{8}F_{8}V_{11}V_{2}V_{2}$, $F_{3}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{8}F_{8}V_{3}V_{2}V_{2}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{11}$, $F_{2}F_{5}F_{6}S_{3}S_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{5}F_{6}F_{8}S_{7}S_{3}S_{3}$, $F_{2}F_{3}F_{6}V_{10}V_{10}V_{3}$, $F_{5}F_{6}F_{8}S_{3}S_{3}V_{3}$, $F_{2}F_{3}F_{6}S_{3}V_{10}V_{10}$, $F_{8}F_{8}F_{8}V_{11}V_{2}V_{2}$, $F_{2}F_{2}F_{6}V_{10}V_{10}V_{3}$, $F_{3}F_{3}F_{8}S_{16}S_{16}S_{5}$, $F_{8}F_{8}F_{8}V_{3}V_{2}V_{2}$, $F_{3}F_{3}F_{8}S_{16}S_{16}S_{3}$, $F_{8}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{2}F_{2}F_{6}S_{3}V_{10}V_{10}$, $F_{5}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{6}F_{8}V_{3}V_{2}V_{2}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{3}V_{2}V_{2}$, $F_{6}F_{8}F_{8}V_{3}V_{2}V_{2}$, $F_{2}F_{3}F_{3}S_{16}S_{16}S_{3}$, $F_{6}F_{8}F_{8}S_{3}V_{2}V_{2}$, $F_{8}F_{8}F_{8}S_{5}S_{5}V_{11}$, $F_{2}F_{6}F_{6}S_{3}S_{3}V_{3}$, $F_{8}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{3}V_{2}V_{2}$, $F_{8}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{2}F_{6}F_{6}S_{3}S_{3}S_{3}$, $F_{6}F_{6}F_{8}S_{3}S_{3}V_{3}$, $F_{2}F_{2}F_{3}S_{3}V_{10}V_{10}$, $F_{6}F_{6}F_{8}S_{3}S_{3}S_{3}$, $F_{2}F_{2}F_{2}S_{3}V_{10}V_{10}$, $F_{8}F_{8}F_{8}S_{3}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{6}$} {{$F_{1}F_{3}F_{8}S_{7}S_{16}V_{3}$, $F_{2}F_{3}F_{7}S_{7}S_{16}V_{4}$, $F_{2}F_{3}F_{7}S_{14}S_{16}V_{4}$, $F_{1}F_{3}F_{13}S_{7}S_{14}V_{1}$, $F_{3}F_{5}F_{7}S_{7}S_{16}V_{4}$, $F_{1}F_{7}F_{13}S_{7}S_{14}V_{1}$, $F_{3}F_{5}F_{7}S_{16}V_{3}V_{4}$, $F_{2}F_{3}F_{13}S_{7}S_{14}V_{1}$, $F_{1}F_{3}F_{8}S_{7}S_{7}V_{2}$, $F_{2}F_{3}F_{13}S_{14}S_{14}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{16}V_{3}$, $F_{1}F_{7}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{5}F_{8}S_{16}V_{3}V_{3}$, $F_{3}F_{6}F_{7}S_{14}S_{16}V_{4}$, $F_{2}F_{7}F_{13}S_{7}S_{14}V_{1}$, $F_{3}F_{6}F_{7}S_{16}V_{3}V_{4}$, $F_{2}F_{7}F_{13}S_{14}S_{14}V_{1}$, $F_{3}F_{6}F_{7}S_{16}V_{4}V_{4}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{1}$, $F_{3}F_{3}F_{5}S_{7}S_{16}S_{3}$, $F_{1}F_{7}F_{8}S_{7}V_{3}V_{1}$, $F_{3}F_{3}F_{5}S_{16}S_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{1}$, $F_{1}F_{7}F_{8}S_{7}S_{7}S_{6}$, $F_{3}F_{5}F_{8}V_{3}V_{3}V_{1}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{1}$, $F_{3}F_{3}F_{6}S_{16}S_{3}V_{3}$, $F_{5}F_{7}F_{8}V_{3}V_{3}V_{1}$, $F_{3}F_{3}F_{6}S_{16}S_{3}S_{3}$, $F_{2}F_{3}F_{7}S_{7}V_{4}V_{1}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{2}F_{3}F_{7}S_{14}V_{4}V_{1}$, $F_{1}F_{7}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{6}S_{14}S_{16}S_{2}$, $F_{2}F_{7}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{6}S_{16}S_{2}V_{3}$, $F_{2}F_{7}F_{7}S_{14}V_{4}V_{1}$, $F_{3}F_{3}F_{6}S_{16}S_{2}V_{4}$, $F_{3}F_{5}F_{7}S_{7}V_{4}V_{1}$, $F_{1}F_{7}F_{13}S_{7}S_{14}S_{6}$, $F_{3}F_{5}F_{7}V_{3}V_{4}V_{1}$, $F_{5}F_{7}F_{7}S_{7}V_{4}V_{1}$, $F_{5}F_{7}F_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{3}F_{6}S_{16}S_{2}S_{3}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{6}F_{7}S_{14}V_{4}V_{1}$, $F_{2}F_{7}F_{13}S_{7}S_{14}S_{6}$, $F_{3}F_{6}F_{7}V_{3}V_{4}V_{1}$, $F_{2}F_{7}F_{13}S_{14}S_{14}S_{6}$, $F_{3}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{6}F_{7}V_{4}V_{4}V_{1}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{2}$, $F_{5}F_{7}F_{8}V_{3}V_{3}V_{2}$, $F_{6}F_{7}F_{7}S_{14}V_{4}V_{1}$, $F_{3}F_{3}F_{5}S_{16}S_{2}V_{4}$, $F_{6}F_{7}F_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{3}F_{5}S_{16}S_{2}S_{3}$, $F_{6}F_{7}F_{7}V_{4}V_{4}V_{1}$, $F_{1}F_{3}F_{6}S_{7}S_{16}V_{3}$, $F_{2}F_{3}F_{5}S_{7}S_{16}V_{4}$, $F_{2}F_{3}F_{5}S_{14}S_{16}V_{4}$, $F_{1}F_{3}F_{6}S_{7}S_{14}V_{1}$, $F_{3}F_{5}F_{5}S_{7}S_{16}V_{4}$, $F_{1}F_{6}F_{7}S_{7}S_{14}V_{1}$, $F_{3}F_{5}F_{5}S_{16}V_{3}V_{4}$, $F_{2}F_{3}F_{6}S_{7}S_{14}V_{1}$, $F_{1}F_{3}F_{5}S_{7}S_{7}V_{2}$, $F_{2}F_{3}F_{6}S_{14}S_{14}V_{1}$, $F_{3}F_{5}F_{6}S_{7}S_{16}V_{3}$, $F_{1}F_{5}F_{7}S_{7}S_{7}V_{2}$, $F_{3}F_{5}F_{6}S_{16}V_{3}V_{3}$, $F_{3}F_{5}F_{6}S_{14}S_{16}V_{4}$, $F_{2}F_{6}F_{7}S_{7}S_{14}V_{1}$, $F_{3}F_{5}F_{6}S_{16}V_{3}V_{4}$, $F_{2}F_{6}F_{7}S_{14}S_{14}V_{1}$, $F_{3}F_{5}F_{6}S_{16}V_{4}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{2}F_{3}F_{7}S_{7}S_{16}S_{6}$, $F_{2}F_{3}F_{7}S_{14}S_{16}S_{6}$, $F_{1}F_{3}F_{6}S_{7}S_{14}S_{2}$, $F_{3}F_{7}F_{8}S_{7}S_{16}S_{6}$, $F_{1}F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{3}F_{7}F_{8}S_{16}S_{5}S_{6}$, $F_{2}F_{3}F_{6}S_{7}S_{14}S_{2}$, $F_{1}F_{3}F_{5}S_{7}S_{7}S_{3}$, $F_{2}F_{3}F_{6}S_{14}S_{14}S_{2}$, $F_{3}F_{8}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{5}F_{5}S_{7}S_{7}S_{3}$, $F_{3}F_{8}F_{8}S_{16}S_{5}S_{5}$, $F_{3}F_{7}F_{13}S_{14}S_{16}S_{6}$, $F_{2}F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{3}F_{7}F_{13}S_{16}S_{5}S_{6}$, $F_{2}F_{5}F_{6}S_{14}S_{14}S_{2}$, $F_{3}F_{7}F_{13}S_{16}S_{6}S_{6}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{5}S_{7}S_{16}V_{2}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{5}S_{16}V_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{2}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{16}V_{2}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{3}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{2}$, $F_{3}F_{5}F_{6}S_{7}S_{2}V_{3}$, $F_{1}F_{5}F_{7}S_{7}S_{7}V_{4}$, $F_{3}F_{5}F_{6}S_{2}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{1}$, $F_{1}F_{5}F_{5}S_{7}S_{7}V_{4}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{1}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{8}S_{16}V_{3}V_{2}$, $F_{5}F_{5}F_{6}S_{7}S_{2}V_{3}$, $F_{5}F_{5}F_{6}S_{2}V_{3}V_{3}$, $F_{7}F_{8}F_{8}S_{5}S_{5}V_{1}$, $F_{3}F_{3}F_{8}S_{16}V_{2}V_{2}$, $F_{2}F_{3}F_{7}S_{7}S_{6}V_{1}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{2}F_{3}F_{7}S_{14}S_{6}V_{1}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{6}S_{14}S_{16}V_{1}$, $F_{2}F_{7}F_{7}S_{7}S_{6}V_{1}$, $F_{3}F_{3}F_{6}S_{16}V_{3}V_{1}$, $F_{2}F_{7}F_{7}S_{14}S_{6}V_{1}$, $F_{3}F_{3}F_{6}S_{16}V_{4}V_{1}$, $F_{2}F_{3}F_{5}S_{7}S_{2}V_{4}$, $F_{1}F_{3}F_{6}S_{7}S_{3}V_{3}$, $F_{2}F_{3}F_{5}S_{14}S_{2}V_{4}$, $F_{1}F_{5}F_{6}S_{7}S_{3}V_{3}$, $F_{3}F_{3}F_{13}S_{14}S_{16}V_{1}$, $F_{2}F_{5}F_{5}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{13}S_{16}S_{5}V_{1}$, $F_{2}F_{5}F_{5}S_{14}S_{2}V_{4}$, $F_{3}F_{3}F_{13}S_{16}S_{6}V_{1}$, $F_{3}F_{5}F_{5}S_{7}S_{2}V_{4}$, $F_{1}F_{6}F_{7}S_{7}S_{14}V_{4}$, $F_{3}F_{5}F_{5}S_{2}V_{3}V_{4}$, $F_{3}F_{7}F_{8}S_{7}S_{6}V_{1}$, $F_{1}F_{5}F_{6}S_{7}S_{14}V_{4}$, $F_{3}F_{7}F_{8}S_{5}S_{6}V_{1}$, $F_{7}F_{7}F_{8}S_{7}S_{6}V_{1}$, $F_{3}F_{3}F_{8}S_{16}V_{3}V_{1}$, $F_{5}F_{5}F_{5}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{1}$, $F_{5}F_{5}F_{5}S_{2}V_{3}V_{4}$, $F_{7}F_{7}F_{8}S_{5}S_{6}V_{1}$, $F_{3}F_{3}F_{8}S_{16}V_{1}V_{2}$, $F_{3}F_{5}F_{6}S_{7}S_{3}V_{3}$, $F_{3}F_{5}F_{6}S_{14}S_{2}V_{4}$, $F_{2}F_{6}F_{7}S_{7}S_{14}V_{4}$, $F_{3}F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{2}F_{6}F_{7}S_{14}S_{14}V_{4}$, $F_{3}F_{5}F_{6}S_{3}V_{3}V_{3}$, $F_{3}F_{5}F_{6}S_{2}V_{4}V_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{7}F_{13}S_{14}S_{6}V_{1}$, $F_{2}F_{5}F_{6}S_{7}S_{14}V_{4}$, $F_{3}F_{7}F_{13}S_{5}S_{6}V_{1}$, $F_{2}F_{5}F_{6}S_{14}S_{14}V_{4}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{3}F_{7}F_{13}S_{6}S_{6}V_{1}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{5}F_{5}F_{6}S_{7}S_{3}V_{3}$, $F_{5}F_{5}F_{6}S_{3}V_{3}V_{3}$, $F_{7}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{7}F_{7}F_{13}S_{14}S_{6}V_{1}$, $F_{3}F_{3}F_{7}S_{16}V_{4}V_{1}$, $F_{5}F_{5}F_{6}S_{14}S_{2}V_{4}$, $F_{3}F_{3}F_{7}S_{16}S_{6}V_{1}$, $F_{5}F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{7}F_{7}F_{13}S_{5}S_{6}V_{1}$, $F_{3}F_{3}F_{7}S_{16}V_{1}V_{2}$, $F_{5}F_{5}F_{6}S_{2}V_{4}V_{4}$, $F_{7}F_{7}F_{13}S_{6}S_{6}V_{1}$, $F_{1}F_{3}F_{6}S_{7}V_{3}V_{1}$, $F_{3}F_{5}F_{5}S_{7}S_{16}S_{3}$, $F_{1}F_{6}F_{7}S_{7}V_{3}V_{1}$, $F_{3}F_{5}F_{5}S_{16}S_{3}V_{3}$, $F_{3}F_{5}F_{6}S_{7}V_{3}V_{1}$, $F_{1}F_{2}F_{7}S_{7}S_{7}S_{6}$, $F_{3}F_{5}F_{6}V_{3}V_{3}V_{1}$, $F_{5}F_{6}F_{7}S_{7}V_{3}V_{1}$, $F_{3}F_{5}F_{6}S_{16}S_{3}V_{3}$, $F_{5}F_{6}F_{7}V_{3}V_{3}V_{1}$, $F_{3}F_{5}F_{6}S_{16}S_{3}S_{3}$, $F_{1}F_{3}F_{13}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{7}S_{7}S_{16}V_{2}$, $F_{1}F_{7}F_{13}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{7}S_{16}V_{3}V_{2}$, $F_{3}F_{7}F_{8}S_{7}S_{16}V_{2}$, $F_{3}F_{7}F_{8}S_{16}S_{5}V_{2}$, $F_{1}F_{2}F_{7}S_{7}S_{7}V_{4}$, $F_{3}F_{8}F_{13}S_{7}S_{5}V_{1}$, $F_{1}F_{2}F_{5}S_{7}S_{7}V_{4}$, $F_{3}F_{8}F_{13}S_{5}S_{5}V_{1}$, $F_{7}F_{8}F_{13}S_{7}S_{5}V_{1}$, $F_{3}F_{7}F_{8}S_{16}V_{3}V_{2}$, $F_{7}F_{8}F_{13}S_{5}S_{5}V_{1}$, $F_{3}F_{7}F_{8}S_{16}V_{2}V_{2}$, $F_{3}F_{5}F_{7}S_{7}V_{1}V_{2}$, $F_{1}F_{7}F_{13}S_{7}S_{5}S_{6}$, $F_{3}F_{5}F_{7}V_{3}V_{1}V_{2}$, $F_{5}F_{7}F_{7}S_{7}V_{1}V_{2}$, $F_{3}F_{3}F_{6}S_{16}S_{16}V_{3}$, $F_{5}F_{7}F_{7}V_{3}V_{1}V_{2}$, $F_{3}F_{3}F_{6}S_{16}S_{16}S_{3}$, $F_{3}F_{5}F_{5}S_{7}S_{2}S_{3}$, $F_{1}F_{6}F_{7}S_{7}V_{3}V_{4}$, $F_{3}F_{5}F_{5}S_{2}S_{3}V_{3}$, $F_{3}F_{7}F_{8}S_{7}V_{1}V_{2}$, $F_{1}F_{5}F_{6}S_{7}V_{3}V_{4}$, $F_{3}F_{7}F_{8}S_{5}V_{1}V_{2}$, $F_{7}F_{7}F_{8}S_{7}V_{1}V_{2}$, $F_{3}F_{3}F_{8}S_{16}S_{16}V_{3}$, $F_{5}F_{5}F_{5}S_{7}S_{2}S_{3}$, $F_{3}F_{3}F_{8}S_{16}S_{16}S_{5}$, $F_{5}F_{5}F_{5}S_{2}S_{3}V_{3}$, $F_{7}F_{7}F_{8}S_{5}V_{1}V_{2}$, $F_{3}F_{3}F_{8}S_{16}S_{16}V_{2}$, $F_{5}F_{6}F_{7}S_{7}V_{3}V_{4}$, $F_{3}F_{5}F_{6}S_{2}S_{3}V_{3}$, $F_{5}F_{6}F_{7}V_{3}V_{3}V_{4}$, $F_{3}F_{5}F_{6}S_{2}S_{3}S_{3}$, $F_{7}F_{8}F_{13}S_{7}S_{5}S_{6}$, $F_{3}F_{7}F_{8}V_{3}V_{1}V_{2}$, $F_{5}F_{5}F_{6}S_{7}V_{3}V_{4}$, $F_{5}F_{5}F_{6}V_{3}V_{3}V_{4}$, $F_{7}F_{8}F_{13}S_{5}S_{5}S_{6}$, $F_{3}F_{7}F_{8}V_{1}V_{2}V_{2}$, $F_{7}F_{7}F_{8}V_{3}V_{1}V_{2}$, $F_{3}F_{3}F_{3}S_{16}S_{16}S_{3}$, $F_{5}F_{5}F_{6}S_{2}S_{3}V_{3}$, $F_{3}F_{3}F_{3}S_{16}S_{16}V_{2}$, $F_{5}F_{5}F_{6}S_{2}S_{3}S_{3}$, $F_{7}F_{7}F_{8}V_{1}V_{2}V_{2}$, $F_{2}F_{3}F_{6}S_{7}V_{4}V_{1}$, $F_{1}F_{3}F_{5}S_{7}V_{3}V_{2}$, $F_{2}F_{3}F_{6}S_{14}V_{4}V_{1}$, $F_{3}F_{5}F_{6}S_{7}S_{16}S_{3}$, $F_{1}F_{5}F_{7}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{14}S_{16}S_{2}$, $F_{2}F_{6}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{5}F_{6}S_{16}S_{2}V_{3}$, $F_{2}F_{6}F_{7}S_{14}V_{4}V_{1}$, $F_{3}F_{5}F_{6}S_{16}S_{2}V_{4}$, $F_{3}F_{5}F_{6}S_{7}V_{4}V_{1}$, $F_{1}F_{2}F_{7}S_{7}S_{14}S_{6}$, $F_{3}F_{5}F_{6}V_{3}V_{4}V_{1}$, $F_{5}F_{6}F_{7}S_{7}V_{4}V_{1}$, $F_{5}F_{6}F_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{5}F_{6}S_{16}S_{2}S_{3}$, $F_{3}F_{5}F_{5}S_{7}V_{3}V_{2}$, $F_{3}F_{6}F_{6}S_{14}V_{4}V_{1}$, $F_{2}F_{2}F_{7}S_{7}S_{14}S_{6}$, $F_{3}F_{6}F_{6}V_{3}V_{4}V_{1}$, $F_{2}F_{2}F_{7}S_{14}S_{14}S_{6}$, $F_{3}F_{5}F_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{6}F_{6}V_{4}V_{4}V_{1}$, $F_{5}F_{5}F_{7}S_{7}V_{3}V_{2}$, $F_{3}F_{6}F_{6}S_{16}S_{3}V_{3}$, $F_{5}F_{5}F_{7}V_{3}V_{3}V_{2}$, $F_{3}F_{6}F_{6}S_{16}S_{3}S_{3}$, $F_{6}F_{6}F_{7}S_{14}V_{4}V_{1}$, $F_{3}F_{5}F_{5}S_{16}S_{2}V_{4}$, $F_{6}F_{6}F_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{5}F_{5}S_{16}S_{2}S_{3}$, $F_{6}F_{6}F_{7}V_{4}V_{4}V_{1}$, $F_{2}F_{3}F_{13}S_{7}S_{6}V_{1}$, $F_{2}F_{3}F_{13}S_{14}S_{6}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{16}V_{2}$, $F_{3}F_{5}F_{8}S_{16}V_{3}V_{2}$, $F_{3}F_{6}F_{7}S_{14}S_{16}V_{1}$, $F_{2}F_{7}F_{13}S_{7}S_{6}V_{1}$, $F_{3}F_{6}F_{7}S_{16}V_{3}V_{1}$, $F_{2}F_{7}F_{13}S_{14}S_{6}V_{1}$, $F_{3}F_{6}F_{7}S_{16}V_{4}V_{1}$, $F_{2}F_{3}F_{6}S_{7}S_{2}V_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{3}V_{3}$, $F_{2}F_{3}F_{6}S_{14}S_{2}V_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{16}V_{2}$, $F_{1}F_{5}F_{5}S_{7}S_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{16}S_{5}V_{2}$, $F_{3}F_{7}F_{13}S_{14}S_{16}V_{1}$, $F_{2}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{7}F_{13}S_{16}S_{5}V_{1}$, $F_{2}F_{5}F_{6}S_{14}S_{2}V_{4}$, $F_{3}F_{7}F_{13}S_{16}S_{6}V_{1}$, $F_{3}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{1}F_{2}F_{7}S_{7}S_{14}V_{4}$, $F_{3}F_{8}F_{13}S_{7}S_{6}V_{1}$, $F_{1}F_{2}F_{5}S_{7}S_{14}V_{4}$, $F_{3}F_{8}F_{13}S_{5}S_{6}V_{1}$, $F_{7}F_{8}F_{13}S_{7}S_{6}V_{1}$, $F_{3}F_{7}F_{8}S_{16}V_{3}V_{1}$, $F_{5}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{7}F_{8}S_{16}S_{5}V_{1}$, $F_{7}F_{8}F_{13}S_{5}S_{6}V_{1}$, $F_{3}F_{7}F_{8}S_{16}V_{1}V_{2}$, $F_{3}F_{5}F_{5}S_{7}S_{3}V_{3}$, $F_{3}F_{6}F_{6}S_{14}S_{2}V_{4}$, $F_{2}F_{2}F_{7}S_{7}S_{14}V_{4}$, $F_{3}F_{6}F_{6}S_{2}V_{3}V_{4}$, $F_{2}F_{2}F_{7}S_{14}S_{14}V_{4}$, $F_{3}F_{5}F_{5}S_{3}V_{3}V_{3}$, $F_{3}F_{6}F_{6}S_{2}V_{4}V_{4}$, $F_{3}F_{13}F_{13}S_{14}S_{6}V_{1}$, $F_{2}F_{2}F_{5}S_{7}S_{14}V_{4}$, $F_{3}F_{13}F_{13}S_{5}S_{6}V_{1}$, $F_{2}F_{2}F_{5}S_{14}S_{14}V_{4}$, $F_{3}F_{13}F_{13}S_{6}S_{6}V_{1}$, $F_{3}F_{8}F_{8}S_{16}V_{3}V_{2}$, $F_{5}F_{5}F_{5}S_{7}S_{3}V_{3}$, $F_{5}F_{5}F_{5}S_{3}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{16}V_{2}V_{2}$, $F_{7}F_{13}F_{13}S_{14}S_{6}V_{1}$, $F_{3}F_{7}F_{7}S_{16}V_{4}V_{1}$, $F_{5}F_{6}F_{6}S_{14}S_{2}V_{4}$, $F_{3}F_{7}F_{7}S_{16}S_{6}V_{1}$, $F_{5}F_{6}F_{6}S_{2}V_{3}V_{4}$, $F_{7}F_{13}F_{13}S_{5}S_{6}V_{1}$, $F_{3}F_{7}F_{7}S_{16}V_{1}V_{2}$, $F_{5}F_{6}F_{6}S_{2}V_{4}V_{4}$, $F_{7}F_{13}F_{13}S_{6}S_{6}V_{1}$, $F_{3}F_{5}F_{8}S_{7}V_{1}V_{2}$, $F_{1}F_{7}F_{8}S_{7}S_{5}S_{6}$, $F_{3}F_{5}F_{8}V_{3}V_{1}V_{2}$, $F_{5}F_{7}F_{8}S_{7}V_{1}V_{2}$, $F_{5}F_{7}F_{8}V_{3}V_{1}V_{2}$, $F_{3}F_{5}F_{6}S_{7}S_{2}S_{3}$, $F_{1}F_{5}F_{7}S_{7}V_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{7}V_{1}V_{2}$, $F_{1}F_{5}F_{5}S_{7}V_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{5}V_{1}V_{2}$, $F_{7}F_{8}F_{8}S_{7}V_{1}V_{2}$, $F_{5}F_{5}F_{6}S_{7}S_{2}S_{3}$, $F_{7}F_{8}F_{8}S_{5}V_{1}V_{2}$, $F_{5}F_{5}F_{7}S_{7}V_{3}V_{4}$, $F_{3}F_{6}F_{6}S_{2}S_{3}V_{3}$, $F_{5}F_{5}F_{7}V_{3}V_{3}V_{4}$, $F_{3}F_{6}F_{6}S_{2}S_{3}S_{3}$, $F_{7}F_{8}F_{8}S_{7}S_{5}S_{6}$, $F_{3}F_{8}F_{8}V_{3}V_{1}V_{2}$, $F_{5}F_{5}F_{5}S_{7}V_{3}V_{4}$, $F_{5}F_{5}F_{5}V_{3}V_{3}V_{4}$, $F_{7}F_{8}F_{8}S_{5}S_{5}S_{6}$, $F_{3}F_{8}F_{8}V_{1}V_{2}V_{2}$, $F_{7}F_{8}F_{8}V_{3}V_{1}V_{2}$, $F_{5}F_{6}F_{6}S_{2}S_{3}V_{3}$, $F_{5}F_{6}F_{6}S_{2}S_{3}S_{3}$, $F_{7}F_{8}F_{8}V_{1}V_{2}V_{2}$, $F_{3}F_{5}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{6}F_{7}S_{14}V_{1}V_{1}$, $F_{2}F_{7}F_{13}S_{7}S_{6}S_{6}$, $F_{3}F_{6}F_{7}V_{3}V_{1}V_{1}$, $F_{2}F_{7}F_{13}S_{14}S_{6}S_{6}$, $F_{3}F_{5}F_{8}V_{3}V_{2}V_{2}$, $F_{3}F_{6}F_{7}V_{4}V_{1}V_{1}$, $F_{5}F_{7}F_{8}S_{7}V_{2}V_{2}$, $F_{5}F_{7}F_{8}V_{3}V_{2}V_{2}$, $F_{6}F_{7}F_{7}S_{14}V_{1}V_{1}$, $F_{3}F_{3}F_{5}S_{16}S_{16}V_{4}$, $F_{6}F_{7}F_{7}V_{3}V_{1}V_{1}$, $F_{3}F_{3}F_{5}S_{16}S_{16}S_{3}$, $F_{6}F_{7}F_{7}V_{4}V_{1}V_{1}$, $F_{3}F_{5}F_{6}S_{7}S_{3}S_{3}$, $F_{3}F_{5}F_{6}S_{14}S_{2}S_{2}$, $F_{2}F_{6}F_{7}S_{7}V_{4}V_{4}$, $F_{3}F_{5}F_{6}S_{2}S_{2}V_{3}$, $F_{2}F_{6}F_{7}S_{14}V_{4}V_{4}$, $F_{3}F_{5}F_{6}S_{3}S_{3}V_{3}$, $F_{3}F_{5}F_{6}S_{2}S_{2}V_{4}$, $F_{3}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{7}F_{13}S_{14}V_{1}V_{1}$, $F_{2}F_{5}F_{6}S_{7}V_{4}V_{4}$, $F_{3}F_{7}F_{13}S_{5}V_{1}V_{1}$, $F_{2}F_{5}F_{6}S_{14}V_{4}V_{4}$, $F_{3}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{3}F_{7}F_{13}S_{6}V_{1}V_{1}$, $F_{7}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{5}F_{5}F_{6}S_{7}S_{3}S_{3}$, $F_{5}F_{5}F_{6}S_{3}S_{3}V_{3}$, $F_{7}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{7}F_{7}F_{13}S_{14}V_{1}V_{1}$, $F_{3}F_{3}F_{7}S_{16}S_{16}V_{4}$, $F_{5}F_{5}F_{6}S_{14}S_{2}S_{2}$, $F_{3}F_{3}F_{7}S_{16}S_{16}S_{6}$, $F_{5}F_{5}F_{6}S_{2}S_{2}V_{3}$, $F_{7}F_{7}F_{13}S_{5}V_{1}V_{1}$, $F_{3}F_{3}F_{7}S_{16}S_{16}V_{2}$, $F_{5}F_{5}F_{6}S_{2}S_{2}V_{4}$, $F_{7}F_{7}F_{13}S_{6}V_{1}V_{1}$, $F_{5}F_{6}F_{7}S_{7}V_{4}V_{4}$, $F_{5}F_{6}F_{7}V_{3}V_{4}V_{4}$, $F_{3}F_{5}F_{6}S_{2}S_{2}S_{3}$, $F_{7}F_{8}F_{13}S_{7}S_{6}S_{6}$, $F_{3}F_{7}F_{8}V_{3}V_{1}V_{1}$, $F_{5}F_{5}F_{6}S_{7}V_{4}V_{4}$, $F_{3}F_{7}F_{8}S_{5}V_{1}V_{1}$, $F_{5}F_{5}F_{6}V_{3}V_{4}V_{4}$, $F_{7}F_{8}F_{13}S_{5}S_{6}S_{6}$, $F_{3}F_{7}F_{8}V_{1}V_{1}V_{2}$, $F_{7}F_{7}F_{8}V_{3}V_{1}V_{1}$, $F_{7}F_{7}F_{8}S_{5}V_{1}V_{1}$, $F_{5}F_{5}F_{6}S_{2}S_{2}S_{3}$, $F_{7}F_{7}F_{8}V_{1}V_{1}V_{2}$, $F_{6}F_{6}F_{7}S_{14}V_{4}V_{4}$, $F_{3}F_{6}F_{6}S_{3}S_{3}V_{3}$, $F_{3}F_{5}F_{5}S_{2}S_{2}V_{4}$, $F_{6}F_{6}F_{7}V_{3}V_{4}V_{4}$, $F_{3}F_{5}F_{5}S_{2}S_{2}S_{3}$, $F_{6}F_{6}F_{7}V_{4}V_{4}V_{4}$, $F_{3}F_{6}F_{6}S_{3}S_{3}S_{3}$, $F_{7}F_{13}F_{13}S_{14}S_{6}S_{6}$, $F_{3}F_{8}F_{8}V_{3}V_{2}V_{2}$, $F_{3}F_{7}F_{7}V_{4}V_{1}V_{1}$, $F_{5}F_{6}F_{6}S_{14}V_{4}V_{4}$, $F_{3}F_{7}F_{7}S_{6}V_{1}V_{1}$, $F_{5}F_{6}F_{6}V_{3}V_{4}V_{4}$, $F_{7}F_{13}F_{13}S_{5}S_{6}S_{6}$, $F_{3}F_{7}F_{7}V_{1}V_{1}V_{2}$, $F_{5}F_{6}F_{6}V_{4}V_{4}V_{4}$, $F_{7}F_{13}F_{13}S_{6}S_{6}S_{6}$, $F_{3}F_{8}F_{8}V_{2}V_{2}V_{2}$, $F_{7}F_{8}F_{8}V_{3}V_{2}V_{2}$, $F_{5}F_{6}F_{6}S_{3}S_{3}V_{3}$, $F_{5}F_{6}F_{6}S_{3}S_{3}S_{3}$, $F_{7}F_{8}F_{8}V_{2}V_{2}V_{2}$, $F_{7}F_{7}F_{7}V_{4}V_{1}V_{1}$, $F_{5}F_{5}F_{5}S_{2}S_{2}V_{4}$, $F_{7}F_{7}F_{7}S_{6}V_{1}V_{1}$, $F_{5}F_{5}F_{5}S_{2}S_{2}S_{3}$, $F_{7}F_{7}F_{7}V_{1}V_{1}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{7}$} {{$F_{1}F_{3}F_{8}S_{7}V_{13}V_{3}$, $F_{1}F_{3}F_{8}S_{7}V_{9}V_{3}$, $F_{3}F_{3}F_{9}S_{7}S_{16}S_{5}$, $F_{3}F_{3}F_{5}S_{7}S_{16}S_{5}$, $F_{1}F_{4}F_{8}S_{7}V_{13}V_{3}$, $F_{1}F_{1}F_{8}S_{7}V_{9}V_{3}$, $F_{3}F_{3}F_{9}S_{16}S_{5}V_{11}$, $F_{3}F_{3}F_{5}S_{16}S_{5}V_{11}$, $F_{1}F_{3}F_{14}S_{7}V_{11}V_{1}$, $F_{1}F_{3}F_{6}S_{7}V_{11}V_{1}$, $F_{3}F_{5}F_{9}S_{7}S_{16}S_{5}$, $F_{3}F_{5}F_{5}S_{7}S_{16}S_{5}$, $F_{1}F_{7}F_{14}S_{7}V_{11}V_{1}$, $F_{1}F_{6}F_{7}S_{7}V_{11}V_{1}$, $F_{3}F_{5}F_{9}S_{16}S_{5}V_{3}$, $F_{3}F_{5}F_{5}S_{16}S_{5}V_{3}$, $F_{3}F_{3}F_{14}S_{7}V_{11}V_{1}$, $F_{3}F_{3}F_{6}S_{7}V_{11}V_{1}$, $F_{1}F_{4}F_{8}S_{7}S_{7}S_{4}$, $F_{1}F_{1}F_{8}S_{7}S_{7}S_{2}$, $F_{3}F_{3}F_{14}V_{11}V_{11}V_{1}$, $F_{3}F_{3}F_{6}V_{11}V_{11}V_{1}$, $F_{3}F_{5}F_{8}S_{7}V_{13}V_{3}$, $F_{3}F_{5}F_{8}S_{7}V_{9}V_{3}$, $F_{1}F_{7}F_{8}S_{7}S_{7}S_{4}$, $F_{1}F_{7}F_{8}S_{7}S_{7}S_{2}$, $F_{3}F_{5}F_{8}V_{13}V_{3}V_{3}$, $F_{3}F_{5}F_{8}V_{9}V_{3}V_{3}$, $F_{4}F_{5}F_{8}S_{7}V_{13}V_{3}$, $F_{1}F_{5}F_{8}S_{7}V_{9}V_{3}$, $F_{3}F_{8}F_{9}S_{16}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{11}$, $F_{3}F_{7}F_{14}S_{7}V_{11}V_{1}$, $F_{3}F_{6}F_{7}S_{7}V_{11}V_{1}$, $F_{3}F_{8}F_{9}S_{16}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{3}F_{7}F_{14}V_{11}V_{11}V_{1}$, $F_{3}F_{6}F_{7}V_{11}V_{11}V_{1}$, $F_{4}F_{5}F_{8}V_{13}V_{3}V_{3}$, $F_{1}F_{5}F_{8}V_{9}V_{3}V_{3}$, $F_{3}F_{8}F_{9}S_{16}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{16}S_{5}S_{5}$, $F_{1}F_{3}F_{9}S_{7}S_{5}V_{13}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{9}$, $F_{3}F_{3}F_{7}S_{7}S_{16}V_{5}$, $F_{3}F_{3}F_{7}S_{7}S_{16}V_{4}$, $F_{1}F_{4}F_{9}S_{7}S_{5}V_{13}$, $F_{1}F_{1}F_{5}S_{7}S_{5}V_{9}$, $F_{3}F_{3}F_{7}S_{16}V_{11}V_{5}$, $F_{3}F_{3}F_{7}S_{16}V_{11}V_{4}$, $F_{1}F_{3}F_{14}S_{7}S_{4}V_{11}$, $F_{1}F_{3}F_{6}S_{7}S_{2}V_{11}$, $F_{3}F_{7}F_{8}S_{7}S_{16}V_{5}$, $F_{3}F_{7}F_{8}S_{7}S_{16}V_{4}$, $F_{1}F_{9}F_{14}S_{7}S_{4}V_{11}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{11}$, $F_{3}F_{7}F_{8}S_{16}S_{5}V_{5}$, $F_{3}F_{7}F_{8}S_{16}S_{5}V_{4}$, $F_{3}F_{3}F_{14}S_{7}S_{4}V_{11}$, $F_{3}F_{3}F_{6}S_{7}S_{2}V_{11}$, $F_{1}F_{4}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{1}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{3}F_{14}S_{4}V_{11}V_{11}$, $F_{3}F_{3}F_{6}S_{2}V_{11}V_{11}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{13}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{9}$, $F_{1}F_{8}F_{9}S_{7}S_{7}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{13}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{9}$, $F_{4}F_{8}F_{9}S_{7}S_{5}V_{13}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{9}$, $F_{3}F_{7}F_{14}S_{16}V_{11}V_{5}$, $F_{3}F_{6}F_{7}S_{16}V_{11}V_{4}$, $F_{3}F_{9}F_{14}S_{7}S_{4}V_{11}$, $F_{3}F_{5}F_{6}S_{7}S_{2}V_{11}$, $F_{3}F_{7}F_{14}S_{16}S_{5}V_{5}$, $F_{3}F_{6}F_{7}S_{16}S_{5}V_{4}$, $F_{3}F_{9}F_{14}S_{4}V_{11}V_{11}$, $F_{3}F_{5}F_{6}S_{2}V_{11}V_{11}$, $F_{4}F_{8}F_{9}S_{5}S_{5}V_{13}$, $F_{1}F_{5}F_{8}S_{5}S_{5}V_{9}$, $F_{3}F_{7}F_{14}S_{16}V_{5}V_{5}$, $F_{3}F_{6}F_{7}S_{16}V_{4}V_{4}$, $F_{1}F_{3}F_{9}S_{7}S_{5}V_{1}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{1}$, $F_{3}F_{4}F_{5}S_{7}S_{16}V_{2}$, $F_{1}F_{3}F_{5}S_{7}S_{16}V_{2}$, $F_{1}F_{7}F_{9}S_{7}S_{5}V_{1}$, $F_{1}F_{5}F_{7}S_{7}S_{5}V_{1}$, $F_{3}F_{4}F_{5}S_{16}V_{3}V_{2}$, $F_{1}F_{3}F_{5}S_{16}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{4}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{4}F_{8}S_{7}S_{16}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{16}V_{2}$, $F_{1}F_{8}F_{9}S_{7}S_{4}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{4}F_{8}S_{16}S_{5}V_{2}$, $F_{1}F_{3}F_{8}S_{16}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{4}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{2}V_{3}$, $F_{1}F_{7}F_{8}S_{7}S_{7}V_{5}$, $F_{1}F_{7}F_{8}S_{7}S_{7}V_{4}$, $F_{3}F_{5}F_{8}S_{4}V_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{2}V_{3}V_{3}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{1}$, $F_{1}F_{8}F_{9}S_{7}S_{7}V_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{7}V_{4}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{1}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{1}$, $F_{7}F_{8}F_{9}S_{7}S_{5}V_{1}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{4}F_{8}S_{16}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{16}V_{3}V_{2}$, $F_{5}F_{8}F_{9}S_{7}S_{4}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{2}V_{3}$, $F_{5}F_{8}F_{9}S_{4}V_{3}V_{3}$, $F_{5}F_{5}F_{8}S_{2}V_{3}V_{3}$, $F_{7}F_{8}F_{9}S_{5}S_{5}V_{1}$, $F_{5}F_{7}F_{8}S_{5}S_{5}V_{1}$, $F_{3}F_{4}F_{8}S_{16}V_{2}V_{2}$, $F_{1}F_{3}F_{8}S_{16}V_{2}V_{2}$, $F_{3}F_{3}F_{7}S_{7}V_{1}V_{5}$, $F_{3}F_{3}F_{7}S_{7}V_{4}V_{1}$, $F_{1}F_{4}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{1}F_{5}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{7}V_{11}V_{1}V_{5}$, $F_{3}F_{3}F_{7}V_{11}V_{4}V_{1}$, $F_{3}F_{4}F_{5}S_{7}V_{13}V_{2}$, $F_{1}F_{3}F_{5}S_{7}V_{9}V_{2}$, $F_{1}F_{7}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{7}S_{7}S_{2}S_{5}$, $F_{3}F_{4}F_{5}V_{13}V_{3}V_{2}$, $F_{1}F_{3}F_{5}V_{9}V_{3}V_{2}$, $F_{4}F_{4}F_{5}S_{7}V_{13}V_{2}$, $F_{1}F_{1}F_{5}S_{7}V_{9}V_{2}$, $F_{3}F_{3}F_{8}S_{16}S_{4}V_{11}$, $F_{3}F_{3}F_{8}S_{16}S_{2}V_{11}$, $F_{3}F_{7}F_{7}S_{7}V_{1}V_{5}$, $F_{3}F_{7}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{8}S_{16}S_{4}V_{3}$, $F_{3}F_{3}F_{8}S_{16}S_{2}V_{3}$, $F_{3}F_{7}F_{7}V_{11}V_{1}V_{5}$, $F_{3}F_{7}F_{7}V_{11}V_{4}V_{1}$, $F_{4}F_{4}F_{5}V_{13}V_{3}V_{2}$, $F_{1}F_{1}F_{5}V_{9}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{16}S_{5}S_{4}$, $F_{3}F_{3}F_{8}S_{16}S_{2}S_{5}$, $F_{3}F_{3}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{3}F_{5}S_{7}S_{2}S_{5}$, $F_{1}F_{4}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{1}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{9}S_{5}S_{4}V_{11}$, $F_{3}F_{3}F_{5}S_{2}S_{5}V_{11}$, $F_{3}F_{4}F_{8}S_{7}V_{13}V_{2}$, $F_{1}F_{3}F_{8}S_{7}V_{9}V_{2}$, $F_{1}F_{8}F_{9}S_{7}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{4}F_{8}S_{5}V_{13}V_{2}$, $F_{1}F_{3}F_{8}S_{5}V_{9}V_{2}$, $F_{4}F_{4}F_{8}S_{7}V_{13}V_{2}$, $F_{1}F_{1}F_{8}S_{7}V_{9}V_{2}$, $F_{3}F_{3}F_{14}S_{16}S_{4}V_{11}$, $F_{3}F_{3}F_{6}S_{16}S_{2}V_{11}$, $F_{3}F_{9}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{5}F_{5}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{14}S_{16}S_{5}S_{4}$, $F_{3}F_{3}F_{6}S_{16}S_{2}S_{5}$, $F_{3}F_{9}F_{9}S_{5}S_{4}V_{11}$, $F_{3}F_{5}F_{5}S_{2}S_{5}V_{11}$, $F_{4}F_{4}F_{8}S_{5}V_{13}V_{2}$, $F_{1}F_{1}F_{8}S_{5}V_{9}V_{2}$, $F_{3}F_{3}F_{14}S_{16}S_{4}V_{5}$, $F_{3}F_{3}F_{6}S_{16}S_{2}V_{4}$, $F_{3}F_{5}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{7}F_{14}S_{7}V_{11}V_{5}$, $F_{1}F_{6}F_{7}S_{7}V_{11}V_{4}$, $F_{3}F_{5}F_{9}S_{5}S_{4}V_{3}$, $F_{3}F_{5}F_{5}S_{2}S_{5}V_{3}$, $F_{3}F_{7}F_{8}S_{7}V_{1}V_{5}$, $F_{3}F_{7}F_{8}S_{7}V_{4}V_{1}$, $F_{1}F_{9}F_{14}S_{7}V_{11}V_{5}$, $F_{1}F_{5}F_{6}S_{7}V_{11}V_{4}$, $F_{3}F_{7}F_{8}S_{5}V_{1}V_{5}$, $F_{3}F_{7}F_{8}S_{5}V_{4}V_{1}$, $F_{7}F_{7}F_{8}S_{7}V_{1}V_{5}$, $F_{7}F_{7}F_{8}S_{7}V_{4}V_{1}$, $F_{5}F_{9}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{5}F_{5}S_{7}S_{2}S_{5}$, $F_{5}F_{9}F_{9}S_{5}S_{4}V_{3}$, $F_{5}F_{5}F_{5}S_{2}S_{5}V_{3}$, $F_{7}F_{7}F_{8}S_{5}V_{1}V_{5}$, $F_{7}F_{7}F_{8}S_{5}V_{4}V_{1}$, $F_{3}F_{3}F_{8}S_{16}S_{4}V_{2}$, $F_{3}F_{3}F_{8}S_{16}S_{2}V_{2}$, $F_{4}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{11}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{7}F_{14}S_{7}V_{11}V_{5}$, $F_{3}F_{6}F_{7}S_{7}V_{11}V_{4}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{7}F_{14}V_{11}V_{11}V_{5}$, $F_{3}F_{6}F_{7}V_{11}V_{11}V_{4}$, $F_{4}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{1}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{2}S_{5}S_{5}$, $F_{4}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{7}F_{14}V_{11}V_{1}V_{5}$, $F_{3}F_{6}F_{7}V_{11}V_{4}V_{1}$, $F_{3}F_{9}F_{14}S_{7}V_{11}V_{5}$, $F_{3}F_{5}F_{6}S_{7}V_{11}V_{4}$, $F_{3}F_{7}F_{14}S_{5}V_{1}V_{5}$, $F_{3}F_{6}F_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{9}F_{14}V_{11}V_{11}V_{5}$, $F_{3}F_{5}F_{6}V_{11}V_{11}V_{4}$, $F_{4}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{1}F_{5}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{7}F_{14}V_{1}V_{5}V_{5}$, $F_{3}F_{6}F_{7}V_{4}V_{4}V_{1}$, $F_{7}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{4}F_{8}V_{13}V_{3}V_{2}$, $F_{1}F_{3}F_{8}V_{9}V_{3}V_{2}$, $F_{5}F_{8}F_{9}S_{7}V_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{5}F_{8}F_{9}V_{3}V_{3}V_{2}$, $F_{5}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{7}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{5}F_{7}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{4}F_{8}V_{13}V_{2}V_{2}$, $F_{1}F_{3}F_{8}V_{9}V_{2}V_{2}$, $F_{7}F_{7}F_{14}V_{11}V_{1}V_{5}$, $F_{6}F_{7}F_{7}V_{11}V_{4}V_{1}$, $F_{4}F_{4}F_{8}V_{13}V_{3}V_{2}$, $F_{1}F_{1}F_{8}V_{9}V_{3}V_{2}$, $F_{3}F_{3}F_{9}S_{16}S_{5}S_{4}$, $F_{3}F_{3}F_{5}S_{16}S_{2}S_{5}$, $F_{8}F_{9}F_{9}S_{5}S_{4}V_{11}$, $F_{5}F_{5}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{3}F_{9}S_{16}S_{4}V_{5}$, $F_{3}F_{3}F_{5}S_{16}S_{2}V_{4}$, $F_{8}F_{9}F_{9}S_{5}S_{4}V_{3}$, $F_{5}F_{5}F_{8}S_{2}S_{5}V_{3}$, $F_{7}F_{7}F_{14}S_{5}V_{1}V_{5}$, $F_{6}F_{7}F_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{3}F_{9}S_{16}S_{4}V_{2}$, $F_{3}F_{3}F_{5}S_{16}S_{2}V_{2}$, $F_{8}F_{9}F_{9}S_{5}S_{5}S_{4}$, $F_{5}F_{5}F_{8}S_{2}S_{5}S_{5}$, $F_{7}F_{7}F_{14}V_{1}V_{5}V_{5}$, $F_{6}F_{7}F_{7}V_{4}V_{4}V_{1}$, $F_{4}F_{4}F_{8}V_{13}V_{2}V_{2}$, $F_{1}F_{1}F_{8}V_{9}V_{2}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{13}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{9}$, $F_{3}F_{3}F_{9}S_{7}S_{16}V_{5}$, $F_{3}F_{3}F_{5}S_{7}S_{16}V_{4}$, $F_{1}F_{4}F_{8}S_{7}S_{5}V_{13}$, $F_{1}F_{1}F_{8}S_{7}S_{5}V_{9}$, $F_{3}F_{3}F_{9}S_{16}V_{11}V_{5}$, $F_{3}F_{3}F_{5}S_{16}V_{11}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{4}V_{11}$, $F_{1}F_{3}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{8}F_{9}S_{7}S_{16}V_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{16}V_{4}$, $F_{1}F_{8}F_{9}S_{7}S_{4}V_{11}$, $F_{1}F_{5}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{8}F_{9}S_{16}S_{5}V_{5}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{4}V_{11}$, $F_{3}F_{3}F_{8}S_{7}S_{2}V_{11}$, $F_{1}F_{4}F_{5}S_{7}S_{7}V_{2}$, $F_{1}F_{1}F_{5}S_{7}S_{7}V_{2}$, $F_{3}F_{3}F_{8}S_{4}V_{11}V_{11}$, $F_{3}F_{3}F_{8}S_{2}V_{11}V_{11}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{13}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{9}$, $F_{1}F_{5}F_{9}S_{7}S_{7}V_{2}$, $F_{1}F_{5}F_{5}S_{7}S_{7}V_{2}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{13}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{9}$, $F_{4}F_{8}F_{8}S_{7}S_{5}V_{13}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{9}$, $F_{3}F_{9}F_{14}S_{16}V_{11}V_{5}$, $F_{3}F_{5}F_{6}S_{16}V_{11}V_{4}$, $F_{3}F_{8}F_{9}S_{7}S_{4}V_{11}$, $F_{3}F_{5}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{9}F_{14}S_{16}S_{5}V_{5}$, $F_{3}F_{5}F_{6}S_{16}S_{5}V_{4}$, $F_{3}F_{8}F_{9}S_{4}V_{11}V_{11}$, $F_{3}F_{5}F_{8}S_{2}V_{11}V_{11}$, $F_{4}F_{8}F_{8}S_{5}S_{5}V_{13}$, $F_{1}F_{8}F_{8}S_{5}S_{5}V_{9}$, $F_{3}F_{9}F_{14}S_{16}V_{5}V_{5}$, $F_{3}F_{5}F_{6}S_{16}V_{4}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{4}F_{8}S_{7}S_{16}S_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{2}$, $F_{1}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{4}F_{8}S_{16}S_{5}S_{4}$, $F_{1}F_{3}F_{8}S_{16}S_{2}S_{5}$, $F_{3}F_{8}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{5}F_{9}S_{7}S_{7}S_{5}$, $F_{1}F_{5}F_{5}S_{7}S_{7}S_{5}$, $F_{3}F_{8}F_{8}S_{5}S_{5}S_{4}$, $F_{3}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{8}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{4}F_{9}S_{16}S_{5}S_{4}$, $F_{1}F_{3}F_{5}S_{16}S_{2}S_{5}$, $F_{8}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{5}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{4}F_{9}S_{16}S_{4}S_{4}$, $F_{1}F_{3}F_{5}S_{16}S_{2}S_{2}$, $F_{3}F_{3}F_{9}S_{7}S_{4}V_{5}$, $F_{3}F_{3}F_{5}S_{7}S_{2}V_{4}$, $F_{1}F_{4}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{1}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{9}S_{4}V_{11}V_{5}$, $F_{3}F_{3}F_{5}S_{2}V_{11}V_{4}$, $F_{3}F_{4}F_{8}S_{7}S_{4}V_{13}$, $F_{1}F_{3}F_{8}S_{7}S_{2}V_{9}$, $F_{1}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{4}F_{8}S_{5}S_{4}V_{13}$, $F_{1}F_{3}F_{8}S_{2}S_{5}V_{9}$, $F_{4}F_{4}F_{8}S_{7}S_{4}V_{13}$, $F_{1}F_{1}F_{8}S_{7}S_{2}V_{9}$, $F_{3}F_{3}F_{14}S_{16}V_{11}V_{1}$, $F_{3}F_{3}F_{6}S_{16}V_{11}V_{1}$, $F_{3}F_{9}F_{9}S_{7}S_{4}V_{5}$, $F_{3}F_{5}F_{5}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{14}S_{16}S_{5}V_{1}$, $F_{3}F_{3}F_{6}S_{16}S_{5}V_{1}$, $F_{3}F_{9}F_{9}S_{4}V_{11}V_{5}$, $F_{3}F_{5}F_{5}S_{2}V_{11}V_{4}$, $F_{4}F_{4}F_{8}S_{5}S_{4}V_{13}$, $F_{1}F_{1}F_{8}S_{2}S_{5}V_{9}$, $F_{3}F_{3}F_{14}S_{16}V_{1}V_{5}$, $F_{3}F_{3}F_{6}S_{16}V_{4}V_{1}$, $F_{3}F_{8}F_{9}S_{7}S_{4}V_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{2}V_{4}$, $F_{1}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{5}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{4}$, $F_{8}F_{9}F_{9}S_{7}S_{4}V_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{9}S_{16}S_{5}V_{1}$, $F_{3}F_{3}F_{5}S_{16}S_{5}V_{1}$, $F_{8}F_{9}F_{9}S_{5}S_{4}V_{5}$, $F_{5}F_{5}F_{8}S_{2}S_{5}V_{4}$, $F_{3}F_{3}F_{9}S_{16}S_{4}V_{1}$, $F_{3}F_{3}F_{5}S_{16}S_{2}V_{1}$, $F_{4}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{9}F_{14}S_{4}V_{11}V_{5}$, $F_{3}F_{5}F_{6}S_{2}V_{11}V_{4}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{9}F_{14}S_{5}S_{4}V_{5}$, $F_{3}F_{5}F_{6}S_{2}S_{5}V_{4}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{11}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{11}$, $F_{4}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{1}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{3}F_{9}F_{14}S_{4}V_{5}V_{5}$, $F_{3}F_{5}F_{6}S_{2}V_{4}V_{4}$, $F_{8}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{4}F_{9}S_{5}S_{4}V_{13}$, $F_{1}F_{3}F_{5}S_{2}S_{5}V_{9}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{2}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{3}F_{4}F_{9}S_{4}S_{4}V_{13}$, $F_{1}F_{3}F_{5}S_{2}S_{2}V_{9}$, $F_{9}F_{9}F_{14}S_{4}V_{11}V_{5}$, $F_{5}F_{5}F_{6}S_{2}V_{11}V_{4}$, $F_{4}F_{4}F_{9}S_{5}S_{4}V_{13}$, $F_{1}F_{1}F_{5}S_{2}S_{5}V_{9}$, $F_{3}F_{3}F_{7}S_{16}V_{1}V_{5}$, $F_{3}F_{3}F_{7}S_{16}V_{4}V_{1}$, $F_{9}F_{9}F_{14}S_{5}S_{4}V_{5}$, $F_{5}F_{5}F_{6}S_{2}S_{5}V_{4}$, $F_{3}F_{3}F_{7}S_{16}S_{4}V_{1}$, $F_{3}F_{3}F_{7}S_{16}S_{2}V_{1}$, $F_{9}F_{9}F_{14}S_{4}V_{5}V_{5}$, $F_{5}F_{5}F_{6}S_{2}V_{4}V_{4}$, $F_{4}F_{4}F_{9}S_{4}S_{4}V_{13}$, $F_{1}F_{1}F_{5}S_{2}S_{2}V_{9}$, $F_{1}F_{3}F_{14}S_{7}S_{5}V_{1}$, $F_{1}F_{3}F_{6}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{9}S_{7}S_{16}V_{2}$, $F_{3}F_{5}F_{5}S_{7}S_{16}V_{2}$, $F_{1}F_{7}F_{14}S_{7}S_{5}V_{1}$, $F_{1}F_{6}F_{7}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{9}S_{16}V_{3}V_{2}$, $F_{3}F_{5}F_{5}S_{16}V_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{7}S_{16}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{16}V_{2}$, $F_{3}F_{8}F_{9}S_{16}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{2}$, $F_{1}F_{3}F_{7}S_{7}S_{7}V_{5}$, $F_{1}F_{3}F_{7}S_{7}S_{7}V_{4}$, $F_{3}F_{8}F_{14}S_{7}S_{5}V_{1}$, $F_{3}F_{6}F_{8}S_{7}S_{5}V_{1}$, $F_{1}F_{3}F_{9}S_{7}S_{7}V_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{7}V_{4}$, $F_{3}F_{8}F_{14}S_{5}S_{5}V_{1}$, $F_{3}F_{6}F_{8}S_{5}S_{5}V_{1}$, $F_{7}F_{8}F_{14}S_{7}S_{5}V_{1}$, $F_{6}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{8}F_{9}S_{16}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{16}V_{3}V_{2}$, $F_{7}F_{8}F_{14}S_{5}S_{5}V_{1}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{1}$, $F_{3}F_{8}F_{9}S_{16}V_{2}V_{2}$, $F_{3}F_{5}F_{8}S_{16}V_{2}V_{2}$, $F_{1}F_{3}F_{14}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{6}S_{7}S_{2}S_{5}$, $F_{3}F_{7}F_{8}S_{7}S_{16}S_{4}$, $F_{3}F_{7}F_{8}S_{7}S_{16}S_{2}$, $F_{1}F_{9}F_{14}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{6}S_{7}S_{2}S_{5}$, $F_{3}F_{7}F_{8}S_{16}S_{5}S_{4}$, $F_{3}F_{7}F_{8}S_{16}S_{2}S_{5}$, $F_{3}F_{8}F_{14}S_{7}S_{5}S_{4}$, $F_{3}F_{6}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{3}F_{9}S_{7}S_{7}S_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{7}S_{5}$, $F_{3}F_{8}F_{14}S_{5}S_{5}S_{4}$, $F_{3}F_{6}F_{8}S_{2}S_{5}S_{5}$, $F_{8}F_{9}F_{14}S_{7}S_{5}S_{4}$, $F_{5}F_{6}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{7}F_{9}S_{16}S_{5}S_{4}$, $F_{3}F_{5}F_{7}S_{16}S_{2}S_{5}$, $F_{8}F_{9}F_{14}S_{5}S_{5}S_{4}$, $F_{5}F_{6}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{7}F_{9}S_{16}S_{4}S_{4}$, $F_{3}F_{5}F_{7}S_{16}S_{2}S_{2}$, $F_{3}F_{5}F_{9}S_{7}S_{4}V_{2}$, $F_{3}F_{5}F_{5}S_{7}S_{2}V_{2}$, $F_{1}F_{7}F_{14}S_{7}S_{5}V_{5}$, $F_{1}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{3}F_{5}F_{9}S_{4}V_{3}V_{2}$, $F_{3}F_{5}F_{5}S_{2}V_{3}V_{2}$, $F_{3}F_{7}F_{8}S_{7}S_{4}V_{1}$, $F_{3}F_{7}F_{8}S_{7}S_{2}V_{1}$, $F_{1}F_{9}F_{14}S_{7}S_{5}V_{5}$, $F_{1}F_{5}F_{6}S_{7}S_{5}V_{4}$, $F_{3}F_{7}F_{8}S_{5}S_{4}V_{1}$, $F_{3}F_{7}F_{8}S_{2}S_{5}V_{1}$, $F_{7}F_{7}F_{8}S_{7}S_{4}V_{1}$, $F_{7}F_{7}F_{8}S_{7}S_{2}V_{1}$, $F_{3}F_{3}F_{8}S_{16}V_{13}V_{3}$, $F_{3}F_{3}F_{8}S_{16}V_{9}V_{3}$, $F_{5}F_{9}F_{9}S_{7}S_{4}V_{2}$, $F_{5}F_{5}F_{5}S_{7}S_{2}V_{2}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{13}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{9}$, $F_{5}F_{9}F_{9}S_{4}V_{3}V_{2}$, $F_{5}F_{5}F_{5}S_{2}V_{3}V_{2}$, $F_{7}F_{7}F_{8}S_{5}S_{4}V_{1}$, $F_{7}F_{7}F_{8}S_{2}S_{5}V_{1}$, $F_{3}F_{3}F_{8}S_{16}V_{13}V_{2}$, $F_{3}F_{3}F_{8}S_{16}V_{9}V_{2}$, $F_{3}F_{8}F_{9}S_{7}S_{4}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{2}V_{2}$, $F_{1}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{2}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{2}$, $F_{8}F_{9}F_{9}S_{7}S_{4}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{2}V_{2}$, $F_{3}F_{3}F_{9}S_{16}S_{5}V_{13}$, $F_{3}F_{3}F_{5}S_{16}S_{5}V_{9}$, $F_{8}F_{9}F_{9}S_{5}S_{4}V_{2}$, $F_{5}F_{5}F_{8}S_{2}S_{5}V_{2}$, $F_{3}F_{3}F_{9}S_{16}S_{4}V_{13}$, $F_{3}F_{3}F_{5}S_{16}S_{2}V_{9}$, $F_{7}F_{8}F_{14}S_{7}S_{5}V_{5}$, $F_{6}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{8}F_{9}S_{4}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{2}V_{3}V_{2}$, $F_{5}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{8}F_{9}S_{5}V_{3}V_{3}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{7}F_{8}F_{14}S_{5}S_{5}V_{5}$, $F_{6}F_{7}F_{8}S_{5}S_{5}V_{4}$, $F_{3}F_{8}F_{9}S_{4}V_{2}V_{2}$, $F_{3}F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{8}F_{9}F_{14}S_{7}S_{5}V_{5}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{7}F_{9}S_{5}S_{4}V_{1}$, $F_{3}F_{5}F_{7}S_{2}S_{5}V_{1}$, $F_{8}F_{9}F_{14}S_{5}S_{5}V_{5}$, $F_{5}F_{6}F_{8}S_{5}S_{5}V_{4}$, $F_{3}F_{7}F_{9}S_{4}S_{4}V_{1}$, $F_{3}F_{5}F_{7}S_{2}S_{2}V_{1}$, $F_{8}F_{9}F_{9}S_{4}V_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{2}V_{3}V_{2}$, $F_{7}F_{7}F_{9}S_{5}S_{4}V_{1}$, $F_{5}F_{7}F_{7}S_{2}S_{5}V_{1}$, $F_{3}F_{3}F_{4}S_{16}V_{13}V_{2}$, $F_{1}F_{3}F_{3}S_{16}V_{9}V_{2}$, $F_{3}F_{3}F_{4}S_{16}S_{4}V_{13}$, $F_{1}F_{3}F_{3}S_{16}S_{2}V_{9}$, $F_{8}F_{9}F_{9}S_{4}V_{2}V_{2}$, $F_{5}F_{5}F_{8}S_{2}V_{2}V_{2}$, $F_{7}F_{7}F_{9}S_{4}S_{4}V_{1}$, $F_{5}F_{7}F_{7}S_{2}S_{2}V_{1}$, $F_{3}F_{3}F_{14}S_{7}V_{1}V_{5}$, $F_{3}F_{3}F_{6}S_{7}V_{4}V_{1}$, $F_{1}F_{4}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{1}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{14}V_{11}V_{1}V_{5}$, $F_{3}F_{3}F_{6}V_{11}V_{4}V_{1}$, $F_{3}F_{5}F_{8}S_{7}V_{13}V_{2}$, $F_{3}F_{5}F_{8}S_{7}V_{9}V_{2}$, $F_{1}F_{7}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{7}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{5}F_{8}V_{13}V_{3}V_{2}$, $F_{3}F_{5}F_{8}V_{9}V_{3}V_{2}$, $F_{4}F_{5}F_{8}S_{7}V_{13}V_{2}$, $F_{1}F_{5}F_{8}S_{7}V_{9}V_{2}$, $F_{3}F_{8}F_{9}S_{16}S_{4}V_{11}$, $F_{3}F_{5}F_{8}S_{16}S_{2}V_{11}$, $F_{3}F_{7}F_{14}S_{7}V_{1}V_{5}$, $F_{3}F_{6}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{8}F_{9}S_{16}S_{4}V_{3}$, $F_{3}F_{5}F_{8}S_{16}S_{2}V_{3}$, $F_{4}F_{5}F_{8}V_{13}V_{3}V_{2}$, $F_{1}F_{5}F_{8}V_{9}V_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{16}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{16}S_{2}S_{5}$, $F_{3}F_{3}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{4}F_{5}S_{7}V_{3}V_{2}$, $F_{1}F_{1}F_{5}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{5}S_{4}V_{11}$, $F_{3}F_{3}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{8}F_{8}S_{7}V_{13}V_{2}$, $F_{3}F_{8}F_{8}S_{7}V_{9}V_{2}$, $F_{1}F_{5}F_{9}S_{7}V_{3}V_{2}$, $F_{1}F_{5}F_{5}S_{7}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{5}V_{13}V_{2}$, $F_{3}F_{8}F_{8}S_{5}V_{9}V_{2}$, $F_{4}F_{8}F_{8}S_{7}V_{13}V_{2}$, $F_{1}F_{8}F_{8}S_{7}V_{9}V_{2}$, $F_{3}F_{9}F_{14}S_{16}S_{4}V_{11}$, $F_{3}F_{5}F_{6}S_{16}S_{2}V_{11}$, $F_{3}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{9}F_{14}S_{16}S_{5}S_{4}$, $F_{3}F_{5}F_{6}S_{16}S_{2}S_{5}$, $F_{4}F_{8}F_{8}S_{5}V_{13}V_{2}$, $F_{1}F_{8}F_{8}S_{5}V_{9}V_{2}$, $F_{3}F_{9}F_{14}S_{16}S_{4}V_{5}$, $F_{3}F_{5}F_{6}S_{16}S_{2}V_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{7}S_{7}V_{11}V_{5}$, $F_{1}F_{3}F_{7}S_{7}V_{11}V_{4}$, $F_{3}F_{5}F_{8}S_{5}S_{4}V_{3}$, $F_{3}F_{8}F_{14}S_{7}V_{1}V_{5}$, $F_{3}F_{6}F_{8}S_{7}V_{4}V_{1}$, $F_{1}F_{3}F_{9}S_{7}V_{11}V_{5}$, $F_{1}F_{3}F_{5}S_{7}V_{11}V_{4}$, $F_{3}F_{8}F_{14}S_{5}V_{1}V_{5}$, $F_{3}F_{6}F_{8}S_{5}V_{4}V_{1}$, $F_{7}F_{8}F_{14}S_{7}V_{1}V_{5}$, $F_{6}F_{7}F_{8}S_{7}V_{4}V_{1}$, $F_{5}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{5}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{7}F_{8}F_{14}S_{5}V_{1}V_{5}$, $F_{6}F_{7}F_{8}S_{5}V_{4}V_{1}$, $F_{3}F_{8}F_{9}S_{16}S_{4}V_{2}$, $F_{3}F_{5}F_{8}S_{16}S_{2}V_{2}$, $F_{4}F_{5}F_{5}S_{7}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{5}S_{4}V_{11}$, $F_{3}F_{8}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{3}F_{7}S_{7}V_{11}V_{5}$, $F_{3}F_{3}F_{7}S_{7}V_{11}V_{4}$, $F_{3}F_{8}F_{8}S_{5}S_{4}V_{3}$, $F_{3}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{3}F_{7}V_{11}V_{11}V_{5}$, $F_{3}F_{3}F_{7}V_{11}V_{11}V_{4}$, $F_{4}F_{5}F_{5}V_{3}V_{3}V_{2}$, $F_{1}F_{5}F_{5}V_{3}V_{3}V_{2}$, $F_{4}F_{8}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{14}F_{14}V_{11}V_{1}V_{5}$, $F_{3}F_{6}F_{6}V_{11}V_{4}V_{1}$, $F_{3}F_{3}F_{9}S_{7}V_{11}V_{5}$, $F_{3}F_{3}F_{5}S_{7}V_{11}V_{4}$, $F_{3}F_{14}F_{14}S_{5}V_{1}V_{5}$, $F_{3}F_{6}F_{6}S_{5}V_{4}V_{1}$, $F_{3}F_{3}F_{9}V_{11}V_{11}V_{5}$, $F_{3}F_{3}F_{5}V_{11}V_{11}V_{4}$, $F_{4}F_{8}F_{8}S_{5}S_{5}S_{4}$, $F_{1}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{14}F_{14}V_{1}V_{5}V_{5}$, $F_{3}F_{6}F_{6}V_{4}V_{4}V_{1}$, $F_{7}F_{8}F_{8}S_{7}S_{5}S_{4}$, $F_{7}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{8}V_{13}V_{3}V_{2}$, $F_{3}F_{8}F_{8}V_{9}V_{3}V_{2}$, $F_{5}F_{5}F_{9}S_{7}V_{3}V_{2}$, $F_{5}F_{5}F_{5}S_{7}V_{3}V_{2}$, $F_{5}F_{5}F_{9}V_{3}V_{3}V_{2}$, $F_{5}F_{5}F_{5}V_{3}V_{3}V_{2}$, $F_{7}F_{8}F_{8}S_{5}S_{5}S_{4}$, $F_{7}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{8}F_{8}V_{13}V_{2}V_{2}$, $F_{3}F_{8}F_{8}V_{9}V_{2}V_{2}$, $F_{7}F_{14}F_{14}V_{11}V_{1}V_{5}$, $F_{6}F_{6}F_{7}V_{11}V_{4}V_{1}$, $F_{4}F_{8}F_{8}V_{13}V_{3}V_{2}$, $F_{1}F_{8}F_{8}V_{9}V_{3}V_{2}$, $F_{3}F_{9}F_{9}S_{16}S_{5}S_{4}$, $F_{3}F_{5}F_{5}S_{16}S_{2}S_{5}$, $F_{8}F_{8}F_{9}S_{5}S_{4}V_{11}$, $F_{5}F_{8}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{9}F_{9}S_{16}S_{4}V_{5}$, $F_{3}F_{5}F_{5}S_{16}S_{2}V_{4}$, $F_{8}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{5}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{7}F_{14}F_{14}S_{5}V_{1}V_{5}$, $F_{6}F_{6}F_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{9}F_{9}S_{16}S_{4}V_{2}$, $F_{3}F_{5}F_{5}S_{16}S_{2}V_{2}$, $F_{7}F_{14}F_{14}V_{1}V_{5}V_{5}$, $F_{6}F_{6}F_{7}V_{4}V_{4}V_{1}$, $F_{4}F_{8}F_{8}V_{13}V_{2}V_{2}$, $F_{1}F_{8}F_{8}V_{9}V_{2}V_{2}$, $F_{3}F_{3}F_{14}S_{7}S_{4}V_{5}$, $F_{3}F_{3}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{14}S_{4}V_{11}V_{5}$, $F_{3}F_{3}F_{6}S_{2}V_{11}V_{4}$, $F_{3}F_{8}F_{9}S_{7}S_{4}V_{13}$, $F_{3}F_{5}F_{8}S_{7}S_{2}V_{9}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{13}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{9}$, $F_{4}F_{8}F_{9}S_{7}S_{4}V_{13}$, $F_{1}F_{5}F_{8}S_{7}S_{2}V_{9}$, $F_{3}F_{7}F_{14}S_{16}V_{11}V_{1}$, $F_{3}F_{6}F_{7}S_{16}V_{11}V_{1}$, $F_{3}F_{9}F_{14}S_{7}S_{4}V_{5}$, $F_{3}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{7}F_{14}S_{16}S_{5}V_{1}$, $F_{3}F_{6}F_{7}S_{16}S_{5}V_{1}$, $F_{4}F_{8}F_{9}S_{5}S_{4}V_{13}$, $F_{1}F_{5}F_{8}S_{2}S_{5}V_{9}$, $F_{3}F_{7}F_{14}S_{16}V_{1}V_{5}$, $F_{3}F_{6}F_{7}S_{16}V_{4}V_{1}$, $F_{3}F_{8}F_{14}S_{7}S_{4}V_{5}$, $F_{3}F_{6}F_{8}S_{7}S_{2}V_{4}$, $F_{1}F_{3}F_{9}S_{7}S_{5}V_{11}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{11}$, $F_{3}F_{8}F_{14}S_{5}S_{4}V_{5}$, $F_{3}F_{6}F_{8}S_{2}S_{5}V_{4}$, $F_{8}F_{9}F_{14}S_{7}S_{4}V_{5}$, $F_{5}F_{6}F_{8}S_{7}S_{2}V_{4}$, $F_{3}F_{7}F_{9}S_{16}S_{5}V_{1}$, $F_{3}F_{5}F_{7}S_{16}S_{5}V_{1}$, $F_{8}F_{9}F_{14}S_{5}S_{4}V_{5}$, $F_{5}F_{6}F_{8}S_{2}S_{5}V_{4}$, $F_{3}F_{7}F_{9}S_{16}S_{4}V_{1}$, $F_{3}F_{5}F_{7}S_{16}S_{2}V_{1}$, $F_{3}F_{14}F_{14}S_{4}V_{11}V_{5}$, $F_{3}F_{6}F_{6}S_{2}V_{11}V_{4}$, $F_{3}F_{3}F_{9}S_{7}S_{5}V_{11}$, $F_{3}F_{3}F_{5}S_{7}S_{5}V_{11}$, $F_{3}F_{14}F_{14}S_{5}S_{4}V_{5}$, $F_{3}F_{6}F_{6}S_{2}S_{5}V_{4}$, $F_{3}F_{3}F_{9}S_{5}V_{11}V_{11}$, $F_{3}F_{3}F_{5}S_{5}V_{11}V_{11}$, $F_{3}F_{14}F_{14}S_{4}V_{5}V_{5}$, $F_{3}F_{6}F_{6}S_{2}V_{4}V_{4}$, $F_{3}F_{9}F_{9}S_{5}S_{4}V_{13}$, $F_{3}F_{5}F_{5}S_{2}S_{5}V_{9}$, $F_{3}F_{9}F_{9}S_{4}S_{4}V_{13}$, $F_{3}F_{5}F_{5}S_{2}S_{2}V_{9}$, $F_{9}F_{14}F_{14}S_{4}V_{11}V_{5}$, $F_{5}F_{6}F_{6}S_{2}V_{11}V_{4}$, $F_{4}F_{9}F_{9}S_{5}S_{4}V_{13}$, $F_{1}F_{5}F_{5}S_{2}S_{5}V_{9}$, $F_{3}F_{7}F_{7}S_{16}V_{1}V_{5}$, $F_{3}F_{7}F_{7}S_{16}V_{4}V_{1}$, $F_{9}F_{14}F_{14}S_{5}S_{4}V_{5}$, $F_{5}F_{6}F_{6}S_{2}S_{5}V_{4}$, $F_{3}F_{7}F_{7}S_{16}S_{4}V_{1}$, $F_{3}F_{7}F_{7}S_{16}S_{2}V_{1}$, $F_{9}F_{14}F_{14}S_{4}V_{5}V_{5}$, $F_{5}F_{6}F_{6}S_{2}V_{4}V_{4}$, $F_{4}F_{9}F_{9}S_{4}S_{4}V_{13}$, $F_{1}F_{5}F_{5}S_{2}S_{2}V_{9}$, $F_{3}F_{5}F_{8}S_{7}S_{4}V_{2}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{5}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{5}F_{8}S_{4}V_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{7}S_{4}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{2}V_{1}$, $F_{1}F_{8}F_{9}S_{7}S_{5}V_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{1}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{1}$, $F_{7}F_{8}F_{9}S_{7}S_{4}V_{1}$, $F_{5}F_{7}F_{8}S_{7}S_{2}V_{1}$, $F_{3}F_{4}F_{8}S_{16}V_{13}V_{3}$, $F_{1}F_{3}F_{8}S_{16}V_{9}V_{3}$, $F_{5}F_{8}F_{9}S_{7}S_{4}V_{2}$, $F_{3}F_{4}F_{8}S_{16}S_{5}V_{13}$, $F_{1}F_{3}F_{8}S_{16}S_{5}V_{9}$, $F_{5}F_{8}F_{9}S_{4}V_{3}V_{2}$, $F_{7}F_{8}F_{9}S_{5}S_{4}V_{1}$, $F_{5}F_{7}F_{8}S_{2}S_{5}V_{1}$, $F_{3}F_{4}F_{8}S_{16}V_{13}V_{2}$, $F_{1}F_{3}F_{8}S_{16}V_{9}V_{2}$, $F_{3}F_{8}F_{8}S_{7}S_{4}V_{2}$, $F_{3}F_{8}F_{8}S_{7}S_{2}V_{2}$, $F_{1}F_{5}F_{9}S_{7}S_{5}V_{3}$, $F_{1}F_{5}F_{5}S_{7}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{5}S_{4}V_{2}$, $F_{3}F_{8}F_{8}S_{2}S_{5}V_{2}$, $F_{8}F_{8}F_{9}S_{7}S_{4}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{2}V_{2}$, $F_{3}F_{4}F_{9}S_{16}S_{5}V_{13}$, $F_{1}F_{3}F_{5}S_{16}S_{5}V_{9}$, $F_{8}F_{8}F_{9}S_{5}S_{4}V_{2}$, $F_{5}F_{8}F_{8}S_{2}S_{5}V_{2}$, $F_{3}F_{4}F_{9}S_{16}S_{4}V_{13}$, $F_{1}F_{3}F_{5}S_{16}S_{2}V_{9}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{5}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{8}F_{8}S_{4}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{2}V_{3}V_{2}$, $F_{5}F_{5}F_{9}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{5}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{9}S_{5}V_{3}V_{3}$, $F_{5}F_{5}F_{5}S_{5}V_{3}V_{3}$, $F_{7}F_{8}F_{8}S_{5}S_{5}V_{5}$, $F_{7}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{3}F_{8}F_{8}S_{4}V_{2}V_{2}$, $F_{3}F_{8}F_{8}S_{2}V_{2}V_{2}$, $F_{8}F_{8}F_{9}S_{7}S_{5}V_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{9}F_{9}S_{5}S_{4}V_{1}$, $F_{3}F_{5}F_{5}S_{2}S_{5}V_{1}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{5}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{4}$, $F_{3}F_{9}F_{9}S_{4}S_{4}V_{1}$, $F_{3}F_{5}F_{5}S_{2}S_{2}V_{1}$, $F_{8}F_{8}F_{9}S_{4}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{2}V_{3}V_{2}$, $F_{7}F_{9}F_{9}S_{5}S_{4}V_{1}$, $F_{5}F_{5}F_{7}S_{2}S_{5}V_{1}$, $F_{3}F_{4}F_{4}S_{16}V_{13}V_{2}$, $F_{1}F_{1}F_{3}S_{16}V_{9}V_{2}$, $F_{3}F_{4}F_{4}S_{16}S_{4}V_{13}$, $F_{1}F_{1}F_{3}S_{16}S_{2}V_{9}$, $F_{8}F_{8}F_{9}S_{4}V_{2}V_{2}$, $F_{5}F_{8}F_{8}S_{2}V_{2}V_{2}$, $F_{7}F_{9}F_{9}S_{4}S_{4}V_{1}$, $F_{5}F_{5}F_{7}S_{2}S_{2}V_{1}$, $F_{4}F_{5}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{5}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{8}F_{9}S_{4}S_{4}V_{11}$, $F_{3}F_{5}F_{8}S_{2}S_{2}V_{11}$, $F_{3}F_{7}F_{14}S_{7}V_{5}V_{5}$, $F_{3}F_{6}F_{7}S_{7}V_{4}V_{4}$, $F_{3}F_{8}F_{9}S_{4}S_{4}V_{3}$, $F_{3}F_{5}F_{8}S_{2}S_{2}V_{3}$, $F_{3}F_{7}F_{14}V_{11}V_{5}V_{5}$, $F_{3}F_{6}F_{7}V_{11}V_{4}V_{4}$, $F_{4}F_{5}F_{8}V_{3}V_{2}V_{2}$, $F_{1}F_{5}F_{8}V_{3}V_{2}V_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{4}S_{4}$, $F_{3}F_{5}F_{8}S_{2}S_{2}S_{5}$, $F_{4}F_{8}F_{9}S_{7}S_{4}S_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{2}S_{2}$, $F_{3}F_{7}F_{14}V_{11}V_{1}V_{1}$, $F_{3}F_{6}F_{7}V_{11}V_{1}V_{1}$, $F_{3}F_{9}F_{14}S_{7}V_{5}V_{5}$, $F_{3}F_{5}F_{6}S_{7}V_{4}V_{4}$, $F_{3}F_{7}F_{14}S_{5}V_{1}V_{1}$, $F_{3}F_{6}F_{7}S_{5}V_{1}V_{1}$, $F_{3}F_{9}F_{14}V_{11}V_{5}V_{5}$, $F_{3}F_{5}F_{6}V_{11}V_{4}V_{4}$, $F_{4}F_{8}F_{9}S_{5}S_{4}S_{4}$, $F_{1}F_{5}F_{8}S_{2}S_{2}S_{5}$, $F_{3}F_{7}F_{14}V_{1}V_{1}V_{5}$, $F_{3}F_{6}F_{7}V_{4}V_{1}V_{1}$, $F_{7}F_{8}F_{9}S_{7}S_{4}S_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{2}S_{2}$, $F_{3}F_{4}F_{8}V_{13}V_{13}V_{3}$, $F_{1}F_{3}F_{8}V_{9}V_{9}V_{3}$, $F_{5}F_{8}F_{9}S_{7}V_{2}V_{2}$, $F_{5}F_{5}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{4}F_{8}S_{5}V_{13}V_{13}$, $F_{1}F_{3}F_{8}S_{5}V_{9}V_{9}$, $F_{5}F_{8}F_{9}V_{3}V_{2}V_{2}$, $F_{5}F_{5}F_{8}V_{3}V_{2}V_{2}$, $F_{7}F_{8}F_{9}S_{5}S_{4}S_{4}$, $F_{5}F_{7}F_{8}S_{2}S_{2}S_{5}$, $F_{3}F_{4}F_{8}V_{13}V_{13}V_{2}$, $F_{1}F_{3}F_{8}V_{9}V_{9}V_{2}$, $F_{7}F_{7}F_{14}V_{11}V_{1}V_{1}$, $F_{6}F_{7}F_{7}V_{11}V_{1}V_{1}$, $F_{4}F_{4}F_{8}V_{13}V_{13}V_{3}$, $F_{1}F_{1}F_{8}V_{9}V_{9}V_{3}$, $F_{3}F_{3}F_{9}S_{16}S_{16}S_{5}$, $F_{3}F_{3}F_{5}S_{16}S_{16}S_{5}$, $F_{8}F_{9}F_{9}S_{4}S_{4}V_{11}$, $F_{5}F_{5}F_{8}S_{2}S_{2}V_{11}$, $F_{4}F_{4}F_{8}S_{5}V_{13}V_{13}$, $F_{1}F_{1}F_{8}S_{5}V_{9}V_{9}$, $F_{3}F_{3}F_{9}S_{16}S_{16}V_{5}$, $F_{3}F_{3}F_{5}S_{16}S_{16}V_{4}$, $F_{8}F_{9}F_{9}S_{4}S_{4}V_{3}$, $F_{5}F_{5}F_{8}S_{2}S_{2}V_{3}$, $F_{7}F_{7}F_{14}S_{5}V_{1}V_{1}$, $F_{6}F_{7}F_{7}S_{5}V_{1}V_{1}$, $F_{3}F_{3}F_{9}S_{16}S_{16}V_{2}$, $F_{3}F_{3}F_{5}S_{16}S_{16}V_{2}$, $F_{8}F_{9}F_{9}S_{5}S_{4}S_{4}$, $F_{5}F_{5}F_{8}S_{2}S_{2}S_{5}$, $F_{7}F_{7}F_{14}V_{1}V_{1}V_{5}$, $F_{6}F_{7}F_{7}V_{4}V_{1}V_{1}$, $F_{4}F_{4}F_{8}V_{13}V_{13}V_{2}$, $F_{1}F_{1}F_{8}V_{9}V_{9}V_{2}$, $F_{4}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{9}F_{14}S_{4}S_{4}V_{11}$, $F_{3}F_{5}F_{6}S_{2}S_{2}V_{11}$, $F_{3}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{9}F_{14}S_{5}S_{4}S_{4}$, $F_{3}F_{5}F_{6}S_{2}S_{2}S_{5}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{11}$, $F_{4}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{1}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{3}F_{9}F_{14}S_{4}S_{4}V_{5}$, $F_{3}F_{5}F_{6}S_{2}S_{2}V_{4}$, $F_{8}F_{8}F_{9}S_{7}V_{2}V_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{4}F_{9}S_{5}V_{13}V_{13}$, $F_{1}F_{3}F_{5}S_{5}V_{9}V_{9}$, $F_{8}F_{8}F_{9}S_{5}V_{2}V_{2}$, $F_{5}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{3}F_{4}F_{9}S_{4}V_{13}V_{13}$, $F_{1}F_{3}F_{5}S_{2}V_{9}V_{9}$, $F_{9}F_{9}F_{14}S_{4}S_{4}V_{11}$, $F_{5}F_{5}F_{6}S_{2}S_{2}V_{11}$, $F_{4}F_{4}F_{9}S_{5}V_{13}V_{13}$, $F_{1}F_{1}F_{5}S_{5}V_{9}V_{9}$, $F_{3}F_{3}F_{7}S_{16}S_{16}V_{5}$, $F_{3}F_{3}F_{7}S_{16}S_{16}V_{4}$, $F_{9}F_{9}F_{14}S_{5}S_{4}S_{4}$, $F_{5}F_{5}F_{6}S_{2}S_{2}S_{5}$, $F_{3}F_{3}F_{7}S_{16}S_{16}S_{4}$, $F_{3}F_{3}F_{7}S_{16}S_{16}S_{2}$, $F_{9}F_{9}F_{14}S_{4}S_{4}V_{5}$, $F_{5}F_{5}F_{6}S_{2}S_{2}V_{4}$, $F_{4}F_{4}F_{9}S_{4}V_{13}V_{13}$, $F_{1}F_{1}F_{5}S_{2}V_{9}V_{9}$, $F_{7}F_{8}F_{14}S_{7}V_{5}V_{5}$, $F_{6}F_{7}F_{8}S_{7}V_{4}V_{4}$, $F_{5}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{5}F_{8}F_{9}S_{5}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{5}S_{5}V_{3}$, $F_{7}F_{8}F_{14}S_{5}V_{5}V_{5}$, $F_{6}F_{7}F_{8}S_{5}V_{4}V_{4}$, $F_{3}F_{8}F_{9}S_{4}S_{4}V_{2}$, $F_{3}F_{5}F_{8}S_{2}S_{2}V_{2}$, $F_{8}F_{9}F_{14}S_{7}V_{5}V_{5}$, $F_{5}F_{6}F_{8}S_{7}V_{4}V_{4}$, $F_{3}F_{7}F_{9}S_{5}V_{1}V_{1}$, $F_{3}F_{5}F_{7}S_{5}V_{1}V_{1}$, $F_{8}F_{9}F_{14}S_{5}V_{5}V_{5}$, $F_{5}F_{6}F_{8}S_{5}V_{4}V_{4}$, $F_{3}F_{7}F_{9}S_{4}V_{1}V_{1}$, $F_{3}F_{5}F_{7}S_{2}V_{1}V_{1}$, $F_{7}F_{7}F_{9}S_{5}V_{1}V_{1}$, $F_{5}F_{7}F_{7}S_{5}V_{1}V_{1}$, $F_{3}F_{3}F_{4}S_{16}S_{16}V_{2}$, $F_{1}F_{3}F_{3}S_{16}S_{16}V_{2}$, $F_{3}F_{3}F_{4}S_{16}S_{16}S_{4}$, $F_{1}F_{3}F_{3}S_{16}S_{16}S_{2}$, $F_{8}F_{9}F_{9}S_{4}S_{4}V_{2}$, $F_{5}F_{5}F_{8}S_{2}S_{2}V_{2}$, $F_{7}F_{7}F_{9}S_{4}V_{1}V_{1}$, $F_{5}F_{7}F_{7}S_{2}V_{1}V_{1}$, $F_{7}F_{14}F_{14}V_{11}V_{5}V_{5}$, $F_{6}F_{6}F_{7}V_{11}V_{4}V_{4}$, $F_{4}F_{8}F_{8}V_{3}V_{2}V_{2}$, $F_{1}F_{8}F_{8}V_{3}V_{2}V_{2}$, $F_{3}F_{9}F_{9}S_{5}S_{4}S_{4}$, $F_{3}F_{5}F_{5}S_{2}S_{2}S_{5}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{11}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{11}$, $F_{3}F_{9}F_{9}S_{4}S_{4}V_{5}$, $F_{3}F_{5}F_{5}S_{2}S_{2}V_{4}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{7}F_{14}F_{14}S_{5}V_{5}V_{5}$, $F_{6}F_{6}F_{7}S_{5}V_{4}V_{4}$, $F_{3}F_{9}F_{9}S_{4}S_{4}V_{2}$, $F_{3}F_{5}F_{5}S_{2}S_{2}V_{2}$, $F_{8}F_{8}F_{9}S_{5}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{7}F_{14}F_{14}V_{5}V_{5}V_{5}$, $F_{6}F_{6}F_{7}V_{4}V_{4}V_{4}$, $F_{4}F_{8}F_{8}V_{2}V_{2}V_{2}$, $F_{1}F_{8}F_{8}V_{2}V_{2}V_{2}$, $F_{9}F_{14}F_{14}V_{11}V_{5}V_{5}$, $F_{5}F_{6}F_{6}V_{11}V_{4}V_{4}$, $F_{4}F_{9}F_{9}S_{5}S_{4}S_{4}$, $F_{1}F_{5}F_{5}S_{2}S_{2}S_{5}$, $F_{3}F_{7}F_{7}V_{1}V_{1}V_{5}$, $F_{3}F_{7}F_{7}V_{4}V_{1}V_{1}$, $F_{9}F_{14}F_{14}S_{5}V_{5}V_{5}$, $F_{5}F_{6}F_{6}S_{5}V_{4}V_{4}$, $F_{3}F_{7}F_{7}S_{4}V_{1}V_{1}$, $F_{3}F_{7}F_{7}S_{2}V_{1}V_{1}$, $F_{9}F_{14}F_{14}V_{5}V_{5}V_{5}$, $F_{5}F_{6}F_{6}V_{4}V_{4}V_{4}$, $F_{4}F_{9}F_{9}S_{4}S_{4}S_{4}$, $F_{1}F_{5}F_{5}S_{2}S_{2}S_{2}$, $F_{8}F_{8}F_{9}V_{3}V_{2}V_{2}$, $F_{5}F_{8}F_{8}V_{3}V_{2}V_{2}$, $F_{7}F_{9}F_{9}S_{5}S_{4}S_{4}$, $F_{5}F_{5}F_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{4}F_{4}V_{13}V_{13}V_{2}$, $F_{1}F_{1}F_{3}V_{9}V_{9}V_{2}$, $F_{3}F_{4}F_{4}S_{4}V_{13}V_{13}$, $F_{1}F_{1}F_{3}S_{2}V_{9}V_{9}$, $F_{8}F_{8}F_{9}V_{2}V_{2}V_{2}$, $F_{5}F_{8}F_{8}V_{2}V_{2}V_{2}$, $F_{7}F_{9}F_{9}S_{4}S_{4}S_{4}$, $F_{5}F_{5}F_{7}S_{2}S_{2}S_{2}$, $F_{9}F_{9}F_{9}S_{5}S_{4}S_{4}$, $F_{5}F_{5}F_{5}S_{2}S_{2}S_{5}$, $F_{7}F_{7}F_{7}V_{1}V_{1}V_{5}$, $F_{7}F_{7}F_{7}V_{4}V_{1}V_{1}$, $F_{4}F_{4}F_{4}V_{13}V_{13}V_{2}$, $F_{1}F_{1}F_{1}V_{9}V_{9}V_{2}$, $F_{9}F_{9}F_{9}S_{4}S_{4}V_{5}$, $F_{5}F_{5}F_{5}S_{2}S_{2}V_{4}$, $F_{4}F_{4}F_{4}S_{4}V_{13}V_{13}$, $F_{1}F_{1}F_{1}S_{2}V_{9}V_{9}$, $F_{9}F_{9}F_{9}S_{4}S_{4}V_{2}$, $F_{5}F_{5}F_{5}S_{2}S_{2}V_{2}$, $F_{7}F_{7}F_{7}S_{4}V_{1}V_{1}$, $F_{7}F_{7}F_{7}S_{2}V_{1}V_{1}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{8}$} {{$F_{1}F_{3}F_{8}S_{7}S_{16}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{16}V_{3}$, $F_{1}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{5}F_{8}S_{16}V_{3}V_{3}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{5}S_{7}S_{16}S_{3}$, $F_{1}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{5}S_{16}S_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{6}S_{16}S_{3}V_{3}$, $F_{5}F_{8}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{3}F_{6}S_{16}S_{3}S_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{16}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{7}V_{2}$, $F_{3}F_{5}F_{6}S_{7}S_{16}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{5}F_{6}S_{16}V_{3}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{7}S_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{5}F_{6}S_{7}S_{7}S_{3}$, $F_{3}F_{8}F_{8}S_{16}S_{5}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{5}S_{7}S_{16}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{5}S_{16}V_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{16}V_{2}$, $F_{1}F_{6}F_{6}S_{7}S_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{2}$, $F_{3}F_{5}F_{6}S_{7}S_{3}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{7}V_{3}$, $F_{3}F_{5}F_{6}S_{3}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{5}F_{6}S_{7}S_{7}V_{3}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{8}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{8}S_{16}V_{3}V_{2}$, $F_{5}F_{6}F_{6}S_{7}S_{3}V_{3}$, $F_{5}F_{6}F_{6}S_{3}V_{3}V_{3}$, $F_{8}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{3}F_{3}F_{8}S_{16}V_{2}V_{2}$, $F_{1}F_{3}F_{5}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{7}S_{16}S_{3}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{16}S_{3}V_{3}$, $F_{3}F_{5}F_{5}S_{7}V_{3}V_{2}$, $F_{1}F_{1}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{5}F_{5}V_{3}V_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{6}F_{6}S_{16}S_{3}V_{3}$, $F_{5}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{6}F_{6}S_{16}S_{3}S_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{16}V_{2}$, $F_{3}F_{5}F_{8}S_{16}V_{3}V_{2}$, $F_{1}F_{3}F_{5}S_{7}S_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{16}V_{2}$, $F_{1}F_{5}F_{6}S_{7}S_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{16}S_{5}V_{2}$, $F_{3}F_{5}F_{5}S_{7}S_{3}V_{3}$, $F_{1}F_{1}F_{8}S_{7}S_{7}V_{3}$, $F_{3}F_{5}F_{5}S_{3}V_{3}V_{3}$, $F_{1}F_{1}F_{6}S_{7}S_{7}V_{3}$, $F_{3}F_{8}F_{8}S_{16}V_{3}V_{2}$, $F_{5}F_{5}F_{6}S_{7}S_{3}V_{3}$, $F_{5}F_{5}F_{6}S_{3}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{16}V_{2}V_{2}$, $F_{3}F_{5}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{8}V_{3}V_{2}V_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{3}F_{6}S_{16}S_{16}V_{3}$, $F_{5}F_{8}F_{8}V_{3}V_{2}V_{2}$, $F_{3}F_{3}F_{6}S_{16}S_{16}S_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{3}S_{3}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{3}$, $F_{3}F_{5}F_{6}S_{3}S_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{5}F_{6}S_{7}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{8}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{3}F_{8}S_{16}S_{16}V_{3}$, $F_{5}F_{6}F_{6}S_{7}S_{3}S_{3}$, $F_{3}F_{3}F_{8}S_{16}S_{16}S_{5}$, $F_{5}F_{6}F_{6}S_{3}S_{3}V_{3}$, $F_{8}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{3}F_{3}F_{8}S_{16}S_{16}V_{2}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{3}$, $F_{3}F_{6}F_{6}S_{3}S_{3}V_{3}$, $F_{5}F_{5}F_{8}V_{3}V_{3}V_{3}$, $F_{3}F_{6}F_{6}S_{3}S_{3}S_{3}$, $F_{8}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{8}F_{8}V_{3}V_{2}V_{2}$, $F_{5}F_{5}F_{6}S_{7}V_{3}V_{3}$, $F_{5}F_{5}F_{6}V_{3}V_{3}V_{3}$, $F_{8}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{3}F_{8}F_{8}V_{2}V_{2}V_{2}$, $F_{8}F_{8}F_{8}V_{3}V_{2}V_{2}$, $F_{3}F_{3}F_{3}S_{16}S_{16}S_{3}$, $F_{6}F_{6}F_{6}S_{3}S_{3}V_{3}$, $F_{3}F_{3}F_{3}S_{16}S_{16}V_{2}$, $F_{6}F_{6}F_{6}S_{3}S_{3}S_{3}$, $F_{8}F_{8}F_{8}V_{2}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{9}$} {{$F_{1}F_{3}F_{7}S_{7}S_{16}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{6}F_{7}S_{7}S_{16}V_{4}$, $F_{1}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{6}F_{7}S_{16}V_{4}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{16}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{7}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{16}V_{3}$, $F_{1}F_{7}F_{8}S_{7}S_{7}V_{1}$, $F_{3}F_{5}F_{8}S_{16}V_{3}V_{3}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{6}S_{7}S_{16}S_{2}$, $F_{1}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{6}S_{16}S_{2}V_{4}$, $F_{1}F_{3}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{5}S_{7}S_{16}S_{2}$, $F_{1}F_{7}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{5}S_{16}S_{2}V_{3}$, $F_{3}F_{6}F_{7}S_{7}V_{4}V_{1}$, $F_{1}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{6}F_{7}V_{4}V_{4}V_{1}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{7}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{5}S_{16}S_{2}V_{4}$, $F_{6}F_{7}F_{7}S_{7}V_{4}V_{1}$, $F_{6}F_{7}F_{7}V_{4}V_{4}V_{1}$, $F_{5}F_{8}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{3}F_{5}S_{16}S_{2}S_{2}$, $F_{1}F_{3}F_{5}S_{7}S_{16}V_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{7}V_{2}$, $F_{3}F_{5}F_{6}S_{7}S_{16}V_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{5}F_{6}S_{16}V_{4}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{7}S_{2}$, $F_{3}F_{8}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{5}F_{5}S_{7}S_{7}S_{2}$, $F_{3}F_{8}F_{8}S_{16}S_{5}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{6}S_{7}S_{16}V_{1}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{6}S_{16}V_{4}V_{1}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{16}V_{1}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{1}$, $F_{3}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{7}V_{3}$, $F_{3}F_{5}F_{6}S_{2}V_{4}V_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{5}F_{5}S_{7}S_{7}V_{3}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{8}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{7}S_{16}V_{4}V_{1}$, $F_{5}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{7}S_{16}S_{5}V_{1}$, $F_{5}F_{5}F_{6}S_{2}V_{4}V_{4}$, $F_{8}F_{8}F_{8}S_{5}S_{5}V_{2}$, $F_{3}F_{3}F_{7}S_{16}V_{1}V_{1}$, $F_{1}F_{3}F_{5}S_{7}S_{16}V_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{7}V_{1}$, $F_{3}F_{5}F_{5}S_{7}S_{16}V_{3}$, $F_{1}F_{6}F_{7}S_{7}S_{7}V_{1}$, $F_{3}F_{5}F_{5}S_{16}V_{3}V_{3}$, $F_{1}F_{3}F_{7}S_{7}S_{16}S_{5}$, $F_{1}F_{3}F_{6}S_{7}S_{7}S_{2}$, $F_{3}F_{7}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{5}F_{6}S_{7}S_{7}S_{2}$, $F_{3}F_{7}F_{8}S_{16}S_{5}S_{5}$, $F_{1}F_{3}F_{7}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{5}S_{7}S_{16}V_{2}$, $F_{1}F_{7}F_{7}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{5}S_{16}V_{3}V_{2}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{16}V_{2}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{3}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{2}$, $F_{3}F_{5}F_{5}S_{7}S_{2}V_{3}$, $F_{1}F_{6}F_{7}S_{7}S_{7}V_{4}$, $F_{3}F_{5}F_{5}S_{2}V_{3}V_{3}$, $F_{3}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{1}F_{5}F_{6}S_{7}S_{7}V_{4}$, $F_{3}F_{7}F_{8}S_{5}S_{5}V_{1}$, $F_{7}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{8}S_{16}V_{3}V_{2}$, $F_{5}F_{5}F_{5}S_{7}S_{2}V_{3}$, $F_{5}F_{5}F_{5}S_{2}V_{3}V_{3}$, $F_{7}F_{7}F_{8}S_{5}S_{5}V_{1}$, $F_{3}F_{3}F_{8}S_{16}V_{2}V_{2}$, $F_{1}F_{3}F_{5}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{7}S_{16}S_{2}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{16}S_{2}V_{4}$, $F_{1}F_{3}F_{6}S_{7}V_{4}V_{1}$, $F_{3}F_{5}F_{5}S_{7}S_{16}S_{2}$, $F_{1}F_{6}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{5}F_{5}S_{16}S_{2}V_{3}$, $F_{3}F_{6}F_{6}S_{7}V_{4}V_{1}$, $F_{1}F_{1}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{6}F_{6}V_{4}V_{4}V_{1}$, $F_{3}F_{5}F_{5}S_{7}V_{3}V_{2}$, $F_{1}F_{1}F_{7}S_{7}S_{7}S_{5}$, $F_{3}F_{5}F_{5}V_{3}V_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{5}S_{16}S_{2}V_{4}$, $F_{6}F_{6}F_{7}S_{7}V_{4}V_{1}$, $F_{6}F_{6}F_{7}V_{4}V_{4}V_{1}$, $F_{5}F_{5}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{5}F_{5}S_{16}S_{2}S_{2}$, $F_{3}F_{6}F_{7}S_{7}S_{16}V_{1}$, $F_{3}F_{6}F_{7}S_{16}V_{4}V_{1}$, $F_{1}F_{3}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{7}F_{8}S_{7}S_{16}V_{1}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{7}F_{8}S_{16}S_{5}V_{1}$, $F_{3}F_{6}F_{6}S_{7}S_{2}V_{4}$, $F_{1}F_{1}F_{8}S_{7}S_{7}V_{3}$, $F_{3}F_{6}F_{6}S_{2}V_{4}V_{4}$, $F_{1}F_{1}F_{5}S_{7}S_{7}V_{3}$, $F_{3}F_{7}F_{7}S_{16}V_{4}V_{1}$, $F_{5}F_{6}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{7}F_{7}S_{16}S_{5}V_{1}$, $F_{5}F_{6}F_{6}S_{2}V_{4}V_{4}$, $F_{3}F_{7}F_{7}S_{16}V_{1}V_{1}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{16}V_{2}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{8}S_{16}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{7}S_{16}V_{2}$, $F_{3}F_{8}F_{8}S_{16}S_{5}V_{2}$, $F_{1}F_{1}F_{7}S_{7}S_{7}V_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{1}$, $F_{1}F_{1}F_{5}S_{7}S_{7}V_{4}$, $F_{3}F_{8}F_{8}S_{5}S_{5}V_{1}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{8}F_{8}S_{16}V_{3}V_{2}$, $F_{7}F_{8}F_{8}S_{5}S_{5}V_{1}$, $F_{3}F_{8}F_{8}S_{16}V_{2}V_{2}$, $F_{3}F_{6}F_{7}S_{7}V_{1}V_{1}$, $F_{1}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{6}F_{7}V_{4}V_{1}V_{1}$, $F_{3}F_{5}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{7}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{8}V_{3}V_{2}V_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{3}F_{5}S_{16}S_{16}V_{4}$, $F_{6}F_{7}F_{7}S_{7}V_{1}V_{1}$, $F_{3}F_{3}F_{5}S_{16}S_{16}V_{3}$, $F_{6}F_{7}F_{7}V_{4}V_{1}V_{1}$, $F_{5}F_{8}F_{8}V_{3}V_{2}V_{2}$, $F_{3}F_{3}F_{5}S_{16}S_{16}S_{2}$, $F_{3}F_{5}F_{6}S_{7}S_{2}S_{2}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{3}$, $F_{3}F_{5}F_{6}S_{2}S_{2}V_{4}$, $F_{3}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{5}F_{5}S_{7}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{8}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{3}F_{7}S_{16}S_{16}V_{4}$, $F_{5}F_{5}F_{6}S_{7}S_{2}S_{2}$, $F_{3}F_{3}F_{7}S_{16}S_{16}S_{5}$, $F_{5}F_{5}F_{6}S_{2}S_{2}V_{4}$, $F_{8}F_{8}F_{8}S_{5}V_{2}V_{2}$, $F_{3}F_{3}F_{7}S_{16}S_{16}V_{1}$, $F_{3}F_{5}F_{5}S_{7}S_{2}S_{2}$, $F_{1}F_{6}F_{7}S_{7}V_{4}V_{4}$, $F_{3}F_{5}F_{5}S_{2}S_{2}V_{3}$, $F_{3}F_{7}F_{8}S_{7}V_{1}V_{1}$, $F_{1}F_{5}F_{6}S_{7}V_{4}V_{4}$, $F_{3}F_{7}F_{8}S_{5}V_{1}V_{1}$, $F_{7}F_{7}F_{8}S_{7}V_{1}V_{1}$, $F_{3}F_{3}F_{8}S_{16}S_{16}V_{3}$, $F_{5}F_{5}F_{5}S_{7}S_{2}S_{2}$, $F_{3}F_{3}F_{8}S_{16}S_{16}S_{5}$, $F_{5}F_{5}F_{5}S_{2}S_{2}V_{3}$, $F_{7}F_{7}F_{8}S_{5}V_{1}V_{1}$, $F_{3}F_{3}F_{8}S_{16}S_{16}V_{2}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{3}$, $F_{3}F_{5}F_{5}S_{2}S_{2}V_{4}$, $F_{6}F_{6}F_{7}S_{7}V_{4}V_{4}$, $F_{6}F_{6}F_{7}V_{4}V_{4}V_{4}$, $F_{5}F_{5}F_{8}V_{3}V_{3}V_{3}$, $F_{3}F_{5}F_{5}S_{2}S_{2}S_{2}$, $F_{8}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{7}F_{7}V_{4}V_{1}V_{1}$, $F_{5}F_{6}F_{6}S_{7}V_{4}V_{4}$, $F_{3}F_{7}F_{7}S_{5}V_{1}V_{1}$, $F_{5}F_{6}F_{6}V_{4}V_{4}V_{4}$, $F_{8}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{3}F_{7}F_{7}V_{1}V_{1}V_{1}$, $F_{7}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{8}F_{8}V_{3}V_{2}V_{2}$, $F_{5}F_{5}F_{5}S_{7}V_{3}V_{3}$, $F_{5}F_{5}F_{5}V_{3}V_{3}V_{3}$, $F_{7}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{3}F_{8}F_{8}V_{2}V_{2}V_{2}$, $F_{7}F_{7}F_{7}V_{4}V_{1}V_{1}$, $F_{8}F_{8}F_{8}V_{3}V_{2}V_{2}$, $F_{3}F_{3}F_{3}S_{16}S_{16}S_{2}$, $F_{5}F_{5}F_{5}S_{2}S_{2}V_{4}$, $F_{3}F_{3}F_{3}S_{16}S_{16}V_{1}$, $F_{7}F_{7}F_{7}S_{5}V_{1}V_{1}$, $F_{3}F_{3}F_{3}S_{16}S_{16}V_{2}$, $F_{5}F_{5}F_{5}S_{2}S_{2}S_{2}$, $F_{7}F_{7}F_{7}V_{1}V_{1}V_{1}$, $F_{8}F_{8}F_{8}V_{2}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{10}$} {{$F_{1}F_{3}F_{9}S_{7}S_{16}S_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{16}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{7}S_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{7}S_{2}$, $F_{3}F_{8}F_{9}S_{7}S_{16}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{8}F_{9}S_{7}S_{7}S_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{7}S_{2}$, $F_{3}F_{8}F_{9}S_{16}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{16}S_{5}S_{5}$, $F_{1}F_{3}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{8}S_{7}S_{16}S_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{16}S_{2}$, $F_{1}F_{9}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{8}S_{16}S_{5}S_{4}$, $F_{3}F_{3}F_{8}S_{16}S_{2}S_{5}$, $F_{3}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{8}F_{9}S_{7}S_{7}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{2}S_{5}S_{5}$, $F_{8}F_{9}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{9}S_{16}S_{5}S_{4}$, $F_{3}F_{3}F_{5}S_{16}S_{2}S_{5}$, $F_{8}F_{9}F_{9}S_{5}S_{5}S_{4}$, $F_{5}F_{5}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{3}F_{9}S_{16}S_{4}S_{4}$, $F_{3}F_{3}F_{5}S_{16}S_{2}S_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{9}S_{7}S_{16}S_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{16}S_{2}$, $F_{1}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{9}S_{16}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{16}S_{2}S_{5}$, $F_{3}F_{8}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{1}F_{9}S_{7}S_{7}S_{5}$, $F_{1}F_{1}F_{5}S_{7}S_{7}S_{5}$, $F_{3}F_{8}F_{8}S_{5}S_{5}S_{4}$, $F_{3}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{8}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{9}F_{9}S_{16}S_{5}S_{4}$, $F_{3}F_{5}F_{5}S_{16}S_{2}S_{5}$, $F_{8}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{5}F_{8}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{9}F_{9}S_{16}S_{4}S_{4}$, $F_{3}F_{5}F_{5}S_{16}S_{2}S_{2}$, $F_{3}F_{8}F_{9}S_{7}S_{4}S_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{2}S_{2}$, $F_{1}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{8}F_{9}S_{5}S_{4}S_{4}$, $F_{3}F_{5}F_{8}S_{2}S_{2}S_{5}$, $F_{8}F_{9}F_{9}S_{7}S_{4}S_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{2}S_{2}$, $F_{3}F_{3}F_{9}S_{16}S_{16}S_{5}$, $F_{3}F_{3}F_{5}S_{16}S_{16}S_{5}$, $F_{8}F_{9}F_{9}S_{5}S_{4}S_{4}$, $F_{5}F_{5}F_{8}S_{2}S_{2}S_{5}$, $F_{3}F_{3}F_{9}S_{16}S_{16}S_{4}$, $F_{3}F_{3}F_{5}S_{16}S_{16}S_{2}$, $F_{8}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{9}F_{9}S_{5}S_{4}S_{4}$, $F_{3}F_{5}F_{5}S_{2}S_{2}S_{5}$, $F_{8}F_{8}F_{9}S_{5}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{3}F_{9}F_{9}S_{4}S_{4}S_{4}$, $F_{3}F_{5}F_{5}S_{2}S_{2}S_{2}$, $F_{9}F_{9}F_{9}S_{5}S_{4}S_{4}$, $F_{5}F_{5}F_{5}S_{2}S_{2}S_{5}$, $F_{3}F_{3}F_{3}S_{16}S_{16}S_{4}$, $F_{3}F_{3}F_{3}S_{16}S_{16}S_{2}$, $F_{9}F_{9}F_{9}S_{4}S_{4}S_{4}$, $F_{5}F_{5}F_{5}S_{2}S_{2}S_{2}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 13 $(\Delta B, \Delta L)$ = (1, -5) UV completions for topology 23 (see Fig.~\ref{fig:d=13_topologies}).} 
 \label{tab:T13Top23B1L-5}
 \end{center}


==> anc/Tables_dim13/Table_dim13_Top24_B1_L-5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {13} ^{ 24 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{1}$} {{$F_{4}S_{7}S_{16}S_{9}S_{3}S_{4}$, $F_{1}S_{7}S_{14}S_{16}S_{2}S_{3}$, $F_{4}S_{9}S_{3}S_{4}V_{11}V_{13}$, $F_{1}S_{14}S_{2}S_{3}V_{9}V_{11}$, $F_{3}S_{3}V_{11}V_{11}V_{13}V_{2}$, $F_{3}S_{3}V_{9}V_{11}V_{11}V_{2}$, $F_{3}S_{16}S_{9}S_{3}V_{11}V_{2}$, $F_{3}S_{14}S_{16}S_{3}V_{11}V_{2}$, $F_{2}S_{7}S_{16}S_{9}S_{3}S_{3}$, $F_{2}S_{7}S_{14}S_{16}S_{3}S_{3}$, $F_{4}S_{7}S_{16}S_{5}S_{5}S_{4}$, $F_{1}S_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{4}S_{5}S_{5}S_{4}V_{11}V_{13}$, $F_{1}S_{2}S_{5}S_{5}V_{9}V_{11}$, $F_{3}S_{5}V_{11}V_{13}V_{3}V_{2}$, $F_{3}S_{5}V_{9}V_{11}V_{3}V_{2}$, $F_{3}S_{16}S_{9}S_{5}V_{3}V_{2}$, $F_{3}S_{14}S_{16}S_{5}V_{3}V_{2}$, $F_{7}S_{7}S_{16}S_{9}S_{5}S_{6}$, $F_{7}S_{7}S_{14}S_{16}S_{5}S_{6}$, $F_{7}S_{9}S_{5}S_{6}V_{3}V_{1}$, $F_{7}S_{14}S_{5}S_{6}V_{3}V_{1}$, $F_{9}S_{5}V_{11}V_{11}V_{13}V_{5}$, $F_{5}S_{5}V_{9}V_{11}V_{11}V_{4}$, $F_{9}S_{5}V_{11}V_{3}V_{1}V_{5}$, $F_{5}S_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{9}S_{5}S_{5}S_{4}V_{11}V_{5}$, $F_{5}S_{2}S_{5}S_{5}V_{11}V_{4}$, $F_{8}S_{7}S_{16}S_{9}S_{5}S_{5}$, $F_{8}S_{7}S_{14}S_{16}S_{5}S_{5}$, $F_{8}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{8}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{2}S_{16}S_{9}S_{3}V_{3}V_{3}$, $F_{2}S_{14}S_{16}S_{3}V_{3}V_{3}$, $F_{9}S_{9}V_{11}V_{13}V_{3}V_{5}$, $F_{5}S_{14}V_{9}V_{11}V_{3}V_{4}$, $F_{9}S_{9}V_{3}V_{3}V_{1}V_{5}$, $F_{5}S_{14}V_{3}V_{3}V_{4}V_{1}$, $F_{9}S_{9}S_{5}S_{4}V_{3}V_{5}$, $F_{5}S_{14}S_{2}S_{5}V_{3}V_{4}$, $F_{8}S_{16}S_{9}S_{5}V_{11}V_{3}$, $F_{8}S_{14}S_{16}S_{5}V_{11}V_{3}$, $F_{8}S_{5}S_{5}S_{4}V_{11}V_{3}$, $F_{8}S_{2}S_{5}S_{5}V_{11}V_{3}$, $F_{13}S_{9}V_{11}V_{12}V_{3}V_{1}$, $F_{13}S_{14}V_{11}V_{12}V_{3}V_{1}$, $F_{13}S_{9}S_{3}S_{6}V_{11}V_{12}$, $F_{13}S_{14}S_{3}S_{6}V_{11}V_{12}$, $F_{14}S_{7}S_{9}S_{9}S_{5}S_{4}$, $F_{6}S_{7}S_{14}S_{14}S_{2}S_{5}$, $F_{14}S_{7}S_{9}S_{9}S_{3}S_{6}$, $F_{6}S_{7}S_{14}S_{14}S_{3}S_{6}$, $F_{14}S_{9}S_{5}S_{4}V_{11}V_{11}$, $F_{6}S_{14}S_{2}S_{5}V_{11}V_{11}$, $F_{14}S_{9}S_{3}S_{6}V_{11}V_{11}$, $F_{6}S_{14}S_{3}S_{6}V_{11}V_{11}$, $F_{4}S_{7}S_{16}S_{16}S_{3}S_{5}$, $F_{1}S_{7}S_{16}S_{16}S_{3}S_{5}$, $F_{4}S_{16}S_{3}S_{5}V_{11}V_{13}$, $F_{1}S_{16}S_{3}S_{5}V_{9}V_{11}$, $F_{3}S_{3}V_{10}V_{11}V_{13}V_{3}$, $F_{3}S_{3}V_{9}V_{10}V_{11}V_{3}$, $F_{3}S_{16}S_{9}S_{3}V_{10}V_{3}$, $F_{3}S_{14}S_{16}S_{3}V_{10}V_{3}$, $F_{7}S_{7}S_{16}S_{9}S_{3}S_{4}$, $F_{7}S_{7}S_{14}S_{16}S_{2}S_{3}$, $F_{7}S_{9}S_{3}S_{4}V_{3}V_{1}$, $F_{7}S_{14}S_{2}S_{3}V_{3}V_{1}$, $F_{9}S_{3}V_{11}V_{11}V_{13}V_{2}$, $F_{5}S_{3}V_{9}V_{11}V_{11}V_{2}$, $F_{9}S_{3}V_{11}V_{3}V_{1}V_{2}$, $F_{5}S_{3}V_{11}V_{3}V_{1}V_{2}$, $F_{9}S_{3}S_{5}S_{4}V_{11}V_{2}$, $F_{5}S_{2}S_{3}S_{5}V_{11}V_{2}$, $F_{8}S_{7}S_{16}S_{9}S_{3}S_{3}$, $F_{8}S_{7}S_{14}S_{16}S_{3}S_{3}$, $F_{8}S_{7}S_{3}S_{3}S_{5}S_{4}$, $F_{8}S_{7}S_{2}S_{3}S_{3}S_{5}$, $F_{7}S_{7}S_{16}S_{5}S_{5}S_{4}$, $F_{7}S_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{7}S_{5}S_{5}S_{4}V_{3}V_{1}$, $F_{7}S_{2}S_{5}S_{5}V_{3}V_{1}$, $F_{9}S_{5}V_{11}V_{13}V_{3}V_{2}$, $F_{5}S_{5}V_{9}V_{11}V_{3}V_{2}$, $F_{9}S_{5}V_{3}V_{3}V_{1}V_{2}$, $F_{5}S_{5}V_{3}V_{3}V_{1}V_{2}$, $F_{9}S_{5}S_{5}S_{4}V_{3}V_{2}$, $F_{5}S_{2}S_{5}S_{5}V_{3}V_{2}$, $F_{13}S_{5}V_{11}V_{3}V_{1}V_{5}$, $F_{13}S_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{13}S_{3}S_{5}S_{6}V_{11}V_{5}$, $F_{13}S_{3}S_{5}S_{6}V_{11}V_{4}$, $F_{14}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{6}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{14}S_{7}S_{3}S_{5}S_{5}S_{6}$, $F_{6}S_{7}S_{3}S_{5}S_{5}S_{6}$, $F_{8}S_{16}S_{9}S_{3}V_{3}V_{3}$, $F_{8}S_{14}S_{16}S_{3}V_{3}V_{3}$, $F_{8}S_{3}S_{5}S_{4}V_{3}V_{3}$, $F_{8}S_{2}S_{3}S_{5}V_{3}V_{3}$, $F_{13}S_{9}V_{3}V_{3}V_{1}V_{5}$, $F_{13}S_{14}V_{3}V_{3}V_{4}V_{1}$, $F_{13}S_{9}S_{3}S_{6}V_{3}V_{5}$, $F_{13}S_{14}S_{3}S_{6}V_{3}V_{4}$, $F_{14}S_{5}S_{5}S_{4}V_{11}V_{3}$, $F_{6}S_{2}S_{5}S_{5}V_{11}V_{3}$, $F_{14}S_{3}S_{5}S_{6}V_{11}V_{3}$, $F_{6}S_{3}S_{5}S_{6}V_{11}V_{3}$, $F_{10}S_{7}S_{9}S_{9}S_{3}S_{6}$, $F_{10}S_{7}S_{14}S_{14}S_{3}S_{6}$, $F_{10}S_{9}S_{3}S_{6}V_{11}V_{11}$, $F_{10}S_{14}S_{3}S_{6}V_{11}V_{11}$, $F_{3}S_{16}S_{3}S_{5}V_{11}V_{13}$, $F_{3}S_{16}S_{3}S_{5}V_{9}V_{11}$, $F_{3}S_{16}S_{16}S_{9}S_{3}S_{5}$, $F_{3}S_{14}S_{16}S_{16}S_{3}S_{5}$, $F_{2}S_{16}S_{9}S_{3}V_{10}V_{3}$, $F_{2}S_{14}S_{16}S_{3}V_{10}V_{3}$, $F_{9}S_{9}S_{3}S_{4}V_{11}V_{13}$, $F_{5}S_{14}S_{2}S_{3}V_{9}V_{11}$, $F_{9}S_{9}S_{3}S_{4}V_{3}V_{1}$, $F_{5}S_{14}S_{2}S_{3}V_{3}V_{1}$, $F_{9}S_{9}S_{3}S_{5}S_{4}S_{4}$, $F_{5}S_{14}S_{2}S_{2}S_{3}S_{5}$, $F_{8}S_{16}S_{9}S_{3}V_{11}V_{2}$, $F_{8}S_{14}S_{16}S_{3}V_{11}V_{2}$, $F_{8}S_{3}S_{5}S_{4}V_{11}V_{2}$, $F_{8}S_{2}S_{3}S_{5}V_{11}V_{2}$, $F_{9}S_{5}S_{5}S_{4}V_{11}V_{13}$, $F_{5}S_{2}S_{5}S_{5}V_{9}V_{11}$, $F_{9}S_{5}S_{5}S_{4}V_{3}V_{1}$, $F_{5}S_{2}S_{5}S_{5}V_{3}V_{1}$, $F_{9}S_{5}S_{5}S_{5}S_{4}S_{4}$, $F_{5}S_{2}S_{2}S_{5}S_{5}S_{5}$, $F_{8}S_{16}S_{9}S_{5}V_{3}V_{2}$, $F_{8}S_{14}S_{16}S_{5}V_{3}V_{2}$, $F_{8}S_{5}S_{5}S_{4}V_{3}V_{2}$, $F_{8}S_{2}S_{5}S_{5}V_{3}V_{2}$, $F_{13}S_{9}S_{5}S_{6}V_{3}V_{1}$, $F_{13}S_{14}S_{5}S_{6}V_{3}V_{1}$, $F_{13}S_{9}S_{3}S_{5}S_{6}S_{6}$, $F_{13}S_{14}S_{3}S_{5}S_{6}S_{6}$, $F_{14}S_{5}S_{5}S_{4}V_{11}V_{5}$, $F_{6}S_{2}S_{5}S_{5}V_{11}V_{4}$, $F_{14}S_{3}S_{5}S_{6}V_{11}V_{5}$, $F_{6}S_{3}S_{5}S_{6}V_{11}V_{4}$, $F_{14}S_{9}S_{5}S_{4}V_{3}V_{5}$, $F_{6}S_{14}S_{2}S_{5}V_{3}V_{4}$, $F_{14}S_{9}S_{3}S_{6}V_{3}V_{5}$, $F_{6}S_{14}S_{3}S_{6}V_{3}V_{4}$, $F_{10}S_{9}S_{3}S_{6}V_{11}V_{12}$, $F_{10}S_{14}S_{3}S_{6}V_{11}V_{12}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{2}$} {{$F_{3}S_{7}S_{16}S_{3}V_{12}V_{1}$, $F_{1}S_{7}S_{14}S_{16}S_{2}S_{3}$, $F_{1}S_{14}S_{2}S_{3}V_{9}V_{11}$, $F_{3}S_{7}S_{16}S_{3}V_{11}V_{2}$, $F_{3}S_{14}S_{16}S_{3}V_{11}V_{2}$, $F_{2}S_{7}S_{3}S_{3}V_{9}V_{11}$, $F_{2}S_{7}S_{14}S_{16}S_{3}S_{3}$, $F_{2}S_{7}S_{3}S_{3}V_{10}V_{12}$, $F_{3}S_{7}S_{16}S_{5}V_{4}V_{1}$, $F_{1}S_{7}S_{16}S_{2}V_{3}V_{4}$, $F_{1}S_{2}V_{9}V_{11}V_{3}V_{4}$, $F_{7}S_{7}S_{16}S_{6}V_{11}V_{4}$, $F_{7}S_{6}V_{11}V_{3}V_{4}V_{1}$, $F_{5}S_{7}V_{9}V_{11}V_{4}V_{4}$, $F_{5}S_{7}V_{3}V_{4}V_{4}V_{1}$, $F_{5}S_{7}S_{2}S_{5}V_{4}V_{4}$, $F_{3}S_{7}S_{16}S_{5}V_{3}V_{2}$, $F_{3}S_{14}S_{16}S_{5}V_{3}V_{2}$, $F_{7}S_{7}S_{14}S_{16}S_{5}S_{6}$, $F_{7}S_{14}S_{5}S_{6}V_{3}V_{1}$, $F_{8}S_{7}S_{14}S_{16}S_{5}S_{5}$, $F_{8}S_{7}S_{5}S_{5}V_{3}V_{1}$, $F_{8}S_{7}S_{5}S_{5}V_{4}V_{2}$, $F_{2}S_{3}V_{9}V_{11}V_{3}V_{3}$, $F_{2}S_{14}S_{16}S_{3}V_{3}V_{3}$, $F_{2}S_{3}V_{10}V_{12}V_{3}V_{3}$, $F_{7}S_{7}S_{16}S_{6}V_{12}V_{3}$, $F_{7}S_{6}V_{12}V_{3}V_{3}V_{1}$, $F_{5}S_{14}V_{9}V_{11}V_{3}V_{4}$, $F_{5}S_{14}V_{3}V_{3}V_{4}V_{1}$, $F_{5}S_{14}S_{2}S_{5}V_{3}V_{4}$, $F_{8}S_{14}S_{16}S_{5}V_{11}V_{3}$, $F_{8}S_{5}V_{11}V_{3}V_{3}V_{1}$, $F_{8}S_{5}V_{11}V_{3}V_{4}V_{2}$, $F_{6}S_{7}V_{10}V_{12}V_{3}V_{3}$, $F_{6}S_{7}S_{2}S_{5}V_{3}V_{3}$, $F_{6}S_{7}V_{3}V_{3}V_{4}V_{2}$, $F_{13}S_{7}V_{12}V_{12}V_{3}V_{1}$, $F_{13}S_{7}S_{3}S_{6}V_{12}V_{12}$, $F_{13}S_{14}V_{11}V_{12}V_{3}V_{1}$, $F_{13}S_{14}S_{3}S_{6}V_{11}V_{12}$, $F_{6}S_{7}S_{14}S_{14}S_{2}S_{5}$, $F_{6}S_{7}S_{14}S_{14}S_{3}S_{6}$, $F_{8}S_{7}V_{11}V_{11}V_{4}V_{2}$, $F_{8}S_{7}S_{3}S_{6}V_{11}V_{11}$, $F_{3}S_{7}S_{16}S_{16}S_{3}S_{5}$, $F_{1}S_{7}S_{16}S_{3}V_{10}V_{3}$, $F_{1}S_{3}V_{9}V_{10}V_{11}V_{3}$, $F_{7}S_{7}S_{16}S_{3}V_{11}V_{2}$, $F_{7}S_{3}V_{11}V_{3}V_{1}V_{2}$, $F_{5}S_{7}S_{3}S_{3}V_{9}V_{11}$, $F_{5}S_{7}S_{3}S_{3}V_{3}V_{1}$, $F_{5}S_{7}S_{2}S_{3}S_{3}S_{5}$, $F_{7}S_{7}S_{16}S_{5}V_{3}V_{2}$, $F_{7}S_{5}V_{3}V_{3}V_{1}V_{2}$, $F_{13}S_{7}S_{5}S_{5}V_{3}V_{1}$, $F_{13}S_{7}S_{3}S_{5}S_{5}S_{6}$, $F_{5}S_{3}V_{9}V_{11}V_{3}V_{3}$, $F_{5}S_{3}V_{3}V_{3}V_{3}V_{1}$, $F_{5}S_{2}S_{3}S_{5}V_{3}V_{3}$, $F_{13}S_{5}V_{11}V_{3}V_{3}V_{1}$, $F_{13}S_{3}S_{5}S_{6}V_{11}V_{3}$, $F_{6}S_{7}S_{3}S_{6}V_{3}V_{3}$, $F_{10}S_{7}S_{3}S_{6}V_{11}V_{11}$, $F_{3}S_{7}S_{16}S_{3}V_{9}V_{4}$, $F_{3}S_{7}S_{16}S_{3}V_{10}V_{3}$, $F_{3}S_{14}S_{16}S_{3}V_{10}V_{3}$, $F_{7}S_{7}S_{14}S_{16}S_{2}S_{3}$, $F_{7}S_{14}S_{2}S_{3}V_{3}V_{1}$, $F_{8}S_{7}S_{14}S_{16}S_{3}S_{3}$, $F_{8}S_{7}S_{3}S_{3}V_{3}V_{1}$, $F_{8}S_{7}S_{3}S_{3}V_{4}V_{2}$, $F_{7}S_{7}S_{16}S_{2}V_{3}V_{4}$, $F_{7}S_{2}V_{3}V_{3}V_{4}V_{1}$, $F_{13}S_{7}V_{3}V_{4}V_{4}V_{1}$, $F_{13}S_{7}S_{3}S_{6}V_{4}V_{4}$, $F_{8}S_{14}S_{16}S_{3}V_{3}V_{3}$, $F_{8}S_{3}V_{3}V_{3}V_{3}V_{1}$, $F_{8}S_{3}V_{3}V_{3}V_{4}V_{2}$, $F_{13}S_{14}V_{3}V_{3}V_{4}V_{1}$, $F_{13}S_{14}S_{3}S_{6}V_{3}V_{4}$, $F_{8}S_{7}V_{3}V_{3}V_{4}V_{2}$, $F_{8}S_{7}S_{3}S_{6}V_{3}V_{3}$, $F_{10}S_{7}S_{14}S_{14}S_{3}S_{6}$, $F_{1}S_{7}S_{16}S_{3}V_{9}V_{4}$, $F_{1}S_{3}V_{9}V_{9}V_{11}V_{4}$, $F_{3}S_{14}S_{16}S_{16}S_{3}S_{5}$, $F_{2}S_{3}V_{9}V_{10}V_{11}V_{3}$, $F_{2}S_{14}S_{16}S_{3}V_{10}V_{3}$, $F_{2}S_{3}V_{10}V_{10}V_{12}V_{3}$, $F_{7}S_{7}S_{16}S_{3}V_{12}V_{1}$, $F_{7}S_{3}V_{12}V_{3}V_{1}V_{1}$, $F_{5}S_{14}S_{2}S_{3}V_{9}V_{11}$, $F_{5}S_{14}S_{2}S_{3}V_{3}V_{1}$, $F_{5}S_{14}S_{2}S_{2}S_{3}S_{5}$, $F_{8}S_{14}S_{16}S_{3}V_{11}V_{2}$, $F_{8}S_{3}V_{11}V_{3}V_{1}V_{2}$, $F_{8}S_{3}V_{11}V_{4}V_{2}V_{2}$, $F_{6}S_{7}S_{3}S_{3}V_{10}V_{12}$, $F_{6}S_{7}S_{2}S_{3}S_{3}S_{5}$, $F_{6}S_{7}S_{3}S_{3}V_{4}V_{2}$, $F_{7}S_{7}S_{16}S_{5}V_{4}V_{1}$, $F_{7}S_{5}V_{3}V_{4}V_{1}V_{1}$, $F_{5}S_{2}V_{9}V_{11}V_{3}V_{4}$, $F_{5}S_{2}V_{3}V_{3}V_{4}V_{1}$, $F_{5}S_{2}S_{2}S_{5}V_{3}V_{4}$, $F_{13}S_{6}V_{11}V_{3}V_{4}V_{1}$, $F_{13}S_{3}S_{6}S_{6}V_{11}V_{4}$, $F_{6}S_{7}S_{2}S_{5}V_{4}V_{4}$, $F_{6}S_{7}S_{3}S_{6}V_{4}V_{4}$, $F_{8}S_{14}S_{16}S_{5}V_{3}V_{2}$, $F_{8}S_{5}V_{3}V_{3}V_{1}V_{2}$, $F_{8}S_{5}V_{3}V_{4}V_{2}V_{2}$, $F_{13}S_{14}S_{5}S_{6}V_{3}V_{1}$, $F_{13}S_{14}S_{3}S_{5}S_{6}S_{6}$, $F_{8}S_{7}S_{3}S_{5}S_{5}S_{6}$, $F_{6}S_{3}V_{10}V_{12}V_{3}V_{3}$, $F_{6}S_{2}S_{3}S_{5}V_{3}V_{3}$, $F_{6}S_{3}V_{3}V_{3}V_{4}V_{2}$, $F_{13}S_{6}V_{12}V_{3}V_{3}V_{1}$, $F_{13}S_{3}S_{6}S_{6}V_{12}V_{3}$, $F_{6}S_{14}S_{2}S_{5}V_{3}V_{4}$, $F_{6}S_{14}S_{3}S_{6}V_{3}V_{4}$, $F_{8}S_{3}S_{5}S_{6}V_{11}V_{3}$, $F_{10}S_{7}S_{3}S_{6}V_{12}V_{12}$, $F_{10}S_{14}S_{3}S_{6}V_{11}V_{12}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{3}$} {{$F_{3}S_{7}S_{16}S_{9}S_{3}S_{4}$, $F_{3}S_{7}S_{14}S_{16}S_{2}S_{3}$, $F_{4}S_{7}S_{16}S_{3}V_{11}V_{2}$, $F_{1}S_{7}S_{16}S_{3}V_{11}V_{2}$, $F_{4}S_{3}V_{11}V_{11}V_{13}V_{2}$, $F_{1}S_{3}V_{9}V_{11}V_{11}V_{2}$, $F_{3}S_{7}S_{3}S_{3}V_{11}V_{13}$, $F_{3}S_{7}S_{3}S_{3}V_{9}V_{11}$, $F_{3}S_{7}S_{16}S_{9}S_{3}S_{3}$, $F_{3}S_{7}S_{14}S_{16}S_{3}S_{3}$, $F_{3}S_{7}S_{16}S_{5}S_{5}S_{4}$, $F_{3}S_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{4}S_{7}S_{16}S_{5}V_{3}V_{2}$, $F_{1}S_{7}S_{16}S_{5}V_{3}V_{2}$, $F_{4}S_{5}V_{11}V_{13}V_{3}V_{2}$, $F_{1}S_{5}V_{9}V_{11}V_{3}V_{2}$, $F_{7}S_{7}S_{16}S_{5}V_{11}V_{5}$, $F_{7}S_{7}S_{16}S_{5}V_{11}V_{4}$, $F_{7}S_{5}V_{11}V_{3}V_{1}V_{5}$, $F_{7}S_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{9}S_{7}S_{5}S_{5}V_{11}V_{13}$, $F_{5}S_{7}S_{5}S_{5}V_{9}V_{11}$, $F_{9}S_{7}S_{5}S_{5}V_{3}V_{1}$, $F_{5}S_{7}S_{5}S_{5}V_{3}V_{1}$, $F_{9}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{5}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{3}S_{3}V_{11}V_{13}V_{3}V_{3}$, $F_{3}S_{3}V_{9}V_{11}V_{3}V_{3}$, $F_{3}S_{16}S_{9}S_{3}V_{3}V_{3}$, $F_{3}S_{14}S_{16}S_{3}V_{3}V_{3}$, $F_{7}S_{7}S_{16}S_{9}V_{3}V_{5}$, $F_{7}S_{7}S_{14}S_{16}V_{3}V_{4}$, $F_{7}S_{9}V_{3}V_{3}V_{1}V_{5}$, $F_{7}S_{14}V_{3}V_{3}V_{4}V_{1}$, $F_{9}S_{5}V_{11}V_{11}V_{13}V_{3}$, $F_{5}S_{5}V_{9}V_{11}V_{11}V_{3}$, $F_{9}S_{5}V_{11}V_{3}V_{3}V_{1}$, $F_{5}S_{5}V_{11}V_{3}V_{3}V_{1}$, $F_{9}S_{5}S_{5}S_{4}V_{11}V_{3}$, $F_{5}S_{2}S_{5}S_{5}V_{11}V_{3}$, $F_{8}S_{7}S_{16}S_{9}V_{3}V_{3}$, $F_{8}S_{7}S_{14}S_{16}V_{3}V_{3}$, $F_{8}S_{7}S_{5}S_{4}V_{3}V_{3}$, $F_{8}S_{7}S_{2}S_{5}V_{3}V_{3}$, $F_{13}S_{7}S_{9}S_{9}V_{3}V_{1}$, $F_{13}S_{7}S_{14}S_{14}V_{3}V_{1}$, $F_{13}S_{7}S_{9}S_{9}S_{3}S_{6}$, $F_{13}S_{7}S_{14}S_{14}S_{3}S_{6}$, $F_{13}S_{9}V_{11}V_{11}V_{3}V_{1}$, $F_{13}S_{14}V_{11}V_{11}V_{3}V_{1}$, $F_{13}S_{9}S_{3}S_{6}V_{11}V_{11}$, $F_{13}S_{14}S_{3}S_{6}V_{11}V_{11}$, $F_{14}S_{7}S_{5}S_{4}V_{11}V_{11}$, $F_{6}S_{7}S_{2}S_{5}V_{11}V_{11}$, $F_{14}S_{7}S_{3}S_{6}V_{11}V_{11}$, $F_{6}S_{7}S_{3}S_{6}V_{11}V_{11}$, $F_{3}S_{7}S_{16}S_{9}V_{1}V_{2}$, $F_{3}S_{7}S_{14}S_{16}V_{1}V_{2}$, $F_{4}S_{7}S_{16}S_{4}V_{11}V_{2}$, $F_{1}S_{7}S_{16}S_{2}V_{11}V_{2}$, $F_{4}S_{4}V_{11}V_{11}V_{13}V_{2}$, $F_{1}S_{2}V_{9}V_{11}V_{11}V_{2}$, $F_{3}S_{7}V_{11}V_{13}V_{2}V_{2}$, $F_{3}S_{7}V_{9}V_{11}V_{2}V_{2}$, $F_{3}S_{7}S_{16}S_{9}V_{2}V_{2}$, $F_{3}S_{7}S_{14}S_{16}V_{2}V_{2}$, $F_{3}S_{7}S_{16}S_{5}V_{1}V_{5}$, $F_{3}S_{7}S_{16}S_{5}V_{4}V_{1}$, $F_{4}S_{7}S_{16}S_{4}V_{3}V_{5}$, $F_{1}S_{7}S_{16}S_{2}V_{3}V_{4}$, $F_{4}S_{4}V_{11}V_{13}V_{3}V_{5}$, $F_{1}S_{2}V_{9}V_{11}V_{3}V_{4}$, $F_{7}S_{7}S_{16}S_{6}V_{11}V_{5}$, $F_{7}S_{7}S_{16}S_{6}V_{11}V_{4}$, $F_{7}S_{6}V_{11}V_{3}V_{1}V_{5}$, $F_{7}S_{6}V_{11}V_{3}V_{4}V_{1}$, $F_{9}S_{7}V_{11}V_{13}V_{5}V_{5}$, $F_{5}S_{7}V_{9}V_{11}V_{4}V_{4}$, $F_{9}S_{7}V_{3}V_{1}V_{5}V_{5}$, $F_{5}S_{7}V_{3}V_{4}V_{4}V_{1}$, $F_{9}S_{7}S_{5}S_{4}V_{5}V_{5}$, $F_{5}S_{7}S_{2}S_{5}V_{4}V_{4}$, $F_{4}S_{7}S_{16}S_{5}S_{5}S_{4}$, $F_{1}S_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{4}S_{5}S_{5}S_{4}V_{11}V_{13}$, $F_{1}S_{2}S_{5}S_{5}V_{9}V_{11}$, $F_{3}S_{5}V_{11}V_{13}V_{3}V_{2}$, $F_{3}S_{5}V_{9}V_{11}V_{3}V_{2}$, $F_{3}S_{16}S_{9}S_{5}V_{3}V_{2}$, $F_{3}S_{14}S_{16}S_{5}V_{3}V_{2}$, $F_{7}S_{7}S_{16}S_{9}S_{5}S_{6}$, $F_{7}S_{7}S_{14}S_{16}S_{5}S_{6}$, $F_{7}S_{9}S_{5}S_{6}V_{3}V_{1}$, $F_{7}S_{14}S_{5}S_{6}V_{3}V_{1}$, $F_{9}S_{5}V_{11}V_{11}V_{13}V_{5}$, $F_{5}S_{5}V_{9}V_{11}V_{11}V_{4}$, $F_{9}S_{5}V_{11}V_{3}V_{1}V_{5}$, $F_{5}S_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{9}S_{5}S_{5}S_{4}V_{11}V_{5}$, $F_{5}S_{2}S_{5}S_{5}V_{11}V_{4}$, $F_{8}S_{7}S_{16}S_{9}S_{5}S_{5}$, $F_{8}S_{7}S_{14}S_{16}S_{5}S_{5}$, $F_{8}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{8}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{9}S_{7}S_{16}S_{5}V_{11}V_{5}$, $F_{5}S_{7}S_{16}S_{5}V_{11}V_{4}$, $F_{8}S_{7}S_{5}S_{5}V_{11}V_{13}$, $F_{8}S_{7}S_{5}S_{5}V_{9}V_{11}$, $F_{8}S_{7}S_{5}S_{5}V_{2}V_{5}$, $F_{8}S_{7}S_{5}S_{5}V_{4}V_{2}$, $F_{9}S_{7}S_{16}S_{9}V_{3}V_{5}$, $F_{5}S_{7}S_{14}S_{16}V_{3}V_{4}$, $F_{9}S_{9}S_{5}S_{4}V_{3}V_{5}$, $F_{5}S_{14}S_{2}S_{5}V_{3}V_{4}$, $F_{8}S_{5}V_{11}V_{11}V_{13}V_{3}$, $F_{8}S_{5}V_{9}V_{11}V_{11}V_{3}$, $F_{8}S_{5}S_{5}S_{4}V_{11}V_{3}$, $F_{8}S_{2}S_{5}S_{5}V_{11}V_{3}$, $F_{8}S_{5}V_{11}V_{3}V_{2}V_{5}$, $F_{8}S_{5}V_{11}V_{3}V_{4}V_{2}$, $F_{6}S_{7}S_{16}S_{9}V_{3}V_{3}$, $F_{6}S_{7}S_{14}S_{16}V_{3}V_{3}$, $F_{6}S_{7}V_{3}V_{3}V_{2}V_{5}$, $F_{6}S_{7}V_{3}V_{3}V_{4}V_{2}$, $F_{14}S_{7}S_{9}S_{9}V_{3}V_{1}$, $F_{6}S_{7}S_{14}S_{14}V_{3}V_{1}$, $F_{14}S_{7}S_{9}S_{9}S_{5}S_{4}$, $F_{6}S_{7}S_{14}S_{14}S_{2}S_{5}$, $F_{14}S_{7}S_{9}S_{9}V_{2}V_{5}$, $F_{6}S_{7}S_{14}S_{14}V_{4}V_{2}$, $F_{14}S_{9}V_{11}V_{11}V_{3}V_{1}$, $F_{6}S_{14}V_{11}V_{11}V_{3}V_{1}$, $F_{14}S_{9}S_{5}S_{4}V_{11}V_{11}$, $F_{6}S_{14}S_{2}S_{5}V_{11}V_{11}$, $F_{14}S_{9}V_{11}V_{11}V_{2}V_{5}$, $F_{6}S_{14}V_{11}V_{11}V_{4}V_{2}$, $F_{8}S_{7}S_{5}S_{4}V_{11}V_{11}$, $F_{8}S_{7}S_{2}S_{5}V_{11}V_{11}$, $F_{8}S_{7}V_{11}V_{11}V_{2}V_{5}$, $F_{8}S_{7}V_{11}V_{11}V_{4}V_{2}$, $F_{3}S_{7}S_{16}S_{5}V_{13}V_{2}$, $F_{3}S_{7}S_{16}S_{5}V_{9}V_{2}$, $F_{4}S_{7}S_{16}S_{16}V_{3}V_{2}$, $F_{1}S_{7}S_{16}S_{16}V_{3}V_{2}$, $F_{4}S_{16}V_{11}V_{13}V_{3}V_{2}$, $F_{1}S_{16}V_{9}V_{11}V_{3}V_{2}$, $F_{7}S_{7}S_{16}S_{4}V_{11}V_{2}$, $F_{7}S_{7}S_{16}S_{2}V_{11}V_{2}$, $F_{7}S_{4}V_{11}V_{3}V_{1}V_{2}$, $F_{7}S_{2}V_{11}V_{3}V_{1}V_{2}$, $F_{9}S_{7}V_{11}V_{13}V_{2}V_{2}$, $F_{5}S_{7}V_{9}V_{11}V_{2}V_{2}$, $F_{9}S_{7}V_{3}V_{1}V_{2}V_{2}$, $F_{5}S_{7}V_{3}V_{1}V_{2}V_{2}$, $F_{9}S_{7}S_{5}S_{4}V_{2}V_{2}$, $F_{5}S_{7}S_{2}S_{5}V_{2}V_{2}$, $F_{3}S_{7}S_{16}S_{3}V_{13}V_{5}$, $F_{3}S_{7}S_{16}S_{3}V_{9}V_{4}$, $F_{7}S_{7}S_{16}S_{4}V_{3}V_{5}$, $F_{7}S_{7}S_{16}S_{2}V_{3}V_{4}$, $F_{7}S_{4}V_{3}V_{3}V_{1}V_{5}$, $F_{7}S_{2}V_{3}V_{3}V_{4}V_{1}$, $F_{13}S_{7}V_{3}V_{1}V_{5}V_{5}$, $F_{13}S_{7}V_{3}V_{4}V_{4}V_{1}$, $F_{13}S_{7}S_{3}S_{6}V_{5}V_{5}$, $F_{13}S_{7}S_{3}S_{6}V_{4}V_{4}$, $F_{4}S_{7}S_{16}S_{16}S_{3}S_{5}$, $F_{1}S_{7}S_{16}S_{16}S_{3}S_{5}$, $F_{4}S_{16}S_{3}S_{5}V_{11}V_{13}$, $F_{1}S_{16}S_{3}S_{5}V_{9}V_{11}$, $F_{7}S_{7}S_{16}S_{5}S_{5}S_{4}$, $F_{7}S_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{7}S_{5}S_{5}S_{4}V_{3}V_{1}$, $F_{7}S_{2}S_{5}S_{5}V_{3}V_{1}$, $F_{9}S_{5}V_{11}V_{13}V_{3}V_{2}$, $F_{5}S_{5}V_{9}V_{11}V_{3}V_{2}$, $F_{9}S_{5}V_{3}V_{3}V_{1}V_{2}$, $F_{5}S_{5}V_{3}V_{3}V_{1}V_{2}$, $F_{9}S_{5}S_{5}S_{4}V_{3}V_{2}$, $F_{5}S_{2}S_{5}S_{5}V_{3}V_{2}$, $F_{13}S_{5}V_{11}V_{3}V_{1}V_{5}$, $F_{13}S_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{13}S_{3}S_{5}S_{6}V_{11}V_{5}$, $F_{13}S_{3}S_{5}S_{6}V_{11}V_{4}$, $F_{14}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{6}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{14}S_{7}S_{3}S_{5}S_{5}S_{6}$, $F_{6}S_{7}S_{3}S_{5}S_{5}S_{6}$, $F_{9}S_{7}S_{16}S_{3}V_{11}V_{2}$, $F_{5}S_{7}S_{16}S_{3}V_{11}V_{2}$, $F_{9}S_{3}S_{5}S_{4}V_{11}V_{2}$, $F_{5}S_{2}S_{3}S_{5}V_{11}V_{2}$, $F_{8}S_{7}S_{3}S_{3}V_{11}V_{13}$, $F_{8}S_{7}S_{3}S_{3}V_{9}V_{11}$, $F_{8}S_{7}S_{3}S_{3}S_{5}S_{4}$, $F_{8}S_{7}S_{2}S_{3}S_{3}S_{5}$, $F_{8}S_{7}S_{3}S_{3}V_{2}V_{5}$, $F_{8}S_{7}S_{3}S_{3}V_{4}V_{2}$, $F_{9}S_{7}S_{16}S_{5}V_{3}V_{2}$, $F_{5}S_{7}S_{16}S_{5}V_{3}V_{2}$, $F_{14}S_{7}S_{5}S_{5}V_{3}V_{1}$, $F_{6}S_{7}S_{5}S_{5}V_{3}V_{1}$, $F_{14}S_{7}S_{5}S_{5}V_{2}V_{5}$, $F_{6}S_{7}S_{5}S_{5}V_{4}V_{2}$, $F_{8}S_{3}V_{11}V_{13}V_{3}V_{3}$, $F_{8}S_{3}V_{9}V_{11}V_{3}V_{3}$, $F_{8}S_{3}S_{5}S_{4}V_{3}V_{3}$, $F_{8}S_{2}S_{3}S_{5}V_{3}V_{3}$, $F_{8}S_{3}V_{3}V_{3}V_{2}V_{5}$, $F_{8}S_{3}V_{3}V_{3}V_{4}V_{2}$, $F_{14}S_{5}V_{11}V_{3}V_{3}V_{1}$, $F_{6}S_{5}V_{11}V_{3}V_{3}V_{1}$, $F_{14}S_{5}S_{5}S_{4}V_{11}V_{3}$, $F_{6}S_{2}S_{5}S_{5}V_{11}V_{3}$, $F_{14}S_{5}V_{11}V_{3}V_{2}V_{5}$, $F_{6}S_{5}V_{11}V_{3}V_{4}V_{2}$, $F_{8}S_{7}V_{3}V_{3}V_{2}V_{5}$, $F_{8}S_{7}V_{3}V_{3}V_{4}V_{2}$, $F_{11}S_{7}S_{3}S_{6}V_{11}V_{11}$, $F_{2}S_{7}S_{3}S_{6}V_{11}V_{11}$, $F_{11}S_{7}V_{11}V_{11}V_{2}V_{5}$, $F_{2}S_{7}V_{11}V_{11}V_{4}V_{2}$, $F_{4}S_{7}S_{16}S_{5}V_{13}V_{2}$, $F_{1}S_{7}S_{16}S_{5}V_{9}V_{2}$, $F_{4}S_{5}V_{11}V_{13}V_{13}V_{2}$, $F_{1}S_{5}V_{9}V_{9}V_{11}V_{2}$, $F_{3}S_{16}V_{11}V_{13}V_{3}V_{2}$, $F_{3}S_{16}V_{9}V_{11}V_{3}V_{2}$, $F_{3}S_{16}S_{16}S_{9}V_{3}V_{2}$, $F_{3}S_{14}S_{16}S_{16}V_{3}V_{2}$, $F_{7}S_{7}S_{16}S_{9}V_{1}V_{2}$, $F_{7}S_{7}S_{14}S_{16}V_{1}V_{2}$, $F_{7}S_{9}V_{3}V_{1}V_{1}V_{2}$, $F_{7}S_{14}V_{3}V_{1}V_{1}V_{2}$, $F_{9}S_{4}V_{11}V_{11}V_{13}V_{2}$, $F_{5}S_{2}V_{9}V_{11}V_{11}V_{2}$, $F_{9}S_{4}V_{11}V_{3}V_{1}V_{2}$, $F_{5}S_{2}V_{11}V_{3}V_{1}V_{2}$, $F_{9}S_{5}S_{4}S_{4}V_{11}V_{2}$, $F_{5}S_{2}S_{2}S_{5}V_{11}V_{2}$, $F_{8}S_{7}S_{16}S_{9}V_{2}V_{2}$, $F_{8}S_{7}S_{14}S_{16}V_{2}V_{2}$, $F_{8}S_{7}S_{5}S_{4}V_{2}V_{2}$, $F_{8}S_{7}S_{2}S_{5}V_{2}V_{2}$, $F_{4}S_{7}S_{16}S_{3}V_{13}V_{5}$, $F_{1}S_{7}S_{16}S_{3}V_{9}V_{4}$, $F_{4}S_{3}V_{11}V_{13}V_{13}V_{5}$, $F_{1}S_{3}V_{9}V_{9}V_{11}V_{4}$, $F_{7}S_{7}S_{16}S_{5}V_{1}V_{5}$, $F_{7}S_{7}S_{16}S_{5}V_{4}V_{1}$, $F_{7}S_{5}V_{3}V_{1}V_{1}V_{5}$, $F_{7}S_{5}V_{3}V_{4}V_{1}V_{1}$, $F_{9}S_{4}V_{11}V_{13}V_{3}V_{5}$, $F_{5}S_{2}V_{9}V_{11}V_{3}V_{4}$, $F_{9}S_{4}V_{3}V_{3}V_{1}V_{5}$, $F_{5}S_{2}V_{3}V_{3}V_{4}V_{1}$, $F_{9}S_{5}S_{4}S_{4}V_{3}V_{5}$, $F_{5}S_{2}S_{2}S_{5}V_{3}V_{4}$, $F_{13}S_{6}V_{11}V_{3}V_{1}V_{5}$, $F_{13}S_{6}V_{11}V_{3}V_{4}V_{1}$, $F_{13}S_{3}S_{6}S_{6}V_{11}V_{5}$, $F_{13}S_{3}S_{6}S_{6}V_{11}V_{4}$, $F_{14}S_{7}S_{5}S_{4}V_{5}V_{5}$, $F_{6}S_{7}S_{2}S_{5}V_{4}V_{4}$, $F_{14}S_{7}S_{3}S_{6}V_{5}V_{5}$, $F_{6}S_{7}S_{3}S_{6}V_{4}V_{4}$, $F_{3}S_{16}S_{3}S_{5}V_{11}V_{13}$, $F_{3}S_{16}S_{3}S_{5}V_{9}V_{11}$, $F_{3}S_{16}S_{16}S_{9}S_{3}S_{5}$, $F_{3}S_{14}S_{16}S_{16}S_{3}S_{5}$, $F_{9}S_{5}S_{5}S_{4}V_{11}V_{13}$, $F_{5}S_{2}S_{5}S_{5}V_{9}V_{11}$, $F_{9}S_{5}S_{5}S_{4}V_{3}V_{1}$, $F_{5}S_{2}S_{5}S_{5}V_{3}V_{1}$, $F_{9}S_{5}S_{5}S_{5}S_{4}S_{4}$, $F_{5}S_{2}S_{2}S_{5}S_{5}S_{5}$, $F_{8}S_{16}S_{9}S_{5}V_{3}V_{2}$, $F_{8}S_{14}S_{16}S_{5}V_{3}V_{2}$, $F_{8}S_{5}S_{5}S_{4}V_{3}V_{2}$, $F_{8}S_{2}S_{5}S_{5}V_{3}V_{2}$, $F_{13}S_{9}S_{5}S_{6}V_{3}V_{1}$, $F_{13}S_{14}S_{5}S_{6}V_{3}V_{1}$, $F_{13}S_{9}S_{3}S_{5}S_{6}S_{6}$, $F_{13}S_{14}S_{3}S_{5}S_{6}S_{6}$, $F_{14}S_{5}S_{5}S_{4}V_{11}V_{5}$, $F_{6}S_{2}S_{5}S_{5}V_{11}V_{4}$, $F_{14}S_{3}S_{5}S_{6}V_{11}V_{5}$, $F_{6}S_{3}S_{5}S_{6}V_{11}V_{4}$, $F_{9}S_{7}S_{16}S_{9}S_{3}S_{4}$, $F_{5}S_{7}S_{14}S_{16}S_{2}S_{3}$, $F_{9}S_{9}S_{3}S_{5}S_{4}S_{4}$, $F_{5}S_{14}S_{2}S_{2}S_{3}S_{5}$, $F_{8}S_{3}V_{11}V_{11}V_{13}V_{2}$, $F_{8}S_{3}V_{9}V_{11}V_{11}V_{2}$, $F_{8}S_{3}S_{5}S_{4}V_{11}V_{2}$, $F_{8}S_{2}S_{3}S_{5}V_{11}V_{2}$, $F_{8}S_{3}V_{11}V_{2}V_{2}V_{5}$, $F_{8}S_{3}V_{11}V_{4}V_{2}V_{2}$, $F_{6}S_{7}S_{16}S_{9}S_{3}S_{3}$, $F_{6}S_{7}S_{14}S_{16}S_{3}S_{3}$, $F_{6}S_{7}S_{3}S_{3}V_{2}V_{5}$, $F_{6}S_{7}S_{3}S_{3}V_{4}V_{2}$, $F_{9}S_{7}S_{16}S_{5}S_{5}S_{4}$, $F_{5}S_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{8}S_{5}V_{11}V_{13}V_{3}V_{2}$, $F_{8}S_{5}V_{9}V_{11}V_{3}V_{2}$, $F_{8}S_{5}V_{3}V_{2}V_{2}V_{5}$, $F_{8}S_{5}V_{3}V_{4}V_{2}V_{2}$, $F_{14}S_{5}V_{11}V_{3}V_{1}V_{5}$, $F_{6}S_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{14}S_{5}V_{11}V_{2}V_{5}V_{5}$, $F_{6}S_{5}V_{11}V_{4}V_{4}V_{2}$, $F_{6}S_{16}S_{9}S_{3}V_{3}V_{3}$, $F_{6}S_{14}S_{16}S_{3}V_{3}V_{3}$, $F_{6}S_{3}V_{3}V_{3}V_{2}V_{5}$, $F_{6}S_{3}V_{3}V_{3}V_{4}V_{2}$, $F_{14}S_{9}V_{3}V_{3}V_{1}V_{5}$, $F_{6}S_{14}V_{3}V_{3}V_{4}V_{1}$, $F_{14}S_{9}S_{5}S_{4}V_{3}V_{5}$, $F_{6}S_{14}S_{2}S_{5}V_{3}V_{4}$, $F_{14}S_{9}V_{3}V_{2}V_{5}V_{5}$, $F_{6}S_{14}V_{3}V_{4}V_{4}V_{2}$, $F_{11}S_{7}S_{9}S_{9}S_{3}S_{6}$, $F_{2}S_{7}S_{14}S_{14}S_{3}S_{6}$, $F_{11}S_{7}S_{9}S_{9}V_{2}V_{5}$, $F_{2}S_{7}S_{14}S_{14}V_{4}V_{2}$, $F_{11}S_{9}S_{3}S_{6}V_{11}V_{11}$, $F_{2}S_{14}S_{3}S_{6}V_{11}V_{11}$, $F_{11}S_{9}V_{11}V_{11}V_{2}V_{5}$, $F_{2}S_{14}V_{11}V_{11}V_{4}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{4}$} {{$F_{3}S_{7}S_{16}S_{2}V_{11}V_{1}$, $F_{1}S_{7}S_{7}S_{16}S_{2}S_{2}$, $F_{1}S_{7}S_{2}S_{2}V_{9}V_{11}$, $F_{3}S_{7}S_{16}S_{5}V_{4}V_{1}$, $F_{8}S_{7}S_{7}S_{16}S_{5}S_{5}$, $F_{8}S_{7}S_{5}S_{5}V_{4}V_{2}$, $F_{3}S_{7}S_{16}S_{6}V_{3}V_{1}$, $F_{1}S_{7}S_{16}S_{2}V_{3}V_{4}$, $F_{1}S_{2}V_{9}V_{11}V_{3}V_{4}$, $F_{8}S_{7}S_{16}S_{5}V_{11}V_{3}$, $F_{8}S_{5}V_{11}V_{3}V_{4}V_{2}$, $F_{6}S_{7}V_{9}V_{11}V_{3}V_{3}$, $F_{6}S_{7}V_{3}V_{3}V_{4}V_{2}$, $F_{6}S_{7}S_{3}S_{6}V_{3}V_{3}$, $F_{7}S_{7}S_{7}S_{16}S_{6}S_{6}$, $F_{7}S_{7}S_{6}S_{6}V_{3}V_{1}$, $F_{7}S_{7}S_{16}S_{6}V_{11}V_{4}$, $F_{7}S_{6}V_{11}V_{3}V_{4}V_{1}$, $F_{5}S_{7}V_{9}V_{11}V_{4}V_{4}$, $F_{5}S_{7}V_{3}V_{4}V_{4}V_{1}$, $F_{5}S_{7}S_{2}S_{5}V_{4}V_{4}$, $F_{8}S_{7}V_{11}V_{11}V_{4}V_{2}$, $F_{8}S_{7}V_{11}V_{11}V_{3}V_{1}$, $F_{8}S_{7}S_{2}S_{5}V_{11}V_{11}$, $F_{5}S_{7}S_{7}S_{7}S_{3}S_{6}$, $F_{5}S_{7}S_{7}S_{7}S_{2}S_{5}$, $F_{3}S_{7}S_{16}S_{3}V_{11}V_{2}$, $F_{1}S_{7}S_{7}S_{16}S_{3}S_{3}$, $F_{1}S_{7}S_{3}S_{3}V_{9}V_{11}$, $F_{3}S_{7}S_{16}S_{5}V_{3}V_{2}$, $F_{7}S_{7}S_{7}S_{16}S_{5}S_{5}$, $F_{7}S_{7}S_{5}S_{5}V_{3}V_{1}$, $F_{1}S_{7}S_{16}S_{3}V_{3}V_{3}$, $F_{1}S_{3}V_{9}V_{11}V_{3}V_{3}$, $F_{7}S_{7}S_{16}S_{5}V_{11}V_{3}$, $F_{7}S_{5}V_{11}V_{3}V_{3}V_{1}$, $F_{5}S_{7}V_{9}V_{11}V_{3}V_{3}$, $F_{5}S_{7}V_{3}V_{3}V_{3}V_{1}$, $F_{5}S_{7}S_{2}S_{5}V_{3}V_{3}$, $F_{13}S_{7}V_{11}V_{11}V_{3}V_{1}$, $F_{13}S_{7}S_{3}S_{6}V_{11}V_{11}$, $F_{6}S_{7}S_{7}S_{7}S_{2}S_{5}$, $F_{6}S_{7}S_{7}S_{7}S_{3}S_{6}$, $F_{3}S_{7}S_{16}S_{3}V_{9}V_{4}$, $F_{8}S_{7}S_{7}S_{16}S_{3}S_{3}$, $F_{8}S_{7}S_{3}S_{3}V_{4}V_{2}$, $F_{3}S_{7}S_{16}S_{2}V_{9}V_{3}$, $F_{7}S_{7}S_{7}S_{16}S_{2}S_{2}$, $F_{7}S_{7}S_{2}S_{2}V_{3}V_{1}$, $F_{8}S_{7}S_{16}S_{3}V_{3}V_{3}$, $F_{8}S_{3}V_{3}V_{3}V_{4}V_{2}$, $F_{7}S_{7}S_{16}S_{2}V_{3}V_{4}$, $F_{7}S_{2}V_{3}V_{3}V_{4}V_{1}$, $F_{8}S_{7}V_{3}V_{3}V_{4}V_{2}$, $F_{8}S_{7}V_{3}V_{3}V_{3}V_{1}$, $F_{8}S_{7}S_{2}S_{5}V_{3}V_{3}$, $F_{13}S_{7}V_{3}V_{4}V_{4}V_{1}$, $F_{13}S_{7}S_{3}S_{6}V_{4}V_{4}$, $F_{3}S_{7}S_{7}S_{7}S_{2}S_{5}$, $F_{3}S_{7}S_{7}S_{7}S_{3}S_{6}$, $F_{3}S_{7}S_{16}S_{16}S_{3}S_{6}$, $F_{1}S_{7}S_{16}S_{3}V_{9}V_{4}$, $F_{1}S_{3}V_{9}V_{9}V_{11}V_{4}$, $F_{8}S_{7}S_{16}S_{3}V_{11}V_{2}$, $F_{8}S_{3}V_{11}V_{4}V_{2}V_{2}$, $F_{6}S_{7}S_{3}S_{3}V_{9}V_{11}$, $F_{6}S_{7}S_{3}S_{3}V_{4}V_{2}$, $F_{6}S_{7}S_{3}S_{3}S_{3}S_{6}$, $F_{3}S_{7}S_{16}S_{16}S_{2}S_{5}$, $F_{1}S_{7}S_{16}S_{2}V_{9}V_{3}$, $F_{1}S_{2}V_{9}V_{9}V_{11}V_{3}$, $F_{7}S_{7}S_{16}S_{2}V_{11}V_{1}$, $F_{7}S_{2}V_{11}V_{3}V_{1}V_{1}$, $F_{5}S_{7}S_{2}S_{2}V_{9}V_{11}$, $F_{5}S_{7}S_{2}S_{2}V_{3}V_{1}$, $F_{5}S_{7}S_{2}S_{2}S_{2}S_{5}$, $F_{8}S_{7}S_{16}S_{5}V_{3}V_{2}$, $F_{8}S_{5}V_{3}V_{4}V_{2}V_{2}$, $F_{7}S_{7}S_{16}S_{5}V_{4}V_{1}$, $F_{7}S_{5}V_{3}V_{4}V_{1}V_{1}$, $F_{8}S_{7}S_{5}S_{5}V_{3}V_{1}$, $F_{8}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{6}S_{3}V_{9}V_{11}V_{3}V_{3}$, $F_{6}S_{3}V_{3}V_{3}V_{4}V_{2}$, $F_{6}S_{3}S_{3}S_{6}V_{3}V_{3}$, $F_{7}S_{7}S_{16}S_{6}V_{3}V_{1}$, $F_{7}S_{6}V_{3}V_{3}V_{1}V_{1}$, $F_{5}S_{2}V_{9}V_{11}V_{3}V_{4}$, $F_{5}S_{2}V_{3}V_{3}V_{4}V_{1}$, $F_{5}S_{2}S_{2}S_{5}V_{3}V_{4}$, $F_{8}S_{5}V_{11}V_{3}V_{3}V_{1}$, $F_{8}S_{2}S_{5}S_{5}V_{11}V_{3}$, $F_{5}S_{7}S_{3}S_{6}V_{3}V_{3}$, $F_{13}S_{7}S_{6}S_{6}V_{3}V_{1}$, $F_{13}S_{7}S_{3}S_{6}S_{6}S_{6}$, $F_{13}S_{6}V_{11}V_{3}V_{4}V_{1}$, $F_{13}S_{3}S_{6}S_{6}V_{11}V_{4}$, $F_{6}S_{7}S_{2}S_{5}V_{4}V_{4}$, $F_{6}S_{7}S_{3}S_{6}V_{4}V_{4}$, $F_{3}S_{7}S_{2}S_{5}V_{11}V_{11}$, $F_{3}S_{7}S_{3}S_{6}V_{11}V_{11}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{5}$} {{$F_{3}S_{7}S_{16}S_{3}V_{11}V_{2}$, $F_{2}S_{7}S_{7}S_{16}S_{3}S_{3}$, $F_{2}S_{7}S_{3}S_{3}V_{10}V_{11}$, $F_{3}S_{7}S_{16}S_{5}V_{3}V_{2}$, $F_{8}S_{7}S_{7}S_{16}S_{5}S_{5}$, $F_{8}S_{7}S_{5}S_{5}V_{3}V_{2}$, $F_{2}S_{7}S_{16}S_{3}V_{3}V_{3}$, $F_{2}S_{3}V_{10}V_{11}V_{3}V_{3}$, $F_{8}S_{7}S_{16}S_{5}V_{11}V_{3}$, $F_{8}S_{5}V_{11}V_{3}V_{3}V_{2}$, $F_{6}S_{7}V_{10}V_{11}V_{3}V_{3}$, $F_{6}S_{7}V_{3}V_{3}V_{3}V_{2}$, $F_{6}S_{7}S_{3}S_{5}V_{3}V_{3}$, $F_{8}S_{7}V_{11}V_{11}V_{3}V_{2}$, $F_{8}S_{7}S_{3}S_{5}V_{11}V_{11}$, $F_{5}S_{7}S_{7}S_{7}S_{3}S_{5}$, $F_{3}S_{7}S_{16}S_{3}V_{10}V_{3}$, $F_{8}S_{7}S_{7}S_{16}S_{3}S_{3}$, $F_{8}S_{7}S_{3}S_{3}V_{3}V_{2}$, $F_{8}S_{7}S_{16}S_{3}V_{3}V_{3}$, $F_{8}S_{3}V_{3}V_{3}V_{3}V_{2}$, $F_{8}S_{7}V_{3}V_{3}V_{3}V_{2}$, $F_{8}S_{7}S_{3}S_{5}V_{3}V_{3}$, $F_{3}S_{7}S_{7}S_{7}S_{3}S_{5}$, $F_{3}S_{7}S_{16}S_{16}S_{3}S_{5}$, $F_{2}S_{7}S_{16}S_{3}V_{10}V_{3}$, $F_{2}S_{3}V_{10}V_{10}V_{11}V_{3}$, $F_{8}S_{7}S_{16}S_{3}V_{11}V_{2}$, $F_{8}S_{3}V_{11}V_{3}V_{2}V_{2}$, $F_{6}S_{7}S_{3}S_{3}V_{10}V_{11}$, $F_{6}S_{7}S_{3}S_{3}V_{3}V_{2}$, $F_{6}S_{7}S_{3}S_{3}S_{3}S_{5}$, $F_{8}S_{7}S_{16}S_{5}V_{3}V_{2}$, $F_{8}S_{5}V_{3}V_{3}V_{2}V_{2}$, $F_{8}S_{7}S_{3}S_{5}S_{5}S_{5}$, $F_{6}S_{3}V_{10}V_{11}V_{3}V_{3}$, $F_{6}S_{3}V_{3}V_{3}V_{3}V_{2}$, $F_{6}S_{3}S_{3}S_{5}V_{3}V_{3}$, $F_{8}S_{3}S_{5}S_{5}V_{11}V_{3}$, $F_{5}S_{7}S_{3}S_{5}V_{3}V_{3}$, $F_{3}S_{7}S_{3}S_{5}V_{11}V_{11}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{6}$} {{$F_{3}S_{7}S_{14}S_{16}S_{2}S_{3}$, $F_{3}S_{7}S_{7}S_{16}S_{3}S_{3}$, $F_{3}S_{7}S_{14}S_{16}S_{3}S_{3}$, $F_{3}S_{7}S_{16}S_{2}V_{3}V_{4}$, $F_{7}S_{7}S_{7}S_{16}V_{4}V_{4}$, $F_{7}S_{7}V_{3}V_{4}V_{4}V_{1}$, $F_{3}S_{7}S_{16}S_{3}V_{3}V_{3}$, $F_{3}S_{14}S_{16}S_{3}V_{3}V_{3}$, $F_{7}S_{7}S_{14}S_{16}V_{3}V_{4}$, $F_{7}S_{14}V_{3}V_{3}V_{4}V_{1}$, $F_{8}S_{7}S_{14}S_{16}V_{3}V_{3}$, $F_{8}S_{7}V_{3}V_{3}V_{3}V_{1}$, $F_{8}S_{7}V_{3}V_{3}V_{4}V_{2}$, $F_{13}S_{7}S_{14}S_{14}V_{3}V_{1}$, $F_{13}S_{7}S_{14}S_{14}S_{3}S_{6}$, $F_{8}S_{7}S_{7}S_{7}V_{4}V_{2}$, $F_{8}S_{7}S_{7}S_{7}S_{3}S_{6}$, $F_{3}S_{7}S_{14}S_{16}V_{1}V_{2}$, $F_{3}S_{7}S_{7}S_{16}V_{2}V_{2}$, $F_{3}S_{7}S_{14}S_{16}V_{2}V_{2}$, $F_{3}S_{7}S_{16}S_{6}V_{3}V_{1}$, $F_{7}S_{7}S_{7}S_{16}S_{6}S_{6}$, $F_{7}S_{7}S_{6}S_{6}V_{3}V_{1}$, $F_{3}S_{7}S_{16}S_{5}V_{4}V_{1}$, $F_{3}S_{7}S_{16}S_{5}V_{3}V_{2}$, $F_{3}S_{14}S_{16}S_{5}V_{3}V_{2}$, $F_{7}S_{7}S_{14}S_{16}S_{5}S_{6}$, $F_{7}S_{14}S_{5}S_{6}V_{3}V_{1}$, $F_{8}S_{7}S_{14}S_{16}S_{5}S_{5}$, $F_{8}S_{7}S_{5}S_{5}V_{3}V_{1}$, $F_{8}S_{7}S_{5}S_{5}V_{4}V_{2}$, $F_{5}S_{7}S_{7}S_{16}V_{4}V_{4}$, $F_{5}S_{7}S_{2}S_{5}V_{4}V_{4}$, $F_{5}S_{7}S_{14}S_{16}V_{3}V_{4}$, $F_{5}S_{14}S_{2}S_{5}V_{3}V_{4}$, $F_{6}S_{7}S_{14}S_{16}V_{3}V_{3}$, $F_{6}S_{7}S_{2}S_{5}V_{3}V_{3}$, $F_{6}S_{7}S_{3}S_{6}V_{3}V_{3}$, $F_{6}S_{7}S_{14}S_{14}V_{3}V_{1}$, $F_{6}S_{7}S_{14}S_{14}S_{2}S_{5}$, $F_{6}S_{7}S_{14}S_{14}V_{4}V_{2}$, $F_{5}S_{7}S_{7}S_{7}V_{4}V_{2}$, $F_{5}S_{7}S_{7}S_{7}S_{3}S_{6}$, $F_{3}S_{7}S_{16}S_{16}V_{3}V_{2}$, $F_{7}S_{7}S_{7}S_{16}V_{2}V_{2}$, $F_{7}S_{7}V_{3}V_{1}V_{2}V_{2}$, $F_{3}S_{7}S_{16}S_{16}S_{3}S_{5}$, $F_{7}S_{7}S_{16}S_{5}V_{3}V_{2}$, $F_{7}S_{5}V_{3}V_{3}V_{1}V_{2}$, $F_{13}S_{7}S_{5}S_{5}V_{3}V_{1}$, $F_{13}S_{7}S_{3}S_{5}S_{5}S_{6}$, $F_{5}S_{7}S_{7}S_{16}S_{3}S_{3}$, $F_{5}S_{7}S_{2}S_{3}S_{3}S_{5}$, $F_{5}S_{7}S_{16}S_{3}V_{3}V_{3}$, $F_{5}S_{2}S_{3}S_{5}V_{3}V_{3}$, $F_{6}S_{7}V_{3}V_{3}V_{3}V_{1}$, $F_{6}S_{7}V_{3}V_{3}V_{4}V_{2}$, $F_{2}S_{7}S_{7}S_{7}S_{3}S_{6}$, $F_{2}S_{7}S_{7}S_{7}V_{4}V_{2}$, $F_{3}S_{7}S_{16}S_{16}V_{4}V_{2}$, $F_{3}S_{14}S_{16}S_{16}V_{3}V_{2}$, $F_{7}S_{7}S_{14}S_{16}V_{1}V_{2}$, $F_{7}S_{14}V_{3}V_{1}V_{1}V_{2}$, $F_{8}S_{7}S_{14}S_{16}V_{2}V_{2}$, $F_{8}S_{7}V_{3}V_{1}V_{2}V_{2}$, $F_{8}S_{7}V_{4}V_{2}V_{2}V_{2}$, $F_{3}S_{7}S_{16}S_{16}S_{3}S_{6}$, $F_{7}S_{7}S_{16}S_{6}V_{3}V_{1}$, $F_{7}S_{6}V_{3}V_{3}V_{1}V_{1}$, $F_{13}S_{7}S_{6}S_{6}V_{3}V_{1}$, $F_{13}S_{7}S_{3}S_{6}S_{6}S_{6}$, $F_{3}S_{14}S_{16}S_{16}S_{3}S_{5}$, $F_{7}S_{7}S_{16}S_{5}V_{4}V_{1}$, $F_{7}S_{5}V_{3}V_{4}V_{1}V_{1}$, $F_{8}S_{14}S_{16}S_{5}V_{3}V_{2}$, $F_{8}S_{5}V_{3}V_{3}V_{1}V_{2}$, $F_{8}S_{5}V_{3}V_{4}V_{2}V_{2}$, $F_{13}S_{14}S_{5}S_{6}V_{3}V_{1}$, $F_{13}S_{14}S_{3}S_{5}S_{6}S_{6}$, $F_{8}S_{7}S_{3}S_{5}S_{5}S_{6}$, $F_{5}S_{7}S_{14}S_{16}S_{2}S_{3}$, $F_{5}S_{14}S_{2}S_{2}S_{3}S_{5}$, $F_{6}S_{7}S_{14}S_{16}S_{3}S_{3}$, $F_{6}S_{7}S_{2}S_{3}S_{3}S_{5}$, $F_{6}S_{7}S_{3}S_{3}S_{3}S_{6}$, $F_{5}S_{7}S_{16}S_{2}V_{3}V_{4}$, $F_{5}S_{2}S_{2}S_{5}V_{3}V_{4}$, $F_{6}S_{7}V_{3}V_{4}V_{4}V_{1}$, $F_{6}S_{7}S_{2}S_{5}V_{4}V_{4}$, $F_{6}S_{7}V_{4}V_{4}V_{4}V_{2}$, $F_{6}S_{14}S_{16}S_{3}V_{3}V_{3}$, $F_{6}S_{2}S_{3}S_{5}V_{3}V_{3}$, $F_{6}S_{3}S_{3}S_{6}V_{3}V_{3}$, $F_{6}S_{14}V_{3}V_{3}V_{4}V_{1}$, $F_{6}S_{14}S_{2}S_{5}V_{3}V_{4}$, $F_{6}S_{14}V_{3}V_{4}V_{4}V_{2}$, $F_{5}S_{7}V_{3}V_{3}V_{4}V_{2}$, $F_{5}S_{7}S_{3}S_{6}V_{3}V_{3}$, $F_{2}S_{7}S_{14}S_{14}S_{3}S_{6}$, $F_{2}S_{7}S_{14}S_{14}V_{4}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{7}$} {{$F_{3}S_{7}S_{16}S_{4}V_{11}V_{2}$, $F_{3}S_{7}S_{16}S_{2}V_{11}V_{2}$, $F_{4}S_{7}S_{7}S_{16}V_{2}V_{2}$, $F_{1}S_{7}S_{7}S_{16}V_{2}V_{2}$, $F_{4}S_{7}V_{11}V_{13}V_{2}V_{2}$, $F_{1}S_{7}V_{9}V_{11}V_{2}V_{2}$, $F_{3}S_{7}S_{16}S_{4}V_{3}V_{5}$, $F_{3}S_{7}S_{16}S_{2}V_{3}V_{4}$, $F_{7}S_{7}S_{7}S_{16}V_{5}V_{5}$, $F_{7}S_{7}S_{7}S_{16}V_{4}V_{4}$, $F_{7}S_{7}V_{3}V_{1}V_{5}V_{5}$, $F_{7}S_{7}V_{3}V_{4}V_{4}V_{1}$, $F_{3}S_{7}S_{16}S_{5}S_{5}S_{4}$, $F_{3}S_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{4}S_{7}S_{16}S_{5}V_{3}V_{2}$, $F_{1}S_{7}S_{16}S_{5}V_{3}V_{2}$, $F_{4}S_{5}V_{11}V_{13}V_{3}V_{2}$, $F_{1}S_{5}V_{9}V_{11}V_{3}V_{2}$, $F_{7}S_{7}S_{16}S_{5}V_{11}V_{5}$, $F_{7}S_{7}S_{16}S_{5}V_{11}V_{4}$, $F_{7}S_{5}V_{11}V_{3}V_{1}V_{5}$, $F_{7}S_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{9}S_{7}S_{5}S_{5}V_{11}V_{13}$, $F_{5}S_{7}S_{5}S_{5}V_{9}V_{11}$, $F_{9}S_{7}S_{5}S_{5}V_{3}V_{1}$, $F_{5}S_{7}S_{5}S_{5}V_{3}V_{1}$, $F_{9}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{5}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{9}S_{7}S_{7}S_{16}S_{5}S_{5}$, $F_{5}S_{7}S_{7}S_{16}S_{5}S_{5}$, $F_{9}S_{7}S_{16}S_{5}V_{11}V_{3}$, $F_{5}S_{7}S_{16}S_{5}V_{11}V_{3}$, $F_{9}S_{5}S_{5}S_{4}V_{11}V_{3}$, $F_{5}S_{2}S_{5}S_{5}V_{11}V_{3}$, $F_{8}S_{7}V_{11}V_{13}V_{3}V_{3}$, $F_{8}S_{7}V_{9}V_{11}V_{3}V_{3}$, $F_{8}S_{7}S_{5}S_{4}V_{3}V_{3}$, $F_{8}S_{7}S_{2}S_{5}V_{3}V_{3}$, $F_{8}S_{7}V_{3}V_{3}V_{2}V_{5}$, $F_{8}S_{7}V_{3}V_{3}V_{4}V_{2}$, $F_{14}S_{7}V_{11}V_{11}V_{3}V_{1}$, $F_{6}S_{7}V_{11}V_{11}V_{3}V_{1}$, $F_{14}S_{7}S_{5}S_{4}V_{11}V_{11}$, $F_{6}S_{7}S_{2}S_{5}V_{11}V_{11}$, $F_{14}S_{7}V_{11}V_{11}V_{2}V_{5}$, $F_{6}S_{7}V_{11}V_{11}V_{4}V_{2}$, $F_{8}S_{7}S_{7}S_{7}S_{5}S_{4}$, $F_{8}S_{7}S_{7}S_{7}S_{2}S_{5}$, $F_{8}S_{7}S_{7}S_{7}V_{2}V_{5}$, $F_{8}S_{7}S_{7}S_{7}V_{4}V_{2}$, $F_{3}S_{7}S_{16}S_{4}V_{11}V_{1}$, $F_{3}S_{7}S_{16}S_{2}V_{11}V_{1}$, $F_{4}S_{7}S_{7}S_{16}S_{4}S_{4}$, $F_{1}S_{7}S_{7}S_{16}S_{2}S_{2}$, $F_{4}S_{7}S_{4}S_{4}V_{11}V_{13}$, $F_{1}S_{7}S_{2}S_{2}V_{9}V_{11}$, $F_{3}S_{7}S_{16}S_{5}V_{1}V_{5}$, $F_{3}S_{7}S_{16}S_{5}V_{4}V_{1}$, $F_{9}S_{7}S_{7}S_{16}V_{5}V_{5}$, $F_{5}S_{7}S_{7}S_{16}V_{4}V_{4}$, $F_{9}S_{7}S_{5}S_{4}V_{5}V_{5}$, $F_{5}S_{7}S_{2}S_{5}V_{4}V_{4}$, $F_{4}S_{7}S_{16}S_{5}S_{5}S_{4}$, $F_{1}S_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{4}S_{5}S_{5}S_{4}V_{11}V_{13}$, $F_{1}S_{2}S_{5}S_{5}V_{9}V_{11}$, $F_{9}S_{7}S_{16}S_{5}V_{11}V_{5}$, $F_{5}S_{7}S_{16}S_{5}V_{11}V_{4}$, $F_{9}S_{5}S_{5}S_{4}V_{11}V_{5}$, $F_{5}S_{2}S_{5}S_{5}V_{11}V_{4}$, $F_{8}S_{7}S_{5}S_{5}V_{11}V_{13}$, $F_{8}S_{7}S_{5}S_{5}V_{9}V_{11}$, $F_{8}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{8}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{8}S_{7}S_{5}S_{5}V_{2}V_{5}$, $F_{8}S_{7}S_{5}S_{5}V_{4}V_{2}$, $F_{8}S_{7}S_{5}S_{4}V_{11}V_{11}$, $F_{8}S_{7}S_{2}S_{5}V_{11}V_{11}$, $F_{5}S_{7}S_{7}S_{7}V_{2}V_{5}$, $F_{5}S_{7}S_{7}S_{7}V_{4}V_{2}$, $F_{5}S_{7}S_{7}S_{7}S_{5}S_{4}$, $F_{5}S_{7}S_{7}S_{7}S_{2}S_{5}$, $F_{3}S_{7}S_{16}S_{4}V_{13}V_{3}$, $F_{3}S_{7}S_{16}S_{2}V_{9}V_{3}$, $F_{7}S_{7}S_{7}S_{16}S_{4}S_{4}$, $F_{7}S_{7}S_{7}S_{16}S_{2}S_{2}$, $F_{7}S_{7}S_{4}S_{4}V_{3}V_{1}$, $F_{7}S_{7}S_{2}S_{2}V_{3}V_{1}$, $F_{3}S_{7}S_{16}S_{5}V_{13}V_{2}$, $F_{3}S_{7}S_{16}S_{5}V_{9}V_{2}$, $F_{9}S_{7}S_{7}S_{16}V_{2}V_{2}$, $F_{5}S_{7}S_{7}S_{16}V_{2}V_{2}$, $F_{9}S_{7}S_{5}S_{4}V_{2}V_{2}$, $F_{5}S_{7}S_{2}S_{5}V_{2}V_{2}$, $F_{7}S_{7}S_{16}S_{5}S_{5}S_{4}$, $F_{7}S_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{7}S_{5}S_{5}S_{4}V_{3}V_{1}$, $F_{7}S_{2}S_{5}S_{5}V_{3}V_{1}$, $F_{9}S_{7}S_{16}S_{5}V_{3}V_{2}$, $F_{5}S_{7}S_{16}S_{5}V_{3}V_{2}$, $F_{9}S_{5}S_{5}S_{4}V_{3}V_{2}$, $F_{5}S_{2}S_{5}S_{5}V_{3}V_{2}$, $F_{14}S_{7}S_{5}S_{5}V_{3}V_{1}$, $F_{6}S_{7}S_{5}S_{5}V_{3}V_{1}$, $F_{14}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{6}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{14}S_{7}S_{5}S_{5}V_{2}V_{5}$, $F_{6}S_{7}S_{5}S_{5}V_{4}V_{2}$, $F_{3}S_{7}S_{7}S_{7}V_{2}V_{5}$, $F_{3}S_{7}S_{7}S_{7}V_{4}V_{2}$, $F_{3}S_{7}S_{7}S_{7}S_{5}S_{4}$, $F_{3}S_{7}S_{7}S_{7}S_{2}S_{5}$, $F_{3}S_{7}S_{16}S_{16}S_{5}S_{4}$, $F_{3}S_{7}S_{16}S_{16}S_{2}S_{5}$, $F_{4}S_{7}S_{16}S_{4}V_{13}V_{3}$, $F_{1}S_{7}S_{16}S_{2}V_{9}V_{3}$, $F_{4}S_{4}V_{11}V_{13}V_{13}V_{3}$, $F_{1}S_{2}V_{9}V_{9}V_{11}V_{3}$, $F_{7}S_{7}S_{16}S_{4}V_{11}V_{1}$, $F_{7}S_{7}S_{16}S_{2}V_{11}V_{1}$, $F_{7}S_{4}V_{11}V_{3}V_{1}V_{1}$, $F_{7}S_{2}V_{11}V_{3}V_{1}V_{1}$, $F_{9}S_{7}S_{4}S_{4}V_{11}V_{13}$, $F_{5}S_{7}S_{2}S_{2}V_{9}V_{11}$, $F_{9}S_{7}S_{4}S_{4}V_{3}V_{1}$, $F_{5}S_{7}S_{2}S_{2}V_{3}V_{1}$, $F_{9}S_{7}S_{5}S_{4}S_{4}S_{4}$, $F_{5}S_{7}S_{2}S_{2}S_{2}S_{5}$, $F_{3}S_{7}S_{16}S_{16}V_{2}V_{5}$, $F_{3}S_{7}S_{16}S_{16}V_{4}V_{2}$, $F_{4}S_{7}S_{16}S_{5}V_{13}V_{2}$, $F_{1}S_{7}S_{16}S_{5}V_{9}V_{2}$, $F_{4}S_{5}V_{11}V_{13}V_{13}V_{2}$, $F_{1}S_{5}V_{9}V_{9}V_{11}V_{2}$, $F_{9}S_{7}S_{16}S_{4}V_{11}V_{2}$, $F_{5}S_{7}S_{16}S_{2}V_{11}V_{2}$, $F_{9}S_{5}S_{4}S_{4}V_{11}V_{2}$, $F_{5}S_{2}S_{2}S_{5}V_{11}V_{2}$, $F_{8}S_{7}V_{11}V_{13}V_{2}V_{2}$, $F_{8}S_{7}V_{9}V_{11}V_{2}V_{2}$, $F_{8}S_{7}S_{5}S_{4}V_{2}V_{2}$, $F_{8}S_{7}S_{2}S_{5}V_{2}V_{2}$, $F_{8}S_{7}V_{2}V_{2}V_{2}V_{5}$, $F_{8}S_{7}V_{4}V_{2}V_{2}V_{2}$, $F_{7}S_{7}S_{16}S_{5}V_{1}V_{5}$, $F_{7}S_{7}S_{16}S_{5}V_{4}V_{1}$, $F_{7}S_{5}V_{3}V_{1}V_{1}V_{5}$, $F_{7}S_{5}V_{3}V_{4}V_{1}V_{1}$, $F_{9}S_{7}S_{16}S_{4}V_{3}V_{5}$, $F_{5}S_{7}S_{16}S_{2}V_{3}V_{4}$, $F_{9}S_{5}S_{4}S_{4}V_{3}V_{5}$, $F_{5}S_{2}S_{2}S_{5}V_{3}V_{4}$, $F_{14}S_{7}V_{3}V_{1}V_{5}V_{5}$, $F_{6}S_{7}V_{3}V_{4}V_{4}V_{1}$, $F_{14}S_{7}S_{5}S_{4}V_{5}V_{5}$, $F_{6}S_{7}S_{2}S_{5}V_{4}V_{4}$, $F_{14}S_{7}V_{2}V_{5}V_{5}V_{5}$, $F_{6}S_{7}V_{4}V_{4}V_{4}V_{2}$, $F_{9}S_{5}S_{5}S_{4}V_{11}V_{13}$, $F_{5}S_{2}S_{5}S_{5}V_{9}V_{11}$, $F_{9}S_{5}S_{5}S_{4}V_{3}V_{1}$, $F_{5}S_{2}S_{5}S_{5}V_{3}V_{1}$, $F_{9}S_{5}S_{5}S_{5}S_{4}S_{4}$, $F_{5}S_{2}S_{2}S_{5}S_{5}S_{5}$, $F_{9}S_{7}S_{16}S_{5}S_{5}S_{4}$, $F_{5}S_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{8}S_{5}V_{11}V_{13}V_{3}V_{2}$, $F_{8}S_{5}V_{9}V_{11}V_{3}V_{2}$, $F_{8}S_{5}S_{5}S_{4}V_{3}V_{2}$, $F_{8}S_{2}S_{5}S_{5}V_{3}V_{2}$, $F_{8}S_{5}V_{3}V_{2}V_{2}V_{5}$, $F_{8}S_{5}V_{3}V_{4}V_{2}V_{2}$, $F_{14}S_{5}V_{11}V_{3}V_{1}V_{5}$, $F_{6}S_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{14}S_{5}S_{5}S_{4}V_{11}V_{5}$, $F_{6}S_{2}S_{5}S_{5}V_{11}V_{4}$, $F_{14}S_{5}V_{11}V_{2}V_{5}V_{5}$, $F_{6}S_{5}V_{11}V_{4}V_{4}V_{2}$, $F_{8}S_{5}S_{5}S_{4}V_{11}V_{3}$, $F_{8}S_{2}S_{5}S_{5}V_{11}V_{3}$, $F_{5}S_{7}V_{3}V_{3}V_{2}V_{5}$, $F_{5}S_{7}V_{3}V_{3}V_{4}V_{2}$, $F_{5}S_{7}S_{5}S_{4}V_{3}V_{3}$, $F_{5}S_{7}S_{2}S_{5}V_{3}V_{3}$, $F_{3}S_{7}V_{11}V_{11}V_{2}V_{5}$, $F_{3}S_{7}V_{11}V_{11}V_{4}V_{2}$, $F_{3}S_{7}S_{5}S_{4}V_{11}V_{11}$, $F_{3}S_{7}S_{2}S_{5}V_{11}V_{11}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{8}$} {{$F_{3}S_{7}S_{7}S_{16}S_{3}S_{3}$, $F_{3}S_{7}S_{16}S_{3}V_{3}V_{3}$, $F_{8}S_{7}S_{7}S_{16}V_{3}V_{3}$, $F_{8}S_{7}V_{3}V_{3}V_{3}V_{2}$, $F_{8}S_{7}S_{7}S_{7}V_{3}V_{2}$, $F_{8}S_{7}S_{7}S_{7}S_{3}S_{5}$, $F_{3}S_{7}S_{7}S_{16}V_{2}V_{2}$, $F_{3}S_{7}S_{16}S_{5}V_{3}V_{2}$, $F_{8}S_{7}S_{7}S_{16}S_{5}S_{5}$, $F_{8}S_{7}S_{5}S_{5}V_{3}V_{2}$, $F_{6}S_{7}S_{7}S_{16}V_{3}V_{3}$, $F_{6}S_{7}S_{3}S_{5}V_{3}V_{3}$, $F_{5}S_{7}S_{7}S_{7}V_{3}V_{2}$, $F_{5}S_{7}S_{7}S_{7}S_{3}S_{5}$, $F_{3}S_{7}S_{16}S_{16}V_{3}V_{2}$, $F_{8}S_{7}S_{7}S_{16}V_{2}V_{2}$, $F_{8}S_{7}V_{3}V_{2}V_{2}V_{2}$, $F_{3}S_{7}S_{16}S_{16}S_{3}S_{5}$, $F_{8}S_{7}S_{16}S_{5}V_{3}V_{2}$, $F_{8}S_{5}V_{3}V_{3}V_{2}V_{2}$, $F_{8}S_{7}S_{3}S_{5}S_{5}S_{5}$, $F_{6}S_{7}S_{7}S_{16}S_{3}S_{3}$, $F_{6}S_{7}S_{3}S_{3}S_{3}S_{5}$, $F_{6}S_{7}S_{16}S_{3}V_{3}V_{3}$, $F_{6}S_{3}S_{3}S_{5}V_{3}V_{3}$, $F_{5}S_{7}V_{3}V_{3}V_{3}V_{2}$, $F_{5}S_{7}S_{3}S_{5}V_{3}V_{3}$, $F_{1}S_{7}S_{7}S_{7}S_{3}S_{5}$, $F_{1}S_{7}S_{7}S_{7}V_{3}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{9}$} {{$F_{3}S_{7}S_{7}S_{16}S_{2}S_{2}$, $F_{3}S_{7}S_{16}S_{2}V_{3}V_{4}$, $F_{8}S_{7}S_{7}S_{16}V_{3}V_{3}$, $F_{8}S_{7}V_{3}V_{3}V_{4}V_{2}$, $F_{7}S_{7}S_{7}S_{16}V_{4}V_{4}$, $F_{7}S_{7}V_{3}V_{4}V_{4}V_{1}$, $F_{8}S_{7}S_{7}S_{7}V_{4}V_{2}$, $F_{8}S_{7}S_{7}S_{7}V_{3}V_{1}$, $F_{8}S_{7}S_{7}S_{7}S_{2}S_{5}$, $F_{3}S_{7}S_{7}S_{16}V_{1}V_{1}$, $F_{3}S_{7}S_{16}S_{5}V_{4}V_{1}$, $F_{8}S_{7}S_{7}S_{16}S_{5}S_{5}$, $F_{8}S_{7}S_{5}S_{5}V_{4}V_{2}$, $F_{5}S_{7}S_{7}S_{16}V_{4}V_{4}$, $F_{5}S_{7}S_{2}S_{5}V_{4}V_{4}$, $F_{5}S_{7}S_{7}S_{7}V_{4}V_{2}$, $F_{5}S_{7}S_{7}S_{7}S_{2}S_{5}$, $F_{5}S_{7}S_{7}S_{7}V_{3}V_{1}$, $F_{3}S_{7}S_{7}S_{16}V_{2}V_{2}$, $F_{3}S_{7}S_{16}S_{5}V_{3}V_{2}$, $F_{7}S_{7}S_{7}S_{16}S_{5}S_{5}$, $F_{7}S_{7}S_{5}S_{5}V_{3}V_{1}$, $F_{5}S_{7}S_{7}S_{16}V_{3}V_{3}$, $F_{5}S_{7}S_{2}S_{5}V_{3}V_{3}$, $F_{6}S_{7}S_{7}S_{7}V_{3}V_{1}$, $F_{6}S_{7}S_{7}S_{7}S_{2}S_{5}$, $F_{6}S_{7}S_{7}S_{7}V_{4}V_{2}$, $F_{3}S_{7}S_{16}S_{16}V_{4}V_{2}$, $F_{8}S_{7}S_{7}S_{16}V_{2}V_{2}$, $F_{8}S_{7}V_{4}V_{2}V_{2}V_{2}$, $F_{3}S_{7}S_{16}S_{16}V_{3}V_{1}$, $F_{7}S_{7}S_{7}S_{16}V_{1}V_{1}$, $F_{7}S_{7}V_{3}V_{1}V_{1}V_{1}$, $F_{3}S_{7}S_{16}S_{16}S_{2}S_{5}$, $F_{8}S_{7}S_{16}S_{5}V_{3}V_{2}$, $F_{8}S_{5}V_{3}V_{4}V_{2}V_{2}$, $F_{7}S_{7}S_{16}S_{5}V_{4}V_{1}$, $F_{7}S_{5}V_{3}V_{4}V_{1}V_{1}$, $F_{8}S_{7}S_{5}S_{5}V_{3}V_{1}$, $F_{8}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{5}S_{7}S_{7}S_{16}S_{2}S_{2}$, $F_{5}S_{7}S_{2}S_{2}S_{2}S_{5}$, $F_{5}S_{7}S_{16}S_{2}V_{3}V_{4}$, $F_{5}S_{2}S_{2}S_{5}V_{3}V_{4}$, $F_{5}S_{7}V_{3}V_{3}V_{4}V_{2}$, $F_{5}S_{7}V_{3}V_{3}V_{3}V_{1}$, $F_{6}S_{7}V_{3}V_{4}V_{4}V_{1}$, $F_{6}S_{7}S_{2}S_{5}V_{4}V_{4}$, $F_{6}S_{7}V_{4}V_{4}V_{4}V_{2}$, $F_{1}S_{7}S_{7}S_{7}S_{2}S_{5}$, $F_{1}S_{7}S_{7}S_{7}V_{3}V_{1}$, $F_{1}S_{7}S_{7}S_{7}V_{4}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{10}$} {{$F_{3}S_{7}S_{7}S_{16}S_{4}S_{4}$, $F_{3}S_{7}S_{7}S_{16}S_{2}S_{2}$, $F_{3}S_{7}S_{16}S_{5}S_{5}S_{4}$, $F_{3}S_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{9}S_{7}S_{7}S_{16}S_{5}S_{5}$, $F_{5}S_{7}S_{7}S_{16}S_{5}S_{5}$, $F_{9}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{5}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{8}S_{7}S_{7}S_{7}S_{5}S_{4}$, $F_{8}S_{7}S_{7}S_{7}S_{2}S_{5}$, $F_{3}S_{7}S_{16}S_{16}S_{5}S_{4}$, $F_{3}S_{7}S_{16}S_{16}S_{2}S_{5}$, $F_{9}S_{7}S_{7}S_{16}S_{4}S_{4}$, $F_{5}S_{7}S_{7}S_{16}S_{2}S_{2}$, $F_{9}S_{7}S_{5}S_{4}S_{4}S_{4}$, $F_{5}S_{7}S_{2}S_{2}S_{2}S_{5}$, $F_{9}S_{7}S_{16}S_{5}S_{5}S_{4}$, $F_{5}S_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{9}S_{5}S_{5}S_{5}S_{4}S_{4}$, $F_{5}S_{2}S_{2}S_{5}S_{5}S_{5}$, $F_{8}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{8}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{1}S_{7}S_{7}S_{7}S_{5}S_{4}$, $F_{1}S_{7}S_{7}S_{7}S_{2}S_{5}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 13 $(\Delta B, \Delta L)$ = (1, -5) UV completions for topology 24 (see Fig.~\ref{fig:d=13_topologies}).} 
 \label{tab:T13Top24B1L-5}
 \end{center}


==> anc/Tables_dim13/Table_dim13_Top25_B1_L-5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {13} ^{ 25 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{1}$} {{$F_{3}S_{9}S_{3}V_{11}V_{12}V_{1}$, $F_{3}S_{14}S_{3}V_{11}V_{12}V_{1}$, $F_{4}S_{7}S_{9}S_{9}S_{3}S_{4}$, $F_{1}S_{7}S_{14}S_{14}S_{2}S_{3}$, $F_{4}S_{9}S_{3}S_{4}V_{11}V_{11}$, $F_{1}S_{14}S_{2}S_{3}V_{11}V_{11}$, $F_{3}S_{5}S_{5}V_{11}V_{1}V_{5}$, $F_{3}S_{5}S_{5}V_{11}V_{4}V_{1}$, $F_{4}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{1}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{3}S_{9}S_{5}V_{3}V_{1}V_{5}$, $F_{3}S_{14}S_{5}V_{3}V_{4}V_{1}$, $F_{4}S_{5}S_{5}S_{4}V_{11}V_{3}$, $F_{1}S_{2}S_{5}S_{5}V_{11}V_{3}$, $F_{7}S_{7}S_{9}S_{9}S_{5}S_{6}$, $F_{7}S_{7}S_{14}S_{14}S_{5}S_{6}$, $F_{7}S_{9}S_{5}S_{6}V_{11}V_{11}$, $F_{7}S_{14}S_{5}S_{6}V_{11}V_{11}$, $F_{3}S_{9}S_{5}S_{6}V_{3}V_{1}$, $F_{3}S_{14}S_{5}S_{6}V_{3}V_{1}$, $F_{4}S_{5}S_{4}V_{11}V_{3}V_{5}$, $F_{1}S_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{4}S_{9}S_{4}V_{3}V_{3}V_{5}$, $F_{1}S_{14}S_{2}V_{3}V_{3}V_{4}$, $F_{7}S_{9}S_{6}V_{11}V_{12}V_{3}$, $F_{7}S_{14}S_{6}V_{11}V_{12}V_{3}$, $F_{3}S_{9}S_{3}V_{11}V_{1}V_{2}$, $F_{3}S_{14}S_{3}V_{11}V_{1}V_{2}$, $F_{4}S_{7}S_{9}S_{3}S_{3}S_{4}$, $F_{1}S_{7}S_{14}S_{2}S_{3}S_{3}$, $F_{3}S_{9}S_{5}V_{3}V_{1}V_{2}$, $F_{3}S_{14}S_{5}V_{3}V_{1}V_{2}$, $F_{7}S_{7}S_{9}S_{5}S_{5}S_{6}$, $F_{7}S_{7}S_{14}S_{5}S_{5}S_{6}$, $F_{4}S_{9}S_{3}S_{4}V_{3}V_{3}$, $F_{1}S_{14}S_{2}S_{3}V_{3}V_{3}$, $F_{7}S_{9}S_{5}S_{6}V_{11}V_{3}$, $F_{7}S_{14}S_{5}S_{6}V_{11}V_{3}$, $F_{3}S_{9}S_{3}S_{4}V_{11}V_{1}$, $F_{3}S_{14}S_{2}S_{3}V_{11}V_{1}$, $F_{4}S_{3}S_{4}V_{11}V_{11}V_{2}$, $F_{1}S_{2}S_{3}V_{11}V_{11}V_{2}$, $F_{3}S_{5}S_{5}S_{4}V_{11}V_{1}$, $F_{3}S_{2}S_{5}S_{5}V_{11}V_{1}$, $F_{4}S_{5}S_{4}V_{11}V_{3}V_{2}$, $F_{1}S_{2}S_{5}V_{11}V_{3}V_{2}$, $F_{7}S_{5}S_{6}V_{11}V_{11}V_{5}$, $F_{7}S_{5}S_{6}V_{11}V_{11}V_{4}$, $F_{7}S_{9}S_{6}V_{11}V_{3}V_{5}$, $F_{7}S_{14}S_{6}V_{11}V_{3}V_{4}$, $F_{4}S_{7}S_{9}S_{3}S_{4}S_{4}$, $F_{1}S_{7}S_{14}S_{2}S_{2}S_{3}$, $F_{4}S_{7}S_{5}S_{5}S_{4}S_{4}$, $F_{1}S_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{7}S_{7}S_{9}S_{5}S_{6}S_{6}$, $F_{7}S_{7}S_{14}S_{5}S_{6}S_{6}$, $F_{3}S_{3}S_{5}V_{11}V_{13}V_{5}$, $F_{3}S_{3}S_{5}V_{9}V_{11}V_{4}$, $F_{4}S_{7}S_{16}S_{3}S_{5}S_{5}$, $F_{1}S_{7}S_{16}S_{3}S_{5}S_{5}$, $F_{3}S_{9}S_{3}V_{13}V_{3}V_{5}$, $F_{3}S_{14}S_{3}V_{9}V_{3}V_{4}$, $F_{4}S_{16}S_{3}S_{5}V_{11}V_{3}$, $F_{1}S_{16}S_{3}S_{5}V_{11}V_{3}$, $F_{7}S_{7}S_{9}S_{9}S_{3}S_{4}$, $F_{7}S_{7}S_{14}S_{14}S_{2}S_{3}$, $F_{7}S_{9}S_{3}S_{4}V_{11}V_{11}$, $F_{7}S_{14}S_{2}S_{3}V_{11}V_{11}$, $F_{3}S_{3}S_{5}V_{11}V_{13}V_{2}$, $F_{3}S_{3}S_{5}V_{9}V_{11}V_{2}$, $F_{4}S_{7}S_{16}S_{3}S_{3}S_{5}$, $F_{1}S_{7}S_{16}S_{3}S_{3}S_{5}$, $F_{3}S_{5}S_{5}V_{13}V_{3}V_{2}$, $F_{3}S_{5}S_{5}V_{9}V_{3}V_{2}$, $F_{7}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{7}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{4}S_{16}S_{3}S_{5}V_{3}V_{3}$, $F_{1}S_{16}S_{3}S_{5}V_{3}V_{3}$, $F_{7}S_{5}S_{5}S_{4}V_{11}V_{3}$, $F_{7}S_{2}S_{5}S_{5}V_{11}V_{3}$, $F_{3}S_{9}S_{3}S_{4}V_{13}V_{3}$, $F_{3}S_{14}S_{2}S_{3}V_{9}V_{3}$, $F_{4}S_{16}S_{3}V_{11}V_{3}V_{2}$, $F_{1}S_{16}S_{3}V_{11}V_{3}V_{2}$, $F_{3}S_{5}S_{5}S_{4}V_{13}V_{3}$, $F_{3}S_{2}S_{5}S_{5}V_{9}V_{3}$, $F_{4}S_{16}S_{5}V_{3}V_{3}V_{2}$, $F_{1}S_{16}S_{5}V_{3}V_{3}V_{2}$, $F_{7}S_{5}S_{4}V_{11}V_{3}V_{5}$, $F_{7}S_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{7}S_{9}S_{4}V_{3}V_{3}V_{5}$, $F_{7}S_{14}S_{2}V_{3}V_{3}V_{4}$, $F_{3}S_{9}S_{3}V_{10}V_{13}V_{3}$, $F_{3}S_{14}S_{3}V_{9}V_{10}V_{3}$, $F_{7}S_{7}S_{9}S_{3}S_{3}S_{4}$, $F_{7}S_{7}S_{14}S_{2}S_{3}S_{3}$, $F_{7}S_{9}S_{3}S_{4}V_{3}V_{3}$, $F_{7}S_{14}S_{2}S_{3}V_{3}V_{3}$, $F_{3}S_{16}S_{3}S_{5}V_{11}V_{13}$, $F_{3}S_{16}S_{3}S_{5}V_{9}V_{11}$, $F_{4}S_{16}S_{3}V_{10}V_{11}V_{3}$, $F_{1}S_{16}S_{3}V_{10}V_{11}V_{3}$, $F_{7}S_{3}S_{4}V_{11}V_{11}V_{2}$, $F_{7}S_{2}S_{3}V_{11}V_{11}V_{2}$, $F_{7}S_{5}S_{4}V_{11}V_{3}V_{2}$, $F_{7}S_{2}S_{5}V_{11}V_{3}V_{2}$, $F_{4}S_{7}S_{16}S_{16}S_{3}S_{5}$, $F_{1}S_{7}S_{16}S_{16}S_{3}S_{5}$, $F_{7}S_{7}S_{9}S_{3}S_{4}S_{4}$, $F_{7}S_{7}S_{14}S_{2}S_{2}S_{3}$, $F_{7}S_{7}S_{5}S_{5}S_{4}S_{4}$, $F_{7}S_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{3}S_{16}S_{9}S_{3}S_{5}S_{6}$, $F_{3}S_{14}S_{16}S_{3}S_{5}S_{6}$, $F_{4}S_{3}S_{5}V_{11}V_{13}V_{5}$, $F_{1}S_{3}S_{5}V_{9}V_{11}V_{4}$, $F_{4}S_{9}S_{3}V_{13}V_{3}V_{5}$, $F_{1}S_{14}S_{3}V_{9}V_{3}V_{4}$, $F_{7}S_{9}S_{3}V_{11}V_{12}V_{1}$, $F_{7}S_{14}S_{3}V_{11}V_{12}V_{1}$, $F_{3}S_{16}S_{9}S_{3}S_{5}S_{4}$, $F_{3}S_{14}S_{16}S_{2}S_{3}S_{5}$, $F_{4}S_{3}S_{5}V_{11}V_{13}V_{2}$, $F_{1}S_{3}S_{5}V_{9}V_{11}V_{2}$, $F_{3}S_{16}S_{5}S_{5}S_{5}S_{4}$, $F_{3}S_{16}S_{2}S_{5}S_{5}S_{5}$, $F_{4}S_{5}S_{5}V_{13}V_{3}V_{2}$, $F_{1}S_{5}S_{5}V_{9}V_{3}V_{2}$, $F_{7}S_{5}S_{5}V_{11}V_{1}V_{5}$, $F_{7}S_{5}S_{5}V_{11}V_{4}V_{1}$, $F_{7}S_{9}S_{5}V_{3}V_{1}V_{5}$, $F_{7}S_{14}S_{5}V_{3}V_{4}V_{1}$, $F_{4}S_{9}S_{3}S_{4}V_{13}V_{3}$, $F_{1}S_{14}S_{2}S_{3}V_{9}V_{3}$, $F_{4}S_{5}S_{5}S_{4}V_{13}V_{3}$, $F_{1}S_{2}S_{5}S_{5}V_{9}V_{3}$, $F_{7}S_{9}S_{5}S_{6}V_{3}V_{1}$, $F_{7}S_{14}S_{5}S_{6}V_{3}V_{1}$, $F_{3}S_{16}S_{16}S_{9}S_{3}S_{5}$, $F_{3}S_{14}S_{16}S_{16}S_{3}S_{5}$, $F_{4}S_{9}S_{3}V_{10}V_{13}V_{3}$, $F_{1}S_{14}S_{3}V_{9}V_{10}V_{3}$, $F_{7}S_{9}S_{3}V_{11}V_{1}V_{2}$, $F_{7}S_{14}S_{3}V_{11}V_{1}V_{2}$, $F_{7}S_{9}S_{5}V_{3}V_{1}V_{2}$, $F_{7}S_{14}S_{5}V_{3}V_{1}V_{2}$, $F_{4}S_{16}S_{3}S_{5}V_{11}V_{13}$, $F_{1}S_{16}S_{3}S_{5}V_{9}V_{11}$, $F_{7}S_{9}S_{3}S_{4}V_{11}V_{1}$, $F_{7}S_{14}S_{2}S_{3}V_{11}V_{1}$, $F_{7}S_{5}S_{5}S_{4}V_{11}V_{1}$, $F_{7}S_{2}S_{5}S_{5}V_{11}V_{1}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{2}$} {{$F_{3}S_{7}S_{3}V_{12}V_{12}V_{1}$, $F_{3}S_{14}S_{3}V_{11}V_{12}V_{1}$, $F_{1}S_{7}S_{14}S_{14}S_{2}S_{3}$, $F_{3}S_{7}S_{3}V_{11}V_{11}V_{2}$, $F_{3}S_{7}S_{5}S_{5}V_{4}V_{1}$, $F_{3}S_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{1}S_{7}S_{2}V_{3}V_{3}V_{4}$, $F_{7}S_{7}S_{6}V_{11}V_{11}V_{4}$, $F_{3}S_{7}S_{5}V_{4}V_{4}V_{1}$, $F_{3}S_{14}S_{5}V_{3}V_{4}V_{1}$, $F_{3}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{7}S_{7}S_{14}S_{14}S_{5}S_{6}$, $F_{3}S_{6}V_{11}V_{3}V_{4}V_{1}$, $F_{1}S_{7}S_{2}V_{3}V_{4}V_{4}$, $F_{3}S_{14}S_{5}S_{6}V_{3}V_{1}$, $F_{3}S_{7}S_{5}S_{5}V_{3}V_{2}$, $F_{3}S_{6}V_{12}V_{3}V_{3}V_{1}$, $F_{1}S_{14}S_{2}V_{3}V_{3}V_{4}$, $F_{3}S_{5}V_{11}V_{3}V_{3}V_{2}$, $F_{7}S_{7}S_{6}V_{12}V_{12}V_{3}$, $F_{7}S_{14}S_{6}V_{11}V_{12}V_{3}$, $F_{3}S_{7}S_{3}S_{3}V_{12}V_{1}$, $F_{3}S_{3}V_{12}V_{3}V_{3}V_{1}$, $F_{7}S_{7}S_{6}V_{12}V_{3}V_{3}$, $F_{3}S_{14}S_{3}V_{11}V_{1}V_{2}$, $F_{1}S_{7}S_{14}S_{2}S_{3}S_{3}$, $F_{3}S_{14}S_{5}V_{3}V_{1}V_{2}$, $F_{7}S_{7}S_{14}S_{5}S_{5}S_{6}$, $F_{1}S_{14}S_{2}S_{3}V_{3}V_{3}$, $F_{7}S_{14}S_{5}S_{6}V_{11}V_{3}$, $F_{3}S_{14}S_{2}S_{3}V_{11}V_{1}$, $F_{3}S_{7}S_{3}S_{3}V_{11}V_{2}$, $F_{3}S_{2}V_{11}V_{3}V_{4}V_{1}$, $F_{7}S_{7}S_{6}V_{11}V_{4}V_{4}$, $F_{3}S_{3}V_{11}V_{3}V_{3}V_{2}$, $F_{7}S_{14}S_{6}V_{11}V_{3}V_{4}$, $F_{3}S_{7}S_{3}V_{12}V_{1}V_{1}$, $F_{1}S_{7}S_{14}S_{2}S_{2}S_{3}$, $F_{3}S_{7}S_{3}V_{11}V_{2}V_{2}$, $F_{3}S_{7}S_{5}V_{4}V_{1}V_{1}$, $F_{1}S_{7}S_{2}S_{2}V_{3}V_{4}$, $F_{7}S_{7}S_{6}S_{6}V_{11}V_{4}$, $F_{3}S_{7}S_{5}V_{3}V_{2}V_{2}$, $F_{7}S_{7}S_{14}S_{5}S_{6}S_{6}$, $F_{7}S_{7}S_{6}S_{6}V_{12}V_{3}$, $F_{3}S_{7}S_{16}S_{3}S_{5}S_{5}$, $F_{3}S_{16}S_{3}S_{5}V_{11}V_{3}$, $F_{1}S_{7}S_{3}V_{10}V_{3}V_{3}$, $F_{7}S_{7}S_{3}V_{11}V_{11}V_{2}$, $F_{3}S_{7}S_{16}S_{3}S_{3}S_{5}$, $F_{3}S_{16}S_{3}S_{5}V_{3}V_{3}$, $F_{7}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{3}S_{16}S_{3}V_{11}V_{3}V_{2}$, $F_{1}S_{7}S_{3}S_{3}V_{10}V_{3}$, $F_{3}S_{16}S_{5}V_{3}V_{3}V_{2}$, $F_{7}S_{7}S_{5}S_{5}V_{3}V_{2}$, $F_{1}S_{3}V_{10}V_{3}V_{3}V_{3}$, $F_{7}S_{5}V_{11}V_{3}V_{3}V_{2}$, $F_{3}S_{16}S_{3}V_{10}V_{11}V_{3}$, $F_{7}S_{7}S_{3}S_{3}V_{11}V_{2}$, $F_{7}S_{3}V_{11}V_{3}V_{3}V_{2}$, $F_{3}S_{7}S_{16}S_{16}S_{3}S_{5}$, $F_{1}S_{7}S_{3}V_{10}V_{10}V_{3}$, $F_{7}S_{7}S_{3}V_{11}V_{2}V_{2}$, $F_{7}S_{7}S_{5}V_{3}V_{2}V_{2}$, $F_{3}S_{7}S_{3}V_{9}V_{4}V_{4}$, $F_{3}S_{14}S_{3}V_{9}V_{3}V_{4}$, $F_{3}S_{7}S_{3}V_{10}V_{3}V_{3}$, $F_{7}S_{7}S_{14}S_{14}S_{2}S_{3}$, $F_{3}S_{7}S_{3}S_{3}V_{9}V_{4}$, $F_{3}S_{3}V_{9}V_{3}V_{3}V_{4}$, $F_{7}S_{7}S_{2}V_{3}V_{3}V_{4}$, $F_{3}S_{14}S_{2}S_{3}V_{9}V_{3}$, $F_{3}S_{7}S_{3}S_{3}V_{10}V_{3}$, $F_{3}S_{2}V_{9}V_{3}V_{3}V_{4}$, $F_{7}S_{7}S_{2}V_{3}V_{4}V_{4}$, $F_{3}S_{3}V_{10}V_{3}V_{3}V_{3}$, $F_{7}S_{14}S_{2}V_{3}V_{3}V_{4}$, $F_{3}S_{14}S_{3}V_{9}V_{10}V_{3}$, $F_{7}S_{7}S_{14}S_{2}S_{3}S_{3}$, $F_{7}S_{14}S_{2}S_{3}V_{3}V_{3}$, $F_{3}S_{7}S_{3}V_{9}V_{9}V_{4}$, $F_{3}S_{7}S_{3}V_{10}V_{10}V_{3}$, $F_{7}S_{7}S_{14}S_{2}S_{2}S_{3}$, $F_{7}S_{7}S_{2}S_{2}V_{3}V_{4}$, $F_{3}S_{16}S_{3}S_{6}V_{11}V_{4}$, $F_{1}S_{7}S_{3}V_{9}V_{4}V_{4}$, $F_{3}S_{14}S_{16}S_{3}S_{5}S_{6}$, $F_{3}S_{16}S_{3}S_{6}V_{12}V_{3}$, $F_{1}S_{14}S_{3}V_{9}V_{3}V_{4}$, $F_{7}S_{7}S_{3}V_{12}V_{12}V_{1}$, $F_{7}S_{14}S_{3}V_{11}V_{12}V_{1}$, $F_{3}S_{16}S_{3}V_{11}V_{4}V_{2}$, $F_{1}S_{7}S_{3}S_{3}V_{9}V_{4}$, $F_{3}S_{16}S_{5}V_{3}V_{4}V_{2}$, $F_{7}S_{7}S_{5}S_{5}V_{4}V_{1}$, $F_{1}S_{3}V_{9}V_{3}V_{3}V_{4}$, $F_{7}S_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{3}S_{14}S_{16}S_{2}S_{3}S_{5}$, $F_{3}S_{16}S_{2}S_{5}V_{3}V_{4}$, $F_{7}S_{7}S_{5}V_{4}V_{4}V_{1}$, $F_{7}S_{14}S_{5}V_{3}V_{4}V_{1}$, $F_{3}S_{16}S_{3}V_{12}V_{3}V_{1}$, $F_{1}S_{14}S_{2}S_{3}V_{9}V_{3}$, $F_{3}S_{16}S_{5}V_{3}V_{4}V_{1}$, $F_{1}S_{2}V_{9}V_{3}V_{3}V_{4}$, $F_{7}S_{6}V_{11}V_{3}V_{4}V_{1}$, $F_{7}S_{14}S_{5}S_{6}V_{3}V_{1}$, $F_{7}S_{6}V_{12}V_{3}V_{3}V_{1}$, $F_{3}S_{16}S_{3}V_{10}V_{12}V_{3}$, $F_{7}S_{7}S_{3}S_{3}V_{12}V_{1}$, $F_{7}S_{3}V_{12}V_{3}V_{3}V_{1}$, $F_{3}S_{14}S_{16}S_{16}S_{3}S_{5}$, $F_{1}S_{14}S_{3}V_{9}V_{10}V_{3}$, $F_{7}S_{14}S_{3}V_{11}V_{1}V_{2}$, $F_{7}S_{14}S_{5}V_{3}V_{1}V_{2}$, $F_{3}S_{16}S_{3}V_{9}V_{11}V_{4}$, $F_{7}S_{14}S_{2}S_{3}V_{11}V_{1}$, $F_{7}S_{2}V_{11}V_{3}V_{4}V_{1}$, $F_{1}S_{7}S_{3}V_{9}V_{9}V_{4}$, $F_{7}S_{7}S_{3}V_{12}V_{1}V_{1}$, $F_{7}S_{7}S_{5}V_{4}V_{1}V_{1}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{3}$} {{$F_{3}S_{7}S_{9}S_{9}S_{3}S_{4}$, $F_{3}S_{7}S_{14}S_{14}S_{2}S_{3}$, $F_{3}S_{9}S_{3}S_{4}V_{11}V_{11}$, $F_{3}S_{14}S_{2}S_{3}V_{11}V_{11}$, $F_{4}S_{7}S_{3}V_{11}V_{11}V_{2}$, $F_{1}S_{7}S_{3}V_{11}V_{11}V_{2}$, $F_{3}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{3}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{3}S_{5}S_{5}S_{4}V_{11}V_{3}$, $F_{3}S_{2}S_{5}S_{5}V_{11}V_{3}$, $F_{4}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{1}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{7}S_{7}S_{5}V_{11}V_{11}V_{5}$, $F_{7}S_{7}S_{5}V_{11}V_{11}V_{4}$, $F_{3}S_{5}S_{4}V_{11}V_{3}V_{5}$, $F_{3}S_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{4}S_{7}S_{5}S_{5}V_{3}V_{2}$, $F_{1}S_{7}S_{5}S_{5}V_{3}V_{2}$, $F_{3}S_{9}S_{4}V_{3}V_{3}V_{5}$, $F_{3}S_{14}S_{2}V_{3}V_{3}V_{4}$, $F_{4}S_{5}V_{11}V_{3}V_{3}V_{2}$, $F_{1}S_{5}V_{11}V_{3}V_{3}V_{2}$, $F_{7}S_{7}S_{9}S_{9}V_{3}V_{5}$, $F_{7}S_{7}S_{14}S_{14}V_{3}V_{4}$, $F_{7}S_{9}V_{11}V_{11}V_{3}V_{5}$, $F_{7}S_{14}V_{11}V_{11}V_{3}V_{4}$, $F_{3}S_{7}S_{9}S_{3}S_{3}S_{4}$, $F_{3}S_{7}S_{14}S_{2}S_{3}S_{3}$, $F_{3}S_{9}S_{3}S_{4}V_{3}V_{3}$, $F_{3}S_{14}S_{2}S_{3}V_{3}V_{3}$, $F_{7}S_{7}S_{9}V_{3}V_{3}V_{5}$, $F_{7}S_{7}S_{14}V_{3}V_{3}V_{4}$, $F_{3}S_{3}S_{4}V_{11}V_{11}V_{2}$, $F_{3}S_{2}S_{3}V_{11}V_{11}V_{2}$, $F_{4}S_{7}S_{3}S_{3}V_{11}V_{2}$, $F_{1}S_{7}S_{3}S_{3}V_{11}V_{2}$, $F_{3}S_{5}S_{4}V_{11}V_{3}V_{2}$, $F_{3}S_{2}S_{5}V_{11}V_{3}V_{2}$, $F_{7}S_{7}S_{5}S_{5}V_{11}V_{5}$, $F_{7}S_{7}S_{5}S_{5}V_{11}V_{4}$, $F_{4}S_{3}V_{11}V_{3}V_{3}V_{2}$, $F_{1}S_{3}V_{11}V_{3}V_{3}V_{2}$, $F_{7}S_{5}V_{11}V_{11}V_{3}V_{5}$, $F_{7}S_{5}V_{11}V_{11}V_{3}V_{4}$, $F_{3}S_{7}S_{9}S_{3}S_{4}S_{4}$, $F_{3}S_{7}S_{14}S_{2}S_{2}S_{3}$, $F_{4}S_{7}S_{3}V_{11}V_{2}V_{2}$, $F_{1}S_{7}S_{3}V_{11}V_{2}V_{2}$, $F_{3}S_{7}S_{5}S_{5}S_{4}S_{4}$, $F_{3}S_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{4}S_{7}S_{5}V_{3}V_{2}V_{2}$, $F_{1}S_{7}S_{5}V_{3}V_{2}V_{2}$, $F_{7}S_{7}S_{5}V_{11}V_{5}V_{5}$, $F_{7}S_{7}S_{5}V_{11}V_{4}V_{4}$, $F_{7}S_{7}S_{9}V_{3}V_{5}V_{5}$, $F_{7}S_{7}S_{14}V_{3}V_{4}V_{4}$, $F_{3}S_{7}S_{9}S_{9}V_{1}V_{2}$, $F_{3}S_{7}S_{14}S_{14}V_{1}V_{2}$, $F_{3}S_{9}V_{11}V_{11}V_{1}V_{2}$, $F_{3}S_{14}V_{11}V_{11}V_{1}V_{2}$, $F_{4}S_{7}S_{4}V_{11}V_{11}V_{2}$, $F_{1}S_{7}S_{2}V_{11}V_{11}V_{2}$, $F_{3}S_{7}S_{5}S_{5}V_{1}V_{5}$, $F_{3}S_{7}S_{5}S_{5}V_{4}V_{1}$, $F_{3}S_{5}V_{11}V_{3}V_{1}V_{5}$, $F_{3}S_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{4}S_{7}S_{4}V_{3}V_{3}V_{5}$, $F_{1}S_{7}S_{2}V_{3}V_{3}V_{4}$, $F_{7}S_{7}S_{6}V_{11}V_{11}V_{5}$, $F_{7}S_{7}S_{6}V_{11}V_{11}V_{4}$, $F_{3}S_{5}S_{5}V_{11}V_{1}V_{5}$, $F_{3}S_{5}S_{5}V_{11}V_{4}V_{1}$, $F_{4}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{1}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{3}S_{9}S_{5}V_{3}V_{1}V_{5}$, $F_{3}S_{14}S_{5}V_{3}V_{4}V_{1}$, $F_{4}S_{5}S_{5}S_{4}V_{11}V_{3}$, $F_{1}S_{2}S_{5}S_{5}V_{11}V_{3}$, $F_{7}S_{7}S_{9}S_{9}S_{5}S_{6}$, $F_{7}S_{7}S_{14}S_{14}S_{5}S_{6}$, $F_{7}S_{9}S_{5}S_{6}V_{11}V_{11}$, $F_{7}S_{14}S_{5}S_{6}V_{11}V_{11}$, $F_{3}S_{7}S_{5}V_{1}V_{5}V_{5}$, $F_{3}S_{7}S_{5}V_{4}V_{4}V_{1}$, $F_{9}S_{7}S_{5}V_{11}V_{11}V_{5}$, $F_{5}S_{7}S_{5}V_{11}V_{11}V_{4}$, $F_{3}S_{6}V_{11}V_{3}V_{1}V_{5}$, $F_{3}S_{6}V_{11}V_{3}V_{4}V_{1}$, $F_{4}S_{7}S_{4}V_{3}V_{5}V_{5}$, $F_{1}S_{7}S_{2}V_{3}V_{4}V_{4}$, $F_{3}S_{9}S_{5}S_{6}V_{3}V_{1}$, $F_{3}S_{14}S_{5}S_{6}V_{3}V_{1}$, $F_{4}S_{5}S_{4}V_{11}V_{3}V_{5}$, $F_{1}S_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{9}S_{7}S_{9}S_{9}V_{3}V_{5}$, $F_{5}S_{7}S_{14}S_{14}V_{3}V_{4}$, $F_{9}S_{9}V_{11}V_{11}V_{3}V_{5}$, $F_{5}S_{14}V_{11}V_{11}V_{3}V_{4}$, $F_{3}S_{7}S_{9}V_{1}V_{2}V_{2}$, $F_{3}S_{7}S_{14}V_{1}V_{2}V_{2}$, $F_{3}S_{9}S_{5}V_{3}V_{1}V_{2}$, $F_{3}S_{14}S_{5}V_{3}V_{1}V_{2}$, $F_{7}S_{7}S_{9}S_{5}S_{5}S_{6}$, $F_{7}S_{7}S_{14}S_{5}S_{5}S_{6}$, $F_{9}S_{7}S_{9}V_{3}V_{3}V_{5}$, $F_{5}S_{7}S_{14}V_{3}V_{3}V_{4}$, $F_{3}S_{4}V_{11}V_{11}V_{1}V_{2}$, $F_{3}S_{2}V_{11}V_{11}V_{1}V_{2}$, $F_{4}S_{7}S_{4}V_{11}V_{2}V_{2}$, $F_{1}S_{7}S_{2}V_{11}V_{2}V_{2}$, $F_{3}S_{4}V_{11}V_{3}V_{1}V_{5}$, $F_{3}S_{2}V_{11}V_{3}V_{4}V_{1}$, $F_{7}S_{7}S_{6}V_{11}V_{5}V_{5}$, $F_{7}S_{7}S_{6}V_{11}V_{4}V_{4}$, $F_{3}S_{5}S_{5}S_{4}V_{11}V_{1}$, $F_{3}S_{2}S_{5}S_{5}V_{11}V_{1}$, $F_{4}S_{5}S_{4}V_{11}V_{3}V_{2}$, $F_{1}S_{2}S_{5}V_{11}V_{3}V_{2}$, $F_{7}S_{5}S_{6}V_{11}V_{11}V_{5}$, $F_{7}S_{5}S_{6}V_{11}V_{11}V_{4}$, $F_{9}S_{7}S_{5}S_{5}V_{11}V_{5}$, $F_{5}S_{7}S_{5}S_{5}V_{11}V_{4}$, $F_{9}S_{5}V_{11}V_{11}V_{3}V_{5}$, $F_{5}S_{5}V_{11}V_{11}V_{3}V_{4}$, $F_{3}S_{7}S_{9}V_{1}V_{1}V_{2}$, $F_{3}S_{7}S_{14}V_{1}V_{1}V_{2}$, $F_{4}S_{7}S_{4}S_{4}V_{11}V_{2}$, $F_{1}S_{7}S_{2}S_{2}V_{11}V_{2}$, $F_{3}S_{7}S_{5}V_{1}V_{1}V_{5}$, $F_{3}S_{7}S_{5}V_{4}V_{1}V_{1}$, $F_{4}S_{7}S_{4}S_{4}V_{3}V_{5}$, $F_{1}S_{7}S_{2}S_{2}V_{3}V_{4}$, $F_{7}S_{7}S_{6}S_{6}V_{11}V_{5}$, $F_{7}S_{7}S_{6}S_{6}V_{11}V_{4}$, $F_{4}S_{7}S_{5}S_{5}S_{4}S_{4}$, $F_{1}S_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{7}S_{7}S_{9}S_{5}S_{6}S_{6}$, $F_{7}S_{7}S_{14}S_{5}S_{6}S_{6}$, $F_{9}S_{7}S_{5}V_{11}V_{5}V_{5}$, $F_{5}S_{7}S_{5}V_{11}V_{4}V_{4}$, $F_{9}S_{7}S_{9}V_{3}V_{5}V_{5}$, $F_{5}S_{7}S_{14}V_{3}V_{4}V_{4}$, $F_{3}S_{7}S_{5}S_{5}V_{13}V_{2}$, $F_{3}S_{7}S_{5}S_{5}V_{9}V_{2}$, $F_{3}S_{5}V_{11}V_{13}V_{3}V_{2}$, $F_{3}S_{5}V_{9}V_{11}V_{3}V_{2}$, $F_{4}S_{7}S_{16}V_{3}V_{3}V_{2}$, $F_{1}S_{7}S_{16}V_{3}V_{3}V_{2}$, $F_{7}S_{7}S_{4}V_{11}V_{11}V_{2}$, $F_{7}S_{7}S_{2}V_{11}V_{11}V_{2}$, $F_{3}S_{7}S_{3}S_{3}V_{13}V_{5}$, $F_{3}S_{7}S_{3}S_{3}V_{9}V_{4}$, $F_{3}S_{3}V_{13}V_{3}V_{3}V_{5}$, $F_{3}S_{3}V_{9}V_{3}V_{3}V_{4}$, $F_{7}S_{7}S_{4}V_{3}V_{3}V_{5}$, $F_{7}S_{7}S_{2}V_{3}V_{3}V_{4}$, $F_{3}S_{3}S_{5}V_{11}V_{13}V_{2}$, $F_{3}S_{3}S_{5}V_{9}V_{11}V_{2}$, $F_{4}S_{7}S_{16}S_{3}S_{3}S_{5}$, $F_{1}S_{7}S_{16}S_{3}S_{3}S_{5}$, $F_{3}S_{5}S_{5}V_{13}V_{3}V_{2}$, $F_{3}S_{5}S_{5}V_{9}V_{3}V_{2}$, $F_{7}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{7}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{4}S_{16}S_{3}S_{5}V_{3}V_{3}$, $F_{1}S_{16}S_{3}S_{5}V_{3}V_{3}$, $F_{7}S_{5}S_{5}S_{4}V_{11}V_{3}$, $F_{7}S_{2}S_{5}S_{5}V_{11}V_{3}$, $F_{3}S_{7}S_{3}V_{13}V_{5}V_{5}$, $F_{3}S_{7}S_{3}V_{9}V_{4}V_{4}$, $F_{3}S_{3}S_{5}V_{11}V_{13}V_{5}$, $F_{3}S_{3}S_{5}V_{9}V_{11}V_{4}$, $F_{4}S_{7}S_{16}S_{3}S_{5}S_{5}$, $F_{1}S_{7}S_{16}S_{3}S_{5}S_{5}$, $F_{9}S_{7}S_{3}V_{11}V_{11}V_{2}$, $F_{5}S_{7}S_{3}V_{11}V_{11}V_{2}$, $F_{3}S_{7}S_{5}V_{13}V_{2}V_{2}$, $F_{3}S_{7}S_{5}V_{9}V_{2}V_{2}$, $F_{9}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{5}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{3}S_{4}V_{11}V_{13}V_{3}V_{2}$, $F_{3}S_{2}V_{9}V_{11}V_{3}V_{2}$, $F_{4}S_{7}S_{16}V_{3}V_{2}V_{2}$, $F_{1}S_{7}S_{16}V_{3}V_{2}V_{2}$, $F_{3}S_{4}V_{13}V_{3}V_{3}V_{5}$, $F_{3}S_{2}V_{9}V_{3}V_{3}V_{4}$, $F_{7}S_{7}S_{4}V_{3}V_{5}V_{5}$, $F_{7}S_{7}S_{2}V_{3}V_{4}V_{4}$, $F_{3}S_{5}S_{5}S_{4}V_{13}V_{3}$, $F_{3}S_{2}S_{5}S_{5}V_{9}V_{3}$, $F_{4}S_{16}S_{5}V_{3}V_{3}V_{2}$, $F_{1}S_{16}S_{5}V_{3}V_{3}V_{2}$, $F_{7}S_{5}S_{4}V_{11}V_{3}V_{5}$, $F_{7}S_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{9}S_{7}S_{5}S_{5}V_{3}V_{2}$, $F_{5}S_{7}S_{5}S_{5}V_{3}V_{2}$, $F_{9}S_{5}V_{11}V_{3}V_{3}V_{2}$, $F_{5}S_{5}V_{11}V_{3}V_{3}V_{2}$, $F_{3}S_{16}V_{11}V_{13}V_{3}V_{2}$, $F_{3}S_{16}V_{9}V_{11}V_{3}V_{2}$, $F_{7}S_{7}S_{4}V_{11}V_{2}V_{2}$, $F_{7}S_{7}S_{2}V_{11}V_{2}V_{2}$, $F_{3}S_{16}S_{3}S_{5}V_{11}V_{13}$, $F_{3}S_{16}S_{3}S_{5}V_{9}V_{11}$, $F_{7}S_{5}S_{4}V_{11}V_{3}V_{2}$, $F_{7}S_{2}S_{5}V_{11}V_{3}V_{2}$, $F_{9}S_{7}S_{3}S_{3}V_{11}V_{2}$, $F_{5}S_{7}S_{3}S_{3}V_{11}V_{2}$, $F_{9}S_{3}V_{11}V_{3}V_{3}V_{2}$, $F_{5}S_{3}V_{11}V_{3}V_{3}V_{2}$, $F_{3}S_{7}S_{5}V_{13}V_{13}V_{2}$, $F_{3}S_{7}S_{5}V_{9}V_{9}V_{2}$, $F_{4}S_{7}S_{16}S_{16}V_{3}V_{2}$, $F_{1}S_{7}S_{16}S_{16}V_{3}V_{2}$, $F_{7}S_{7}S_{4}S_{4}V_{11}V_{2}$, $F_{7}S_{7}S_{2}S_{2}V_{11}V_{2}$, $F_{3}S_{7}S_{3}V_{13}V_{13}V_{5}$, $F_{3}S_{7}S_{3}V_{9}V_{9}V_{4}$, $F_{7}S_{7}S_{4}S_{4}V_{3}V_{5}$, $F_{7}S_{7}S_{2}S_{2}V_{3}V_{4}$, $F_{4}S_{7}S_{16}S_{16}S_{3}S_{5}$, $F_{1}S_{7}S_{16}S_{16}S_{3}S_{5}$, $F_{7}S_{7}S_{5}S_{5}S_{4}S_{4}$, $F_{7}S_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{9}S_{7}S_{3}V_{11}V_{2}V_{2}$, $F_{5}S_{7}S_{3}V_{11}V_{2}V_{2}$, $F_{9}S_{7}S_{5}V_{3}V_{2}V_{2}$, $F_{5}S_{7}S_{5}V_{3}V_{2}V_{2}$, $F_{3}S_{16}S_{5}V_{11}V_{2}V_{5}$, $F_{3}S_{16}S_{5}V_{11}V_{4}V_{2}$, $F_{4}S_{7}S_{5}S_{5}V_{13}V_{2}$, $F_{1}S_{7}S_{5}S_{5}V_{9}V_{2}$, $F_{3}S_{16}S_{9}V_{3}V_{2}V_{5}$, $F_{3}S_{14}S_{16}V_{3}V_{4}V_{2}$, $F_{4}S_{5}V_{11}V_{13}V_{3}V_{2}$, $F_{1}S_{5}V_{9}V_{11}V_{3}V_{2}$, $F_{7}S_{7}S_{9}S_{9}V_{1}V_{2}$, $F_{7}S_{7}S_{14}S_{14}V_{1}V_{2}$, $F_{7}S_{9}V_{11}V_{11}V_{1}V_{2}$, $F_{7}S_{14}V_{11}V_{11}V_{1}V_{2}$, $F_{3}S_{16}S_{3}V_{11}V_{2}V_{5}$, $F_{3}S_{16}S_{3}V_{11}V_{4}V_{2}$, $F_{4}S_{7}S_{3}S_{3}V_{13}V_{5}$, $F_{1}S_{7}S_{3}S_{3}V_{9}V_{4}$, $F_{3}S_{16}S_{5}V_{3}V_{2}V_{5}$, $F_{3}S_{16}S_{5}V_{3}V_{4}V_{2}$, $F_{7}S_{7}S_{5}S_{5}V_{1}V_{5}$, $F_{7}S_{7}S_{5}S_{5}V_{4}V_{1}$, $F_{4}S_{3}V_{13}V_{3}V_{3}V_{5}$, $F_{1}S_{3}V_{9}V_{3}V_{3}V_{4}$, $F_{7}S_{5}V_{11}V_{3}V_{1}V_{5}$, $F_{7}S_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{3}S_{16}S_{9}S_{3}S_{5}S_{4}$, $F_{3}S_{14}S_{16}S_{2}S_{3}S_{5}$, $F_{4}S_{3}S_{5}V_{11}V_{13}V_{2}$, $F_{1}S_{3}S_{5}V_{9}V_{11}V_{2}$, $F_{3}S_{16}S_{5}S_{5}S_{5}S_{4}$, $F_{3}S_{16}S_{2}S_{5}S_{5}S_{5}$, $F_{4}S_{5}S_{5}V_{13}V_{3}V_{2}$, $F_{1}S_{5}S_{5}V_{9}V_{3}V_{2}$, $F_{7}S_{5}S_{5}V_{11}V_{1}V_{5}$, $F_{7}S_{5}S_{5}V_{11}V_{4}V_{1}$, $F_{7}S_{9}S_{5}V_{3}V_{1}V_{5}$, $F_{7}S_{14}S_{5}V_{3}V_{4}V_{1}$, $F_{3}S_{16}S_{3}S_{6}V_{11}V_{5}$, $F_{3}S_{16}S_{3}S_{6}V_{11}V_{4}$, $F_{4}S_{7}S_{3}V_{13}V_{5}V_{5}$, $F_{1}S_{7}S_{3}V_{9}V_{4}V_{4}$, $F_{3}S_{16}S_{9}S_{3}S_{5}S_{6}$, $F_{3}S_{14}S_{16}S_{3}S_{5}S_{6}$, $F_{4}S_{3}S_{5}V_{11}V_{13}V_{5}$, $F_{1}S_{3}S_{5}V_{9}V_{11}V_{4}$, $F_{9}S_{7}S_{9}S_{9}S_{3}S_{4}$, $F_{5}S_{7}S_{14}S_{14}S_{2}S_{3}$, $F_{9}S_{9}S_{3}S_{4}V_{11}V_{11}$, $F_{5}S_{14}S_{2}S_{3}V_{11}V_{11}$, $F_{3}S_{16}S_{5}S_{4}V_{11}V_{2}$, $F_{3}S_{16}S_{2}S_{5}V_{11}V_{2}$, $F_{4}S_{7}S_{5}V_{13}V_{2}V_{2}$, $F_{1}S_{7}S_{5}V_{9}V_{2}V_{2}$, $F_{3}S_{16}S_{5}S_{4}V_{3}V_{5}$, $F_{3}S_{16}S_{2}S_{5}V_{3}V_{4}$, $F_{7}S_{7}S_{5}V_{1}V_{5}V_{5}$, $F_{7}S_{7}S_{5}V_{4}V_{4}V_{1}$, $F_{9}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{5}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{9}S_{5}S_{5}S_{4}V_{11}V_{3}$, $F_{5}S_{2}S_{5}S_{5}V_{11}V_{3}$, $F_{3}S_{16}S_{9}V_{3}V_{1}V_{2}$, $F_{3}S_{14}S_{16}V_{3}V_{1}V_{2}$, $F_{4}S_{4}V_{11}V_{13}V_{3}V_{2}$, $F_{1}S_{2}V_{9}V_{11}V_{3}V_{2}$, $F_{3}S_{16}S_{5}V_{3}V_{1}V_{5}$, $F_{3}S_{16}S_{5}V_{3}V_{4}V_{1}$, $F_{4}S_{4}V_{13}V_{3}V_{3}V_{5}$, $F_{1}S_{2}V_{9}V_{3}V_{3}V_{4}$, $F_{7}S_{6}V_{11}V_{3}V_{1}V_{5}$, $F_{7}S_{6}V_{11}V_{3}V_{4}V_{1}$, $F_{4}S_{5}S_{5}S_{4}V_{13}V_{3}$, $F_{1}S_{2}S_{5}S_{5}V_{9}V_{3}$, $F_{7}S_{9}S_{5}S_{6}V_{3}V_{1}$, $F_{7}S_{14}S_{5}S_{6}V_{3}V_{1}$, $F_{9}S_{5}S_{4}V_{11}V_{3}V_{5}$, $F_{5}S_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{9}S_{9}S_{4}V_{3}V_{3}V_{5}$, $F_{5}S_{14}S_{2}V_{3}V_{3}V_{4}$, $F_{3}S_{16}S_{16}S_{9}V_{3}V_{2}$, $F_{3}S_{14}S_{16}S_{16}V_{3}V_{2}$, $F_{7}S_{7}S_{9}V_{1}V_{2}V_{2}$, $F_{7}S_{7}S_{14}V_{1}V_{2}V_{2}$, $F_{3}S_{16}S_{16}S_{9}S_{3}S_{5}$, $F_{3}S_{14}S_{16}S_{16}S_{3}S_{5}$, $F_{7}S_{9}S_{5}V_{3}V_{1}V_{2}$, $F_{7}S_{14}S_{5}V_{3}V_{1}V_{2}$, $F_{9}S_{7}S_{9}S_{3}S_{3}S_{4}$, $F_{5}S_{7}S_{14}S_{2}S_{3}S_{3}$, $F_{9}S_{9}S_{3}S_{4}V_{3}V_{3}$, $F_{5}S_{14}S_{2}S_{3}V_{3}V_{3}$, $F_{3}S_{16}S_{5}V_{11}V_{13}V_{2}$, $F_{3}S_{16}S_{5}V_{9}V_{11}V_{2}$, $F_{4}S_{16}V_{11}V_{13}V_{3}V_{2}$, $F_{1}S_{16}V_{9}V_{11}V_{3}V_{2}$, $F_{7}S_{4}V_{11}V_{11}V_{1}V_{2}$, $F_{7}S_{2}V_{11}V_{11}V_{1}V_{2}$, $F_{3}S_{16}S_{3}V_{11}V_{13}V_{5}$, $F_{3}S_{16}S_{3}V_{9}V_{11}V_{4}$, $F_{7}S_{4}V_{11}V_{3}V_{1}V_{5}$, $F_{7}S_{2}V_{11}V_{3}V_{4}V_{1}$, $F_{4}S_{16}S_{3}S_{5}V_{11}V_{13}$, $F_{1}S_{16}S_{3}S_{5}V_{9}V_{11}$, $F_{7}S_{5}S_{5}S_{4}V_{11}V_{1}$, $F_{7}S_{2}S_{5}S_{5}V_{11}V_{1}$, $F_{9}S_{3}S_{4}V_{11}V_{11}V_{2}$, $F_{5}S_{2}S_{3}V_{11}V_{11}V_{2}$, $F_{9}S_{5}S_{4}V_{11}V_{3}V_{2}$, $F_{5}S_{2}S_{5}V_{11}V_{3}V_{2}$, $F_{4}S_{7}S_{5}V_{13}V_{13}V_{2}$, $F_{1}S_{7}S_{5}V_{9}V_{9}V_{2}$, $F_{7}S_{7}S_{9}V_{1}V_{1}V_{2}$, $F_{7}S_{7}S_{14}V_{1}V_{1}V_{2}$, $F_{4}S_{7}S_{3}V_{13}V_{13}V_{5}$, $F_{1}S_{7}S_{3}V_{9}V_{9}V_{4}$, $F_{7}S_{7}S_{5}V_{1}V_{1}V_{5}$, $F_{7}S_{7}S_{5}V_{4}V_{1}V_{1}$, $F_{9}S_{7}S_{9}S_{3}S_{4}S_{4}$, $F_{5}S_{7}S_{14}S_{2}S_{2}S_{3}$, $F_{9}S_{7}S_{5}S_{5}S_{4}S_{4}$, $F_{5}S_{7}S_{2}S_{2}S_{5}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{4}$} {{$F_{3}S_{7}S_{2}V_{11}V_{11}V_{1}$, $F_{1}S_{7}S_{7}S_{7}S_{2}S_{2}$, $F_{3}S_{7}S_{5}V_{4}V_{4}V_{1}$, $F_{8}S_{7}S_{7}S_{7}S_{5}S_{5}$, $F_{3}S_{7}S_{6}S_{6}V_{3}V_{1}$, $F_{3}S_{6}V_{11}V_{3}V_{4}V_{1}$, $F_{1}S_{7}S_{2}V_{3}V_{4}V_{4}$, $F_{8}S_{7}S_{5}V_{11}V_{11}V_{3}$, $F_{3}S_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{7}S_{7}S_{7}S_{7}S_{6}S_{6}$, $F_{3}S_{7}S_{5}S_{5}V_{4}V_{1}$, $F_{3}S_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{1}S_{7}S_{2}V_{3}V_{3}V_{4}$, $F_{7}S_{7}S_{6}V_{11}V_{11}V_{4}$, $F_{3}S_{7}S_{2}S_{2}V_{11}V_{1}$, $F_{3}S_{2}V_{11}V_{3}V_{4}V_{1}$, $F_{8}S_{7}S_{5}V_{11}V_{3}V_{3}$, $F_{7}S_{7}S_{6}V_{11}V_{4}V_{4}$, $F_{3}S_{7}S_{2}V_{11}V_{1}V_{1}$, $F_{1}S_{7}S_{7}S_{2}S_{2}S_{2}$, $F_{3}S_{7}S_{5}V_{4}V_{1}V_{1}$, $F_{8}S_{7}S_{7}S_{5}S_{5}S_{5}$, $F_{3}S_{7}S_{6}V_{3}V_{1}V_{1}$, $F_{1}S_{7}S_{2}S_{2}V_{3}V_{4}$, $F_{8}S_{7}S_{5}S_{5}V_{11}V_{3}$, $F_{7}S_{7}S_{7}S_{6}S_{6}S_{6}$, $F_{7}S_{7}S_{6}S_{6}V_{11}V_{4}$, $F_{3}S_{7}S_{3}V_{11}V_{11}V_{2}$, $F_{1}S_{7}S_{7}S_{7}S_{3}S_{3}$, $F_{3}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{7}S_{7}S_{7}S_{7}S_{5}S_{5}$, $F_{3}S_{7}S_{5}S_{5}V_{3}V_{2}$, $F_{3}S_{5}V_{11}V_{3}V_{3}V_{2}$, $F_{1}S_{7}S_{3}V_{3}V_{3}V_{3}$, $F_{7}S_{7}S_{5}V_{11}V_{11}V_{3}$, $F_{3}S_{7}S_{3}S_{3}V_{11}V_{2}$, $F_{3}S_{3}V_{11}V_{3}V_{3}V_{2}$, $F_{7}S_{7}S_{5}V_{11}V_{3}V_{3}$, $F_{3}S_{7}S_{3}V_{11}V_{2}V_{2}$, $F_{1}S_{7}S_{7}S_{3}S_{3}S_{3}$, $F_{3}S_{7}S_{5}V_{3}V_{2}V_{2}$, $F_{7}S_{7}S_{7}S_{5}S_{5}S_{5}$, $F_{1}S_{7}S_{3}S_{3}V_{3}V_{3}$, $F_{7}S_{7}S_{5}S_{5}V_{11}V_{3}$, $F_{3}S_{7}S_{3}V_{9}V_{4}V_{4}$, $F_{8}S_{7}S_{7}S_{7}S_{3}S_{3}$, $F_{3}S_{7}S_{2}V_{9}V_{3}V_{3}$, $F_{7}S_{7}S_{7}S_{7}S_{2}S_{2}$, $F_{3}S_{7}S_{2}S_{2}V_{9}V_{3}$, $F_{3}S_{2}V_{9}V_{3}V_{3}V_{4}$, $F_{8}S_{7}S_{3}V_{3}V_{3}V_{3}$, $F_{7}S_{7}S_{2}V_{3}V_{4}V_{4}$, $F_{3}S_{7}S_{3}S_{3}V_{9}V_{4}$, $F_{3}S_{3}V_{9}V_{3}V_{3}V_{4}$, $F_{7}S_{7}S_{2}V_{3}V_{3}V_{4}$, $F_{3}S_{7}S_{3}V_{9}V_{9}V_{4}$, $F_{8}S_{7}S_{7}S_{3}S_{3}S_{3}$, $F_{3}S_{7}S_{2}V_{9}V_{9}V_{3}$, $F_{7}S_{7}S_{7}S_{2}S_{2}S_{2}$, $F_{8}S_{7}S_{3}S_{3}V_{3}V_{3}$, $F_{7}S_{7}S_{2}S_{2}V_{3}V_{4}$, $F_{3}S_{7}S_{16}S_{3}S_{6}S_{6}$, $F_{3}S_{16}S_{3}S_{6}V_{11}V_{4}$, $F_{1}S_{7}S_{3}V_{9}V_{4}V_{4}$, $F_{8}S_{7}S_{3}V_{11}V_{11}V_{2}$, $F_{3}S_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{3}S_{16}S_{2}S_{5}V_{11}V_{3}$, $F_{1}S_{7}S_{2}V_{9}V_{3}V_{3}$, $F_{7}S_{7}S_{2}V_{11}V_{11}V_{1}$, $F_{3}S_{7}S_{16}S_{2}S_{2}S_{5}$, $F_{3}S_{16}S_{2}S_{5}V_{3}V_{4}$, $F_{8}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{7}S_{7}S_{5}V_{4}V_{4}V_{1}$, $F_{3}S_{16}S_{2}V_{11}V_{3}V_{1}$, $F_{1}S_{7}S_{2}S_{2}V_{9}V_{3}$, $F_{3}S_{16}S_{5}V_{3}V_{4}V_{1}$, $F_{8}S_{7}S_{5}S_{5}V_{3}V_{2}$, $F_{3}S_{16}S_{6}V_{3}V_{3}V_{1}$, $F_{1}S_{2}V_{9}V_{3}V_{3}V_{4}$, $F_{8}S_{5}V_{11}V_{3}V_{3}V_{2}$, $F_{7}S_{7}S_{6}S_{6}V_{3}V_{1}$, $F_{7}S_{6}V_{11}V_{3}V_{4}V_{1}$, $F_{3}S_{7}S_{16}S_{3}S_{3}S_{6}$, $F_{3}S_{16}S_{3}S_{6}V_{3}V_{3}$, $F_{7}S_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{3}S_{16}S_{3}V_{11}V_{4}V_{2}$, $F_{1}S_{7}S_{3}S_{3}V_{9}V_{4}$, $F_{3}S_{16}S_{5}V_{3}V_{4}V_{2}$, $F_{7}S_{7}S_{5}S_{5}V_{4}V_{1}$, $F_{1}S_{3}V_{9}V_{3}V_{3}V_{4}$, $F_{7}S_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{3}S_{16}S_{3}V_{9}V_{11}V_{4}$, $F_{8}S_{7}S_{3}S_{3}V_{11}V_{2}$, $F_{3}S_{16}S_{2}V_{9}V_{11}V_{3}$, $F_{7}S_{7}S_{2}S_{2}V_{11}V_{1}$, $F_{8}S_{3}V_{11}V_{3}V_{3}V_{2}$, $F_{7}S_{2}V_{11}V_{3}V_{4}V_{1}$, $F_{3}S_{7}S_{16}S_{16}S_{3}S_{6}$, $F_{1}S_{7}S_{3}V_{9}V_{9}V_{4}$, $F_{8}S_{7}S_{3}V_{11}V_{2}V_{2}$, $F_{3}S_{7}S_{16}S_{16}S_{2}S_{5}$, $F_{1}S_{7}S_{2}V_{9}V_{9}V_{3}$, $F_{7}S_{7}S_{2}V_{11}V_{1}V_{1}$, $F_{8}S_{7}S_{5}V_{3}V_{2}V_{2}$, $F_{7}S_{7}S_{5}V_{4}V_{1}V_{1}$, $F_{7}S_{7}S_{6}V_{3}V_{1}V_{1}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{5}$} {{$F_{3}S_{7}S_{3}V_{11}V_{11}V_{2}$, $F_{2}S_{7}S_{7}S_{7}S_{3}S_{3}$, $F_{3}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{8}S_{7}S_{7}S_{7}S_{5}S_{5}$, $F_{3}S_{7}S_{5}S_{5}V_{3}V_{2}$, $F_{3}S_{5}V_{11}V_{3}V_{3}V_{2}$, $F_{2}S_{7}S_{3}V_{3}V_{3}V_{3}$, $F_{8}S_{7}S_{5}V_{11}V_{11}V_{3}$, $F_{3}S_{7}S_{3}S_{3}V_{11}V_{2}$, $F_{3}S_{3}V_{11}V_{3}V_{3}V_{2}$, $F_{8}S_{7}S_{5}V_{11}V_{3}V_{3}$, $F_{3}S_{7}S_{3}V_{11}V_{2}V_{2}$, $F_{2}S_{7}S_{7}S_{3}S_{3}S_{3}$, $F_{3}S_{7}S_{5}V_{3}V_{2}V_{2}$, $F_{8}S_{7}S_{7}S_{5}S_{5}S_{5}$, $F_{2}S_{7}S_{3}S_{3}V_{3}V_{3}$, $F_{8}S_{7}S_{5}S_{5}V_{11}V_{3}$, $F_{3}S_{7}S_{3}V_{10}V_{3}V_{3}$, $F_{8}S_{7}S_{7}S_{7}S_{3}S_{3}$, $F_{3}S_{7}S_{3}S_{3}V_{10}V_{3}$, $F_{3}S_{3}V_{10}V_{3}V_{3}V_{3}$, $F_{8}S_{7}S_{3}V_{3}V_{3}V_{3}$, $F_{3}S_{7}S_{3}V_{10}V_{10}V_{3}$, $F_{8}S_{7}S_{7}S_{3}S_{3}S_{3}$, $F_{8}S_{7}S_{3}S_{3}V_{3}V_{3}$, $F_{3}S_{7}S_{16}S_{3}S_{5}S_{5}$, $F_{3}S_{16}S_{3}S_{5}V_{11}V_{3}$, $F_{2}S_{7}S_{3}V_{10}V_{3}V_{3}$, $F_{8}S_{7}S_{3}V_{11}V_{11}V_{2}$, $F_{3}S_{7}S_{16}S_{3}S_{3}S_{5}$, $F_{3}S_{16}S_{3}S_{5}V_{3}V_{3}$, $F_{8}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{3}S_{16}S_{3}V_{11}V_{3}V_{2}$, $F_{2}S_{7}S_{3}S_{3}V_{10}V_{3}$, $F_{3}S_{16}S_{5}V_{3}V_{3}V_{2}$, $F_{8}S_{7}S_{5}S_{5}V_{3}V_{2}$, $F_{2}S_{3}V_{10}V_{3}V_{3}V_{3}$, $F_{8}S_{5}V_{11}V_{3}V_{3}V_{2}$, $F_{3}S_{16}S_{3}V_{10}V_{11}V_{3}$, $F_{8}S_{7}S_{3}S_{3}V_{11}V_{2}$, $F_{8}S_{3}V_{11}V_{3}V_{3}V_{2}$, $F_{3}S_{7}S_{16}S_{16}S_{3}S_{5}$, $F_{2}S_{7}S_{3}V_{10}V_{10}V_{3}$, $F_{8}S_{7}S_{3}V_{11}V_{2}V_{2}$, $F_{8}S_{7}S_{5}V_{3}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{6}$} {{$F_{3}S_{7}S_{14}S_{14}S_{2}S_{3}$, $F_{3}S_{7}S_{7}S_{7}S_{3}S_{3}$, $F_{3}S_{7}S_{2}V_{3}V_{3}V_{4}$, $F_{7}S_{7}S_{7}S_{7}V_{4}V_{4}$, $F_{3}S_{7}S_{2}V_{3}V_{4}V_{4}$, $F_{3}S_{14}S_{2}V_{3}V_{3}V_{4}$, $F_{3}S_{7}S_{3}V_{3}V_{3}V_{3}$, $F_{7}S_{7}S_{14}S_{14}V_{3}V_{4}$, $F_{3}S_{7}S_{14}S_{2}S_{3}S_{3}$, $F_{3}S_{14}S_{2}S_{3}V_{3}V_{3}$, $F_{7}S_{7}S_{14}V_{3}V_{3}V_{4}$, $F_{3}S_{7}S_{14}S_{2}S_{2}S_{3}$, $F_{3}S_{7}S_{7}S_{3}S_{3}S_{3}$, $F_{3}S_{7}S_{2}S_{2}V_{3}V_{4}$, $F_{7}S_{7}S_{7}V_{4}V_{4}V_{4}$, $F_{3}S_{7}S_{3}S_{3}V_{3}V_{3}$, $F_{7}S_{7}S_{14}V_{3}V_{4}V_{4}$, $F_{3}S_{7}S_{14}S_{14}V_{1}V_{2}$, $F_{3}S_{7}S_{7}S_{7}V_{2}V_{2}$, $F_{3}S_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{7}S_{7}S_{7}S_{7}S_{6}S_{6}$, $F_{3}S_{7}S_{5}V_{4}V_{4}V_{1}$, $F_{3}S_{14}S_{5}V_{3}V_{4}V_{1}$, $F_{3}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{7}S_{7}S_{14}S_{14}S_{5}S_{6}$, $F_{3}S_{7}S_{5}S_{5}V_{4}V_{1}$, $F_{5}S_{7}S_{7}S_{7}V_{4}V_{4}$, $F_{3}S_{7}S_{6}S_{6}V_{3}V_{1}$, $F_{3}S_{14}S_{5}S_{6}V_{3}V_{1}$, $F_{3}S_{7}S_{5}S_{5}V_{3}V_{2}$, $F_{5}S_{7}S_{14}S_{14}V_{3}V_{4}$, $F_{3}S_{7}S_{14}V_{1}V_{2}V_{2}$, $F_{3}S_{14}S_{5}V_{3}V_{1}V_{2}$, $F_{7}S_{7}S_{14}S_{5}S_{5}S_{6}$, $F_{5}S_{7}S_{14}V_{3}V_{3}V_{4}$, $F_{3}S_{7}S_{14}V_{1}V_{1}V_{2}$, $F_{3}S_{7}S_{7}V_{2}V_{2}V_{2}$, $F_{3}S_{7}S_{6}V_{3}V_{1}V_{1}$, $F_{7}S_{7}S_{7}S_{6}S_{6}S_{6}$, $F_{3}S_{7}S_{5}V_{4}V_{1}V_{1}$, $F_{3}S_{7}S_{5}V_{3}V_{2}V_{2}$, $F_{7}S_{7}S_{14}S_{5}S_{6}S_{6}$, $F_{5}S_{7}S_{7}V_{4}V_{4}V_{4}$, $F_{5}S_{7}S_{14}V_{3}V_{4}V_{4}$, $F_{3}S_{7}S_{16}V_{3}V_{3}V_{2}$, $F_{7}S_{7}S_{7}S_{7}V_{2}V_{2}$, $F_{3}S_{7}S_{16}S_{3}S_{3}S_{5}$, $F_{3}S_{16}S_{3}S_{5}V_{3}V_{3}$, $F_{7}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{3}S_{7}S_{16}S_{3}S_{5}S_{5}$, $F_{5}S_{7}S_{7}S_{7}S_{3}S_{3}$, $F_{3}S_{7}S_{16}V_{3}V_{2}V_{2}$, $F_{3}S_{16}S_{5}V_{3}V_{3}V_{2}$, $F_{7}S_{7}S_{5}S_{5}V_{3}V_{2}$, $F_{5}S_{7}S_{3}V_{3}V_{3}V_{3}$, $F_{3}S_{7}S_{16}S_{16}V_{3}V_{2}$, $F_{7}S_{7}S_{7}V_{2}V_{2}V_{2}$, $F_{3}S_{7}S_{16}S_{16}S_{3}S_{5}$, $F_{7}S_{7}S_{5}V_{3}V_{2}V_{2}$, $F_{5}S_{7}S_{7}S_{3}S_{3}S_{3}$, $F_{5}S_{7}S_{3}S_{3}V_{3}V_{3}$, $F_{3}S_{7}S_{16}V_{4}V_{4}V_{2}$, $F_{3}S_{14}S_{16}V_{3}V_{4}V_{2}$, $F_{7}S_{7}S_{14}S_{14}V_{1}V_{2}$, $F_{3}S_{7}S_{16}S_{3}S_{3}S_{6}$, $F_{3}S_{16}S_{3}S_{6}V_{3}V_{3}$, $F_{7}S_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{3}S_{14}S_{16}S_{2}S_{3}S_{5}$, $F_{3}S_{16}S_{2}S_{5}V_{3}V_{4}$, $F_{7}S_{7}S_{5}V_{4}V_{4}V_{1}$, $F_{7}S_{14}S_{5}V_{3}V_{4}V_{1}$, $F_{3}S_{7}S_{16}S_{3}S_{6}S_{6}$, $F_{3}S_{14}S_{16}S_{3}S_{5}S_{6}$, $F_{5}S_{7}S_{14}S_{14}S_{2}S_{3}$, $F_{3}S_{7}S_{16}V_{4}V_{2}V_{2}$, $F_{3}S_{16}S_{5}V_{3}V_{4}V_{2}$, $F_{7}S_{7}S_{5}S_{5}V_{4}V_{1}$, $F_{5}S_{7}S_{2}V_{3}V_{3}V_{4}$, $F_{3}S_{14}S_{16}V_{3}V_{1}V_{2}$, $F_{3}S_{16}S_{6}V_{3}V_{3}V_{1}$, $F_{7}S_{7}S_{6}S_{6}V_{3}V_{1}$, $F_{3}S_{16}S_{5}V_{3}V_{4}V_{1}$, $F_{7}S_{14}S_{5}S_{6}V_{3}V_{1}$, $F_{5}S_{7}S_{2}V_{3}V_{4}V_{4}$, $F_{5}S_{14}S_{2}V_{3}V_{3}V_{4}$, $F_{3}S_{14}S_{16}S_{16}V_{3}V_{2}$, $F_{7}S_{7}S_{14}V_{1}V_{2}V_{2}$, $F_{3}S_{14}S_{16}S_{16}S_{3}S_{5}$, $F_{7}S_{14}S_{5}V_{3}V_{1}V_{2}$, $F_{5}S_{7}S_{14}S_{2}S_{3}S_{3}$, $F_{5}S_{14}S_{2}S_{3}V_{3}V_{3}$, $F_{3}S_{7}S_{16}S_{16}V_{4}V_{2}$, $F_{7}S_{7}S_{14}V_{1}V_{1}V_{2}$, $F_{3}S_{7}S_{16}S_{16}S_{3}S_{6}$, $F_{7}S_{7}S_{6}V_{3}V_{1}V_{1}$, $F_{7}S_{7}S_{5}V_{4}V_{1}V_{1}$, $F_{5}S_{7}S_{14}S_{2}S_{2}S_{3}$, $F_{5}S_{7}S_{2}S_{2}V_{3}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{7}$} {{$F_{3}S_{7}S_{4}V_{11}V_{11}V_{2}$, $F_{3}S_{7}S_{2}V_{11}V_{11}V_{2}$, $F_{4}S_{7}S_{7}S_{7}V_{2}V_{2}$, $F_{1}S_{7}S_{7}S_{7}V_{2}V_{2}$, $F_{3}S_{7}S_{4}V_{3}V_{3}V_{5}$, $F_{3}S_{7}S_{2}V_{3}V_{3}V_{4}$, $F_{7}S_{7}S_{7}S_{7}V_{5}V_{5}$, $F_{7}S_{7}S_{7}S_{7}V_{4}V_{4}$, $F_{3}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{3}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{3}S_{5}S_{5}S_{4}V_{11}V_{3}$, $F_{3}S_{2}S_{5}S_{5}V_{11}V_{3}$, $F_{4}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{1}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{7}S_{7}S_{5}V_{11}V_{11}V_{5}$, $F_{7}S_{7}S_{5}V_{11}V_{11}V_{4}$, $F_{9}S_{7}S_{7}S_{7}S_{5}S_{5}$, $F_{5}S_{7}S_{7}S_{7}S_{5}S_{5}$, $F_{3}S_{7}S_{4}V_{3}V_{5}V_{5}$, $F_{3}S_{7}S_{2}V_{3}V_{4}V_{4}$, $F_{3}S_{5}S_{4}V_{11}V_{3}V_{5}$, $F_{3}S_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{4}S_{7}S_{5}S_{5}V_{3}V_{2}$, $F_{1}S_{7}S_{5}S_{5}V_{3}V_{2}$, $F_{9}S_{7}S_{5}V_{11}V_{11}V_{3}$, $F_{5}S_{7}S_{5}V_{11}V_{11}V_{3}$, $F_{3}S_{7}S_{4}V_{11}V_{2}V_{2}$, $F_{3}S_{7}S_{2}V_{11}V_{2}V_{2}$, $F_{3}S_{5}S_{4}V_{11}V_{3}V_{2}$, $F_{3}S_{2}S_{5}V_{11}V_{3}V_{2}$, $F_{7}S_{7}S_{5}S_{5}V_{11}V_{5}$, $F_{7}S_{7}S_{5}S_{5}V_{11}V_{4}$, $F_{9}S_{7}S_{5}V_{11}V_{3}V_{3}$, $F_{5}S_{7}S_{5}V_{11}V_{3}V_{3}$, $F_{3}S_{7}S_{4}S_{4}V_{11}V_{2}$, $F_{3}S_{7}S_{2}S_{2}V_{11}V_{2}$, $F_{4}S_{7}S_{7}V_{2}V_{2}V_{2}$, $F_{1}S_{7}S_{7}V_{2}V_{2}V_{2}$, $F_{3}S_{7}S_{4}S_{4}V_{3}V_{5}$, $F_{3}S_{7}S_{2}S_{2}V_{3}V_{4}$, $F_{7}S_{7}S_{7}V_{5}V_{5}V_{5}$, $F_{7}S_{7}S_{7}V_{4}V_{4}V_{4}$, $F_{3}S_{7}S_{5}S_{5}S_{4}S_{4}$, $F_{3}S_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{4}S_{7}S_{5}V_{3}V_{2}V_{2}$, $F_{1}S_{7}S_{5}V_{3}V_{2}V_{2}$, $F_{7}S_{7}S_{5}V_{11}V_{5}V_{5}$, $F_{7}S_{7}S_{5}V_{11}V_{4}V_{4}$, $F_{9}S_{7}S_{7}S_{5}S_{5}S_{5}$, $F_{5}S_{7}S_{7}S_{5}S_{5}S_{5}$, $F_{9}S_{7}S_{5}S_{5}V_{11}V_{3}$, $F_{5}S_{7}S_{5}S_{5}V_{11}V_{3}$, $F_{3}S_{7}S_{4}V_{11}V_{11}V_{1}$, $F_{3}S_{7}S_{2}V_{11}V_{11}V_{1}$, $F_{4}S_{7}S_{7}S_{7}S_{4}S_{4}$, $F_{1}S_{7}S_{7}S_{7}S_{2}S_{2}$, $F_{3}S_{7}S_{5}S_{5}V_{1}V_{5}$, $F_{3}S_{7}S_{5}S_{5}V_{4}V_{1}$, $F_{9}S_{7}S_{7}S_{7}V_{5}V_{5}$, $F_{5}S_{7}S_{7}S_{7}V_{4}V_{4}$, $F_{3}S_{7}S_{5}V_{1}V_{5}V_{5}$, $F_{3}S_{7}S_{5}V_{4}V_{4}V_{1}$, $F_{3}S_{5}S_{5}V_{11}V_{1}V_{5}$, $F_{3}S_{5}S_{5}V_{11}V_{4}V_{1}$, $F_{4}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{1}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{9}S_{7}S_{5}V_{11}V_{11}V_{5}$, $F_{5}S_{7}S_{5}V_{11}V_{11}V_{4}$, $F_{3}S_{7}S_{4}S_{4}V_{11}V_{1}$, $F_{3}S_{7}S_{2}S_{2}V_{11}V_{1}$, $F_{3}S_{5}S_{5}S_{4}V_{11}V_{1}$, $F_{3}S_{2}S_{5}S_{5}V_{11}V_{1}$, $F_{9}S_{7}S_{5}S_{5}V_{11}V_{5}$, $F_{5}S_{7}S_{5}S_{5}V_{11}V_{4}$, $F_{3}S_{7}S_{4}V_{11}V_{1}V_{1}$, $F_{3}S_{7}S_{2}V_{11}V_{1}V_{1}$, $F_{4}S_{7}S_{7}S_{4}S_{4}S_{4}$, $F_{1}S_{7}S_{7}S_{2}S_{2}S_{2}$, $F_{3}S_{7}S_{5}V_{1}V_{1}V_{5}$, $F_{3}S_{7}S_{5}V_{4}V_{1}V_{1}$, $F_{9}S_{7}S_{7}V_{5}V_{5}V_{5}$, $F_{5}S_{7}S_{7}V_{4}V_{4}V_{4}$, $F_{4}S_{7}S_{5}S_{5}S_{4}S_{4}$, $F_{1}S_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{9}S_{7}S_{5}V_{11}V_{5}V_{5}$, $F_{5}S_{7}S_{5}V_{11}V_{4}V_{4}$, $F_{3}S_{7}S_{4}V_{13}V_{3}V_{3}$, $F_{3}S_{7}S_{2}V_{9}V_{3}V_{3}$, $F_{7}S_{7}S_{7}S_{7}S_{4}S_{4}$, $F_{7}S_{7}S_{7}S_{7}S_{2}S_{2}$, $F_{3}S_{7}S_{5}S_{5}V_{13}V_{2}$, $F_{3}S_{7}S_{5}S_{5}V_{9}V_{2}$, $F_{9}S_{7}S_{7}S_{7}V_{2}V_{2}$, $F_{5}S_{7}S_{7}S_{7}V_{2}V_{2}$, $F_{3}S_{7}S_{5}V_{13}V_{2}V_{2}$, $F_{3}S_{7}S_{5}V_{9}V_{2}V_{2}$, $F_{3}S_{5}S_{5}V_{13}V_{3}V_{2}$, $F_{3}S_{5}S_{5}V_{9}V_{3}V_{2}$, $F_{7}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{7}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{9}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{5}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{3}S_{7}S_{4}S_{4}V_{13}V_{3}$, $F_{3}S_{7}S_{2}S_{2}V_{9}V_{3}$, $F_{3}S_{5}S_{5}S_{4}V_{13}V_{3}$, $F_{3}S_{2}S_{5}S_{5}V_{9}V_{3}$, $F_{9}S_{7}S_{5}S_{5}V_{3}V_{2}$, $F_{5}S_{7}S_{5}S_{5}V_{3}V_{2}$, $F_{3}S_{7}S_{4}V_{13}V_{13}V_{3}$, $F_{3}S_{7}S_{2}V_{9}V_{9}V_{3}$, $F_{7}S_{7}S_{7}S_{4}S_{4}S_{4}$, $F_{7}S_{7}S_{7}S_{2}S_{2}S_{2}$, $F_{3}S_{7}S_{5}V_{13}V_{13}V_{2}$, $F_{3}S_{7}S_{5}V_{9}V_{9}V_{2}$, $F_{9}S_{7}S_{7}V_{2}V_{2}V_{2}$, $F_{5}S_{7}S_{7}V_{2}V_{2}V_{2}$, $F_{7}S_{7}S_{5}S_{5}S_{4}S_{4}$, $F_{7}S_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{9}S_{7}S_{5}V_{3}V_{2}V_{2}$, $F_{5}S_{7}S_{5}V_{3}V_{2}V_{2}$, $F_{3}S_{7}S_{16}S_{5}S_{5}S_{4}$, $F_{3}S_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{3}S_{16}S_{5}S_{4}V_{11}V_{3}$, $F_{3}S_{16}S_{2}S_{5}V_{11}V_{3}$, $F_{4}S_{7}S_{4}V_{13}V_{3}V_{3}$, $F_{1}S_{7}S_{2}V_{9}V_{3}V_{3}$, $F_{7}S_{7}S_{4}V_{11}V_{11}V_{1}$, $F_{7}S_{7}S_{2}V_{11}V_{11}V_{1}$, $F_{3}S_{7}S_{16}V_{2}V_{5}V_{5}$, $F_{3}S_{7}S_{16}V_{4}V_{4}V_{2}$, $F_{3}S_{16}S_{5}V_{11}V_{2}V_{5}$, $F_{3}S_{16}S_{5}V_{11}V_{4}V_{2}$, $F_{4}S_{7}S_{5}S_{5}V_{13}V_{2}$, $F_{1}S_{7}S_{5}S_{5}V_{9}V_{2}$, $F_{9}S_{7}S_{4}V_{11}V_{11}V_{2}$, $F_{5}S_{7}S_{2}V_{11}V_{11}V_{2}$, $F_{3}S_{7}S_{16}V_{2}V_{2}V_{5}$, $F_{3}S_{7}S_{16}V_{4}V_{2}V_{2}$, $F_{3}S_{16}S_{5}V_{3}V_{2}V_{5}$, $F_{3}S_{16}S_{5}V_{3}V_{4}V_{2}$, $F_{7}S_{7}S_{5}S_{5}V_{1}V_{5}$, $F_{7}S_{7}S_{5}S_{5}V_{4}V_{1}$, $F_{9}S_{7}S_{4}V_{3}V_{3}V_{5}$, $F_{5}S_{7}S_{2}V_{3}V_{3}V_{4}$, $F_{3}S_{16}S_{5}S_{4}V_{11}V_{2}$, $F_{3}S_{16}S_{2}S_{5}V_{11}V_{2}$, $F_{4}S_{7}S_{5}V_{13}V_{2}V_{2}$, $F_{1}S_{7}S_{5}V_{9}V_{2}V_{2}$, $F_{3}S_{16}S_{5}S_{4}V_{3}V_{5}$, $F_{3}S_{16}S_{2}S_{5}V_{3}V_{4}$, $F_{7}S_{7}S_{5}V_{1}V_{5}V_{5}$, $F_{7}S_{7}S_{5}V_{4}V_{4}V_{1}$, $F_{3}S_{16}S_{5}S_{5}S_{5}S_{4}$, $F_{3}S_{16}S_{2}S_{5}S_{5}S_{5}$, $F_{4}S_{5}S_{5}V_{13}V_{3}V_{2}$, $F_{1}S_{5}S_{5}V_{9}V_{3}V_{2}$, $F_{7}S_{5}S_{5}V_{11}V_{1}V_{5}$, $F_{7}S_{5}S_{5}V_{11}V_{4}V_{1}$, $F_{9}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{5}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{9}S_{5}S_{5}S_{4}V_{11}V_{3}$, $F_{5}S_{2}S_{5}S_{5}V_{11}V_{3}$, $F_{3}S_{7}S_{16}S_{5}S_{4}S_{4}$, $F_{3}S_{7}S_{16}S_{2}S_{2}S_{5}$, $F_{3}S_{16}S_{4}V_{11}V_{3}V_{1}$, $F_{3}S_{16}S_{2}V_{11}V_{3}V_{1}$, $F_{4}S_{7}S_{4}S_{4}V_{13}V_{3}$, $F_{1}S_{7}S_{2}S_{2}V_{9}V_{3}$, $F_{3}S_{16}S_{5}V_{3}V_{1}V_{5}$, $F_{3}S_{16}S_{5}V_{3}V_{4}V_{1}$, $F_{9}S_{7}S_{4}V_{3}V_{5}V_{5}$, $F_{5}S_{7}S_{2}V_{3}V_{4}V_{4}$, $F_{4}S_{5}S_{5}S_{4}V_{13}V_{3}$, $F_{1}S_{2}S_{5}S_{5}V_{9}V_{3}$, $F_{9}S_{5}S_{4}V_{11}V_{3}V_{5}$, $F_{5}S_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{3}S_{16}S_{4}V_{11}V_{13}V_{3}$, $F_{3}S_{16}S_{2}V_{9}V_{11}V_{3}$, $F_{7}S_{7}S_{4}S_{4}V_{11}V_{1}$, $F_{7}S_{7}S_{2}S_{2}V_{11}V_{1}$, $F_{3}S_{16}S_{5}V_{11}V_{13}V_{2}$, $F_{3}S_{16}S_{5}V_{9}V_{11}V_{2}$, $F_{9}S_{7}S_{4}V_{11}V_{2}V_{2}$, $F_{5}S_{7}S_{2}V_{11}V_{2}V_{2}$, $F_{7}S_{5}S_{5}S_{4}V_{11}V_{1}$, $F_{7}S_{2}S_{5}S_{5}V_{11}V_{1}$, $F_{9}S_{5}S_{4}V_{11}V_{3}V_{2}$, $F_{5}S_{2}S_{5}V_{11}V_{3}V_{2}$, $F_{3}S_{7}S_{16}S_{16}S_{5}S_{4}$, $F_{3}S_{7}S_{16}S_{16}S_{2}S_{5}$, $F_{4}S_{7}S_{4}V_{13}V_{13}V_{3}$, $F_{1}S_{7}S_{2}V_{9}V_{9}V_{3}$, $F_{7}S_{7}S_{4}V_{11}V_{1}V_{1}$, $F_{7}S_{7}S_{2}V_{11}V_{1}V_{1}$, $F_{3}S_{7}S_{16}S_{16}V_{2}V_{5}$, $F_{3}S_{7}S_{16}S_{16}V_{4}V_{2}$, $F_{4}S_{7}S_{5}V_{13}V_{13}V_{2}$, $F_{1}S_{7}S_{5}V_{9}V_{9}V_{2}$, $F_{9}S_{7}S_{4}S_{4}V_{11}V_{2}$, $F_{5}S_{7}S_{2}S_{2}V_{11}V_{2}$, $F_{7}S_{7}S_{5}V_{1}V_{1}V_{5}$, $F_{7}S_{7}S_{5}V_{4}V_{1}V_{1}$, $F_{9}S_{7}S_{4}S_{4}V_{3}V_{5}$, $F_{5}S_{7}S_{2}S_{2}V_{3}V_{4}$, $F_{9}S_{7}S_{5}S_{5}S_{4}S_{4}$, $F_{5}S_{7}S_{2}S_{2}S_{5}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{8}$} {{$F_{3}S_{7}S_{7}S_{7}S_{3}S_{3}$, $F_{3}S_{7}S_{3}V_{3}V_{3}V_{3}$, $F_{8}S_{7}S_{7}S_{7}V_{3}V_{3}$, $F_{3}S_{7}S_{7}S_{3}S_{3}S_{3}$, $F_{3}S_{7}S_{3}S_{3}V_{3}V_{3}$, $F_{8}S_{7}S_{7}V_{3}V_{3}V_{3}$, $F_{3}S_{7}S_{7}S_{7}V_{2}V_{2}$, $F_{3}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{8}S_{7}S_{7}S_{7}S_{5}S_{5}$, $F_{3}S_{7}S_{5}S_{5}V_{3}V_{2}$, $F_{6}S_{7}S_{7}S_{7}V_{3}V_{3}$, $F_{3}S_{7}S_{7}V_{2}V_{2}V_{2}$, $F_{3}S_{7}S_{5}V_{3}V_{2}V_{2}$, $F_{8}S_{7}S_{7}S_{5}S_{5}S_{5}$, $F_{6}S_{7}S_{7}V_{3}V_{3}V_{3}$, $F_{3}S_{7}S_{16}V_{3}V_{3}V_{2}$, $F_{8}S_{7}S_{7}S_{7}V_{2}V_{2}$, $F_{3}S_{7}S_{16}S_{3}S_{3}S_{5}$, $F_{3}S_{16}S_{3}S_{5}V_{3}V_{3}$, $F_{8}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{3}S_{7}S_{16}S_{3}S_{5}S_{5}$, $F_{6}S_{7}S_{7}S_{7}S_{3}S_{3}$, $F_{3}S_{7}S_{16}V_{3}V_{2}V_{2}$, $F_{3}S_{16}S_{5}V_{3}V_{3}V_{2}$, $F_{8}S_{7}S_{5}S_{5}V_{3}V_{2}$, $F_{6}S_{7}S_{3}V_{3}V_{3}V_{3}$, $F_{3}S_{7}S_{16}S_{16}V_{3}V_{2}$, $F_{8}S_{7}S_{7}V_{2}V_{2}V_{2}$, $F_{3}S_{7}S_{16}S_{16}S_{3}S_{5}$, $F_{8}S_{7}S_{5}V_{3}V_{2}V_{2}$, $F_{6}S_{7}S_{7}S_{3}S_{3}S_{3}$, $F_{6}S_{7}S_{3}S_{3}V_{3}V_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{9}$} {{$F_{3}S_{7}S_{7}S_{7}S_{2}S_{2}$, $F_{3}S_{7}S_{2}V_{3}V_{4}V_{4}$, $F_{8}S_{7}S_{7}S_{7}V_{3}V_{3}$, $F_{3}S_{7}S_{2}V_{3}V_{3}V_{4}$, $F_{7}S_{7}S_{7}S_{7}V_{4}V_{4}$, $F_{3}S_{7}S_{7}S_{2}S_{2}S_{2}$, $F_{3}S_{7}S_{2}S_{2}V_{3}V_{4}$, $F_{8}S_{7}S_{7}V_{3}V_{3}V_{3}$, $F_{7}S_{7}S_{7}V_{4}V_{4}V_{4}$, $F_{3}S_{7}S_{7}S_{7}V_{1}V_{1}$, $F_{3}S_{7}S_{5}V_{4}V_{4}V_{1}$, $F_{8}S_{7}S_{7}S_{7}S_{5}S_{5}$, $F_{3}S_{7}S_{5}S_{5}V_{4}V_{1}$, $F_{5}S_{7}S_{7}S_{7}V_{4}V_{4}$, $F_{3}S_{7}S_{7}V_{1}V_{1}V_{1}$, $F_{3}S_{7}S_{5}V_{4}V_{1}V_{1}$, $F_{8}S_{7}S_{7}S_{5}S_{5}S_{5}$, $F_{5}S_{7}S_{7}V_{4}V_{4}V_{4}$, $F_{3}S_{7}S_{7}S_{7}V_{2}V_{2}$, $F_{3}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{7}S_{7}S_{7}S_{7}S_{5}S_{5}$, $F_{3}S_{7}S_{5}S_{5}V_{3}V_{2}$, $F_{5}S_{7}S_{7}S_{7}V_{3}V_{3}$, $F_{3}S_{7}S_{7}V_{2}V_{2}V_{2}$, $F_{3}S_{7}S_{5}V_{3}V_{2}V_{2}$, $F_{7}S_{7}S_{7}S_{5}S_{5}S_{5}$, $F_{5}S_{7}S_{7}V_{3}V_{3}V_{3}$, $F_{3}S_{7}S_{16}V_{4}V_{4}V_{2}$, $F_{8}S_{7}S_{7}S_{7}V_{2}V_{2}$, $F_{3}S_{7}S_{16}V_{3}V_{3}V_{1}$, $F_{7}S_{7}S_{7}S_{7}V_{1}V_{1}$, $F_{3}S_{7}S_{16}S_{2}S_{2}S_{5}$, $F_{3}S_{16}S_{2}S_{5}V_{3}V_{4}$, $F_{8}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{7}S_{7}S_{5}V_{4}V_{4}V_{1}$, $F_{3}S_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{5}S_{7}S_{7}S_{7}S_{2}S_{2}$, $F_{3}S_{7}S_{16}V_{3}V_{1}V_{1}$, $F_{3}S_{16}S_{5}V_{3}V_{4}V_{1}$, $F_{8}S_{7}S_{5}S_{5}V_{3}V_{2}$, $F_{5}S_{7}S_{2}V_{3}V_{4}V_{4}$, $F_{3}S_{7}S_{16}V_{4}V_{2}V_{2}$, $F_{3}S_{16}S_{5}V_{3}V_{4}V_{2}$, $F_{7}S_{7}S_{5}S_{5}V_{4}V_{1}$, $F_{5}S_{7}S_{2}V_{3}V_{3}V_{4}$, $F_{3}S_{7}S_{16}S_{16}V_{4}V_{2}$, $F_{8}S_{7}S_{7}V_{2}V_{2}V_{2}$, $F_{3}S_{7}S_{16}S_{16}V_{3}V_{1}$, $F_{7}S_{7}S_{7}V_{1}V_{1}V_{1}$, $F_{3}S_{7}S_{16}S_{16}S_{2}S_{5}$, $F_{8}S_{7}S_{5}V_{3}V_{2}V_{2}$, $F_{7}S_{7}S_{5}V_{4}V_{1}V_{1}$, $F_{5}S_{7}S_{7}S_{2}S_{2}S_{2}$, $F_{5}S_{7}S_{2}S_{2}V_{3}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{10}$} {{$F_{3}S_{7}S_{7}S_{7}S_{4}S_{4}$, $F_{3}S_{7}S_{7}S_{7}S_{2}S_{2}$, $F_{3}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{3}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{9}S_{7}S_{7}S_{7}S_{5}S_{5}$, $F_{5}S_{7}S_{7}S_{7}S_{5}S_{5}$, $F_{3}S_{7}S_{7}S_{4}S_{4}S_{4}$, $F_{3}S_{7}S_{7}S_{2}S_{2}S_{2}$, $F_{3}S_{7}S_{5}S_{5}S_{4}S_{4}$, $F_{3}S_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{9}S_{7}S_{7}S_{5}S_{5}S_{5}$, $F_{5}S_{7}S_{7}S_{5}S_{5}S_{5}$, $F_{3}S_{7}S_{16}S_{5}S_{5}S_{4}$, $F_{3}S_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{9}S_{7}S_{7}S_{7}S_{4}S_{4}$, $F_{5}S_{7}S_{7}S_{7}S_{2}S_{2}$, $F_{3}S_{7}S_{16}S_{5}S_{4}S_{4}$, $F_{3}S_{7}S_{16}S_{2}S_{2}S_{5}$, $F_{3}S_{16}S_{5}S_{5}S_{5}S_{4}$, $F_{3}S_{16}S_{2}S_{5}S_{5}S_{5}$, $F_{9}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{5}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{3}S_{7}S_{16}S_{16}S_{5}S_{4}$, $F_{3}S_{7}S_{16}S_{16}S_{2}S_{5}$, $F_{9}S_{7}S_{7}S_{4}S_{4}S_{4}$, $F_{5}S_{7}S_{7}S_{2}S_{2}S_{2}$, $F_{9}S_{7}S_{5}S_{5}S_{4}S_{4}$, $F_{5}S_{7}S_{2}S_{2}S_{5}S_{5}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 13 $(\Delta B, \Delta L)$ = (1, -5) UV completions for topology 25 (see Fig.~\ref{fig:d=13_topologies}).} 
 \label{tab:T13Top25B1L-5}
 \end{center}


==> anc/Tables_dim13/Table_dim13_Top26_B1_L-5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {13} ^{ 26 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{1}$} {{$F_{3}F_{8}F_{9}S_{5}V_{11}V_{13}$, $F_{3}F_{5}F_{8}S_{5}V_{9}V_{11}$, $F_{4}F_{5}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{7}F_{14}S_{16}S_{9}S_{5}$, $F_{3}F_{6}F_{7}S_{14}S_{16}S_{5}$, $F_{4}F_{8}F_{9}S_{5}V_{11}V_{13}$, $F_{1}F_{5}F_{8}S_{5}V_{9}V_{11}$, $F_{3}F_{9}F_{14}S_{9}V_{13}V_{3}$, $F_{3}F_{5}F_{6}S_{14}V_{9}V_{3}$, $F_{4}F_{8}F_{8}S_{16}V_{11}V_{3}$, $F_{1}F_{8}F_{8}S_{16}V_{11}V_{3}$, $F_{4}F_{9}F_{14}S_{9}V_{13}V_{3}$, $F_{1}F_{5}F_{6}S_{14}V_{9}V_{3}$, $F_{3}F_{8}F_{13}S_{9}V_{11}V_{1}$, $F_{3}F_{8}F_{13}S_{14}V_{11}V_{1}$, $F_{4}F_{5}F_{14}S_{7}S_{9}S_{4}$, $F_{1}F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{3}F_{6}F_{9}S_{9}V_{13}V_{3}$, $F_{5}F_{7}F_{14}S_{7}S_{9}S_{4}$, $F_{5}F_{6}F_{7}S_{7}S_{14}S_{2}$, $F_{3}F_{7}F_{8}S_{16}S_{9}S_{5}$, $F_{3}F_{7}F_{8}S_{14}S_{16}S_{5}$, $F_{4}F_{6}F_{9}S_{9}V_{13}V_{3}$, $F_{7}F_{8}F_{13}S_{9}V_{11}V_{1}$, $F_{7}F_{8}F_{13}S_{14}V_{11}V_{1}$, $F_{3}F_{13}F_{14}S_{9}V_{11}V_{1}$, $F_{3}F_{6}F_{13}S_{14}V_{11}V_{1}$, $F_{4}F_{8}F_{14}S_{4}V_{11}V_{11}$, $F_{1}F_{6}F_{8}S_{2}V_{11}V_{11}$, $F_{4}F_{6}F_{8}S_{16}V_{11}V_{3}$, $F_{1}F_{6}F_{8}S_{16}V_{11}V_{3}$, $F_{7}F_{8}F_{14}S_{4}V_{11}V_{11}$, $F_{6}F_{7}F_{8}S_{2}V_{11}V_{11}$, $F_{7}F_{13}F_{14}S_{9}V_{11}V_{1}$, $F_{6}F_{7}F_{13}S_{14}V_{11}V_{1}$, $F_{4}F_{14}F_{14}S_{7}S_{9}S_{4}$, $F_{1}F_{6}F_{6}S_{7}S_{14}S_{2}$, $F_{4}F_{8}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{8}F_{8}S_{7}S_{16}S_{5}$, $F_{7}F_{14}F_{14}S_{7}S_{9}S_{4}$, $F_{6}F_{6}F_{7}S_{7}S_{14}S_{2}$, $F_{3}F_{11}F_{9}S_{3}V_{11}V_{13}$, $F_{2}F_{3}F_{5}S_{3}V_{9}V_{11}$, $F_{3}F_{4}F_{8}S_{7}S_{16}S_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{3}$, $F_{3}F_{10}F_{7}S_{16}S_{9}S_{3}$, $F_{3}F_{10}F_{7}S_{14}S_{16}S_{3}$, $F_{4}F_{11}F_{9}S_{3}V_{11}V_{13}$, $F_{1}F_{2}F_{5}S_{3}V_{9}V_{11}$, $F_{3}F_{11}F_{13}S_{5}V_{11}V_{1}$, $F_{2}F_{3}F_{13}S_{5}V_{11}V_{1}$, $F_{3}F_{4}F_{14}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{6}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{9}S_{5}V_{13}V_{3}$, $F_{3}F_{5}F_{8}S_{5}V_{9}V_{3}$, $F_{3}F_{7}F_{14}S_{7}S_{5}S_{4}$, $F_{3}F_{6}F_{7}S_{7}S_{2}S_{5}$, $F_{3}F_{7}F_{14}S_{16}S_{5}S_{5}$, $F_{3}F_{6}F_{7}S_{16}S_{5}S_{5}$, $F_{4}F_{8}F_{9}S_{5}V_{13}V_{3}$, $F_{1}F_{5}F_{8}S_{5}V_{9}V_{3}$, $F_{11}F_{7}F_{13}S_{5}V_{11}V_{1}$, $F_{2}F_{7}F_{13}S_{5}V_{11}V_{1}$, $F_{3}F_{10}F_{13}S_{9}V_{3}V_{1}$, $F_{3}F_{10}F_{13}S_{14}V_{3}V_{1}$, $F_{4}F_{11}F_{14}S_{4}V_{11}V_{3}$, $F_{1}F_{2}F_{6}S_{2}V_{11}V_{3}$, $F_{3}F_{9}F_{14}S_{5}V_{13}V_{3}$, $F_{3}F_{5}F_{6}S_{5}V_{9}V_{3}$, $F_{4}F_{8}F_{8}S_{16}V_{3}V_{3}$, $F_{1}F_{8}F_{8}S_{16}V_{3}V_{3}$, $F_{11}F_{7}F_{14}S_{4}V_{11}V_{3}$, $F_{2}F_{6}F_{7}S_{2}V_{11}V_{3}$, $F_{4}F_{9}F_{14}S_{5}V_{13}V_{3}$, $F_{1}F_{5}F_{6}S_{5}V_{9}V_{3}$, $F_{10}F_{7}F_{13}S_{9}V_{3}V_{1}$, $F_{10}F_{7}F_{13}S_{14}V_{3}V_{1}$, $F_{3}F_{8}F_{13}S_{9}V_{3}V_{1}$, $F_{3}F_{8}F_{13}S_{14}V_{3}V_{1}$, $F_{3}F_{10}F_{7}S_{7}S_{9}S_{6}$, $F_{3}F_{10}F_{7}S_{7}S_{14}S_{6}$, $F_{3}F_{7}F_{8}S_{16}S_{9}S_{3}$, $F_{3}F_{7}F_{8}S_{14}S_{16}S_{3}$, $F_{7}F_{8}F_{13}S_{9}V_{3}V_{1}$, $F_{7}F_{8}F_{13}S_{14}V_{3}V_{1}$, $F_{3}F_{13}F_{14}S_{5}V_{11}V_{1}$, $F_{3}F_{6}F_{13}S_{5}V_{11}V_{1}$, $F_{4}F_{8}F_{14}S_{4}V_{11}V_{3}$, $F_{1}F_{6}F_{8}S_{2}V_{11}V_{3}$, $F_{10}F_{11}F_{7}S_{6}V_{11}V_{11}$, $F_{2}F_{10}F_{7}S_{6}V_{11}V_{11}$, $F_{3}F_{8}F_{9}S_{3}V_{11}V_{13}$, $F_{3}F_{5}F_{8}S_{3}V_{9}V_{11}$, $F_{7}F_{8}F_{14}S_{4}V_{11}V_{3}$, $F_{6}F_{7}F_{8}S_{2}V_{11}V_{3}$, $F_{4}F_{8}F_{9}S_{3}V_{11}V_{13}$, $F_{1}F_{5}F_{8}S_{3}V_{9}V_{11}$, $F_{7}F_{13}F_{14}S_{5}V_{11}V_{1}$, $F_{6}F_{7}F_{13}S_{5}V_{11}V_{1}$, $F_{4}F_{14}F_{14}S_{7}S_{5}S_{4}$, $F_{1}F_{6}F_{6}S_{7}S_{2}S_{5}$, $F_{10}F_{10}F_{7}S_{7}S_{9}S_{6}$, $F_{10}F_{10}F_{7}S_{7}S_{14}S_{6}$, $F_{4}F_{8}F_{8}S_{7}S_{16}S_{3}$, $F_{1}F_{8}F_{8}S_{7}S_{16}S_{3}$, $F_{7}F_{14}F_{14}S_{7}S_{5}S_{4}$, $F_{6}F_{6}F_{7}S_{7}S_{2}S_{5}$, $F_{3}F_{11}F_{9}S_{9}S_{3}V_{13}$, $F_{2}F_{3}F_{5}S_{14}S_{3}V_{9}$, $F_{3}F_{4}F_{8}S_{16}S_{3}V_{11}$, $F_{1}F_{3}F_{8}S_{16}S_{3}V_{11}$, $F_{4}F_{11}F_{9}S_{9}S_{3}V_{13}$, $F_{1}F_{2}F_{5}S_{14}S_{3}V_{9}$, $F_{3}F_{11}F_{13}S_{9}S_{5}V_{1}$, $F_{2}F_{3}F_{13}S_{14}S_{5}V_{1}$, $F_{3}F_{4}F_{14}S_{5}S_{4}V_{11}$, $F_{1}F_{3}F_{6}S_{2}S_{5}V_{11}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{13}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{9}$, $F_{4}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{3}F_{7}F_{14}S_{5}S_{4}V_{11}$, $F_{3}F_{6}F_{7}S_{2}S_{5}V_{11}$, $F_{4}F_{8}F_{9}S_{5}S_{5}V_{13}$, $F_{1}F_{5}F_{8}S_{5}S_{5}V_{9}$, $F_{11}F_{7}F_{13}S_{9}S_{5}V_{1}$, $F_{2}F_{7}F_{13}S_{14}S_{5}V_{1}$, $F_{4}F_{11}F_{14}S_{9}S_{4}V_{3}$, $F_{1}F_{2}F_{6}S_{14}S_{2}V_{3}$, $F_{4}F_{8}F_{8}S_{16}S_{5}V_{3}$, $F_{1}F_{8}F_{8}S_{16}S_{5}V_{3}$, $F_{11}F_{7}F_{14}S_{9}S_{4}V_{3}$, $F_{2}F_{6}F_{7}S_{14}S_{2}V_{3}$, $F_{3}F_{8}F_{13}S_{9}S_{5}V_{1}$, $F_{3}F_{8}F_{13}S_{14}S_{5}V_{1}$, $F_{4}F_{5}F_{14}S_{9}S_{4}V_{3}$, $F_{1}F_{5}F_{6}S_{14}S_{2}V_{3}$, $F_{3}F_{10}F_{7}S_{9}S_{6}V_{11}$, $F_{3}F_{10}F_{7}S_{14}S_{6}V_{11}$, $F_{3}F_{6}F_{9}S_{9}S_{3}V_{13}$, $F_{3}F_{5}F_{6}S_{14}S_{3}V_{9}$, $F_{5}F_{7}F_{14}S_{9}S_{4}V_{3}$, $F_{5}F_{6}F_{7}S_{14}S_{2}V_{3}$, $F_{4}F_{6}F_{9}S_{9}S_{3}V_{13}$, $F_{1}F_{5}F_{6}S_{14}S_{3}V_{9}$, $F_{7}F_{8}F_{13}S_{9}S_{5}V_{1}$, $F_{7}F_{8}F_{13}S_{14}S_{5}V_{1}$, $F_{4}F_{8}F_{14}S_{5}S_{4}V_{11}$, $F_{1}F_{6}F_{8}S_{2}S_{5}V_{11}$, $F_{10}F_{11}F_{7}S_{9}S_{6}V_{11}$, $F_{2}F_{10}F_{7}S_{14}S_{6}V_{11}$, $F_{4}F_{6}F_{8}S_{16}S_{3}V_{11}$, $F_{1}F_{6}F_{8}S_{16}S_{3}V_{11}$, $F_{7}F_{8}F_{14}S_{5}S_{4}V_{11}$, $F_{6}F_{7}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{3}F_{8}S_{3}V_{11}V_{13}$, $F_{3}F_{3}F_{8}S_{3}V_{9}V_{11}$, $F_{2}F_{4}F_{5}S_{7}S_{16}S_{3}$, $F_{1}F_{2}F_{5}S_{7}S_{16}S_{3}$, $F_{3}F_{4}F_{14}S_{16}S_{9}S_{3}$, $F_{1}F_{3}F_{6}S_{14}S_{16}S_{3}$, $F_{3}F_{4}F_{8}S_{3}V_{11}V_{13}$, $F_{1}F_{3}F_{8}S_{3}V_{9}V_{11}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{1}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{1}$, $F_{4}F_{5}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{6}S_{5}V_{13}V_{3}$, $F_{3}F_{3}F_{6}S_{5}V_{9}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{5}S_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{4}F_{8}S_{16}S_{5}S_{5}$, $F_{1}F_{3}F_{8}S_{16}S_{5}S_{5}$, $F_{3}F_{4}F_{6}S_{5}V_{13}V_{3}$, $F_{1}F_{3}F_{6}S_{5}V_{9}V_{3}$, $F_{7}F_{8}F_{9}S_{5}V_{11}V_{1}$, $F_{5}F_{7}F_{8}S_{5}V_{11}V_{1}$, $F_{3}F_{9}F_{14}S_{9}V_{3}V_{1}$, $F_{3}F_{5}F_{6}S_{14}V_{3}V_{1}$, $F_{4}F_{8}F_{8}S_{4}V_{11}V_{3}$, $F_{1}F_{8}F_{8}S_{2}V_{11}V_{3}$, $F_{3}F_{3}F_{8}S_{5}V_{13}V_{3}$, $F_{3}F_{3}F_{8}S_{5}V_{9}V_{3}$, $F_{2}F_{4}F_{6}S_{16}V_{3}V_{3}$, $F_{1}F_{2}F_{6}S_{16}V_{3}V_{3}$, $F_{7}F_{8}F_{8}S_{4}V_{11}V_{3}$, $F_{7}F_{8}F_{8}S_{2}V_{11}V_{3}$, $F_{3}F_{4}F_{8}S_{5}V_{13}V_{3}$, $F_{1}F_{3}F_{8}S_{5}V_{9}V_{3}$, $F_{7}F_{9}F_{14}S_{9}V_{3}V_{1}$, $F_{5}F_{6}F_{7}S_{14}V_{3}V_{1}$, $F_{3}F_{6}F_{9}S_{9}V_{3}V_{1}$, $F_{5}F_{7}F_{14}S_{7}S_{9}S_{6}$, $F_{5}F_{6}F_{7}S_{7}S_{14}S_{6}$, $F_{2}F_{3}F_{4}S_{16}S_{9}S_{3}$, $F_{1}F_{2}F_{3}S_{14}S_{16}S_{3}$, $F_{6}F_{7}F_{9}S_{9}V_{3}V_{1}$, $F_{4}F_{6}F_{8}S_{4}V_{11}V_{3}$, $F_{7}F_{8}F_{14}S_{6}V_{11}V_{11}$, $F_{6}F_{7}F_{8}S_{6}V_{11}V_{11}$, $F_{2}F_{3}F_{3}S_{3}V_{11}V_{13}$, $F_{2}F_{3}F_{3}S_{3}V_{9}V_{11}$, $F_{6}F_{7}F_{8}S_{4}V_{11}V_{3}$, $F_{2}F_{3}F_{4}S_{3}V_{11}V_{13}$, $F_{1}F_{2}F_{3}S_{3}V_{9}V_{11}$, $F_{4}F_{8}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{7}F_{14}F_{14}S_{7}S_{9}S_{6}$, $F_{6}F_{6}F_{7}S_{7}S_{14}S_{6}$, $F_{2}F_{2}F_{4}S_{7}S_{16}S_{3}$, $F_{1}F_{2}F_{2}S_{7}S_{16}S_{3}$, $F_{7}F_{8}F_{8}S_{7}S_{5}S_{4}$, $F_{7}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{11}F_{9}S_{3}V_{11}V_{1}$, $F_{2}F_{3}F_{5}S_{3}V_{11}V_{1}$, $F_{3}F_{4}F_{8}S_{7}S_{3}S_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{2}S_{3}$, $F_{3}F_{3}F_{8}S_{3}V_{13}V_{3}$, $F_{3}F_{3}F_{8}S_{3}V_{9}V_{3}$, $F_{3}F_{7}F_{8}S_{7}S_{3}S_{4}$, $F_{3}F_{7}F_{8}S_{7}S_{2}S_{3}$, $F_{3}F_{4}F_{14}S_{16}S_{3}S_{5}$, $F_{1}F_{3}F_{6}S_{16}S_{3}S_{5}$, $F_{3}F_{4}F_{8}S_{3}V_{13}V_{3}$, $F_{1}F_{3}F_{8}S_{3}V_{9}V_{3}$, $F_{11}F_{7}F_{9}S_{3}V_{11}V_{1}$, $F_{2}F_{5}F_{7}S_{3}V_{11}V_{1}$, $F_{3}F_{8}F_{9}S_{5}V_{3}V_{1}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{1}$, $F_{3}F_{7}F_{14}S_{7}S_{5}S_{6}$, $F_{3}F_{6}F_{7}S_{7}S_{5}S_{6}$, $F_{3}F_{4}F_{8}S_{16}S_{3}S_{5}$, $F_{1}F_{3}F_{8}S_{16}S_{3}S_{5}$, $F_{7}F_{8}F_{9}S_{5}V_{3}V_{1}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{1}$, $F_{3}F_{9}F_{14}S_{5}V_{3}V_{1}$, $F_{3}F_{5}F_{6}S_{5}V_{3}V_{1}$, $F_{4}F_{8}F_{8}S_{4}V_{3}V_{3}$, $F_{1}F_{8}F_{8}S_{2}V_{3}V_{3}$, $F_{11}F_{7}F_{14}S_{6}V_{11}V_{3}$, $F_{2}F_{6}F_{7}S_{6}V_{11}V_{3}$, $F_{7}F_{8}F_{8}S_{4}V_{3}V_{3}$, $F_{7}F_{8}F_{8}S_{2}V_{3}V_{3}$, $F_{7}F_{9}F_{14}S_{5}V_{3}V_{1}$, $F_{5}F_{6}F_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{8}F_{9}S_{3}V_{11}V_{1}$, $F_{3}F_{5}F_{8}S_{3}V_{11}V_{1}$, $F_{7}F_{8}F_{14}S_{6}V_{11}V_{3}$, $F_{6}F_{7}F_{8}S_{6}V_{11}V_{3}$, $F_{7}F_{8}F_{9}S_{3}V_{11}V_{1}$, $F_{5}F_{7}F_{8}S_{3}V_{11}V_{1}$, $F_{4}F_{8}F_{8}S_{7}S_{3}S_{4}$, $F_{1}F_{8}F_{8}S_{7}S_{2}S_{3}$, $F_{7}F_{14}F_{14}S_{7}S_{5}S_{6}$, $F_{6}F_{6}F_{7}S_{7}S_{5}S_{6}$, $F_{7}F_{8}F_{8}S_{7}S_{3}S_{4}$, $F_{7}F_{8}F_{8}S_{7}S_{2}S_{3}$, $F_{3}F_{11}F_{9}S_{9}S_{3}V_{1}$, $F_{2}F_{3}F_{5}S_{14}S_{3}V_{1}$, $F_{3}F_{4}F_{8}S_{3}S_{4}V_{11}$, $F_{1}F_{3}F_{8}S_{2}S_{3}V_{11}$, $F_{3}F_{3}F_{8}S_{3}S_{5}V_{13}$, $F_{3}F_{3}F_{8}S_{3}S_{5}V_{9}$, $F_{2}F_{4}F_{5}S_{16}S_{3}V_{3}$, $F_{1}F_{2}F_{5}S_{16}S_{3}V_{3}$, $F_{3}F_{7}F_{8}S_{3}S_{4}V_{11}$, $F_{3}F_{7}F_{8}S_{2}S_{3}V_{11}$, $F_{3}F_{4}F_{8}S_{3}S_{5}V_{13}$, $F_{1}F_{3}F_{8}S_{3}S_{5}V_{9}$, $F_{11}F_{7}F_{9}S_{9}S_{3}V_{1}$, $F_{2}F_{5}F_{7}S_{14}S_{3}V_{1}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{1}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{1}$, $F_{4}F_{5}F_{8}S_{5}S_{4}V_{3}$, $F_{1}F_{5}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{7}F_{14}S_{5}S_{6}V_{11}$, $F_{3}F_{6}F_{7}S_{5}S_{6}V_{11}$, $F_{3}F_{3}F_{6}S_{3}S_{5}V_{13}$, $F_{3}F_{3}F_{6}S_{3}S_{5}V_{9}$, $F_{5}F_{7}F_{8}S_{5}S_{4}V_{3}$, $F_{5}F_{7}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{4}F_{6}S_{3}S_{5}V_{13}$, $F_{1}F_{3}F_{6}S_{3}S_{5}V_{9}$, $F_{7}F_{8}F_{9}S_{5}S_{5}V_{1}$, $F_{5}F_{7}F_{8}S_{5}S_{5}V_{1}$, $F_{4}F_{8}F_{8}S_{5}S_{4}V_{3}$, $F_{1}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{11}F_{7}F_{14}S_{9}S_{6}V_{3}$, $F_{2}F_{6}F_{7}S_{14}S_{6}V_{3}$, $F_{2}F_{4}F_{6}S_{16}S_{3}V_{3}$, $F_{1}F_{2}F_{6}S_{16}S_{3}V_{3}$, $F_{7}F_{8}F_{8}S_{5}S_{4}V_{3}$, $F_{7}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{6}F_{9}S_{9}S_{3}V_{1}$, $F_{3}F_{5}F_{6}S_{14}S_{3}V_{1}$, $F_{5}F_{7}F_{14}S_{9}S_{6}V_{3}$, $F_{5}F_{6}F_{7}S_{14}S_{6}V_{3}$, $F_{6}F_{7}F_{9}S_{9}S_{3}V_{1}$, $F_{5}F_{6}F_{7}S_{14}S_{3}V_{1}$, $F_{4}F_{6}F_{8}S_{3}S_{4}V_{11}$, $F_{1}F_{6}F_{8}S_{2}S_{3}V_{11}$, $F_{7}F_{8}F_{14}S_{5}S_{6}V_{11}$, $F_{6}F_{7}F_{8}S_{5}S_{6}V_{11}$, $F_{6}F_{7}F_{8}S_{3}S_{4}V_{11}$, $F_{6}F_{7}F_{8}S_{2}S_{3}V_{11}$, $F_{3}F_{4}F_{14}S_{9}S_{3}V_{13}$, $F_{1}F_{3}F_{6}S_{14}S_{3}V_{9}$, $F_{4}F_{4}F_{14}S_{9}S_{3}V_{13}$, $F_{1}F_{1}F_{6}S_{14}S_{3}V_{9}$, $F_{3}F_{7}F_{14}S_{9}S_{5}V_{1}$, $F_{3}F_{6}F_{7}S_{14}S_{5}V_{1}$, $F_{4}F_{8}F_{9}S_{5}S_{4}V_{11}$, $F_{1}F_{5}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{4}F_{8}S_{5}S_{5}V_{13}$, $F_{1}F_{3}F_{8}S_{5}S_{5}V_{9}$, $F_{3}F_{4}F_{6}S_{16}S_{5}V_{3}$, $F_{1}F_{3}F_{6}S_{16}S_{5}V_{3}$, $F_{7}F_{8}F_{9}S_{5}S_{4}V_{11}$, $F_{5}F_{7}F_{8}S_{2}S_{5}V_{11}$, $F_{4}F_{4}F_{8}S_{5}S_{5}V_{13}$, $F_{1}F_{1}F_{8}S_{5}S_{5}V_{9}$, $F_{7}F_{7}F_{14}S_{9}S_{5}V_{1}$, $F_{6}F_{7}F_{7}S_{14}S_{5}V_{1}$, $F_{4}F_{9}F_{14}S_{9}S_{4}V_{3}$, $F_{3}F_{4}F_{8}S_{16}S_{5}V_{3}$, $F_{1}F_{3}F_{8}S_{16}S_{5}V_{3}$, $F_{7}F_{9}F_{14}S_{9}S_{4}V_{3}$, $F_{3}F_{7}F_{8}S_{9}S_{5}V_{1}$, $F_{3}F_{7}F_{8}S_{14}S_{5}V_{1}$, $F_{4}F_{6}F_{9}S_{9}S_{4}V_{3}$, $F_{7}F_{8}F_{13}S_{9}S_{6}V_{11}$, $F_{7}F_{8}F_{13}S_{14}S_{6}V_{11}$, $F_{2}F_{3}F_{4}S_{9}S_{3}V_{13}$, $F_{1}F_{2}F_{3}S_{14}S_{3}V_{9}$, $F_{6}F_{7}F_{9}S_{9}S_{4}V_{3}$, $F_{2}F_{4}F_{4}S_{9}S_{3}V_{13}$, $F_{1}F_{1}F_{2}S_{14}S_{3}V_{9}$, $F_{7}F_{7}F_{8}S_{9}S_{5}V_{1}$, $F_{7}F_{7}F_{8}S_{14}S_{5}V_{1}$, $F_{7}F_{13}F_{14}S_{9}S_{6}V_{11}$, $F_{6}F_{7}F_{13}S_{14}S_{6}V_{11}$, $F_{2}F_{3}F_{4}S_{16}S_{3}V_{11}$, $F_{1}F_{2}F_{3}S_{16}S_{3}V_{11}$, $F_{3}F_{10}F_{7}S_{9}S_{3}V_{1}$, $F_{3}F_{10}F_{7}S_{14}S_{3}V_{1}$, $F_{4}F_{11}F_{9}S_{3}S_{4}V_{11}$, $F_{1}F_{2}F_{5}S_{2}S_{3}V_{11}$, $F_{3}F_{4}F_{14}S_{3}S_{5}V_{13}$, $F_{3}F_{4}F_{8}S_{16}S_{3}V_{3}$, $F_{1}F_{3}F_{8}S_{16}S_{3}V_{3}$, $F_{11}F_{7}F_{9}S_{3}S_{4}V_{11}$, $F_{2}F_{5}F_{7}S_{2}S_{3}V_{11}$, $F_{4}F_{4}F_{14}S_{3}S_{5}V_{13}$, $F_{1}F_{1}F_{6}S_{3}S_{5}V_{9}$, $F_{10}F_{7}F_{7}S_{9}S_{3}V_{1}$, $F_{10}F_{7}F_{7}S_{14}S_{3}V_{1}$, $F_{3}F_{7}F_{14}S_{5}S_{5}V_{1}$, $F_{3}F_{6}F_{7}S_{5}S_{5}V_{1}$, $F_{4}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{11}F_{7}F_{13}S_{5}S_{6}V_{11}$, $F_{2}F_{7}F_{13}S_{5}S_{6}V_{11}$, $F_{7}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{4}F_{4}F_{8}S_{3}S_{5}V_{13}$, $F_{1}F_{1}F_{8}S_{3}S_{5}V_{9}$, $F_{7}F_{7}F_{14}S_{5}S_{5}V_{1}$, $F_{6}F_{7}F_{7}S_{5}S_{5}V_{1}$, $F_{4}F_{9}F_{14}S_{5}S_{4}V_{3}$, $F_{1}F_{5}F_{6}S_{2}S_{5}V_{3}$, $F_{10}F_{7}F_{13}S_{9}S_{6}V_{3}$, $F_{10}F_{7}F_{13}S_{14}S_{6}V_{3}$, $F_{7}F_{9}F_{14}S_{5}S_{4}V_{3}$, $F_{5}F_{6}F_{7}S_{2}S_{5}V_{3}$, $F_{3}F_{7}F_{8}S_{9}S_{3}V_{1}$, $F_{3}F_{7}F_{8}S_{14}S_{3}V_{1}$, $F_{7}F_{8}F_{13}S_{9}S_{6}V_{3}$, $F_{7}F_{8}F_{13}S_{14}S_{6}V_{3}$, $F_{7}F_{7}F_{8}S_{9}S_{3}V_{1}$, $F_{7}F_{7}F_{8}S_{14}S_{3}V_{1}$, $F_{4}F_{8}F_{9}S_{3}S_{4}V_{11}$, $F_{1}F_{5}F_{8}S_{2}S_{3}V_{11}$, $F_{7}F_{13}F_{14}S_{5}S_{6}V_{11}$, $F_{6}F_{7}F_{13}S_{5}S_{6}V_{11}$, $F_{7}F_{8}F_{9}S_{3}S_{4}V_{11}$, $F_{5}F_{7}F_{8}S_{2}S_{3}V_{11}$, $F_{4}F_{11}F_{9}S_{9}S_{3}S_{4}$, $F_{1}F_{2}F_{5}S_{14}S_{2}S_{3}$, $F_{11}F_{7}F_{9}S_{9}S_{3}S_{4}$, $F_{2}F_{5}F_{7}S_{14}S_{2}S_{3}$, $F_{4}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{1}F_{5}F_{8}S_{2}S_{5}S_{5}$, $F_{11}F_{7}F_{13}S_{9}S_{5}S_{6}$, $F_{2}F_{7}F_{13}S_{14}S_{5}S_{6}$, $F_{3}F_{4}F_{6}S_{16}S_{3}S_{5}$, $F_{7}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{5}F_{7}F_{8}S_{2}S_{5}S_{5}$, $F_{4}F_{6}F_{9}S_{9}S_{3}S_{4}$, $F_{1}F_{5}F_{6}S_{14}S_{2}S_{3}$, $F_{7}F_{8}F_{13}S_{9}S_{5}S_{6}$, $F_{7}F_{8}F_{13}S_{14}S_{5}S_{6}$, $F_{6}F_{7}F_{9}S_{9}S_{3}S_{4}$, $F_{5}F_{6}F_{7}S_{14}S_{2}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{2}$} {{$F_{3}F_{5}F_{5}S_{7}V_{9}V_{4}$, $F_{3}F_{7}F_{8}S_{16}V_{11}V_{4}$, $F_{1}F_{5}F_{5}S_{7}V_{9}V_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{6}F_{7}S_{14}S_{16}S_{5}$, $F_{3}F_{8}F_{8}S_{16}V_{11}V_{3}$, $F_{1}F_{5}F_{6}S_{7}V_{10}V_{3}$, $F_{3}F_{5}F_{6}S_{14}V_{9}V_{3}$, $F_{3}F_{5}F_{6}S_{7}V_{10}V_{3}$, $F_{3}F_{7}F_{13}S_{16}V_{12}V_{3}$, $F_{1}F_{5}F_{6}S_{14}V_{9}V_{3}$, $F_{3}F_{5}F_{13}S_{7}V_{12}V_{1}$, $F_{3}F_{6}F_{7}S_{16}V_{12}V_{3}$, $F_{5}F_{7}F_{13}S_{7}V_{12}V_{1}$, $F_{3}F_{8}F_{13}S_{14}V_{11}V_{1}$, $F_{1}F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{5}F_{6}F_{7}S_{7}S_{14}S_{2}$, $F_{3}F_{7}F_{8}S_{14}S_{16}S_{5}$, $F_{7}F_{8}F_{13}S_{14}V_{11}V_{1}$, $F_{3}F_{6}F_{13}S_{14}V_{11}V_{1}$, $F_{3}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{6}F_{8}S_{16}V_{11}V_{3}$, $F_{5}F_{7}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{5}F_{7}S_{16}V_{11}V_{4}$, $F_{6}F_{7}F_{13}S_{14}V_{11}V_{1}$, $F_{3}F_{13}F_{13}S_{7}V_{12}V_{1}$, $F_{1}F_{6}F_{6}S_{7}S_{14}S_{2}$, $F_{3}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{8}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{6}F_{6}S_{7}V_{10}V_{3}$, $F_{7}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{6}F_{6}S_{7}V_{10}V_{3}$, $F_{6}F_{6}F_{7}S_{7}S_{14}S_{2}$, $F_{7}F_{13}F_{13}S_{7}V_{12}V_{1}$, $F_{2}F_{3}F_{5}S_{7}S_{3}V_{9}$, $F_{3}F_{10}F_{7}S_{16}S_{3}V_{11}$, $F_{1}F_{2}F_{5}S_{7}S_{3}V_{9}$, $F_{2}F_{3}F_{13}S_{7}S_{5}V_{1}$, $F_{3}F_{6}F_{7}S_{16}S_{5}V_{3}$, $F_{2}F_{7}F_{13}S_{7}S_{5}V_{1}$, $F_{3}F_{10}F_{13}V_{11}V_{3}V_{1}$, $F_{1}F_{2}F_{6}S_{7}S_{2}V_{3}$, $F_{3}F_{5}F_{6}V_{9}V_{3}V_{3}$, $F_{2}F_{6}F_{7}S_{7}S_{2}V_{3}$, $F_{3}F_{7}F_{13}S_{16}S_{5}V_{3}$, $F_{1}F_{5}F_{6}V_{9}V_{3}V_{3}$, $F_{10}F_{7}F_{13}V_{11}V_{3}V_{1}$, $F_{3}F_{6}F_{13}V_{11}V_{3}V_{1}$, $F_{2}F_{10}F_{7}S_{7}S_{6}V_{11}$, $F_{3}F_{5}F_{7}S_{16}S_{3}V_{11}$, $F_{6}F_{7}F_{13}V_{11}V_{3}V_{1}$, $F_{3}F_{13}F_{13}S_{7}S_{5}V_{1}$, $F_{1}F_{6}F_{6}S_{7}S_{2}V_{3}$, $F_{10}F_{10}F_{7}S_{7}S_{6}V_{11}$, $F_{3}F_{5}F_{5}S_{7}S_{3}V_{9}$, $F_{6}F_{6}F_{7}S_{7}S_{2}V_{3}$, $F_{1}F_{5}F_{5}S_{7}S_{3}V_{9}$, $F_{7}F_{13}F_{13}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{8}S_{7}S_{16}S_{3}$, $F_{3}F_{10}F_{7}S_{14}S_{16}S_{3}$, $F_{3}F_{3}F_{13}S_{7}V_{4}V_{1}$, $F_{3}F_{7}F_{8}S_{16}V_{3}V_{4}$, $F_{3}F_{7}F_{13}S_{7}V_{4}V_{1}$, $F_{3}F_{10}F_{13}S_{14}V_{3}V_{1}$, $F_{3}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{16}V_{3}V_{3}$, $F_{3}F_{7}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{7}F_{13}S_{16}V_{3}V_{4}$, $F_{10}F_{7}F_{13}S_{14}V_{3}V_{1}$, $F_{3}F_{8}F_{13}S_{14}V_{3}V_{1}$, $F_{3}F_{10}F_{7}S_{7}S_{14}S_{6}$, $F_{3}F_{7}F_{8}S_{14}S_{16}S_{3}$, $F_{7}F_{8}F_{13}S_{14}V_{3}V_{1}$, $F_{3}F_{13}F_{13}S_{7}V_{4}V_{1}$, $F_{3}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{10}F_{10}F_{7}S_{7}S_{14}S_{6}$, $F_{3}F_{8}F_{8}S_{7}S_{16}S_{3}$, $F_{7}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{7}F_{13}F_{13}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{8}S_{16}S_{3}V_{11}$, $F_{1}F_{1}F_{6}S_{7}S_{3}V_{10}$, $F_{2}F_{3}F_{5}S_{14}S_{3}V_{9}$, $F_{1}F_{3}F_{6}S_{7}S_{3}V_{10}$, $F_{3}F_{10}F_{7}S_{16}S_{3}V_{12}$, $F_{1}F_{2}F_{5}S_{14}S_{3}V_{9}$, $F_{3}F_{3}F_{13}V_{11}V_{4}V_{1}$, $F_{1}F_{1}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{5}F_{5}V_{9}V_{3}V_{4}$, $F_{1}F_{6}F_{7}S_{7}S_{2}V_{4}$, $F_{3}F_{7}F_{8}S_{16}S_{5}V_{4}$, $F_{1}F_{5}F_{5}V_{9}V_{3}V_{4}$, $F_{3}F_{7}F_{13}V_{11}V_{4}V_{1}$, $F_{2}F_{3}F_{13}S_{14}S_{5}V_{1}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{6}F_{7}S_{16}S_{5}V_{4}$, $F_{2}F_{7}F_{13}S_{14}S_{5}V_{1}$, $F_{3}F_{10}F_{13}V_{12}V_{3}V_{1}$, $F_{1}F_{2}F_{6}S_{14}S_{2}V_{3}$, $F_{3}F_{3}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{16}S_{5}V_{3}$, $F_{1}F_{5}F_{6}V_{10}V_{3}V_{3}$, $F_{3}F_{7}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{5}F_{6}V_{9}V_{3}V_{4}$, $F_{3}F_{5}F_{6}V_{10}V_{3}V_{3}$, $F_{2}F_{6}F_{7}S_{14}S_{2}V_{3}$, $F_{1}F_{5}F_{6}V_{9}V_{3}V_{4}$, $F_{10}F_{7}F_{13}V_{12}V_{3}V_{1}$, $F_{3}F_{5}F_{13}V_{12}V_{3}V_{1}$, $F_{1}F_{10}F_{7}S_{7}S_{6}V_{12}$, $F_{3}F_{6}F_{7}S_{16}S_{3}V_{12}$, $F_{5}F_{7}F_{13}V_{12}V_{3}V_{1}$, $F_{3}F_{8}F_{13}S_{14}S_{5}V_{1}$, $F_{1}F_{5}F_{6}S_{14}S_{2}V_{3}$, $F_{3}F_{10}F_{7}S_{14}S_{6}V_{11}$, $F_{3}F_{5}F_{6}S_{14}S_{3}V_{9}$, $F_{5}F_{6}F_{7}S_{14}S_{2}V_{3}$, $F_{1}F_{5}F_{6}S_{14}S_{3}V_{9}$, $F_{7}F_{8}F_{13}S_{14}S_{5}V_{1}$, $F_{3}F_{6}F_{13}V_{11}V_{4}V_{1}$, $F_{3}F_{5}F_{8}V_{11}V_{3}V_{2}$, $F_{2}F_{10}F_{7}S_{14}S_{6}V_{11}$, $F_{3}F_{6}F_{8}S_{16}S_{3}V_{11}$, $F_{5}F_{7}F_{8}V_{11}V_{3}V_{2}$, $F_{6}F_{7}F_{13}V_{11}V_{4}V_{1}$, $F_{1}F_{6}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{10}F_{10}F_{7}S_{7}S_{6}V_{12}$, $F_{1}F_{6}F_{6}S_{7}S_{3}V_{10}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{6}F_{6}S_{7}S_{3}V_{10}$, $F_{6}F_{6}F_{7}S_{7}S_{2}V_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{6}S_{16}S_{5}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{8}F_{8}V_{11}V_{3}V_{1}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{3}$, $F_{2}F_{3}F_{6}V_{9}V_{3}V_{3}$, $F_{5}F_{6}F_{7}S_{7}S_{2}V_{3}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{3}$, $F_{1}F_{2}F_{6}V_{9}V_{3}V_{3}$, $F_{7}F_{8}F_{8}V_{11}V_{3}V_{1}$, $F_{3}F_{6}F_{8}V_{11}V_{3}V_{1}$, $F_{5}F_{7}F_{8}S_{7}S_{6}V_{11}$, $F_{2}F_{3}F_{3}S_{16}S_{3}V_{11}$, $F_{6}F_{7}F_{8}V_{11}V_{3}V_{1}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{1}$, $F_{7}F_{8}F_{8}S_{7}S_{6}V_{11}$, $F_{2}F_{2}F_{3}S_{7}S_{3}V_{9}$, $F_{1}F_{2}F_{2}S_{7}S_{3}V_{9}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{8}S_{7}S_{3}V_{1}$, $F_{3}F_{3}F_{8}S_{16}S_{3}V_{3}$, $F_{3}F_{7}F_{8}S_{7}S_{3}V_{1}$, $F_{3}F_{8}F_{8}V_{3}V_{3}V_{1}$, $F_{3}F_{7}F_{8}S_{7}S_{6}V_{3}$, $F_{7}F_{8}F_{8}V_{3}V_{3}V_{1}$, $F_{3}F_{8}F_{8}S_{7}S_{3}V_{1}$, $F_{7}F_{8}F_{8}S_{7}S_{6}V_{3}$, $F_{7}F_{8}F_{8}S_{7}S_{3}V_{1}$, $F_{3}F_{3}F_{8}S_{3}V_{11}V_{1}$, $F_{1}F_{1}F_{6}S_{7}S_{2}S_{3}$, $F_{2}F_{3}F_{5}S_{3}V_{9}V_{3}$, $F_{1}F_{6}F_{7}S_{7}S_{2}S_{3}$, $F_{3}F_{3}F_{8}S_{16}S_{3}S_{5}$, $F_{1}F_{2}F_{5}S_{3}V_{9}V_{3}$, $F_{3}F_{7}F_{8}S_{3}V_{11}V_{1}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{1}$, $F_{1}F_{7}F_{8}S_{7}S_{5}S_{6}$, $F_{3}F_{3}F_{6}S_{16}S_{3}S_{5}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{1}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{1}$, $F_{1}F_{5}F_{6}S_{2}V_{3}V_{3}$, $F_{3}F_{7}F_{8}S_{6}V_{11}V_{3}$, $F_{2}F_{3}F_{6}S_{3}V_{9}V_{3}$, $F_{5}F_{6}F_{7}S_{2}V_{3}V_{3}$, $F_{1}F_{2}F_{6}S_{3}V_{9}V_{3}$, $F_{7}F_{8}F_{8}S_{5}V_{3}V_{1}$, $F_{3}F_{6}F_{8}S_{3}V_{11}V_{1}$, $F_{5}F_{7}F_{8}S_{6}V_{11}V_{3}$, $F_{6}F_{7}F_{8}S_{3}V_{11}V_{1}$, $F_{1}F_{6}F_{6}S_{7}S_{2}S_{3}$, $F_{7}F_{8}F_{8}S_{7}S_{5}S_{6}$, $F_{6}F_{6}F_{7}S_{7}S_{2}S_{3}$, $F_{2}F_{3}F_{5}S_{7}S_{16}S_{3}$, $F_{1}F_{3}F_{6}S_{14}S_{16}S_{3}$, $F_{3}F_{5}F_{5}S_{7}V_{4}V_{1}$, $F_{1}F_{3}F_{6}S_{16}V_{3}V_{4}$, $F_{5}F_{5}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{5}F_{6}S_{14}V_{3}V_{1}$, $F_{3}F_{5}F_{6}S_{7}V_{3}V_{2}$, $F_{2}F_{3}F_{6}S_{16}V_{3}V_{3}$, $F_{5}F_{6}F_{7}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{5}S_{16}V_{3}V_{4}$, $F_{5}F_{6}F_{7}S_{14}V_{3}V_{1}$, $F_{5}F_{6}F_{7}S_{7}S_{14}S_{6}$, $F_{1}F_{2}F_{3}S_{14}S_{16}S_{3}$, $F_{3}F_{6}F_{6}S_{7}V_{3}V_{2}$, $F_{6}F_{6}F_{7}S_{7}S_{14}S_{6}$, $F_{2}F_{2}F_{3}S_{7}S_{16}S_{3}$, $F_{6}F_{6}F_{7}S_{7}V_{3}V_{2}$, $F_{2}F_{3}F_{5}S_{7}S_{3}V_{1}$, $F_{1}F_{3}F_{6}S_{16}S_{3}V_{3}$, $F_{2}F_{5}F_{7}S_{7}S_{3}V_{1}$, $F_{3}F_{5}F_{6}V_{3}V_{3}V_{1}$, $F_{2}F_{6}F_{7}S_{7}S_{6}V_{3}$, $F_{1}F_{3}F_{5}S_{16}S_{3}V_{3}$, $F_{5}F_{6}F_{7}V_{3}V_{3}V_{1}$, $F_{3}F_{5}F_{5}S_{7}S_{3}V_{1}$, $F_{6}F_{6}F_{7}S_{7}S_{6}V_{3}$, $F_{5}F_{5}F_{7}S_{7}S_{3}V_{1}$, $F_{2}F_{3}F_{5}S_{14}S_{3}V_{1}$, $F_{1}F_{3}F_{6}S_{7}S_{3}V_{2}$, $F_{2}F_{3}F_{5}S_{16}S_{3}V_{3}$, $F_{1}F_{6}F_{7}S_{7}S_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{16}S_{3}V_{4}$, $F_{2}F_{5}F_{7}S_{14}S_{3}V_{1}$, $F_{3}F_{5}F_{5}V_{3}V_{4}V_{1}$, $F_{1}F_{6}F_{7}S_{7}S_{6}V_{4}$, $F_{5}F_{5}F_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{5}F_{6}V_{3}V_{4}V_{1}$, $F_{3}F_{5}F_{6}V_{3}V_{3}V_{2}$, $F_{2}F_{6}F_{7}S_{14}S_{6}V_{3}$, $F_{2}F_{3}F_{6}S_{16}S_{3}V_{3}$, $F_{5}F_{6}F_{7}V_{3}V_{3}V_{2}$, $F_{5}F_{6}F_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{5}F_{6}S_{14}S_{3}V_{1}$, $F_{5}F_{6}F_{7}S_{14}S_{6}V_{3}$, $F_{5}F_{6}F_{7}S_{14}S_{3}V_{1}$, $F_{3}F_{6}F_{6}S_{7}S_{3}V_{2}$, $F_{6}F_{6}F_{7}S_{7}S_{6}V_{4}$, $F_{6}F_{6}F_{7}S_{7}S_{3}V_{2}$, $F_{1}F_{2}F_{5}S_{7}S_{3}V_{10}$, $F_{1}F_{3}F_{6}S_{14}S_{3}V_{9}$, $F_{2}F_{3}F_{5}S_{7}S_{3}V_{10}$, $F_{3}F_{3}F_{13}S_{16}S_{3}V_{12}$, $F_{1}F_{1}F_{6}S_{14}S_{3}V_{9}$, $F_{3}F_{7}F_{8}V_{11}V_{4}V_{1}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{4}$, $F_{1}F_{3}F_{6}V_{9}V_{3}V_{4}$, $F_{5}F_{5}F_{7}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{4}$, $F_{1}F_{1}F_{6}V_{9}V_{3}V_{4}$, $F_{7}F_{7}F_{8}V_{11}V_{4}V_{1}$, $F_{3}F_{6}F_{7}S_{14}S_{5}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{5}S_{16}S_{5}V_{4}$, $F_{6}F_{7}F_{7}S_{14}S_{5}V_{1}$, $F_{3}F_{7}F_{13}V_{12}V_{3}V_{1}$, $F_{3}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{2}F_{6}V_{10}V_{3}V_{3}$, $F_{7}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{3}F_{5}V_{9}V_{3}V_{4}$, $F_{2}F_{3}F_{6}V_{10}V_{3}V_{3}$, $F_{1}F_{1}F_{5}V_{9}V_{3}V_{4}$, $F_{7}F_{7}F_{13}V_{12}V_{3}V_{1}$, $F_{3}F_{6}F_{7}V_{12}V_{3}V_{1}$, $F_{5}F_{7}F_{13}S_{7}S_{6}V_{12}$, $F_{2}F_{3}F_{3}S_{16}S_{3}V_{12}$, $F_{6}F_{7}F_{7}V_{12}V_{3}V_{1}$, $F_{3}F_{7}F_{8}S_{14}S_{5}V_{1}$, $F_{7}F_{8}F_{13}S_{14}S_{6}V_{11}$, $F_{1}F_{2}F_{3}S_{14}S_{3}V_{9}$, $F_{1}F_{1}F_{2}S_{14}S_{3}V_{9}$, $F_{7}F_{7}F_{8}S_{14}S_{5}V_{1}$, $F_{3}F_{5}F_{7}V_{11}V_{4}V_{1}$, $F_{3}F_{6}F_{8}V_{11}V_{3}V_{2}$, $F_{6}F_{7}F_{13}S_{14}S_{6}V_{11}$, $F_{6}F_{7}F_{8}V_{11}V_{3}V_{2}$, $F_{5}F_{7}F_{7}V_{11}V_{4}V_{1}$, $F_{7}F_{13}F_{13}S_{7}S_{6}V_{12}$, $F_{1}F_{2}F_{2}S_{7}S_{3}V_{10}$, $F_{2}F_{2}F_{3}S_{7}S_{3}V_{10}$, $F_{3}F_{10}F_{7}S_{3}V_{11}V_{1}$, $F_{1}F_{2}F_{5}S_{7}S_{2}S_{3}$, $F_{1}F_{3}F_{6}S_{3}V_{9}V_{3}$, $F_{2}F_{5}F_{7}S_{7}S_{2}S_{3}$, $F_{3}F_{3}F_{13}S_{16}S_{3}S_{5}$, $F_{1}F_{1}F_{6}S_{3}V_{9}V_{3}$, $F_{10}F_{7}F_{7}S_{3}V_{11}V_{1}$, $F_{3}F_{6}F_{7}S_{5}V_{3}V_{1}$, $F_{2}F_{7}F_{13}S_{7}S_{5}S_{6}$, $F_{3}F_{3}F_{5}S_{16}S_{3}S_{5}$, $F_{6}F_{7}F_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{7}F_{13}S_{5}V_{3}V_{1}$, $F_{10}F_{7}F_{13}S_{6}V_{11}V_{3}$, $F_{1}F_{3}F_{5}S_{3}V_{9}V_{3}$, $F_{1}F_{1}F_{5}S_{3}V_{9}V_{3}$, $F_{7}F_{7}F_{13}S_{5}V_{3}V_{1}$, $F_{3}F_{5}F_{7}S_{3}V_{11}V_{1}$, $F_{6}F_{7}F_{13}S_{6}V_{11}V_{3}$, $F_{5}F_{7}F_{7}S_{3}V_{11}V_{1}$, $F_{1}F_{5}F_{5}S_{7}S_{2}S_{3}$, $F_{7}F_{13}F_{13}S_{7}S_{5}S_{6}$, $F_{5}F_{5}F_{7}S_{7}S_{2}S_{3}$, $F_{3}F_{10}F_{7}S_{14}S_{3}V_{1}$, $F_{3}F_{3}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{7}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{3}F_{13}S_{16}S_{3}V_{4}$, $F_{10}F_{7}F_{7}S_{14}S_{3}V_{1}$, $F_{3}F_{7}F_{8}V_{3}V_{4}V_{1}$, $F_{3}F_{7}F_{13}S_{7}S_{6}V_{4}$, $F_{3}F_{3}F_{8}S_{16}S_{3}V_{4}$, $F_{7}F_{7}F_{8}V_{3}V_{4}V_{1}$, $F_{3}F_{7}F_{13}V_{3}V_{4}V_{1}$, $F_{3}F_{8}F_{8}V_{3}V_{3}V_{2}$, $F_{10}F_{7}F_{13}S_{14}S_{6}V_{3}$, $F_{7}F_{8}F_{8}V_{3}V_{3}V_{2}$, $F_{7}F_{7}F_{13}V_{3}V_{4}V_{1}$, $F_{3}F_{7}F_{8}S_{14}S_{3}V_{1}$, $F_{7}F_{8}F_{13}S_{14}S_{6}V_{3}$, $F_{7}F_{7}F_{8}S_{14}S_{3}V_{1}$, $F_{3}F_{8}F_{8}S_{7}S_{3}V_{2}$, $F_{7}F_{13}F_{13}S_{7}S_{6}V_{4}$, $F_{7}F_{8}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{10}F_{7}S_{3}V_{12}V_{1}$, $F_{1}F_{2}F_{5}S_{14}S_{2}S_{3}$, $F_{3}F_{3}F_{8}S_{3}V_{11}V_{2}$, $F_{1}F_{2}F_{5}S_{3}V_{10}V_{3}$, $F_{3}F_{7}F_{8}S_{3}V_{11}V_{2}$, $F_{1}F_{3}F_{6}S_{3}V_{9}V_{4}$, $F_{2}F_{3}F_{5}S_{3}V_{10}V_{3}$, $F_{2}F_{5}F_{7}S_{14}S_{2}S_{3}$, $F_{1}F_{1}F_{6}S_{3}V_{9}V_{4}$, $F_{10}F_{7}F_{7}S_{3}V_{12}V_{1}$, $F_{3}F_{7}F_{8}S_{5}V_{4}V_{1}$, $F_{1}F_{5}F_{5}S_{2}V_{3}V_{4}$, $F_{3}F_{7}F_{13}S_{6}V_{11}V_{4}$, $F_{5}F_{5}F_{7}S_{2}V_{3}V_{4}$, $F_{7}F_{7}F_{8}S_{5}V_{4}V_{1}$, $F_{3}F_{6}F_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{2}F_{7}F_{13}S_{14}S_{5}S_{6}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{2}$, $F_{6}F_{7}F_{7}S_{5}V_{4}V_{1}$, $F_{1}F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{10}F_{7}F_{13}S_{6}V_{12}V_{3}$, $F_{1}F_{2}F_{6}S_{3}V_{10}V_{3}$, $F_{7}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{2}F_{3}F_{6}S_{3}V_{10}V_{3}$, $F_{5}F_{6}F_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{6}F_{7}S_{3}V_{12}V_{1}$, $F_{5}F_{7}F_{13}S_{6}V_{12}V_{3}$, $F_{6}F_{7}F_{7}S_{3}V_{12}V_{1}$, $F_{1}F_{5}F_{6}S_{14}S_{2}S_{3}$, $F_{7}F_{8}F_{13}S_{14}S_{5}S_{6}$, $F_{5}F_{6}F_{7}S_{14}S_{2}S_{3}$, $F_{3}F_{6}F_{8}S_{3}V_{11}V_{2}$, $F_{6}F_{7}F_{13}S_{6}V_{11}V_{4}$, $F_{6}F_{7}F_{8}S_{3}V_{11}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{3}$} {{$F_{3}F_{5}F_{8}S_{7}S_{5}V_{13}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{9}$, $F_{3}F_{8}F_{9}S_{16}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{11}$, $F_{4}F_{5}F_{8}S_{7}S_{5}V_{13}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{9}$, $F_{3}F_{8}F_{8}V_{11}V_{13}V_{3}$, $F_{3}F_{8}F_{8}V_{9}V_{11}V_{3}$, $F_{4}F_{5}F_{6}S_{7}S_{16}V_{3}$, $F_{1}F_{5}F_{6}S_{7}S_{16}V_{3}$, $F_{3}F_{9}F_{14}S_{16}S_{9}V_{3}$, $F_{3}F_{5}F_{6}S_{14}S_{16}V_{3}$, $F_{4}F_{8}F_{8}V_{11}V_{13}V_{3}$, $F_{1}F_{8}F_{8}V_{9}V_{11}V_{3}$, $F_{3}F_{5}F_{14}S_{7}S_{9}V_{1}$, $F_{3}F_{5}F_{6}S_{7}S_{14}V_{1}$, $F_{3}F_{6}F_{9}S_{16}S_{9}V_{3}$, $F_{5}F_{7}F_{14}S_{7}S_{9}V_{1}$, $F_{5}F_{6}F_{7}S_{7}S_{14}V_{1}$, $F_{3}F_{8}F_{14}V_{11}V_{11}V_{1}$, $F_{3}F_{6}F_{8}V_{11}V_{11}V_{1}$, $F_{4}F_{5}F_{8}S_{7}S_{4}V_{11}$, $F_{1}F_{5}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{6}F_{8}V_{11}V_{13}V_{3}$, $F_{3}F_{6}F_{8}V_{9}V_{11}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{4}V_{11}$, $F_{5}F_{7}F_{8}S_{7}S_{2}V_{11}$, $F_{4}F_{6}F_{8}V_{11}V_{13}V_{3}$, $F_{1}F_{6}F_{8}V_{9}V_{11}V_{3}$, $F_{7}F_{8}F_{14}V_{11}V_{11}V_{1}$, $F_{6}F_{7}F_{8}V_{11}V_{11}V_{1}$, $F_{3}F_{14}F_{14}S_{7}S_{9}V_{1}$, $F_{3}F_{6}F_{6}S_{7}S_{14}V_{1}$, $F_{4}F_{8}F_{8}S_{7}S_{4}V_{11}$, $F_{1}F_{8}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{13}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{9}$, $F_{4}F_{6}F_{6}S_{7}S_{16}V_{3}$, $F_{1}F_{6}F_{6}S_{7}S_{16}V_{3}$, $F_{7}F_{8}F_{8}S_{7}S_{4}V_{11}$, $F_{7}F_{8}F_{8}S_{7}S_{2}V_{11}$, $F_{4}F_{8}F_{8}S_{7}S_{5}V_{13}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{9}$, $F_{7}F_{14}F_{14}S_{7}S_{9}V_{1}$, $F_{6}F_{6}F_{7}S_{7}S_{14}V_{1}$, $F_{3}F_{3}F_{8}S_{7}S_{3}V_{13}$, $F_{3}F_{3}F_{8}S_{7}S_{3}V_{9}$, $F_{3}F_{11}F_{9}S_{16}S_{3}V_{11}$, $F_{2}F_{3}F_{5}S_{16}S_{3}V_{11}$, $F_{3}F_{4}F_{8}S_{7}S_{3}V_{13}$, $F_{1}F_{3}F_{8}S_{7}S_{3}V_{9}$, $F_{3}F_{3}F_{14}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{6}S_{7}S_{5}V_{1}$, $F_{3}F_{8}F_{9}S_{16}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{3}F_{7}F_{14}S_{7}S_{5}V_{1}$, $F_{3}F_{6}F_{7}S_{7}S_{5}V_{1}$, $F_{3}F_{11}F_{14}V_{11}V_{3}V_{1}$, $F_{2}F_{3}F_{6}V_{11}V_{3}V_{1}$, $F_{3}F_{4}F_{8}S_{7}S_{4}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{8}F_{8}V_{13}V_{3}V_{3}$, $F_{3}F_{8}F_{8}V_{9}V_{3}V_{3}$, $F_{3}F_{7}F_{8}S_{7}S_{4}V_{3}$, $F_{3}F_{7}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{9}F_{14}S_{16}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{16}S_{5}V_{3}$, $F_{4}F_{8}F_{8}V_{13}V_{3}V_{3}$, $F_{1}F_{8}F_{8}V_{9}V_{3}V_{3}$, $F_{11}F_{7}F_{14}V_{11}V_{3}V_{1}$, $F_{2}F_{6}F_{7}V_{11}V_{3}V_{1}$, $F_{3}F_{8}F_{14}V_{11}V_{3}V_{1}$, $F_{3}F_{6}F_{8}V_{11}V_{3}V_{1}$, $F_{3}F_{11}F_{7}S_{7}S_{6}V_{11}$, $F_{2}F_{3}F_{7}S_{7}S_{6}V_{11}$, $F_{3}F_{8}F_{9}S_{16}S_{3}V_{11}$, $F_{3}F_{5}F_{8}S_{16}S_{3}V_{11}$, $F_{7}F_{8}F_{14}V_{11}V_{3}V_{1}$, $F_{6}F_{7}F_{8}V_{11}V_{3}V_{1}$, $F_{3}F_{14}F_{14}S_{7}S_{5}V_{1}$, $F_{3}F_{6}F_{6}S_{7}S_{5}V_{1}$, $F_{4}F_{8}F_{8}S_{7}S_{4}V_{3}$, $F_{1}F_{8}F_{8}S_{7}S_{2}V_{3}$, $F_{11}F_{11}F_{7}S_{7}S_{6}V_{11}$, $F_{2}F_{2}F_{7}S_{7}S_{6}V_{11}$, $F_{3}F_{8}F_{8}S_{7}S_{3}V_{13}$, $F_{3}F_{8}F_{8}S_{7}S_{3}V_{9}$, $F_{7}F_{8}F_{8}S_{7}S_{4}V_{3}$, $F_{7}F_{8}F_{8}S_{7}S_{2}V_{3}$, $F_{4}F_{8}F_{8}S_{7}S_{3}V_{13}$, $F_{1}F_{8}F_{8}S_{7}S_{3}V_{9}$, $F_{7}F_{14}F_{14}S_{7}S_{5}V_{1}$, $F_{6}F_{6}F_{7}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{8}S_{3}V_{11}V_{13}$, $F_{3}F_{3}F_{8}S_{3}V_{9}V_{11}$, $F_{1}F_{4}F_{6}S_{7}S_{16}S_{3}$, $F_{1}F_{1}F_{6}S_{7}S_{16}S_{3}$, $F_{3}F_{11}F_{9}S_{16}S_{9}S_{3}$, $F_{2}F_{3}F_{5}S_{14}S_{16}S_{3}$, $F_{3}F_{4}F_{8}S_{3}V_{11}V_{13}$, $F_{1}F_{3}F_{8}S_{3}V_{9}V_{11}$, $F_{3}F_{3}F_{14}S_{5}V_{11}V_{1}$, $F_{3}F_{3}F_{6}S_{5}V_{11}V_{1}$, $F_{1}F_{4}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{1}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{5}F_{8}S_{5}V_{13}V_{3}$, $F_{3}F_{5}F_{8}S_{5}V_{9}V_{3}$, $F_{1}F_{7}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{7}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{9}S_{16}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{16}S_{5}S_{5}$, $F_{4}F_{5}F_{8}S_{5}V_{13}V_{3}$, $F_{1}F_{5}F_{8}S_{5}V_{9}V_{3}$, $F_{3}F_{7}F_{14}S_{5}V_{11}V_{1}$, $F_{3}F_{6}F_{7}S_{5}V_{11}V_{1}$, $F_{3}F_{11}F_{14}S_{9}V_{3}V_{1}$, $F_{2}F_{3}F_{6}S_{14}V_{3}V_{1}$, $F_{3}F_{4}F_{8}S_{4}V_{11}V_{3}$, $F_{1}F_{3}F_{8}S_{2}V_{11}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{13}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{9}V_{3}$, $F_{4}F_{5}F_{6}S_{16}V_{3}V_{3}$, $F_{1}F_{5}F_{6}S_{16}V_{3}V_{3}$, $F_{3}F_{7}F_{8}S_{4}V_{11}V_{3}$, $F_{3}F_{7}F_{8}S_{2}V_{11}V_{3}$, $F_{4}F_{8}F_{8}S_{5}V_{13}V_{3}$, $F_{1}F_{8}F_{8}S_{5}V_{9}V_{3}$, $F_{11}F_{7}F_{14}S_{9}V_{3}V_{1}$, $F_{2}F_{6}F_{7}S_{14}V_{3}V_{1}$, $F_{3}F_{5}F_{14}S_{9}V_{3}V_{1}$, $F_{3}F_{5}F_{6}S_{14}V_{3}V_{1}$, $F_{1}F_{11}F_{7}S_{7}S_{9}S_{6}$, $F_{1}F_{2}F_{7}S_{7}S_{14}S_{6}$, $F_{3}F_{6}F_{9}S_{16}S_{9}S_{3}$, $F_{3}F_{5}F_{6}S_{14}S_{16}S_{3}$, $F_{5}F_{7}F_{14}S_{9}V_{3}V_{1}$, $F_{5}F_{6}F_{7}S_{14}V_{3}V_{1}$, $F_{3}F_{8}F_{14}S_{5}V_{11}V_{1}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{1}$, $F_{4}F_{5}F_{8}S_{4}V_{11}V_{3}$, $F_{1}F_{5}F_{8}S_{2}V_{11}V_{3}$, $F_{3}F_{11}F_{7}S_{6}V_{11}V_{11}$, $F_{2}F_{3}F_{7}S_{6}V_{11}V_{11}$, $F_{3}F_{6}F_{8}S_{3}V_{11}V_{13}$, $F_{3}F_{6}F_{8}S_{3}V_{9}V_{11}$, $F_{5}F_{7}F_{8}S_{4}V_{11}V_{3}$, $F_{5}F_{7}F_{8}S_{2}V_{11}V_{3}$, $F_{4}F_{6}F_{8}S_{3}V_{11}V_{13}$, $F_{1}F_{6}F_{8}S_{3}V_{9}V_{11}$, $F_{7}F_{8}F_{14}S_{5}V_{11}V_{1}$, $F_{6}F_{7}F_{8}S_{5}V_{11}V_{1}$, $F_{4}F_{8}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{11}F_{11}F_{7}S_{7}S_{9}S_{6}$, $F_{2}F_{2}F_{7}S_{7}S_{14}S_{6}$, $F_{4}F_{6}F_{6}S_{7}S_{16}S_{3}$, $F_{1}F_{6}F_{6}S_{7}S_{16}S_{3}$, $F_{7}F_{8}F_{8}S_{7}S_{5}S_{4}$, $F_{7}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{13}$, $F_{3}F_{7}F_{14}S_{16}S_{5}V_{11}$, $F_{3}F_{6}F_{7}S_{16}S_{5}V_{11}$, $F_{4}F_{8}F_{9}S_{7}S_{5}V_{13}$, $F_{3}F_{9}F_{14}V_{11}V_{13}V_{3}$, $F_{3}F_{5}F_{6}V_{9}V_{11}V_{3}$, $F_{4}F_{8}F_{8}S_{7}S_{16}V_{3}$, $F_{1}F_{8}F_{8}S_{7}S_{16}V_{3}$, $F_{3}F_{7}F_{13}S_{16}S_{9}V_{3}$, $F_{3}F_{7}F_{13}S_{14}S_{16}V_{3}$, $F_{4}F_{9}F_{14}V_{11}V_{13}V_{3}$, $F_{1}F_{5}F_{6}V_{9}V_{11}V_{3}$, $F_{3}F_{8}F_{13}S_{7}S_{9}V_{1}$, $F_{3}F_{8}F_{13}S_{7}S_{14}V_{1}$, $F_{3}F_{7}F_{8}S_{16}S_{9}V_{3}$, $F_{3}F_{7}F_{8}S_{14}S_{16}V_{3}$, $F_{7}F_{8}F_{13}S_{7}S_{9}V_{1}$, $F_{7}F_{8}F_{13}S_{7}S_{14}V_{1}$, $F_{3}F_{13}F_{14}V_{11}V_{11}V_{1}$, $F_{3}F_{6}F_{13}V_{11}V_{11}V_{1}$, $F_{4}F_{8}F_{14}S_{7}S_{4}V_{11}$, $F_{1}F_{6}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{8}F_{9}V_{11}V_{13}V_{3}$, $F_{3}F_{5}F_{8}V_{9}V_{11}V_{3}$, $F_{7}F_{8}F_{14}S_{7}S_{4}V_{11}$, $F_{6}F_{7}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{7}F_{9}S_{16}S_{5}V_{11}$, $F_{3}F_{5}F_{7}S_{16}S_{5}V_{11}$, $F_{4}F_{8}F_{9}V_{11}V_{13}V_{3}$, $F_{1}F_{5}F_{8}V_{9}V_{11}V_{3}$, $F_{7}F_{13}F_{14}V_{11}V_{11}V_{1}$, $F_{6}F_{7}F_{13}V_{11}V_{11}V_{1}$, $F_{3}F_{13}F_{13}S_{7}S_{9}V_{1}$, $F_{3}F_{13}F_{13}S_{7}S_{14}V_{1}$, $F_{4}F_{14}F_{14}S_{7}S_{4}V_{11}$, $F_{1}F_{6}F_{6}S_{7}S_{2}V_{11}$, $F_{3}F_{9}F_{9}S_{7}S_{5}V_{13}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{9}$, $F_{7}F_{14}F_{14}S_{7}S_{4}V_{11}$, $F_{6}F_{6}F_{7}S_{7}S_{2}V_{11}$, $F_{4}F_{9}F_{9}S_{7}S_{5}V_{13}$, $F_{1}F_{5}F_{5}S_{7}S_{5}V_{9}$, $F_{7}F_{13}F_{13}S_{7}S_{9}V_{1}$, $F_{7}F_{13}F_{13}S_{7}S_{14}V_{1}$, $F_{3}F_{5}F_{9}S_{7}V_{13}V_{5}$, $F_{3}F_{5}F_{5}S_{7}V_{9}V_{4}$, $F_{3}F_{7}F_{8}S_{16}V_{11}V_{5}$, $F_{3}F_{7}F_{8}S_{16}V_{11}V_{4}$, $F_{4}F_{5}F_{9}S_{7}V_{13}V_{5}$, $F_{1}F_{5}F_{5}S_{7}V_{9}V_{4}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{13}$, $F_{3}F_{5}F_{8}S_{5}V_{9}V_{11}$, $F_{4}F_{5}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{7}F_{14}S_{16}S_{9}S_{5}$, $F_{3}F_{6}F_{7}S_{14}S_{16}S_{5}$, $F_{4}F_{8}F_{9}S_{5}V_{11}V_{13}$, $F_{1}F_{5}F_{8}S_{5}V_{9}V_{11}$, $F_{3}F_{5}F_{14}S_{7}S_{9}S_{4}$, $F_{3}F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{3}F_{7}F_{8}S_{16}S_{9}S_{5}$, $F_{3}F_{7}F_{8}S_{14}S_{16}S_{5}$, $F_{5}F_{9}F_{14}S_{7}S_{9}S_{4}$, $F_{5}F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{3}F_{8}F_{14}S_{4}V_{11}V_{11}$, $F_{3}F_{6}F_{8}S_{2}V_{11}V_{11}$, $F_{4}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{5}F_{8}F_{9}S_{7}V_{11}V_{2}$, $F_{5}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{7}F_{9}S_{16}V_{11}V_{5}$, $F_{3}F_{5}F_{7}S_{16}V_{11}V_{4}$, $F_{8}F_{9}F_{14}S_{4}V_{11}V_{11}$, $F_{5}F_{6}F_{8}S_{2}V_{11}V_{11}$, $F_{3}F_{14}F_{14}S_{7}S_{9}S_{4}$, $F_{3}F_{6}F_{6}S_{7}S_{14}S_{2}$, $F_{4}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{9}F_{9}S_{7}V_{13}V_{5}$, $F_{4}F_{8}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{8}F_{8}S_{7}S_{16}S_{5}$, $F_{8}F_{8}F_{9}S_{7}V_{11}V_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{4}F_{9}F_{9}S_{7}V_{13}V_{5}$, $F_{9}F_{14}F_{14}S_{7}S_{9}S_{4}$, $F_{5}F_{6}F_{6}S_{7}S_{14}S_{2}$, $F_{3}F_{3}F_{9}S_{7}V_{13}V_{2}$, $F_{3}F_{3}F_{5}S_{7}V_{9}V_{2}$, $F_{3}F_{11}F_{7}S_{16}V_{11}V_{2}$, $F_{2}F_{3}F_{7}S_{16}V_{11}V_{2}$, $F_{3}F_{4}F_{9}S_{7}V_{13}V_{2}$, $F_{1}F_{3}F_{5}S_{7}V_{9}V_{2}$, $F_{3}F_{3}F_{13}S_{7}V_{1}V_{5}$, $F_{3}F_{3}F_{13}S_{7}V_{4}V_{1}$, $F_{3}F_{7}F_{8}S_{16}V_{3}V_{5}$, $F_{3}F_{7}F_{8}S_{16}V_{3}V_{4}$, $F_{3}F_{7}F_{13}S_{7}V_{1}V_{5}$, $F_{3}F_{7}F_{13}S_{7}V_{4}V_{1}$, $F_{3}F_{11}F_{13}S_{5}V_{11}V_{1}$, $F_{2}F_{3}F_{13}S_{5}V_{11}V_{1}$, $F_{3}F_{4}F_{14}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{6}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{9}S_{5}V_{13}V_{3}$, $F_{3}F_{7}F_{14}S_{7}S_{5}S_{4}$, $F_{3}F_{6}F_{7}S_{7}S_{2}S_{5}$, $F_{3}F_{7}F_{14}S_{16}S_{5}S_{5}$, $F_{3}F_{6}F_{7}S_{16}S_{5}S_{5}$, $F_{4}F_{8}F_{9}S_{5}V_{13}V_{3}$, $F_{11}F_{7}F_{13}S_{5}V_{11}V_{1}$, $F_{2}F_{7}F_{13}S_{5}V_{11}V_{1}$, $F_{3}F_{3}F_{14}S_{7}S_{5}S_{4}$, $F_{3}F_{3}F_{6}S_{7}S_{2}S_{5}$, $F_{3}F_{9}F_{14}S_{7}S_{5}S_{4}$, $F_{3}F_{5}F_{6}S_{7}S_{2}S_{5}$, $F_{3}F_{11}F_{14}S_{4}V_{11}V_{3}$, $F_{2}F_{3}F_{6}S_{2}V_{11}V_{3}$, $F_{3}F_{4}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{9}F_{14}S_{5}V_{13}V_{3}$, $F_{3}F_{5}F_{6}S_{5}V_{9}V_{3}$, $F_{3}F_{8}F_{9}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{7}F_{13}S_{16}V_{3}V_{5}$, $F_{3}F_{7}F_{13}S_{16}V_{3}V_{4}$, $F_{4}F_{9}F_{14}S_{5}V_{13}V_{3}$, $F_{1}F_{5}F_{6}S_{5}V_{9}V_{3}$, $F_{11}F_{9}F_{14}S_{4}V_{11}V_{3}$, $F_{2}F_{5}F_{6}S_{2}V_{11}V_{3}$, $F_{3}F_{8}F_{14}S_{4}V_{11}V_{3}$, $F_{3}F_{6}F_{8}S_{2}V_{11}V_{3}$, $F_{3}F_{11}F_{7}S_{7}V_{11}V_{5}$, $F_{2}F_{3}F_{7}S_{7}V_{11}V_{4}$, $F_{3}F_{13}F_{14}S_{5}V_{11}V_{1}$, $F_{3}F_{6}F_{13}S_{5}V_{11}V_{1}$, $F_{3}F_{11}F_{9}S_{7}V_{11}V_{5}$, $F_{2}F_{3}F_{5}S_{7}V_{11}V_{4}$, $F_{3}F_{7}F_{9}S_{16}V_{11}V_{2}$, $F_{3}F_{5}F_{7}S_{16}V_{11}V_{2}$, $F_{7}F_{13}F_{14}S_{5}V_{11}V_{1}$, $F_{6}F_{7}F_{13}S_{5}V_{11}V_{1}$, $F_{8}F_{9}F_{14}S_{4}V_{11}V_{3}$, $F_{5}F_{6}F_{8}S_{2}V_{11}V_{3}$, $F_{3}F_{14}F_{14}S_{7}S_{5}S_{4}$, $F_{3}F_{6}F_{6}S_{7}S_{2}S_{5}$, $F_{4}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{11}F_{11}F_{7}S_{7}V_{11}V_{5}$, $F_{2}F_{2}F_{7}S_{7}V_{11}V_{4}$, $F_{3}F_{13}F_{13}S_{7}V_{1}V_{5}$, $F_{3}F_{13}F_{13}S_{7}V_{4}V_{1}$, $F_{4}F_{14}F_{14}S_{7}S_{5}S_{4}$, $F_{1}F_{6}F_{6}S_{7}S_{2}S_{5}$, $F_{11}F_{11}F_{9}S_{7}V_{11}V_{5}$, $F_{2}F_{2}F_{5}S_{7}V_{11}V_{4}$, $F_{3}F_{9}F_{9}S_{7}V_{13}V_{2}$, $F_{3}F_{5}F_{5}S_{7}V_{9}V_{2}$, $F_{7}F_{14}F_{14}S_{7}S_{5}S_{4}$, $F_{6}F_{6}F_{7}S_{7}S_{2}S_{5}$, $F_{8}F_{8}F_{9}S_{7}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{4}F_{9}F_{9}S_{7}V_{13}V_{2}$, $F_{1}F_{5}F_{5}S_{7}V_{9}V_{2}$, $F_{7}F_{13}F_{13}S_{7}V_{1}V_{5}$, $F_{7}F_{13}F_{13}S_{7}V_{4}V_{1}$, $F_{9}F_{14}F_{14}S_{7}S_{5}S_{4}$, $F_{5}F_{6}F_{6}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{9}V_{11}V_{13}V_{2}$, $F_{3}F_{3}F_{5}V_{9}V_{11}V_{2}$, $F_{1}F_{4}F_{8}S_{7}S_{16}V_{2}$, $F_{1}F_{1}F_{8}S_{7}S_{16}V_{2}$, $F_{3}F_{11}F_{7}S_{16}S_{9}V_{2}$, $F_{2}F_{3}F_{7}S_{14}S_{16}V_{2}$, $F_{3}F_{4}F_{9}V_{11}V_{13}V_{2}$, $F_{1}F_{3}F_{5}V_{9}V_{11}V_{2}$, $F_{3}F_{3}F_{13}V_{11}V_{1}V_{5}$, $F_{3}F_{3}F_{13}V_{11}V_{4}V_{1}$, $F_{1}F_{4}F_{14}S_{7}S_{4}V_{5}$, $F_{1}F_{1}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{5}F_{9}V_{13}V_{3}V_{5}$, $F_{3}F_{5}F_{5}V_{9}V_{3}V_{4}$, $F_{1}F_{7}F_{14}S_{7}S_{4}V_{5}$, $F_{1}F_{6}F_{7}S_{7}S_{2}V_{4}$, $F_{3}F_{7}F_{8}S_{16}S_{5}V_{5}$, $F_{3}F_{7}F_{8}S_{16}S_{5}V_{4}$, $F_{4}F_{5}F_{9}V_{13}V_{3}V_{5}$, $F_{1}F_{5}F_{5}V_{9}V_{3}V_{4}$, $F_{3}F_{7}F_{13}V_{11}V_{1}V_{5}$, $F_{3}F_{7}F_{13}V_{11}V_{4}V_{1}$, $F_{3}F_{11}F_{13}S_{9}S_{5}V_{1}$, $F_{2}F_{3}F_{13}S_{14}S_{5}V_{1}$, $F_{3}F_{4}F_{14}S_{5}S_{4}V_{11}$, $F_{1}F_{3}F_{6}S_{2}S_{5}V_{11}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{13}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{9}$, $F_{4}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{3}F_{7}F_{14}S_{5}S_{4}V_{11}$, $F_{3}F_{6}F_{7}S_{2}S_{5}V_{11}$, $F_{4}F_{8}F_{9}S_{5}S_{5}V_{13}$, $F_{1}F_{5}F_{8}S_{5}S_{5}V_{9}$, $F_{11}F_{7}F_{13}S_{9}S_{5}V_{1}$, $F_{2}F_{7}F_{13}S_{14}S_{5}V_{1}$, $F_{3}F_{3}F_{14}S_{5}S_{4}V_{11}$, $F_{3}F_{3}F_{6}S_{2}S_{5}V_{11}$, $F_{1}F_{4}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{1}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{7}F_{14}S_{16}S_{5}V_{5}$, $F_{3}F_{6}F_{7}S_{16}S_{5}V_{4}$, $F_{3}F_{9}F_{14}S_{5}S_{4}V_{11}$, $F_{3}F_{5}F_{6}S_{2}S_{5}V_{11}$, $F_{3}F_{11}F_{14}S_{9}S_{4}V_{3}$, $F_{2}F_{3}F_{6}S_{14}S_{2}V_{3}$, $F_{3}F_{4}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{3}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{9}F_{14}V_{13}V_{3}V_{5}$, $F_{3}F_{5}F_{6}V_{9}V_{3}V_{4}$, $F_{4}F_{8}F_{8}S_{16}S_{5}V_{3}$, $F_{1}F_{8}F_{8}S_{16}S_{5}V_{3}$, $F_{3}F_{8}F_{9}V_{11}V_{3}V_{2}$, $F_{3}F_{5}F_{8}V_{11}V_{3}V_{2}$, $F_{4}F_{9}F_{14}V_{13}V_{3}V_{5}$, $F_{1}F_{5}F_{6}V_{9}V_{3}V_{4}$, $F_{11}F_{9}F_{14}S_{9}S_{4}V_{3}$, $F_{2}F_{5}F_{6}S_{14}S_{2}V_{3}$, $F_{3}F_{5}F_{14}S_{9}S_{4}V_{3}$, $F_{3}F_{5}F_{6}S_{14}S_{2}V_{3}$, $F_{1}F_{11}F_{7}S_{7}S_{9}V_{5}$, $F_{1}F_{2}F_{7}S_{7}S_{14}V_{4}$, $F_{3}F_{8}F_{13}S_{9}S_{5}V_{1}$, $F_{3}F_{8}F_{13}S_{14}S_{5}V_{1}$, $F_{1}F_{11}F_{9}S_{7}S_{9}V_{5}$, $F_{1}F_{2}F_{5}S_{7}S_{14}V_{4}$, $F_{3}F_{7}F_{8}S_{16}S_{9}V_{2}$, $F_{3}F_{7}F_{8}S_{14}S_{16}V_{2}$, $F_{7}F_{8}F_{13}S_{9}S_{5}V_{1}$, $F_{7}F_{8}F_{13}S_{14}S_{5}V_{1}$, $F_{5}F_{9}F_{14}S_{9}S_{4}V_{3}$, $F_{5}F_{5}F_{6}S_{14}S_{2}V_{3}$, $F_{3}F_{8}F_{14}S_{5}S_{4}V_{11}$, $F_{3}F_{6}F_{8}S_{2}S_{5}V_{11}$, $F_{4}F_{5}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{5}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{11}F_{7}V_{11}V_{11}V_{5}$, $F_{2}F_{3}F_{7}V_{11}V_{11}V_{4}$, $F_{3}F_{13}F_{14}V_{11}V_{1}V_{5}$, $F_{3}F_{6}F_{13}V_{11}V_{4}V_{1}$, $F_{4}F_{8}F_{14}S_{5}S_{4}V_{11}$, $F_{1}F_{6}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{11}F_{9}V_{11}V_{11}V_{5}$, $F_{2}F_{3}F_{5}V_{11}V_{11}V_{4}$, $F_{3}F_{8}F_{9}V_{11}V_{13}V_{2}$, $F_{3}F_{5}F_{8}V_{9}V_{11}V_{2}$, $F_{7}F_{8}F_{14}S_{5}S_{4}V_{11}$, $F_{6}F_{7}F_{8}S_{2}S_{5}V_{11}$, $F_{5}F_{8}F_{9}V_{11}V_{3}V_{2}$, $F_{5}F_{5}F_{8}V_{11}V_{3}V_{2}$, $F_{4}F_{8}F_{9}V_{11}V_{13}V_{2}$, $F_{1}F_{5}F_{8}V_{9}V_{11}V_{2}$, $F_{7}F_{13}F_{14}V_{11}V_{1}V_{5}$, $F_{6}F_{7}F_{13}V_{11}V_{4}V_{1}$, $F_{8}F_{9}F_{14}S_{5}S_{4}V_{11}$, $F_{5}F_{6}F_{8}S_{2}S_{5}V_{11}$, $F_{4}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{11}F_{11}F_{7}S_{7}S_{9}V_{5}$, $F_{2}F_{2}F_{7}S_{7}S_{14}V_{4}$, $F_{4}F_{14}F_{14}S_{7}S_{4}V_{5}$, $F_{1}F_{6}F_{6}S_{7}S_{2}V_{4}$, $F_{11}F_{11}F_{9}S_{7}S_{9}V_{5}$, $F_{2}F_{2}F_{5}S_{7}S_{14}V_{4}$, $F_{4}F_{8}F_{8}S_{7}S_{16}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{16}V_{2}$, $F_{7}F_{14}F_{14}S_{7}S_{4}V_{5}$, $F_{6}F_{6}F_{7}S_{7}S_{2}V_{4}$, $F_{8}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{4}F_{14}S_{16}S_{3}V_{11}$, $F_{1}F_{3}F_{6}S_{16}S_{3}V_{11}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{4}F_{8}S_{16}S_{5}V_{3}$, $F_{1}F_{3}F_{8}S_{16}S_{5}V_{3}$, $F_{7}F_{8}F_{9}S_{7}S_{5}V_{1}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{9}F_{14}V_{11}V_{3}V_{1}$, $F_{3}F_{5}F_{6}V_{11}V_{3}V_{1}$, $F_{3}F_{3}F_{8}V_{13}V_{3}V_{3}$, $F_{3}F_{3}F_{8}V_{9}V_{3}V_{3}$, $F_{3}F_{4}F_{9}S_{16}S_{5}V_{3}$, $F_{1}F_{3}F_{5}S_{16}S_{5}V_{3}$, $F_{3}F_{4}F_{8}V_{13}V_{3}V_{3}$, $F_{1}F_{3}F_{8}V_{9}V_{3}V_{3}$, $F_{7}F_{9}F_{14}V_{11}V_{3}V_{1}$, $F_{5}F_{6}F_{7}V_{11}V_{3}V_{1}$, $F_{3}F_{8}F_{9}V_{11}V_{3}V_{1}$, $F_{3}F_{5}F_{8}V_{11}V_{3}V_{1}$, $F_{7}F_{8}F_{14}S_{7}S_{6}V_{11}$, $F_{6}F_{7}F_{8}S_{7}S_{6}V_{11}$, $F_{3}F_{3}F_{4}S_{16}S_{3}V_{11}$, $F_{1}F_{3}F_{3}S_{16}S_{3}V_{11}$, $F_{7}F_{8}F_{9}V_{11}V_{3}V_{1}$, $F_{5}F_{7}F_{8}V_{11}V_{3}V_{1}$, $F_{3}F_{9}F_{9}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{1}$, $F_{7}F_{14}F_{14}S_{7}S_{6}V_{11}$, $F_{6}F_{6}F_{7}S_{7}S_{6}V_{11}$, $F_{3}F_{3}F_{3}S_{7}S_{3}V_{13}$, $F_{3}F_{3}F_{3}S_{7}S_{3}V_{9}$, $F_{3}F_{3}F_{4}S_{7}S_{3}V_{13}$, $F_{1}F_{3}F_{3}S_{7}S_{3}V_{9}$, $F_{7}F_{9}F_{9}S_{7}S_{5}V_{1}$, $F_{5}F_{5}F_{7}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{5}S_{7}V_{13}V_{2}$, $F_{3}F_{4}F_{8}S_{16}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{16}V_{11}V_{2}$, $F_{3}F_{4}F_{5}S_{7}V_{13}V_{2}$, $F_{3}F_{5}F_{9}S_{7}V_{1}V_{5}$, $F_{3}F_{5}F_{5}S_{7}V_{4}V_{1}$, $F_{3}F_{4}F_{6}S_{16}V_{3}V_{5}$, $F_{1}F_{3}F_{6}S_{16}V_{3}V_{4}$, $F_{5}F_{7}F_{9}S_{7}V_{1}V_{5}$, $F_{5}F_{5}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{1}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{1}$, $F_{4}F_{5}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{6}S_{5}V_{13}V_{3}$, $F_{3}F_{3}F_{6}S_{5}V_{9}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{5}S_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{4}F_{8}S_{16}S_{5}S_{5}$, $F_{1}F_{3}F_{8}S_{16}S_{5}S_{5}$, $F_{3}F_{4}F_{6}S_{5}V_{13}V_{3}$, $F_{1}F_{3}F_{6}S_{5}V_{9}V_{3}$, $F_{7}F_{8}F_{9}S_{5}V_{11}V_{1}$, $F_{5}F_{7}F_{8}S_{5}V_{11}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{5}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{8}S_{4}V_{11}V_{3}$, $F_{3}F_{8}F_{8}S_{2}V_{11}V_{3}$, $F_{4}F_{5}F_{6}S_{7}V_{3}V_{2}$, $F_{1}F_{5}F_{6}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{5}V_{13}V_{3}$, $F_{3}F_{3}F_{8}S_{5}V_{9}V_{3}$, $F_{5}F_{6}F_{9}S_{7}V_{3}V_{2}$, $F_{5}F_{5}F_{6}S_{7}V_{3}V_{2}$, $F_{3}F_{4}F_{9}S_{16}V_{3}V_{5}$, $F_{1}F_{3}F_{5}S_{16}V_{3}V_{4}$, $F_{3}F_{4}F_{8}S_{5}V_{13}V_{3}$, $F_{1}F_{3}F_{8}S_{5}V_{9}V_{3}$, $F_{8}F_{8}F_{9}S_{4}V_{11}V_{3}$, $F_{5}F_{8}F_{8}S_{2}V_{11}V_{3}$, $F_{3}F_{6}F_{8}S_{4}V_{11}V_{3}$, $F_{5}F_{7}F_{8}S_{7}V_{11}V_{5}$, $F_{5}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{5}F_{8}F_{9}S_{7}V_{11}V_{5}$, $F_{5}F_{5}F_{8}S_{7}V_{11}V_{4}$, $F_{3}F_{3}F_{4}S_{16}V_{11}V_{2}$, $F_{1}F_{3}F_{3}S_{16}V_{11}V_{2}$, $F_{6}F_{8}F_{9}S_{4}V_{11}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{4}F_{6}F_{6}S_{7}V_{3}V_{2}$, $F_{1}F_{6}F_{6}S_{7}V_{3}V_{2}$, $F_{7}F_{8}F_{8}S_{7}V_{11}V_{5}$, $F_{7}F_{8}F_{8}S_{7}V_{11}V_{4}$, $F_{3}F_{9}F_{9}S_{7}V_{1}V_{5}$, $F_{8}F_{8}F_{9}S_{7}V_{11}V_{5}$, $F_{5}F_{8}F_{8}S_{7}V_{11}V_{4}$, $F_{3}F_{3}F_{3}S_{7}V_{13}V_{2}$, $F_{3}F_{3}F_{3}S_{7}V_{9}V_{2}$, $F_{6}F_{6}F_{9}S_{7}V_{3}V_{2}$, $F_{5}F_{6}F_{6}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{4}S_{7}V_{13}V_{2}$, $F_{1}F_{3}F_{3}S_{7}V_{9}V_{2}$, $F_{7}F_{9}F_{9}S_{7}V_{1}V_{5}$, $F_{8}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{9}S_{7}V_{1}V_{2}$, $F_{3}F_{3}F_{5}S_{7}V_{1}V_{2}$, $F_{3}F_{4}F_{8}S_{16}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{16}V_{3}V_{2}$, $F_{3}F_{7}F_{9}S_{7}V_{1}V_{2}$, $F_{3}F_{5}F_{7}S_{7}V_{1}V_{2}$, $F_{3}F_{8}F_{9}S_{5}V_{3}V_{1}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{1}$, $F_{3}F_{7}F_{14}S_{7}S_{5}S_{6}$, $F_{3}F_{6}F_{7}S_{7}S_{5}S_{6}$, $F_{3}F_{4}F_{8}S_{16}S_{3}S_{5}$, $F_{1}F_{3}F_{8}S_{16}S_{3}S_{5}$, $F_{7}F_{8}F_{9}S_{5}V_{3}V_{1}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{1}$, $F_{3}F_{3}F_{8}S_{7}S_{3}S_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{2}S_{3}$, $F_{3}F_{4}F_{14}S_{16}S_{3}S_{5}$, $F_{1}F_{3}F_{6}S_{16}S_{3}S_{5}$, $F_{3}F_{8}F_{9}S_{7}S_{3}S_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{2}S_{3}$, $F_{3}F_{8}F_{8}S_{4}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{2}V_{3}V_{3}$, $F_{3}F_{7}F_{8}S_{7}V_{3}V_{5}$, $F_{3}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{9}F_{14}S_{5}V_{3}V_{1}$, $F_{3}F_{5}F_{6}S_{5}V_{3}V_{1}$, $F_{3}F_{8}F_{9}S_{7}V_{3}V_{5}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{4}F_{9}S_{16}V_{3}V_{2}$, $F_{1}F_{3}F_{5}S_{16}V_{3}V_{2}$, $F_{7}F_{9}F_{14}S_{5}V_{3}V_{1}$, $F_{5}F_{6}F_{7}S_{5}V_{3}V_{1}$, $F_{8}F_{8}F_{9}S_{4}V_{3}V_{3}$, $F_{5}F_{8}F_{8}S_{2}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{3}S_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{2}S_{3}$, $F_{7}F_{8}F_{8}S_{7}V_{3}V_{5}$, $F_{7}F_{8}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{9}F_{9}S_{7}V_{1}V_{2}$, $F_{3}F_{5}F_{5}S_{7}V_{1}V_{2}$, $F_{7}F_{14}F_{14}S_{7}S_{5}S_{6}$, $F_{6}F_{6}F_{7}S_{7}S_{5}S_{6}$, $F_{8}F_{8}F_{9}S_{7}V_{3}V_{5}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{4}$, $F_{7}F_{9}F_{9}S_{7}V_{1}V_{2}$, $F_{5}F_{5}F_{7}S_{7}V_{1}V_{2}$, $F_{8}F_{8}F_{9}S_{7}S_{3}S_{4}$, $F_{5}F_{8}F_{8}S_{7}S_{2}S_{3}$, $F_{3}F_{3}F_{9}V_{11}V_{1}V_{2}$, $F_{3}F_{3}F_{5}V_{11}V_{1}V_{2}$, $F_{1}F_{4}F_{8}S_{7}S_{4}V_{2}$, $F_{1}F_{1}F_{8}S_{7}S_{2}V_{2}$, $F_{3}F_{3}F_{5}V_{13}V_{3}V_{2}$, $F_{3}F_{3}F_{5}V_{9}V_{3}V_{2}$, $F_{1}F_{7}F_{8}S_{7}S_{4}V_{2}$, $F_{1}F_{7}F_{8}S_{7}S_{2}V_{2}$, $F_{3}F_{4}F_{8}S_{16}S_{5}V_{2}$, $F_{1}F_{3}F_{8}S_{16}S_{5}V_{2}$, $F_{3}F_{4}F_{5}V_{13}V_{3}V_{2}$, $F_{1}F_{3}F_{5}V_{9}V_{3}V_{2}$, $F_{3}F_{7}F_{9}V_{11}V_{1}V_{2}$, $F_{3}F_{5}F_{7}V_{11}V_{1}V_{2}$, $F_{3}F_{5}F_{9}V_{3}V_{1}V_{5}$, $F_{3}F_{5}F_{5}V_{3}V_{4}V_{1}$, $F_{1}F_{7}F_{14}S_{7}S_{6}V_{5}$, $F_{1}F_{6}F_{7}S_{7}S_{6}V_{4}$, $F_{3}F_{4}F_{6}S_{16}S_{3}V_{5}$, $F_{1}F_{3}F_{6}S_{16}S_{3}V_{4}$, $F_{5}F_{7}F_{9}V_{3}V_{1}V_{5}$, $F_{5}F_{5}F_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{1}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{1}$, $F_{4}F_{5}F_{8}S_{5}S_{4}V_{3}$, $F_{1}F_{5}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{7}F_{14}S_{5}S_{6}V_{11}$, $F_{3}F_{6}F_{7}S_{5}S_{6}V_{11}$, $F_{3}F_{3}F_{6}S_{3}S_{5}V_{13}$, $F_{3}F_{3}F_{6}S_{3}S_{5}V_{9}$, $F_{5}F_{7}F_{8}S_{5}S_{4}V_{3}$, $F_{5}F_{7}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{4}F_{6}S_{3}S_{5}V_{13}$, $F_{1}F_{3}F_{6}S_{3}S_{5}V_{9}$, $F_{7}F_{8}F_{9}S_{5}S_{5}V_{1}$, $F_{5}F_{7}F_{8}S_{5}S_{5}V_{1}$, $F_{3}F_{3}F_{8}S_{3}S_{4}V_{11}$, $F_{3}F_{3}F_{8}S_{2}S_{3}V_{11}$, $F_{1}F_{4}F_{6}S_{7}S_{3}V_{2}$, $F_{1}F_{1}F_{6}S_{7}S_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{3}S_{5}V_{13}$, $F_{3}F_{3}F_{8}S_{3}S_{5}V_{9}$, $F_{1}F_{6}F_{9}S_{7}S_{3}V_{2}$, $F_{1}F_{5}F_{6}S_{7}S_{3}V_{2}$, $F_{3}F_{4}F_{14}S_{16}S_{3}V_{5}$, $F_{3}F_{4}F_{8}S_{3}S_{5}V_{13}$, $F_{1}F_{3}F_{8}S_{3}S_{5}V_{9}$, $F_{3}F_{8}F_{9}S_{3}S_{4}V_{11}$, $F_{3}F_{5}F_{8}S_{2}S_{3}V_{11}$, $F_{3}F_{5}F_{8}S_{5}S_{4}V_{3}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{3}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{5}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{8}F_{9}S_{7}S_{5}V_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{5}F_{5}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{5}S_{4}V_{3}$, $F_{3}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{4}F_{5}F_{6}V_{3}V_{3}V_{2}$, $F_{1}F_{5}F_{6}V_{3}V_{3}V_{2}$, $F_{3}F_{7}F_{8}V_{11}V_{3}V_{5}$, $F_{3}F_{7}F_{8}V_{11}V_{3}V_{4}$, $F_{3}F_{9}F_{14}V_{3}V_{1}V_{5}$, $F_{3}F_{5}F_{6}V_{3}V_{4}V_{1}$, $F_{4}F_{8}F_{8}S_{5}S_{4}V_{3}$, $F_{1}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{8}F_{9}V_{11}V_{3}V_{5}$, $F_{3}F_{5}F_{8}V_{11}V_{3}V_{4}$, $F_{3}F_{3}F_{8}V_{13}V_{3}V_{2}$, $F_{3}F_{3}F_{8}V_{9}V_{3}V_{2}$, $F_{7}F_{8}F_{8}S_{5}S_{4}V_{3}$, $F_{7}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{5}F_{6}F_{9}V_{3}V_{3}V_{2}$, $F_{5}F_{5}F_{6}V_{3}V_{3}V_{2}$, $F_{3}F_{4}F_{8}V_{13}V_{3}V_{2}$, $F_{1}F_{3}F_{8}V_{9}V_{3}V_{2}$, $F_{7}F_{9}F_{14}V_{3}V_{1}V_{5}$, $F_{5}F_{6}F_{7}V_{3}V_{4}V_{1}$, $F_{8}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{5}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{3}S_{4}V_{11}$, $F_{3}F_{6}F_{8}S_{2}S_{3}V_{11}$, $F_{5}F_{7}F_{8}V_{11}V_{3}V_{5}$, $F_{5}F_{7}F_{8}V_{11}V_{3}V_{4}$, $F_{3}F_{8}F_{9}V_{11}V_{1}V_{2}$, $F_{3}F_{5}F_{8}V_{11}V_{1}V_{2}$, $F_{7}F_{8}F_{14}S_{5}S_{6}V_{11}$, $F_{6}F_{7}F_{8}S_{5}S_{6}V_{11}$, $F_{5}F_{8}F_{9}V_{11}V_{3}V_{5}$, $F_{5}F_{5}F_{8}V_{11}V_{3}V_{4}$, $F_{7}F_{8}F_{9}V_{11}V_{1}V_{2}$, $F_{5}F_{7}F_{8}V_{11}V_{1}V_{2}$, $F_{6}F_{8}F_{9}S_{3}S_{4}V_{11}$, $F_{5}F_{6}F_{8}S_{2}S_{3}V_{11}$, $F_{4}F_{6}F_{6}S_{7}S_{3}V_{2}$, $F_{1}F_{6}F_{6}S_{7}S_{3}V_{2}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{5}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{4}F_{8}F_{8}S_{7}S_{4}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{2}V_{2}$, $F_{7}F_{14}F_{14}S_{7}S_{6}V_{5}$, $F_{6}F_{6}F_{7}S_{7}S_{6}V_{4}$, $F_{8}F_{8}F_{9}S_{7}S_{5}V_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{7}F_{8}F_{8}S_{7}S_{4}V_{2}$, $F_{7}F_{8}F_{8}S_{7}S_{2}V_{2}$, $F_{6}F_{6}F_{9}S_{7}S_{3}V_{2}$, $F_{5}F_{6}F_{6}S_{7}S_{3}V_{2}$, $F_{3}F_{4}F_{14}S_{3}V_{11}V_{13}$, $F_{1}F_{3}F_{6}S_{3}V_{9}V_{11}$, $F_{3}F_{4}F_{8}S_{7}S_{16}S_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{16}S_{3}$, $F_{3}F_{3}F_{13}S_{16}S_{9}S_{3}$, $F_{3}F_{3}F_{13}S_{14}S_{16}S_{3}$, $F_{4}F_{4}F_{14}S_{3}V_{11}V_{13}$, $F_{1}F_{1}F_{6}S_{3}V_{9}V_{11}$, $F_{4}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{7}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{3}F_{9}S_{16}S_{5}S_{5}$, $F_{3}F_{3}F_{5}S_{16}S_{5}S_{5}$, $F_{4}F_{4}F_{8}S_{5}V_{13}V_{3}$, $F_{1}F_{1}F_{8}S_{5}V_{9}V_{3}$, $F_{7}F_{7}F_{14}S_{5}V_{11}V_{1}$, $F_{6}F_{7}F_{7}S_{5}V_{11}V_{1}$, $F_{3}F_{7}F_{13}S_{9}V_{3}V_{1}$, $F_{3}F_{7}F_{13}S_{14}V_{3}V_{1}$, $F_{4}F_{9}F_{14}S_{4}V_{11}V_{3}$, $F_{1}F_{5}F_{6}S_{2}V_{11}V_{3}$, $F_{3}F_{4}F_{9}S_{5}V_{13}V_{3}$, $F_{1}F_{3}F_{5}S_{5}V_{9}V_{3}$, $F_{3}F_{4}F_{8}S_{16}V_{3}V_{3}$, $F_{1}F_{3}F_{8}S_{16}V_{3}V_{3}$, $F_{7}F_{9}F_{14}S_{4}V_{11}V_{3}$, $F_{5}F_{6}F_{7}S_{2}V_{11}V_{3}$, $F_{4}F_{4}F_{9}S_{5}V_{13}V_{3}$, $F_{1}F_{1}F_{5}S_{5}V_{9}V_{3}$, $F_{7}F_{7}F_{13}S_{9}V_{3}V_{1}$, $F_{7}F_{7}F_{13}S_{14}V_{3}V_{1}$, $F_{3}F_{7}F_{8}S_{9}V_{3}V_{1}$, $F_{3}F_{7}F_{8}S_{14}V_{3}V_{1}$, $F_{7}F_{8}F_{13}S_{7}S_{9}S_{6}$, $F_{7}F_{8}F_{13}S_{7}S_{14}S_{6}$, $F_{3}F_{3}F_{3}S_{16}S_{9}S_{3}$, $F_{3}F_{3}F_{3}S_{14}S_{16}S_{3}$, $F_{7}F_{7}F_{8}S_{9}V_{3}V_{1}$, $F_{7}F_{7}F_{8}S_{14}V_{3}V_{1}$, $F_{3}F_{7}F_{9}S_{5}V_{11}V_{1}$, $F_{3}F_{5}F_{7}S_{5}V_{11}V_{1}$, $F_{4}F_{8}F_{9}S_{4}V_{11}V_{3}$, $F_{7}F_{13}F_{14}S_{6}V_{11}V_{11}$, $F_{6}F_{7}F_{13}S_{6}V_{11}V_{11}$, $F_{3}F_{3}F_{4}S_{3}V_{11}V_{13}$, $F_{1}F_{3}F_{3}S_{3}V_{9}V_{11}$, $F_{7}F_{8}F_{9}S_{4}V_{11}V_{3}$, $F_{3}F_{4}F_{4}S_{3}V_{11}V_{13}$, $F_{1}F_{1}F_{3}S_{3}V_{9}V_{11}$, $F_{7}F_{7}F_{9}S_{5}V_{11}V_{1}$, $F_{5}F_{7}F_{7}S_{5}V_{11}V_{1}$, $F_{4}F_{9}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{2}S_{5}$, $F_{7}F_{13}F_{13}S_{7}S_{9}S_{6}$, $F_{7}F_{13}F_{13}S_{7}S_{14}S_{6}$, $F_{3}F_{3}F_{4}S_{7}S_{16}S_{3}$, $F_{1}F_{3}F_{3}S_{7}S_{16}S_{3}$, $F_{7}F_{9}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{5}F_{7}S_{7}S_{2}S_{5}$, $F_{3}F_{4}F_{8}V_{11}V_{13}V_{2}$, $F_{1}F_{3}F_{8}V_{9}V_{11}V_{2}$, $F_{3}F_{4}F_{5}S_{7}S_{16}V_{2}$, $F_{1}F_{3}F_{5}S_{7}S_{16}V_{2}$, $F_{3}F_{3}F_{14}S_{16}S_{9}V_{2}$, $F_{3}F_{3}F_{6}S_{14}S_{16}V_{2}$, $F_{4}F_{4}F_{8}V_{11}V_{13}V_{2}$, $F_{1}F_{1}F_{8}V_{9}V_{11}V_{2}$, $F_{3}F_{7}F_{8}V_{11}V_{1}V_{5}$, $F_{3}F_{7}F_{8}V_{11}V_{4}V_{1}$, $F_{4}F_{5}F_{9}S_{7}S_{4}V_{5}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{4}$, $F_{3}F_{4}F_{6}V_{13}V_{3}V_{5}$, $F_{1}F_{3}F_{6}V_{9}V_{3}V_{4}$, $F_{5}F_{7}F_{9}S_{7}S_{4}V_{5}$, $F_{5}F_{5}F_{7}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{5}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{4}$, $F_{4}F_{4}F_{6}V_{13}V_{3}V_{5}$, $F_{1}F_{1}F_{6}V_{9}V_{3}V_{4}$, $F_{7}F_{7}F_{8}V_{11}V_{1}V_{5}$, $F_{7}F_{7}F_{8}V_{11}V_{4}V_{1}$, $F_{3}F_{7}F_{14}S_{9}S_{5}V_{1}$, $F_{3}F_{6}F_{7}S_{14}S_{5}V_{1}$, $F_{4}F_{8}F_{9}S_{5}S_{4}V_{11}$, $F_{1}F_{5}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{4}F_{8}S_{5}S_{5}V_{13}$, $F_{1}F_{3}F_{8}S_{5}S_{5}V_{9}$, $F_{3}F_{4}F_{6}S_{16}S_{5}V_{3}$, $F_{1}F_{3}F_{6}S_{16}S_{5}V_{3}$, $F_{7}F_{8}F_{9}S_{5}S_{4}V_{11}$, $F_{5}F_{7}F_{8}S_{2}S_{5}V_{11}$, $F_{4}F_{4}F_{8}S_{5}S_{5}V_{13}$, $F_{1}F_{1}F_{8}S_{5}S_{5}V_{9}$, $F_{7}F_{7}F_{14}S_{9}S_{5}V_{1}$, $F_{6}F_{7}F_{7}S_{14}S_{5}V_{1}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{11}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{11}$, $F_{4}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{5}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{9}S_{16}S_{5}V_{5}$, $F_{3}F_{3}F_{5}S_{16}S_{5}V_{4}$, $F_{8}F_{9}F_{9}S_{5}S_{4}V_{11}$, $F_{5}F_{5}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{9}F_{14}S_{9}S_{4}V_{3}$, $F_{4}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{4}F_{9}V_{13}V_{3}V_{5}$, $F_{1}F_{3}F_{5}V_{9}V_{3}V_{4}$, $F_{8}F_{8}F_{9}V_{11}V_{3}V_{2}$, $F_{5}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{4}F_{4}F_{9}V_{13}V_{3}V_{5}$, $F_{1}F_{1}F_{5}V_{9}V_{3}V_{4}$, $F_{9}F_{9}F_{14}S_{9}S_{4}V_{3}$, $F_{3}F_{6}F_{9}S_{9}S_{4}V_{3}$, $F_{5}F_{7}F_{14}S_{7}S_{9}V_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{14}V_{4}$, $F_{3}F_{7}F_{8}S_{9}S_{5}V_{1}$, $F_{3}F_{7}F_{8}S_{14}S_{5}V_{1}$, $F_{5}F_{9}F_{14}S_{7}S_{9}V_{5}$, $F_{5}F_{5}F_{6}S_{7}S_{14}V_{4}$, $F_{3}F_{3}F_{3}S_{16}S_{9}V_{2}$, $F_{3}F_{3}F_{3}S_{14}S_{16}V_{2}$, $F_{7}F_{7}F_{8}S_{9}S_{5}V_{1}$, $F_{7}F_{7}F_{8}S_{14}S_{5}V_{1}$, $F_{6}F_{9}F_{9}S_{9}S_{4}V_{3}$, $F_{4}F_{6}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{6}F_{8}V_{11}V_{3}V_{2}$, $F_{7}F_{8}F_{14}V_{11}V_{11}V_{5}$, $F_{6}F_{7}F_{8}V_{11}V_{11}V_{4}$, $F_{3}F_{7}F_{9}V_{11}V_{1}V_{5}$, $F_{3}F_{5}F_{7}V_{11}V_{4}V_{1}$, $F_{8}F_{9}F_{14}V_{11}V_{11}V_{5}$, $F_{5}F_{6}F_{8}V_{11}V_{11}V_{4}$, $F_{3}F_{3}F_{4}V_{11}V_{13}V_{2}$, $F_{1}F_{3}F_{3}V_{9}V_{11}V_{2}$, $F_{6}F_{8}F_{9}V_{11}V_{3}V_{2}$, $F_{5}F_{6}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{4}F_{4}V_{11}V_{13}V_{2}$, $F_{1}F_{1}F_{3}V_{9}V_{11}V_{2}$, $F_{7}F_{7}F_{9}V_{11}V_{1}V_{5}$, $F_{5}F_{7}F_{7}V_{11}V_{4}V_{1}$, $F_{7}F_{14}F_{14}S_{7}S_{9}V_{5}$, $F_{6}F_{6}F_{7}S_{7}S_{14}V_{4}$, $F_{4}F_{9}F_{9}S_{7}S_{4}V_{5}$, $F_{9}F_{14}F_{14}S_{7}S_{9}V_{5}$, $F_{5}F_{6}F_{6}S_{7}S_{14}V_{4}$, $F_{3}F_{3}F_{4}S_{7}S_{16}V_{2}$, $F_{1}F_{3}F_{3}S_{7}S_{16}V_{2}$, $F_{7}F_{9}F_{9}S_{7}S_{4}V_{5}$, $F_{3}F_{11}F_{7}V_{11}V_{1}V_{2}$, $F_{2}F_{3}F_{7}V_{11}V_{1}V_{2}$, $F_{3}F_{4}F_{9}S_{7}S_{4}V_{2}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{2}$, $F_{3}F_{7}F_{9}S_{7}S_{4}V_{2}$, $F_{3}F_{5}F_{7}S_{7}S_{2}V_{2}$, $F_{3}F_{3}F_{14}S_{16}S_{5}V_{2}$, $F_{3}F_{3}F_{6}S_{16}S_{5}V_{2}$, $F_{4}F_{4}F_{8}V_{13}V_{3}V_{2}$, $F_{1}F_{1}F_{8}V_{9}V_{3}V_{2}$, $F_{11}F_{7}F_{7}V_{11}V_{1}V_{2}$, $F_{2}F_{7}F_{7}V_{11}V_{1}V_{2}$, $F_{3}F_{7}F_{8}V_{3}V_{1}V_{5}$, $F_{3}F_{7}F_{8}V_{3}V_{4}V_{1}$, $F_{3}F_{7}F_{13}S_{7}S_{6}V_{5}$, $F_{3}F_{7}F_{13}S_{7}S_{6}V_{4}$, $F_{3}F_{3}F_{8}S_{16}S_{3}V_{5}$, $F_{3}F_{3}F_{8}S_{16}S_{3}V_{4}$, $F_{7}F_{7}F_{8}V_{3}V_{1}V_{5}$, $F_{7}F_{7}F_{8}V_{3}V_{4}V_{1}$, $F_{3}F_{7}F_{14}S_{5}S_{5}V_{1}$, $F_{3}F_{6}F_{7}S_{5}S_{5}V_{1}$, $F_{4}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{11}F_{7}F_{13}S_{5}S_{6}V_{11}$, $F_{2}F_{7}F_{13}S_{5}S_{6}V_{11}$, $F_{7}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{4}F_{4}F_{8}S_{3}S_{5}V_{13}$, $F_{1}F_{1}F_{8}S_{3}S_{5}V_{9}$, $F_{7}F_{7}F_{14}S_{5}S_{5}V_{1}$, $F_{6}F_{7}F_{7}S_{5}S_{5}V_{1}$, $F_{3}F_{11}F_{9}S_{3}S_{4}V_{11}$, $F_{2}F_{3}F_{5}S_{2}S_{3}V_{11}$, $F_{3}F_{4}F_{8}S_{7}S_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{4}F_{14}S_{3}S_{5}V_{13}$, $F_{3}F_{8}F_{9}S_{7}S_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{3}F_{13}S_{16}S_{3}V_{5}$, $F_{3}F_{3}F_{13}S_{16}S_{3}V_{4}$, $F_{4}F_{4}F_{14}S_{3}S_{5}V_{13}$, $F_{1}F_{1}F_{6}S_{3}S_{5}V_{9}$, $F_{11}F_{9}F_{9}S_{3}S_{4}V_{11}$, $F_{2}F_{5}F_{5}S_{2}S_{3}V_{11}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{3}F_{7}F_{14}S_{7}S_{5}V_{5}$, $F_{3}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{3}F_{9}F_{14}S_{7}S_{5}V_{5}$, $F_{3}F_{5}F_{6}S_{7}S_{5}V_{4}$, $F_{3}F_{3}F_{9}S_{16}S_{5}V_{2}$, $F_{3}F_{3}F_{5}S_{16}S_{5}V_{2}$, $F_{8}F_{9}F_{9}S_{5}S_{4}V_{3}$, $F_{3}F_{9}F_{14}S_{5}S_{4}V_{3}$, $F_{3}F_{5}F_{6}S_{2}S_{5}V_{3}$, $F_{4}F_{8}F_{8}V_{3}V_{3}V_{2}$, $F_{1}F_{8}F_{8}V_{3}V_{3}V_{2}$, $F_{11}F_{7}F_{14}V_{11}V_{3}V_{5}$, $F_{2}F_{6}F_{7}V_{11}V_{3}V_{4}$, $F_{3}F_{7}F_{13}V_{3}V_{1}V_{5}$, $F_{3}F_{7}F_{13}V_{3}V_{4}V_{1}$, $F_{4}F_{9}F_{14}S_{5}S_{4}V_{3}$, $F_{1}F_{5}F_{6}S_{2}S_{5}V_{3}$, $F_{11}F_{9}F_{14}V_{11}V_{3}V_{5}$, $F_{2}F_{5}F_{6}V_{11}V_{3}V_{4}$, $F_{3}F_{4}F_{9}V_{13}V_{3}V_{2}$, $F_{7}F_{9}F_{14}S_{5}S_{4}V_{3}$, $F_{5}F_{6}F_{7}S_{2}S_{5}V_{3}$, $F_{8}F_{8}F_{9}V_{3}V_{3}V_{2}$, $F_{5}F_{8}F_{8}V_{3}V_{3}V_{2}$, $F_{4}F_{4}F_{9}V_{13}V_{3}V_{2}$, $F_{1}F_{1}F_{5}V_{9}V_{3}V_{2}$, $F_{7}F_{7}F_{13}V_{3}V_{1}V_{5}$, $F_{7}F_{7}F_{13}V_{3}V_{4}V_{1}$, $F_{9}F_{9}F_{14}S_{5}S_{4}V_{3}$, $F_{5}F_{5}F_{6}S_{2}S_{5}V_{3}$, $F_{7}F_{8}F_{14}V_{11}V_{3}V_{5}$, $F_{6}F_{7}F_{8}V_{11}V_{3}V_{4}$, $F_{7}F_{13}F_{14}S_{5}S_{6}V_{11}$, $F_{6}F_{7}F_{13}S_{5}S_{6}V_{11}$, $F_{8}F_{9}F_{14}V_{11}V_{3}V_{5}$, $F_{5}F_{6}F_{8}V_{11}V_{3}V_{4}$, $F_{7}F_{7}F_{9}V_{11}V_{1}V_{2}$, $F_{5}F_{7}F_{7}V_{11}V_{1}V_{2}$, $F_{8}F_{9}F_{9}S_{3}S_{4}V_{11}$, $F_{5}F_{5}F_{8}S_{2}S_{3}V_{11}$, $F_{4}F_{8}F_{8}S_{7}S_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{3}V_{2}$, $F_{7}F_{14}F_{14}S_{7}S_{5}V_{5}$, $F_{6}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{4}F_{9}F_{9}S_{7}S_{4}V_{2}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{2}$, $F_{7}F_{13}F_{13}S_{7}S_{6}V_{5}$, $F_{7}F_{13}F_{13}S_{7}S_{6}V_{4}$, $F_{9}F_{14}F_{14}S_{7}S_{5}V_{5}$, $F_{5}F_{6}F_{6}S_{7}S_{5}V_{4}$, $F_{7}F_{9}F_{9}S_{7}S_{4}V_{2}$, $F_{5}F_{5}F_{7}S_{7}S_{2}V_{2}$, $F_{8}F_{8}F_{9}S_{7}S_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{11}F_{7}S_{9}V_{1}V_{2}$, $F_{2}F_{3}F_{7}S_{14}V_{1}V_{2}$, $F_{3}F_{4}F_{9}S_{4}V_{11}V_{2}$, $F_{1}F_{3}F_{5}S_{2}V_{11}V_{2}$, $F_{3}F_{4}F_{8}S_{5}V_{13}V_{2}$, $F_{1}F_{3}F_{8}S_{5}V_{9}V_{2}$, $F_{3}F_{4}F_{5}S_{16}V_{3}V_{2}$, $F_{3}F_{7}F_{9}S_{4}V_{11}V_{2}$, $F_{3}F_{5}F_{7}S_{2}V_{11}V_{2}$, $F_{4}F_{4}F_{8}S_{5}V_{13}V_{2}$, $F_{1}F_{1}F_{8}S_{5}V_{9}V_{2}$, $F_{11}F_{7}F_{7}S_{9}V_{1}V_{2}$, $F_{2}F_{7}F_{7}S_{14}V_{1}V_{2}$, $F_{3}F_{7}F_{8}S_{5}V_{1}V_{5}$, $F_{3}F_{7}F_{8}S_{5}V_{4}V_{1}$, $F_{4}F_{5}F_{9}S_{4}V_{3}V_{5}$, $F_{1}F_{5}F_{5}S_{2}V_{3}V_{4}$, $F_{3}F_{7}F_{13}S_{6}V_{11}V_{5}$, $F_{3}F_{7}F_{13}S_{6}V_{11}V_{4}$, $F_{3}F_{4}F_{6}S_{3}V_{13}V_{5}$, $F_{1}F_{3}F_{6}S_{3}V_{9}V_{4}$, $F_{5}F_{7}F_{9}S_{4}V_{3}V_{5}$, $F_{5}F_{5}F_{7}S_{2}V_{3}V_{4}$, $F_{4}F_{4}F_{6}S_{3}V_{13}V_{5}$, $F_{1}F_{1}F_{6}S_{3}V_{9}V_{4}$, $F_{7}F_{7}F_{8}S_{5}V_{1}V_{5}$, $F_{7}F_{7}F_{8}S_{5}V_{4}V_{1}$, $F_{4}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{1}F_{5}F_{8}S_{2}S_{5}S_{5}$, $F_{11}F_{7}F_{13}S_{9}S_{5}S_{6}$, $F_{2}F_{7}F_{13}S_{14}S_{5}S_{6}$, $F_{3}F_{4}F_{6}S_{16}S_{3}S_{5}$, $F_{7}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{5}F_{7}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{11}F_{9}S_{9}S_{3}S_{4}$, $F_{2}F_{3}F_{5}S_{14}S_{2}S_{3}$, $F_{3}F_{4}F_{8}S_{3}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{3}V_{11}V_{2}$, $F_{3}F_{4}F_{14}S_{3}V_{13}V_{5}$, $F_{3}F_{8}F_{9}S_{3}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{3}V_{11}V_{2}$, $F_{4}F_{4}F_{14}S_{3}V_{13}V_{5}$, $F_{11}F_{9}F_{9}S_{9}S_{3}S_{4}$, $F_{2}F_{5}F_{5}S_{14}S_{2}S_{3}$, $F_{3}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{2}S_{5}S_{5}$, $F_{4}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{7}F_{14}S_{5}V_{11}V_{5}$, $F_{3}F_{6}F_{7}S_{5}V_{11}V_{4}$, $F_{3}F_{7}F_{14}S_{5}V_{1}V_{5}$, $F_{3}F_{6}F_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{9}F_{14}S_{5}V_{11}V_{5}$, $F_{3}F_{5}F_{6}S_{5}V_{11}V_{4}$, $F_{5}F_{8}F_{9}S_{5}V_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{7}F_{7}F_{14}S_{5}V_{1}V_{5}$, $F_{6}F_{7}F_{7}S_{5}V_{4}V_{1}$, $F_{8}F_{9}F_{9}S_{5}S_{5}S_{4}$, $F_{5}F_{5}F_{8}S_{2}S_{5}S_{5}$, $F_{4}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{11}F_{7}F_{14}S_{9}V_{3}V_{5}$, $F_{2}F_{6}F_{7}S_{14}V_{3}V_{4}$, $F_{4}F_{9}F_{14}S_{4}V_{3}V_{5}$, $F_{1}F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{11}F_{9}F_{14}S_{9}V_{3}V_{5}$, $F_{2}F_{5}F_{6}S_{14}V_{3}V_{4}$, $F_{7}F_{9}F_{14}S_{4}V_{3}V_{5}$, $F_{5}F_{6}F_{7}S_{2}V_{3}V_{4}$, $F_{8}F_{8}F_{9}S_{5}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{6}F_{9}S_{9}S_{3}S_{4}$, $F_{3}F_{5}F_{6}S_{14}S_{2}S_{3}$, $F_{5}F_{7}F_{14}S_{9}V_{3}V_{5}$, $F_{5}F_{6}F_{7}S_{14}V_{3}V_{4}$, $F_{3}F_{7}F_{8}S_{9}V_{1}V_{2}$, $F_{3}F_{7}F_{8}S_{14}V_{1}V_{2}$, $F_{7}F_{8}F_{13}S_{9}S_{5}S_{6}$, $F_{7}F_{8}F_{13}S_{14}S_{5}S_{6}$, $F_{5}F_{9}F_{14}S_{9}V_{3}V_{5}$, $F_{5}F_{5}F_{6}S_{14}V_{3}V_{4}$, $F_{7}F_{7}F_{8}S_{9}V_{1}V_{2}$, $F_{7}F_{7}F_{8}S_{14}V_{1}V_{2}$, $F_{6}F_{9}F_{9}S_{9}S_{3}S_{4}$, $F_{5}F_{5}F_{6}S_{14}S_{2}S_{3}$, $F_{4}F_{6}F_{8}S_{3}V_{11}V_{2}$, $F_{1}F_{6}F_{8}S_{3}V_{11}V_{2}$, $F_{7}F_{8}F_{14}S_{5}V_{11}V_{5}$, $F_{6}F_{7}F_{8}S_{5}V_{11}V_{4}$, $F_{4}F_{8}F_{9}S_{4}V_{11}V_{2}$, $F_{1}F_{5}F_{8}S_{2}V_{11}V_{2}$, $F_{7}F_{13}F_{14}S_{6}V_{11}V_{5}$, $F_{6}F_{7}F_{13}S_{6}V_{11}V_{4}$, $F_{8}F_{9}F_{14}S_{5}V_{11}V_{5}$, $F_{5}F_{6}F_{8}S_{5}V_{11}V_{4}$, $F_{7}F_{8}F_{9}S_{4}V_{11}V_{2}$, $F_{5}F_{7}F_{8}S_{2}V_{11}V_{2}$, $F_{6}F_{8}F_{9}S_{3}V_{11}V_{2}$, $F_{5}F_{6}F_{8}S_{3}V_{11}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{4}$} {{$F_{3}F_{5}F_{7}S_{7}S_{16}S_{6}$, $F_{3}F_{5}F_{5}S_{7}V_{9}V_{4}$, $F_{3}F_{7}F_{8}S_{16}V_{11}V_{4}$, $F_{1}F_{5}F_{5}S_{7}V_{9}V_{4}$, $F_{3}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{5}F_{7}S_{16}V_{11}V_{4}$, $F_{5}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{5}F_{5}S_{7}S_{7}S_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{3}$, $F_{3}F_{7}F_{7}S_{7}S_{16}S_{6}$, $F_{8}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{6}F_{7}S_{7}S_{16}S_{5}$, $F_{3}F_{5}F_{6}S_{7}V_{9}V_{3}$, $F_{3}F_{7}F_{13}S_{16}V_{11}V_{3}$, $F_{1}F_{5}F_{6}S_{7}V_{9}V_{3}$, $F_{3}F_{6}F_{13}S_{7}V_{11}V_{1}$, $F_{3}F_{5}F_{7}S_{16}V_{11}V_{3}$, $F_{6}F_{7}F_{13}S_{7}V_{11}V_{1}$, $F_{3}F_{13}F_{13}S_{7}V_{11}V_{1}$, $F_{1}F_{6}F_{6}S_{7}S_{7}S_{2}$, $F_{3}F_{5}F_{5}S_{7}V_{9}V_{3}$, $F_{6}F_{6}F_{7}S_{7}S_{7}S_{2}$, $F_{3}F_{7}F_{7}S_{7}S_{16}S_{5}$, $F_{1}F_{5}F_{5}S_{7}V_{9}V_{3}$, $F_{7}F_{13}F_{13}S_{7}V_{11}V_{1}$, $F_{3}F_{3}F_{7}S_{7}S_{16}S_{2}$, $F_{3}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{7}F_{13}S_{16}V_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{13}S_{7}V_{4}V_{1}$, $F_{3}F_{7}F_{8}S_{16}V_{3}V_{4}$, $F_{3}F_{7}F_{13}S_{7}V_{4}V_{1}$, $F_{3}F_{13}F_{13}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{3}F_{7}S_{7}S_{7}S_{5}$, $F_{3}F_{7}F_{7}S_{7}S_{16}S_{2}$, $F_{8}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{7}F_{13}F_{13}S_{7}V_{4}V_{1}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{9}$, $F_{3}F_{3}F_{7}S_{16}S_{2}V_{11}$, $F_{1}F_{1}F_{5}S_{7}S_{2}V_{9}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{6}F_{7}S_{16}S_{5}V_{4}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{1}F_{5}S_{7}S_{3}V_{3}$, $F_{3}F_{5}F_{6}V_{9}V_{3}V_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{3}V_{3}$, $F_{3}F_{7}F_{13}S_{16}S_{6}V_{3}$, $F_{1}F_{5}F_{6}V_{9}V_{3}V_{4}$, $F_{3}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{3}F_{13}S_{7}S_{6}V_{1}$, $F_{3}F_{5}F_{7}S_{16}S_{6}V_{3}$, $F_{1}F_{7}F_{13}S_{7}S_{6}V_{1}$, $F_{3}F_{3}F_{13}V_{11}V_{4}V_{1}$, $F_{1}F_{1}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{5}F_{5}V_{9}V_{3}V_{4}$, $F_{1}F_{6}F_{7}S_{7}S_{2}V_{4}$, $F_{3}F_{7}F_{8}S_{16}S_{5}V_{4}$, $F_{1}F_{5}F_{5}V_{9}V_{3}V_{4}$, $F_{3}F_{7}F_{13}V_{11}V_{4}V_{1}$, $F_{3}F_{6}F_{13}V_{11}V_{4}V_{1}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{5}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{3}F_{7}S_{7}S_{5}V_{11}$, $F_{3}F_{5}F_{7}S_{16}S_{2}V_{11}$, $F_{5}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{6}F_{7}F_{13}V_{11}V_{4}V_{1}$, $F_{3}F_{13}F_{13}S_{7}S_{6}V_{1}$, $F_{1}F_{6}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{5}F_{5}S_{7}S_{3}V_{3}$, $F_{3}F_{3}F_{7}S_{7}S_{5}V_{11}$, $F_{3}F_{5}F_{5}S_{7}S_{2}V_{9}$, $F_{5}F_{5}F_{8}S_{7}S_{3}V_{3}$, $F_{6}F_{6}F_{7}S_{7}S_{2}V_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{9}$, $F_{8}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{7}F_{13}F_{13}S_{7}S_{6}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{8}F_{8}S_{16}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{7}V_{11}V_{1}$, $F_{3}F_{6}F_{8}S_{16}V_{11}V_{3}$, $F_{5}F_{7}F_{8}S_{7}V_{11}V_{1}$, $F_{3}F_{8}F_{8}S_{7}V_{11}V_{1}$, $F_{1}F_{5}F_{5}S_{7}S_{7}S_{2}$, $F_{3}F_{6}F_{6}S_{7}V_{9}V_{3}$, $F_{5}F_{5}F_{7}S_{7}S_{7}S_{2}$, $F_{3}F_{8}F_{8}S_{7}S_{16}S_{5}$, $F_{1}F_{6}F_{6}S_{7}V_{9}V_{3}$, $F_{7}F_{8}F_{8}S_{7}V_{11}V_{1}$, $F_{3}F_{3}F_{8}S_{7}S_{16}S_{3}$, $F_{3}F_{3}F_{8}S_{7}V_{3}V_{1}$, $F_{3}F_{8}F_{8}S_{16}V_{3}V_{3}$, $F_{3}F_{7}F_{8}S_{7}V_{3}V_{1}$, $F_{3}F_{8}F_{8}S_{7}V_{3}V_{1}$, $F_{3}F_{3}F_{7}S_{7}S_{7}S_{6}$, $F_{3}F_{8}F_{8}S_{7}S_{16}S_{3}$, $F_{7}F_{8}F_{8}S_{7}V_{3}V_{1}$, $F_{1}F_{3}F_{6}S_{7}S_{3}V_{9}$, $F_{3}F_{3}F_{8}S_{16}S_{3}V_{11}$, $F_{1}F_{1}F_{6}S_{7}S_{3}V_{9}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{8}V_{11}V_{3}V_{1}$, $F_{1}F_{1}F_{5}S_{7}S_{2}V_{3}$, $F_{3}F_{5}F_{6}V_{9}V_{3}V_{3}$, $F_{1}F_{5}F_{7}S_{7}S_{2}V_{3}$, $F_{3}F_{8}F_{8}S_{16}S_{5}V_{3}$, $F_{1}F_{5}F_{6}V_{9}V_{3}V_{3}$, $F_{3}F_{7}F_{8}V_{11}V_{3}V_{1}$, $F_{3}F_{5}F_{8}V_{11}V_{3}V_{1}$, $F_{1}F_{3}F_{7}S_{7}S_{6}V_{11}$, $F_{3}F_{6}F_{8}S_{16}S_{3}V_{11}$, $F_{5}F_{7}F_{8}V_{11}V_{3}V_{1}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{1}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{3}$, $F_{3}F_{3}F_{7}S_{7}S_{6}V_{11}$, $F_{3}F_{6}F_{6}S_{7}S_{3}V_{9}$, $F_{5}F_{5}F_{7}S_{7}S_{2}V_{3}$, $F_{1}F_{6}F_{6}S_{7}S_{3}V_{9}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{1}$, $F_{1}F_{3}F_{5}S_{7}S_{16}S_{2}$, $F_{3}F_{5}F_{6}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{5}S_{16}V_{3}V_{4}$, $F_{5}F_{6}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{5}S_{7}V_{4}V_{1}$, $F_{1}F_{3}F_{6}S_{16}V_{3}V_{4}$, $F_{5}F_{5}F_{7}S_{7}V_{4}V_{1}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{6}F_{6}S_{7}V_{3}V_{2}$, $F_{5}F_{5}F_{7}S_{7}S_{7}S_{5}$, $F_{1}F_{1}F_{3}S_{7}S_{16}S_{2}$, $F_{6}F_{6}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{16}S_{3}$, $F_{3}F_{5}F_{6}S_{7}V_{3}V_{1}$, $F_{1}F_{3}F_{5}S_{16}V_{3}V_{3}$, $F_{5}F_{6}F_{7}S_{7}V_{3}V_{1}$, $F_{3}F_{5}F_{5}S_{7}V_{3}V_{1}$, $F_{6}F_{6}F_{7}S_{7}S_{7}S_{6}$, $F_{1}F_{1}F_{3}S_{7}S_{16}S_{3}$, $F_{5}F_{5}F_{7}S_{7}V_{3}V_{1}$, $F_{1}F_{3}F_{6}S_{7}S_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{16}S_{3}V_{4}$, $F_{1}F_{6}F_{8}S_{7}S_{3}V_{2}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{1}$, $F_{1}F_{3}F_{5}S_{16}S_{2}V_{3}$, $F_{1}F_{5}F_{7}S_{7}S_{2}V_{1}$, $F_{3}F_{5}F_{6}V_{3}V_{4}V_{1}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{6}V_{3}V_{3}V_{2}$, $F_{1}F_{5}F_{7}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{8}V_{3}V_{3}V_{2}$, $F_{5}F_{6}F_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{5}F_{5}V_{3}V_{4}V_{1}$, $F_{1}F_{6}F_{7}S_{7}S_{6}V_{4}$, $F_{5}F_{5}F_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{5}F_{5}S_{7}S_{2}V_{1}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{6}F_{6}F_{7}S_{7}S_{6}V_{4}$, $F_{3}F_{6}F_{6}S_{7}S_{3}V_{2}$, $F_{5}F_{5}F_{7}S_{7}S_{5}V_{3}$, $F_{6}F_{6}F_{8}S_{7}S_{3}V_{2}$, $F_{5}F_{5}F_{7}S_{7}S_{2}V_{1}$, $F_{3}F_{3}F_{8}S_{16}S_{2}V_{11}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{5}S_{16}S_{5}V_{4}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{5}F_{6}S_{7}S_{3}V_{3}$, $F_{1}F_{3}F_{5}V_{9}V_{3}V_{4}$, $F_{5}F_{6}F_{8}S_{7}S_{3}V_{3}$, $F_{3}F_{3}F_{7}S_{16}S_{6}V_{3}$, $F_{1}F_{1}F_{5}V_{9}V_{3}V_{4}$, $F_{8}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{5}F_{7}S_{7}S_{6}V_{1}$, $F_{3}F_{3}F_{6}S_{16}S_{6}V_{3}$, $F_{5}F_{7}F_{7}S_{7}S_{6}V_{1}$, $F_{3}F_{7}F_{8}V_{11}V_{4}V_{1}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{4}$, $F_{1}F_{3}F_{6}V_{9}V_{3}V_{4}$, $F_{5}F_{5}F_{7}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{4}$, $F_{1}F_{1}F_{6}V_{9}V_{3}V_{4}$, $F_{7}F_{7}F_{8}V_{11}V_{4}V_{1}$, $F_{3}F_{5}F_{7}V_{11}V_{4}V_{1}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{6}F_{8}V_{11}V_{3}V_{2}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{11}$, $F_{1}F_{3}F_{3}S_{16}S_{2}V_{11}$, $F_{6}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{5}F_{7}F_{7}V_{11}V_{4}V_{1}$, $F_{3}F_{7}F_{7}S_{7}S_{6}V_{1}$, $F_{8}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{1}F_{6}F_{6}S_{7}S_{3}V_{3}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{1}F_{1}F_{3}S_{7}S_{2}V_{9}$, $F_{6}F_{6}F_{8}S_{7}S_{3}V_{3}$, $F_{1}F_{1}F_{1}S_{7}S_{2}V_{9}$, $F_{7}F_{7}F_{7}S_{7}S_{6}V_{1}$, $F_{3}F_{3}F_{13}S_{16}S_{3}V_{11}$, $F_{3}F_{6}F_{7}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{5}S_{16}S_{5}V_{3}$, $F_{6}F_{7}F_{7}S_{7}S_{5}V_{1}$, $F_{3}F_{7}F_{13}V_{11}V_{3}V_{1}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{3}$, $F_{1}F_{3}F_{5}V_{9}V_{3}V_{3}$, $F_{5}F_{6}F_{7}S_{7}S_{2}V_{3}$, $F_{3}F_{3}F_{7}S_{16}S_{5}V_{3}$, $F_{1}F_{1}F_{5}V_{9}V_{3}V_{3}$, $F_{7}F_{7}F_{13}V_{11}V_{3}V_{1}$, $F_{3}F_{5}F_{7}V_{11}V_{3}V_{1}$, $F_{6}F_{7}F_{13}S_{7}S_{6}V_{11}$, $F_{1}F_{3}F_{3}S_{16}S_{3}V_{11}$, $F_{5}F_{7}F_{7}V_{11}V_{3}V_{1}$, $F_{3}F_{7}F_{7}S_{7}S_{5}V_{1}$, $F_{7}F_{13}F_{13}S_{7}S_{6}V_{11}$, $F_{1}F_{1}F_{3}S_{7}S_{3}V_{9}$, $F_{1}F_{1}F_{1}S_{7}S_{3}V_{9}$, $F_{7}F_{7}F_{7}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{3}F_{13}S_{16}S_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{3}F_{7}S_{7}S_{2}V_{1}$, $F_{3}F_{3}F_{8}S_{16}S_{2}V_{3}$, $F_{3}F_{7}F_{7}S_{7}S_{2}V_{1}$, $F_{3}F_{7}F_{13}V_{3}V_{4}V_{1}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{8}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{7}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{3}F_{7}S_{16}S_{2}V_{3}$, $F_{8}F_{8}F_{8}V_{3}V_{3}V_{2}$, $F_{7}F_{7}F_{13}V_{3}V_{4}V_{1}$, $F_{3}F_{7}F_{8}V_{3}V_{4}V_{1}$, $F_{3}F_{7}F_{13}S_{7}S_{6}V_{4}$, $F_{3}F_{3}F_{8}S_{16}S_{3}V_{4}$, $F_{7}F_{7}F_{8}V_{3}V_{4}V_{1}$, $F_{8}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{7}F_{13}F_{13}S_{7}S_{6}V_{4}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{8}F_{8}F_{8}S_{7}S_{3}V_{2}$, $F_{7}F_{7}F_{7}S_{7}S_{2}V_{1}$, $F_{3}F_{3}F_{8}S_{3}V_{11}V_{2}$, $F_{1}F_{1}F_{6}S_{7}S_{3}S_{3}$, $F_{1}F_{3}F_{6}S_{3}V_{9}V_{4}$, $F_{1}F_{6}F_{8}S_{7}S_{3}S_{3}$, $F_{3}F_{3}F_{13}S_{16}S_{3}S_{6}$, $F_{1}F_{1}F_{6}S_{3}V_{9}V_{4}$, $F_{3}F_{8}F_{8}S_{3}V_{11}V_{2}$, $F_{3}F_{3}F_{7}S_{2}V_{11}V_{1}$, $F_{1}F_{1}F_{5}S_{7}S_{2}S_{2}$, $F_{1}F_{3}F_{5}S_{2}V_{9}V_{3}$, $F_{1}F_{5}F_{7}S_{7}S_{2}S_{2}$, $F_{3}F_{3}F_{8}S_{16}S_{2}S_{5}$, $F_{1}F_{1}F_{5}S_{2}V_{9}V_{3}$, $F_{3}F_{7}F_{7}S_{2}V_{11}V_{1}$, $F_{3}F_{6}F_{7}S_{5}V_{4}V_{1}$, $F_{1}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{7}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{3}F_{5}S_{16}S_{2}S_{5}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{6}F_{7}F_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{7}F_{13}S_{6}V_{3}V_{1}$, $F_{1}F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{5}F_{6}S_{3}V_{3}V_{3}$, $F_{3}F_{7}F_{8}S_{5}V_{11}V_{3}$, $F_{5}F_{6}F_{8}S_{3}V_{3}V_{3}$, $F_{5}F_{6}F_{7}S_{2}V_{3}V_{4}$, $F_{8}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{7}F_{7}F_{13}S_{6}V_{3}V_{1}$, $F_{3}F_{5}F_{7}S_{6}V_{3}V_{1}$, $F_{1}F_{7}F_{13}S_{7}S_{6}S_{6}$, $F_{3}F_{3}F_{6}S_{16}S_{3}S_{6}$, $F_{5}F_{7}F_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{7}F_{8}S_{5}V_{4}V_{1}$, $F_{1}F_{5}F_{5}S_{2}V_{3}V_{4}$, $F_{3}F_{7}F_{13}S_{6}V_{11}V_{4}$, $F_{5}F_{5}F_{7}S_{2}V_{3}V_{4}$, $F_{7}F_{7}F_{8}S_{5}V_{4}V_{1}$, $F_{3}F_{5}F_{7}S_{2}V_{11}V_{1}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{6}F_{7}F_{13}S_{6}V_{11}V_{4}$, $F_{3}F_{6}F_{8}S_{3}V_{11}V_{2}$, $F_{5}F_{7}F_{8}S_{5}V_{11}V_{3}$, $F_{6}F_{8}F_{8}S_{3}V_{11}V_{2}$, $F_{5}F_{7}F_{7}S_{2}V_{11}V_{1}$, $F_{1}F_{5}F_{5}S_{7}S_{2}S_{2}$, $F_{8}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{7}F_{13}F_{13}S_{7}S_{6}S_{6}$, $F_{1}F_{6}F_{6}S_{7}S_{3}S_{3}$, $F_{7}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{6}F_{6}F_{8}S_{7}S_{3}S_{3}$, $F_{5}F_{5}F_{7}S_{7}S_{2}S_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{5}$} {{$F_{3}F_{5}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{5}F_{6}S_{7}V_{10}V_{3}$, $F_{3}F_{8}F_{8}S_{16}V_{11}V_{3}$, $F_{2}F_{5}F_{6}S_{7}V_{10}V_{3}$, $F_{3}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{6}F_{8}S_{16}V_{11}V_{3}$, $F_{5}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{2}F_{5}F_{5}S_{7}S_{7}S_{3}$, $F_{3}F_{6}F_{6}S_{7}V_{10}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{16}S_{5}$, $F_{2}F_{6}F_{6}S_{7}V_{10}V_{3}$, $F_{8}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{3}F_{8}S_{7}S_{16}S_{3}$, $F_{3}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{16}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{8}F_{8}S_{7}S_{16}S_{3}$, $F_{8}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{3}V_{10}$, $F_{3}F_{3}F_{8}S_{16}S_{3}V_{11}$, $F_{1}F_{2}F_{6}S_{7}S_{3}V_{10}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{2}F_{5}S_{7}S_{3}V_{3}$, $F_{3}F_{5}F_{6}V_{10}V_{3}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{16}S_{5}V_{3}$, $F_{2}F_{5}F_{6}V_{10}V_{3}V_{3}$, $F_{3}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{5}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{6}F_{8}S_{16}S_{3}V_{11}$, $F_{5}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{2}F_{5}F_{5}S_{7}S_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{6}F_{6}S_{7}S_{3}V_{10}$, $F_{5}F_{5}F_{8}S_{7}S_{3}V_{3}$, $F_{2}F_{6}F_{6}S_{7}S_{3}V_{10}$, $F_{8}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{2}F_{3}F_{5}S_{7}S_{16}S_{3}$, $F_{3}F_{5}F_{6}S_{7}V_{3}V_{2}$, $F_{2}F_{3}F_{6}S_{16}V_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{6}F_{6}S_{7}V_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{2}F_{2}F_{3}S_{7}S_{16}S_{3}$, $F_{6}F_{6}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{3}V_{2}$, $F_{2}F_{3}F_{5}S_{16}S_{3}V_{3}$, $F_{1}F_{6}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{5}F_{6}V_{3}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{2}F_{3}F_{6}S_{16}S_{3}V_{3}$, $F_{5}F_{6}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{6}F_{6}S_{7}S_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{6}F_{6}F_{8}S_{7}S_{3}V_{2}$, $F_{2}F_{3}F_{5}S_{7}S_{3}V_{10}$, $F_{2}F_{2}F_{5}S_{7}S_{3}V_{10}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{6}S_{16}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{2}F_{5}F_{6}S_{7}S_{3}V_{3}$, $F_{2}F_{3}F_{6}V_{10}V_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{3}$, $F_{2}F_{2}F_{6}V_{10}V_{3}V_{3}$, $F_{8}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{3}F_{6}F_{8}V_{11}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{2}F_{3}F_{3}S_{16}S_{3}V_{11}$, $F_{6}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{2}F_{6}F_{6}S_{7}S_{3}V_{3}$, $F_{8}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{2}F_{2}F_{3}S_{7}S_{3}V_{10}$, $F_{6}F_{6}F_{8}S_{7}S_{3}V_{3}$, $F_{2}F_{2}F_{2}S_{7}S_{3}V_{10}$, $F_{3}F_{3}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{16}S_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{8}F_{8}V_{3}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{8}F_{8}F_{8}V_{3}V_{3}V_{2}$, $F_{8}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{8}F_{8}F_{8}S_{7}S_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{3}V_{11}V_{2}$, $F_{1}F_{2}F_{6}S_{7}S_{3}S_{3}$, $F_{2}F_{3}F_{5}S_{3}V_{10}V_{3}$, $F_{1}F_{6}F_{8}S_{7}S_{3}S_{3}$, $F_{3}F_{3}F_{8}S_{16}S_{3}S_{5}$, $F_{2}F_{2}F_{5}S_{3}V_{10}V_{3}$, $F_{3}F_{8}F_{8}S_{3}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{3}F_{6}S_{16}S_{3}S_{5}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{2}F_{5}F_{6}S_{3}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{2}F_{3}F_{6}S_{3}V_{10}V_{3}$, $F_{5}F_{6}F_{8}S_{3}V_{3}V_{3}$, $F_{2}F_{2}F_{6}S_{3}V_{10}V_{3}$, $F_{8}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{6}F_{8}S_{3}V_{11}V_{2}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{6}F_{8}F_{8}S_{3}V_{11}V_{2}$, $F_{2}F_{6}F_{6}S_{7}S_{3}S_{3}$, $F_{8}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{6}F_{6}F_{8}S_{7}S_{3}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{6}$} {{$F_{3}F_{5}F_{5}S_{7}S_{16}V_{4}$, $F_{3}F_{5}F_{6}S_{7}S_{16}V_{3}$, $F_{3}F_{5}F_{6}S_{14}S_{16}V_{3}$, $F_{3}F_{5}F_{6}S_{7}S_{14}V_{1}$, $F_{5}F_{6}F_{7}S_{7}S_{14}V_{1}$, $F_{3}F_{6}F_{6}S_{7}S_{14}V_{1}$, $F_{3}F_{5}F_{5}S_{7}S_{7}V_{2}$, $F_{3}F_{6}F_{6}S_{7}S_{16}V_{3}$, $F_{5}F_{5}F_{7}S_{7}S_{7}V_{2}$, $F_{6}F_{6}F_{7}S_{7}S_{14}V_{1}$, $F_{2}F_{3}F_{5}S_{7}S_{16}S_{3}$, $F_{2}F_{3}F_{6}S_{7}V_{3}V_{1}$, $F_{3}F_{5}F_{6}S_{16}V_{3}V_{3}$, $F_{2}F_{6}F_{7}S_{7}V_{3}V_{1}$, $F_{3}F_{6}F_{6}S_{7}V_{3}V_{1}$, $F_{2}F_{2}F_{7}S_{7}S_{7}S_{6}$, $F_{3}F_{5}F_{5}S_{7}S_{16}S_{3}$, $F_{6}F_{6}F_{7}S_{7}V_{3}V_{1}$, $F_{1}F_{3}F_{6}S_{7}S_{16}S_{3}$, $F_{2}F_{3}F_{5}S_{14}S_{16}S_{3}$, $F_{1}F_{3}F_{6}S_{7}V_{4}V_{1}$, $F_{3}F_{5}F_{5}S_{16}V_{3}V_{4}$, $F_{1}F_{6}F_{7}S_{7}V_{4}V_{1}$, $F_{2}F_{3}F_{6}S_{14}V_{3}V_{1}$, $F_{1}F_{3}F_{5}S_{7}V_{3}V_{2}$, $F_{1}F_{5}F_{7}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{16}V_{3}V_{4}$, $F_{2}F_{6}F_{7}S_{14}V_{3}V_{1}$, $F_{3}F_{5}F_{6}S_{14}V_{3}V_{1}$, $F_{1}F_{2}F_{7}S_{7}S_{14}S_{6}$, $F_{3}F_{5}F_{6}S_{14}S_{16}S_{3}$, $F_{5}F_{6}F_{7}S_{14}V_{3}V_{1}$, $F_{3}F_{6}F_{6}S_{7}V_{4}V_{1}$, $F_{3}F_{5}F_{5}S_{7}V_{3}V_{2}$, $F_{2}F_{2}F_{7}S_{7}S_{14}S_{6}$, $F_{3}F_{6}F_{6}S_{7}S_{16}S_{3}$, $F_{5}F_{5}F_{7}S_{7}V_{3}V_{2}$, $F_{6}F_{6}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{7}F_{8}S_{7}S_{16}V_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{16}V_{3}$, $F_{3}F_{7}F_{13}S_{14}S_{16}V_{3}$, $F_{3}F_{8}F_{13}S_{7}S_{14}V_{1}$, $F_{3}F_{7}F_{8}S_{14}S_{16}V_{3}$, $F_{7}F_{8}F_{13}S_{7}S_{14}V_{1}$, $F_{3}F_{13}F_{13}S_{7}S_{14}V_{1}$, $F_{3}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{7}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{7}F_{7}S_{7}S_{16}V_{4}$, $F_{7}F_{13}F_{13}S_{7}S_{14}V_{1}$, $F_{3}F_{5}F_{7}S_{7}S_{16}S_{6}$, $F_{3}F_{5}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{6}F_{7}S_{14}S_{16}S_{5}$, $F_{3}F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{3}F_{7}F_{8}S_{14}S_{16}S_{5}$, $F_{5}F_{5}F_{6}S_{7}S_{14}S_{2}$, $F_{3}F_{6}F_{6}S_{7}S_{14}S_{2}$, $F_{3}F_{5}F_{5}S_{7}S_{7}S_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{16}S_{5}$, $F_{5}F_{5}F_{5}S_{7}S_{7}S_{3}$, $F_{3}F_{7}F_{7}S_{7}S_{16}S_{6}$, $F_{5}F_{6}F_{6}S_{7}S_{14}S_{2}$, $F_{2}F_{3}F_{7}S_{7}S_{16}V_{2}$, $F_{2}F_{3}F_{13}S_{7}S_{5}V_{1}$, $F_{3}F_{6}F_{7}S_{16}S_{5}V_{3}$, $F_{2}F_{7}F_{13}S_{7}S_{5}V_{1}$, $F_{2}F_{3}F_{6}S_{7}S_{2}V_{3}$, $F_{3}F_{7}F_{13}S_{16}S_{5}V_{3}$, $F_{2}F_{5}F_{6}S_{7}S_{2}V_{3}$, $F_{3}F_{6}F_{6}S_{7}S_{2}V_{3}$, $F_{2}F_{2}F_{7}S_{7}S_{7}V_{4}$, $F_{3}F_{13}F_{13}S_{7}S_{5}V_{1}$, $F_{2}F_{2}F_{5}S_{7}S_{7}V_{4}$, $F_{3}F_{7}F_{7}S_{7}S_{16}V_{2}$, $F_{7}F_{13}F_{13}S_{7}S_{5}V_{1}$, $F_{5}F_{6}F_{6}S_{7}S_{2}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{16}V_{2}$, $F_{2}F_{3}F_{7}S_{14}S_{16}V_{2}$, $F_{1}F_{3}F_{13}S_{7}S_{6}V_{1}$, $F_{3}F_{5}F_{7}S_{16}S_{6}V_{3}$, $F_{1}F_{7}F_{13}S_{7}S_{6}V_{1}$, $F_{2}F_{3}F_{13}S_{14}S_{5}V_{1}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{6}F_{7}S_{16}S_{5}V_{4}$, $F_{2}F_{7}F_{13}S_{14}S_{5}V_{1}$, $F_{1}F_{3}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{7}F_{8}S_{16}S_{5}V_{4}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{2}F_{3}F_{6}S_{14}S_{2}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{16}S_{5}V_{3}$, $F_{1}F_{5}F_{5}S_{7}S_{3}V_{3}$, $F_{3}F_{7}F_{13}S_{16}S_{6}V_{3}$, $F_{2}F_{5}F_{6}S_{14}S_{2}V_{3}$, $F_{3}F_{5}F_{6}S_{14}S_{2}V_{3}$, $F_{1}F_{2}F_{7}S_{7}S_{14}V_{4}$, $F_{3}F_{8}F_{13}S_{14}S_{5}V_{1}$, $F_{1}F_{2}F_{5}S_{7}S_{14}V_{4}$, $F_{3}F_{7}F_{8}S_{14}S_{16}V_{2}$, $F_{7}F_{8}F_{13}S_{14}S_{5}V_{1}$, $F_{5}F_{5}F_{6}S_{14}S_{2}V_{3}$, $F_{3}F_{6}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{5}F_{5}S_{7}S_{3}V_{3}$, $F_{2}F_{2}F_{7}S_{7}S_{14}V_{4}$, $F_{3}F_{13}F_{13}S_{7}S_{6}V_{1}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{2}F_{2}F_{5}S_{7}S_{14}V_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{16}V_{2}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{5}F_{5}F_{5}S_{7}S_{3}V_{3}$, $F_{7}F_{13}F_{13}S_{7}S_{6}V_{1}$, $F_{5}F_{6}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{16}S_{3}$, $F_{3}F_{8}F_{8}S_{7}V_{3}V_{1}$, $F_{3}F_{3}F_{8}S_{16}V_{3}V_{3}$, $F_{7}F_{8}F_{8}S_{7}V_{3}V_{1}$, $F_{7}F_{8}F_{8}S_{7}S_{7}S_{6}$, $F_{3}F_{3}F_{3}S_{7}S_{16}S_{3}$, $F_{3}F_{3}F_{5}S_{7}S_{16}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{6}S_{16}S_{5}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{6}S_{7}S_{2}V_{3}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{2}V_{3}$, $F_{5}F_{5}F_{7}S_{7}S_{7}V_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{1}$, $F_{5}F_{5}F_{5}S_{7}S_{7}V_{4}$, $F_{3}F_{3}F_{3}S_{7}S_{16}V_{2}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{1}$, $F_{1}F_{3}F_{8}S_{7}V_{1}V_{2}$, $F_{3}F_{3}F_{5}S_{16}V_{3}V_{2}$, $F_{1}F_{7}F_{8}S_{7}V_{1}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{1}$, $F_{1}F_{7}F_{8}S_{7}S_{5}S_{6}$, $F_{3}F_{3}F_{6}S_{16}S_{3}S_{5}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{1}$, $F_{1}F_{3}F_{6}S_{7}S_{2}S_{3}$, $F_{3}F_{3}F_{8}S_{16}S_{3}S_{5}$, $F_{1}F_{5}F_{6}S_{7}S_{2}S_{3}$, $F_{3}F_{5}F_{6}S_{2}V_{3}V_{3}$, $F_{1}F_{5}F_{7}S_{7}V_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{1}$, $F_{1}F_{5}F_{5}S_{7}V_{3}V_{4}$, $F_{3}F_{3}F_{8}S_{16}V_{3}V_{2}$, $F_{7}F_{8}F_{8}S_{5}V_{3}V_{1}$, $F_{5}F_{5}F_{6}S_{2}V_{3}V_{3}$, $F_{3}F_{6}F_{6}S_{7}S_{2}S_{3}$, $F_{5}F_{5}F_{7}S_{7}V_{3}V_{4}$, $F_{3}F_{8}F_{8}S_{7}V_{1}V_{2}$, $F_{7}F_{8}F_{8}S_{7}S_{5}S_{6}$, $F_{5}F_{5}F_{5}S_{7}V_{3}V_{4}$, $F_{7}F_{8}F_{8}S_{7}V_{1}V_{2}$, $F_{5}F_{6}F_{6}S_{7}S_{2}S_{3}$, $F_{3}F_{3}F_{13}S_{14}S_{16}S_{3}$, $F_{3}F_{7}F_{8}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{8}S_{16}V_{3}V_{4}$, $F_{7}F_{7}F_{8}S_{7}V_{4}V_{1}$, $F_{3}F_{7}F_{13}S_{14}V_{3}V_{1}$, $F_{3}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{7}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{7}S_{16}V_{3}V_{4}$, $F_{7}F_{7}F_{13}S_{14}V_{3}V_{1}$, $F_{3}F_{7}F_{8}S_{14}V_{3}V_{1}$, $F_{7}F_{8}F_{13}S_{7}S_{14}S_{6}$, $F_{3}F_{3}F_{3}S_{14}S_{16}S_{3}$, $F_{7}F_{7}F_{8}S_{14}V_{3}V_{1}$, $F_{3}F_{7}F_{7}S_{7}V_{4}V_{1}$, $F_{7}F_{13}F_{13}S_{7}S_{14}S_{6}$, $F_{7}F_{7}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{6}S_{14}S_{16}V_{2}$, $F_{3}F_{5}F_{7}S_{7}S_{6}V_{1}$, $F_{3}F_{3}F_{6}S_{16}S_{6}V_{3}$, $F_{5}F_{7}F_{7}S_{7}S_{6}V_{1}$, $F_{3}F_{6}F_{7}S_{14}S_{5}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{5}S_{16}S_{5}V_{4}$, $F_{6}F_{7}F_{7}S_{14}S_{5}V_{1}$, $F_{3}F_{5}F_{5}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{4}$, $F_{5}F_{5}F_{5}S_{7}S_{2}V_{4}$, $F_{3}F_{5}F_{6}S_{7}S_{3}V_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{3}V_{3}$, $F_{3}F_{3}F_{7}S_{16}S_{6}V_{3}$, $F_{5}F_{6}F_{7}S_{7}S_{14}V_{4}$, $F_{3}F_{7}F_{8}S_{14}S_{5}V_{1}$, $F_{5}F_{5}F_{6}S_{7}S_{14}V_{4}$, $F_{3}F_{3}F_{3}S_{14}S_{16}V_{2}$, $F_{7}F_{7}F_{8}S_{14}S_{5}V_{1}$, $F_{3}F_{6}F_{6}S_{7}S_{3}V_{3}$, $F_{6}F_{6}F_{7}S_{7}S_{14}V_{4}$, $F_{3}F_{7}F_{7}S_{7}S_{6}V_{1}$, $F_{5}F_{6}F_{6}S_{7}S_{14}V_{4}$, $F_{5}F_{6}F_{6}S_{7}S_{3}V_{3}$, $F_{7}F_{7}F_{7}S_{7}S_{6}V_{1}$, $F_{2}F_{3}F_{7}S_{7}V_{1}V_{2}$, $F_{3}F_{3}F_{6}S_{16}V_{3}V_{2}$, $F_{2}F_{7}F_{7}S_{7}V_{1}V_{2}$, $F_{3}F_{6}F_{7}S_{5}V_{3}V_{1}$, $F_{2}F_{7}F_{13}S_{7}S_{5}S_{6}$, $F_{3}F_{3}F_{5}S_{16}S_{3}S_{5}$, $F_{6}F_{7}F_{7}S_{5}V_{3}V_{1}$, $F_{2}F_{3}F_{5}S_{7}S_{2}S_{3}$, $F_{3}F_{3}F_{13}S_{16}S_{3}S_{5}$, $F_{2}F_{5}F_{5}S_{7}S_{2}S_{3}$, $F_{2}F_{6}F_{7}S_{7}V_{3}V_{4}$, $F_{3}F_{7}F_{13}S_{5}V_{3}V_{1}$, $F_{2}F_{5}F_{6}S_{7}V_{3}V_{4}$, $F_{3}F_{3}F_{7}S_{16}V_{3}V_{2}$, $F_{7}F_{7}F_{13}S_{5}V_{3}V_{1}$, $F_{3}F_{5}F_{5}S_{7}S_{2}S_{3}$, $F_{6}F_{6}F_{7}S_{7}V_{3}V_{4}$, $F_{3}F_{7}F_{7}S_{7}V_{1}V_{2}$, $F_{7}F_{13}F_{13}S_{7}S_{5}S_{6}$, $F_{5}F_{6}F_{6}S_{7}V_{3}V_{4}$, $F_{7}F_{7}F_{7}S_{7}V_{1}V_{2}$, $F_{5}F_{5}F_{5}S_{7}S_{2}S_{3}$, $F_{2}F_{3}F_{7}S_{14}V_{1}V_{2}$, $F_{1}F_{3}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{7}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{3}F_{6}S_{16}V_{4}V_{2}$, $F_{2}F_{7}F_{7}S_{14}V_{1}V_{2}$, $F_{3}F_{5}F_{7}S_{6}V_{3}V_{1}$, $F_{1}F_{7}F_{13}S_{7}S_{6}S_{6}$, $F_{3}F_{3}F_{6}S_{16}S_{3}S_{6}$, $F_{5}F_{7}F_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{6}F_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{2}F_{7}F_{13}S_{14}S_{5}S_{6}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{2}$, $F_{6}F_{7}F_{7}S_{5}V_{4}V_{1}$, $F_{2}F_{3}F_{5}S_{14}S_{2}S_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{3}S_{3}$, $F_{1}F_{5}F_{6}S_{7}S_{3}S_{3}$, $F_{3}F_{3}F_{13}S_{16}S_{3}S_{6}$, $F_{2}F_{5}F_{5}S_{14}S_{2}S_{3}$, $F_{3}F_{5}F_{5}S_{2}V_{3}V_{4}$, $F_{1}F_{6}F_{7}S_{7}V_{4}V_{4}$, $F_{3}F_{7}F_{8}S_{5}V_{4}V_{1}$, $F_{1}F_{5}F_{6}S_{7}V_{4}V_{4}$, $F_{3}F_{3}F_{8}S_{16}V_{4}V_{2}$, $F_{7}F_{7}F_{8}S_{5}V_{4}V_{1}$, $F_{5}F_{5}F_{5}S_{2}V_{3}V_{4}$, $F_{3}F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{3}F_{5}F_{6}S_{3}V_{3}V_{3}$, $F_{2}F_{6}F_{7}S_{14}V_{3}V_{4}$, $F_{3}F_{7}F_{13}S_{6}V_{3}V_{1}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{2}F_{5}F_{6}S_{14}V_{3}V_{4}$, $F_{7}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{5}F_{5}F_{6}S_{3}V_{3}V_{3}$, $F_{7}F_{7}F_{13}S_{6}V_{3}V_{1}$, $F_{5}F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{3}F_{5}F_{6}S_{14}S_{2}S_{3}$, $F_{5}F_{6}F_{7}S_{14}V_{3}V_{4}$, $F_{3}F_{7}F_{8}S_{14}V_{1}V_{2}$, $F_{7}F_{8}F_{13}S_{14}S_{5}S_{6}$, $F_{5}F_{5}F_{6}S_{14}V_{3}V_{4}$, $F_{7}F_{7}F_{8}S_{14}V_{1}V_{2}$, $F_{5}F_{5}F_{6}S_{14}S_{2}S_{3}$, $F_{3}F_{6}F_{6}S_{7}S_{3}S_{3}$, $F_{6}F_{6}F_{7}S_{7}V_{4}V_{4}$, $F_{3}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{7}F_{13}F_{13}S_{7}S_{6}S_{6}$, $F_{5}F_{6}F_{6}S_{7}V_{4}V_{4}$, $F_{7}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{5}F_{6}F_{6}S_{7}S_{3}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{7}$} {{$F_{3}F_{8}F_{9}S_{7}S_{16}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{8}F_{8}S_{7}V_{13}V_{3}$, $F_{3}F_{8}F_{8}S_{7}V_{9}V_{3}$, $F_{3}F_{9}F_{14}S_{16}V_{11}V_{3}$, $F_{3}F_{5}F_{6}S_{16}V_{11}V_{3}$, $F_{4}F_{8}F_{8}S_{7}V_{13}V_{3}$, $F_{1}F_{8}F_{8}S_{7}V_{9}V_{3}$, $F_{3}F_{8}F_{14}S_{7}V_{11}V_{1}$, $F_{3}F_{6}F_{8}S_{7}V_{11}V_{1}$, $F_{3}F_{8}F_{9}S_{16}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{16}V_{11}V_{3}$, $F_{7}F_{8}F_{14}S_{7}V_{11}V_{1}$, $F_{6}F_{7}F_{8}S_{7}V_{11}V_{1}$, $F_{3}F_{14}F_{14}S_{7}V_{11}V_{1}$, $F_{3}F_{6}F_{6}S_{7}V_{11}V_{1}$, $F_{4}F_{8}F_{8}S_{7}S_{7}S_{4}$, $F_{1}F_{8}F_{8}S_{7}S_{7}S_{2}$, $F_{7}F_{8}F_{8}S_{7}S_{7}S_{4}$, $F_{7}F_{8}F_{8}S_{7}S_{7}S_{2}$, $F_{3}F_{9}F_{9}S_{7}S_{16}S_{5}$, $F_{3}F_{5}F_{5}S_{7}S_{16}S_{5}$, $F_{7}F_{14}F_{14}S_{7}V_{11}V_{1}$, $F_{6}F_{6}F_{7}S_{7}V_{11}V_{1}$, $F_{3}F_{5}F_{9}S_{7}S_{16}V_{5}$, $F_{3}F_{5}F_{5}S_{7}S_{16}V_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{13}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{9}$, $F_{3}F_{8}F_{9}S_{16}S_{5}V_{11}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{11}$, $F_{4}F_{5}F_{8}S_{7}S_{5}V_{13}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{9}$, $F_{3}F_{5}F_{8}S_{7}S_{4}V_{11}$, $F_{3}F_{5}F_{8}S_{7}S_{2}V_{11}$, $F_{5}F_{8}F_{9}S_{7}S_{4}V_{11}$, $F_{5}F_{5}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{8}F_{8}S_{7}S_{4}V_{11}$, $F_{3}F_{8}F_{8}S_{7}S_{2}V_{11}$, $F_{4}F_{5}F_{5}S_{7}S_{7}V_{2}$, $F_{1}F_{5}F_{5}S_{7}S_{7}V_{2}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{13}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{9}$, $F_{5}F_{5}F_{9}S_{7}S_{7}V_{2}$, $F_{5}F_{5}F_{5}S_{7}S_{7}V_{2}$, $F_{3}F_{9}F_{9}S_{7}S_{16}V_{5}$, $F_{4}F_{8}F_{8}S_{7}S_{5}V_{13}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{9}$, $F_{8}F_{8}F_{9}S_{7}S_{4}V_{11}$, $F_{5}F_{8}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{3}F_{9}S_{7}S_{16}V_{2}$, $F_{3}F_{3}F_{5}S_{7}S_{16}V_{2}$, $F_{3}F_{3}F_{14}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{6}S_{7}S_{5}V_{1}$, $F_{3}F_{8}F_{9}S_{16}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{3}F_{7}F_{14}S_{7}S_{5}V_{1}$, $F_{3}F_{6}F_{7}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{8}S_{7}S_{4}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{9}F_{14}S_{16}S_{5}V_{3}$, $F_{3}F_{5}F_{6}S_{16}S_{5}V_{3}$, $F_{3}F_{8}F_{9}S_{7}S_{4}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{4}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{3}F_{7}S_{7}S_{7}V_{5}$, $F_{3}F_{3}F_{7}S_{7}S_{7}V_{4}$, $F_{3}F_{14}F_{14}S_{7}S_{5}V_{1}$, $F_{3}F_{6}F_{6}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{9}S_{7}S_{7}V_{5}$, $F_{3}F_{3}F_{5}S_{7}S_{7}V_{4}$, $F_{3}F_{9}F_{9}S_{7}S_{16}V_{2}$, $F_{3}F_{5}F_{5}S_{7}S_{16}V_{2}$, $F_{7}F_{14}F_{14}S_{7}S_{5}V_{1}$, $F_{6}F_{6}F_{7}S_{7}S_{5}V_{1}$, $F_{8}F_{8}F_{9}S_{7}S_{4}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{2}V_{3}$, $F_{1}F_{3}F_{8}S_{7}V_{13}V_{2}$, $F_{1}F_{3}F_{8}S_{7}V_{9}V_{2}$, $F_{3}F_{3}F_{9}S_{16}V_{11}V_{2}$, $F_{3}F_{3}F_{5}S_{16}V_{11}V_{2}$, $F_{1}F_{4}F_{8}S_{7}V_{13}V_{2}$, $F_{1}F_{1}F_{8}S_{7}V_{9}V_{2}$, $F_{1}F_{3}F_{14}S_{7}V_{1}V_{5}$, $F_{1}F_{3}F_{6}S_{7}V_{4}V_{1}$, $F_{3}F_{5}F_{9}S_{16}V_{3}V_{5}$, $F_{3}F_{5}F_{5}S_{16}V_{3}V_{4}$, $F_{1}F_{7}F_{14}S_{7}V_{1}V_{5}$, $F_{1}F_{6}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{14}S_{5}V_{11}V_{1}$, $F_{3}F_{3}F_{6}S_{5}V_{11}V_{1}$, $F_{1}F_{4}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{1}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{5}F_{8}S_{5}V_{13}V_{3}$, $F_{3}F_{5}F_{8}S_{5}V_{9}V_{3}$, $F_{1}F_{7}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{7}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{9}S_{16}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{16}S_{5}S_{5}$, $F_{4}F_{5}F_{8}S_{5}V_{13}V_{3}$, $F_{1}F_{5}F_{8}S_{5}V_{9}V_{3}$, $F_{3}F_{7}F_{14}S_{5}V_{11}V_{1}$, $F_{3}F_{6}F_{7}S_{5}V_{11}V_{1}$, $F_{1}F_{3}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{8}S_{4}V_{11}V_{3}$, $F_{3}F_{3}F_{8}S_{2}V_{11}V_{3}$, $F_{1}F_{4}F_{5}S_{7}V_{3}V_{2}$, $F_{1}F_{1}F_{5}S_{7}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{5}V_{13}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{9}V_{3}$, $F_{1}F_{5}F_{9}S_{7}V_{3}V_{2}$, $F_{1}F_{5}F_{5}S_{7}V_{3}V_{2}$, $F_{3}F_{9}F_{14}S_{16}V_{3}V_{5}$, $F_{3}F_{5}F_{6}S_{16}V_{3}V_{4}$, $F_{4}F_{8}F_{8}S_{5}V_{13}V_{3}$, $F_{1}F_{8}F_{8}S_{5}V_{9}V_{3}$, $F_{3}F_{8}F_{9}S_{4}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{2}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{4}V_{11}V_{3}$, $F_{1}F_{3}F_{7}S_{7}V_{11}V_{5}$, $F_{1}F_{3}F_{7}S_{7}V_{11}V_{4}$, $F_{3}F_{8}F_{14}S_{5}V_{11}V_{1}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{1}$, $F_{1}F_{3}F_{9}S_{7}V_{11}V_{5}$, $F_{1}F_{3}F_{5}S_{7}V_{11}V_{4}$, $F_{3}F_{8}F_{9}S_{16}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{16}V_{11}V_{2}$, $F_{7}F_{8}F_{14}S_{5}V_{11}V_{1}$, $F_{6}F_{7}F_{8}S_{5}V_{11}V_{1}$, $F_{5}F_{8}F_{9}S_{4}V_{11}V_{3}$, $F_{5}F_{5}F_{8}S_{2}V_{11}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{4}F_{5}F_{5}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{7}S_{7}V_{11}V_{5}$, $F_{3}F_{3}F_{7}S_{7}V_{11}V_{4}$, $F_{3}F_{14}F_{14}S_{7}V_{1}V_{5}$, $F_{3}F_{6}F_{6}S_{7}V_{4}V_{1}$, $F_{4}F_{8}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{9}S_{7}V_{11}V_{5}$, $F_{3}F_{3}F_{5}S_{7}V_{11}V_{4}$, $F_{3}F_{8}F_{8}S_{7}V_{13}V_{2}$, $F_{3}F_{8}F_{8}S_{7}V_{9}V_{2}$, $F_{7}F_{8}F_{8}S_{7}S_{5}S_{4}$, $F_{7}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{5}F_{5}F_{9}S_{7}V_{3}V_{2}$, $F_{5}F_{5}F_{5}S_{7}V_{3}V_{2}$, $F_{4}F_{8}F_{8}S_{7}V_{13}V_{2}$, $F_{1}F_{8}F_{8}S_{7}V_{9}V_{2}$, $F_{7}F_{14}F_{14}S_{7}V_{1}V_{5}$, $F_{6}F_{6}F_{7}S_{7}V_{4}V_{1}$, $F_{8}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{7}F_{8}S_{7}S_{16}V_{5}$, $F_{3}F_{7}F_{8}S_{7}S_{16}V_{4}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{13}$, $F_{3}F_{7}F_{14}S_{16}S_{5}V_{11}$, $F_{3}F_{6}F_{7}S_{16}S_{5}V_{11}$, $F_{4}F_{8}F_{9}S_{7}S_{5}V_{13}$, $F_{3}F_{8}F_{14}S_{7}S_{4}V_{11}$, $F_{3}F_{6}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{7}F_{9}S_{16}S_{5}V_{11}$, $F_{3}F_{5}F_{7}S_{16}S_{5}V_{11}$, $F_{8}F_{9}F_{14}S_{7}S_{4}V_{11}$, $F_{5}F_{6}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{14}F_{14}S_{7}S_{4}V_{11}$, $F_{3}F_{6}F_{6}S_{7}S_{2}V_{11}$, $F_{4}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{9}F_{9}S_{7}S_{5}V_{13}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{9}$, $F_{8}F_{8}F_{9}S_{7}S_{7}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{7}F_{7}S_{7}S_{16}V_{5}$, $F_{3}F_{7}F_{7}S_{7}S_{16}V_{4}$, $F_{4}F_{9}F_{9}S_{7}S_{5}V_{13}$, $F_{1}F_{5}F_{5}S_{7}S_{5}V_{9}$, $F_{9}F_{14}F_{14}S_{7}S_{4}V_{11}$, $F_{5}F_{6}F_{6}S_{7}S_{2}V_{11}$, $F_{3}F_{3}F_{7}S_{7}S_{16}S_{4}$, $F_{3}F_{3}F_{7}S_{7}S_{16}S_{2}$, $F_{3}F_{3}F_{14}S_{7}S_{5}S_{4}$, $F_{3}F_{3}F_{6}S_{7}S_{2}S_{5}$, $F_{3}F_{7}F_{14}S_{16}S_{5}S_{5}$, $F_{3}F_{6}F_{7}S_{16}S_{5}S_{5}$, $F_{3}F_{9}F_{14}S_{7}S_{5}S_{4}$, $F_{3}F_{5}F_{6}S_{7}S_{2}S_{5}$, $F_{3}F_{14}F_{14}S_{7}S_{5}S_{4}$, $F_{3}F_{6}F_{6}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{9}S_{7}S_{7}S_{5}$, $F_{3}F_{3}F_{5}S_{7}S_{7}S_{5}$, $F_{3}F_{7}F_{7}S_{7}S_{16}S_{4}$, $F_{3}F_{7}F_{7}S_{7}S_{16}S_{2}$, $F_{9}F_{14}F_{14}S_{7}S_{5}S_{4}$, $F_{5}F_{6}F_{6}S_{7}S_{2}S_{5}$, $F_{1}F_{3}F_{9}S_{7}S_{4}V_{13}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{9}$, $F_{3}F_{3}F_{7}S_{16}S_{4}V_{11}$, $F_{3}F_{3}F_{7}S_{16}S_{2}V_{11}$, $F_{1}F_{4}F_{9}S_{7}S_{4}V_{13}$, $F_{1}F_{1}F_{5}S_{7}S_{2}V_{9}$, $F_{1}F_{3}F_{14}S_{7}S_{4}V_{5}$, $F_{1}F_{3}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{7}F_{8}S_{16}S_{5}V_{5}$, $F_{3}F_{7}F_{8}S_{16}S_{5}V_{4}$, $F_{1}F_{9}F_{14}S_{7}S_{4}V_{5}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{14}S_{5}S_{4}V_{11}$, $F_{3}F_{3}F_{6}S_{2}S_{5}V_{11}$, $F_{1}F_{4}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{1}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{13}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{9}$, $F_{1}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{7}F_{14}S_{16}S_{5}V_{5}$, $F_{3}F_{6}F_{7}S_{16}S_{5}V_{4}$, $F_{4}F_{8}F_{9}S_{5}S_{5}V_{13}$, $F_{1}F_{5}F_{8}S_{5}S_{5}V_{9}$, $F_{3}F_{9}F_{14}S_{5}S_{4}V_{11}$, $F_{3}F_{5}F_{6}S_{2}S_{5}V_{11}$, $F_{3}F_{8}F_{14}S_{5}S_{4}V_{11}$, $F_{3}F_{6}F_{8}S_{2}S_{5}V_{11}$, $F_{1}F_{3}F_{9}S_{7}S_{5}V_{11}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{11}$, $F_{3}F_{7}F_{9}S_{16}S_{4}V_{11}$, $F_{3}F_{5}F_{7}S_{16}S_{2}V_{11}$, $F_{8}F_{9}F_{14}S_{5}S_{4}V_{11}$, $F_{5}F_{6}F_{8}S_{2}S_{5}V_{11}$, $F_{3}F_{14}F_{14}S_{7}S_{4}V_{5}$, $F_{3}F_{6}F_{6}S_{7}S_{2}V_{4}$, $F_{4}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{9}S_{7}S_{5}V_{11}$, $F_{3}F_{3}F_{5}S_{7}S_{5}V_{11}$, $F_{3}F_{9}F_{9}S_{7}S_{4}V_{13}$, $F_{3}F_{5}F_{5}S_{7}S_{2}V_{9}$, $F_{8}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{4}F_{9}F_{9}S_{7}S_{4}V_{13}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{9}$, $F_{9}F_{14}F_{14}S_{7}S_{4}V_{5}$, $F_{5}F_{6}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{4}F_{8}S_{7}S_{16}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{16}V_{2}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{4}F_{8}S_{16}S_{5}V_{3}$, $F_{1}F_{3}F_{8}S_{16}S_{5}V_{3}$, $F_{7}F_{8}F_{9}S_{7}S_{5}V_{1}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{4}F_{9}S_{16}S_{5}V_{3}$, $F_{1}F_{3}F_{5}S_{16}S_{5}V_{3}$, $F_{7}F_{8}F_{8}S_{7}S_{7}V_{5}$, $F_{7}F_{8}F_{8}S_{7}S_{7}V_{4}$, $F_{3}F_{9}F_{9}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{5}S_{7}S_{5}V_{1}$, $F_{8}F_{8}F_{9}S_{7}S_{7}V_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{7}V_{4}$, $F_{3}F_{4}F_{4}S_{7}S_{16}V_{2}$, $F_{1}F_{1}F_{3}S_{7}S_{16}V_{2}$, $F_{7}F_{9}F_{9}S_{7}S_{5}V_{1}$, $F_{5}F_{5}F_{7}S_{7}S_{5}V_{1}$, $F_{3}F_{4}F_{5}S_{7}S_{16}S_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{16}S_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{4}F_{8}S_{16}S_{5}S_{5}$, $F_{1}F_{3}F_{8}S_{16}S_{5}S_{5}$, $F_{5}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{5}F_{5}F_{9}S_{7}S_{7}S_{5}$, $F_{5}F_{5}F_{5}S_{7}S_{7}S_{5}$, $F_{3}F_{4}F_{4}S_{7}S_{16}S_{4}$, $F_{1}F_{1}F_{3}S_{7}S_{16}S_{2}$, $F_{1}F_{3}F_{9}S_{7}S_{4}V_{1}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{1}$, $F_{3}F_{4}F_{5}S_{16}S_{4}V_{3}$, $F_{1}F_{3}F_{5}S_{16}S_{2}V_{3}$, $F_{1}F_{7}F_{9}S_{7}S_{4}V_{1}$, $F_{1}F_{5}F_{7}S_{7}S_{2}V_{1}$, $F_{1}F_{3}F_{8}S_{7}S_{4}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{2}V_{2}$, $F_{3}F_{4}F_{8}S_{16}S_{5}V_{2}$, $F_{1}F_{3}F_{8}S_{16}S_{5}V_{2}$, $F_{1}F_{8}F_{9}S_{7}S_{4}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{2}V_{2}$, $F_{3}F_{5}F_{8}S_{5}S_{4}V_{3}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{3}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{5}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{8}F_{9}S_{5}S_{5}V_{1}$, $F_{3}F_{5}F_{8}S_{5}S_{5}V_{1}$, $F_{1}F_{8}F_{9}S_{7}S_{5}V_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{7}F_{8}F_{9}S_{5}S_{5}V_{1}$, $F_{5}F_{7}F_{8}S_{5}S_{5}V_{1}$, $F_{5}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{5}F_{5}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{5}S_{4}V_{3}$, $F_{3}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{1}F_{5}F_{9}S_{7}S_{5}V_{3}$, $F_{1}F_{5}F_{5}S_{7}S_{5}V_{3}$, $F_{3}F_{4}F_{9}S_{16}S_{4}V_{3}$, $F_{8}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{5}F_{8}F_{8}S_{2}S_{5}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{4}V_{2}$, $F_{3}F_{8}F_{8}S_{7}S_{2}V_{2}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{5}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{5}F_{9}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{5}S_{7}S_{5}V_{3}$, $F_{3}F_{9}F_{9}S_{7}S_{4}V_{1}$, $F_{3}F_{5}F_{5}S_{7}S_{2}V_{1}$, $F_{8}F_{8}F_{9}S_{7}S_{5}V_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{7}F_{9}F_{9}S_{7}S_{4}V_{1}$, $F_{5}F_{5}F_{7}S_{7}S_{2}V_{1}$, $F_{8}F_{8}F_{9}S_{7}S_{4}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{2}V_{2}$, $F_{3}F_{4}F_{8}S_{7}V_{13}V_{2}$, $F_{3}F_{3}F_{14}S_{16}V_{11}V_{2}$, $F_{3}F_{3}F_{6}S_{16}V_{11}V_{2}$, $F_{4}F_{4}F_{8}S_{7}V_{13}V_{2}$, $F_{3}F_{7}F_{8}S_{7}V_{1}V_{5}$, $F_{3}F_{7}F_{8}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{8}S_{16}V_{3}V_{5}$, $F_{3}F_{3}F_{8}S_{16}V_{3}V_{4}$, $F_{7}F_{7}F_{8}S_{7}V_{1}V_{5}$, $F_{7}F_{7}F_{8}S_{7}V_{4}V_{1}$, $F_{4}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{4}F_{8}S_{5}V_{13}V_{3}$, $F_{1}F_{3}F_{8}S_{5}V_{9}V_{3}$, $F_{7}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{9}S_{16}S_{5}S_{5}$, $F_{3}F_{3}F_{5}S_{16}S_{5}S_{5}$, $F_{4}F_{4}F_{8}S_{5}V_{13}V_{3}$, $F_{1}F_{1}F_{8}S_{5}V_{9}V_{3}$, $F_{7}F_{7}F_{14}S_{5}V_{11}V_{1}$, $F_{6}F_{7}F_{7}S_{5}V_{11}V_{1}$, $F_{3}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{8}F_{9}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{9}F_{14}S_{4}V_{11}V_{3}$, $F_{3}F_{5}F_{6}S_{2}V_{11}V_{3}$, $F_{4}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{4}F_{9}S_{5}V_{13}V_{3}$, $F_{1}F_{3}F_{5}S_{5}V_{9}V_{3}$, $F_{8}F_{8}F_{9}S_{7}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{7}S_{16}V_{3}V_{5}$, $F_{3}F_{3}F_{7}S_{16}V_{3}V_{4}$, $F_{4}F_{4}F_{9}S_{5}V_{13}V_{3}$, $F_{1}F_{1}F_{5}S_{5}V_{9}V_{3}$, $F_{9}F_{9}F_{14}S_{4}V_{11}V_{3}$, $F_{5}F_{5}F_{6}S_{2}V_{11}V_{3}$, $F_{7}F_{8}F_{14}S_{7}V_{11}V_{5}$, $F_{6}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{3}F_{7}F_{9}S_{5}V_{11}V_{1}$, $F_{3}F_{5}F_{7}S_{5}V_{11}V_{1}$, $F_{8}F_{9}F_{14}S_{7}V_{11}V_{5}$, $F_{5}F_{6}F_{8}S_{7}V_{11}V_{4}$, $F_{3}F_{3}F_{4}S_{16}V_{11}V_{2}$, $F_{1}F_{3}F_{3}S_{16}V_{11}V_{2}$, $F_{7}F_{7}F_{9}S_{5}V_{11}V_{1}$, $F_{5}F_{7}F_{7}S_{5}V_{11}V_{1}$, $F_{8}F_{9}F_{9}S_{4}V_{11}V_{3}$, $F_{3}F_{9}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{5}F_{5}S_{7}S_{2}S_{5}$, $F_{7}F_{14}F_{14}S_{7}V_{11}V_{5}$, $F_{6}F_{6}F_{7}S_{7}V_{11}V_{4}$, $F_{3}F_{7}F_{7}S_{7}V_{1}V_{5}$, $F_{3}F_{7}F_{7}S_{7}V_{4}V_{1}$, $F_{4}F_{9}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{2}S_{5}$, $F_{9}F_{14}F_{14}S_{7}V_{11}V_{5}$, $F_{5}F_{6}F_{6}S_{7}V_{11}V_{4}$, $F_{3}F_{4}F_{4}S_{7}V_{13}V_{2}$, $F_{1}F_{1}F_{3}S_{7}V_{9}V_{2}$, $F_{7}F_{9}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{5}F_{7}S_{7}S_{2}S_{5}$, $F_{4}F_{4}F_{4}S_{7}V_{13}V_{2}$, $F_{1}F_{1}F_{1}S_{7}V_{9}V_{2}$, $F_{7}F_{7}F_{7}S_{7}V_{1}V_{5}$, $F_{7}F_{7}F_{7}S_{7}V_{4}V_{1}$, $F_{9}F_{9}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{5}F_{5}S_{7}S_{2}S_{5}$, $F_{3}F_{4}F_{5}S_{7}S_{4}V_{13}$, $F_{3}F_{3}F_{8}S_{16}S_{4}V_{11}$, $F_{3}F_{3}F_{8}S_{16}S_{2}V_{11}$, $F_{4}F_{4}F_{5}S_{7}S_{4}V_{13}$, $F_{3}F_{5}F_{9}S_{7}S_{4}V_{5}$, $F_{3}F_{5}F_{5}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{5}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{4}$, $F_{5}F_{9}F_{9}S_{7}S_{4}V_{5}$, $F_{5}F_{5}F_{5}S_{7}S_{2}V_{4}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{11}$, $F_{3}F_{5}F_{8}S_{2}S_{5}V_{11}$, $F_{4}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{4}F_{8}S_{5}S_{5}V_{13}$, $F_{1}F_{3}F_{8}S_{5}S_{5}V_{9}$, $F_{5}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{9}S_{16}S_{5}V_{5}$, $F_{3}F_{3}F_{5}S_{16}S_{5}V_{4}$, $F_{4}F_{4}F_{8}S_{5}S_{5}V_{13}$, $F_{1}F_{1}F_{8}S_{5}S_{5}V_{9}$, $F_{8}F_{9}F_{9}S_{5}S_{4}V_{11}$, $F_{5}F_{5}F_{8}S_{2}S_{5}V_{11}$, $F_{5}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{3}F_{4}S_{16}S_{4}V_{11}$, $F_{1}F_{3}F_{3}S_{16}S_{2}V_{11}$, $F_{3}F_{9}F_{9}S_{7}S_{4}V_{5}$, $F_{8}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{4}F_{4}S_{7}S_{4}V_{13}$, $F_{1}F_{1}F_{3}S_{7}S_{2}V_{9}$, $F_{4}F_{4}F_{4}S_{7}S_{4}V_{13}$, $F_{1}F_{1}F_{1}S_{7}S_{2}V_{9}$, $F_{9}F_{9}F_{9}S_{7}S_{4}V_{5}$, $F_{3}F_{3}F_{7}S_{7}S_{4}V_{1}$, $F_{3}F_{3}F_{7}S_{7}S_{2}V_{1}$, $F_{3}F_{3}F_{8}S_{16}S_{4}V_{3}$, $F_{3}F_{3}F_{8}S_{16}S_{2}V_{3}$, $F_{3}F_{7}F_{7}S_{7}S_{4}V_{1}$, $F_{3}F_{7}F_{7}S_{7}S_{2}V_{1}$, $F_{3}F_{3}F_{9}S_{7}S_{4}V_{2}$, $F_{3}F_{3}F_{5}S_{7}S_{2}V_{2}$, $F_{3}F_{3}F_{14}S_{16}S_{5}V_{2}$, $F_{3}F_{3}F_{6}S_{16}S_{5}V_{2}$, $F_{3}F_{9}F_{9}S_{7}S_{4}V_{2}$, $F_{3}F_{5}F_{5}S_{7}S_{2}V_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{4}V_{3}$, $F_{3}F_{7}F_{14}S_{7}S_{5}V_{5}$, $F_{3}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{3}F_{7}F_{14}S_{5}S_{5}V_{1}$, $F_{3}F_{6}F_{7}S_{5}S_{5}V_{1}$, $F_{3}F_{9}F_{14}S_{7}S_{5}V_{5}$, $F_{3}F_{5}F_{6}S_{7}S_{5}V_{4}$, $F_{3}F_{3}F_{9}S_{16}S_{5}V_{2}$, $F_{3}F_{3}F_{5}S_{16}S_{5}V_{2}$, $F_{7}F_{7}F_{14}S_{5}S_{5}V_{1}$, $F_{6}F_{7}F_{7}S_{5}S_{5}V_{1}$, $F_{8}F_{9}F_{9}S_{5}S_{4}V_{3}$, $F_{3}F_{9}F_{14}S_{5}S_{4}V_{3}$, $F_{3}F_{5}F_{6}S_{2}S_{5}V_{3}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{3}F_{7}S_{16}S_{4}V_{3}$, $F_{3}F_{3}F_{7}S_{16}S_{2}V_{3}$, $F_{9}F_{9}F_{14}S_{5}S_{4}V_{3}$, $F_{5}F_{5}F_{6}S_{2}S_{5}V_{3}$, $F_{7}F_{14}F_{14}S_{7}S_{5}V_{5}$, $F_{6}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{8}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{9}F_{14}F_{14}S_{7}S_{5}V_{5}$, $F_{5}F_{6}F_{6}S_{7}S_{5}V_{4}$, $F_{7}F_{7}F_{7}S_{7}S_{4}V_{1}$, $F_{7}F_{7}F_{7}S_{7}S_{2}V_{1}$, $F_{9}F_{9}F_{9}S_{7}S_{4}V_{2}$, $F_{5}F_{5}F_{5}S_{7}S_{2}V_{2}$, $F_{3}F_{3}F_{7}S_{4}V_{11}V_{1}$, $F_{3}F_{3}F_{7}S_{2}V_{11}V_{1}$, $F_{1}F_{4}F_{9}S_{7}S_{4}S_{4}$, $F_{1}F_{1}F_{5}S_{7}S_{2}S_{2}$, $F_{3}F_{4}F_{5}S_{4}V_{13}V_{3}$, $F_{1}F_{3}F_{5}S_{2}V_{9}V_{3}$, $F_{1}F_{7}F_{9}S_{7}S_{4}S_{4}$, $F_{1}F_{5}F_{7}S_{7}S_{2}S_{2}$, $F_{3}F_{3}F_{8}S_{16}S_{5}S_{4}$, $F_{3}F_{3}F_{8}S_{16}S_{2}S_{5}$, $F_{4}F_{4}F_{5}S_{4}V_{13}V_{3}$, $F_{1}F_{1}F_{5}S_{2}V_{9}V_{3}$, $F_{3}F_{7}F_{7}S_{4}V_{11}V_{1}$, $F_{3}F_{7}F_{7}S_{2}V_{11}V_{1}$, $F_{3}F_{3}F_{9}S_{4}V_{11}V_{2}$, $F_{3}F_{3}F_{5}S_{2}V_{11}V_{2}$, $F_{1}F_{4}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{1}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{4}F_{8}S_{5}V_{13}V_{2}$, $F_{1}F_{3}F_{8}S_{5}V_{9}V_{2}$, $F_{1}F_{8}F_{9}S_{7}V_{2}V_{2}$, $F_{1}F_{5}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{3}F_{14}S_{16}V_{2}V_{5}$, $F_{3}F_{3}F_{6}S_{16}V_{4}V_{2}$, $F_{4}F_{4}F_{8}S_{5}V_{13}V_{2}$, $F_{1}F_{1}F_{8}S_{5}V_{9}V_{2}$, $F_{3}F_{9}F_{9}S_{4}V_{11}V_{2}$, $F_{3}F_{5}F_{5}S_{2}V_{11}V_{2}$, $F_{3}F_{5}F_{9}S_{4}V_{3}V_{5}$, $F_{3}F_{5}F_{5}S_{2}V_{3}V_{4}$, $F_{1}F_{7}F_{14}S_{7}V_{5}V_{5}$, $F_{1}F_{6}F_{7}S_{7}V_{4}V_{4}$, $F_{3}F_{7}F_{8}S_{5}V_{1}V_{5}$, $F_{3}F_{7}F_{8}S_{5}V_{4}V_{1}$, $F_{1}F_{9}F_{14}S_{7}V_{5}V_{5}$, $F_{1}F_{5}F_{6}S_{7}V_{4}V_{4}$, $F_{3}F_{3}F_{8}S_{16}V_{2}V_{5}$, $F_{3}F_{3}F_{8}S_{16}V_{4}V_{2}$, $F_{7}F_{7}F_{8}S_{5}V_{1}V_{5}$, $F_{7}F_{7}F_{8}S_{5}V_{4}V_{1}$, $F_{5}F_{9}F_{9}S_{4}V_{3}V_{5}$, $F_{5}F_{5}F_{5}S_{2}V_{3}V_{4}$, $F_{3}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{2}S_{5}S_{5}$, $F_{4}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{7}F_{14}S_{5}V_{11}V_{5}$, $F_{3}F_{6}F_{7}S_{5}V_{11}V_{4}$, $F_{3}F_{7}F_{14}S_{5}V_{1}V_{5}$, $F_{3}F_{6}F_{7}S_{5}V_{4}V_{1}$, $F_{4}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{1}F_{5}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{9}F_{14}S_{5}V_{11}V_{5}$, $F_{3}F_{5}F_{6}S_{5}V_{11}V_{4}$, $F_{7}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{5}F_{7}F_{8}S_{2}S_{5}S_{5}$, $F_{5}F_{8}F_{9}S_{5}V_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{7}F_{7}F_{14}S_{5}V_{1}V_{5}$, $F_{6}F_{7}F_{7}S_{5}V_{4}V_{1}$, $F_{8}F_{9}F_{9}S_{5}S_{5}S_{4}$, $F_{5}F_{5}F_{8}S_{2}S_{5}S_{5}$, $F_{1}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{3}F_{9}S_{16}S_{5}S_{4}$, $F_{3}F_{3}F_{5}S_{16}S_{2}S_{5}$, $F_{3}F_{9}F_{14}S_{4}V_{3}V_{5}$, $F_{3}F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{4}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{3}$, $F_{3}F_{4}F_{9}S_{4}V_{13}V_{3}$, $F_{8}F_{8}F_{9}S_{5}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{4}F_{4}F_{9}S_{4}V_{13}V_{3}$, $F_{9}F_{9}F_{14}S_{4}V_{3}V_{5}$, $F_{5}F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{3}F_{8}F_{9}S_{4}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{2}V_{11}V_{2}$, $F_{7}F_{8}F_{14}S_{5}V_{11}V_{5}$, $F_{6}F_{7}F_{8}S_{5}V_{11}V_{4}$, $F_{5}F_{8}F_{9}S_{5}V_{11}V_{3}$, $F_{5}F_{5}F_{8}S_{5}V_{11}V_{3}$, $F_{3}F_{7}F_{9}S_{4}V_{11}V_{1}$, $F_{3}F_{5}F_{7}S_{2}V_{11}V_{1}$, $F_{8}F_{9}F_{14}S_{5}V_{11}V_{5}$, $F_{5}F_{6}F_{8}S_{5}V_{11}V_{4}$, $F_{7}F_{7}F_{9}S_{4}V_{11}V_{1}$, $F_{5}F_{7}F_{7}S_{2}V_{11}V_{1}$, $F_{8}F_{9}F_{9}S_{4}V_{11}V_{2}$, $F_{5}F_{5}F_{8}S_{2}V_{11}V_{2}$, $F_{4}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{7}F_{14}F_{14}S_{7}V_{5}V_{5}$, $F_{6}F_{6}F_{7}S_{7}V_{4}V_{4}$, $F_{8}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{4}F_{9}F_{9}S_{7}S_{4}S_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{2}S_{2}$, $F_{9}F_{14}F_{14}S_{7}V_{5}V_{5}$, $F_{5}F_{6}F_{6}S_{7}V_{4}V_{4}$, $F_{7}F_{9}F_{9}S_{7}S_{4}S_{4}$, $F_{5}F_{5}F_{7}S_{7}S_{2}S_{2}$, $F_{8}F_{8}F_{9}S_{7}V_{2}V_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{8}$} {{$F_{3}F_{5}F_{6}S_{7}S_{16}V_{3}$, $F_{3}F_{5}F_{5}S_{7}S_{7}V_{2}$, $F_{3}F_{6}F_{6}S_{7}S_{16}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{16}S_{3}$, $F_{1}F_{3}F_{5}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{16}V_{3}V_{3}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{5}S_{7}V_{3}V_{2}$, $F_{1}F_{1}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{6}F_{6}S_{7}S_{16}S_{3}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{8}F_{8}S_{7}S_{16}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{8}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{5}F_{5}S_{7}S_{7}S_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{16}S_{5}$, $F_{5}F_{5}F_{6}S_{7}S_{7}S_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{16}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{3}F_{5}S_{7}S_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{16}S_{5}V_{3}$, $F_{1}F_{5}F_{6}S_{7}S_{3}V_{3}$, $F_{3}F_{5}F_{5}S_{7}S_{3}V_{3}$, $F_{1}F_{1}F_{8}S_{7}S_{7}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{1}F_{6}S_{7}S_{7}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{16}V_{2}$, $F_{8}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{5}F_{5}F_{6}S_{7}S_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{16}S_{3}$, $F_{3}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{8}S_{16}V_{3}V_{3}$, $F_{8}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{8}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{3}F_{3}S_{7}S_{16}S_{3}$, $F_{3}F_{3}F_{5}S_{7}S_{16}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{6}S_{16}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{6}S_{7}S_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{3}$, $F_{5}F_{6}F_{6}S_{7}S_{3}V_{3}$, $F_{3}F_{6}F_{6}S_{7}S_{3}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{7}V_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{7}V_{3}$, $F_{3}F_{3}F_{3}S_{7}S_{16}V_{2}$, $F_{6}F_{6}F_{6}S_{7}S_{3}V_{3}$, $F_{1}F_{3}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{3}F_{5}S_{16}V_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{3}F_{6}S_{16}S_{3}S_{5}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{3}S_{3}$, $F_{3}F_{3}F_{8}S_{16}S_{3}S_{5}$, $F_{1}F_{6}F_{6}S_{7}S_{3}S_{3}$, $F_{3}F_{5}F_{6}S_{3}V_{3}V_{3}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{5}F_{6}S_{7}V_{3}V_{3}$, $F_{3}F_{3}F_{8}S_{16}V_{3}V_{2}$, $F_{8}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{5}F_{6}F_{6}S_{3}V_{3}V_{3}$, $F_{3}F_{6}F_{6}S_{7}S_{3}S_{3}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{8}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{5}F_{5}F_{6}S_{7}V_{3}V_{3}$, $F_{8}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{6}F_{6}F_{6}S_{7}S_{3}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{9}$} {{$F_{3}F_{5}F_{5}S_{7}S_{16}V_{4}$, $F_{3}F_{5}F_{5}S_{7}S_{7}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{5}F_{6}S_{7}S_{16}V_{3}$, $F_{3}F_{6}F_{6}S_{7}S_{7}V_{1}$, $F_{3}F_{5}F_{5}S_{7}S_{16}V_{3}$, $F_{6}F_{6}F_{7}S_{7}S_{7}V_{1}$, $F_{1}F_{3}F_{5}S_{7}S_{16}S_{2}$, $F_{1}F_{3}F_{5}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{6}S_{16}V_{3}V_{4}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{7}V_{4}V_{1}$, $F_{3}F_{5}F_{5}S_{16}V_{3}V_{4}$, $F_{1}F_{6}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{6}F_{6}S_{7}V_{4}V_{1}$, $F_{1}F_{1}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{5}F_{5}S_{7}V_{3}V_{2}$, $F_{1}F_{1}F_{7}S_{7}S_{7}S_{5}$, $F_{3}F_{5}F_{5}S_{7}S_{16}S_{2}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{6}F_{6}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{7}F_{8}S_{7}S_{16}V_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{7}F_{7}S_{7}S_{16}V_{4}$, $F_{8}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{6}F_{7}S_{7}S_{16}S_{5}$, $F_{3}F_{6}F_{6}S_{7}S_{7}S_{2}$, $F_{3}F_{7}F_{7}S_{7}S_{16}S_{5}$, $F_{5}F_{6}F_{6}S_{7}S_{7}S_{2}$, $F_{1}F_{3}F_{7}S_{7}S_{16}V_{1}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{6}F_{7}S_{16}S_{5}V_{4}$, $F_{1}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{7}F_{8}S_{16}S_{5}V_{4}$, $F_{1}F_{5}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{6}F_{6}S_{7}S_{2}V_{4}$, $F_{1}F_{1}F_{8}S_{7}S_{7}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{1}F_{5}S_{7}S_{7}V_{3}$, $F_{3}F_{7}F_{7}S_{7}S_{16}V_{1}$, $F_{8}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{5}F_{6}F_{6}S_{7}S_{2}V_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{16}V_{3}$, $F_{3}F_{8}F_{8}S_{7}S_{7}V_{1}$, $F_{7}F_{8}F_{8}S_{7}S_{7}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{5}F_{5}S_{7}S_{7}S_{2}$, $F_{3}F_{8}F_{8}S_{7}S_{16}S_{5}$, $F_{5}F_{5}F_{5}S_{7}S_{7}S_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{16}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{8}S_{16}S_{5}V_{3}$, $F_{1}F_{7}F_{8}S_{7}S_{5}V_{1}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{3}$, $F_{3}F_{8}F_{8}S_{16}S_{5}V_{3}$, $F_{1}F_{5}F_{5}S_{7}S_{2}V_{3}$, $F_{3}F_{5}F_{5}S_{7}S_{2}V_{3}$, $F_{1}F_{1}F_{7}S_{7}S_{7}V_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{5}V_{1}$, $F_{1}F_{1}F_{5}S_{7}S_{7}V_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{16}V_{2}$, $F_{7}F_{8}F_{8}S_{7}S_{5}V_{1}$, $F_{5}F_{5}F_{5}S_{7}S_{2}V_{3}$, $F_{3}F_{3}F_{8}S_{7}S_{16}S_{2}$, $F_{3}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{3}F_{7}S_{16}V_{3}V_{4}$, $F_{8}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{7}F_{8}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{8}S_{16}V_{3}V_{4}$, $F_{7}F_{7}F_{8}S_{7}V_{4}V_{1}$, $F_{3}F_{7}F_{7}S_{7}V_{4}V_{1}$, $F_{8}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{7}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{3}F_{3}S_{7}S_{16}S_{2}$, $F_{7}F_{7}F_{7}S_{7}V_{4}V_{1}$, $F_{3}F_{3}F_{5}S_{7}S_{16}V_{1}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{3}F_{5}S_{16}S_{5}V_{4}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{5}S_{7}S_{2}V_{4}$, $F_{3}F_{3}F_{8}S_{16}S_{5}V_{4}$, $F_{5}F_{5}F_{5}S_{7}S_{2}V_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{7}V_{3}$, $F_{5}F_{5}F_{5}S_{7}S_{7}V_{3}$, $F_{3}F_{3}F_{3}S_{7}S_{16}V_{1}$, $F_{3}F_{3}F_{6}S_{7}S_{16}V_{2}$, $F_{3}F_{6}F_{7}S_{7}S_{5}V_{1}$, $F_{3}F_{3}F_{5}S_{16}S_{5}V_{3}$, $F_{6}F_{7}F_{7}S_{7}S_{5}V_{1}$, $F_{3}F_{5}F_{6}S_{7}S_{2}V_{3}$, $F_{3}F_{3}F_{7}S_{16}S_{5}V_{3}$, $F_{5}F_{5}F_{6}S_{7}S_{2}V_{3}$, $F_{6}F_{6}F_{7}S_{7}S_{7}V_{4}$, $F_{3}F_{7}F_{7}S_{7}S_{5}V_{1}$, $F_{5}F_{6}F_{6}S_{7}S_{7}V_{4}$, $F_{3}F_{3}F_{3}S_{7}S_{16}V_{2}$, $F_{7}F_{7}F_{7}S_{7}S_{5}V_{1}$, $F_{1}F_{3}F_{8}S_{7}V_{2}V_{2}$, $F_{3}F_{3}F_{6}S_{16}V_{4}V_{2}$, $F_{1}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{1}F_{3}F_{7}S_{7}V_{1}V_{1}$, $F_{3}F_{3}F_{5}S_{16}V_{3}V_{1}$, $F_{1}F_{7}F_{7}S_{7}V_{1}V_{1}$, $F_{3}F_{6}F_{7}S_{5}V_{4}V_{1}$, $F_{1}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{7}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{3}F_{5}S_{16}S_{2}S_{5}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{6}F_{7}F_{7}S_{5}V_{4}V_{1}$, $F_{1}F_{3}F_{5}S_{7}S_{2}S_{2}$, $F_{3}F_{3}F_{8}S_{16}S_{2}S_{5}$, $F_{1}F_{5}F_{5}S_{7}S_{2}S_{2}$, $F_{3}F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{3}$, $F_{3}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{1}F_{5}F_{5}S_{7}V_{3}V_{3}$, $F_{3}F_{3}F_{7}S_{16}V_{3}V_{1}$, $F_{8}F_{8}F_{8}S_{5}V_{3}V_{2}$, $F_{5}F_{5}F_{6}S_{2}V_{3}V_{4}$, $F_{3}F_{5}F_{5}S_{2}V_{3}V_{4}$, $F_{1}F_{6}F_{7}S_{7}V_{4}V_{4}$, $F_{3}F_{7}F_{8}S_{5}V_{4}V_{1}$, $F_{1}F_{5}F_{6}S_{7}V_{4}V_{4}$, $F_{3}F_{3}F_{8}S_{16}V_{4}V_{2}$, $F_{7}F_{7}F_{8}S_{5}V_{4}V_{1}$, $F_{5}F_{5}F_{5}S_{2}V_{3}V_{4}$, $F_{3}F_{5}F_{5}S_{7}S_{2}S_{2}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{3}$, $F_{6}F_{6}F_{7}S_{7}V_{4}V_{4}$, $F_{3}F_{7}F_{7}S_{7}V_{1}V_{1}$, $F_{8}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{5}F_{6}F_{6}S_{7}V_{4}V_{4}$, $F_{3}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{7}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{5}F_{5}F_{5}S_{7}V_{3}V_{3}$, $F_{8}F_{8}F_{8}S_{7}V_{2}V_{2}$, $F_{7}F_{7}F_{7}S_{7}V_{1}V_{1}$, $F_{5}F_{5}F_{5}S_{7}S_{2}S_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{10}$} {{$F_{3}F_{8}F_{9}S_{7}S_{16}S_{5}$, $F_{3}F_{5}F_{8}S_{7}S_{16}S_{5}$, $F_{3}F_{8}F_{8}S_{7}S_{7}S_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{7}S_{2}$, $F_{3}F_{9}F_{9}S_{7}S_{16}S_{5}$, $F_{3}F_{5}F_{5}S_{7}S_{16}S_{5}$, $F_{8}F_{8}F_{9}S_{7}S_{7}S_{4}$, $F_{5}F_{8}F_{8}S_{7}S_{7}S_{2}$, $F_{1}F_{3}F_{9}S_{7}S_{16}S_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{16}S_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{9}S_{16}S_{5}S_{5}$, $F_{3}F_{5}F_{8}S_{16}S_{5}S_{5}$, $F_{1}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{8}S_{7}S_{5}S_{4}$, $F_{3}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{1}F_{9}S_{7}S_{7}S_{5}$, $F_{1}F_{1}F_{5}S_{7}S_{7}S_{5}$, $F_{3}F_{9}F_{9}S_{7}S_{16}S_{4}$, $F_{3}F_{5}F_{5}S_{7}S_{16}S_{2}$, $F_{8}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{8}S_{7}S_{16}S_{4}$, $F_{3}F_{3}F_{8}S_{7}S_{16}S_{2}$, $F_{3}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{3}F_{9}S_{16}S_{5}S_{5}$, $F_{3}F_{3}F_{5}S_{16}S_{5}S_{5}$, $F_{8}F_{9}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{9}F_{9}S_{7}S_{5}S_{4}$, $F_{3}F_{5}F_{5}S_{7}S_{2}S_{5}$, $F_{8}F_{8}F_{9}S_{7}S_{7}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{3}F_{3}F_{3}S_{7}S_{16}S_{4}$, $F_{3}F_{3}F_{3}S_{7}S_{16}S_{2}$, $F_{9}F_{9}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{5}F_{5}S_{7}S_{2}S_{5}$, $F_{1}F_{3}F_{9}S_{7}S_{4}S_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{2}S_{2}$, $F_{3}F_{3}F_{8}S_{16}S_{5}S_{4}$, $F_{3}F_{3}F_{8}S_{16}S_{2}S_{5}$, $F_{1}F_{9}F_{9}S_{7}S_{4}S_{4}$, $F_{1}F_{5}F_{5}S_{7}S_{2}S_{2}$, $F_{3}F_{8}F_{9}S_{5}S_{5}S_{4}$, $F_{3}F_{5}F_{8}S_{2}S_{5}S_{5}$, $F_{1}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{3}F_{9}S_{16}S_{5}S_{4}$, $F_{3}F_{3}F_{5}S_{16}S_{2}S_{5}$, $F_{8}F_{9}F_{9}S_{5}S_{5}S_{4}$, $F_{5}F_{5}F_{8}S_{2}S_{5}S_{5}$, $F_{3}F_{9}F_{9}S_{7}S_{4}S_{4}$, $F_{3}F_{5}F_{5}S_{7}S_{2}S_{2}$, $F_{8}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{9}F_{9}F_{9}S_{7}S_{4}S_{4}$, $F_{5}F_{5}F_{5}S_{7}S_{2}S_{2}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 13 $(\Delta B, \Delta L)$ = (1, -5) UV completions for topology 26 (see Fig.~\ref{fig:d=13_topologies}).} 
 \label{tab:T13Top26B1L-5}
 \end{center}


==> anc/Tables_dim13/Table_dim13_Top27_B1_L-5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {13} ^{ 27 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{1}$} {{$F_{3}F_{4}S_{16}S_{9}S_{3}S_{4}$, $F_{1}F_{3}S_{14}S_{16}S_{2}S_{3}$, $F_{3}F_{4}S_{9}S_{3}S_{4}V_{13}$, $F_{1}F_{3}S_{14}S_{2}S_{3}V_{9}$, $F_{4}F_{4}S_{9}S_{3}S_{4}V_{13}$, $F_{1}F_{1}S_{14}S_{2}S_{3}V_{9}$, $F_{3}F_{3}S_{3}V_{11}V_{13}V_{2}$, $F_{3}F_{3}S_{3}V_{9}V_{11}V_{2}$, $F_{3}F_{4}S_{3}V_{11}V_{13}V_{2}$, $F_{1}F_{3}S_{3}V_{9}V_{11}V_{2}$, $F_{3}F_{4}S_{16}S_{3}V_{11}V_{2}$, $F_{1}F_{3}S_{16}S_{3}V_{11}V_{2}$, $F_{2}F_{4}S_{7}S_{16}S_{3}S_{3}$, $F_{1}F_{2}S_{7}S_{16}S_{3}S_{3}$, $F_{3}F_{4}S_{16}S_{5}S_{5}S_{4}$, $F_{1}F_{3}S_{16}S_{2}S_{5}S_{5}$, $F_{3}F_{4}S_{5}S_{5}S_{4}V_{13}$, $F_{1}F_{3}S_{2}S_{5}S_{5}V_{9}$, $F_{4}F_{4}S_{5}S_{5}S_{4}V_{13}$, $F_{1}F_{1}S_{2}S_{5}S_{5}V_{9}$, $F_{3}F_{3}S_{5}V_{13}V_{3}V_{2}$, $F_{3}F_{3}S_{5}V_{9}V_{3}V_{2}$, $F_{3}F_{4}S_{5}V_{13}V_{3}V_{2}$, $F_{1}F_{3}S_{5}V_{9}V_{3}V_{2}$, $F_{3}F_{4}S_{16}S_{5}V_{3}V_{2}$, $F_{1}F_{3}S_{16}S_{5}V_{3}V_{2}$, $F_{3}F_{7}S_{16}S_{9}S_{5}S_{6}$, $F_{3}F_{7}S_{14}S_{16}S_{5}S_{6}$, $F_{3}F_{7}S_{9}S_{5}S_{6}V_{1}$, $F_{3}F_{7}S_{14}S_{5}S_{6}V_{1}$, $F_{7}F_{7}S_{9}S_{5}S_{6}V_{1}$, $F_{7}F_{7}S_{14}S_{5}S_{6}V_{1}$, $F_{3}F_{9}S_{5}V_{11}V_{13}V_{5}$, $F_{3}F_{5}S_{5}V_{9}V_{11}V_{4}$, $F_{4}F_{9}S_{5}V_{11}V_{13}V_{5}$, $F_{1}F_{5}S_{5}V_{9}V_{11}V_{4}$, $F_{3}F_{9}S_{5}V_{11}V_{1}V_{5}$, $F_{3}F_{5}S_{5}V_{11}V_{4}V_{1}$, $F_{7}F_{9}S_{5}V_{11}V_{1}V_{5}$, $F_{5}F_{7}S_{5}V_{11}V_{4}V_{1}$, $F_{4}F_{9}S_{5}S_{4}V_{11}V_{5}$, $F_{1}F_{5}S_{2}S_{5}V_{11}V_{4}$, $F_{7}F_{9}S_{5}S_{4}V_{11}V_{5}$, $F_{5}F_{7}S_{2}S_{5}V_{11}V_{4}$, $F_{4}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{1}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{4}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{7}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{7}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{2}F_{4}S_{16}S_{3}V_{3}V_{3}$, $F_{1}F_{2}S_{16}S_{3}V_{3}V_{3}$, $F_{3}F_{9}S_{9}V_{13}V_{3}V_{5}$, $F_{3}F_{5}S_{14}V_{9}V_{3}V_{4}$, $F_{4}F_{9}S_{9}V_{13}V_{3}V_{5}$, $F_{1}F_{5}S_{14}V_{9}V_{3}V_{4}$, $F_{3}F_{9}S_{9}V_{3}V_{1}V_{5}$, $F_{3}F_{5}S_{14}V_{3}V_{4}V_{1}$, $F_{7}F_{9}S_{9}V_{3}V_{1}V_{5}$, $F_{5}F_{7}S_{14}V_{3}V_{4}V_{1}$, $F_{4}F_{9}S_{9}S_{4}V_{3}V_{5}$, $F_{1}F_{5}S_{14}S_{2}V_{3}V_{4}$, $F_{7}F_{9}S_{9}S_{4}V_{3}V_{5}$, $F_{5}F_{7}S_{14}S_{2}V_{3}V_{4}$, $F_{4}F_{8}S_{16}S_{5}V_{11}V_{3}$, $F_{1}F_{8}S_{16}S_{5}V_{11}V_{3}$, $F_{4}F_{8}S_{5}S_{4}V_{11}V_{3}$, $F_{1}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{7}F_{8}S_{5}S_{4}V_{11}V_{3}$, $F_{7}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{3}F_{13}S_{9}V_{11}V_{12}V_{1}$, $F_{3}F_{13}S_{14}V_{11}V_{12}V_{1}$, $F_{7}F_{13}S_{9}V_{11}V_{12}V_{1}$, $F_{7}F_{13}S_{14}V_{11}V_{12}V_{1}$, $F_{7}F_{13}S_{9}S_{6}V_{11}V_{12}$, $F_{7}F_{13}S_{14}S_{6}V_{11}V_{12}$, $F_{4}F_{14}S_{7}S_{9}S_{9}S_{4}$, $F_{1}F_{6}S_{7}S_{14}S_{14}S_{2}$, $F_{7}F_{14}S_{7}S_{9}S_{9}S_{4}$, $F_{6}F_{7}S_{7}S_{14}S_{14}S_{2}$, $F_{7}F_{14}S_{7}S_{9}S_{9}S_{6}$, $F_{6}F_{7}S_{7}S_{14}S_{14}S_{6}$, $F_{4}F_{14}S_{9}S_{4}V_{11}V_{11}$, $F_{1}F_{6}S_{14}S_{2}V_{11}V_{11}$, $F_{7}F_{14}S_{9}S_{4}V_{11}V_{11}$, $F_{6}F_{7}S_{14}S_{2}V_{11}V_{11}$, $F_{7}F_{14}S_{9}S_{6}V_{11}V_{11}$, $F_{6}F_{7}S_{14}S_{6}V_{11}V_{11}$, $F_{3}F_{4}S_{16}S_{16}S_{3}S_{5}$, $F_{1}F_{3}S_{16}S_{16}S_{3}S_{5}$, $F_{3}F_{4}S_{16}S_{3}S_{5}V_{13}$, $F_{1}F_{3}S_{16}S_{3}S_{5}V_{9}$, $F_{4}F_{4}S_{16}S_{3}S_{5}V_{13}$, $F_{1}F_{1}S_{16}S_{3}S_{5}V_{9}$, $F_{3}F_{3}S_{3}V_{10}V_{13}V_{3}$, $F_{3}F_{3}S_{3}V_{9}V_{10}V_{3}$, $F_{3}F_{4}S_{3}V_{10}V_{13}V_{3}$, $F_{1}F_{3}S_{3}V_{9}V_{10}V_{3}$, $F_{3}F_{4}S_{16}S_{3}V_{10}V_{3}$, $F_{1}F_{3}S_{16}S_{3}V_{10}V_{3}$, $F_{3}F_{7}S_{16}S_{9}S_{3}S_{4}$, $F_{3}F_{7}S_{14}S_{16}S_{2}S_{3}$, $F_{3}F_{7}S_{9}S_{3}S_{4}V_{1}$, $F_{3}F_{7}S_{14}S_{2}S_{3}V_{1}$, $F_{7}F_{7}S_{9}S_{3}S_{4}V_{1}$, $F_{7}F_{7}S_{14}S_{2}S_{3}V_{1}$, $F_{3}F_{9}S_{3}V_{11}V_{13}V_{2}$, $F_{3}F_{5}S_{3}V_{9}V_{11}V_{2}$, $F_{4}F_{9}S_{3}V_{11}V_{13}V_{2}$, $F_{1}F_{5}S_{3}V_{9}V_{11}V_{2}$, $F_{3}F_{9}S_{3}V_{11}V_{1}V_{2}$, $F_{3}F_{5}S_{3}V_{11}V_{1}V_{2}$, $F_{7}F_{9}S_{3}V_{11}V_{1}V_{2}$, $F_{5}F_{7}S_{3}V_{11}V_{1}V_{2}$, $F_{4}F_{9}S_{3}S_{4}V_{11}V_{2}$, $F_{1}F_{5}S_{2}S_{3}V_{11}V_{2}$, $F_{7}F_{9}S_{3}S_{4}V_{11}V_{2}$, $F_{5}F_{7}S_{2}S_{3}V_{11}V_{2}$, $F_{4}F_{8}S_{7}S_{16}S_{3}S_{3}$, $F_{1}F_{8}S_{7}S_{16}S_{3}S_{3}$, $F_{4}F_{8}S_{7}S_{3}S_{3}S_{4}$, $F_{1}F_{8}S_{7}S_{2}S_{3}S_{3}$, $F_{7}F_{8}S_{7}S_{3}S_{3}S_{4}$, $F_{7}F_{8}S_{7}S_{2}S_{3}S_{3}$, $F_{3}F_{7}S_{16}S_{5}S_{5}S_{4}$, $F_{3}F_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{3}F_{7}S_{5}S_{5}S_{4}V_{1}$, $F_{3}F_{7}S_{2}S_{5}S_{5}V_{1}$, $F_{7}F_{7}S_{5}S_{5}S_{4}V_{1}$, $F_{7}F_{7}S_{2}S_{5}S_{5}V_{1}$, $F_{3}F_{9}S_{5}V_{13}V_{3}V_{2}$, $F_{3}F_{5}S_{5}V_{9}V_{3}V_{2}$, $F_{4}F_{9}S_{5}V_{13}V_{3}V_{2}$, $F_{1}F_{5}S_{5}V_{9}V_{3}V_{2}$, $F_{3}F_{9}S_{5}V_{3}V_{1}V_{2}$, $F_{3}F_{5}S_{5}V_{3}V_{1}V_{2}$, $F_{7}F_{9}S_{5}V_{3}V_{1}V_{2}$, $F_{5}F_{7}S_{5}V_{3}V_{1}V_{2}$, $F_{4}F_{9}S_{5}S_{4}V_{3}V_{2}$, $F_{1}F_{5}S_{2}S_{5}V_{3}V_{2}$, $F_{7}F_{9}S_{5}S_{4}V_{3}V_{2}$, $F_{5}F_{7}S_{2}S_{5}V_{3}V_{2}$, $F_{3}F_{13}S_{5}V_{11}V_{1}V_{5}$, $F_{3}F_{13}S_{5}V_{11}V_{4}V_{1}$, $F_{7}F_{13}S_{5}V_{11}V_{1}V_{5}$, $F_{7}F_{13}S_{5}V_{11}V_{4}V_{1}$, $F_{7}F_{13}S_{5}S_{6}V_{11}V_{5}$, $F_{7}F_{13}S_{5}S_{6}V_{11}V_{4}$, $F_{4}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{7}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{6}F_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{7}F_{14}S_{7}S_{5}S_{5}S_{6}$, $F_{6}F_{7}S_{7}S_{5}S_{5}S_{6}$, $F_{4}F_{8}S_{16}S_{3}V_{3}V_{3}$, $F_{1}F_{8}S_{16}S_{3}V_{3}V_{3}$, $F_{4}F_{8}S_{3}S_{4}V_{3}V_{3}$, $F_{1}F_{8}S_{2}S_{3}V_{3}V_{3}$, $F_{7}F_{8}S_{3}S_{4}V_{3}V_{3}$, $F_{7}F_{8}S_{2}S_{3}V_{3}V_{3}$, $F_{3}F_{13}S_{9}V_{3}V_{1}V_{5}$, $F_{3}F_{13}S_{14}V_{3}V_{4}V_{1}$, $F_{7}F_{13}S_{9}V_{3}V_{1}V_{5}$, $F_{7}F_{13}S_{14}V_{3}V_{4}V_{1}$, $F_{7}F_{13}S_{9}S_{6}V_{3}V_{5}$, $F_{7}F_{13}S_{14}S_{6}V_{3}V_{4}$, $F_{4}F_{14}S_{5}S_{4}V_{11}V_{3}$, $F_{1}F_{6}S_{2}S_{5}V_{11}V_{3}$, $F_{7}F_{14}S_{5}S_{4}V_{11}V_{3}$, $F_{6}F_{7}S_{2}S_{5}V_{11}V_{3}$, $F_{7}F_{14}S_{5}S_{6}V_{11}V_{3}$, $F_{6}F_{7}S_{5}S_{6}V_{11}V_{3}$, $F_{10}F_{7}S_{7}S_{9}S_{9}S_{6}$, $F_{10}F_{7}S_{7}S_{14}S_{14}S_{6}$, $F_{10}F_{7}S_{9}S_{6}V_{11}V_{11}$, $F_{10}F_{7}S_{14}S_{6}V_{11}V_{11}$, $F_{3}F_{3}S_{16}S_{3}S_{5}V_{13}$, $F_{3}F_{3}S_{16}S_{3}S_{5}V_{9}$, $F_{2}F_{4}S_{16}S_{3}V_{10}V_{3}$, $F_{1}F_{2}S_{16}S_{3}V_{10}V_{3}$, $F_{3}F_{9}S_{9}S_{3}S_{4}V_{13}$, $F_{3}F_{5}S_{14}S_{2}S_{3}V_{9}$, $F_{4}F_{9}S_{9}S_{3}S_{4}V_{13}$, $F_{1}F_{5}S_{14}S_{2}S_{3}V_{9}$, $F_{3}F_{9}S_{9}S_{3}S_{4}V_{1}$, $F_{3}F_{5}S_{14}S_{2}S_{3}V_{1}$, $F_{7}F_{9}S_{9}S_{3}S_{4}V_{1}$, $F_{5}F_{7}S_{14}S_{2}S_{3}V_{1}$, $F_{4}F_{9}S_{9}S_{3}S_{4}S_{4}$, $F_{1}F_{5}S_{14}S_{2}S_{2}S_{3}$, $F_{7}F_{9}S_{9}S_{3}S_{4}S_{4}$, $F_{5}F_{7}S_{14}S_{2}S_{2}S_{3}$, $F_{4}F_{8}S_{16}S_{3}V_{11}V_{2}$, $F_{1}F_{8}S_{16}S_{3}V_{11}V_{2}$, $F_{4}F_{8}S_{3}S_{4}V_{11}V_{2}$, $F_{1}F_{8}S_{2}S_{3}V_{11}V_{2}$, $F_{7}F_{8}S_{3}S_{4}V_{11}V_{2}$, $F_{7}F_{8}S_{2}S_{3}V_{11}V_{2}$, $F_{3}F_{9}S_{5}S_{5}S_{4}V_{13}$, $F_{3}F_{5}S_{2}S_{5}S_{5}V_{9}$, $F_{4}F_{9}S_{5}S_{5}S_{4}V_{13}$, $F_{1}F_{5}S_{2}S_{5}S_{5}V_{9}$, $F_{3}F_{9}S_{5}S_{5}S_{4}V_{1}$, $F_{3}F_{5}S_{2}S_{5}S_{5}V_{1}$, $F_{7}F_{9}S_{5}S_{5}S_{4}V_{1}$, $F_{5}F_{7}S_{2}S_{5}S_{5}V_{1}$, $F_{4}F_{9}S_{5}S_{5}S_{4}S_{4}$, $F_{1}F_{5}S_{2}S_{2}S_{5}S_{5}$, $F_{7}F_{9}S_{5}S_{5}S_{4}S_{4}$, $F_{5}F_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{4}F_{8}S_{16}S_{5}V_{3}V_{2}$, $F_{1}F_{8}S_{16}S_{5}V_{3}V_{2}$, $F_{4}F_{8}S_{5}S_{4}V_{3}V_{2}$, $F_{1}F_{8}S_{2}S_{5}V_{3}V_{2}$, $F_{7}F_{8}S_{5}S_{4}V_{3}V_{2}$, $F_{7}F_{8}S_{2}S_{5}V_{3}V_{2}$, $F_{3}F_{13}S_{9}S_{5}S_{6}V_{1}$, $F_{3}F_{13}S_{14}S_{5}S_{6}V_{1}$, $F_{7}F_{13}S_{9}S_{5}S_{6}V_{1}$, $F_{7}F_{13}S_{14}S_{5}S_{6}V_{1}$, $F_{7}F_{13}S_{9}S_{5}S_{6}S_{6}$, $F_{7}F_{13}S_{14}S_{5}S_{6}S_{6}$, $F_{4}F_{14}S_{5}S_{4}V_{11}V_{5}$, $F_{1}F_{6}S_{2}S_{5}V_{11}V_{4}$, $F_{7}F_{14}S_{5}S_{4}V_{11}V_{5}$, $F_{6}F_{7}S_{2}S_{5}V_{11}V_{4}$, $F_{7}F_{14}S_{5}S_{6}V_{11}V_{5}$, $F_{6}F_{7}S_{5}S_{6}V_{11}V_{4}$, $F_{4}F_{14}S_{9}S_{4}V_{3}V_{5}$, $F_{1}F_{6}S_{14}S_{2}V_{3}V_{4}$, $F_{7}F_{14}S_{9}S_{4}V_{3}V_{5}$, $F_{6}F_{7}S_{14}S_{2}V_{3}V_{4}$, $F_{7}F_{14}S_{9}S_{6}V_{3}V_{5}$, $F_{6}F_{7}S_{14}S_{6}V_{3}V_{4}$, $F_{10}F_{7}S_{9}S_{6}V_{11}V_{12}$, $F_{10}F_{7}S_{14}S_{6}V_{11}V_{12}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{2}$} {{$F_{3}F_{3}S_{16}S_{3}V_{12}V_{1}$, $F_{1}F_{3}S_{14}S_{16}S_{2}S_{3}$, $F_{1}F_{3}S_{14}S_{2}S_{3}V_{9}$, $F_{1}F_{1}S_{14}S_{2}S_{3}V_{9}$, $F_{3}F_{3}S_{16}S_{3}V_{11}V_{2}$, $F_{2}F_{3}S_{7}S_{3}S_{3}V_{9}$, $F_{1}F_{2}S_{7}S_{3}S_{3}V_{9}$, $F_{2}F_{3}S_{7}S_{16}S_{3}S_{3}$, $F_{1}F_{2}S_{7}S_{3}S_{3}V_{10}$, $F_{2}F_{3}S_{7}S_{3}S_{3}V_{10}$, $F_{3}F_{3}S_{16}S_{5}V_{4}V_{1}$, $F_{1}F_{3}S_{16}S_{2}V_{3}V_{4}$, $F_{1}F_{3}S_{2}V_{9}V_{3}V_{4}$, $F_{1}F_{1}S_{2}V_{9}V_{3}V_{4}$, $F_{3}F_{7}S_{16}S_{6}V_{11}V_{4}$, $F_{3}F_{7}S_{6}V_{11}V_{4}V_{1}$, $F_{7}F_{7}S_{6}V_{11}V_{4}V_{1}$, $F_{3}F_{5}S_{7}V_{9}V_{4}V_{4}$, $F_{1}F_{5}S_{7}V_{9}V_{4}V_{4}$, $F_{3}F_{5}S_{7}V_{4}V_{4}V_{1}$, $F_{5}F_{7}S_{7}V_{4}V_{4}V_{1}$, $F_{1}F_{5}S_{7}S_{2}V_{4}V_{4}$, $F_{5}F_{7}S_{7}S_{2}V_{4}V_{4}$, $F_{3}F_{3}S_{16}S_{5}V_{3}V_{2}$, $F_{3}F_{7}S_{14}S_{16}S_{5}S_{6}$, $F_{3}F_{7}S_{14}S_{5}S_{6}V_{1}$, $F_{7}F_{7}S_{14}S_{5}S_{6}V_{1}$, $F_{3}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{3}F_{8}S_{7}S_{5}S_{5}V_{1}$, $F_{7}F_{8}S_{7}S_{5}S_{5}V_{1}$, $F_{3}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{7}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{2}F_{3}S_{3}V_{9}V_{3}V_{3}$, $F_{1}F_{2}S_{3}V_{9}V_{3}V_{3}$, $F_{2}F_{3}S_{16}S_{3}V_{3}V_{3}$, $F_{1}F_{2}S_{3}V_{10}V_{3}V_{3}$, $F_{2}F_{3}S_{3}V_{10}V_{3}V_{3}$, $F_{3}F_{7}S_{16}S_{6}V_{12}V_{3}$, $F_{3}F_{7}S_{6}V_{12}V_{3}V_{1}$, $F_{7}F_{7}S_{6}V_{12}V_{3}V_{1}$, $F_{3}F_{5}S_{14}V_{9}V_{3}V_{4}$, $F_{1}F_{5}S_{14}V_{9}V_{3}V_{4}$, $F_{3}F_{5}S_{14}V_{3}V_{4}V_{1}$, $F_{5}F_{7}S_{14}V_{3}V_{4}V_{1}$, $F_{1}F_{5}S_{14}S_{2}V_{3}V_{4}$, $F_{5}F_{7}S_{14}S_{2}V_{3}V_{4}$, $F_{3}F_{8}S_{16}S_{5}V_{11}V_{3}$, $F_{3}F_{8}S_{5}V_{11}V_{3}V_{1}$, $F_{7}F_{8}S_{5}V_{11}V_{3}V_{1}$, $F_{3}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{7}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{1}F_{6}S_{7}V_{10}V_{3}V_{3}$, $F_{3}F_{6}S_{7}V_{10}V_{3}V_{3}$, $F_{1}F_{6}S_{7}S_{2}V_{3}V_{3}$, $F_{6}F_{7}S_{7}S_{2}V_{3}V_{3}$, $F_{3}F_{6}S_{7}V_{3}V_{3}V_{2}$, $F_{6}F_{7}S_{7}V_{3}V_{3}V_{2}$, $F_{3}F_{13}S_{7}V_{12}V_{12}V_{1}$, $F_{7}F_{13}S_{7}V_{12}V_{12}V_{1}$, $F_{7}F_{13}S_{7}S_{6}V_{12}V_{12}$, $F_{3}F_{13}S_{14}V_{11}V_{12}V_{1}$, $F_{7}F_{13}S_{14}V_{11}V_{12}V_{1}$, $F_{7}F_{13}S_{14}S_{6}V_{11}V_{12}$, $F_{1}F_{6}S_{7}S_{14}S_{14}S_{2}$, $F_{6}F_{7}S_{7}S_{14}S_{14}S_{2}$, $F_{6}F_{7}S_{7}S_{14}S_{14}S_{6}$, $F_{3}F_{8}S_{7}V_{11}V_{11}V_{2}$, $F_{7}F_{8}S_{7}V_{11}V_{11}V_{2}$, $F_{7}F_{8}S_{7}S_{6}V_{11}V_{11}$, $F_{3}F_{3}S_{16}S_{16}S_{3}S_{5}$, $F_{1}F_{3}S_{16}S_{3}V_{10}V_{3}$, $F_{1}F_{3}S_{3}V_{9}V_{10}V_{3}$, $F_{1}F_{1}S_{3}V_{9}V_{10}V_{3}$, $F_{3}F_{7}S_{16}S_{3}V_{11}V_{2}$, $F_{3}F_{7}S_{3}V_{11}V_{1}V_{2}$, $F_{7}F_{7}S_{3}V_{11}V_{1}V_{2}$, $F_{3}F_{5}S_{7}S_{3}S_{3}V_{9}$, $F_{1}F_{5}S_{7}S_{3}S_{3}V_{9}$, $F_{3}F_{5}S_{7}S_{3}S_{3}V_{1}$, $F_{5}F_{7}S_{7}S_{3}S_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{2}S_{3}S_{3}$, $F_{5}F_{7}S_{7}S_{2}S_{3}S_{3}$, $F_{3}F_{7}S_{16}S_{5}V_{3}V_{2}$, $F_{3}F_{7}S_{5}V_{3}V_{1}V_{2}$, $F_{7}F_{7}S_{5}V_{3}V_{1}V_{2}$, $F_{3}F_{13}S_{7}S_{5}S_{5}V_{1}$, $F_{7}F_{13}S_{7}S_{5}S_{5}V_{1}$, $F_{7}F_{13}S_{7}S_{5}S_{5}S_{6}$, $F_{3}F_{5}S_{3}V_{9}V_{3}V_{3}$, $F_{1}F_{5}S_{3}V_{9}V_{3}V_{3}$, $F_{3}F_{5}S_{3}V_{3}V_{3}V_{1}$, $F_{5}F_{7}S_{3}V_{3}V_{3}V_{1}$, $F_{1}F_{5}S_{2}S_{3}V_{3}V_{3}$, $F_{5}F_{7}S_{2}S_{3}V_{3}V_{3}$, $F_{3}F_{13}S_{5}V_{11}V_{3}V_{1}$, $F_{7}F_{13}S_{5}V_{11}V_{3}V_{1}$, $F_{7}F_{13}S_{5}S_{6}V_{11}V_{3}$, $F_{6}F_{7}S_{7}S_{6}V_{3}V_{3}$, $F_{10}F_{7}S_{7}S_{6}V_{11}V_{11}$, $F_{3}F_{3}S_{16}S_{3}V_{9}V_{4}$, $F_{3}F_{3}S_{16}S_{3}V_{10}V_{3}$, $F_{3}F_{7}S_{14}S_{16}S_{2}S_{3}$, $F_{3}F_{7}S_{14}S_{2}S_{3}V_{1}$, $F_{7}F_{7}S_{14}S_{2}S_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{16}S_{3}S_{3}$, $F_{3}F_{8}S_{7}S_{3}S_{3}V_{1}$, $F_{7}F_{8}S_{7}S_{3}S_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{3}S_{3}V_{2}$, $F_{7}F_{8}S_{7}S_{3}S_{3}V_{2}$, $F_{3}F_{7}S_{16}S_{2}V_{3}V_{4}$, $F_{3}F_{7}S_{2}V_{3}V_{4}V_{1}$, $F_{7}F_{7}S_{2}V_{3}V_{4}V_{1}$, $F_{3}F_{13}S_{7}V_{4}V_{4}V_{1}$, $F_{7}F_{13}S_{7}V_{4}V_{4}V_{1}$, $F_{7}F_{13}S_{7}S_{6}V_{4}V_{4}$, $F_{3}F_{8}S_{16}S_{3}V_{3}V_{3}$, $F_{3}F_{8}S_{3}V_{3}V_{3}V_{1}$, $F_{7}F_{8}S_{3}V_{3}V_{3}V_{1}$, $F_{3}F_{8}S_{3}V_{3}V_{3}V_{2}$, $F_{7}F_{8}S_{3}V_{3}V_{3}V_{2}$, $F_{3}F_{13}S_{14}V_{3}V_{4}V_{1}$, $F_{7}F_{13}S_{14}V_{3}V_{4}V_{1}$, $F_{7}F_{13}S_{14}S_{6}V_{3}V_{4}$, $F_{3}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{7}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{7}F_{8}S_{7}S_{6}V_{3}V_{3}$, $F_{10}F_{7}S_{7}S_{14}S_{14}S_{6}$, $F_{1}F_{3}S_{16}S_{3}V_{9}V_{4}$, $F_{1}F_{3}S_{3}V_{9}V_{9}V_{4}$, $F_{1}F_{1}S_{3}V_{9}V_{9}V_{4}$, $F_{2}F_{3}S_{3}V_{9}V_{10}V_{3}$, $F_{1}F_{2}S_{3}V_{9}V_{10}V_{3}$, $F_{2}F_{3}S_{16}S_{3}V_{10}V_{3}$, $F_{1}F_{2}S_{3}V_{10}V_{10}V_{3}$, $F_{2}F_{3}S_{3}V_{10}V_{10}V_{3}$, $F_{3}F_{7}S_{16}S_{3}V_{12}V_{1}$, $F_{3}F_{7}S_{3}V_{12}V_{1}V_{1}$, $F_{7}F_{7}S_{3}V_{12}V_{1}V_{1}$, $F_{3}F_{5}S_{14}S_{2}S_{3}V_{9}$, $F_{1}F_{5}S_{14}S_{2}S_{3}V_{9}$, $F_{3}F_{5}S_{14}S_{2}S_{3}V_{1}$, $F_{5}F_{7}S_{14}S_{2}S_{3}V_{1}$, $F_{1}F_{5}S_{14}S_{2}S_{2}S_{3}$, $F_{5}F_{7}S_{14}S_{2}S_{2}S_{3}$, $F_{3}F_{8}S_{16}S_{3}V_{11}V_{2}$, $F_{3}F_{8}S_{3}V_{11}V_{1}V_{2}$, $F_{7}F_{8}S_{3}V_{11}V_{1}V_{2}$, $F_{3}F_{8}S_{3}V_{11}V_{2}V_{2}$, $F_{7}F_{8}S_{3}V_{11}V_{2}V_{2}$, $F_{1}F_{6}S_{7}S_{3}S_{3}V_{10}$, $F_{3}F_{6}S_{7}S_{3}S_{3}V_{10}$, $F_{1}F_{6}S_{7}S_{2}S_{3}S_{3}$, $F_{6}F_{7}S_{7}S_{2}S_{3}S_{3}$, $F_{3}F_{6}S_{7}S_{3}S_{3}V_{2}$, $F_{6}F_{7}S_{7}S_{3}S_{3}V_{2}$, $F_{3}F_{7}S_{16}S_{5}V_{4}V_{1}$, $F_{3}F_{7}S_{5}V_{4}V_{1}V_{1}$, $F_{7}F_{7}S_{5}V_{4}V_{1}V_{1}$, $F_{3}F_{5}S_{2}V_{9}V_{3}V_{4}$, $F_{1}F_{5}S_{2}V_{9}V_{3}V_{4}$, $F_{3}F_{5}S_{2}V_{3}V_{4}V_{1}$, $F_{5}F_{7}S_{2}V_{3}V_{4}V_{1}$, $F_{1}F_{5}S_{2}S_{2}V_{3}V_{4}$, $F_{5}F_{7}S_{2}S_{2}V_{3}V_{4}$, $F_{3}F_{13}S_{6}V_{11}V_{4}V_{1}$, $F_{7}F_{13}S_{6}V_{11}V_{4}V_{1}$, $F_{7}F_{13}S_{6}S_{6}V_{11}V_{4}$, $F_{1}F_{6}S_{7}S_{2}V_{4}V_{4}$, $F_{6}F_{7}S_{7}S_{2}V_{4}V_{4}$, $F_{6}F_{7}S_{7}S_{6}V_{4}V_{4}$, $F_{3}F_{8}S_{16}S_{5}V_{3}V_{2}$, $F_{3}F_{8}S_{5}V_{3}V_{1}V_{2}$, $F_{7}F_{8}S_{5}V_{3}V_{1}V_{2}$, $F_{3}F_{8}S_{5}V_{3}V_{2}V_{2}$, $F_{7}F_{8}S_{5}V_{3}V_{2}V_{2}$, $F_{3}F_{13}S_{14}S_{5}S_{6}V_{1}$, $F_{7}F_{13}S_{14}S_{5}S_{6}V_{1}$, $F_{7}F_{13}S_{14}S_{5}S_{6}S_{6}$, $F_{7}F_{8}S_{7}S_{5}S_{5}S_{6}$, $F_{1}F_{6}S_{3}V_{10}V_{3}V_{3}$, $F_{3}F_{6}S_{3}V_{10}V_{3}V_{3}$, $F_{1}F_{6}S_{2}S_{3}V_{3}V_{3}$, $F_{6}F_{7}S_{2}S_{3}V_{3}V_{3}$, $F_{3}F_{6}S_{3}V_{3}V_{3}V_{2}$, $F_{6}F_{7}S_{3}V_{3}V_{3}V_{2}$, $F_{3}F_{13}S_{6}V_{12}V_{3}V_{1}$, $F_{7}F_{13}S_{6}V_{12}V_{3}V_{1}$, $F_{7}F_{13}S_{6}S_{6}V_{12}V_{3}$, $F_{1}F_{6}S_{14}S_{2}V_{3}V_{4}$, $F_{6}F_{7}S_{14}S_{2}V_{3}V_{4}$, $F_{6}F_{7}S_{14}S_{6}V_{3}V_{4}$, $F_{7}F_{8}S_{5}S_{6}V_{11}V_{3}$, $F_{10}F_{7}S_{7}S_{6}V_{12}V_{12}$, $F_{10}F_{7}S_{14}S_{6}V_{11}V_{12}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{3}$} {{$F_{3}F_{3}S_{16}S_{9}S_{3}S_{4}$, $F_{3}F_{3}S_{14}S_{16}S_{2}S_{3}$, $F_{3}F_{4}S_{16}S_{3}V_{11}V_{2}$, $F_{1}F_{3}S_{16}S_{3}V_{11}V_{2}$, $F_{3}F_{4}S_{3}V_{11}V_{13}V_{2}$, $F_{1}F_{3}S_{3}V_{9}V_{11}V_{2}$, $F_{4}F_{4}S_{3}V_{11}V_{13}V_{2}$, $F_{1}F_{1}S_{3}V_{9}V_{11}V_{2}$, $F_{3}F_{3}S_{7}S_{3}S_{3}V_{13}$, $F_{3}F_{3}S_{7}S_{3}S_{3}V_{9}$, $F_{3}F_{4}S_{7}S_{3}S_{3}V_{13}$, $F_{1}F_{3}S_{7}S_{3}S_{3}V_{9}$, $F_{3}F_{4}S_{7}S_{16}S_{3}S_{3}$, $F_{1}F_{3}S_{7}S_{16}S_{3}S_{3}$, $F_{3}F_{3}S_{16}S_{5}S_{5}S_{4}$, $F_{3}F_{3}S_{16}S_{2}S_{5}S_{5}$, $F_{3}F_{4}S_{16}S_{5}V_{3}V_{2}$, $F_{1}F_{3}S_{16}S_{5}V_{3}V_{2}$, $F_{3}F_{4}S_{5}V_{13}V_{3}V_{2}$, $F_{1}F_{3}S_{5}V_{9}V_{3}V_{2}$, $F_{4}F_{4}S_{5}V_{13}V_{3}V_{2}$, $F_{1}F_{1}S_{5}V_{9}V_{3}V_{2}$, $F_{3}F_{7}S_{16}S_{5}V_{11}V_{5}$, $F_{3}F_{7}S_{16}S_{5}V_{11}V_{4}$, $F_{3}F_{7}S_{5}V_{11}V_{1}V_{5}$, $F_{3}F_{7}S_{5}V_{11}V_{4}V_{1}$, $F_{7}F_{7}S_{5}V_{11}V_{1}V_{5}$, $F_{7}F_{7}S_{5}V_{11}V_{4}V_{1}$, $F_{3}F_{9}S_{7}S_{5}S_{5}V_{13}$, $F_{3}F_{5}S_{7}S_{5}S_{5}V_{9}$, $F_{4}F_{9}S_{7}S_{5}S_{5}V_{13}$, $F_{1}F_{5}S_{7}S_{5}S_{5}V_{9}$, $F_{3}F_{9}S_{7}S_{5}S_{5}V_{1}$, $F_{3}F_{5}S_{7}S_{5}S_{5}V_{1}$, $F_{7}F_{9}S_{7}S_{5}S_{5}V_{1}$, $F_{5}F_{7}S_{7}S_{5}S_{5}V_{1}$, $F_{4}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{7}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{3}S_{3}V_{13}V_{3}V_{3}$, $F_{3}F_{3}S_{3}V_{9}V_{3}V_{3}$, $F_{3}F_{4}S_{3}V_{13}V_{3}V_{3}$, $F_{1}F_{3}S_{3}V_{9}V_{3}V_{3}$, $F_{3}F_{4}S_{16}S_{3}V_{3}V_{3}$, $F_{1}F_{3}S_{16}S_{3}V_{3}V_{3}$, $F_{3}F_{7}S_{16}S_{9}V_{3}V_{5}$, $F_{3}F_{7}S_{14}S_{16}V_{3}V_{4}$, $F_{3}F_{7}S_{9}V_{3}V_{1}V_{5}$, $F_{3}F_{7}S_{14}V_{3}V_{4}V_{1}$, $F_{7}F_{7}S_{9}V_{3}V_{1}V_{5}$, $F_{7}F_{7}S_{14}V_{3}V_{4}V_{1}$, $F_{3}F_{9}S_{5}V_{11}V_{13}V_{3}$, $F_{3}F_{5}S_{5}V_{9}V_{11}V_{3}$, $F_{4}F_{9}S_{5}V_{11}V_{13}V_{3}$, $F_{1}F_{5}S_{5}V_{9}V_{11}V_{3}$, $F_{3}F_{9}S_{5}V_{11}V_{3}V_{1}$, $F_{3}F_{5}S_{5}V_{11}V_{3}V_{1}$, $F_{7}F_{9}S_{5}V_{11}V_{3}V_{1}$, $F_{5}F_{7}S_{5}V_{11}V_{3}V_{1}$, $F_{4}F_{9}S_{5}S_{4}V_{11}V_{3}$, $F_{1}F_{5}S_{2}S_{5}V_{11}V_{3}$, $F_{7}F_{9}S_{5}S_{4}V_{11}V_{3}$, $F_{5}F_{7}S_{2}S_{5}V_{11}V_{3}$, $F_{4}F_{8}S_{7}S_{16}V_{3}V_{3}$, $F_{1}F_{8}S_{7}S_{16}V_{3}V_{3}$, $F_{4}F_{8}S_{7}S_{4}V_{3}V_{3}$, $F_{1}F_{8}S_{7}S_{2}V_{3}V_{3}$, $F_{7}F_{8}S_{7}S_{4}V_{3}V_{3}$, $F_{7}F_{8}S_{7}S_{2}V_{3}V_{3}$, $F_{3}F_{13}S_{7}S_{9}S_{9}V_{1}$, $F_{3}F_{13}S_{7}S_{14}S_{14}V_{1}$, $F_{7}F_{13}S_{7}S_{9}S_{9}V_{1}$, $F_{7}F_{13}S_{7}S_{14}S_{14}V_{1}$, $F_{7}F_{13}S_{7}S_{9}S_{9}S_{6}$, $F_{7}F_{13}S_{7}S_{14}S_{14}S_{6}$, $F_{3}F_{13}S_{9}V_{11}V_{11}V_{1}$, $F_{3}F_{13}S_{14}V_{11}V_{11}V_{1}$, $F_{7}F_{13}S_{9}V_{11}V_{11}V_{1}$, $F_{7}F_{13}S_{14}V_{11}V_{11}V_{1}$, $F_{7}F_{13}S_{9}S_{6}V_{11}V_{11}$, $F_{7}F_{13}S_{14}S_{6}V_{11}V_{11}$, $F_{4}F_{14}S_{7}S_{4}V_{11}V_{11}$, $F_{1}F_{6}S_{7}S_{2}V_{11}V_{11}$, $F_{7}F_{14}S_{7}S_{4}V_{11}V_{11}$, $F_{6}F_{7}S_{7}S_{2}V_{11}V_{11}$, $F_{7}F_{14}S_{7}S_{6}V_{11}V_{11}$, $F_{6}F_{7}S_{7}S_{6}V_{11}V_{11}$, $F_{3}F_{3}S_{16}S_{9}V_{1}V_{2}$, $F_{3}F_{3}S_{14}S_{16}V_{1}V_{2}$, $F_{3}F_{4}S_{16}S_{4}V_{11}V_{2}$, $F_{1}F_{3}S_{16}S_{2}V_{11}V_{2}$, $F_{3}F_{4}S_{4}V_{11}V_{13}V_{2}$, $F_{1}F_{3}S_{2}V_{9}V_{11}V_{2}$, $F_{4}F_{4}S_{4}V_{11}V_{13}V_{2}$, $F_{1}F_{1}S_{2}V_{9}V_{11}V_{2}$, $F_{3}F_{3}S_{7}V_{13}V_{2}V_{2}$, $F_{3}F_{3}S_{7}V_{9}V_{2}V_{2}$, $F_{3}F_{4}S_{7}V_{13}V_{2}V_{2}$, $F_{1}F_{3}S_{7}V_{9}V_{2}V_{2}$, $F_{3}F_{4}S_{7}S_{16}V_{2}V_{2}$, $F_{1}F_{3}S_{7}S_{16}V_{2}V_{2}$, $F_{3}F_{3}S_{16}S_{5}V_{1}V_{5}$, $F_{3}F_{3}S_{16}S_{5}V_{4}V_{1}$, $F_{3}F_{4}S_{16}S_{4}V_{3}V_{5}$, $F_{1}F_{3}S_{16}S_{2}V_{3}V_{4}$, $F_{3}F_{4}S_{4}V_{13}V_{3}V_{5}$, $F_{1}F_{3}S_{2}V_{9}V_{3}V_{4}$, $F_{4}F_{4}S_{4}V_{13}V_{3}V_{5}$, $F_{1}F_{1}S_{2}V_{9}V_{3}V_{4}$, $F_{3}F_{7}S_{16}S_{6}V_{11}V_{5}$, $F_{3}F_{7}S_{16}S_{6}V_{11}V_{4}$, $F_{3}F_{7}S_{6}V_{11}V_{1}V_{5}$, $F_{3}F_{7}S_{6}V_{11}V_{4}V_{1}$, $F_{7}F_{7}S_{6}V_{11}V_{1}V_{5}$, $F_{7}F_{7}S_{6}V_{11}V_{4}V_{1}$, $F_{3}F_{9}S_{7}V_{13}V_{5}V_{5}$, $F_{3}F_{5}S_{7}V_{9}V_{4}V_{4}$, $F_{4}F_{9}S_{7}V_{13}V_{5}V_{5}$, $F_{1}F_{5}S_{7}V_{9}V_{4}V_{4}$, $F_{3}F_{9}S_{7}V_{1}V_{5}V_{5}$, $F_{3}F_{5}S_{7}V_{4}V_{4}V_{1}$, $F_{7}F_{9}S_{7}V_{1}V_{5}V_{5}$, $F_{5}F_{7}S_{7}V_{4}V_{4}V_{1}$, $F_{4}F_{9}S_{7}S_{4}V_{5}V_{5}$, $F_{1}F_{5}S_{7}S_{2}V_{4}V_{4}$, $F_{7}F_{9}S_{7}S_{4}V_{5}V_{5}$, $F_{5}F_{7}S_{7}S_{2}V_{4}V_{4}$, $F_{3}F_{4}S_{16}S_{5}S_{5}S_{4}$, $F_{1}F_{3}S_{16}S_{2}S_{5}S_{5}$, $F_{3}F_{4}S_{5}S_{5}S_{4}V_{13}$, $F_{1}F_{3}S_{2}S_{5}S_{5}V_{9}$, $F_{4}F_{4}S_{5}S_{5}S_{4}V_{13}$, $F_{1}F_{1}S_{2}S_{5}S_{5}V_{9}$, $F_{3}F_{3}S_{5}V_{13}V_{3}V_{2}$, $F_{3}F_{3}S_{5}V_{9}V_{3}V_{2}$, $F_{3}F_{7}S_{16}S_{9}S_{5}S_{6}$, $F_{3}F_{7}S_{14}S_{16}S_{5}S_{6}$, $F_{3}F_{7}S_{9}S_{5}S_{6}V_{1}$, $F_{3}F_{7}S_{14}S_{5}S_{6}V_{1}$, $F_{7}F_{7}S_{9}S_{5}S_{6}V_{1}$, $F_{7}F_{7}S_{14}S_{5}S_{6}V_{1}$, $F_{3}F_{9}S_{5}V_{11}V_{13}V_{5}$, $F_{3}F_{5}S_{5}V_{9}V_{11}V_{4}$, $F_{4}F_{9}S_{5}V_{11}V_{13}V_{5}$, $F_{1}F_{5}S_{5}V_{9}V_{11}V_{4}$, $F_{3}F_{9}S_{5}V_{11}V_{1}V_{5}$, $F_{3}F_{5}S_{5}V_{11}V_{4}V_{1}$, $F_{7}F_{9}S_{5}V_{11}V_{1}V_{5}$, $F_{5}F_{7}S_{5}V_{11}V_{4}V_{1}$, $F_{4}F_{9}S_{5}S_{4}V_{11}V_{5}$, $F_{1}F_{5}S_{2}S_{5}V_{11}V_{4}$, $F_{7}F_{9}S_{5}S_{4}V_{11}V_{5}$, $F_{5}F_{7}S_{2}S_{5}V_{11}V_{4}$, $F_{4}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{1}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{4}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{7}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{7}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{9}S_{16}S_{5}V_{11}V_{5}$, $F_{3}F_{5}S_{16}S_{5}V_{11}V_{4}$, $F_{3}F_{9}S_{5}S_{4}V_{11}V_{5}$, $F_{3}F_{5}S_{2}S_{5}V_{11}V_{4}$, $F_{9}F_{9}S_{5}S_{4}V_{11}V_{5}$, $F_{5}F_{5}S_{2}S_{5}V_{11}V_{4}$, $F_{3}F_{8}S_{7}S_{5}S_{5}V_{13}$, $F_{3}F_{8}S_{7}S_{5}S_{5}V_{9}$, $F_{4}F_{8}S_{7}S_{5}S_{5}V_{13}$, $F_{1}F_{8}S_{7}S_{5}S_{5}V_{9}$, $F_{3}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{8}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{4}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{1}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{8}F_{9}S_{7}S_{5}S_{5}V_{2}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{3}F_{9}S_{16}S_{9}V_{3}V_{5}$, $F_{3}F_{5}S_{14}S_{16}V_{3}V_{4}$, $F_{3}F_{9}S_{9}S_{4}V_{3}V_{5}$, $F_{3}F_{5}S_{14}S_{2}V_{3}V_{4}$, $F_{9}F_{9}S_{9}S_{4}V_{3}V_{5}$, $F_{5}F_{5}S_{14}S_{2}V_{3}V_{4}$, $F_{3}F_{8}S_{5}V_{11}V_{13}V_{3}$, $F_{3}F_{8}S_{5}V_{9}V_{11}V_{3}$, $F_{4}F_{8}S_{5}V_{11}V_{13}V_{3}$, $F_{1}F_{8}S_{5}V_{9}V_{11}V_{3}$, $F_{3}F_{8}S_{5}S_{4}V_{11}V_{3}$, $F_{3}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{8}F_{9}S_{5}S_{4}V_{11}V_{3}$, $F_{5}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{4}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{1}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{8}F_{9}S_{5}V_{11}V_{3}V_{2}$, $F_{5}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{4}F_{6}S_{7}S_{16}V_{3}V_{3}$, $F_{1}F_{6}S_{7}S_{16}V_{3}V_{3}$, $F_{4}F_{6}S_{7}V_{3}V_{3}V_{2}$, $F_{1}F_{6}S_{7}V_{3}V_{3}V_{2}$, $F_{6}F_{9}S_{7}V_{3}V_{3}V_{2}$, $F_{5}F_{6}S_{7}V_{3}V_{3}V_{2}$, $F_{3}F_{14}S_{7}S_{9}S_{9}V_{1}$, $F_{3}F_{6}S_{7}S_{14}S_{14}V_{1}$, $F_{7}F_{14}S_{7}S_{9}S_{9}V_{1}$, $F_{6}F_{7}S_{7}S_{14}S_{14}V_{1}$, $F_{3}F_{14}S_{7}S_{9}S_{9}S_{4}$, $F_{3}F_{6}S_{7}S_{14}S_{14}S_{2}$, $F_{9}F_{14}S_{7}S_{9}S_{9}S_{4}$, $F_{5}F_{6}S_{7}S_{14}S_{14}S_{2}$, $F_{7}F_{14}S_{7}S_{9}S_{9}V_{5}$, $F_{6}F_{7}S_{7}S_{14}S_{14}V_{4}$, $F_{9}F_{14}S_{7}S_{9}S_{9}V_{5}$, $F_{5}F_{6}S_{7}S_{14}S_{14}V_{4}$, $F_{3}F_{14}S_{9}V_{11}V_{11}V_{1}$, $F_{3}F_{6}S_{14}V_{11}V_{11}V_{1}$, $F_{7}F_{14}S_{9}V_{11}V_{11}V_{1}$, $F_{6}F_{7}S_{14}V_{11}V_{11}V_{1}$, $F_{3}F_{14}S_{9}S_{4}V_{11}V_{11}$, $F_{3}F_{6}S_{14}S_{2}V_{11}V_{11}$, $F_{9}F_{14}S_{9}S_{4}V_{11}V_{11}$, $F_{5}F_{6}S_{14}S_{2}V_{11}V_{11}$, $F_{7}F_{14}S_{9}V_{11}V_{11}V_{5}$, $F_{6}F_{7}S_{14}V_{11}V_{11}V_{4}$, $F_{9}F_{14}S_{9}V_{11}V_{11}V_{5}$, $F_{5}F_{6}S_{14}V_{11}V_{11}V_{4}$, $F_{4}F_{8}S_{7}S_{4}V_{11}V_{11}$, $F_{1}F_{8}S_{7}S_{2}V_{11}V_{11}$, $F_{7}F_{8}S_{7}S_{4}V_{11}V_{11}$, $F_{7}F_{8}S_{7}S_{2}V_{11}V_{11}$, $F_{4}F_{8}S_{7}V_{11}V_{11}V_{2}$, $F_{1}F_{8}S_{7}V_{11}V_{11}V_{2}$, $F_{8}F_{9}S_{7}V_{11}V_{11}V_{2}$, $F_{5}F_{8}S_{7}V_{11}V_{11}V_{2}$, $F_{7}F_{8}S_{7}V_{11}V_{11}V_{5}$, $F_{7}F_{8}S_{7}V_{11}V_{11}V_{4}$, $F_{8}F_{9}S_{7}V_{11}V_{11}V_{5}$, $F_{5}F_{8}S_{7}V_{11}V_{11}V_{4}$, $F_{3}F_{3}S_{16}S_{5}V_{13}V_{2}$, $F_{3}F_{3}S_{16}S_{5}V_{9}V_{2}$, $F_{3}F_{4}S_{16}S_{16}V_{3}V_{2}$, $F_{1}F_{3}S_{16}S_{16}V_{3}V_{2}$, $F_{3}F_{4}S_{16}V_{13}V_{3}V_{2}$, $F_{1}F_{3}S_{16}V_{9}V_{3}V_{2}$, $F_{4}F_{4}S_{16}V_{13}V_{3}V_{2}$, $F_{1}F_{1}S_{16}V_{9}V_{3}V_{2}$, $F_{3}F_{7}S_{16}S_{4}V_{11}V_{2}$, $F_{3}F_{7}S_{16}S_{2}V_{11}V_{2}$, $F_{3}F_{7}S_{4}V_{11}V_{1}V_{2}$, $F_{3}F_{7}S_{2}V_{11}V_{1}V_{2}$, $F_{7}F_{7}S_{4}V_{11}V_{1}V_{2}$, $F_{7}F_{7}S_{2}V_{11}V_{1}V_{2}$, $F_{3}F_{9}S_{7}V_{13}V_{2}V_{2}$, $F_{3}F_{5}S_{7}V_{9}V_{2}V_{2}$, $F_{4}F_{9}S_{7}V_{13}V_{2}V_{2}$, $F_{1}F_{5}S_{7}V_{9}V_{2}V_{2}$, $F_{3}F_{9}S_{7}V_{1}V_{2}V_{2}$, $F_{3}F_{5}S_{7}V_{1}V_{2}V_{2}$, $F_{7}F_{9}S_{7}V_{1}V_{2}V_{2}$, $F_{5}F_{7}S_{7}V_{1}V_{2}V_{2}$, $F_{4}F_{9}S_{7}S_{4}V_{2}V_{2}$, $F_{1}F_{5}S_{7}S_{2}V_{2}V_{2}$, $F_{7}F_{9}S_{7}S_{4}V_{2}V_{2}$, $F_{5}F_{7}S_{7}S_{2}V_{2}V_{2}$, $F_{3}F_{3}S_{16}S_{3}V_{13}V_{5}$, $F_{3}F_{3}S_{16}S_{3}V_{9}V_{4}$, $F_{3}F_{7}S_{16}S_{4}V_{3}V_{5}$, $F_{3}F_{7}S_{16}S_{2}V_{3}V_{4}$, $F_{3}F_{7}S_{4}V_{3}V_{1}V_{5}$, $F_{3}F_{7}S_{2}V_{3}V_{4}V_{1}$, $F_{7}F_{7}S_{4}V_{3}V_{1}V_{5}$, $F_{7}F_{7}S_{2}V_{3}V_{4}V_{1}$, $F_{3}F_{13}S_{7}V_{1}V_{5}V_{5}$, $F_{3}F_{13}S_{7}V_{4}V_{4}V_{1}$, $F_{7}F_{13}S_{7}V_{1}V_{5}V_{5}$, $F_{7}F_{13}S_{7}V_{4}V_{4}V_{1}$, $F_{7}F_{13}S_{7}S_{6}V_{5}V_{5}$, $F_{7}F_{13}S_{7}S_{6}V_{4}V_{4}$, $F_{3}F_{4}S_{16}S_{16}S_{3}S_{5}$, $F_{1}F_{3}S_{16}S_{16}S_{3}S_{5}$, $F_{3}F_{4}S_{16}S_{3}S_{5}V_{13}$, $F_{1}F_{3}S_{16}S_{3}S_{5}V_{9}$, $F_{4}F_{4}S_{16}S_{3}S_{5}V_{13}$, $F_{1}F_{1}S_{16}S_{3}S_{5}V_{9}$, $F_{3}F_{7}S_{16}S_{5}S_{5}S_{4}$, $F_{3}F_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{3}F_{7}S_{5}S_{5}S_{4}V_{1}$, $F_{3}F_{7}S_{2}S_{5}S_{5}V_{1}$, $F_{7}F_{7}S_{5}S_{5}S_{4}V_{1}$, $F_{7}F_{7}S_{2}S_{5}S_{5}V_{1}$, $F_{3}F_{9}S_{5}V_{13}V_{3}V_{2}$, $F_{3}F_{5}S_{5}V_{9}V_{3}V_{2}$, $F_{4}F_{9}S_{5}V_{13}V_{3}V_{2}$, $F_{1}F_{5}S_{5}V_{9}V_{3}V_{2}$, $F_{3}F_{9}S_{5}V_{3}V_{1}V_{2}$, $F_{3}F_{5}S_{5}V_{3}V_{1}V_{2}$, $F_{7}F_{9}S_{5}V_{3}V_{1}V_{2}$, $F_{5}F_{7}S_{5}V_{3}V_{1}V_{2}$, $F_{4}F_{9}S_{5}S_{4}V_{3}V_{2}$, $F_{1}F_{5}S_{2}S_{5}V_{3}V_{2}$, $F_{7}F_{9}S_{5}S_{4}V_{3}V_{2}$, $F_{5}F_{7}S_{2}S_{5}V_{3}V_{2}$, $F_{3}F_{13}S_{5}V_{11}V_{1}V_{5}$, $F_{3}F_{13}S_{5}V_{11}V_{4}V_{1}$, $F_{7}F_{13}S_{5}V_{11}V_{1}V_{5}$, $F_{7}F_{13}S_{5}V_{11}V_{4}V_{1}$, $F_{7}F_{13}S_{5}S_{6}V_{11}V_{5}$, $F_{7}F_{13}S_{5}S_{6}V_{11}V_{4}$, $F_{4}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{7}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{6}F_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{7}F_{14}S_{7}S_{5}S_{5}S_{6}$, $F_{6}F_{7}S_{7}S_{5}S_{5}S_{6}$, $F_{3}F_{9}S_{16}S_{3}V_{11}V_{2}$, $F_{3}F_{5}S_{16}S_{3}V_{11}V_{2}$, $F_{3}F_{9}S_{3}S_{4}V_{11}V_{2}$, $F_{3}F_{5}S_{2}S_{3}V_{11}V_{2}$, $F_{9}F_{9}S_{3}S_{4}V_{11}V_{2}$, $F_{5}F_{5}S_{2}S_{3}V_{11}V_{2}$, $F_{3}F_{8}S_{7}S_{3}S_{3}V_{13}$, $F_{3}F_{8}S_{7}S_{3}S_{3}V_{9}$, $F_{4}F_{8}S_{7}S_{3}S_{3}V_{13}$, $F_{1}F_{8}S_{7}S_{3}S_{3}V_{9}$, $F_{3}F_{8}S_{7}S_{3}S_{3}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{3}S_{3}$, $F_{8}F_{9}S_{7}S_{3}S_{3}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{3}S_{3}$, $F_{4}F_{8}S_{7}S_{3}S_{3}V_{2}$, $F_{1}F_{8}S_{7}S_{3}S_{3}V_{2}$, $F_{8}F_{9}S_{7}S_{3}S_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{3}S_{3}V_{2}$, $F_{3}F_{9}S_{16}S_{5}V_{3}V_{2}$, $F_{3}F_{5}S_{16}S_{5}V_{3}V_{2}$, $F_{3}F_{9}S_{5}S_{4}V_{3}V_{2}$, $F_{3}F_{5}S_{2}S_{5}V_{3}V_{2}$, $F_{9}F_{9}S_{5}S_{4}V_{3}V_{2}$, $F_{5}F_{5}S_{2}S_{5}V_{3}V_{2}$, $F_{3}F_{14}S_{7}S_{5}S_{5}V_{1}$, $F_{3}F_{6}S_{7}S_{5}S_{5}V_{1}$, $F_{7}F_{14}S_{7}S_{5}S_{5}V_{1}$, $F_{6}F_{7}S_{7}S_{5}S_{5}V_{1}$, $F_{3}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{9}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{7}F_{14}S_{7}S_{5}S_{5}V_{5}$, $F_{6}F_{7}S_{7}S_{5}S_{5}V_{4}$, $F_{9}F_{14}S_{7}S_{5}S_{5}V_{5}$, $F_{5}F_{6}S_{7}S_{5}S_{5}V_{4}$, $F_{3}F_{8}S_{3}V_{13}V_{3}V_{3}$, $F_{3}F_{8}S_{3}V_{9}V_{3}V_{3}$, $F_{4}F_{8}S_{3}V_{13}V_{3}V_{3}$, $F_{1}F_{8}S_{3}V_{9}V_{3}V_{3}$, $F_{3}F_{8}S_{3}S_{4}V_{3}V_{3}$, $F_{3}F_{8}S_{2}S_{3}V_{3}V_{3}$, $F_{8}F_{9}S_{3}S_{4}V_{3}V_{3}$, $F_{5}F_{8}S_{2}S_{3}V_{3}V_{3}$, $F_{4}F_{8}S_{3}V_{3}V_{3}V_{2}$, $F_{1}F_{8}S_{3}V_{3}V_{3}V_{2}$, $F_{8}F_{9}S_{3}V_{3}V_{3}V_{2}$, $F_{5}F_{8}S_{3}V_{3}V_{3}V_{2}$, $F_{3}F_{14}S_{5}V_{11}V_{3}V_{1}$, $F_{3}F_{6}S_{5}V_{11}V_{3}V_{1}$, $F_{7}F_{14}S_{5}V_{11}V_{3}V_{1}$, $F_{6}F_{7}S_{5}V_{11}V_{3}V_{1}$, $F_{3}F_{14}S_{5}S_{4}V_{11}V_{3}$, $F_{3}F_{6}S_{2}S_{5}V_{11}V_{3}$, $F_{9}F_{14}S_{5}S_{4}V_{11}V_{3}$, $F_{5}F_{6}S_{2}S_{5}V_{11}V_{3}$, $F_{7}F_{14}S_{5}V_{11}V_{3}V_{5}$, $F_{6}F_{7}S_{5}V_{11}V_{3}V_{4}$, $F_{9}F_{14}S_{5}V_{11}V_{3}V_{5}$, $F_{5}F_{6}S_{5}V_{11}V_{3}V_{4}$, $F_{4}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{1}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{8}F_{9}S_{7}V_{3}V_{3}V_{2}$, $F_{5}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{7}F_{8}S_{7}V_{3}V_{3}V_{5}$, $F_{7}F_{8}S_{7}V_{3}V_{3}V_{4}$, $F_{8}F_{9}S_{7}V_{3}V_{3}V_{5}$, $F_{5}F_{8}S_{7}V_{3}V_{3}V_{4}$, $F_{11}F_{7}S_{7}S_{6}V_{11}V_{11}$, $F_{2}F_{7}S_{7}S_{6}V_{11}V_{11}$, $F_{11}F_{7}S_{7}V_{11}V_{11}V_{5}$, $F_{2}F_{7}S_{7}V_{11}V_{11}V_{4}$, $F_{11}F_{9}S_{7}V_{11}V_{11}V_{5}$, $F_{2}F_{5}S_{7}V_{11}V_{11}V_{4}$, $F_{3}F_{4}S_{16}S_{5}V_{13}V_{2}$, $F_{1}F_{3}S_{16}S_{5}V_{9}V_{2}$, $F_{3}F_{4}S_{5}V_{13}V_{13}V_{2}$, $F_{1}F_{3}S_{5}V_{9}V_{9}V_{2}$, $F_{4}F_{4}S_{5}V_{13}V_{13}V_{2}$, $F_{1}F_{1}S_{5}V_{9}V_{9}V_{2}$, $F_{3}F_{3}S_{16}V_{13}V_{3}V_{2}$, $F_{3}F_{3}S_{16}V_{9}V_{3}V_{2}$, $F_{3}F_{7}S_{16}S_{9}V_{1}V_{2}$, $F_{3}F_{7}S_{14}S_{16}V_{1}V_{2}$, $F_{3}F_{7}S_{9}V_{1}V_{1}V_{2}$, $F_{3}F_{7}S_{14}V_{1}V_{1}V_{2}$, $F_{7}F_{7}S_{9}V_{1}V_{1}V_{2}$, $F_{7}F_{7}S_{14}V_{1}V_{1}V_{2}$, $F_{3}F_{9}S_{4}V_{11}V_{13}V_{2}$, $F_{3}F_{5}S_{2}V_{9}V_{11}V_{2}$, $F_{4}F_{9}S_{4}V_{11}V_{13}V_{2}$, $F_{1}F_{5}S_{2}V_{9}V_{11}V_{2}$, $F_{3}F_{9}S_{4}V_{11}V_{1}V_{2}$, $F_{3}F_{5}S_{2}V_{11}V_{1}V_{2}$, $F_{7}F_{9}S_{4}V_{11}V_{1}V_{2}$, $F_{5}F_{7}S_{2}V_{11}V_{1}V_{2}$, $F_{4}F_{9}S_{4}S_{4}V_{11}V_{2}$, $F_{1}F_{5}S_{2}S_{2}V_{11}V_{2}$, $F_{7}F_{9}S_{4}S_{4}V_{11}V_{2}$, $F_{5}F_{7}S_{2}S_{2}V_{11}V_{2}$, $F_{4}F_{8}S_{7}S_{16}V_{2}V_{2}$, $F_{1}F_{8}S_{7}S_{16}V_{2}V_{2}$, $F_{4}F_{8}S_{7}S_{4}V_{2}V_{2}$, $F_{1}F_{8}S_{7}S_{2}V_{2}V_{2}$, $F_{7}F_{8}S_{7}S_{4}V_{2}V_{2}$, $F_{7}F_{8}S_{7}S_{2}V_{2}V_{2}$, $F_{3}F_{4}S_{16}S_{3}V_{13}V_{5}$, $F_{1}F_{3}S_{16}S_{3}V_{9}V_{4}$, $F_{3}F_{4}S_{3}V_{13}V_{13}V_{5}$, $F_{1}F_{3}S_{3}V_{9}V_{9}V_{4}$, $F_{4}F_{4}S_{3}V_{13}V_{13}V_{5}$, $F_{1}F_{1}S_{3}V_{9}V_{9}V_{4}$, $F_{3}F_{7}S_{16}S_{5}V_{1}V_{5}$, $F_{3}F_{7}S_{16}S_{5}V_{4}V_{1}$, $F_{3}F_{7}S_{5}V_{1}V_{1}V_{5}$, $F_{3}F_{7}S_{5}V_{4}V_{1}V_{1}$, $F_{7}F_{7}S_{5}V_{1}V_{1}V_{5}$, $F_{7}F_{7}S_{5}V_{4}V_{1}V_{1}$, $F_{3}F_{9}S_{4}V_{13}V_{3}V_{5}$, $F_{3}F_{5}S_{2}V_{9}V_{3}V_{4}$, $F_{4}F_{9}S_{4}V_{13}V_{3}V_{5}$, $F_{1}F_{5}S_{2}V_{9}V_{3}V_{4}$, $F_{3}F_{9}S_{4}V_{3}V_{1}V_{5}$, $F_{3}F_{5}S_{2}V_{3}V_{4}V_{1}$, $F_{7}F_{9}S_{4}V_{3}V_{1}V_{5}$, $F_{5}F_{7}S_{2}V_{3}V_{4}V_{1}$, $F_{4}F_{9}S_{4}S_{4}V_{3}V_{5}$, $F_{1}F_{5}S_{2}S_{2}V_{3}V_{4}$, $F_{7}F_{9}S_{4}S_{4}V_{3}V_{5}$, $F_{5}F_{7}S_{2}S_{2}V_{3}V_{4}$, $F_{3}F_{13}S_{6}V_{11}V_{1}V_{5}$, $F_{3}F_{13}S_{6}V_{11}V_{4}V_{1}$, $F_{7}F_{13}S_{6}V_{11}V_{1}V_{5}$, $F_{7}F_{13}S_{6}V_{11}V_{4}V_{1}$, $F_{7}F_{13}S_{6}S_{6}V_{11}V_{5}$, $F_{7}F_{13}S_{6}S_{6}V_{11}V_{4}$, $F_{4}F_{14}S_{7}S_{4}V_{5}V_{5}$, $F_{1}F_{6}S_{7}S_{2}V_{4}V_{4}$, $F_{7}F_{14}S_{7}S_{4}V_{5}V_{5}$, $F_{6}F_{7}S_{7}S_{2}V_{4}V_{4}$, $F_{7}F_{14}S_{7}S_{6}V_{5}V_{5}$, $F_{6}F_{7}S_{7}S_{6}V_{4}V_{4}$, $F_{3}F_{3}S_{16}S_{3}S_{5}V_{13}$, $F_{3}F_{3}S_{16}S_{3}S_{5}V_{9}$, $F_{3}F_{9}S_{5}S_{5}S_{4}V_{13}$, $F_{3}F_{5}S_{2}S_{5}S_{5}V_{9}$, $F_{4}F_{9}S_{5}S_{5}S_{4}V_{13}$, $F_{1}F_{5}S_{2}S_{5}S_{5}V_{9}$, $F_{3}F_{9}S_{5}S_{5}S_{4}V_{1}$, $F_{3}F_{5}S_{2}S_{5}S_{5}V_{1}$, $F_{7}F_{9}S_{5}S_{5}S_{4}V_{1}$, $F_{5}F_{7}S_{2}S_{5}S_{5}V_{1}$, $F_{4}F_{9}S_{5}S_{5}S_{4}S_{4}$, $F_{1}F_{5}S_{2}S_{2}S_{5}S_{5}$, $F_{7}F_{9}S_{5}S_{5}S_{4}S_{4}$, $F_{5}F_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{4}F_{8}S_{16}S_{5}V_{3}V_{2}$, $F_{1}F_{8}S_{16}S_{5}V_{3}V_{2}$, $F_{4}F_{8}S_{5}S_{4}V_{3}V_{2}$, $F_{1}F_{8}S_{2}S_{5}V_{3}V_{2}$, $F_{7}F_{8}S_{5}S_{4}V_{3}V_{2}$, $F_{7}F_{8}S_{2}S_{5}V_{3}V_{2}$, $F_{3}F_{13}S_{9}S_{5}S_{6}V_{1}$, $F_{3}F_{13}S_{14}S_{5}S_{6}V_{1}$, $F_{7}F_{13}S_{9}S_{5}S_{6}V_{1}$, $F_{7}F_{13}S_{14}S_{5}S_{6}V_{1}$, $F_{7}F_{13}S_{9}S_{5}S_{6}S_{6}$, $F_{7}F_{13}S_{14}S_{5}S_{6}S_{6}$, $F_{4}F_{14}S_{5}S_{4}V_{11}V_{5}$, $F_{1}F_{6}S_{2}S_{5}V_{11}V_{4}$, $F_{7}F_{14}S_{5}S_{4}V_{11}V_{5}$, $F_{6}F_{7}S_{2}S_{5}V_{11}V_{4}$, $F_{7}F_{14}S_{5}S_{6}V_{11}V_{5}$, $F_{6}F_{7}S_{5}S_{6}V_{11}V_{4}$, $F_{3}F_{9}S_{16}S_{9}S_{3}S_{4}$, $F_{3}F_{5}S_{14}S_{16}S_{2}S_{3}$, $F_{3}F_{9}S_{9}S_{3}S_{4}S_{4}$, $F_{3}F_{5}S_{14}S_{2}S_{2}S_{3}$, $F_{9}F_{9}S_{9}S_{3}S_{4}S_{4}$, $F_{5}F_{5}S_{14}S_{2}S_{2}S_{3}$, $F_{3}F_{8}S_{3}V_{11}V_{13}V_{2}$, $F_{3}F_{8}S_{3}V_{9}V_{11}V_{2}$, $F_{4}F_{8}S_{3}V_{11}V_{13}V_{2}$, $F_{1}F_{8}S_{3}V_{9}V_{11}V_{2}$, $F_{3}F_{8}S_{3}S_{4}V_{11}V_{2}$, $F_{3}F_{8}S_{2}S_{3}V_{11}V_{2}$, $F_{8}F_{9}S_{3}S_{4}V_{11}V_{2}$, $F_{5}F_{8}S_{2}S_{3}V_{11}V_{2}$, $F_{4}F_{8}S_{3}V_{11}V_{2}V_{2}$, $F_{1}F_{8}S_{3}V_{11}V_{2}V_{2}$, $F_{8}F_{9}S_{3}V_{11}V_{2}V_{2}$, $F_{5}F_{8}S_{3}V_{11}V_{2}V_{2}$, $F_{4}F_{6}S_{7}S_{16}S_{3}S_{3}$, $F_{1}F_{6}S_{7}S_{16}S_{3}S_{3}$, $F_{4}F_{6}S_{7}S_{3}S_{3}V_{2}$, $F_{1}F_{6}S_{7}S_{3}S_{3}V_{2}$, $F_{6}F_{9}S_{7}S_{3}S_{3}V_{2}$, $F_{5}F_{6}S_{7}S_{3}S_{3}V_{2}$, $F_{3}F_{9}S_{16}S_{5}S_{5}S_{4}$, $F_{3}F_{5}S_{16}S_{2}S_{5}S_{5}$, $F_{3}F_{9}S_{5}S_{5}S_{4}S_{4}$, $F_{3}F_{5}S_{2}S_{2}S_{5}S_{5}$, $F_{9}F_{9}S_{5}S_{5}S_{4}S_{4}$, $F_{5}F_{5}S_{2}S_{2}S_{5}S_{5}$, $F_{3}F_{8}S_{5}V_{13}V_{3}V_{2}$, $F_{3}F_{8}S_{5}V_{9}V_{3}V_{2}$, $F_{4}F_{8}S_{5}V_{13}V_{3}V_{2}$, $F_{1}F_{8}S_{5}V_{9}V_{3}V_{2}$, $F_{3}F_{8}S_{5}S_{4}V_{3}V_{2}$, $F_{3}F_{8}S_{2}S_{5}V_{3}V_{2}$, $F_{8}F_{9}S_{5}S_{4}V_{3}V_{2}$, $F_{5}F_{8}S_{2}S_{5}V_{3}V_{2}$, $F_{4}F_{8}S_{5}V_{3}V_{2}V_{2}$, $F_{1}F_{8}S_{5}V_{3}V_{2}V_{2}$, $F_{8}F_{9}S_{5}V_{3}V_{2}V_{2}$, $F_{5}F_{8}S_{5}V_{3}V_{2}V_{2}$, $F_{3}F_{14}S_{5}V_{11}V_{1}V_{5}$, $F_{3}F_{6}S_{5}V_{11}V_{4}V_{1}$, $F_{7}F_{14}S_{5}V_{11}V_{1}V_{5}$, $F_{6}F_{7}S_{5}V_{11}V_{4}V_{1}$, $F_{3}F_{14}S_{5}S_{4}V_{11}V_{5}$, $F_{3}F_{6}S_{2}S_{5}V_{11}V_{4}$, $F_{9}F_{14}S_{5}S_{4}V_{11}V_{5}$, $F_{5}F_{6}S_{2}S_{5}V_{11}V_{4}$, $F_{7}F_{14}S_{5}V_{11}V_{5}V_{5}$, $F_{6}F_{7}S_{5}V_{11}V_{4}V_{4}$, $F_{9}F_{14}S_{5}V_{11}V_{5}V_{5}$, $F_{5}F_{6}S_{5}V_{11}V_{4}V_{4}$, $F_{7}F_{8}S_{7}S_{5}S_{5}V_{5}$, $F_{7}F_{8}S_{7}S_{5}S_{5}V_{4}$, $F_{8}F_{9}S_{7}S_{5}S_{5}V_{5}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{4}$, $F_{4}F_{6}S_{16}S_{3}V_{3}V_{3}$, $F_{1}F_{6}S_{16}S_{3}V_{3}V_{3}$, $F_{4}F_{6}S_{3}V_{3}V_{3}V_{2}$, $F_{1}F_{6}S_{3}V_{3}V_{3}V_{2}$, $F_{6}F_{9}S_{3}V_{3}V_{3}V_{2}$, $F_{5}F_{6}S_{3}V_{3}V_{3}V_{2}$, $F_{3}F_{14}S_{9}V_{3}V_{1}V_{5}$, $F_{3}F_{6}S_{14}V_{3}V_{4}V_{1}$, $F_{7}F_{14}S_{9}V_{3}V_{1}V_{5}$, $F_{6}F_{7}S_{14}V_{3}V_{4}V_{1}$, $F_{3}F_{14}S_{9}S_{4}V_{3}V_{5}$, $F_{3}F_{6}S_{14}S_{2}V_{3}V_{4}$, $F_{9}F_{14}S_{9}S_{4}V_{3}V_{5}$, $F_{5}F_{6}S_{14}S_{2}V_{3}V_{4}$, $F_{7}F_{14}S_{9}V_{3}V_{5}V_{5}$, $F_{6}F_{7}S_{14}V_{3}V_{4}V_{4}$, $F_{9}F_{14}S_{9}V_{3}V_{5}V_{5}$, $F_{5}F_{6}S_{14}V_{3}V_{4}V_{4}$, $F_{4}F_{8}S_{5}S_{4}V_{11}V_{3}$, $F_{1}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{7}F_{8}S_{5}S_{4}V_{11}V_{3}$, $F_{7}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{7}F_{8}S_{5}V_{11}V_{3}V_{5}$, $F_{7}F_{8}S_{5}V_{11}V_{3}V_{4}$, $F_{8}F_{9}S_{5}V_{11}V_{3}V_{5}$, $F_{5}F_{8}S_{5}V_{11}V_{3}V_{4}$, $F_{11}F_{7}S_{7}S_{9}S_{9}S_{6}$, $F_{2}F_{7}S_{7}S_{14}S_{14}S_{6}$, $F_{11}F_{7}S_{7}S_{9}S_{9}V_{5}$, $F_{2}F_{7}S_{7}S_{14}S_{14}V_{4}$, $F_{11}F_{9}S_{7}S_{9}S_{9}V_{5}$, $F_{2}F_{5}S_{7}S_{14}S_{14}V_{4}$, $F_{11}F_{7}S_{9}S_{6}V_{11}V_{11}$, $F_{2}F_{7}S_{14}S_{6}V_{11}V_{11}$, $F_{11}F_{7}S_{9}V_{11}V_{11}V_{5}$, $F_{2}F_{7}S_{14}V_{11}V_{11}V_{4}$, $F_{11}F_{9}S_{9}V_{11}V_{11}V_{5}$, $F_{2}F_{5}S_{14}V_{11}V_{11}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{4}$} {{$F_{3}F_{3}S_{16}S_{2}V_{11}V_{1}$, $F_{1}F_{3}S_{7}S_{16}S_{2}S_{2}$, $F_{1}F_{3}S_{7}S_{2}S_{2}V_{9}$, $F_{1}F_{1}S_{7}S_{2}S_{2}V_{9}$, $F_{3}F_{3}S_{16}S_{5}V_{4}V_{1}$, $F_{3}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{3}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{8}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{3}F_{3}S_{16}S_{6}V_{3}V_{1}$, $F_{1}F_{3}S_{16}S_{2}V_{3}V_{4}$, $F_{1}F_{3}S_{2}V_{9}V_{3}V_{4}$, $F_{1}F_{1}S_{2}V_{9}V_{3}V_{4}$, $F_{3}F_{8}S_{16}S_{5}V_{11}V_{3}$, $F_{3}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{8}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{3}F_{6}S_{7}V_{9}V_{3}V_{3}$, $F_{1}F_{6}S_{7}V_{9}V_{3}V_{3}$, $F_{3}F_{6}S_{7}V_{3}V_{3}V_{2}$, $F_{6}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{1}F_{6}S_{7}S_{3}V_{3}V_{3}$, $F_{6}F_{8}S_{7}S_{3}V_{3}V_{3}$, $F_{3}F_{7}S_{7}S_{16}S_{6}S_{6}$, $F_{3}F_{7}S_{7}S_{6}S_{6}V_{1}$, $F_{7}F_{7}S_{7}S_{6}S_{6}V_{1}$, $F_{3}F_{7}S_{16}S_{6}V_{11}V_{4}$, $F_{3}F_{7}S_{6}V_{11}V_{4}V_{1}$, $F_{7}F_{7}S_{6}V_{11}V_{4}V_{1}$, $F_{3}F_{5}S_{7}V_{9}V_{4}V_{4}$, $F_{1}F_{5}S_{7}V_{9}V_{4}V_{4}$, $F_{3}F_{5}S_{7}V_{4}V_{4}V_{1}$, $F_{5}F_{7}S_{7}V_{4}V_{4}V_{1}$, $F_{1}F_{5}S_{7}S_{2}V_{4}V_{4}$, $F_{5}F_{7}S_{7}S_{2}V_{4}V_{4}$, $F_{3}F_{8}S_{7}V_{11}V_{11}V_{2}$, $F_{8}F_{8}S_{7}V_{11}V_{11}V_{2}$, $F_{3}F_{8}S_{7}V_{11}V_{11}V_{1}$, $F_{7}F_{8}S_{7}V_{11}V_{11}V_{1}$, $F_{8}F_{8}S_{7}S_{5}V_{11}V_{11}$, $F_{7}F_{8}S_{7}S_{5}V_{11}V_{11}$, $F_{1}F_{5}S_{7}S_{7}S_{7}S_{3}$, $F_{5}F_{8}S_{7}S_{7}S_{7}S_{3}$, $F_{1}F_{5}S_{7}S_{7}S_{7}S_{2}$, $F_{5}F_{7}S_{7}S_{7}S_{7}S_{2}$, $F_{5}F_{8}S_{7}S_{7}S_{7}S_{5}$, $F_{5}F_{7}S_{7}S_{7}S_{7}S_{5}$, $F_{3}F_{3}S_{16}S_{3}V_{11}V_{2}$, $F_{1}F_{3}S_{7}S_{16}S_{3}S_{3}$, $F_{1}F_{3}S_{7}S_{3}S_{3}V_{9}$, $F_{1}F_{1}S_{7}S_{3}S_{3}V_{9}$, $F_{3}F_{3}S_{16}S_{5}V_{3}V_{2}$, $F_{3}F_{7}S_{7}S_{16}S_{5}S_{5}$, $F_{3}F_{7}S_{7}S_{5}S_{5}V_{1}$, $F_{7}F_{7}S_{7}S_{5}S_{5}V_{1}$, $F_{1}F_{3}S_{16}S_{3}V_{3}V_{3}$, $F_{1}F_{3}S_{3}V_{9}V_{3}V_{3}$, $F_{1}F_{1}S_{3}V_{9}V_{3}V_{3}$, $F_{3}F_{7}S_{16}S_{5}V_{11}V_{3}$, $F_{3}F_{7}S_{5}V_{11}V_{3}V_{1}$, $F_{7}F_{7}S_{5}V_{11}V_{3}V_{1}$, $F_{3}F_{5}S_{7}V_{9}V_{3}V_{3}$, $F_{1}F_{5}S_{7}V_{9}V_{3}V_{3}$, $F_{3}F_{5}S_{7}V_{3}V_{3}V_{1}$, $F_{5}F_{7}S_{7}V_{3}V_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{2}V_{3}V_{3}$, $F_{5}F_{7}S_{7}S_{2}V_{3}V_{3}$, $F_{3}F_{13}S_{7}V_{11}V_{11}V_{1}$, $F_{7}F_{13}S_{7}V_{11}V_{11}V_{1}$, $F_{7}F_{13}S_{7}S_{6}V_{11}V_{11}$, $F_{1}F_{6}S_{7}S_{7}S_{7}S_{2}$, $F_{6}F_{7}S_{7}S_{7}S_{7}S_{2}$, $F_{6}F_{7}S_{7}S_{7}S_{7}S_{6}$, $F_{3}F_{3}S_{16}S_{3}V_{9}V_{4}$, $F_{3}F_{8}S_{7}S_{16}S_{3}S_{3}$, $F_{3}F_{8}S_{7}S_{3}S_{3}V_{2}$, $F_{8}F_{8}S_{7}S_{3}S_{3}V_{2}$, $F_{3}F_{3}S_{16}S_{2}V_{9}V_{3}$, $F_{3}F_{7}S_{7}S_{16}S_{2}S_{2}$, $F_{3}F_{7}S_{7}S_{2}S_{2}V_{1}$, $F_{7}F_{7}S_{7}S_{2}S_{2}V_{1}$, $F_{3}F_{8}S_{16}S_{3}V_{3}V_{3}$, $F_{3}F_{8}S_{3}V_{3}V_{3}V_{2}$, $F_{8}F_{8}S_{3}V_{3}V_{3}V_{2}$, $F_{3}F_{7}S_{16}S_{2}V_{3}V_{4}$, $F_{3}F_{7}S_{2}V_{3}V_{4}V_{1}$, $F_{7}F_{7}S_{2}V_{3}V_{4}V_{1}$, $F_{3}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{8}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{3}F_{8}S_{7}V_{3}V_{3}V_{1}$, $F_{7}F_{8}S_{7}V_{3}V_{3}V_{1}$, $F_{8}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{7}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{3}F_{13}S_{7}V_{4}V_{4}V_{1}$, $F_{7}F_{13}S_{7}V_{4}V_{4}V_{1}$, $F_{7}F_{13}S_{7}S_{6}V_{4}V_{4}$, $F_{3}F_{8}S_{7}S_{7}S_{7}S_{5}$, $F_{3}F_{7}S_{7}S_{7}S_{7}S_{5}$, $F_{3}F_{7}S_{7}S_{7}S_{7}S_{6}$, $F_{3}F_{3}S_{16}S_{16}S_{3}S_{6}$, $F_{1}F_{3}S_{16}S_{3}V_{9}V_{4}$, $F_{1}F_{3}S_{3}V_{9}V_{9}V_{4}$, $F_{1}F_{1}S_{3}V_{9}V_{9}V_{4}$, $F_{3}F_{8}S_{16}S_{3}V_{11}V_{2}$, $F_{3}F_{8}S_{3}V_{11}V_{2}V_{2}$, $F_{8}F_{8}S_{3}V_{11}V_{2}V_{2}$, $F_{3}F_{6}S_{7}S_{3}S_{3}V_{9}$, $F_{1}F_{6}S_{7}S_{3}S_{3}V_{9}$, $F_{3}F_{6}S_{7}S_{3}S_{3}V_{2}$, $F_{6}F_{8}S_{7}S_{3}S_{3}V_{2}$, $F_{1}F_{6}S_{7}S_{3}S_{3}S_{3}$, $F_{6}F_{8}S_{7}S_{3}S_{3}S_{3}$, $F_{3}F_{3}S_{16}S_{16}S_{2}S_{5}$, $F_{1}F_{3}S_{16}S_{2}V_{9}V_{3}$, $F_{1}F_{3}S_{2}V_{9}V_{9}V_{3}$, $F_{1}F_{1}S_{2}V_{9}V_{9}V_{3}$, $F_{3}F_{7}S_{16}S_{2}V_{11}V_{1}$, $F_{3}F_{7}S_{2}V_{11}V_{1}V_{1}$, $F_{7}F_{7}S_{2}V_{11}V_{1}V_{1}$, $F_{3}F_{5}S_{7}S_{2}S_{2}V_{9}$, $F_{1}F_{5}S_{7}S_{2}S_{2}V_{9}$, $F_{3}F_{5}S_{7}S_{2}S_{2}V_{1}$, $F_{5}F_{7}S_{7}S_{2}S_{2}V_{1}$, $F_{1}F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{5}F_{7}S_{7}S_{2}S_{2}S_{2}$, $F_{3}F_{8}S_{16}S_{5}V_{3}V_{2}$, $F_{3}F_{8}S_{5}V_{3}V_{2}V_{2}$, $F_{8}F_{8}S_{5}V_{3}V_{2}V_{2}$, $F_{3}F_{7}S_{16}S_{5}V_{4}V_{1}$, $F_{3}F_{7}S_{5}V_{4}V_{1}V_{1}$, $F_{7}F_{7}S_{5}V_{4}V_{1}V_{1}$, $F_{3}F_{8}S_{7}S_{5}S_{5}V_{1}$, $F_{7}F_{8}S_{7}S_{5}S_{5}V_{1}$, $F_{8}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{7}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{3}F_{6}S_{3}V_{9}V_{3}V_{3}$, $F_{1}F_{6}S_{3}V_{9}V_{3}V_{3}$, $F_{3}F_{6}S_{3}V_{3}V_{3}V_{2}$, $F_{6}F_{8}S_{3}V_{3}V_{3}V_{2}$, $F_{1}F_{6}S_{3}S_{3}V_{3}V_{3}$, $F_{6}F_{8}S_{3}S_{3}V_{3}V_{3}$, $F_{3}F_{7}S_{16}S_{6}V_{3}V_{1}$, $F_{3}F_{7}S_{6}V_{3}V_{1}V_{1}$, $F_{7}F_{7}S_{6}V_{3}V_{1}V_{1}$, $F_{3}F_{5}S_{2}V_{9}V_{3}V_{4}$, $F_{1}F_{5}S_{2}V_{9}V_{3}V_{4}$, $F_{3}F_{5}S_{2}V_{3}V_{4}V_{1}$, $F_{5}F_{7}S_{2}V_{3}V_{4}V_{1}$, $F_{1}F_{5}S_{2}S_{2}V_{3}V_{4}$, $F_{5}F_{7}S_{2}S_{2}V_{3}V_{4}$, $F_{3}F_{8}S_{5}V_{11}V_{3}V_{1}$, $F_{7}F_{8}S_{5}V_{11}V_{3}V_{1}$, $F_{8}F_{8}S_{5}S_{5}V_{11}V_{3}$, $F_{7}F_{8}S_{5}S_{5}V_{11}V_{3}$, $F_{1}F_{5}S_{7}S_{3}V_{3}V_{3}$, $F_{5}F_{8}S_{7}S_{3}V_{3}V_{3}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{5}F_{7}S_{7}S_{5}V_{3}V_{3}$, $F_{3}F_{13}S_{7}S_{6}S_{6}V_{1}$, $F_{7}F_{13}S_{7}S_{6}S_{6}V_{1}$, $F_{7}F_{13}S_{7}S_{6}S_{6}S_{6}$, $F_{3}F_{13}S_{6}V_{11}V_{4}V_{1}$, $F_{7}F_{13}S_{6}V_{11}V_{4}V_{1}$, $F_{7}F_{13}S_{6}S_{6}V_{11}V_{4}$, $F_{1}F_{6}S_{7}S_{2}V_{4}V_{4}$, $F_{6}F_{7}S_{7}S_{2}V_{4}V_{4}$, $F_{6}F_{7}S_{7}S_{6}V_{4}V_{4}$, $F_{3}F_{8}S_{7}S_{5}V_{11}V_{11}$, $F_{3}F_{7}S_{7}S_{5}V_{11}V_{11}$, $F_{3}F_{7}S_{7}S_{6}V_{11}V_{11}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{5}$} {{$F_{3}F_{3}S_{16}S_{3}V_{11}V_{2}$, $F_{2}F_{3}S_{7}S_{16}S_{3}S_{3}$, $F_{2}F_{3}S_{7}S_{3}S_{3}V_{10}$, $F_{2}F_{2}S_{7}S_{3}S_{3}V_{10}$, $F_{3}F_{3}S_{16}S_{5}V_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{3}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{8}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{2}F_{3}S_{16}S_{3}V_{3}V_{3}$, $F_{2}F_{3}S_{3}V_{10}V_{3}V_{3}$, $F_{2}F_{2}S_{3}V_{10}V_{3}V_{3}$, $F_{3}F_{8}S_{16}S_{5}V_{11}V_{3}$, $F_{3}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{8}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{3}F_{6}S_{7}V_{10}V_{3}V_{3}$, $F_{2}F_{6}S_{7}V_{10}V_{3}V_{3}$, $F_{3}F_{6}S_{7}V_{3}V_{3}V_{2}$, $F_{6}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{2}F_{6}S_{7}S_{3}V_{3}V_{3}$, $F_{6}F_{8}S_{7}S_{3}V_{3}V_{3}$, $F_{3}F_{8}S_{7}V_{11}V_{11}V_{2}$, $F_{8}F_{8}S_{7}V_{11}V_{11}V_{2}$, $F_{8}F_{8}S_{7}S_{5}V_{11}V_{11}$, $F_{2}F_{5}S_{7}S_{7}S_{7}S_{3}$, $F_{5}F_{8}S_{7}S_{7}S_{7}S_{3}$, $F_{5}F_{8}S_{7}S_{7}S_{7}S_{5}$, $F_{3}F_{3}S_{16}S_{3}V_{10}V_{3}$, $F_{3}F_{8}S_{7}S_{16}S_{3}S_{3}$, $F_{3}F_{8}S_{7}S_{3}S_{3}V_{2}$, $F_{8}F_{8}S_{7}S_{3}S_{3}V_{2}$, $F_{3}F_{8}S_{16}S_{3}V_{3}V_{3}$, $F_{3}F_{8}S_{3}V_{3}V_{3}V_{2}$, $F_{8}F_{8}S_{3}V_{3}V_{3}V_{2}$, $F_{3}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{8}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{8}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{7}S_{7}S_{5}$, $F_{3}F_{3}S_{16}S_{16}S_{3}S_{5}$, $F_{2}F_{3}S_{16}S_{3}V_{10}V_{3}$, $F_{2}F_{3}S_{3}V_{10}V_{10}V_{3}$, $F_{2}F_{2}S_{3}V_{10}V_{10}V_{3}$, $F_{3}F_{8}S_{16}S_{3}V_{11}V_{2}$, $F_{3}F_{8}S_{3}V_{11}V_{2}V_{2}$, $F_{8}F_{8}S_{3}V_{11}V_{2}V_{2}$, $F_{3}F_{6}S_{7}S_{3}S_{3}V_{10}$, $F_{2}F_{6}S_{7}S_{3}S_{3}V_{10}$, $F_{3}F_{6}S_{7}S_{3}S_{3}V_{2}$, $F_{6}F_{8}S_{7}S_{3}S_{3}V_{2}$, $F_{2}F_{6}S_{7}S_{3}S_{3}S_{3}$, $F_{6}F_{8}S_{7}S_{3}S_{3}S_{3}$, $F_{3}F_{8}S_{16}S_{5}V_{3}V_{2}$, $F_{3}F_{8}S_{5}V_{3}V_{2}V_{2}$, $F_{8}F_{8}S_{5}V_{3}V_{2}V_{2}$, $F_{8}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{3}F_{6}S_{3}V_{10}V_{3}V_{3}$, $F_{2}F_{6}S_{3}V_{10}V_{3}V_{3}$, $F_{3}F_{6}S_{3}V_{3}V_{3}V_{2}$, $F_{6}F_{8}S_{3}V_{3}V_{3}V_{2}$, $F_{2}F_{6}S_{3}S_{3}V_{3}V_{3}$, $F_{6}F_{8}S_{3}S_{3}V_{3}V_{3}$, $F_{8}F_{8}S_{5}S_{5}V_{11}V_{3}$, $F_{2}F_{5}S_{7}S_{3}V_{3}V_{3}$, $F_{5}F_{8}S_{7}S_{3}V_{3}V_{3}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{5}V_{11}V_{11}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{6}$} {{$F_{3}F_{3}S_{14}S_{16}S_{2}S_{3}$, $F_{3}F_{3}S_{7}S_{16}S_{3}S_{3}$, $F_{3}F_{3}S_{16}S_{2}V_{3}V_{4}$, $F_{3}F_{7}S_{7}S_{16}V_{4}V_{4}$, $F_{3}F_{7}S_{7}V_{4}V_{4}V_{1}$, $F_{7}F_{7}S_{7}V_{4}V_{4}V_{1}$, $F_{3}F_{3}S_{16}S_{3}V_{3}V_{3}$, $F_{3}F_{7}S_{14}S_{16}V_{3}V_{4}$, $F_{3}F_{7}S_{14}V_{3}V_{4}V_{1}$, $F_{7}F_{7}S_{14}V_{3}V_{4}V_{1}$, $F_{3}F_{8}S_{7}S_{16}V_{3}V_{3}$, $F_{3}F_{8}S_{7}V_{3}V_{3}V_{1}$, $F_{7}F_{8}S_{7}V_{3}V_{3}V_{1}$, $F_{3}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{7}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{3}F_{13}S_{7}S_{14}S_{14}V_{1}$, $F_{7}F_{13}S_{7}S_{14}S_{14}V_{1}$, $F_{7}F_{13}S_{7}S_{14}S_{14}S_{6}$, $F_{3}F_{8}S_{7}S_{7}S_{7}V_{2}$, $F_{7}F_{8}S_{7}S_{7}S_{7}V_{2}$, $F_{7}F_{8}S_{7}S_{7}S_{7}S_{6}$, $F_{3}F_{3}S_{14}S_{16}V_{1}V_{2}$, $F_{3}F_{3}S_{7}S_{16}V_{2}V_{2}$, $F_{3}F_{3}S_{16}S_{6}V_{3}V_{1}$, $F_{3}F_{7}S_{7}S_{16}S_{6}S_{6}$, $F_{3}F_{7}S_{7}S_{6}S_{6}V_{1}$, $F_{7}F_{7}S_{7}S_{6}S_{6}V_{1}$, $F_{3}F_{3}S_{16}S_{5}V_{4}V_{1}$, $F_{3}F_{3}S_{16}S_{5}V_{3}V_{2}$, $F_{3}F_{7}S_{14}S_{16}S_{5}S_{6}$, $F_{3}F_{7}S_{14}S_{5}S_{6}V_{1}$, $F_{7}F_{7}S_{14}S_{5}S_{6}V_{1}$, $F_{3}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{3}F_{8}S_{7}S_{5}S_{5}V_{1}$, $F_{7}F_{8}S_{7}S_{5}S_{5}V_{1}$, $F_{3}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{7}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{3}F_{5}S_{7}S_{16}V_{4}V_{4}$, $F_{3}F_{5}S_{7}S_{2}V_{4}V_{4}$, $F_{5}F_{5}S_{7}S_{2}V_{4}V_{4}$, $F_{3}F_{5}S_{14}S_{16}V_{3}V_{4}$, $F_{3}F_{5}S_{14}S_{2}V_{3}V_{4}$, $F_{5}F_{5}S_{14}S_{2}V_{3}V_{4}$, $F_{3}F_{6}S_{7}S_{16}V_{3}V_{3}$, $F_{3}F_{6}S_{7}S_{2}V_{3}V_{3}$, $F_{5}F_{6}S_{7}S_{2}V_{3}V_{3}$, $F_{3}F_{6}S_{7}S_{3}V_{3}V_{3}$, $F_{5}F_{6}S_{7}S_{3}V_{3}V_{3}$, $F_{3}F_{6}S_{7}S_{14}S_{14}V_{1}$, $F_{6}F_{7}S_{7}S_{14}S_{14}V_{1}$, $F_{3}F_{6}S_{7}S_{14}S_{14}S_{2}$, $F_{5}F_{6}S_{7}S_{14}S_{14}S_{2}$, $F_{6}F_{7}S_{7}S_{14}S_{14}V_{4}$, $F_{5}F_{6}S_{7}S_{14}S_{14}V_{4}$, $F_{3}F_{5}S_{7}S_{7}S_{7}V_{2}$, $F_{5}F_{7}S_{7}S_{7}S_{7}V_{2}$, $F_{3}F_{5}S_{7}S_{7}S_{7}S_{3}$, $F_{5}F_{5}S_{7}S_{7}S_{7}S_{3}$, $F_{5}F_{7}S_{7}S_{7}S_{7}V_{4}$, $F_{5}F_{5}S_{7}S_{7}S_{7}V_{4}$, $F_{3}F_{3}S_{16}S_{16}V_{3}V_{2}$, $F_{3}F_{7}S_{7}S_{16}V_{2}V_{2}$, $F_{3}F_{7}S_{7}V_{1}V_{2}V_{2}$, $F_{7}F_{7}S_{7}V_{1}V_{2}V_{2}$, $F_{3}F_{3}S_{16}S_{16}S_{3}S_{5}$, $F_{3}F_{7}S_{16}S_{5}V_{3}V_{2}$, $F_{3}F_{7}S_{5}V_{3}V_{1}V_{2}$, $F_{7}F_{7}S_{5}V_{3}V_{1}V_{2}$, $F_{3}F_{13}S_{7}S_{5}S_{5}V_{1}$, $F_{7}F_{13}S_{7}S_{5}S_{5}V_{1}$, $F_{7}F_{13}S_{7}S_{5}S_{5}S_{6}$, $F_{3}F_{5}S_{7}S_{16}S_{3}S_{3}$, $F_{3}F_{5}S_{7}S_{2}S_{3}S_{3}$, $F_{5}F_{5}S_{7}S_{2}S_{3}S_{3}$, $F_{3}F_{5}S_{16}S_{3}V_{3}V_{3}$, $F_{3}F_{5}S_{2}S_{3}V_{3}V_{3}$, $F_{5}F_{5}S_{2}S_{3}V_{3}V_{3}$, $F_{3}F_{6}S_{7}V_{3}V_{3}V_{1}$, $F_{6}F_{7}S_{7}V_{3}V_{3}V_{1}$, $F_{6}F_{7}S_{7}V_{3}V_{3}V_{4}$, $F_{5}F_{6}S_{7}V_{3}V_{3}V_{4}$, $F_{2}F_{7}S_{7}S_{7}S_{7}S_{6}$, $F_{2}F_{7}S_{7}S_{7}S_{7}V_{4}$, $F_{2}F_{5}S_{7}S_{7}S_{7}V_{4}$, $F_{3}F_{3}S_{16}S_{16}V_{4}V_{2}$, $F_{3}F_{7}S_{14}S_{16}V_{1}V_{2}$, $F_{3}F_{7}S_{14}V_{1}V_{1}V_{2}$, $F_{7}F_{7}S_{14}V_{1}V_{1}V_{2}$, $F_{3}F_{8}S_{7}S_{16}V_{2}V_{2}$, $F_{3}F_{8}S_{7}V_{1}V_{2}V_{2}$, $F_{7}F_{8}S_{7}V_{1}V_{2}V_{2}$, $F_{3}F_{8}S_{7}V_{2}V_{2}V_{2}$, $F_{7}F_{8}S_{7}V_{2}V_{2}V_{2}$, $F_{3}F_{3}S_{16}S_{16}S_{3}S_{6}$, $F_{3}F_{7}S_{16}S_{6}V_{3}V_{1}$, $F_{3}F_{7}S_{6}V_{3}V_{1}V_{1}$, $F_{7}F_{7}S_{6}V_{3}V_{1}V_{1}$, $F_{3}F_{13}S_{7}S_{6}S_{6}V_{1}$, $F_{7}F_{13}S_{7}S_{6}S_{6}V_{1}$, $F_{7}F_{13}S_{7}S_{6}S_{6}S_{6}$, $F_{3}F_{7}S_{16}S_{5}V_{4}V_{1}$, $F_{3}F_{7}S_{5}V_{4}V_{1}V_{1}$, $F_{7}F_{7}S_{5}V_{4}V_{1}V_{1}$, $F_{3}F_{8}S_{16}S_{5}V_{3}V_{2}$, $F_{3}F_{8}S_{5}V_{3}V_{1}V_{2}$, $F_{7}F_{8}S_{5}V_{3}V_{1}V_{2}$, $F_{3}F_{8}S_{5}V_{3}V_{2}V_{2}$, $F_{7}F_{8}S_{5}V_{3}V_{2}V_{2}$, $F_{3}F_{13}S_{14}S_{5}S_{6}V_{1}$, $F_{7}F_{13}S_{14}S_{5}S_{6}V_{1}$, $F_{7}F_{13}S_{14}S_{5}S_{6}S_{6}$, $F_{7}F_{8}S_{7}S_{5}S_{5}S_{6}$, $F_{3}F_{5}S_{14}S_{16}S_{2}S_{3}$, $F_{3}F_{5}S_{14}S_{2}S_{2}S_{3}$, $F_{5}F_{5}S_{14}S_{2}S_{2}S_{3}$, $F_{3}F_{6}S_{7}S_{16}S_{3}S_{3}$, $F_{3}F_{6}S_{7}S_{2}S_{3}S_{3}$, $F_{5}F_{6}S_{7}S_{2}S_{3}S_{3}$, $F_{3}F_{6}S_{7}S_{3}S_{3}S_{3}$, $F_{5}F_{6}S_{7}S_{3}S_{3}S_{3}$, $F_{3}F_{5}S_{16}S_{2}V_{3}V_{4}$, $F_{3}F_{5}S_{2}S_{2}V_{3}V_{4}$, $F_{5}F_{5}S_{2}S_{2}V_{3}V_{4}$, $F_{3}F_{6}S_{7}V_{4}V_{4}V_{1}$, $F_{6}F_{7}S_{7}V_{4}V_{4}V_{1}$, $F_{3}F_{6}S_{7}S_{2}V_{4}V_{4}$, $F_{5}F_{6}S_{7}S_{2}V_{4}V_{4}$, $F_{6}F_{7}S_{7}V_{4}V_{4}V_{4}$, $F_{5}F_{6}S_{7}V_{4}V_{4}V_{4}$, $F_{3}F_{6}S_{16}S_{3}V_{3}V_{3}$, $F_{3}F_{6}S_{2}S_{3}V_{3}V_{3}$, $F_{5}F_{6}S_{2}S_{3}V_{3}V_{3}$, $F_{3}F_{6}S_{3}S_{3}V_{3}V_{3}$, $F_{5}F_{6}S_{3}S_{3}V_{3}V_{3}$, $F_{3}F_{6}S_{14}V_{3}V_{4}V_{1}$, $F_{6}F_{7}S_{14}V_{3}V_{4}V_{1}$, $F_{3}F_{6}S_{14}S_{2}V_{3}V_{4}$, $F_{5}F_{6}S_{14}S_{2}V_{3}V_{4}$, $F_{6}F_{7}S_{14}V_{3}V_{4}V_{4}$, $F_{5}F_{6}S_{14}V_{3}V_{4}V_{4}$, $F_{3}F_{5}S_{7}V_{3}V_{3}V_{2}$, $F_{5}F_{7}S_{7}V_{3}V_{3}V_{2}$, $F_{3}F_{5}S_{7}S_{3}V_{3}V_{3}$, $F_{5}F_{5}S_{7}S_{3}V_{3}V_{3}$, $F_{5}F_{7}S_{7}V_{3}V_{3}V_{4}$, $F_{5}F_{5}S_{7}V_{3}V_{3}V_{4}$, $F_{2}F_{7}S_{7}S_{14}S_{14}S_{6}$, $F_{2}F_{7}S_{7}S_{14}S_{14}V_{4}$, $F_{2}F_{5}S_{7}S_{14}S_{14}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{7}$} {{$F_{3}F_{3}S_{16}S_{4}V_{11}V_{2}$, $F_{3}F_{3}S_{16}S_{2}V_{11}V_{2}$, $F_{3}F_{4}S_{7}S_{16}V_{2}V_{2}$, $F_{1}F_{3}S_{7}S_{16}V_{2}V_{2}$, $F_{3}F_{4}S_{7}V_{13}V_{2}V_{2}$, $F_{1}F_{3}S_{7}V_{9}V_{2}V_{2}$, $F_{4}F_{4}S_{7}V_{13}V_{2}V_{2}$, $F_{1}F_{1}S_{7}V_{9}V_{2}V_{2}$, $F_{3}F_{3}S_{16}S_{4}V_{3}V_{5}$, $F_{3}F_{3}S_{16}S_{2}V_{3}V_{4}$, $F_{3}F_{7}S_{7}S_{16}V_{5}V_{5}$, $F_{3}F_{7}S_{7}S_{16}V_{4}V_{4}$, $F_{3}F_{7}S_{7}V_{1}V_{5}V_{5}$, $F_{3}F_{7}S_{7}V_{4}V_{4}V_{1}$, $F_{7}F_{7}S_{7}V_{1}V_{5}V_{5}$, $F_{7}F_{7}S_{7}V_{4}V_{4}V_{1}$, $F_{3}F_{3}S_{16}S_{5}S_{5}S_{4}$, $F_{3}F_{3}S_{16}S_{2}S_{5}S_{5}$, $F_{3}F_{4}S_{16}S_{5}V_{3}V_{2}$, $F_{1}F_{3}S_{16}S_{5}V_{3}V_{2}$, $F_{3}F_{4}S_{5}V_{13}V_{3}V_{2}$, $F_{1}F_{3}S_{5}V_{9}V_{3}V_{2}$, $F_{4}F_{4}S_{5}V_{13}V_{3}V_{2}$, $F_{1}F_{1}S_{5}V_{9}V_{3}V_{2}$, $F_{3}F_{7}S_{16}S_{5}V_{11}V_{5}$, $F_{3}F_{7}S_{16}S_{5}V_{11}V_{4}$, $F_{3}F_{7}S_{5}V_{11}V_{1}V_{5}$, $F_{3}F_{7}S_{5}V_{11}V_{4}V_{1}$, $F_{7}F_{7}S_{5}V_{11}V_{1}V_{5}$, $F_{7}F_{7}S_{5}V_{11}V_{4}V_{1}$, $F_{3}F_{9}S_{7}S_{5}S_{5}V_{13}$, $F_{3}F_{5}S_{7}S_{5}S_{5}V_{9}$, $F_{4}F_{9}S_{7}S_{5}S_{5}V_{13}$, $F_{1}F_{5}S_{7}S_{5}S_{5}V_{9}$, $F_{3}F_{9}S_{7}S_{5}S_{5}V_{1}$, $F_{3}F_{5}S_{7}S_{5}S_{5}V_{1}$, $F_{7}F_{9}S_{7}S_{5}S_{5}V_{1}$, $F_{5}F_{7}S_{7}S_{5}S_{5}V_{1}$, $F_{4}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{7}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{9}S_{7}S_{16}S_{5}S_{5}$, $F_{3}F_{5}S_{7}S_{16}S_{5}S_{5}$, $F_{3}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{9}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{9}S_{16}S_{5}V_{11}V_{3}$, $F_{3}F_{5}S_{16}S_{5}V_{11}V_{3}$, $F_{3}F_{9}S_{5}S_{4}V_{11}V_{3}$, $F_{3}F_{5}S_{2}S_{5}V_{11}V_{3}$, $F_{9}F_{9}S_{5}S_{4}V_{11}V_{3}$, $F_{5}F_{5}S_{2}S_{5}V_{11}V_{3}$, $F_{3}F_{8}S_{7}V_{13}V_{3}V_{3}$, $F_{3}F_{8}S_{7}V_{9}V_{3}V_{3}$, $F_{4}F_{8}S_{7}V_{13}V_{3}V_{3}$, $F_{1}F_{8}S_{7}V_{9}V_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{4}V_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{2}V_{3}V_{3}$, $F_{8}F_{9}S_{7}S_{4}V_{3}V_{3}$, $F_{5}F_{8}S_{7}S_{2}V_{3}V_{3}$, $F_{4}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{1}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{8}F_{9}S_{7}V_{3}V_{3}V_{2}$, $F_{5}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{3}F_{14}S_{7}V_{11}V_{11}V_{1}$, $F_{3}F_{6}S_{7}V_{11}V_{11}V_{1}$, $F_{7}F_{14}S_{7}V_{11}V_{11}V_{1}$, $F_{6}F_{7}S_{7}V_{11}V_{11}V_{1}$, $F_{3}F_{14}S_{7}S_{4}V_{11}V_{11}$, $F_{3}F_{6}S_{7}S_{2}V_{11}V_{11}$, $F_{9}F_{14}S_{7}S_{4}V_{11}V_{11}$, $F_{5}F_{6}S_{7}S_{2}V_{11}V_{11}$, $F_{7}F_{14}S_{7}V_{11}V_{11}V_{5}$, $F_{6}F_{7}S_{7}V_{11}V_{11}V_{4}$, $F_{9}F_{14}S_{7}V_{11}V_{11}V_{5}$, $F_{5}F_{6}S_{7}V_{11}V_{11}V_{4}$, $F_{4}F_{8}S_{7}S_{7}S_{7}S_{4}$, $F_{1}F_{8}S_{7}S_{7}S_{7}S_{2}$, $F_{7}F_{8}S_{7}S_{7}S_{7}S_{4}$, $F_{7}F_{8}S_{7}S_{7}S_{7}S_{2}$, $F_{4}F_{8}S_{7}S_{7}S_{7}V_{2}$, $F_{1}F_{8}S_{7}S_{7}S_{7}V_{2}$, $F_{8}F_{9}S_{7}S_{7}S_{7}V_{2}$, $F_{5}F_{8}S_{7}S_{7}S_{7}V_{2}$, $F_{7}F_{8}S_{7}S_{7}S_{7}V_{5}$, $F_{7}F_{8}S_{7}S_{7}S_{7}V_{4}$, $F_{8}F_{9}S_{7}S_{7}S_{7}V_{5}$, $F_{5}F_{8}S_{7}S_{7}S_{7}V_{4}$, $F_{3}F_{3}S_{16}S_{4}V_{11}V_{1}$, $F_{3}F_{3}S_{16}S_{2}V_{11}V_{1}$, $F_{3}F_{4}S_{7}S_{16}S_{4}S_{4}$, $F_{1}F_{3}S_{7}S_{16}S_{2}S_{2}$, $F_{3}F_{4}S_{7}S_{4}S_{4}V_{13}$, $F_{1}F_{3}S_{7}S_{2}S_{2}V_{9}$, $F_{4}F_{4}S_{7}S_{4}S_{4}V_{13}$, $F_{1}F_{1}S_{7}S_{2}S_{2}V_{9}$, $F_{3}F_{3}S_{16}S_{5}V_{1}V_{5}$, $F_{3}F_{3}S_{16}S_{5}V_{4}V_{1}$, $F_{3}F_{9}S_{7}S_{16}V_{5}V_{5}$, $F_{3}F_{5}S_{7}S_{16}V_{4}V_{4}$, $F_{3}F_{9}S_{7}S_{4}V_{5}V_{5}$, $F_{3}F_{5}S_{7}S_{2}V_{4}V_{4}$, $F_{9}F_{9}S_{7}S_{4}V_{5}V_{5}$, $F_{5}F_{5}S_{7}S_{2}V_{4}V_{4}$, $F_{3}F_{4}S_{16}S_{5}S_{5}S_{4}$, $F_{1}F_{3}S_{16}S_{2}S_{5}S_{5}$, $F_{3}F_{4}S_{5}S_{5}S_{4}V_{13}$, $F_{1}F_{3}S_{2}S_{5}S_{5}V_{9}$, $F_{4}F_{4}S_{5}S_{5}S_{4}V_{13}$, $F_{1}F_{1}S_{2}S_{5}S_{5}V_{9}$, $F_{3}F_{9}S_{16}S_{5}V_{11}V_{5}$, $F_{3}F_{5}S_{16}S_{5}V_{11}V_{4}$, $F_{3}F_{9}S_{5}S_{4}V_{11}V_{5}$, $F_{3}F_{5}S_{2}S_{5}V_{11}V_{4}$, $F_{9}F_{9}S_{5}S_{4}V_{11}V_{5}$, $F_{5}F_{5}S_{2}S_{5}V_{11}V_{4}$, $F_{3}F_{8}S_{7}S_{5}S_{5}V_{13}$, $F_{3}F_{8}S_{7}S_{5}S_{5}V_{9}$, $F_{4}F_{8}S_{7}S_{5}S_{5}V_{13}$, $F_{1}F_{8}S_{7}S_{5}S_{5}V_{9}$, $F_{3}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{8}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{4}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{1}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{8}F_{9}S_{7}S_{5}S_{5}V_{2}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{3}F_{8}S_{7}S_{4}V_{11}V_{11}$, $F_{3}F_{8}S_{7}S_{2}V_{11}V_{11}$, $F_{8}F_{9}S_{7}S_{4}V_{11}V_{11}$, $F_{5}F_{8}S_{7}S_{2}V_{11}V_{11}$, $F_{8}F_{9}S_{7}S_{5}V_{11}V_{11}$, $F_{5}F_{8}S_{7}S_{5}V_{11}V_{11}$, $F_{4}F_{5}S_{7}S_{7}S_{7}V_{2}$, $F_{1}F_{5}S_{7}S_{7}S_{7}V_{2}$, $F_{5}F_{9}S_{7}S_{7}S_{7}V_{2}$, $F_{5}F_{5}S_{7}S_{7}S_{7}V_{2}$, $F_{5}F_{9}S_{7}S_{7}S_{7}S_{5}$, $F_{5}F_{5}S_{7}S_{7}S_{7}S_{5}$, $F_{3}F_{3}S_{16}S_{4}V_{13}V_{3}$, $F_{3}F_{3}S_{16}S_{2}V_{9}V_{3}$, $F_{3}F_{7}S_{7}S_{16}S_{4}S_{4}$, $F_{3}F_{7}S_{7}S_{16}S_{2}S_{2}$, $F_{3}F_{7}S_{7}S_{4}S_{4}V_{1}$, $F_{3}F_{7}S_{7}S_{2}S_{2}V_{1}$, $F_{7}F_{7}S_{7}S_{4}S_{4}V_{1}$, $F_{7}F_{7}S_{7}S_{2}S_{2}V_{1}$, $F_{3}F_{3}S_{16}S_{5}V_{13}V_{2}$, $F_{3}F_{3}S_{16}S_{5}V_{9}V_{2}$, $F_{3}F_{9}S_{7}S_{16}V_{2}V_{2}$, $F_{3}F_{5}S_{7}S_{16}V_{2}V_{2}$, $F_{3}F_{9}S_{7}S_{4}V_{2}V_{2}$, $F_{3}F_{5}S_{7}S_{2}V_{2}V_{2}$, $F_{9}F_{9}S_{7}S_{4}V_{2}V_{2}$, $F_{5}F_{5}S_{7}S_{2}V_{2}V_{2}$, $F_{3}F_{7}S_{16}S_{5}S_{5}S_{4}$, $F_{3}F_{7}S_{16}S_{2}S_{5}S_{5}$, $F_{3}F_{7}S_{5}S_{5}S_{4}V_{1}$, $F_{3}F_{7}S_{2}S_{5}S_{5}V_{1}$, $F_{7}F_{7}S_{5}S_{5}S_{4}V_{1}$, $F_{7}F_{7}S_{2}S_{5}S_{5}V_{1}$, $F_{3}F_{9}S_{16}S_{5}V_{3}V_{2}$, $F_{3}F_{5}S_{16}S_{5}V_{3}V_{2}$, $F_{3}F_{9}S_{5}S_{4}V_{3}V_{2}$, $F_{3}F_{5}S_{2}S_{5}V_{3}V_{2}$, $F_{9}F_{9}S_{5}S_{4}V_{3}V_{2}$, $F_{5}F_{5}S_{2}S_{5}V_{3}V_{2}$, $F_{3}F_{14}S_{7}S_{5}S_{5}V_{1}$, $F_{3}F_{6}S_{7}S_{5}S_{5}V_{1}$, $F_{7}F_{14}S_{7}S_{5}S_{5}V_{1}$, $F_{6}F_{7}S_{7}S_{5}S_{5}V_{1}$, $F_{3}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{9}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{7}F_{14}S_{7}S_{5}S_{5}V_{5}$, $F_{6}F_{7}S_{7}S_{5}S_{5}V_{4}$, $F_{9}F_{14}S_{7}S_{5}S_{5}V_{5}$, $F_{5}F_{6}S_{7}S_{5}S_{5}V_{4}$, $F_{8}F_{9}S_{7}S_{5}V_{3}V_{3}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{3}F_{7}S_{7}S_{7}S_{7}V_{5}$, $F_{3}F_{7}S_{7}S_{7}S_{7}V_{4}$, $F_{3}F_{9}S_{7}S_{7}S_{7}V_{5}$, $F_{3}F_{5}S_{7}S_{7}S_{7}V_{4}$, $F_{3}F_{9}S_{7}S_{7}S_{7}S_{5}$, $F_{3}F_{5}S_{7}S_{7}S_{7}S_{5}$, $F_{3}F_{3}S_{16}S_{16}S_{5}S_{4}$, $F_{3}F_{3}S_{16}S_{16}S_{2}S_{5}$, $F_{3}F_{4}S_{16}S_{4}V_{13}V_{3}$, $F_{1}F_{3}S_{16}S_{2}V_{9}V_{3}$, $F_{3}F_{4}S_{4}V_{13}V_{13}V_{3}$, $F_{1}F_{3}S_{2}V_{9}V_{9}V_{3}$, $F_{4}F_{4}S_{4}V_{13}V_{13}V_{3}$, $F_{1}F_{1}S_{2}V_{9}V_{9}V_{3}$, $F_{3}F_{7}S_{16}S_{4}V_{11}V_{1}$, $F_{3}F_{7}S_{16}S_{2}V_{11}V_{1}$, $F_{3}F_{7}S_{4}V_{11}V_{1}V_{1}$, $F_{3}F_{7}S_{2}V_{11}V_{1}V_{1}$, $F_{7}F_{7}S_{4}V_{11}V_{1}V_{1}$, $F_{7}F_{7}S_{2}V_{11}V_{1}V_{1}$, $F_{3}F_{9}S_{7}S_{4}S_{4}V_{13}$, $F_{3}F_{5}S_{7}S_{2}S_{2}V_{9}$, $F_{4}F_{9}S_{7}S_{4}S_{4}V_{13}$, $F_{1}F_{5}S_{7}S_{2}S_{2}V_{9}$, $F_{3}F_{9}S_{7}S_{4}S_{4}V_{1}$, $F_{3}F_{5}S_{7}S_{2}S_{2}V_{1}$, $F_{7}F_{9}S_{7}S_{4}S_{4}V_{1}$, $F_{5}F_{7}S_{7}S_{2}S_{2}V_{1}$, $F_{4}F_{9}S_{7}S_{4}S_{4}S_{4}$, $F_{1}F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{7}F_{9}S_{7}S_{4}S_{4}S_{4}$, $F_{5}F_{7}S_{7}S_{2}S_{2}S_{2}$, $F_{3}F_{3}S_{16}S_{16}V_{2}V_{5}$, $F_{3}F_{3}S_{16}S_{16}V_{4}V_{2}$, $F_{3}F_{4}S_{16}S_{5}V_{13}V_{2}$, $F_{1}F_{3}S_{16}S_{5}V_{9}V_{2}$, $F_{3}F_{4}S_{5}V_{13}V_{13}V_{2}$, $F_{1}F_{3}S_{5}V_{9}V_{9}V_{2}$, $F_{4}F_{4}S_{5}V_{13}V_{13}V_{2}$, $F_{1}F_{1}S_{5}V_{9}V_{9}V_{2}$, $F_{3}F_{9}S_{16}S_{4}V_{11}V_{2}$, $F_{3}F_{5}S_{16}S_{2}V_{11}V_{2}$, $F_{3}F_{9}S_{4}S_{4}V_{11}V_{2}$, $F_{3}F_{5}S_{2}S_{2}V_{11}V_{2}$, $F_{9}F_{9}S_{4}S_{4}V_{11}V_{2}$, $F_{5}F_{5}S_{2}S_{2}V_{11}V_{2}$, $F_{3}F_{8}S_{7}V_{13}V_{2}V_{2}$, $F_{3}F_{8}S_{7}V_{9}V_{2}V_{2}$, $F_{4}F_{8}S_{7}V_{13}V_{2}V_{2}$, $F_{1}F_{8}S_{7}V_{9}V_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{4}V_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{2}V_{2}V_{2}$, $F_{8}F_{9}S_{7}S_{4}V_{2}V_{2}$, $F_{5}F_{8}S_{7}S_{2}V_{2}V_{2}$, $F_{4}F_{8}S_{7}V_{2}V_{2}V_{2}$, $F_{1}F_{8}S_{7}V_{2}V_{2}V_{2}$, $F_{8}F_{9}S_{7}V_{2}V_{2}V_{2}$, $F_{5}F_{8}S_{7}V_{2}V_{2}V_{2}$, $F_{3}F_{7}S_{16}S_{5}V_{1}V_{5}$, $F_{3}F_{7}S_{16}S_{5}V_{4}V_{1}$, $F_{3}F_{7}S_{5}V_{1}V_{1}V_{5}$, $F_{3}F_{7}S_{5}V_{4}V_{1}V_{1}$, $F_{7}F_{7}S_{5}V_{1}V_{1}V_{5}$, $F_{7}F_{7}S_{5}V_{4}V_{1}V_{1}$, $F_{3}F_{9}S_{16}S_{4}V_{3}V_{5}$, $F_{3}F_{5}S_{16}S_{2}V_{3}V_{4}$, $F_{3}F_{9}S_{4}S_{4}V_{3}V_{5}$, $F_{3}F_{5}S_{2}S_{2}V_{3}V_{4}$, $F_{9}F_{9}S_{4}S_{4}V_{3}V_{5}$, $F_{5}F_{5}S_{2}S_{2}V_{3}V_{4}$, $F_{3}F_{14}S_{7}V_{1}V_{5}V_{5}$, $F_{3}F_{6}S_{7}V_{4}V_{4}V_{1}$, $F_{7}F_{14}S_{7}V_{1}V_{5}V_{5}$, $F_{6}F_{7}S_{7}V_{4}V_{4}V_{1}$, $F_{3}F_{14}S_{7}S_{4}V_{5}V_{5}$, $F_{3}F_{6}S_{7}S_{2}V_{4}V_{4}$, $F_{9}F_{14}S_{7}S_{4}V_{5}V_{5}$, $F_{5}F_{6}S_{7}S_{2}V_{4}V_{4}$, $F_{7}F_{14}S_{7}V_{5}V_{5}V_{5}$, $F_{6}F_{7}S_{7}V_{4}V_{4}V_{4}$, $F_{9}F_{14}S_{7}V_{5}V_{5}V_{5}$, $F_{5}F_{6}S_{7}V_{4}V_{4}V_{4}$, $F_{3}F_{9}S_{5}S_{5}S_{4}V_{13}$, $F_{3}F_{5}S_{2}S_{5}S_{5}V_{9}$, $F_{4}F_{9}S_{5}S_{5}S_{4}V_{13}$, $F_{1}F_{5}S_{2}S_{5}S_{5}V_{9}$, $F_{3}F_{9}S_{5}S_{5}S_{4}V_{1}$, $F_{3}F_{5}S_{2}S_{5}S_{5}V_{1}$, $F_{7}F_{9}S_{5}S_{5}S_{4}V_{1}$, $F_{5}F_{7}S_{2}S_{5}S_{5}V_{1}$, $F_{4}F_{9}S_{5}S_{5}S_{4}S_{4}$, $F_{1}F_{5}S_{2}S_{2}S_{5}S_{5}$, $F_{7}F_{9}S_{5}S_{5}S_{4}S_{4}$, $F_{5}F_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{3}F_{9}S_{16}S_{5}S_{5}S_{4}$, $F_{3}F_{5}S_{16}S_{2}S_{5}S_{5}$, $F_{3}F_{9}S_{5}S_{5}S_{4}S_{4}$, $F_{3}F_{5}S_{2}S_{2}S_{5}S_{5}$, $F_{9}F_{9}S_{5}S_{5}S_{4}S_{4}$, $F_{5}F_{5}S_{2}S_{2}S_{5}S_{5}$, $F_{3}F_{8}S_{5}V_{13}V_{3}V_{2}$, $F_{3}F_{8}S_{5}V_{9}V_{3}V_{2}$, $F_{4}F_{8}S_{5}V_{13}V_{3}V_{2}$, $F_{1}F_{8}S_{5}V_{9}V_{3}V_{2}$, $F_{3}F_{8}S_{5}S_{4}V_{3}V_{2}$, $F_{3}F_{8}S_{2}S_{5}V_{3}V_{2}$, $F_{8}F_{9}S_{5}S_{4}V_{3}V_{2}$, $F_{5}F_{8}S_{2}S_{5}V_{3}V_{2}$, $F_{4}F_{8}S_{5}V_{3}V_{2}V_{2}$, $F_{1}F_{8}S_{5}V_{3}V_{2}V_{2}$, $F_{8}F_{9}S_{5}V_{3}V_{2}V_{2}$, $F_{5}F_{8}S_{5}V_{3}V_{2}V_{2}$, $F_{3}F_{14}S_{5}V_{11}V_{1}V_{5}$, $F_{3}F_{6}S_{5}V_{11}V_{4}V_{1}$, $F_{7}F_{14}S_{5}V_{11}V_{1}V_{5}$, $F_{6}F_{7}S_{5}V_{11}V_{4}V_{1}$, $F_{3}F_{14}S_{5}S_{4}V_{11}V_{5}$, $F_{3}F_{6}S_{2}S_{5}V_{11}V_{4}$, $F_{9}F_{14}S_{5}S_{4}V_{11}V_{5}$, $F_{5}F_{6}S_{2}S_{5}V_{11}V_{4}$, $F_{7}F_{14}S_{5}V_{11}V_{5}V_{5}$, $F_{6}F_{7}S_{5}V_{11}V_{4}V_{4}$, $F_{9}F_{14}S_{5}V_{11}V_{5}V_{5}$, $F_{5}F_{6}S_{5}V_{11}V_{4}V_{4}$, $F_{4}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{7}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{7}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{7}F_{8}S_{7}S_{5}S_{5}V_{5}$, $F_{7}F_{8}S_{7}S_{5}S_{5}V_{4}$, $F_{8}F_{9}S_{7}S_{5}S_{5}V_{5}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{4}$, $F_{8}F_{9}S_{7}S_{5}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{3}F_{8}S_{5}S_{4}V_{11}V_{3}$, $F_{3}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{8}F_{9}S_{5}S_{4}V_{11}V_{3}$, $F_{5}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{8}F_{9}S_{5}S_{5}V_{11}V_{3}$, $F_{5}F_{8}S_{5}S_{5}V_{11}V_{3}$, $F_{4}F_{5}S_{7}V_{3}V_{3}V_{2}$, $F_{1}F_{5}S_{7}V_{3}V_{3}V_{2}$, $F_{5}F_{9}S_{7}V_{3}V_{3}V_{2}$, $F_{5}F_{5}S_{7}V_{3}V_{3}V_{2}$, $F_{5}F_{9}S_{7}S_{5}V_{3}V_{3}$, $F_{5}F_{5}S_{7}S_{5}V_{3}V_{3}$, $F_{3}F_{7}S_{7}V_{11}V_{11}V_{5}$, $F_{3}F_{7}S_{7}V_{11}V_{11}V_{4}$, $F_{3}F_{9}S_{7}V_{11}V_{11}V_{5}$, $F_{3}F_{5}S_{7}V_{11}V_{11}V_{4}$, $F_{3}F_{9}S_{7}S_{5}V_{11}V_{11}$, $F_{3}F_{5}S_{7}S_{5}V_{11}V_{11}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{8}$} {{$F_{3}F_{3}S_{7}S_{16}S_{3}S_{3}$, $F_{3}F_{3}S_{16}S_{3}V_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{16}V_{3}V_{3}$, $F_{3}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{8}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{7}S_{7}V_{2}$, $F_{8}F_{8}S_{7}S_{7}S_{7}V_{2}$, $F_{8}F_{8}S_{7}S_{7}S_{7}S_{5}$, $F_{3}F_{3}S_{7}S_{16}V_{2}V_{2}$, $F_{3}F_{3}S_{16}S_{5}V_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{3}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{8}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{3}F_{6}S_{7}S_{16}V_{3}V_{3}$, $F_{3}F_{6}S_{7}S_{3}V_{3}V_{3}$, $F_{6}F_{6}S_{7}S_{3}V_{3}V_{3}$, $F_{3}F_{5}S_{7}S_{7}S_{7}V_{2}$, $F_{5}F_{8}S_{7}S_{7}S_{7}V_{2}$, $F_{3}F_{5}S_{7}S_{7}S_{7}S_{3}$, $F_{5}F_{6}S_{7}S_{7}S_{7}S_{3}$, $F_{5}F_{8}S_{7}S_{7}S_{7}V_{3}$, $F_{5}F_{6}S_{7}S_{7}S_{7}V_{3}$, $F_{3}F_{3}S_{16}S_{16}V_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{16}V_{2}V_{2}$, $F_{3}F_{8}S_{7}V_{2}V_{2}V_{2}$, $F_{8}F_{8}S_{7}V_{2}V_{2}V_{2}$, $F_{3}F_{3}S_{16}S_{16}S_{3}S_{5}$, $F_{3}F_{8}S_{16}S_{5}V_{3}V_{2}$, $F_{3}F_{8}S_{5}V_{3}V_{2}V_{2}$, $F_{8}F_{8}S_{5}V_{3}V_{2}V_{2}$, $F_{8}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{3}F_{6}S_{7}S_{16}S_{3}S_{3}$, $F_{3}F_{6}S_{7}S_{3}S_{3}S_{3}$, $F_{6}F_{6}S_{7}S_{3}S_{3}S_{3}$, $F_{3}F_{6}S_{16}S_{3}V_{3}V_{3}$, $F_{3}F_{6}S_{3}S_{3}V_{3}V_{3}$, $F_{6}F_{6}S_{3}S_{3}V_{3}V_{3}$, $F_{3}F_{5}S_{7}V_{3}V_{3}V_{2}$, $F_{5}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{3}F_{5}S_{7}S_{3}V_{3}V_{3}$, $F_{5}F_{6}S_{7}S_{3}V_{3}V_{3}$, $F_{5}F_{8}S_{7}V_{3}V_{3}V_{3}$, $F_{5}F_{6}S_{7}V_{3}V_{3}V_{3}$, $F_{1}F_{8}S_{7}S_{7}S_{7}S_{5}$, $F_{1}F_{8}S_{7}S_{7}S_{7}V_{3}$, $F_{1}F_{6}S_{7}S_{7}S_{7}V_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{9}$} {{$F_{3}F_{3}S_{7}S_{16}S_{2}S_{2}$, $F_{3}F_{3}S_{16}S_{2}V_{3}V_{4}$, $F_{3}F_{8}S_{7}S_{16}V_{3}V_{3}$, $F_{3}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{8}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{3}F_{7}S_{7}S_{16}V_{4}V_{4}$, $F_{3}F_{7}S_{7}V_{4}V_{4}V_{1}$, $F_{7}F_{7}S_{7}V_{4}V_{4}V_{1}$, $F_{3}F_{8}S_{7}S_{7}S_{7}V_{2}$, $F_{8}F_{8}S_{7}S_{7}S_{7}V_{2}$, $F_{3}F_{8}S_{7}S_{7}S_{7}V_{1}$, $F_{7}F_{8}S_{7}S_{7}S_{7}V_{1}$, $F_{8}F_{8}S_{7}S_{7}S_{7}S_{5}$, $F_{7}F_{8}S_{7}S_{7}S_{7}S_{5}$, $F_{3}F_{3}S_{7}S_{16}V_{1}V_{1}$, $F_{3}F_{3}S_{16}S_{5}V_{4}V_{1}$, $F_{3}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{3}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{8}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{3}F_{5}S_{7}S_{16}V_{4}V_{4}$, $F_{3}F_{5}S_{7}S_{2}V_{4}V_{4}$, $F_{5}F_{5}S_{7}S_{2}V_{4}V_{4}$, $F_{3}F_{5}S_{7}S_{7}S_{7}V_{2}$, $F_{5}F_{8}S_{7}S_{7}S_{7}V_{2}$, $F_{3}F_{5}S_{7}S_{7}S_{7}S_{2}$, $F_{5}F_{5}S_{7}S_{7}S_{7}S_{2}$, $F_{5}F_{8}S_{7}S_{7}S_{7}V_{3}$, $F_{5}F_{5}S_{7}S_{7}S_{7}V_{3}$, $F_{3}F_{3}S_{7}S_{16}V_{2}V_{2}$, $F_{3}F_{3}S_{16}S_{5}V_{3}V_{2}$, $F_{3}F_{7}S_{7}S_{16}S_{5}S_{5}$, $F_{3}F_{7}S_{7}S_{5}S_{5}V_{1}$, $F_{7}F_{7}S_{7}S_{5}S_{5}V_{1}$, $F_{3}F_{5}S_{7}S_{16}V_{3}V_{3}$, $F_{3}F_{5}S_{7}S_{2}V_{3}V_{3}$, $F_{5}F_{5}S_{7}S_{2}V_{3}V_{3}$, $F_{3}F_{6}S_{7}S_{7}S_{7}V_{1}$, $F_{6}F_{7}S_{7}S_{7}S_{7}V_{1}$, $F_{3}F_{6}S_{7}S_{7}S_{7}S_{2}$, $F_{5}F_{6}S_{7}S_{7}S_{7}S_{2}$, $F_{6}F_{7}S_{7}S_{7}S_{7}V_{4}$, $F_{5}F_{6}S_{7}S_{7}S_{7}V_{4}$, $F_{3}F_{3}S_{16}S_{16}V_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{16}V_{2}V_{2}$, $F_{3}F_{8}S_{7}V_{2}V_{2}V_{2}$, $F_{8}F_{8}S_{7}V_{2}V_{2}V_{2}$, $F_{3}F_{3}S_{16}S_{16}V_{3}V_{1}$, $F_{3}F_{7}S_{7}S_{16}V_{1}V_{1}$, $F_{3}F_{7}S_{7}V_{1}V_{1}V_{1}$, $F_{7}F_{7}S_{7}V_{1}V_{1}V_{1}$, $F_{3}F_{3}S_{16}S_{16}S_{2}S_{5}$, $F_{3}F_{8}S_{16}S_{5}V_{3}V_{2}$, $F_{3}F_{8}S_{5}V_{3}V_{2}V_{2}$, $F_{8}F_{8}S_{5}V_{3}V_{2}V_{2}$, $F_{3}F_{7}S_{16}S_{5}V_{4}V_{1}$, $F_{3}F_{7}S_{5}V_{4}V_{1}V_{1}$, $F_{7}F_{7}S_{5}V_{4}V_{1}V_{1}$, $F_{3}F_{8}S_{7}S_{5}S_{5}V_{1}$, $F_{7}F_{8}S_{7}S_{5}S_{5}V_{1}$, $F_{8}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{7}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{3}F_{5}S_{7}S_{16}S_{2}S_{2}$, $F_{3}F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{5}F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{3}F_{5}S_{16}S_{2}V_{3}V_{4}$, $F_{3}F_{5}S_{2}S_{2}V_{3}V_{4}$, $F_{5}F_{5}S_{2}S_{2}V_{3}V_{4}$, $F_{3}F_{5}S_{7}V_{3}V_{3}V_{2}$, $F_{5}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{5}F_{8}S_{7}V_{3}V_{3}V_{3}$, $F_{5}F_{5}S_{7}V_{3}V_{3}V_{3}$, $F_{3}F_{6}S_{7}V_{4}V_{4}V_{1}$, $F_{6}F_{7}S_{7}V_{4}V_{4}V_{1}$, $F_{3}F_{6}S_{7}S_{2}V_{4}V_{4}$, $F_{5}F_{6}S_{7}S_{2}V_{4}V_{4}$, $F_{6}F_{7}S_{7}V_{4}V_{4}V_{4}$, $F_{5}F_{6}S_{7}V_{4}V_{4}V_{4}$, $F_{1}F_{8}S_{7}S_{7}S_{7}S_{5}$, $F_{1}F_{7}S_{7}S_{7}S_{7}S_{5}$, $F_{1}F_{8}S_{7}S_{7}S_{7}V_{3}$, $F_{1}F_{5}S_{7}S_{7}S_{7}V_{3}$, $F_{1}F_{7}S_{7}S_{7}S_{7}V_{4}$, $F_{1}F_{5}S_{7}S_{7}S_{7}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{10}$} {{$F_{3}F_{3}S_{7}S_{16}S_{4}S_{4}$, $F_{3}F_{3}S_{7}S_{16}S_{2}S_{2}$, $F_{3}F_{3}S_{16}S_{5}S_{5}S_{4}$, $F_{3}F_{3}S_{16}S_{2}S_{5}S_{5}$, $F_{3}F_{9}S_{7}S_{16}S_{5}S_{5}$, $F_{3}F_{5}S_{7}S_{16}S_{5}S_{5}$, $F_{3}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{9}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{8}S_{7}S_{7}S_{7}S_{4}$, $F_{3}F_{8}S_{7}S_{7}S_{7}S_{2}$, $F_{8}F_{9}S_{7}S_{7}S_{7}S_{4}$, $F_{5}F_{8}S_{7}S_{7}S_{7}S_{2}$, $F_{8}F_{9}S_{7}S_{7}S_{7}S_{5}$, $F_{5}F_{8}S_{7}S_{7}S_{7}S_{5}$, $F_{3}F_{3}S_{16}S_{16}S_{5}S_{4}$, $F_{3}F_{3}S_{16}S_{16}S_{2}S_{5}$, $F_{3}F_{9}S_{7}S_{16}S_{4}S_{4}$, $F_{3}F_{5}S_{7}S_{16}S_{2}S_{2}$, $F_{3}F_{9}S_{7}S_{4}S_{4}S_{4}$, $F_{3}F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{9}F_{9}S_{7}S_{4}S_{4}S_{4}$, $F_{5}F_{5}S_{7}S_{2}S_{2}S_{2}$, $F_{3}F_{9}S_{16}S_{5}S_{5}S_{4}$, $F_{3}F_{5}S_{16}S_{2}S_{5}S_{5}$, $F_{3}F_{9}S_{5}S_{5}S_{4}S_{4}$, $F_{3}F_{5}S_{2}S_{2}S_{5}S_{5}$, $F_{9}F_{9}S_{5}S_{5}S_{4}S_{4}$, $F_{5}F_{5}S_{2}S_{2}S_{5}S_{5}$, $F_{3}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{8}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{8}F_{9}S_{7}S_{5}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{1}F_{9}S_{7}S_{7}S_{7}S_{5}$, $F_{1}F_{5}S_{7}S_{7}S_{7}S_{5}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 13 $(\Delta B, \Delta L)$ = (1, -5) UV completions for topology 27 (see Fig.~\ref{fig:d=13_topologies}).} 
 \label{tab:T13Top27B1L-5}
 \end{center}


==> anc/Tables_dim13/Table_dim13_Top2_B1_L-5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {13} ^{ 2 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{1}$} {{$S_{7}S_{16}S_{9}S_{3}S_{5}S_{6}$, $S_{7}S_{14}S_{16}S_{3}S_{5}S_{6}$, $S_{3}S_{5}V_{11}V_{11}V_{13}V_{5}$, $S_{3}S_{5}V_{9}V_{11}V_{11}V_{4}$, $S_{7}S_{16}S_{9}S_{3}S_{5}S_{5}$, $S_{7}S_{14}S_{16}S_{3}S_{5}S_{5}$, $S_{9}S_{3}V_{11}V_{13}V_{3}V_{5}$, $S_{14}S_{3}V_{9}V_{11}V_{3}V_{4}$, $S_{16}S_{9}S_{3}S_{5}V_{11}V_{3}$, $S_{14}S_{16}S_{3}S_{5}V_{11}V_{3}$, $S_{9}S_{3}V_{11}V_{12}V_{3}V_{1}$, $S_{14}S_{3}V_{11}V_{12}V_{3}V_{1}$, $S_{7}S_{9}S_{9}S_{3}S_{5}S_{4}$, $S_{7}S_{14}S_{14}S_{2}S_{3}S_{5}$, $S_{9}S_{3}S_{5}S_{4}V_{11}V_{11}$, $S_{14}S_{2}S_{3}S_{5}V_{11}V_{11}$, $S_{7}S_{16}S_{9}S_{3}S_{5}S_{4}$, $S_{7}S_{14}S_{16}S_{2}S_{3}S_{5}$, $S_{3}S_{5}V_{11}V_{11}V_{13}V_{2}$, $S_{3}S_{5}V_{9}V_{11}V_{11}V_{2}$, $S_{7}S_{16}S_{9}S_{3}S_{3}S_{5}$, $S_{7}S_{14}S_{16}S_{3}S_{3}S_{5}$, $S_{7}S_{16}S_{5}S_{5}S_{5}S_{4}$, $S_{7}S_{16}S_{2}S_{5}S_{5}S_{5}$, $S_{5}S_{5}V_{11}V_{13}V_{3}V_{2}$, $S_{5}S_{5}V_{9}V_{11}V_{3}V_{2}$, $S_{5}S_{5}V_{11}V_{3}V_{1}V_{5}$, $S_{5}S_{5}V_{11}V_{3}V_{4}V_{1}$, $S_{7}S_{5}S_{5}S_{5}S_{5}S_{4}$, $S_{7}S_{2}S_{5}S_{5}S_{5}S_{5}$, $S_{16}S_{9}S_{3}S_{5}V_{3}V_{3}$, $S_{14}S_{16}S_{3}S_{5}V_{3}V_{3}$, $S_{9}S_{5}V_{3}V_{3}V_{1}V_{5}$, $S_{14}S_{5}V_{3}V_{3}V_{4}V_{1}$, $S_{5}S_{5}S_{5}S_{4}V_{11}V_{3}$, $S_{2}S_{5}S_{5}S_{5}V_{11}V_{3}$, $S_{7}S_{9}S_{9}S_{3}S_{5}S_{6}$, $S_{7}S_{14}S_{14}S_{3}S_{5}S_{6}$, $S_{9}S_{3}S_{5}S_{6}V_{11}V_{11}$, $S_{14}S_{3}S_{5}S_{6}V_{11}V_{11}$, $S_{9}S_{3}S_{4}V_{11}V_{13}V_{3}$, $S_{14}S_{2}S_{3}V_{9}V_{11}V_{3}$, $S_{16}S_{9}S_{3}V_{11}V_{3}V_{2}$, $S_{14}S_{16}S_{3}V_{11}V_{3}V_{2}$, $S_{5}S_{5}S_{4}V_{11}V_{13}V_{3}$, $S_{2}S_{5}S_{5}V_{9}V_{11}V_{3}$, $S_{16}S_{9}S_{5}V_{3}V_{3}V_{2}$, $S_{14}S_{16}S_{5}V_{3}V_{3}V_{2}$, $S_{9}S_{5}S_{6}V_{3}V_{3}V_{1}$, $S_{14}S_{5}S_{6}V_{3}V_{3}V_{1}$, $S_{5}S_{5}S_{4}V_{11}V_{3}V_{5}$, $S_{2}S_{5}S_{5}V_{11}V_{3}V_{4}$, $S_{9}S_{5}S_{4}V_{3}V_{3}V_{5}$, $S_{14}S_{2}S_{5}V_{3}V_{3}V_{4}$, $S_{9}S_{3}S_{6}V_{11}V_{12}V_{3}$, $S_{14}S_{3}S_{6}V_{11}V_{12}V_{3}$, $S_{7}S_{16}S_{16}S_{9}S_{3}S_{5}$, $S_{7}S_{14}S_{16}S_{16}S_{3}S_{5}$, $S_{9}S_{3}V_{10}V_{11}V_{13}V_{3}$, $S_{14}S_{3}V_{9}V_{10}V_{11}V_{3}$, $S_{9}S_{3}V_{11}V_{3}V_{1}V_{2}$, $S_{14}S_{3}V_{11}V_{3}V_{1}V_{2}$, $S_{7}S_{9}S_{3}S_{3}S_{5}S_{4}$, $S_{7}S_{14}S_{2}S_{3}S_{3}S_{5}$, $S_{9}S_{5}V_{3}V_{3}V_{1}V_{2}$, $S_{14}S_{5}V_{3}V_{3}V_{1}V_{2}$, $S_{7}S_{9}S_{3}S_{5}S_{5}S_{6}$, $S_{7}S_{14}S_{3}S_{5}S_{5}S_{6}$, $S_{9}S_{3}S_{5}S_{4}V_{3}V_{3}$, $S_{14}S_{2}S_{3}S_{5}V_{3}V_{3}$, $S_{9}S_{3}S_{5}S_{6}V_{11}V_{3}$, $S_{14}S_{3}S_{5}S_{6}V_{11}V_{3}$, $S_{16}S_{3}S_{5}V_{11}V_{11}V_{13}$, $S_{16}S_{3}S_{5}V_{9}V_{11}V_{11}$, $S_{16}S_{9}S_{3}V_{10}V_{11}V_{3}$, $S_{14}S_{16}S_{3}V_{10}V_{11}V_{3}$, $S_{9}S_{3}S_{4}V_{11}V_{3}V_{1}$, $S_{14}S_{2}S_{3}V_{11}V_{3}V_{1}$, $S_{3}S_{5}S_{4}V_{11}V_{11}V_{2}$, $S_{2}S_{3}S_{5}V_{11}V_{11}V_{2}$, $S_{5}S_{5}S_{4}V_{11}V_{3}V_{1}$, $S_{2}S_{5}S_{5}V_{11}V_{3}V_{1}$, $S_{5}S_{5}S_{4}V_{11}V_{3}V_{2}$, $S_{2}S_{5}S_{5}V_{11}V_{3}V_{2}$, $S_{3}S_{5}S_{6}V_{11}V_{11}V_{5}$, $S_{3}S_{5}S_{6}V_{11}V_{11}V_{4}$, $S_{9}S_{3}S_{6}V_{11}V_{3}V_{5}$, $S_{14}S_{3}S_{6}V_{11}V_{3}V_{4}$, $S_{7}S_{9}S_{3}S_{5}S_{4}S_{4}$, $S_{7}S_{14}S_{2}S_{2}S_{3}S_{5}$, $S_{7}S_{5}S_{5}S_{5}S_{4}S_{4}$, $S_{7}S_{2}S_{2}S_{5}S_{5}S_{5}$, $S_{7}S_{9}S_{3}S_{5}S_{6}S_{6}$, $S_{7}S_{14}S_{3}S_{5}S_{6}S_{6}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{2}$} {{$S_{7}S_{16}S_{3}S_{6}V_{11}V_{4}$, $S_{7}S_{3}V_{9}V_{11}V_{4}V_{4}$, $S_{7}S_{14}S_{16}S_{3}S_{5}S_{6}$, $S_{7}S_{14}S_{16}S_{3}S_{5}S_{5}$, $S_{7}S_{16}S_{3}S_{6}V_{12}V_{3}$, $S_{14}S_{3}V_{9}V_{11}V_{3}V_{4}$, $S_{14}S_{16}S_{3}S_{5}V_{11}V_{3}$, $S_{7}S_{3}V_{10}V_{12}V_{3}V_{3}$, $S_{7}S_{3}V_{12}V_{12}V_{3}V_{1}$, $S_{14}S_{3}V_{11}V_{12}V_{3}V_{1}$, $S_{7}S_{14}S_{14}S_{2}S_{3}S_{5}$, $S_{7}S_{3}V_{11}V_{11}V_{4}V_{2}$, $S_{7}S_{16}S_{3}V_{11}V_{4}V_{2}$, $S_{7}S_{3}S_{3}V_{9}V_{11}V_{4}$, $S_{7}S_{16}S_{5}V_{3}V_{4}V_{2}$, $S_{7}S_{5}S_{5}V_{3}V_{4}V_{1}$, $S_{3}V_{9}V_{11}V_{3}V_{3}V_{4}$, $S_{5}V_{11}V_{3}V_{3}V_{4}V_{1}$, $S_{7}S_{2}S_{5}V_{3}V_{3}V_{4}$, $S_{7}S_{3}S_{6}V_{11}V_{11}V_{4}$, $S_{7}S_{14}S_{16}S_{2}S_{3}S_{5}$, $S_{7}S_{14}S_{16}S_{3}S_{3}S_{5}$, $S_{7}S_{16}S_{2}S_{5}V_{3}V_{4}$, $S_{7}S_{5}V_{3}V_{4}V_{4}V_{1}$, $S_{14}S_{16}S_{3}S_{5}V_{3}V_{3}$, $S_{14}S_{5}V_{3}V_{3}V_{4}V_{1}$, $S_{7}S_{5}V_{3}V_{3}V_{4}V_{2}$, $S_{7}S_{14}S_{14}S_{3}S_{5}S_{6}$, $S_{7}S_{16}S_{3}V_{12}V_{3}V_{1}$, $S_{14}S_{2}S_{3}V_{9}V_{11}V_{3}$, $S_{14}S_{16}S_{3}V_{11}V_{3}V_{2}$, $S_{7}S_{3}S_{3}V_{10}V_{12}V_{3}$, $S_{7}S_{16}S_{5}V_{3}V_{4}V_{1}$, $S_{2}V_{9}V_{11}V_{3}V_{3}V_{4}$, $S_{6}V_{11}V_{3}V_{3}V_{4}V_{1}$, $S_{7}S_{2}S_{5}V_{3}V_{4}V_{4}$, $S_{14}S_{16}S_{5}V_{3}V_{3}V_{2}$, $S_{14}S_{5}S_{6}V_{3}V_{3}V_{1}$, $S_{7}S_{5}S_{5}V_{3}V_{4}V_{2}$, $S_{3}V_{10}V_{12}V_{3}V_{3}V_{3}$, $S_{6}V_{12}V_{3}V_{3}V_{3}V_{1}$, $S_{14}S_{2}S_{5}V_{3}V_{3}V_{4}$, $S_{5}V_{11}V_{3}V_{3}V_{4}V_{2}$, $S_{7}S_{3}S_{6}V_{12}V_{12}V_{3}$, $S_{14}S_{3}S_{6}V_{11}V_{12}V_{3}$, $S_{7}S_{16}S_{3}V_{10}V_{12}V_{3}$, $S_{7}S_{3}S_{3}V_{12}V_{3}V_{1}$, $S_{3}V_{12}V_{3}V_{3}V_{3}V_{1}$, $S_{7}S_{3}S_{6}V_{12}V_{3}V_{3}$, $S_{7}S_{14}S_{16}S_{16}S_{3}S_{5}$, $S_{14}S_{3}V_{9}V_{10}V_{11}V_{3}$, $S_{14}S_{3}V_{11}V_{3}V_{1}V_{2}$, $S_{7}S_{14}S_{2}S_{3}S_{3}S_{5}$, $S_{14}S_{5}V_{3}V_{3}V_{1}V_{2}$, $S_{7}S_{14}S_{3}S_{5}S_{5}S_{6}$, $S_{14}S_{2}S_{3}S_{5}V_{3}V_{3}$, $S_{14}S_{3}S_{5}S_{6}V_{11}V_{3}$, $S_{7}S_{16}S_{3}V_{9}V_{11}V_{4}$, $S_{14}S_{16}S_{3}V_{10}V_{11}V_{3}$, $S_{14}S_{2}S_{3}V_{11}V_{3}V_{1}$, $S_{7}S_{3}S_{3}V_{11}V_{4}V_{2}$, $S_{2}V_{11}V_{3}V_{3}V_{4}V_{1}$, $S_{7}S_{3}S_{6}V_{11}V_{4}V_{4}$, $S_{3}V_{11}V_{3}V_{3}V_{4}V_{2}$, $S_{14}S_{3}S_{6}V_{11}V_{3}V_{4}$, $S_{7}S_{3}V_{9}V_{9}V_{11}V_{4}$, $S_{7}S_{3}V_{10}V_{10}V_{12}V_{3}$, $S_{7}S_{3}V_{12}V_{3}V_{1}V_{1}$, $S_{7}S_{14}S_{2}S_{2}S_{3}S_{5}$, $S_{7}S_{3}V_{11}V_{4}V_{2}V_{2}$, $S_{7}S_{5}V_{3}V_{4}V_{1}V_{1}$, $S_{7}S_{2}S_{2}S_{5}V_{3}V_{4}$, $S_{7}S_{3}S_{6}S_{6}V_{11}V_{4}$, $S_{7}S_{5}V_{3}V_{4}V_{2}V_{2}$, $S_{7}S_{14}S_{3}S_{5}S_{6}S_{6}$, $S_{7}S_{3}S_{6}S_{6}V_{12}V_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{3}$} {{$S_{7}S_{16}S_{5}V_{11}V_{2}V_{5}$, $S_{7}S_{16}S_{5}V_{11}V_{4}V_{2}$, $S_{7}S_{5}S_{5}V_{11}V_{13}V_{2}$, $S_{7}S_{5}S_{5}V_{9}V_{11}V_{2}$, $S_{7}S_{16}S_{9}V_{3}V_{2}V_{5}$, $S_{7}S_{14}S_{16}V_{3}V_{4}V_{2}$, $S_{5}V_{11}V_{11}V_{13}V_{3}V_{2}$, $S_{5}V_{9}V_{11}V_{11}V_{3}V_{2}$, $S_{7}S_{16}S_{9}V_{3}V_{3}V_{2}$, $S_{7}S_{14}S_{16}V_{3}V_{3}V_{2}$, $S_{7}S_{9}S_{9}V_{3}V_{1}V_{2}$, $S_{7}S_{14}S_{14}V_{3}V_{1}V_{2}$, $S_{9}V_{11}V_{11}V_{3}V_{1}V_{2}$, $S_{14}V_{11}V_{11}V_{3}V_{1}V_{2}$, $S_{7}S_{5}S_{4}V_{11}V_{11}V_{2}$, $S_{7}S_{2}S_{5}V_{11}V_{11}V_{2}$, $S_{7}S_{16}S_{3}V_{11}V_{2}V_{5}$, $S_{7}S_{16}S_{3}V_{11}V_{4}V_{2}$, $S_{7}S_{3}S_{3}V_{11}V_{13}V_{5}$, $S_{7}S_{3}S_{3}V_{9}V_{11}V_{4}$, $S_{7}S_{16}S_{5}V_{3}V_{2}V_{5}$, $S_{7}S_{16}S_{5}V_{3}V_{4}V_{2}$, $S_{7}S_{5}S_{5}V_{3}V_{1}V_{5}$, $S_{7}S_{5}S_{5}V_{3}V_{4}V_{1}$, $S_{3}V_{11}V_{13}V_{3}V_{3}V_{5}$, $S_{3}V_{9}V_{11}V_{3}V_{3}V_{4}$, $S_{5}V_{11}V_{3}V_{3}V_{1}V_{5}$, $S_{5}V_{11}V_{3}V_{3}V_{4}V_{1}$, $S_{7}S_{5}S_{4}V_{3}V_{3}V_{5}$, $S_{7}S_{2}S_{5}V_{3}V_{3}V_{4}$, $S_{7}S_{3}S_{6}V_{11}V_{11}V_{5}$, $S_{7}S_{3}S_{6}V_{11}V_{11}V_{4}$, $S_{7}S_{16}S_{9}S_{3}S_{5}S_{4}$, $S_{7}S_{14}S_{16}S_{2}S_{3}S_{5}$, $S_{3}S_{5}V_{11}V_{11}V_{13}V_{2}$, $S_{3}S_{5}V_{9}V_{11}V_{11}V_{2}$, $S_{7}S_{16}S_{9}S_{3}S_{3}S_{5}$, $S_{7}S_{14}S_{16}S_{3}S_{3}S_{5}$, $S_{7}S_{16}S_{5}S_{5}S_{5}S_{4}$, $S_{7}S_{16}S_{2}S_{5}S_{5}S_{5}$, $S_{5}S_{5}V_{11}V_{13}V_{3}V_{2}$, $S_{5}S_{5}V_{9}V_{11}V_{3}V_{2}$, $S_{5}S_{5}V_{11}V_{3}V_{1}V_{5}$, $S_{5}S_{5}V_{11}V_{3}V_{4}V_{1}$, $S_{7}S_{5}S_{5}S_{5}S_{5}S_{4}$, $S_{7}S_{2}S_{5}S_{5}S_{5}S_{5}$, $S_{16}S_{9}S_{3}S_{5}V_{3}V_{3}$, $S_{14}S_{16}S_{3}S_{5}V_{3}V_{3}$, $S_{9}S_{5}V_{3}V_{3}V_{1}V_{5}$, $S_{14}S_{5}V_{3}V_{3}V_{4}V_{1}$, $S_{5}S_{5}S_{5}S_{4}V_{11}V_{3}$, $S_{2}S_{5}S_{5}S_{5}V_{11}V_{3}$, $S_{7}S_{9}S_{9}S_{3}S_{5}S_{6}$, $S_{7}S_{14}S_{14}S_{3}S_{5}S_{6}$, $S_{9}S_{3}S_{5}S_{6}V_{11}V_{11}$, $S_{14}S_{3}S_{5}S_{6}V_{11}V_{11}$, $S_{7}S_{16}S_{3}S_{6}V_{11}V_{5}$, $S_{7}S_{16}S_{3}S_{6}V_{11}V_{4}$, $S_{7}S_{3}V_{11}V_{13}V_{5}V_{5}$, $S_{7}S_{3}V_{9}V_{11}V_{4}V_{4}$, $S_{7}S_{16}S_{9}S_{3}S_{5}S_{6}$, $S_{7}S_{14}S_{16}S_{3}S_{5}S_{6}$, $S_{3}S_{5}V_{11}V_{11}V_{13}V_{5}$, $S_{3}S_{5}V_{9}V_{11}V_{11}V_{4}$, $S_{7}S_{16}S_{9}S_{3}S_{5}S_{5}$, $S_{7}S_{14}S_{16}S_{3}S_{5}S_{5}$, $S_{7}S_{9}S_{9}S_{3}S_{5}S_{4}$, $S_{7}S_{14}S_{14}S_{2}S_{3}S_{5}$, $S_{9}S_{3}S_{5}S_{4}V_{11}V_{11}$, $S_{14}S_{2}S_{3}S_{5}V_{11}V_{11}$, $S_{7}S_{3}V_{11}V_{11}V_{2}V_{5}$, $S_{7}S_{3}V_{11}V_{11}V_{4}V_{2}$, $S_{7}S_{16}S_{5}S_{4}V_{11}V_{2}$, $S_{7}S_{16}S_{2}S_{5}V_{11}V_{2}$, $S_{7}S_{5}V_{11}V_{13}V_{2}V_{2}$, $S_{7}S_{5}V_{9}V_{11}V_{2}V_{2}$, $S_{7}S_{16}S_{5}S_{4}V_{3}V_{5}$, $S_{7}S_{16}S_{2}S_{5}V_{3}V_{4}$, $S_{7}S_{5}V_{3}V_{1}V_{5}V_{5}$, $S_{7}S_{5}V_{3}V_{4}V_{4}V_{1}$, $S_{7}S_{5}V_{3}V_{3}V_{2}V_{5}$, $S_{7}S_{5}V_{3}V_{3}V_{4}V_{2}$, $S_{7}S_{5}V_{11}V_{11}V_{2}V_{5}$, $S_{7}S_{5}V_{11}V_{11}V_{4}V_{2}$, $S_{7}S_{16}S_{9}V_{3}V_{1}V_{2}$, $S_{7}S_{14}S_{16}V_{3}V_{1}V_{2}$, $S_{4}V_{11}V_{11}V_{13}V_{3}V_{2}$, $S_{2}V_{9}V_{11}V_{11}V_{3}V_{2}$, $S_{7}S_{16}S_{9}V_{3}V_{2}V_{2}$, $S_{7}S_{14}S_{16}V_{3}V_{2}V_{2}$, $S_{7}S_{16}S_{5}V_{3}V_{1}V_{5}$, $S_{7}S_{16}S_{5}V_{3}V_{4}V_{1}$, $S_{4}V_{11}V_{13}V_{3}V_{3}V_{5}$, $S_{2}V_{9}V_{11}V_{3}V_{3}V_{4}$, $S_{6}V_{11}V_{3}V_{3}V_{1}V_{5}$, $S_{6}V_{11}V_{3}V_{3}V_{4}V_{1}$, $S_{7}S_{5}S_{4}V_{3}V_{5}V_{5}$, $S_{7}S_{2}S_{5}V_{3}V_{4}V_{4}$, $S_{5}S_{5}S_{4}V_{11}V_{13}V_{3}$, $S_{2}S_{5}S_{5}V_{9}V_{11}V_{3}$, $S_{16}S_{9}S_{5}V_{3}V_{3}V_{2}$, $S_{14}S_{16}S_{5}V_{3}V_{3}V_{2}$, $S_{9}S_{5}S_{6}V_{3}V_{3}V_{1}$, $S_{14}S_{5}S_{6}V_{3}V_{3}V_{1}$, $S_{5}S_{5}S_{4}V_{11}V_{3}V_{5}$, $S_{2}S_{5}S_{5}V_{11}V_{3}V_{4}$, $S_{7}S_{5}S_{5}V_{3}V_{2}V_{5}$, $S_{7}S_{5}S_{5}V_{3}V_{4}V_{2}$, $S_{9}S_{5}S_{4}V_{3}V_{3}V_{5}$, $S_{14}S_{2}S_{5}V_{3}V_{3}V_{4}$, $S_{5}V_{11}V_{3}V_{3}V_{2}V_{5}$, $S_{5}V_{11}V_{3}V_{3}V_{4}V_{2}$, $S_{7}S_{9}S_{9}V_{3}V_{2}V_{5}$, $S_{7}S_{14}S_{14}V_{3}V_{4}V_{2}$, $S_{9}V_{11}V_{11}V_{3}V_{2}V_{5}$, $S_{14}V_{11}V_{11}V_{3}V_{4}V_{2}$, $S_{7}S_{16}S_{16}S_{9}V_{3}V_{2}$, $S_{7}S_{14}S_{16}S_{16}V_{3}V_{2}$, $S_{7}S_{9}V_{3}V_{1}V_{2}V_{2}$, $S_{7}S_{14}V_{3}V_{1}V_{2}V_{2}$, $S_{7}S_{16}S_{16}S_{9}S_{3}S_{5}$, $S_{7}S_{14}S_{16}S_{16}S_{3}S_{5}$, $S_{9}S_{5}V_{3}V_{3}V_{1}V_{2}$, $S_{14}S_{5}V_{3}V_{3}V_{1}V_{2}$, $S_{7}S_{9}S_{3}S_{5}S_{5}S_{6}$, $S_{7}S_{14}S_{3}S_{5}S_{5}S_{6}$, $S_{7}S_{9}S_{3}S_{3}S_{5}S_{4}$, $S_{7}S_{14}S_{2}S_{3}S_{3}S_{5}$, $S_{9}S_{3}S_{5}S_{4}V_{3}V_{3}$, $S_{14}S_{2}S_{3}S_{5}V_{3}V_{3}$, $S_{7}S_{9}V_{3}V_{3}V_{2}V_{5}$, $S_{7}S_{14}V_{3}V_{3}V_{4}V_{2}$, $S_{7}S_{16}S_{5}V_{11}V_{13}V_{2}$, $S_{7}S_{16}S_{5}V_{9}V_{11}V_{2}$, $S_{16}V_{11}V_{11}V_{13}V_{3}V_{2}$, $S_{16}V_{9}V_{11}V_{11}V_{3}V_{2}$, $S_{4}V_{11}V_{11}V_{3}V_{1}V_{2}$, $S_{2}V_{11}V_{11}V_{3}V_{1}V_{2}$, $S_{7}S_{5}S_{4}V_{11}V_{2}V_{2}$, $S_{7}S_{2}S_{5}V_{11}V_{2}V_{2}$, $S_{7}S_{16}S_{3}V_{11}V_{13}V_{5}$, $S_{7}S_{16}S_{3}V_{9}V_{11}V_{4}$, $S_{4}V_{11}V_{3}V_{3}V_{1}V_{5}$, $S_{2}V_{11}V_{3}V_{3}V_{4}V_{1}$, $S_{7}S_{3}S_{6}V_{11}V_{5}V_{5}$, $S_{7}S_{3}S_{6}V_{11}V_{4}V_{4}$, $S_{16}S_{3}S_{5}V_{11}V_{11}V_{13}$, $S_{16}S_{3}S_{5}V_{9}V_{11}V_{11}$, $S_{5}S_{5}S_{4}V_{11}V_{3}V_{1}$, $S_{2}S_{5}S_{5}V_{11}V_{3}V_{1}$, $S_{5}S_{5}S_{4}V_{11}V_{3}V_{2}$, $S_{2}S_{5}S_{5}V_{11}V_{3}V_{2}$, $S_{3}S_{5}S_{6}V_{11}V_{11}V_{5}$, $S_{3}S_{5}S_{6}V_{11}V_{11}V_{4}$, $S_{3}S_{5}S_{4}V_{11}V_{11}V_{2}$, $S_{2}S_{3}S_{5}V_{11}V_{11}V_{2}$, $S_{7}S_{3}S_{3}V_{11}V_{2}V_{5}$, $S_{7}S_{3}S_{3}V_{11}V_{4}V_{2}$, $S_{7}S_{5}S_{5}V_{11}V_{2}V_{5}$, $S_{7}S_{5}S_{5}V_{11}V_{4}V_{2}$, $S_{3}V_{11}V_{3}V_{3}V_{2}V_{5}$, $S_{3}V_{11}V_{3}V_{3}V_{4}V_{2}$, $S_{5}V_{11}V_{11}V_{3}V_{2}V_{5}$, $S_{5}V_{11}V_{11}V_{3}V_{4}V_{2}$, $S_{7}S_{5}V_{11}V_{13}V_{13}V_{2}$, $S_{7}S_{5}V_{9}V_{9}V_{11}V_{2}$, $S_{7}S_{9}V_{3}V_{1}V_{1}V_{2}$, $S_{7}S_{14}V_{3}V_{1}V_{1}V_{2}$, $S_{7}S_{5}S_{4}S_{4}V_{11}V_{2}$, $S_{7}S_{2}S_{2}S_{5}V_{11}V_{2}$, $S_{7}S_{3}V_{11}V_{13}V_{13}V_{5}$, $S_{7}S_{3}V_{9}V_{9}V_{11}V_{4}$, $S_{7}S_{5}V_{3}V_{1}V_{1}V_{5}$, $S_{7}S_{5}V_{3}V_{4}V_{1}V_{1}$, $S_{7}S_{5}S_{4}S_{4}V_{3}V_{5}$, $S_{7}S_{2}S_{2}S_{5}V_{3}V_{4}$, $S_{7}S_{3}S_{6}S_{6}V_{11}V_{5}$, $S_{7}S_{3}S_{6}S_{6}V_{11}V_{4}$, $S_{7}S_{5}S_{5}S_{5}S_{4}S_{4}$, $S_{7}S_{2}S_{2}S_{5}S_{5}S_{5}$, $S_{7}S_{9}S_{3}S_{5}S_{6}S_{6}$, $S_{7}S_{14}S_{3}S_{5}S_{6}S_{6}$, $S_{7}S_{9}S_{3}S_{5}S_{4}S_{4}$, $S_{7}S_{14}S_{2}S_{2}S_{3}S_{5}$, $S_{7}S_{3}V_{11}V_{2}V_{2}V_{5}$, $S_{7}S_{3}V_{11}V_{4}V_{2}V_{2}$, $S_{7}S_{5}V_{3}V_{2}V_{2}V_{5}$, $S_{7}S_{5}V_{3}V_{4}V_{2}V_{2}$, $S_{7}S_{5}V_{11}V_{2}V_{5}V_{5}$, $S_{7}S_{5}V_{11}V_{4}V_{4}V_{2}$, $S_{7}S_{9}V_{3}V_{2}V_{5}V_{5}$, $S_{7}S_{14}V_{3}V_{4}V_{4}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{4}$} {{$S_{7}S_{7}S_{16}S_{3}S_{6}S_{6}$, $S_{7}S_{16}S_{3}S_{6}V_{11}V_{4}$, $S_{7}S_{3}V_{9}V_{11}V_{4}V_{4}$, $S_{7}S_{3}V_{11}V_{11}V_{4}V_{2}$, $S_{7}S_{7}S_{7}S_{3}S_{3}S_{6}$, $S_{7}S_{7}S_{16}S_{2}S_{5}S_{5}$, $S_{7}S_{16}S_{2}S_{5}V_{11}V_{3}$, $S_{7}S_{2}V_{9}V_{11}V_{3}V_{3}$, $S_{7}S_{2}V_{11}V_{11}V_{3}V_{1}$, $S_{7}S_{7}S_{7}S_{2}S_{2}S_{5}$, $S_{7}S_{7}S_{16}S_{2}S_{2}S_{5}$, $S_{7}S_{16}S_{2}S_{5}V_{3}V_{4}$, $S_{7}S_{5}V_{3}V_{3}V_{4}V_{2}$, $S_{7}S_{5}V_{3}V_{4}V_{4}V_{1}$, $S_{7}S_{7}S_{7}S_{2}S_{5}S_{5}$, $S_{7}S_{16}S_{2}V_{11}V_{3}V_{1}$, $S_{7}S_{2}S_{2}V_{9}V_{11}V_{3}$, $S_{7}S_{16}S_{5}V_{3}V_{4}V_{1}$, $S_{7}S_{5}S_{5}V_{3}V_{4}V_{2}$, $S_{7}S_{16}S_{6}V_{3}V_{3}V_{1}$, $S_{2}V_{9}V_{11}V_{3}V_{3}V_{4}$, $S_{5}V_{11}V_{3}V_{3}V_{4}V_{2}$, $S_{7}S_{3}S_{6}V_{3}V_{3}V_{3}$, $S_{7}S_{6}S_{6}V_{3}V_{3}V_{1}$, $S_{6}V_{11}V_{3}V_{3}V_{4}V_{1}$, $S_{7}S_{2}S_{5}V_{3}V_{4}V_{4}$, $S_{7}S_{2}S_{5}V_{11}V_{11}V_{3}$, $S_{7}S_{7}S_{16}S_{3}S_{3}S_{6}$, $S_{7}S_{16}S_{3}S_{6}V_{3}V_{3}$, $S_{7}S_{6}V_{3}V_{3}V_{3}V_{1}$, $S_{7}S_{7}S_{7}S_{3}S_{6}S_{6}$, $S_{7}S_{16}S_{3}V_{11}V_{4}V_{2}$, $S_{7}S_{3}S_{3}V_{9}V_{11}V_{4}$, $S_{7}S_{16}S_{5}V_{3}V_{4}V_{2}$, $S_{7}S_{5}S_{5}V_{3}V_{4}V_{1}$, $S_{3}V_{9}V_{11}V_{3}V_{3}V_{4}$, $S_{5}V_{11}V_{3}V_{3}V_{4}V_{1}$, $S_{7}S_{2}S_{5}V_{3}V_{3}V_{4}$, $S_{7}S_{3}S_{6}V_{11}V_{11}V_{4}$, $S_{7}S_{16}S_{3}V_{9}V_{11}V_{4}$, $S_{7}S_{3}S_{3}V_{11}V_{4}V_{2}$, $S_{7}S_{16}S_{2}V_{9}V_{11}V_{3}$, $S_{7}S_{2}S_{2}V_{11}V_{3}V_{1}$, $S_{3}V_{11}V_{3}V_{3}V_{4}V_{2}$, $S_{2}V_{11}V_{3}V_{3}V_{4}V_{1}$, $S_{7}S_{2}S_{5}V_{11}V_{3}V_{3}$, $S_{7}S_{3}S_{6}V_{11}V_{4}V_{4}$, $S_{7}S_{7}S_{16}S_{16}S_{3}S_{6}$, $S_{7}S_{3}V_{9}V_{9}V_{11}V_{4}$, $S_{7}S_{3}V_{11}V_{4}V_{2}V_{2}$, $S_{7}S_{7}S_{3}S_{3}S_{3}S_{6}$, $S_{7}S_{7}S_{16}S_{16}S_{2}S_{5}$, $S_{7}S_{2}V_{9}V_{9}V_{11}V_{3}$, $S_{7}S_{2}V_{11}V_{3}V_{1}V_{1}$, $S_{7}S_{7}S_{2}S_{2}S_{2}S_{5}$, $S_{7}S_{5}V_{3}V_{4}V_{2}V_{2}$, $S_{7}S_{5}V_{3}V_{4}V_{1}V_{1}$, $S_{7}S_{7}S_{2}S_{5}S_{5}S_{5}$, $S_{7}S_{3}S_{3}S_{6}V_{3}V_{3}$, $S_{7}S_{6}V_{3}V_{3}V_{1}V_{1}$, $S_{7}S_{2}S_{2}S_{5}V_{3}V_{4}$, $S_{7}S_{2}S_{5}S_{5}V_{11}V_{3}$, $S_{7}S_{7}S_{3}S_{6}S_{6}S_{6}$, $S_{7}S_{3}S_{6}S_{6}V_{11}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{5}$} {{$S_{7}S_{7}S_{16}S_{3}S_{5}S_{5}$, $S_{7}S_{16}S_{3}S_{5}V_{11}V_{3}$, $S_{7}S_{3}V_{10}V_{11}V_{3}V_{3}$, $S_{7}S_{3}V_{11}V_{11}V_{3}V_{2}$, $S_{7}S_{7}S_{7}S_{3}S_{3}S_{5}$, $S_{7}S_{7}S_{16}S_{3}S_{3}S_{5}$, $S_{7}S_{16}S_{3}S_{5}V_{3}V_{3}$, $S_{7}S_{5}V_{3}V_{3}V_{3}V_{2}$, $S_{7}S_{7}S_{7}S_{3}S_{5}S_{5}$, $S_{7}S_{16}S_{3}V_{11}V_{3}V_{2}$, $S_{7}S_{3}S_{3}V_{10}V_{11}V_{3}$, $S_{7}S_{16}S_{5}V_{3}V_{3}V_{2}$, $S_{7}S_{5}S_{5}V_{3}V_{3}V_{2}$, $S_{3}V_{10}V_{11}V_{3}V_{3}V_{3}$, $S_{5}V_{11}V_{3}V_{3}V_{3}V_{2}$, $S_{7}S_{3}S_{5}V_{3}V_{3}V_{3}$, $S_{7}S_{3}S_{5}V_{11}V_{11}V_{3}$, $S_{7}S_{16}S_{3}V_{10}V_{11}V_{3}$, $S_{7}S_{3}S_{3}V_{11}V_{3}V_{2}$, $S_{3}V_{11}V_{3}V_{3}V_{3}V_{2}$, $S_{7}S_{3}S_{5}V_{11}V_{3}V_{3}$, $S_{7}S_{7}S_{16}S_{16}S_{3}S_{5}$, $S_{7}S_{3}V_{10}V_{10}V_{11}V_{3}$, $S_{7}S_{3}V_{11}V_{3}V_{2}V_{2}$, $S_{7}S_{7}S_{3}S_{3}S_{3}S_{5}$, $S_{7}S_{5}V_{3}V_{3}V_{2}V_{2}$, $S_{7}S_{7}S_{3}S_{5}S_{5}S_{5}$, $S_{7}S_{3}S_{3}S_{5}V_{3}V_{3}$, $S_{7}S_{3}S_{5}S_{5}V_{11}V_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{6}$} {{$S_{7}S_{7}S_{16}V_{4}V_{4}V_{2}$, $S_{7}S_{14}S_{16}V_{3}V_{4}V_{2}$, $S_{7}S_{14}S_{16}V_{3}V_{3}V_{2}$, $S_{7}S_{14}S_{14}V_{3}V_{1}V_{2}$, $S_{7}S_{7}S_{7}V_{4}V_{2}V_{2}$, $S_{7}S_{7}S_{16}S_{3}S_{3}S_{6}$, $S_{7}S_{16}S_{3}S_{6}V_{3}V_{3}$, $S_{7}S_{6}V_{3}V_{3}V_{3}V_{1}$, $S_{7}S_{7}S_{7}S_{3}S_{6}S_{6}$, $S_{7}S_{14}S_{16}S_{2}S_{3}S_{5}$, $S_{7}S_{14}S_{16}S_{3}S_{3}S_{5}$, $S_{7}S_{16}S_{2}S_{5}V_{3}V_{4}$, $S_{7}S_{5}V_{3}V_{4}V_{4}V_{1}$, $S_{14}S_{16}S_{3}S_{5}V_{3}V_{3}$, $S_{14}S_{5}V_{3}V_{3}V_{4}V_{1}$, $S_{7}S_{5}V_{3}V_{3}V_{4}V_{2}$, $S_{7}S_{14}S_{14}S_{3}S_{5}S_{6}$, $S_{7}S_{7}S_{16}S_{3}S_{6}S_{6}$, $S_{7}S_{14}S_{16}S_{3}S_{5}S_{6}$, $S_{7}S_{14}S_{16}S_{3}S_{5}S_{5}$, $S_{7}S_{14}S_{14}S_{2}S_{3}S_{5}$, $S_{7}S_{7}S_{7}S_{3}S_{3}S_{6}$, $S_{7}S_{7}S_{16}V_{4}V_{2}V_{2}$, $S_{7}S_{16}S_{5}V_{3}V_{4}V_{2}$, $S_{7}S_{5}S_{5}V_{3}V_{4}V_{1}$, $S_{7}S_{2}S_{5}V_{3}V_{3}V_{4}$, $S_{7}S_{7}S_{7}V_{4}V_{4}V_{2}$, $S_{7}S_{14}S_{16}V_{3}V_{1}V_{2}$, $S_{7}S_{14}S_{16}V_{3}V_{2}V_{2}$, $S_{7}S_{16}S_{6}V_{3}V_{3}V_{1}$, $S_{7}S_{6}S_{6}V_{3}V_{3}V_{1}$, $S_{7}S_{16}S_{5}V_{3}V_{4}V_{1}$, $S_{14}S_{16}S_{5}V_{3}V_{3}V_{2}$, $S_{14}S_{5}S_{6}V_{3}V_{3}V_{1}$, $S_{7}S_{5}S_{5}V_{3}V_{4}V_{2}$, $S_{7}S_{2}S_{5}V_{3}V_{4}V_{4}$, $S_{14}S_{2}S_{5}V_{3}V_{3}V_{4}$, $S_{7}S_{3}S_{6}V_{3}V_{3}V_{3}$, $S_{7}S_{14}S_{14}V_{3}V_{4}V_{2}$, $S_{7}S_{14}S_{16}S_{16}V_{3}V_{2}$, $S_{7}S_{14}V_{3}V_{1}V_{2}V_{2}$, $S_{7}S_{14}S_{16}S_{16}S_{3}S_{5}$, $S_{14}S_{5}V_{3}V_{3}V_{1}V_{2}$, $S_{7}S_{14}S_{3}S_{5}S_{5}S_{6}$, $S_{7}S_{14}S_{2}S_{3}S_{3}S_{5}$, $S_{14}S_{2}S_{3}S_{5}V_{3}V_{3}$, $S_{7}S_{14}V_{3}V_{3}V_{4}V_{2}$, $S_{7}S_{7}S_{16}S_{16}V_{4}V_{2}$, $S_{7}S_{14}V_{3}V_{1}V_{1}V_{2}$, $S_{7}S_{7}V_{4}V_{2}V_{2}V_{2}$, $S_{7}S_{7}S_{16}S_{16}S_{3}S_{6}$, $S_{7}S_{6}V_{3}V_{3}V_{1}V_{1}$, $S_{7}S_{7}S_{3}S_{6}S_{6}S_{6}$, $S_{7}S_{5}V_{3}V_{4}V_{1}V_{1}$, $S_{7}S_{5}V_{3}V_{4}V_{2}V_{2}$, $S_{7}S_{14}S_{3}S_{5}S_{6}S_{6}$, $S_{7}S_{14}S_{2}S_{2}S_{3}S_{5}$, $S_{7}S_{7}S_{3}S_{3}S_{3}S_{6}$, $S_{7}S_{2}S_{2}S_{5}V_{3}V_{4}$, $S_{7}S_{7}V_{4}V_{4}V_{4}V_{2}$, $S_{7}S_{3}S_{3}S_{6}V_{3}V_{3}$, $S_{7}S_{14}V_{3}V_{4}V_{4}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{7}$} {{$S_{7}S_{7}S_{16}S_{5}S_{5}S_{4}$, $S_{7}S_{7}S_{16}S_{2}S_{5}S_{5}$, $S_{7}S_{16}S_{5}S_{4}V_{11}V_{3}$, $S_{7}S_{16}S_{2}S_{5}V_{11}V_{3}$, $S_{7}S_{4}V_{11}V_{13}V_{3}V_{3}$, $S_{7}S_{2}V_{9}V_{11}V_{3}V_{3}$, $S_{7}S_{4}V_{11}V_{11}V_{3}V_{1}$, $S_{7}S_{2}V_{11}V_{11}V_{3}V_{1}$, $S_{7}S_{7}S_{7}S_{5}S_{4}S_{4}$, $S_{7}S_{7}S_{7}S_{2}S_{2}S_{5}$, $S_{7}S_{7}S_{16}V_{2}V_{5}V_{5}$, $S_{7}S_{7}S_{16}V_{4}V_{4}V_{2}$, $S_{7}S_{16}S_{5}V_{11}V_{2}V_{5}$, $S_{7}S_{16}S_{5}V_{11}V_{4}V_{2}$, $S_{7}S_{5}S_{5}V_{11}V_{13}V_{2}$, $S_{7}S_{5}S_{5}V_{9}V_{11}V_{2}$, $S_{7}S_{5}S_{4}V_{11}V_{11}V_{2}$, $S_{7}S_{2}S_{5}V_{11}V_{11}V_{2}$, $S_{7}S_{7}S_{7}V_{2}V_{2}V_{5}$, $S_{7}S_{7}S_{7}V_{4}V_{2}V_{2}$, $S_{7}S_{7}S_{16}V_{2}V_{2}V_{5}$, $S_{7}S_{7}S_{16}V_{4}V_{2}V_{2}$, $S_{7}S_{16}S_{5}V_{3}V_{2}V_{5}$, $S_{7}S_{16}S_{5}V_{3}V_{4}V_{2}$, $S_{7}S_{5}S_{5}V_{3}V_{1}V_{5}$, $S_{7}S_{5}S_{5}V_{3}V_{4}V_{1}$, $S_{7}S_{5}S_{4}V_{3}V_{3}V_{5}$, $S_{7}S_{2}S_{5}V_{3}V_{3}V_{4}$, $S_{7}S_{7}S_{7}V_{2}V_{5}V_{5}$, $S_{7}S_{7}S_{7}V_{4}V_{4}V_{2}$, $S_{7}S_{16}S_{5}S_{4}V_{11}V_{2}$, $S_{7}S_{16}S_{2}S_{5}V_{11}V_{2}$, $S_{7}S_{5}V_{11}V_{13}V_{2}V_{2}$, $S_{7}S_{5}V_{9}V_{11}V_{2}V_{2}$, $S_{7}S_{16}S_{5}S_{4}V_{3}V_{5}$, $S_{7}S_{16}S_{2}S_{5}V_{3}V_{4}$, $S_{7}S_{5}V_{3}V_{1}V_{5}V_{5}$, $S_{7}S_{5}V_{3}V_{4}V_{4}V_{1}$, $S_{7}S_{16}S_{5}S_{5}S_{5}S_{4}$, $S_{7}S_{16}S_{2}S_{5}S_{5}S_{5}$, $S_{5}S_{5}V_{11}V_{13}V_{3}V_{2}$, $S_{5}S_{5}V_{9}V_{11}V_{3}V_{2}$, $S_{5}S_{5}V_{11}V_{3}V_{1}V_{5}$, $S_{5}S_{5}V_{11}V_{3}V_{4}V_{1}$, $S_{7}S_{5}S_{5}S_{5}S_{5}S_{4}$, $S_{7}S_{2}S_{5}S_{5}S_{5}S_{5}$, $S_{5}S_{5}S_{5}S_{4}V_{11}V_{3}$, $S_{2}S_{5}S_{5}S_{5}V_{11}V_{3}$, $S_{7}S_{5}V_{3}V_{3}V_{2}V_{5}$, $S_{7}S_{5}V_{3}V_{3}V_{4}V_{2}$, $S_{7}S_{5}V_{11}V_{11}V_{2}V_{5}$, $S_{7}S_{5}V_{11}V_{11}V_{4}V_{2}$, $S_{7}S_{7}S_{16}S_{5}S_{4}S_{4}$, $S_{7}S_{7}S_{16}S_{2}S_{2}S_{5}$, $S_{7}S_{7}S_{7}S_{5}S_{5}S_{4}$, $S_{7}S_{7}S_{7}S_{2}S_{5}S_{5}$, $S_{7}S_{16}S_{4}V_{11}V_{3}V_{1}$, $S_{7}S_{16}S_{2}V_{11}V_{3}V_{1}$, $S_{7}S_{4}S_{4}V_{11}V_{13}V_{3}$, $S_{7}S_{2}S_{2}V_{9}V_{11}V_{3}$, $S_{7}S_{16}S_{5}V_{3}V_{1}V_{5}$, $S_{7}S_{16}S_{5}V_{3}V_{4}V_{1}$, $S_{7}S_{5}S_{4}V_{3}V_{5}V_{5}$, $S_{7}S_{2}S_{5}V_{3}V_{4}V_{4}$, $S_{5}S_{5}S_{4}V_{11}V_{13}V_{3}$, $S_{2}S_{5}S_{5}V_{9}V_{11}V_{3}$, $S_{5}S_{5}S_{4}V_{11}V_{3}V_{5}$, $S_{2}S_{5}S_{5}V_{11}V_{3}V_{4}$, $S_{7}S_{5}S_{5}V_{3}V_{2}V_{5}$, $S_{7}S_{5}S_{5}V_{3}V_{4}V_{2}$, $S_{7}S_{5}S_{4}V_{11}V_{11}V_{3}$, $S_{7}S_{2}S_{5}V_{11}V_{11}V_{3}$, $S_{7}S_{16}S_{4}V_{11}V_{13}V_{3}$, $S_{7}S_{16}S_{2}V_{9}V_{11}V_{3}$, $S_{7}S_{4}S_{4}V_{11}V_{3}V_{1}$, $S_{7}S_{2}S_{2}V_{11}V_{3}V_{1}$, $S_{7}S_{16}S_{5}V_{11}V_{13}V_{2}$, $S_{7}S_{16}S_{5}V_{9}V_{11}V_{2}$, $S_{7}S_{5}S_{4}V_{11}V_{2}V_{2}$, $S_{7}S_{2}S_{5}V_{11}V_{2}V_{2}$, $S_{5}S_{5}S_{4}V_{11}V_{3}V_{1}$, $S_{2}S_{5}S_{5}V_{11}V_{3}V_{1}$, $S_{5}S_{5}S_{4}V_{11}V_{3}V_{2}$, $S_{2}S_{5}S_{5}V_{11}V_{3}V_{2}$, $S_{7}S_{5}S_{5}V_{11}V_{2}V_{5}$, $S_{7}S_{5}S_{5}V_{11}V_{4}V_{2}$, $S_{7}S_{5}S_{4}V_{11}V_{3}V_{3}$, $S_{7}S_{2}S_{5}V_{11}V_{3}V_{3}$, $S_{7}S_{7}S_{16}S_{16}S_{5}S_{4}$, $S_{7}S_{7}S_{16}S_{16}S_{2}S_{5}$, $S_{7}S_{4}V_{11}V_{13}V_{13}V_{3}$, $S_{7}S_{2}V_{9}V_{9}V_{11}V_{3}$, $S_{7}S_{4}V_{11}V_{3}V_{1}V_{1}$, $S_{7}S_{2}V_{11}V_{3}V_{1}V_{1}$, $S_{7}S_{7}S_{5}S_{4}S_{4}S_{4}$, $S_{7}S_{7}S_{2}S_{2}S_{2}S_{5}$, $S_{7}S_{7}S_{16}S_{16}V_{2}V_{5}$, $S_{7}S_{7}S_{16}S_{16}V_{4}V_{2}$, $S_{7}S_{5}V_{11}V_{13}V_{13}V_{2}$, $S_{7}S_{5}V_{9}V_{9}V_{11}V_{2}$, $S_{7}S_{5}S_{4}S_{4}V_{11}V_{2}$, $S_{7}S_{2}S_{2}S_{5}V_{11}V_{2}$, $S_{7}S_{7}V_{2}V_{2}V_{2}V_{5}$, $S_{7}S_{7}V_{4}V_{2}V_{2}V_{2}$, $S_{7}S_{5}V_{3}V_{1}V_{1}V_{5}$, $S_{7}S_{5}V_{3}V_{4}V_{1}V_{1}$, $S_{7}S_{5}S_{4}S_{4}V_{3}V_{5}$, $S_{7}S_{2}S_{2}S_{5}V_{3}V_{4}$, $S_{7}S_{7}V_{2}V_{5}V_{5}V_{5}$, $S_{7}S_{7}V_{4}V_{4}V_{4}V_{2}$, $S_{7}S_{5}S_{5}S_{5}S_{4}S_{4}$, $S_{7}S_{2}S_{2}S_{5}S_{5}S_{5}$, $S_{7}S_{5}V_{3}V_{2}V_{2}V_{5}$, $S_{7}S_{5}V_{3}V_{4}V_{2}V_{2}$, $S_{7}S_{5}V_{11}V_{2}V_{5}V_{5}$, $S_{7}S_{5}V_{11}V_{4}V_{4}V_{2}$, $S_{7}S_{7}S_{5}S_{5}S_{5}S_{4}$, $S_{7}S_{7}S_{2}S_{5}S_{5}S_{5}$, $S_{7}S_{5}S_{5}S_{4}V_{11}V_{3}$, $S_{7}S_{2}S_{5}S_{5}V_{11}V_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{8}$} {{$S_{7}S_{7}S_{16}V_{3}V_{3}V_{2}$, $S_{7}S_{7}S_{7}V_{3}V_{2}V_{2}$, $S_{7}S_{7}S_{16}S_{3}S_{3}S_{5}$, $S_{7}S_{16}S_{3}S_{5}V_{3}V_{3}$, $S_{7}S_{5}V_{3}V_{3}V_{3}V_{2}$, $S_{7}S_{7}S_{7}S_{3}S_{5}S_{5}$, $S_{7}S_{7}S_{16}S_{3}S_{5}S_{5}$, $S_{7}S_{7}S_{7}S_{3}S_{3}S_{5}$, $S_{7}S_{7}S_{16}V_{3}V_{2}V_{2}$, $S_{7}S_{16}S_{5}V_{3}V_{3}V_{2}$, $S_{7}S_{5}S_{5}V_{3}V_{3}V_{2}$, $S_{7}S_{3}S_{5}V_{3}V_{3}V_{3}$, $S_{7}S_{7}S_{7}V_{3}V_{3}V_{2}$, $S_{7}S_{7}S_{16}S_{16}V_{3}V_{2}$, $S_{7}S_{7}V_{3}V_{2}V_{2}V_{2}$, $S_{7}S_{7}S_{16}S_{16}S_{3}S_{5}$, $S_{7}S_{5}V_{3}V_{3}V_{2}V_{2}$, $S_{7}S_{7}S_{3}S_{5}S_{5}S_{5}$, $S_{7}S_{7}S_{3}S_{3}S_{3}S_{5}$, $S_{7}S_{3}S_{3}S_{5}V_{3}V_{3}$, $S_{7}S_{7}V_{3}V_{3}V_{3}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{9}$} {{$S_{7}S_{7}S_{16}V_{4}V_{4}V_{2}$, $S_{7}S_{7}S_{7}V_{4}V_{2}V_{2}$, $S_{7}S_{7}S_{16}V_{3}V_{3}V_{1}$, $S_{7}S_{7}S_{7}V_{3}V_{1}V_{1}$, $S_{7}S_{7}S_{16}S_{2}S_{2}S_{5}$, $S_{7}S_{16}S_{2}S_{5}V_{3}V_{4}$, $S_{7}S_{5}V_{3}V_{3}V_{4}V_{2}$, $S_{7}S_{5}V_{3}V_{4}V_{4}V_{1}$, $S_{7}S_{7}S_{7}S_{2}S_{5}S_{5}$, $S_{7}S_{7}S_{16}S_{2}S_{5}S_{5}$, $S_{7}S_{7}S_{7}S_{2}S_{2}S_{5}$, $S_{7}S_{7}S_{16}V_{3}V_{1}V_{1}$, $S_{7}S_{16}S_{5}V_{3}V_{4}V_{1}$, $S_{7}S_{5}S_{5}V_{3}V_{4}V_{2}$, $S_{7}S_{2}S_{5}V_{3}V_{4}V_{4}$, $S_{7}S_{7}S_{7}V_{3}V_{3}V_{1}$, $S_{7}S_{7}S_{16}V_{4}V_{2}V_{2}$, $S_{7}S_{16}S_{5}V_{3}V_{4}V_{2}$, $S_{7}S_{5}S_{5}V_{3}V_{4}V_{1}$, $S_{7}S_{2}S_{5}V_{3}V_{3}V_{4}$, $S_{7}S_{7}S_{7}V_{4}V_{4}V_{2}$, $S_{7}S_{7}S_{16}S_{16}V_{4}V_{2}$, $S_{7}S_{7}V_{4}V_{2}V_{2}V_{2}$, $S_{7}S_{7}S_{16}S_{16}V_{3}V_{1}$, $S_{7}S_{7}V_{3}V_{1}V_{1}V_{1}$, $S_{7}S_{7}S_{16}S_{16}S_{2}S_{5}$, $S_{7}S_{5}V_{3}V_{4}V_{2}V_{2}$, $S_{7}S_{5}V_{3}V_{4}V_{1}V_{1}$, $S_{7}S_{7}S_{2}S_{5}S_{5}S_{5}$, $S_{7}S_{7}S_{2}S_{2}S_{2}S_{5}$, $S_{7}S_{2}S_{2}S_{5}V_{3}V_{4}$, $S_{7}S_{7}V_{3}V_{3}V_{3}V_{1}$, $S_{7}S_{7}V_{4}V_{4}V_{4}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{10}$} {{$S_{7}S_{7}S_{16}S_{5}S_{5}S_{4}$, $S_{7}S_{7}S_{16}S_{2}S_{5}S_{5}$, $S_{7}S_{7}S_{7}S_{5}S_{4}S_{4}$, $S_{7}S_{7}S_{7}S_{2}S_{2}S_{5}$, $S_{7}S_{7}S_{16}S_{5}S_{4}S_{4}$, $S_{7}S_{7}S_{16}S_{2}S_{2}S_{5}$, $S_{7}S_{16}S_{5}S_{5}S_{5}S_{4}$, $S_{7}S_{16}S_{2}S_{5}S_{5}S_{5}$, $S_{7}S_{5}S_{5}S_{5}S_{5}S_{4}$, $S_{7}S_{2}S_{5}S_{5}S_{5}S_{5}$, $S_{7}S_{7}S_{7}S_{5}S_{5}S_{4}$, $S_{7}S_{7}S_{7}S_{2}S_{5}S_{5}$, $S_{7}S_{7}S_{16}S_{16}S_{5}S_{4}$, $S_{7}S_{7}S_{16}S_{16}S_{2}S_{5}$, $S_{7}S_{7}S_{5}S_{4}S_{4}S_{4}$, $S_{7}S_{7}S_{2}S_{2}S_{2}S_{5}$, $S_{7}S_{5}S_{5}S_{5}S_{4}S_{4}$, $S_{7}S_{2}S_{2}S_{5}S_{5}S_{5}$, $S_{7}S_{7}S_{5}S_{5}S_{5}S_{4}$, $S_{7}S_{7}S_{2}S_{5}S_{5}S_{5}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 13 $(\Delta B, \Delta L)$ = (1, -5) UV completions for topology 2 (see Fig.~\ref{fig:d=13_topologies}).} 
 \label{tab:T13Top2B1L-5}
 \end{center}


==> anc/Tables_dim13/Table_dim13_Top3_B1_L-5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {13} ^{ 3 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{1}$} {{$F_{5}F_{14}S_{7}S_{9}S_{5}S_{4}$, $F_{5}F_{6}S_{7}S_{14}S_{2}S_{5}$, $F_{8}F_{8}S_{5}S_{4}V_{11}V_{11}$, $F_{8}F_{8}S_{2}S_{5}V_{11}V_{11}$, $F_{8}F_{14}S_{9}V_{11}V_{3}V_{1}$, $F_{6}F_{8}S_{14}V_{11}V_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{16}S_{9}S_{5}$, $F_{5}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{6}F_{8}S_{16}S_{9}V_{11}V_{3}$, $F_{6}F_{8}S_{14}S_{16}V_{11}V_{3}$, $F_{8}F_{8}S_{5}V_{11}V_{11}V_{13}$, $F_{8}F_{8}S_{5}V_{9}V_{11}V_{11}$, $F_{6}F_{14}S_{9}V_{11}V_{13}V_{3}$, $F_{6}F_{6}S_{14}V_{9}V_{11}V_{3}$, $F_{8}F_{14}S_{7}S_{16}S_{9}S_{5}$, $F_{6}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{3}F_{14}S_{7}S_{9}S_{3}S_{6}$, $F_{3}F_{6}S_{7}S_{14}S_{3}S_{6}$, $F_{11}F_{8}S_{3}S_{6}V_{11}V_{11}$, $F_{2}F_{8}S_{3}S_{6}V_{11}V_{11}$, $F_{10}F_{5}S_{7}S_{9}S_{3}S_{6}$, $F_{10}F_{5}S_{7}S_{14}S_{3}S_{6}$, $F_{3}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{11}F_{6}S_{5}S_{4}V_{11}V_{3}$, $F_{2}F_{6}S_{2}S_{5}V_{11}V_{3}$, $F_{8}F_{8}S_{5}S_{4}V_{11}V_{3}$, $F_{8}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{5}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{11}F_{8}S_{5}V_{11}V_{3}V_{1}$, $F_{2}F_{8}S_{5}V_{11}V_{3}V_{1}$, $F_{10}F_{6}S_{9}V_{3}V_{3}V_{1}$, $F_{10}F_{6}S_{14}V_{3}V_{3}V_{1}$, $F_{8}F_{14}S_{9}V_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{14}V_{3}V_{3}V_{1}$, $F_{8}F_{14}S_{5}V_{11}V_{3}V_{1}$, $F_{6}F_{8}S_{5}V_{11}V_{3}V_{1}$, $F_{2}F_{3}S_{7}S_{16}S_{9}S_{3}$, $F_{2}F_{3}S_{7}S_{14}S_{16}S_{3}$, $F_{6}F_{8}S_{16}S_{9}V_{3}V_{3}$, $F_{6}F_{8}S_{14}S_{16}V_{3}V_{3}$, $F_{5}F_{8}S_{7}S_{16}S_{9}S_{3}$, $F_{5}F_{8}S_{7}S_{14}S_{16}S_{3}$, $F_{2}F_{11}S_{3}V_{11}V_{11}V_{13}$, $F_{2}F_{2}S_{3}V_{9}V_{11}V_{11}$, $F_{8}F_{8}S_{5}V_{11}V_{13}V_{3}$, $F_{8}F_{8}S_{5}V_{9}V_{11}V_{3}$, $F_{6}F_{14}S_{5}V_{11}V_{13}V_{3}$, $F_{6}F_{6}S_{5}V_{9}V_{11}V_{3}$, $F_{8}F_{8}S_{3}V_{11}V_{11}V_{13}$, $F_{8}F_{8}S_{3}V_{9}V_{11}V_{11}$, $F_{2}F_{10}S_{7}S_{16}S_{9}S_{3}$, $F_{2}F_{10}S_{7}S_{14}S_{16}S_{3}$, $F_{8}F_{14}S_{7}S_{16}S_{5}S_{5}$, $F_{6}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{8}F_{14}S_{7}S_{16}S_{9}S_{3}$, $F_{6}F_{8}S_{7}S_{14}S_{16}S_{3}$, $F_{3}F_{14}S_{9}S_{3}S_{6}V_{11}$, $F_{3}F_{6}S_{14}S_{3}S_{6}V_{11}$, $F_{11}F_{8}S_{9}S_{3}S_{6}V_{11}$, $F_{2}F_{8}S_{14}S_{3}S_{6}V_{11}$, $F_{3}F_{8}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{11}F_{6}S_{9}S_{5}S_{4}V_{3}$, $F_{2}F_{6}S_{14}S_{2}S_{5}V_{3}$, $F_{5}F_{14}S_{9}S_{5}S_{4}V_{3}$, $F_{5}F_{6}S_{14}S_{2}S_{5}V_{3}$, $F_{8}F_{8}S_{5}S_{5}S_{4}V_{11}$, $F_{8}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{11}F_{8}S_{9}S_{5}V_{3}V_{1}$, $F_{2}F_{8}S_{14}S_{5}V_{3}V_{1}$, $F_{8}F_{14}S_{9}S_{5}V_{3}V_{1}$, $F_{6}F_{8}S_{14}S_{5}V_{3}V_{1}$, $F_{2}F_{3}S_{16}S_{9}S_{3}V_{11}$, $F_{2}F_{3}S_{14}S_{16}S_{3}V_{11}$, $F_{5}F_{8}S_{16}S_{9}S_{5}V_{3}$, $F_{5}F_{8}S_{14}S_{16}S_{5}V_{3}$, $F_{6}F_{8}S_{16}S_{9}S_{5}V_{3}$, $F_{6}F_{8}S_{14}S_{16}S_{5}V_{3}$, $F_{6}F_{8}S_{16}S_{9}S_{3}V_{11}$, $F_{6}F_{8}S_{14}S_{16}S_{3}V_{11}$, $F_{2}F_{11}S_{9}S_{3}V_{11}V_{13}$, $F_{2}F_{2}S_{14}S_{3}V_{9}V_{11}$, $F_{8}F_{8}S_{5}S_{5}V_{11}V_{13}$, $F_{8}F_{8}S_{5}S_{5}V_{9}V_{11}$, $F_{6}F_{14}S_{9}S_{3}V_{11}V_{13}$, $F_{6}F_{6}S_{14}S_{3}V_{9}V_{11}$, $F_{3}F_{14}S_{7}S_{3}S_{5}S_{6}$, $F_{3}F_{6}S_{7}S_{3}S_{5}S_{6}$, $F_{11}F_{8}S_{3}S_{6}V_{11}V_{3}$, $F_{2}F_{8}S_{3}S_{6}V_{11}V_{3}$, $F_{3}F_{8}S_{7}S_{3}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{3}S_{5}$, $F_{8}F_{8}S_{5}S_{4}V_{3}V_{3}$, $F_{8}F_{8}S_{2}S_{5}V_{3}V_{3}$, $F_{11}F_{8}S_{3}V_{11}V_{3}V_{1}$, $F_{2}F_{8}S_{3}V_{11}V_{3}V_{1}$, $F_{8}F_{14}S_{5}V_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{5}V_{3}V_{3}V_{1}$, $F_{8}F_{8}S_{3}V_{11}V_{13}V_{3}$, $F_{8}F_{8}S_{3}V_{9}V_{11}V_{3}$, $F_{8}F_{14}S_{7}S_{16}S_{3}S_{5}$, $F_{6}F_{8}S_{7}S_{16}S_{3}S_{5}$, $F_{3}F_{14}S_{3}S_{5}S_{6}V_{11}$, $F_{3}F_{6}S_{3}S_{5}S_{6}V_{11}$, $F_{11}F_{8}S_{9}S_{3}S_{6}V_{3}$, $F_{2}F_{8}S_{14}S_{3}S_{6}V_{3}$, $F_{10}F_{5}S_{9}S_{3}S_{6}V_{3}$, $F_{10}F_{5}S_{14}S_{3}S_{6}V_{3}$, $F_{11}F_{8}S_{3}S_{5}S_{6}V_{11}$, $F_{2}F_{8}S_{3}S_{5}S_{6}V_{11}$, $F_{3}F_{8}S_{3}S_{5}S_{4}V_{11}$, $F_{3}F_{8}S_{2}S_{3}S_{5}V_{11}$, $F_{5}F_{14}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{6}S_{2}S_{5}S_{5}V_{3}$, $F_{8}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{8}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{11}F_{6}S_{3}S_{5}S_{4}V_{11}$, $F_{2}F_{6}S_{2}S_{3}S_{5}V_{11}$, $F_{11}F_{8}S_{9}S_{3}V_{3}V_{1}$, $F_{2}F_{8}S_{14}S_{3}V_{3}V_{1}$, $F_{8}F_{14}S_{5}S_{5}V_{3}V_{1}$, $F_{6}F_{8}S_{5}S_{5}V_{3}V_{1}$, $F_{10}F_{6}S_{9}S_{3}V_{3}V_{1}$, $F_{10}F_{6}S_{14}S_{3}V_{3}V_{1}$, $F_{5}F_{8}S_{16}S_{9}S_{3}V_{3}$, $F_{5}F_{8}S_{14}S_{16}S_{3}V_{3}$, $F_{6}F_{8}S_{16}S_{9}S_{3}V_{3}$, $F_{6}F_{8}S_{14}S_{16}S_{3}V_{3}$, $F_{8}F_{8}S_{3}S_{5}V_{11}V_{13}$, $F_{8}F_{8}S_{3}S_{5}V_{9}V_{11}$, $F_{6}F_{14}S_{3}S_{5}V_{11}V_{13}$, $F_{6}F_{6}S_{3}S_{5}V_{9}V_{11}$, $F_{11}F_{8}S_{9}S_{3}S_{5}S_{6}$, $F_{2}F_{8}S_{14}S_{3}S_{5}S_{6}$, $F_{11}F_{6}S_{9}S_{3}S_{5}S_{4}$, $F_{2}F_{6}S_{14}S_{2}S_{3}S_{5}$, $F_{8}F_{8}S_{5}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{6}F_{8}S_{16}S_{9}S_{3}S_{5}$, $F_{6}F_{8}S_{14}S_{16}S_{3}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{2}$} {{$F_{5}F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{5}F_{6}S_{7}S_{14}S_{2}S_{5}$, $F_{5}F_{13}S_{7}V_{12}V_{3}V_{1}$, $F_{6}F_{8}S_{14}V_{11}V_{3}V_{1}$, $F_{5}F_{6}S_{7}V_{10}V_{12}V_{3}$, $F_{5}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{6}F_{8}S_{14}S_{16}V_{11}V_{3}$, $F_{5}F_{5}S_{7}V_{9}V_{11}V_{4}$, $F_{6}F_{6}S_{14}V_{9}V_{11}V_{3}$, $F_{5}F_{8}S_{7}S_{16}V_{11}V_{4}$, $F_{6}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{6}F_{13}S_{7}S_{16}V_{12}V_{3}$, $F_{2}F_{8}S_{7}S_{3}S_{6}V_{11}$, $F_{10}F_{5}S_{7}S_{3}S_{6}V_{11}$, $F_{2}F_{6}S_{7}S_{2}S_{5}V_{3}$, $F_{5}F_{6}S_{7}S_{2}S_{5}V_{3}$, $F_{2}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{10}F_{6}V_{11}V_{3}V_{3}V_{1}$, $F_{6}F_{8}V_{11}V_{3}V_{3}V_{1}$, $F_{5}F_{13}S_{7}S_{5}V_{3}V_{1}$, $F_{2}F_{2}S_{7}S_{3}V_{9}V_{11}$, $F_{6}F_{6}V_{9}V_{11}V_{3}V_{3}$, $F_{5}F_{5}S_{7}S_{3}V_{9}V_{11}$, $F_{2}F_{10}S_{7}S_{16}S_{3}V_{11}$, $F_{6}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{6}F_{13}S_{7}S_{16}S_{5}V_{3}$, $F_{5}F_{8}S_{7}S_{16}S_{3}V_{11}$, $F_{3}F_{6}S_{7}S_{14}S_{3}S_{6}$, $F_{10}F_{5}S_{7}S_{14}S_{3}S_{6}$, $F_{3}F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{5}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{3}F_{5}S_{7}V_{3}V_{4}V_{1}$, $F_{10}F_{6}S_{14}V_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{14}V_{3}V_{3}V_{1}$, $F_{5}F_{13}S_{7}V_{3}V_{4}V_{1}$, $F_{2}F_{3}S_{7}S_{14}S_{16}S_{3}$, $F_{6}F_{8}S_{14}S_{16}V_{3}V_{3}$, $F_{5}F_{8}S_{7}S_{14}S_{16}S_{3}$, $F_{2}F_{10}S_{7}S_{14}S_{16}S_{3}$, $F_{5}F_{8}S_{7}S_{16}V_{3}V_{4}$, $F_{6}F_{13}S_{7}S_{16}V_{3}V_{4}$, $F_{6}F_{8}S_{7}S_{14}S_{16}S_{3}$, $F_{1}F_{13}S_{7}S_{3}S_{6}V_{12}$, $F_{3}F_{6}S_{14}S_{3}S_{6}V_{11}$, $F_{2}F_{8}S_{14}S_{3}S_{6}V_{11}$, $F_{10}F_{5}S_{7}S_{3}S_{6}V_{12}$, $F_{1}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{3}F_{6}V_{11}V_{3}V_{4}V_{2}$, $F_{5}F_{8}V_{11}V_{3}V_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{2}F_{6}S_{14}S_{2}S_{5}V_{3}$, $F_{5}F_{6}S_{14}S_{2}S_{5}V_{3}$, $F_{5}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{3}F_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{2}F_{8}S_{14}S_{5}V_{3}V_{1}$, $F_{10}F_{6}V_{12}V_{3}V_{3}V_{1}$, $F_{5}F_{13}V_{12}V_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{14}S_{5}V_{3}V_{1}$, $F_{6}F_{8}V_{11}V_{3}V_{4}V_{1}$, $F_{1}F_{2}S_{7}S_{3}V_{10}V_{12}$, $F_{5}F_{6}V_{10}V_{12}V_{3}V_{3}$, $F_{5}F_{6}S_{7}S_{3}V_{10}V_{12}$, $F_{2}F_{3}S_{14}S_{16}S_{3}V_{11}$, $F_{5}F_{8}S_{14}S_{16}S_{5}V_{3}$, $F_{6}F_{8}S_{14}S_{16}S_{5}V_{3}$, $F_{6}F_{8}S_{14}S_{16}S_{3}V_{11}$, $F_{2}F_{2}S_{14}S_{3}V_{9}V_{11}$, $F_{5}F_{5}V_{9}V_{11}V_{3}V_{4}$, $F_{6}F_{6}V_{9}V_{11}V_{3}V_{4}$, $F_{6}F_{6}S_{14}S_{3}V_{9}V_{11}$, $F_{2}F_{10}S_{7}S_{16}S_{3}V_{12}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{4}$, $F_{6}F_{8}S_{7}S_{16}S_{5}V_{4}$, $F_{6}F_{13}S_{7}S_{16}S_{3}V_{12}$, $F_{3}F_{6}S_{7}S_{3}S_{6}V_{3}$, $F_{2}F_{8}S_{7}S_{3}S_{6}V_{3}$, $F_{3}F_{5}S_{7}S_{3}V_{3}V_{1}$, $F_{6}F_{8}V_{3}V_{3}V_{3}V_{1}$, $F_{2}F_{8}S_{7}S_{3}V_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{16}S_{3}V_{3}$, $F_{6}F_{8}S_{7}S_{16}S_{3}V_{3}$, $F_{1}F_{13}S_{7}S_{3}S_{5}S_{6}$, $F_{3}F_{6}S_{3}S_{6}V_{11}V_{3}$, $F_{10}F_{5}S_{3}S_{6}V_{11}V_{3}$, $F_{2}F_{8}S_{7}S_{3}S_{5}S_{6}$, $F_{1}F_{5}S_{7}S_{2}S_{3}S_{5}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{3}$, $F_{2}F_{6}S_{7}S_{2}S_{3}S_{5}$, $F_{3}F_{5}S_{3}V_{11}V_{3}V_{1}$, $F_{5}F_{13}S_{5}V_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{5}V_{3}V_{3}V_{1}$, $F_{10}F_{6}S_{3}V_{11}V_{3}V_{1}$, $F_{5}F_{5}S_{3}V_{9}V_{11}V_{3}$, $F_{6}F_{6}S_{3}V_{9}V_{11}V_{3}$, $F_{5}F_{8}S_{7}S_{16}S_{3}S_{5}$, $F_{6}F_{13}S_{7}S_{16}S_{3}S_{5}$, $F_{1}F_{13}S_{7}S_{3}S_{6}V_{4}$, $F_{2}F_{8}S_{14}S_{3}S_{6}V_{3}$, $F_{10}F_{5}S_{14}S_{3}S_{6}V_{3}$, $F_{3}F_{6}S_{7}S_{3}S_{6}V_{4}$, $F_{1}F_{8}S_{7}S_{3}V_{4}V_{2}$, $F_{5}F_{8}V_{3}V_{3}V_{4}V_{2}$, $F_{3}F_{6}S_{7}S_{3}V_{4}V_{2}$, $F_{2}F_{8}S_{14}S_{3}V_{3}V_{1}$, $F_{5}F_{13}V_{3}V_{3}V_{4}V_{1}$, $F_{6}F_{8}V_{3}V_{3}V_{4}V_{1}$, $F_{10}F_{6}S_{14}S_{3}V_{3}V_{1}$, $F_{5}F_{8}S_{14}S_{16}S_{3}V_{3}$, $F_{6}F_{8}S_{14}S_{16}S_{3}V_{3}$, $F_{6}F_{8}S_{7}S_{16}S_{3}V_{4}$, $F_{6}F_{13}S_{7}S_{16}S_{3}V_{4}$, $F_{3}F_{6}S_{3}S_{6}V_{11}V_{4}$, $F_{2}F_{8}S_{14}S_{3}S_{5}S_{6}$, $F_{10}F_{5}S_{3}S_{6}V_{12}V_{3}$, $F_{3}F_{6}S_{3}V_{11}V_{4}V_{2}$, $F_{5}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{2}F_{6}S_{14}S_{2}S_{3}S_{5}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{4}$, $F_{10}F_{6}S_{3}V_{12}V_{3}V_{1}$, $F_{6}F_{8}S_{5}V_{3}V_{4}V_{1}$, $F_{5}F_{6}S_{3}V_{10}V_{12}V_{3}$, $F_{6}F_{8}S_{14}S_{16}S_{3}S_{5}$, $F_{6}F_{6}S_{3}V_{9}V_{11}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{3}$} {{$F_{5}F_{14}S_{7}S_{5}S_{4}V_{11}$, $F_{5}F_{6}S_{7}S_{2}S_{5}V_{11}$, $F_{8}F_{8}S_{7}S_{5}S_{4}V_{11}$, $F_{8}F_{8}S_{7}S_{2}S_{5}V_{11}$, $F_{5}F_{13}S_{7}S_{9}V_{3}V_{1}$, $F_{5}F_{13}S_{7}S_{14}V_{3}V_{1}$, $F_{8}F_{14}V_{11}V_{11}V_{3}V_{1}$, $F_{6}F_{8}V_{11}V_{11}V_{3}V_{1}$, $F_{8}F_{14}S_{7}S_{9}V_{3}V_{1}$, $F_{6}F_{8}S_{7}S_{14}V_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{16}S_{9}V_{3}$, $F_{5}F_{8}S_{7}S_{14}S_{16}V_{3}$, $F_{6}F_{8}S_{7}S_{16}S_{9}V_{3}$, $F_{6}F_{8}S_{7}S_{14}S_{16}V_{3}$, $F_{5}F_{9}S_{7}S_{5}V_{11}V_{13}$, $F_{5}F_{5}S_{7}S_{5}V_{9}V_{11}$, $F_{8}F_{8}V_{11}V_{11}V_{13}V_{3}$, $F_{8}F_{8}V_{9}V_{11}V_{11}V_{3}$, $F_{6}F_{14}V_{11}V_{11}V_{13}V_{3}$, $F_{6}F_{6}V_{9}V_{11}V_{11}V_{3}$, $F_{8}F_{8}S_{7}S_{5}V_{11}V_{13}$, $F_{8}F_{8}S_{7}S_{5}V_{9}V_{11}$, $F_{8}F_{9}S_{7}S_{16}S_{5}V_{11}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{11}$, $F_{8}F_{14}S_{7}S_{16}S_{9}V_{3}$, $F_{6}F_{13}S_{7}S_{16}S_{9}V_{3}$, $F_{6}F_{13}S_{7}S_{14}S_{16}V_{3}$, $F_{8}F_{14}S_{7}S_{16}S_{5}V_{11}$, $F_{6}F_{8}S_{7}S_{16}S_{5}V_{11}$, $F_{3}F_{14}S_{7}S_{3}S_{6}V_{11}$, $F_{3}F_{6}S_{7}S_{3}S_{6}V_{11}$, $F_{11}F_{8}S_{7}S_{3}S_{6}V_{11}$, $F_{2}F_{8}S_{7}S_{3}S_{6}V_{11}$, $F_{3}F_{8}S_{7}S_{5}S_{4}V_{3}$, $F_{3}F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{8}F_{8}S_{7}S_{5}S_{4}V_{3}$, $F_{8}F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{3}F_{9}S_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{5}V_{3}V_{1}$, $F_{11}F_{8}V_{11}V_{3}V_{3}V_{1}$, $F_{2}F_{8}V_{11}V_{3}V_{3}V_{1}$, $F_{8}F_{14}V_{11}V_{3}V_{3}V_{1}$, $F_{6}F_{8}V_{11}V_{3}V_{3}V_{1}$, $F_{8}F_{14}S_{7}S_{5}V_{3}V_{1}$, $F_{6}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{3}S_{7}S_{3}V_{11}V_{13}$, $F_{3}F_{3}S_{7}S_{3}V_{9}V_{11}$, $F_{8}F_{8}V_{11}V_{13}V_{3}V_{3}$, $F_{8}F_{8}V_{9}V_{11}V_{3}V_{3}$, $F_{8}F_{8}S_{7}S_{3}V_{11}V_{13}$, $F_{8}F_{8}S_{7}S_{3}V_{9}V_{11}$, $F_{3}F_{11}S_{7}S_{16}S_{3}V_{11}$, $F_{2}F_{3}S_{7}S_{16}S_{3}V_{11}$, $F_{8}F_{9}S_{7}S_{16}S_{5}V_{3}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{8}F_{14}S_{7}S_{16}S_{5}V_{3}$, $F_{6}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{8}F_{14}S_{7}S_{16}S_{3}V_{11}$, $F_{6}F_{8}S_{7}S_{16}S_{3}V_{11}$, $F_{1}F_{13}S_{7}S_{9}S_{3}S_{6}$, $F_{1}F_{13}S_{7}S_{14}S_{3}S_{6}$, $F_{3}F_{14}S_{3}S_{6}V_{11}V_{11}$, $F_{3}F_{6}S_{3}S_{6}V_{11}V_{11}$, $F_{11}F_{8}S_{7}S_{9}S_{3}S_{6}$, $F_{2}F_{8}S_{7}S_{14}S_{3}S_{6}$, $F_{1}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{8}S_{5}S_{4}V_{11}V_{3}$, $F_{3}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{5}F_{14}S_{5}S_{4}V_{11}V_{3}$, $F_{5}F_{6}S_{2}S_{5}V_{11}V_{3}$, $F_{8}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{9}S_{5}V_{11}V_{3}V_{1}$, $F_{3}F_{5}S_{5}V_{11}V_{3}V_{1}$, $F_{11}F_{8}S_{9}V_{3}V_{3}V_{1}$, $F_{2}F_{8}S_{14}V_{3}V_{3}V_{1}$, $F_{5}F_{13}S_{9}V_{3}V_{3}V_{1}$, $F_{5}F_{13}S_{14}V_{3}V_{3}V_{1}$, $F_{8}F_{14}S_{5}V_{11}V_{3}V_{1}$, $F_{6}F_{8}S_{5}V_{11}V_{3}V_{1}$, $F_{1}F_{3}S_{7}S_{16}S_{9}S_{3}$, $F_{1}F_{3}S_{7}S_{14}S_{16}S_{3}$, $F_{5}F_{8}S_{16}S_{9}V_{3}V_{3}$, $F_{5}F_{8}S_{14}S_{16}V_{3}V_{3}$, $F_{6}F_{8}S_{7}S_{16}S_{9}S_{3}$, $F_{6}F_{8}S_{7}S_{14}S_{16}S_{3}$, $F_{3}F_{3}S_{3}V_{11}V_{11}V_{13}$, $F_{3}F_{3}S_{3}V_{9}V_{11}V_{11}$, $F_{5}F_{9}S_{5}V_{11}V_{13}V_{3}$, $F_{5}F_{5}S_{5}V_{9}V_{11}V_{3}$, $F_{8}F_{8}S_{5}V_{11}V_{13}V_{3}$, $F_{8}F_{8}S_{5}V_{9}V_{11}V_{3}$, $F_{6}F_{14}S_{3}V_{11}V_{11}V_{13}$, $F_{6}F_{6}S_{3}V_{9}V_{11}V_{11}$, $F_{3}F_{11}S_{7}S_{16}S_{9}S_{3}$, $F_{2}F_{3}S_{7}S_{14}S_{16}S_{3}$, $F_{8}F_{9}S_{7}S_{16}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{6}F_{13}S_{7}S_{16}S_{9}S_{3}$, $F_{6}F_{13}S_{7}S_{14}S_{16}S_{3}$, $F_{5}F_{8}S_{7}V_{11}V_{2}V_{5}$, $F_{5}F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{5}F_{14}S_{7}S_{9}S_{5}S_{4}$, $F_{5}F_{6}S_{7}S_{14}S_{2}S_{5}$, $F_{8}F_{8}S_{5}S_{4}V_{11}V_{11}$, $F_{8}F_{8}S_{2}S_{5}V_{11}V_{11}$, $F_{5}F_{8}S_{7}S_{16}S_{9}S_{5}$, $F_{5}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{5}F_{9}S_{7}V_{11}V_{13}V_{5}$, $F_{5}F_{5}S_{7}V_{9}V_{11}V_{4}$, $F_{8}F_{8}S_{5}V_{11}V_{11}V_{13}$, $F_{8}F_{8}S_{5}V_{9}V_{11}V_{11}$, $F_{8}F_{9}S_{7}S_{16}V_{11}V_{5}$, $F_{5}F_{8}S_{7}S_{16}V_{11}V_{4}$, $F_{8}F_{14}S_{7}S_{16}S_{9}S_{5}$, $F_{6}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{3}F_{8}S_{7}V_{11}V_{2}V_{5}$, $F_{3}F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{11}F_{5}S_{7}V_{11}V_{2}V_{5}$, $F_{2}F_{5}S_{7}V_{11}V_{4}V_{2}$, $F_{3}F_{6}S_{7}V_{3}V_{2}V_{5}$, $F_{3}F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{5}F_{8}S_{7}V_{3}V_{2}V_{5}$, $F_{5}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{11}F_{6}S_{5}S_{4}V_{11}V_{3}$, $F_{2}F_{6}S_{2}S_{5}V_{11}V_{3}$, $F_{8}F_{8}S_{5}S_{4}V_{11}V_{3}$, $F_{8}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{5}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{9}S_{7}V_{3}V_{1}V_{5}$, $F_{3}F_{5}S_{7}V_{3}V_{4}V_{1}$, $F_{11}F_{8}S_{5}V_{11}V_{3}V_{1}$, $F_{2}F_{8}S_{5}V_{11}V_{3}V_{1}$, $F_{5}F_{13}S_{7}V_{3}V_{1}V_{5}$, $F_{5}F_{13}S_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{3}S_{7}V_{11}V_{13}V_{2}$, $F_{3}F_{3}S_{7}V_{9}V_{11}V_{2}$, $F_{6}F_{14}S_{5}V_{11}V_{13}V_{3}$, $F_{6}F_{6}S_{5}V_{9}V_{11}V_{3}$, $F_{5}F_{9}S_{7}V_{11}V_{13}V_{2}$, $F_{5}F_{5}S_{7}V_{9}V_{11}V_{2}$, $F_{3}F_{11}S_{7}S_{16}V_{11}V_{2}$, $F_{2}F_{3}S_{7}S_{16}V_{11}V_{2}$, $F_{8}F_{9}S_{7}S_{16}V_{3}V_{5}$, $F_{5}F_{8}S_{7}S_{16}V_{3}V_{4}$, $F_{8}F_{14}S_{7}S_{16}S_{5}S_{5}$, $F_{6}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{6}F_{13}S_{7}S_{16}V_{3}V_{5}$, $F_{6}F_{13}S_{7}S_{16}V_{3}V_{4}$, $F_{8}F_{9}S_{7}S_{16}V_{11}V_{2}$, $F_{5}F_{8}S_{7}S_{16}V_{11}V_{2}$, $F_{1}F_{14}S_{7}S_{9}V_{2}V_{5}$, $F_{1}F_{6}S_{7}S_{14}V_{4}V_{2}$, $F_{3}F_{8}V_{11}V_{11}V_{2}V_{5}$, $F_{3}F_{8}V_{11}V_{11}V_{4}V_{2}$, $F_{11}F_{5}S_{7}S_{9}V_{2}V_{5}$, $F_{2}F_{5}S_{7}S_{14}V_{4}V_{2}$, $F_{1}F_{8}S_{7}S_{5}V_{2}V_{5}$, $F_{1}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{3}F_{6}V_{11}V_{3}V_{2}V_{5}$, $F_{3}F_{6}V_{11}V_{3}V_{4}V_{2}$, $F_{5}F_{8}V_{11}V_{3}V_{2}V_{5}$, $F_{5}F_{8}V_{11}V_{3}V_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{5}V_{2}V_{5}$, $F_{5}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{3}F_{8}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{11}F_{6}S_{9}S_{5}S_{4}V_{3}$, $F_{2}F_{6}S_{14}S_{2}S_{5}V_{3}$, $F_{5}F_{14}S_{9}S_{5}S_{4}V_{3}$, $F_{5}F_{6}S_{14}S_{2}S_{5}V_{3}$, $F_{8}F_{8}S_{5}S_{5}S_{4}V_{11}$, $F_{8}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{1}F_{9}S_{7}S_{5}S_{4}V_{5}$, $F_{1}F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{5}F_{14}S_{7}S_{5}S_{4}V_{5}$, $F_{5}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{3}F_{9}V_{11}V_{3}V_{1}V_{5}$, $F_{3}F_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{11}F_{8}S_{9}S_{5}V_{3}V_{1}$, $F_{2}F_{8}S_{14}S_{5}V_{3}V_{1}$, $F_{8}F_{14}S_{9}S_{5}V_{3}V_{1}$, $F_{6}F_{8}S_{14}S_{5}V_{3}V_{1}$, $F_{8}F_{14}V_{11}V_{3}V_{1}V_{5}$, $F_{6}F_{8}V_{11}V_{3}V_{4}V_{1}$, $F_{1}F_{3}S_{7}S_{16}S_{9}V_{2}$, $F_{1}F_{3}S_{7}S_{14}S_{16}V_{2}$, $F_{5}F_{8}S_{16}S_{9}S_{5}V_{3}$, $F_{5}F_{8}S_{14}S_{16}S_{5}V_{3}$, $F_{6}F_{8}S_{16}S_{9}S_{5}V_{3}$, $F_{6}F_{8}S_{14}S_{16}S_{5}V_{3}$, $F_{5}F_{8}S_{7}S_{16}S_{9}V_{2}$, $F_{5}F_{8}S_{7}S_{14}S_{16}V_{2}$, $F_{3}F_{3}V_{11}V_{11}V_{13}V_{2}$, $F_{3}F_{3}V_{9}V_{11}V_{11}V_{2}$, $F_{5}F_{9}V_{11}V_{13}V_{3}V_{5}$, $F_{5}F_{5}V_{9}V_{11}V_{3}V_{4}$, $F_{8}F_{8}S_{5}S_{5}V_{11}V_{13}$, $F_{8}F_{8}S_{5}S_{5}V_{9}V_{11}$, $F_{6}F_{14}V_{11}V_{13}V_{3}V_{5}$, $F_{6}F_{6}V_{9}V_{11}V_{3}V_{4}$, $F_{8}F_{8}V_{11}V_{11}V_{13}V_{2}$, $F_{8}F_{8}V_{9}V_{11}V_{11}V_{2}$, $F_{3}F_{11}S_{7}S_{16}S_{9}V_{2}$, $F_{2}F_{3}S_{7}S_{14}S_{16}V_{2}$, $F_{8}F_{9}S_{7}S_{16}S_{5}V_{5}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{4}$, $F_{8}F_{14}S_{7}S_{16}S_{5}V_{5}$, $F_{6}F_{8}S_{7}S_{16}S_{5}V_{4}$, $F_{8}F_{14}S_{7}S_{16}S_{9}V_{2}$, $F_{6}F_{8}S_{7}S_{14}S_{16}V_{2}$, $F_{3}F_{8}S_{7}V_{3}V_{2}V_{5}$, $F_{3}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{3}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{3}S_{5}$, $F_{8}F_{8}S_{5}S_{4}V_{3}V_{3}$, $F_{8}F_{8}S_{2}S_{5}V_{3}V_{3}$, $F_{3}F_{14}S_{7}S_{3}S_{5}S_{6}$, $F_{3}F_{6}S_{7}S_{3}S_{5}S_{6}$, $F_{3}F_{9}S_{7}V_{3}V_{1}V_{2}$, $F_{3}F_{5}S_{7}V_{3}V_{1}V_{2}$, $F_{8}F_{14}S_{5}V_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{5}V_{3}V_{3}V_{1}$, $F_{8}F_{9}S_{7}S_{16}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{8}F_{14}S_{7}S_{16}S_{3}S_{5}$, $F_{6}F_{8}S_{7}S_{16}S_{3}S_{5}$, $F_{1}F_{14}S_{7}S_{5}V_{2}V_{5}$, $F_{1}F_{6}S_{7}S_{5}V_{4}V_{2}$, $F_{3}F_{8}V_{11}V_{3}V_{2}V_{5}$, $F_{3}F_{8}V_{11}V_{3}V_{4}V_{2}$, $F_{11}F_{5}V_{11}V_{3}V_{2}V_{5}$, $F_{2}F_{5}V_{11}V_{3}V_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{5}V_{2}V_{5}$, $F_{3}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{1}F_{8}S_{7}S_{3}V_{2}V_{5}$, $F_{1}F_{8}S_{7}S_{3}V_{4}V_{2}$, $F_{5}F_{8}V_{3}V_{3}V_{2}V_{5}$, $F_{5}F_{8}V_{3}V_{3}V_{4}V_{2}$, $F_{3}F_{6}S_{7}S_{3}V_{2}V_{5}$, $F_{3}F_{6}S_{7}S_{3}V_{4}V_{2}$, $F_{3}F_{8}S_{3}S_{5}S_{4}V_{11}$, $F_{3}F_{8}S_{2}S_{3}S_{5}V_{11}$, $F_{5}F_{14}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{6}S_{2}S_{5}S_{5}V_{3}$, $F_{8}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{8}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{11}F_{6}S_{3}S_{5}S_{4}V_{11}$, $F_{2}F_{6}S_{2}S_{3}S_{5}V_{11}$, $F_{1}F_{13}S_{7}S_{3}S_{6}V_{5}$, $F_{1}F_{13}S_{7}S_{3}S_{6}V_{4}$, $F_{3}F_{14}S_{3}S_{5}S_{6}V_{11}$, $F_{3}F_{6}S_{3}S_{5}S_{6}V_{11}$, $F_{11}F_{8}S_{3}S_{5}S_{6}V_{11}$, $F_{2}F_{8}S_{3}S_{5}S_{6}V_{11}$, $F_{3}F_{14}S_{7}S_{3}S_{6}V_{5}$, $F_{3}F_{6}S_{7}S_{3}S_{6}V_{4}$, $F_{1}F_{9}S_{7}S_{5}S_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{5}V_{2}$, $F_{3}F_{8}S_{7}S_{5}S_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{2}S_{5}V_{2}$, $F_{3}F_{9}V_{11}V_{3}V_{1}V_{2}$, $F_{3}F_{5}V_{11}V_{3}V_{1}V_{2}$, $F_{5}F_{13}V_{3}V_{3}V_{1}V_{5}$, $F_{5}F_{13}V_{3}V_{3}V_{4}V_{1}$, $F_{8}F_{14}S_{5}S_{5}V_{3}V_{1}$, $F_{6}F_{8}S_{5}S_{5}V_{3}V_{1}$, $F_{8}F_{14}V_{3}V_{3}V_{1}V_{5}$, $F_{6}F_{8}V_{3}V_{3}V_{4}V_{1}$, $F_{11}F_{8}V_{11}V_{3}V_{1}V_{2}$, $F_{2}F_{8}V_{11}V_{3}V_{1}V_{2}$, $F_{5}F_{9}V_{11}V_{13}V_{3}V_{2}$, $F_{5}F_{5}V_{9}V_{11}V_{3}V_{2}$, $F_{6}F_{14}S_{3}S_{5}V_{11}V_{13}$, $F_{6}F_{6}S_{3}S_{5}V_{9}V_{11}$, $F_{8}F_{8}S_{3}S_{5}V_{11}V_{13}$, $F_{8}F_{8}S_{3}S_{5}V_{9}V_{11}$, $F_{8}F_{8}V_{11}V_{13}V_{3}V_{2}$, $F_{8}F_{8}V_{9}V_{11}V_{3}V_{2}$, $F_{8}F_{9}S_{7}S_{16}S_{5}V_{2}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{2}$, $F_{6}F_{13}S_{7}S_{16}S_{3}V_{5}$, $F_{6}F_{13}S_{7}S_{16}S_{3}V_{4}$, $F_{8}F_{14}S_{7}S_{16}S_{3}V_{5}$, $F_{6}F_{8}S_{7}S_{16}S_{3}V_{4}$, $F_{8}F_{14}S_{7}S_{16}S_{5}V_{2}$, $F_{6}F_{8}S_{7}S_{16}S_{5}V_{2}$, $F_{3}F_{8}S_{5}V_{11}V_{2}V_{5}$, $F_{3}F_{8}S_{5}V_{11}V_{4}V_{2}$, $F_{11}F_{5}S_{9}V_{3}V_{2}V_{5}$, $F_{2}F_{5}S_{14}V_{3}V_{4}V_{2}$, $F_{3}F_{6}S_{3}V_{11}V_{2}V_{5}$, $F_{3}F_{6}S_{3}V_{11}V_{4}V_{2}$, $F_{5}F_{8}S_{5}V_{3}V_{2}V_{5}$, $F_{5}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{11}F_{6}S_{9}S_{3}S_{5}S_{4}$, $F_{2}F_{6}S_{14}S_{2}S_{3}S_{5}$, $F_{8}F_{8}S_{5}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{3}F_{14}S_{3}S_{6}V_{11}V_{5}$, $F_{3}F_{6}S_{3}S_{6}V_{11}V_{4}$, $F_{11}F_{8}S_{9}S_{3}S_{5}S_{6}$, $F_{2}F_{8}S_{14}S_{3}S_{5}S_{6}$, $F_{3}F_{8}S_{5}S_{4}V_{11}V_{2}$, $F_{3}F_{8}S_{2}S_{5}V_{11}V_{2}$, $F_{5}F_{14}S_{5}S_{4}V_{3}V_{5}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{4}$, $F_{11}F_{8}S_{9}V_{3}V_{1}V_{2}$, $F_{2}F_{8}S_{14}V_{3}V_{1}V_{2}$, $F_{8}F_{14}S_{5}V_{3}V_{1}V_{5}$, $F_{6}F_{8}S_{5}V_{3}V_{4}V_{1}$, $F_{5}F_{8}S_{16}S_{9}V_{3}V_{2}$, $F_{5}F_{8}S_{14}S_{16}V_{3}V_{2}$, $F_{6}F_{8}S_{16}S_{9}S_{3}S_{5}$, $F_{6}F_{8}S_{14}S_{16}S_{3}S_{5}$, $F_{8}F_{8}S_{5}V_{11}V_{13}V_{2}$, $F_{8}F_{8}S_{5}V_{9}V_{11}V_{2}$, $F_{6}F_{14}S_{3}V_{11}V_{13}V_{5}$, $F_{6}F_{6}S_{3}V_{9}V_{11}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{4}$} {{$F_{5}F_{5}S_{7}S_{7}S_{3}S_{6}$, $F_{5}F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{5}F_{5}S_{7}V_{9}V_{11}V_{4}$, $F_{5}F_{7}S_{7}S_{7}S_{16}S_{6}$, $F_{5}F_{8}S_{7}S_{16}V_{11}V_{4}$, $F_{5}F_{6}S_{7}S_{7}S_{2}S_{5}$, $F_{6}F_{8}S_{7}V_{11}V_{3}V_{1}$, $F_{5}F_{13}S_{7}V_{11}V_{3}V_{1}$, $F_{6}F_{6}S_{7}V_{9}V_{11}V_{3}$, $F_{5}F_{5}S_{7}V_{9}V_{11}V_{3}$, $F_{6}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{6}F_{13}S_{7}S_{16}V_{11}V_{3}$, $F_{5}F_{8}S_{7}S_{16}V_{11}V_{3}$, $F_{5}F_{7}S_{7}S_{7}S_{16}S_{5}$, $F_{3}F_{5}S_{7}S_{7}S_{2}S_{5}$, $F_{3}F_{5}S_{7}V_{3}V_{4}V_{1}$, $F_{5}F_{13}S_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{5}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{3}S_{7}S_{7}S_{16}S_{2}$, $F_{6}F_{13}S_{7}S_{16}V_{3}V_{4}$, $F_{5}F_{8}S_{7}S_{16}V_{3}V_{4}$, $F_{5}F_{7}S_{7}S_{7}S_{16}S_{2}$, $F_{1}F_{8}S_{7}S_{2}S_{5}V_{11}$, $F_{3}F_{5}S_{7}S_{2}S_{5}V_{11}$, $F_{1}F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{5}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{1}F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{5}V_{11}V_{3}V_{4}V_{1}$, $F_{6}F_{8}V_{11}V_{3}V_{4}V_{1}$, $F_{5}F_{13}S_{7}S_{6}V_{3}V_{1}$, $F_{1}F_{6}S_{7}S_{3}S_{6}V_{3}$, $F_{5}F_{5}S_{7}S_{3}S_{6}V_{3}$, $F_{1}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{3}F_{6}V_{11}V_{3}V_{4}V_{2}$, $F_{5}F_{8}V_{11}V_{3}V_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{1}F_{1}S_{7}S_{2}V_{9}V_{11}$, $F_{6}F_{6}V_{9}V_{11}V_{3}V_{4}$, $F_{5}F_{5}V_{9}V_{11}V_{3}V_{4}$, $F_{5}F_{5}S_{7}S_{2}V_{9}V_{11}$, $F_{1}F_{3}S_{7}S_{16}S_{2}V_{11}$, $F_{6}F_{8}S_{7}S_{16}S_{5}V_{4}$, $F_{6}F_{13}S_{7}S_{16}S_{6}V_{3}$, $F_{5}F_{7}S_{7}S_{16}S_{6}V_{3}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{4}$, $F_{5}F_{8}S_{7}S_{16}S_{2}V_{11}$, $F_{3}F_{6}S_{7}S_{7}S_{3}S_{6}$, $F_{3}F_{5}S_{7}V_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{7}V_{3}V_{3}V_{1}$, $F_{1}F_{3}S_{7}S_{7}S_{16}S_{3}$, $F_{5}F_{8}S_{7}S_{16}V_{3}V_{3}$, $F_{6}F_{8}S_{7}S_{7}S_{16}S_{3}$, $F_{1}F_{13}S_{7}S_{3}S_{6}V_{11}$, $F_{3}F_{6}S_{7}S_{3}S_{6}V_{11}$, $F_{1}F_{5}S_{7}S_{2}S_{5}V_{3}$, $F_{5}F_{6}S_{7}S_{2}S_{5}V_{3}$, $F_{1}F_{7}S_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{5}V_{11}V_{3}V_{3}V_{1}$, $F_{5}F_{13}V_{11}V_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{1}F_{1}S_{7}S_{3}V_{9}V_{11}$, $F_{5}F_{5}V_{9}V_{11}V_{3}V_{3}$, $F_{6}F_{6}S_{7}S_{3}V_{9}V_{11}$, $F_{1}F_{3}S_{7}S_{16}S_{3}V_{11}$, $F_{5}F_{7}S_{7}S_{16}S_{5}V_{3}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{6}F_{13}S_{7}S_{16}S_{3}V_{11}$, $F_{1}F_{13}S_{7}S_{3}S_{6}V_{4}$, $F_{3}F_{6}S_{7}S_{3}S_{6}V_{4}$, $F_{1}F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{3}F_{5}S_{7}S_{2}S_{5}V_{3}$, $F_{1}F_{7}S_{7}S_{2}V_{3}V_{1}$, $F_{6}F_{8}V_{3}V_{3}V_{4}V_{1}$, $F_{5}F_{13}V_{3}V_{3}V_{4}V_{1}$, $F_{3}F_{5}S_{7}S_{2}V_{3}V_{1}$, $F_{1}F_{8}S_{7}S_{3}V_{4}V_{2}$, $F_{5}F_{8}V_{3}V_{3}V_{4}V_{2}$, $F_{3}F_{6}S_{7}S_{3}V_{4}V_{2}$, $F_{6}F_{8}S_{7}S_{16}S_{3}V_{4}$, $F_{5}F_{7}S_{7}S_{16}S_{2}V_{3}$, $F_{5}F_{8}S_{7}S_{16}S_{2}V_{3}$, $F_{6}F_{13}S_{7}S_{16}S_{3}V_{4}$, $F_{1}F_{13}S_{7}S_{3}S_{6}S_{6}$, $F_{3}F_{6}S_{3}S_{6}V_{11}V_{4}$, $F_{1}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{5}S_{2}S_{5}V_{11}V_{3}$, $F_{1}F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{4}$, $F_{3}F_{5}S_{2}V_{11}V_{3}V_{1}$, $F_{6}F_{8}S_{5}V_{3}V_{4}V_{1}$, $F_{5}F_{13}S_{6}V_{3}V_{3}V_{1}$, $F_{1}F_{6}S_{7}S_{3}S_{3}S_{6}$, $F_{5}F_{5}S_{3}S_{6}V_{3}V_{3}$, $F_{3}F_{6}S_{3}V_{11}V_{4}V_{2}$, $F_{5}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{6}F_{6}S_{3}V_{9}V_{11}V_{4}$, $F_{5}F_{5}S_{2}V_{9}V_{11}V_{3}$, $F_{6}F_{13}S_{7}S_{16}S_{3}S_{6}$, $F_{5}F_{8}S_{7}S_{16}S_{2}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{5}$} {{$F_{5}F_{5}S_{7}S_{7}S_{3}S_{5}$, $F_{5}F_{8}S_{7}V_{11}V_{3}V_{2}$, $F_{5}F_{6}S_{7}V_{10}V_{11}V_{3}$, $F_{5}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{6}F_{8}S_{7}S_{16}V_{11}V_{3}$, $F_{3}F_{5}S_{7}S_{7}S_{3}S_{5}$, $F_{3}F_{6}S_{7}V_{3}V_{3}V_{2}$, $F_{5}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{2}F_{3}S_{7}S_{7}S_{16}S_{3}$, $F_{6}F_{8}S_{7}S_{16}V_{3}V_{3}$, $F_{5}F_{8}S_{7}S_{7}S_{16}S_{3}$, $F_{1}F_{8}S_{7}S_{3}S_{5}V_{11}$, $F_{3}F_{5}S_{7}S_{3}S_{5}V_{11}$, $F_{1}F_{6}S_{7}S_{3}S_{5}V_{3}$, $F_{5}F_{5}S_{7}S_{3}S_{5}V_{3}$, $F_{1}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{6}V_{11}V_{3}V_{3}V_{2}$, $F_{5}F_{8}V_{11}V_{3}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{1}F_{2}S_{7}S_{3}V_{10}V_{11}$, $F_{5}F_{6}V_{10}V_{11}V_{3}V_{3}$, $F_{5}F_{6}S_{7}S_{3}V_{10}V_{11}$, $F_{2}F_{3}S_{7}S_{16}S_{3}V_{11}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{6}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{6}F_{8}S_{7}S_{16}S_{3}V_{11}$, $F_{1}F_{8}S_{7}S_{3}S_{5}V_{3}$, $F_{3}F_{5}S_{7}S_{3}S_{5}V_{3}$, $F_{1}F_{8}S_{7}S_{3}V_{3}V_{2}$, $F_{5}F_{8}V_{3}V_{3}V_{3}V_{2}$, $F_{3}F_{6}S_{7}S_{3}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{16}S_{3}V_{3}$, $F_{6}F_{8}S_{7}S_{16}S_{3}V_{3}$, $F_{1}F_{8}S_{7}S_{3}S_{5}S_{5}$, $F_{3}F_{5}S_{3}S_{5}V_{11}V_{3}$, $F_{1}F_{6}S_{7}S_{3}S_{3}S_{5}$, $F_{5}F_{5}S_{3}S_{5}V_{3}V_{3}$, $F_{3}F_{6}S_{3}V_{11}V_{3}V_{2}$, $F_{5}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{5}F_{6}S_{3}V_{10}V_{11}V_{3}$, $F_{6}F_{8}S_{7}S_{16}S_{3}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{6}$} {{$F_{5}F_{8}S_{7}S_{7}V_{4}V_{2}$, $F_{5}F_{13}S_{7}S_{14}V_{3}V_{1}$, $F_{6}F_{8}S_{7}S_{14}V_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{14}S_{16}V_{3}$, $F_{6}F_{8}S_{7}S_{14}S_{16}V_{3}$, $F_{5}F_{7}S_{7}S_{7}S_{16}V_{4}$, $F_{6}F_{13}S_{7}S_{14}S_{16}V_{3}$, $F_{5}F_{8}S_{7}S_{7}S_{16}V_{4}$, $F_{2}F_{8}S_{7}S_{7}S_{3}S_{6}$, $F_{2}F_{8}S_{7}V_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{7}V_{3}V_{3}V_{1}$, $F_{2}F_{3}S_{7}S_{7}S_{16}S_{3}$, $F_{6}F_{8}S_{7}S_{16}V_{3}V_{3}$, $F_{5}F_{8}S_{7}S_{7}S_{16}S_{3}$, $F_{1}F_{13}S_{7}S_{14}S_{3}S_{6}$, $F_{2}F_{8}S_{7}S_{14}S_{3}S_{6}$, $F_{1}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{5}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{7}S_{7}V_{3}V_{4}V_{1}$, $F_{2}F_{8}S_{14}V_{3}V_{3}V_{1}$, $F_{5}F_{13}S_{14}V_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{7}V_{3}V_{4}V_{1}$, $F_{1}F_{3}S_{7}S_{14}S_{16}S_{3}$, $F_{5}F_{8}S_{14}S_{16}V_{3}V_{3}$, $F_{6}F_{8}S_{7}S_{14}S_{16}S_{3}$, $F_{2}F_{3}S_{7}S_{14}S_{16}S_{3}$, $F_{5}F_{7}S_{7}S_{16}V_{3}V_{4}$, $F_{6}F_{8}S_{7}S_{16}V_{3}V_{4}$, $F_{6}F_{13}S_{7}S_{14}S_{16}S_{3}$, $F_{5}F_{5}S_{7}S_{7}S_{3}S_{6}$, $F_{5}F_{6}S_{7}S_{14}S_{2}S_{5}$, $F_{5}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{5}F_{7}S_{7}S_{7}S_{16}S_{6}$, $F_{6}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{2}F_{5}S_{7}S_{7}V_{4}V_{2}$, $F_{2}F_{6}S_{7}S_{2}S_{5}V_{3}$, $F_{5}F_{6}S_{7}S_{2}S_{5}V_{3}$, $F_{2}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{5}F_{13}S_{7}S_{5}V_{3}V_{1}$, $F_{2}F_{3}S_{7}S_{7}S_{16}V_{2}$, $F_{6}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{6}F_{13}S_{7}S_{16}S_{5}V_{3}$, $F_{5}F_{7}S_{7}S_{7}S_{16}V_{2}$, $F_{1}F_{6}S_{7}S_{14}V_{4}V_{2}$, $F_{2}F_{5}S_{7}S_{14}V_{4}V_{2}$, $F_{1}F_{6}S_{7}S_{3}S_{6}V_{3}$, $F_{5}F_{5}S_{7}S_{3}S_{6}V_{3}$, $F_{1}F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{2}F_{6}S_{14}S_{2}S_{5}V_{3}$, $F_{5}F_{6}S_{14}S_{2}S_{5}V_{3}$, $F_{5}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{1}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{1}F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{2}F_{8}S_{14}S_{5}V_{3}V_{1}$, $F_{6}F_{8}S_{14}S_{5}V_{3}V_{1}$, $F_{5}F_{13}S_{7}S_{6}V_{3}V_{1}$, $F_{1}F_{3}S_{7}S_{14}S_{16}V_{2}$, $F_{5}F_{8}S_{14}S_{16}S_{5}V_{3}$, $F_{6}F_{8}S_{14}S_{16}S_{5}V_{3}$, $F_{5}F_{8}S_{7}S_{14}S_{16}V_{2}$, $F_{2}F_{3}S_{7}S_{14}S_{16}V_{2}$, $F_{5}F_{7}S_{7}S_{16}S_{6}V_{3}$, $F_{6}F_{8}S_{7}S_{16}S_{5}V_{4}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{4}$, $F_{6}F_{13}S_{7}S_{16}S_{6}V_{3}$, $F_{6}F_{8}S_{7}S_{14}S_{16}V_{2}$, $F_{1}F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{2}F_{5}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{3}S_{5}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{3}$, $F_{2}F_{6}S_{7}S_{2}S_{3}S_{5}$, $F_{1}F_{13}S_{7}S_{3}S_{5}S_{6}$, $F_{2}F_{8}S_{7}S_{3}S_{5}S_{6}$, $F_{1}F_{7}S_{7}V_{3}V_{1}V_{2}$, $F_{5}F_{13}S_{5}V_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{5}V_{3}V_{3}V_{1}$, $F_{2}F_{8}S_{7}V_{3}V_{1}V_{2}$, $F_{5}F_{7}S_{7}S_{16}V_{3}V_{2}$, $F_{6}F_{13}S_{7}S_{16}S_{3}S_{5}$, $F_{5}F_{8}S_{7}S_{16}S_{3}S_{5}$, $F_{6}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{6}S_{7}V_{4}V_{4}V_{2}$, $F_{2}F_{5}S_{14}V_{3}V_{4}V_{2}$, $F_{1}F_{6}S_{7}S_{3}S_{3}S_{6}$, $F_{5}F_{5}S_{3}S_{6}V_{3}V_{3}$, $F_{2}F_{6}S_{14}S_{2}S_{3}S_{5}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{4}$, $F_{1}F_{13}S_{7}S_{3}S_{6}S_{6}$, $F_{2}F_{8}S_{14}S_{3}S_{5}S_{6}$, $F_{1}F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{5}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{2}F_{8}S_{14}V_{3}V_{1}V_{2}$, $F_{5}F_{13}S_{6}V_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{5}V_{3}V_{4}V_{1}$, $F_{5}F_{8}S_{14}S_{16}V_{3}V_{2}$, $F_{6}F_{8}S_{14}S_{16}S_{3}S_{5}$, $F_{6}F_{8}S_{7}S_{16}V_{4}V_{2}$, $F_{6}F_{13}S_{7}S_{16}S_{3}S_{6}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{7}$} {{$F_{8}F_{8}S_{7}S_{7}S_{5}S_{4}$, $F_{8}F_{8}S_{7}S_{7}S_{2}S_{5}$, $F_{8}F_{14}S_{7}V_{11}V_{3}V_{1}$, $F_{6}F_{8}S_{7}V_{11}V_{3}V_{1}$, $F_{8}F_{8}S_{7}V_{11}V_{13}V_{3}$, $F_{8}F_{8}S_{7}V_{9}V_{11}V_{3}$, $F_{8}F_{9}S_{7}S_{7}S_{16}S_{5}$, $F_{5}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{8}F_{14}S_{7}S_{16}V_{11}V_{3}$, $F_{6}F_{8}S_{7}S_{16}V_{11}V_{3}$, $F_{5}F_{8}S_{7}S_{7}V_{2}V_{5}$, $F_{5}F_{8}S_{7}S_{7}V_{4}V_{2}$, $F_{5}F_{14}S_{7}S_{5}S_{4}V_{11}$, $F_{5}F_{6}S_{7}S_{2}S_{5}V_{11}$, $F_{8}F_{8}S_{7}S_{5}S_{4}V_{11}$, $F_{8}F_{8}S_{7}S_{2}S_{5}V_{11}$, $F_{5}F_{9}S_{7}S_{5}V_{11}V_{13}$, $F_{5}F_{5}S_{7}S_{5}V_{9}V_{11}$, $F_{8}F_{8}S_{7}S_{5}V_{11}V_{13}$, $F_{8}F_{8}S_{7}S_{5}V_{9}V_{11}$, $F_{5}F_{7}S_{7}S_{7}S_{16}V_{5}$, $F_{5}F_{7}S_{7}S_{7}S_{16}V_{4}$, $F_{8}F_{9}S_{7}S_{16}S_{5}V_{11}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{11}$, $F_{8}F_{14}S_{7}S_{16}S_{5}V_{11}$, $F_{6}F_{8}S_{7}S_{16}S_{5}V_{11}$, $F_{8}F_{9}S_{7}S_{7}S_{16}V_{5}$, $F_{5}F_{8}S_{7}S_{7}S_{16}V_{4}$, $F_{3}F_{8}S_{7}S_{7}V_{2}V_{5}$, $F_{3}F_{8}S_{7}S_{7}V_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{5}S_{4}V_{3}$, $F_{3}F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{8}F_{8}S_{7}S_{5}S_{4}V_{3}$, $F_{8}F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{3}F_{9}S_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{5}V_{3}V_{1}$, $F_{8}F_{14}S_{7}S_{5}V_{3}V_{1}$, $F_{6}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{4}S_{7}S_{7}S_{16}V_{2}$, $F_{1}F_{3}S_{7}S_{7}S_{16}V_{2}$, $F_{8}F_{9}S_{7}S_{16}S_{5}V_{3}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{8}F_{14}S_{7}S_{16}S_{5}V_{3}$, $F_{6}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{8}F_{9}S_{7}S_{7}S_{16}V_{2}$, $F_{5}F_{8}S_{7}S_{7}S_{16}V_{2}$, $F_{1}F_{14}S_{7}V_{11}V_{2}V_{5}$, $F_{1}F_{6}S_{7}V_{11}V_{4}V_{2}$, $F_{3}F_{8}S_{7}V_{11}V_{2}V_{5}$, $F_{3}F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{1}F_{8}S_{7}V_{3}V_{2}V_{5}$, $F_{1}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{5}F_{8}S_{7}V_{3}V_{2}V_{5}$, $F_{5}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{8}S_{5}S_{4}V_{11}V_{3}$, $F_{3}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{5}F_{14}S_{5}S_{4}V_{11}V_{3}$, $F_{5}F_{6}S_{2}S_{5}V_{11}V_{3}$, $F_{8}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{1}F_{7}S_{7}V_{3}V_{1}V_{5}$, $F_{1}F_{7}S_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{9}S_{5}V_{11}V_{3}V_{1}$, $F_{3}F_{5}S_{5}V_{11}V_{3}V_{1}$, $F_{8}F_{14}S_{5}V_{11}V_{3}V_{1}$, $F_{6}F_{8}S_{5}V_{11}V_{3}V_{1}$, $F_{8}F_{14}S_{7}V_{3}V_{1}V_{5}$, $F_{6}F_{8}S_{7}V_{3}V_{4}V_{1}$, $F_{1}F_{4}S_{7}V_{11}V_{13}V_{2}$, $F_{1}F_{1}S_{7}V_{9}V_{11}V_{2}$, $F_{5}F_{9}S_{5}V_{11}V_{13}V_{3}$, $F_{5}F_{5}S_{5}V_{9}V_{11}V_{3}$, $F_{8}F_{8}S_{5}V_{11}V_{13}V_{3}$, $F_{8}F_{8}S_{5}V_{9}V_{11}V_{3}$, $F_{8}F_{8}S_{7}V_{11}V_{13}V_{2}$, $F_{8}F_{8}S_{7}V_{9}V_{11}V_{2}$, $F_{3}F_{4}S_{7}S_{16}V_{11}V_{2}$, $F_{1}F_{3}S_{7}S_{16}V_{11}V_{2}$, $F_{5}F_{7}S_{7}S_{16}V_{3}V_{5}$, $F_{5}F_{7}S_{7}S_{16}V_{3}V_{4}$, $F_{8}F_{9}S_{7}S_{16}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{8}F_{14}S_{7}S_{16}V_{3}V_{5}$, $F_{6}F_{8}S_{7}S_{16}V_{3}V_{4}$, $F_{8}F_{14}S_{7}S_{16}V_{11}V_{2}$, $F_{6}F_{8}S_{7}S_{16}V_{11}V_{2}$, $F_{3}F_{5}S_{7}S_{7}S_{5}S_{4}$, $F_{3}F_{5}S_{7}S_{7}S_{2}S_{5}$, $F_{3}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{5}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{4}S_{7}S_{7}S_{16}S_{4}$, $F_{1}F_{3}S_{7}S_{7}S_{16}S_{2}$, $F_{8}F_{14}S_{7}S_{16}S_{5}S_{5}$, $F_{6}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{5}F_{7}S_{7}S_{7}S_{16}S_{4}$, $F_{5}F_{7}S_{7}S_{7}S_{16}S_{2}$, $F_{1}F_{8}S_{7}S_{5}S_{4}V_{11}$, $F_{1}F_{8}S_{7}S_{2}S_{5}V_{11}$, $F_{3}F_{5}S_{7}S_{5}S_{4}V_{11}$, $F_{3}F_{5}S_{7}S_{2}S_{5}V_{11}$, $F_{1}F_{8}S_{7}S_{5}V_{2}V_{5}$, $F_{1}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{5}V_{2}V_{5}$, $F_{5}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{1}F_{9}S_{7}S_{5}S_{4}V_{5}$, $F_{1}F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{3}F_{8}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{8}F_{8}S_{5}S_{5}S_{4}V_{11}$, $F_{8}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{5}F_{14}S_{7}S_{5}S_{4}V_{5}$, $F_{5}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{1}F_{4}S_{7}S_{4}V_{11}V_{13}$, $F_{1}F_{1}S_{7}S_{2}V_{9}V_{11}$, $F_{8}F_{8}S_{5}S_{5}V_{11}V_{13}$, $F_{8}F_{8}S_{5}S_{5}V_{9}V_{11}$, $F_{5}F_{9}S_{7}S_{4}V_{11}V_{13}$, $F_{5}F_{5}S_{7}S_{2}V_{9}V_{11}$, $F_{3}F_{4}S_{7}S_{16}S_{4}V_{11}$, $F_{1}F_{3}S_{7}S_{16}S_{2}V_{11}$, $F_{8}F_{9}S_{7}S_{16}S_{5}V_{5}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{4}$, $F_{8}F_{14}S_{7}S_{16}S_{5}V_{5}$, $F_{6}F_{8}S_{7}S_{16}S_{5}V_{4}$, $F_{8}F_{9}S_{7}S_{16}S_{4}V_{11}$, $F_{5}F_{8}S_{7}S_{16}S_{2}V_{11}$, $F_{1}F_{8}S_{7}S_{5}S_{4}V_{3}$, $F_{1}F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{3}F_{5}S_{7}S_{5}S_{4}V_{3}$, $F_{3}F_{5}S_{7}S_{2}S_{5}V_{3}$, $F_{1}F_{14}S_{7}S_{5}V_{2}V_{5}$, $F_{1}F_{6}S_{7}S_{5}V_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{5}V_{2}V_{5}$, $F_{3}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{1}F_{9}S_{7}S_{5}S_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{5}V_{2}$, $F_{5}F_{14}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{6}S_{2}S_{5}S_{5}V_{3}$, $F_{8}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{8}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{3}F_{8}S_{7}S_{5}S_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{2}S_{5}V_{2}$, $F_{1}F_{7}S_{7}S_{4}V_{3}V_{1}$, $F_{1}F_{7}S_{7}S_{2}V_{3}V_{1}$, $F_{8}F_{14}S_{5}S_{5}V_{3}V_{1}$, $F_{6}F_{8}S_{5}S_{5}V_{3}V_{1}$, $F_{3}F_{9}S_{7}S_{4}V_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{2}V_{3}V_{1}$, $F_{5}F_{7}S_{7}S_{16}S_{4}V_{3}$, $F_{5}F_{7}S_{7}S_{16}S_{2}V_{3}$, $F_{8}F_{9}S_{7}S_{16}S_{5}V_{2}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{2}$, $F_{8}F_{14}S_{7}S_{16}S_{5}V_{2}$, $F_{6}F_{8}S_{7}S_{16}S_{5}V_{2}$, $F_{8}F_{9}S_{7}S_{16}S_{4}V_{3}$, $F_{5}F_{8}S_{7}S_{16}S_{2}V_{3}$, $F_{1}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{5}S_{5}S_{4}V_{11}V_{3}$, $F_{3}F_{5}S_{2}S_{5}V_{11}V_{3}$, $F_{1}F_{14}S_{7}V_{2}V_{5}V_{5}$, $F_{1}F_{6}S_{7}V_{4}V_{4}V_{2}$, $F_{3}F_{8}S_{5}V_{11}V_{2}V_{5}$, $F_{3}F_{8}S_{5}V_{11}V_{4}V_{2}$, $F_{1}F_{8}S_{7}V_{2}V_{2}V_{5}$, $F_{1}F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{5}F_{8}S_{5}V_{3}V_{2}V_{5}$, $F_{5}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{3}F_{8}S_{5}S_{4}V_{11}V_{2}$, $F_{3}F_{8}S_{2}S_{5}V_{11}V_{2}$, $F_{5}F_{14}S_{5}S_{4}V_{3}V_{5}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{4}$, $F_{8}F_{8}S_{5}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{1}F_{9}S_{7}S_{5}S_{4}S_{4}$, $F_{1}F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{9}S_{4}V_{11}V_{3}V_{1}$, $F_{3}F_{5}S_{2}V_{11}V_{3}V_{1}$, $F_{8}F_{14}S_{5}V_{3}V_{1}V_{5}$, $F_{6}F_{8}S_{5}V_{3}V_{4}V_{1}$, $F_{5}F_{9}S_{4}V_{11}V_{13}V_{3}$, $F_{5}F_{5}S_{2}V_{9}V_{11}V_{3}$, $F_{8}F_{8}S_{5}V_{11}V_{13}V_{2}$, $F_{8}F_{8}S_{5}V_{9}V_{11}V_{2}$, $F_{8}F_{9}S_{7}S_{16}S_{5}S_{4}$, $F_{5}F_{8}S_{7}S_{16}S_{2}S_{5}$, $F_{8}F_{14}S_{7}S_{16}V_{2}V_{5}$, $F_{6}F_{8}S_{7}S_{16}V_{4}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{8}$} {{$F_{5}F_{8}S_{7}S_{7}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{7}S_{16}V_{3}$, $F_{6}F_{8}S_{7}S_{7}S_{16}V_{3}$, $F_{1}F_{8}S_{7}S_{7}S_{3}S_{5}$, $F_{1}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{5}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{1}F_{3}S_{7}S_{7}S_{16}S_{3}$, $F_{5}F_{8}S_{7}S_{16}V_{3}V_{3}$, $F_{6}F_{8}S_{7}S_{7}S_{16}S_{3}$, $F_{5}F_{5}S_{7}S_{7}S_{3}S_{5}$, $F_{5}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{1}F_{5}S_{7}S_{7}V_{3}V_{2}$, $F_{1}F_{6}S_{7}S_{3}S_{5}V_{3}$, $F_{5}F_{5}S_{7}S_{3}S_{5}V_{3}$, $F_{1}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{1}F_{3}S_{7}S_{7}S_{16}V_{2}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{6}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{5}F_{8}S_{7}S_{7}S_{16}V_{2}$, $F_{1}F_{5}S_{7}V_{3}V_{3}V_{2}$, $F_{1}F_{6}S_{7}S_{3}S_{3}S_{5}$, $F_{5}F_{5}S_{3}S_{5}V_{3}V_{3}$, $F_{1}F_{8}S_{7}S_{3}S_{5}S_{5}$, $F_{1}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{5}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{16}V_{3}V_{2}$, $F_{6}F_{8}S_{7}S_{16}S_{3}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{9}$} {{$F_{5}F_{8}S_{7}S_{7}V_{4}V_{2}$, $F_{5}F_{7}S_{7}S_{7}S_{16}V_{4}$, $F_{5}F_{8}S_{7}S_{7}S_{16}V_{4}$, $F_{6}F_{8}S_{7}S_{7}V_{3}V_{1}$, $F_{6}F_{8}S_{7}S_{7}S_{16}V_{3}$, $F_{5}F_{8}S_{7}S_{7}S_{16}V_{3}$, $F_{1}F_{8}S_{7}S_{7}S_{2}S_{5}$, $F_{1}F_{7}S_{7}V_{3}V_{4}V_{1}$, $F_{6}F_{8}S_{7}V_{3}V_{4}V_{1}$, $F_{1}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{5}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{3}S_{7}S_{7}S_{16}S_{2}$, $F_{6}F_{8}S_{7}S_{16}V_{3}V_{4}$, $F_{5}F_{7}S_{7}S_{16}V_{3}V_{4}$, $F_{5}F_{8}S_{7}S_{7}S_{16}S_{2}$, $F_{5}F_{6}S_{7}S_{7}S_{2}S_{5}$, $F_{6}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{5}F_{7}S_{7}S_{7}S_{16}S_{5}$, $F_{1}F_{5}S_{7}S_{7}V_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{5}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{1}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{1}F_{3}S_{7}S_{7}S_{16}V_{1}$, $F_{6}F_{8}S_{7}S_{16}S_{5}V_{4}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{4}$, $F_{5}F_{7}S_{7}S_{7}S_{16}V_{1}$, $F_{1}F_{6}S_{7}S_{7}V_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{5}V_{3}$, $F_{5}F_{6}S_{7}S_{2}S_{5}V_{3}$, $F_{1}F_{7}S_{7}S_{5}V_{3}V_{1}$, $F_{6}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{1}F_{3}S_{7}S_{7}S_{16}V_{2}$, $F_{5}F_{7}S_{7}S_{16}S_{5}V_{3}$, $F_{5}F_{8}S_{7}S_{16}S_{5}V_{3}$, $F_{6}F_{8}S_{7}S_{7}S_{16}V_{2}$, $F_{1}F_{6}S_{7}V_{4}V_{4}V_{2}$, $F_{1}F_{5}S_{7}V_{3}V_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{4}$, $F_{1}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{1}F_{7}S_{7}V_{3}V_{1}V_{1}$, $F_{6}F_{8}S_{5}V_{3}V_{4}V_{1}$, $F_{1}F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{5}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{6}F_{8}S_{7}S_{16}V_{4}V_{2}$, $F_{5}F_{7}S_{7}S_{16}V_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{16}S_{2}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{10}$} {{$F_{8}F_{8}S_{7}S_{7}S_{5}S_{4}$, $F_{8}F_{8}S_{7}S_{7}S_{2}S_{5}$, $F_{8}F_{9}S_{7}S_{7}S_{16}S_{5}$, $F_{5}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{1}F_{8}S_{7}S_{7}S_{5}S_{4}$, $F_{1}F_{8}S_{7}S_{7}S_{2}S_{5}$, $F_{1}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{8}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{1}F_{3}S_{7}S_{7}S_{16}S_{4}$, $F_{1}F_{3}S_{7}S_{7}S_{16}S_{2}$, $F_{8}F_{9}S_{7}S_{16}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{16}S_{5}S_{5}$, $F_{8}F_{9}S_{7}S_{7}S_{16}S_{4}$, $F_{5}F_{8}S_{7}S_{7}S_{16}S_{2}$, $F_{1}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{1}F_{9}S_{7}S_{5}S_{4}S_{4}$, $F_{1}F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{8}F_{8}S_{5}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{8}F_{9}S_{7}S_{16}S_{5}S_{4}$, $F_{5}F_{8}S_{7}S_{16}S_{2}S_{5}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 13 $(\Delta B, \Delta L)$ = (1, -5) UV completions for topology 3 (see Fig.~\ref{fig:d=13_topologies}).} 
 \label{tab:T13Top3B1L-5}
 \end{center}


==> anc/Tables_dim13/Table_dim13_Top4_B1_L-5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {13} ^{ 4 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{1}$} {{$F_{3}F_{4}F_{14}S_{7}S_{9}S_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{14}S_{3}$, $F_{3}F_{11}F_{8}S_{3}V_{11}V_{11}$, $F_{2}F_{3}F_{8}S_{3}V_{11}V_{11}$, $F_{2}F_{10}F_{5}S_{7}S_{9}S_{3}$, $F_{2}F_{10}F_{5}S_{7}S_{14}S_{3}$, $F_{3}F_{4}F_{14}S_{9}S_{3}V_{11}$, $F_{1}F_{3}F_{6}S_{14}S_{3}V_{11}$, $F_{3}F_{11}F_{8}S_{9}S_{3}V_{11}$, $F_{2}F_{3}F_{8}S_{14}S_{3}V_{11}$, $F_{5}F_{7}F_{14}S_{7}S_{9}S_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{14}S_{5}$, $F_{8}F_{8}F_{9}S_{5}V_{11}V_{11}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{11}$, $F_{5}F_{8}F_{14}S_{7}S_{9}S_{5}$, $F_{5}F_{6}F_{8}S_{7}S_{14}S_{5}$, $F_{3}F_{4}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{11}F_{6}S_{5}V_{11}V_{3}$, $F_{2}F_{3}F_{6}S_{5}V_{11}V_{3}$, $F_{8}F_{8}F_{9}S_{5}V_{11}V_{3}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{5}F_{8}F_{14}S_{7}S_{5}S_{5}$, $F_{5}F_{6}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{4}F_{8}S_{5}S_{5}V_{11}$, $F_{1}F_{3}F_{8}S_{5}S_{5}V_{11}$, $F_{3}F_{11}F_{6}S_{9}S_{5}V_{3}$, $F_{2}F_{3}F_{6}S_{14}S_{5}V_{3}$, $F_{5}F_{7}F_{14}S_{9}S_{5}V_{3}$, $F_{5}F_{6}F_{7}S_{14}S_{5}V_{3}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{11}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{11}$, $F_{8}F_{9}F_{14}S_{9}V_{11}V_{3}$, $F_{5}F_{6}F_{8}S_{14}V_{11}V_{3}$, $F_{8}F_{8}F_{14}S_{9}V_{11}V_{3}$, $F_{6}F_{8}F_{8}S_{14}V_{11}V_{3}$, $F_{3}F_{11}F_{8}S_{5}V_{11}V_{3}$, $F_{2}F_{3}F_{8}S_{5}V_{11}V_{3}$, $F_{2}F_{10}F_{6}S_{9}V_{3}V_{3}$, $F_{2}F_{10}F_{6}S_{14}V_{3}V_{3}$, $F_{8}F_{9}F_{14}S_{9}V_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{14}V_{3}V_{3}$, $F_{8}F_{8}F_{14}S_{5}V_{11}V_{3}$, $F_{6}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{3}F_{11}F_{8}S_{9}S_{5}V_{3}$, $F_{2}F_{3}F_{8}S_{14}S_{5}V_{3}$, $F_{8}F_{9}F_{14}S_{9}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{14}S_{5}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{9}S_{5}$, $F_{5}F_{7}F_{8}S_{7}S_{14}S_{5}$, $F_{6}F_{8}F_{9}S_{9}V_{11}V_{3}$, $F_{6}F_{8}F_{13}S_{9}V_{11}V_{3}$, $F_{6}F_{8}F_{13}S_{14}V_{11}V_{3}$, $F_{2}F_{3}F_{4}S_{7}S_{9}S_{3}$, $F_{1}F_{2}F_{3}S_{7}S_{14}S_{3}$, $F_{6}F_{8}F_{9}S_{9}V_{3}V_{3}$, $F_{5}F_{8}F_{14}S_{7}S_{9}S_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{14}S_{3}$, $F_{2}F_{3}F_{4}S_{9}S_{3}V_{11}$, $F_{1}F_{2}F_{3}S_{14}S_{3}V_{11}$, $F_{5}F_{7}F_{8}S_{9}S_{5}V_{3}$, $F_{5}F_{7}F_{8}S_{14}S_{5}V_{3}$, $F_{6}F_{8}F_{9}S_{9}S_{5}V_{3}$, $F_{6}F_{8}F_{13}S_{9}S_{3}V_{11}$, $F_{6}F_{8}F_{13}S_{14}S_{3}V_{11}$, $F_{6}F_{8}F_{14}S_{9}V_{11}V_{3}$, $F_{6}F_{6}F_{8}S_{14}V_{11}V_{3}$, $F_{6}F_{13}F_{14}S_{9}V_{11}V_{3}$, $F_{6}F_{6}F_{13}S_{14}V_{11}V_{3}$, $F_{8}F_{8}F_{14}S_{5}V_{11}V_{11}$, $F_{6}F_{8}F_{8}S_{5}V_{11}V_{11}$, $F_{2}F_{3}F_{11}S_{3}V_{11}V_{11}$, $F_{2}F_{2}F_{3}S_{3}V_{11}V_{11}$, $F_{6}F_{8}F_{14}S_{5}V_{11}V_{3}$, $F_{6}F_{6}F_{8}S_{5}V_{11}V_{3}$, $F_{8}F_{8}F_{14}S_{3}V_{11}V_{11}$, $F_{6}F_{8}F_{8}S_{3}V_{11}V_{11}$, $F_{2}F_{3}F_{11}S_{9}S_{3}V_{11}$, $F_{2}F_{2}F_{3}S_{14}S_{3}V_{11}$, $F_{6}F_{13}F_{14}S_{9}S_{3}V_{11}$, $F_{6}F_{6}F_{13}S_{14}S_{3}V_{11}$, $F_{8}F_{8}F_{14}S_{7}S_{9}S_{5}$, $F_{6}F_{8}F_{8}S_{7}S_{14}S_{5}$, $F_{8}F_{14}F_{14}S_{7}S_{9}S_{5}$, $F_{6}F_{6}F_{8}S_{7}S_{14}S_{5}$, $F_{2}F_{2}F_{10}S_{7}S_{9}S_{3}$, $F_{2}F_{2}F_{10}S_{7}S_{14}S_{3}$, $F_{8}F_{8}F_{14}S_{7}S_{5}S_{5}$, $F_{6}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{8}F_{14}F_{14}S_{7}S_{9}S_{3}$, $F_{6}F_{6}F_{8}S_{7}S_{14}S_{3}$, $F_{10}F_{5}F_{7}S_{7}S_{9}S_{3}$, $F_{10}F_{5}F_{7}S_{7}S_{14}S_{3}$, $F_{11}F_{8}F_{9}S_{3}V_{11}V_{11}$, $F_{2}F_{5}F_{8}S_{3}V_{11}V_{11}$, $F_{3}F_{8}F_{14}S_{7}S_{9}S_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{14}S_{3}$, $F_{3}F_{4}F_{14}S_{7}S_{3}S_{5}$, $F_{1}F_{3}F_{6}S_{7}S_{3}S_{5}$, $F_{3}F_{11}F_{8}S_{3}V_{11}V_{3}$, $F_{2}F_{3}F_{8}S_{3}V_{11}V_{3}$, $F_{11}F_{8}F_{9}S_{3}V_{11}V_{3}$, $F_{2}F_{5}F_{8}S_{3}V_{11}V_{3}$, $F_{3}F_{8}F_{14}S_{7}S_{3}S_{5}$, $F_{3}F_{6}F_{8}S_{7}S_{3}S_{5}$, $F_{3}F_{4}F_{14}S_{3}S_{5}V_{11}$, $F_{1}F_{3}F_{6}S_{3}S_{5}V_{11}$, $F_{3}F_{11}F_{8}S_{9}S_{3}V_{3}$, $F_{2}F_{3}F_{8}S_{14}S_{3}V_{3}$, $F_{10}F_{5}F_{7}S_{9}S_{3}V_{3}$, $F_{10}F_{5}F_{7}S_{14}S_{3}V_{3}$, $F_{11}F_{8}F_{9}S_{3}S_{5}V_{11}$, $F_{2}F_{5}F_{8}S_{3}S_{5}V_{11}$, $F_{5}F_{7}F_{14}S_{7}S_{5}S_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{5}S_{5}$, $F_{11}F_{6}F_{13}S_{5}V_{11}V_{3}$, $F_{2}F_{6}F_{13}S_{5}V_{11}V_{3}$, $F_{3}F_{8}F_{14}S_{7}S_{5}S_{5}$, $F_{3}F_{6}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{4}F_{8}S_{7}S_{3}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{3}S_{5}$, $F_{8}F_{8}F_{9}S_{5}V_{3}V_{3}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{4}F_{8}S_{3}S_{5}V_{11}$, $F_{1}F_{3}F_{8}S_{3}S_{5}V_{11}$, $F_{5}F_{7}F_{14}S_{5}S_{5}V_{3}$, $F_{5}F_{6}F_{7}S_{5}S_{5}V_{3}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{11}F_{6}F_{13}S_{3}S_{5}V_{11}$, $F_{2}F_{6}F_{13}S_{3}S_{5}V_{11}$, $F_{8}F_{9}F_{14}S_{5}V_{11}V_{3}$, $F_{5}F_{6}F_{8}S_{5}V_{11}V_{3}$, $F_{8}F_{8}F_{14}S_{9}V_{3}V_{3}$, $F_{6}F_{8}F_{8}S_{14}V_{3}V_{3}$, $F_{10}F_{6}F_{13}S_{9}V_{3}V_{3}$, $F_{10}F_{6}F_{13}S_{14}V_{3}V_{3}$, $F_{11}F_{8}F_{14}S_{5}V_{11}V_{3}$, $F_{2}F_{6}F_{8}S_{5}V_{11}V_{3}$, $F_{8}F_{9}F_{14}S_{5}V_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{3}$, $F_{8}F_{8}F_{14}S_{5}V_{3}V_{3}$, $F_{6}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{11}F_{8}F_{14}S_{3}V_{11}V_{3}$, $F_{2}F_{6}F_{8}S_{3}V_{11}V_{3}$, $F_{8}F_{9}F_{14}S_{5}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{5}S_{5}V_{3}$, $F_{10}F_{6}F_{13}S_{9}S_{3}V_{3}$, $F_{10}F_{6}F_{13}S_{14}S_{3}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{9}S_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{14}S_{3}$, $F_{6}F_{8}F_{13}S_{9}V_{3}V_{3}$, $F_{6}F_{8}F_{13}S_{14}V_{3}V_{3}$, $F_{2}F_{3}F_{10}S_{7}S_{9}S_{3}$, $F_{2}F_{3}F_{10}S_{7}S_{14}S_{3}$, $F_{5}F_{7}F_{8}S_{9}S_{3}V_{3}$, $F_{5}F_{7}F_{8}S_{14}S_{3}V_{3}$, $F_{6}F_{8}F_{13}S_{9}S_{3}V_{3}$, $F_{6}F_{8}F_{13}S_{14}S_{3}V_{3}$, $F_{8}F_{8}F_{9}S_{3}V_{11}V_{11}$, $F_{5}F_{8}F_{8}S_{3}V_{11}V_{11}$, $F_{6}F_{13}F_{14}S_{5}V_{11}V_{3}$, $F_{6}F_{6}F_{13}S_{5}V_{11}V_{3}$, $F_{2}F_{10}F_{11}S_{3}V_{11}V_{11}$, $F_{2}F_{2}F_{10}S_{3}V_{11}V_{11}$, $F_{8}F_{8}F_{9}S_{3}V_{11}V_{3}$, $F_{5}F_{8}F_{8}S_{3}V_{11}V_{3}$, $F_{8}F_{8}F_{14}S_{3}V_{11}V_{3}$, $F_{6}F_{8}F_{8}S_{3}V_{11}V_{3}$, $F_{8}F_{8}F_{9}S_{3}S_{5}V_{11}$, $F_{5}F_{8}F_{8}S_{3}S_{5}V_{11}$, $F_{6}F_{13}F_{14}S_{3}S_{5}V_{11}$, $F_{6}F_{6}F_{13}S_{3}S_{5}V_{11}$, $F_{8}F_{8}F_{14}S_{7}S_{9}S_{3}$, $F_{6}F_{8}F_{8}S_{7}S_{14}S_{3}$, $F_{8}F_{14}F_{14}S_{7}S_{5}S_{5}$, $F_{6}F_{6}F_{8}S_{7}S_{5}S_{5}$, $F_{2}F_{10}F_{10}S_{7}S_{9}S_{3}$, $F_{2}F_{10}F_{10}S_{7}S_{14}S_{3}$, $F_{8}F_{8}F_{14}S_{7}S_{3}S_{5}$, $F_{6}F_{8}F_{8}S_{7}S_{3}S_{5}$, $F_{8}F_{14}F_{14}S_{7}S_{3}S_{5}$, $F_{6}F_{6}F_{8}S_{7}S_{3}S_{5}$, $F_{11}F_{8}F_{9}S_{9}S_{3}V_{11}$, $F_{2}F_{5}F_{8}S_{14}S_{3}V_{11}$, $F_{3}F_{8}F_{14}S_{9}S_{3}V_{11}$, $F_{3}F_{6}F_{8}S_{14}S_{3}V_{11}$, $F_{3}F_{11}F_{8}S_{3}S_{5}V_{11}$, $F_{2}F_{3}F_{8}S_{3}S_{5}V_{11}$, $F_{2}F_{10}F_{5}S_{9}S_{3}V_{3}$, $F_{2}F_{10}F_{5}S_{14}S_{3}V_{3}$, $F_{11}F_{8}F_{9}S_{9}S_{3}V_{3}$, $F_{2}F_{5}F_{8}S_{14}S_{3}V_{3}$, $F_{3}F_{8}F_{14}S_{3}S_{5}V_{11}$, $F_{3}F_{6}F_{8}S_{3}S_{5}V_{11}$, $F_{3}F_{11}F_{8}S_{9}S_{3}S_{5}$, $F_{2}F_{3}F_{8}S_{14}S_{3}S_{5}$, $F_{11}F_{8}F_{9}S_{9}S_{3}S_{5}$, $F_{2}F_{5}F_{8}S_{14}S_{3}S_{5}$, $F_{5}F_{8}F_{14}S_{9}S_{5}V_{3}$, $F_{11}F_{6}F_{13}S_{9}S_{5}V_{3}$, $F_{2}F_{6}F_{13}S_{14}S_{5}V_{3}$, $F_{3}F_{8}F_{14}S_{5}S_{5}V_{11}$, $F_{3}F_{6}F_{8}S_{5}S_{5}V_{11}$, $F_{3}F_{11}F_{6}S_{3}S_{5}V_{11}$, $F_{2}F_{3}F_{6}S_{3}S_{5}V_{11}$, $F_{5}F_{8}F_{14}S_{5}S_{5}V_{3}$, $F_{3}F_{11}F_{6}S_{9}S_{3}S_{5}$, $F_{2}F_{3}F_{6}S_{14}S_{3}S_{5}$, $F_{8}F_{8}F_{9}S_{5}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{11}F_{6}F_{13}S_{9}S_{3}S_{5}$, $F_{2}F_{6}F_{13}S_{14}S_{3}S_{5}$, $F_{8}F_{8}F_{14}S_{9}S_{5}V_{3}$, $F_{6}F_{8}F_{8}S_{14}S_{5}V_{3}$, $F_{11}F_{8}F_{14}S_{9}S_{5}V_{3}$, $F_{2}F_{6}F_{8}S_{14}S_{5}V_{3}$, $F_{2}F_{10}F_{6}S_{9}S_{3}V_{3}$, $F_{2}F_{10}F_{6}S_{14}S_{3}V_{3}$, $F_{8}F_{8}F_{14}S_{5}S_{5}V_{3}$, $F_{6}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{11}F_{8}F_{14}S_{9}S_{3}V_{3}$, $F_{2}F_{6}F_{8}S_{14}S_{3}V_{3}$, $F_{6}F_{8}F_{9}S_{9}S_{3}V_{11}$, $F_{5}F_{6}F_{8}S_{14}S_{3}V_{11}$, $F_{6}F_{8}F_{13}S_{9}S_{5}V_{3}$, $F_{6}F_{8}F_{13}S_{14}S_{5}V_{3}$, $F_{2}F_{3}F_{10}S_{9}S_{3}V_{11}$, $F_{2}F_{3}F_{10}S_{14}S_{3}V_{11}$, $F_{6}F_{8}F_{9}S_{9}S_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{14}S_{3}V_{3}$, $F_{5}F_{8}F_{14}S_{9}S_{3}V_{3}$, $F_{6}F_{8}F_{9}S_{9}S_{3}S_{5}$, $F_{5}F_{6}F_{8}S_{14}S_{3}S_{5}$, $F_{6}F_{8}F_{13}S_{9}S_{3}S_{5}$, $F_{6}F_{8}F_{13}S_{14}S_{3}S_{5}$, $F_{6}F_{8}F_{14}S_{9}S_{3}V_{11}$, $F_{6}F_{6}F_{8}S_{14}S_{3}V_{11}$, $F_{8}F_{8}F_{14}S_{5}S_{5}V_{11}$, $F_{6}F_{8}F_{8}S_{5}S_{5}V_{11}$, $F_{2}F_{10}F_{11}S_{9}S_{3}V_{11}$, $F_{2}F_{2}F_{10}S_{14}S_{3}V_{11}$, $F_{6}F_{8}F_{14}S_{3}S_{5}V_{11}$, $F_{6}F_{6}F_{8}S_{3}S_{5}V_{11}$, $F_{8}F_{8}F_{14}S_{3}S_{5}V_{11}$, $F_{6}F_{8}F_{8}S_{3}S_{5}V_{11}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{2}$} {{$F_{2}F_{3}F_{8}S_{7}S_{3}V_{11}$, $F_{2}F_{10}F_{5}S_{7}S_{3}V_{11}$, $F_{1}F_{3}F_{6}S_{7}S_{14}S_{3}$, $F_{2}F_{10}F_{5}S_{7}S_{14}S_{3}$, $F_{1}F_{3}F_{13}S_{7}S_{3}V_{12}$, $F_{1}F_{3}F_{6}S_{14}S_{3}V_{11}$, $F_{2}F_{3}F_{8}S_{14}S_{3}V_{11}$, $F_{2}F_{10}F_{5}S_{7}S_{3}V_{12}$, $F_{5}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{5}F_{5}F_{8}S_{7}V_{11}V_{4}$, $F_{1}F_{3}F_{6}S_{7}V_{3}V_{4}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{3}F_{6}V_{11}V_{3}V_{4}$, $F_{5}F_{7}F_{8}V_{11}V_{3}V_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{6}F_{7}S_{7}S_{14}S_{5}$, $F_{5}F_{6}F_{8}S_{7}S_{14}S_{5}$, $F_{2}F_{3}F_{6}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{4}$, $F_{2}F_{3}F_{6}S_{14}S_{5}V_{3}$, $F_{5}F_{6}F_{7}S_{14}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{7}F_{13}S_{7}V_{12}V_{3}$, $F_{5}F_{6}F_{8}S_{14}V_{11}V_{3}$, $F_{6}F_{8}F_{8}S_{14}V_{11}V_{3}$, $F_{5}F_{6}F_{13}S_{7}V_{12}V_{3}$, $F_{2}F_{3}F_{8}S_{7}S_{5}V_{3}$, $F_{2}F_{10}F_{6}V_{11}V_{3}V_{3}$, $F_{6}F_{8}F_{8}V_{11}V_{3}V_{3}$, $F_{5}F_{6}F_{13}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{5}S_{7}V_{3}V_{4}$, $F_{2}F_{10}F_{6}S_{14}V_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{14}V_{3}V_{3}$, $F_{5}F_{6}F_{13}S_{7}V_{3}V_{4}$, $F_{1}F_{3}F_{5}V_{11}V_{3}V_{4}$, $F_{2}F_{3}F_{8}S_{14}S_{5}V_{3}$, $F_{2}F_{10}F_{6}V_{12}V_{3}V_{3}$, $F_{5}F_{7}F_{13}V_{12}V_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{14}S_{5}V_{3}$, $F_{6}F_{8}F_{8}V_{11}V_{3}V_{4}$, $F_{5}F_{6}F_{7}S_{7}V_{12}V_{3}$, $F_{1}F_{2}F_{3}S_{7}S_{3}V_{12}$, $F_{5}F_{6}F_{7}V_{12}V_{3}V_{3}$, $F_{5}F_{6}F_{13}S_{7}S_{3}V_{12}$, $F_{5}F_{7}F_{8}S_{7}S_{14}S_{5}$, $F_{6}F_{8}F_{13}S_{14}V_{11}V_{3}$, $F_{1}F_{2}F_{3}S_{7}S_{14}S_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{14}S_{3}$, $F_{1}F_{2}F_{3}S_{14}S_{3}V_{11}$, $F_{5}F_{7}F_{8}S_{14}S_{5}V_{3}$, $F_{6}F_{8}F_{13}S_{14}S_{3}V_{11}$, $F_{5}F_{5}F_{7}S_{7}V_{11}V_{4}$, $F_{6}F_{6}F_{8}S_{14}V_{11}V_{3}$, $F_{6}F_{6}F_{13}S_{14}V_{11}V_{3}$, $F_{2}F_{2}F_{3}S_{7}S_{3}V_{11}$, $F_{6}F_{6}F_{8}V_{11}V_{3}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{3}V_{11}$, $F_{2}F_{2}F_{3}S_{14}S_{3}V_{11}$, $F_{5}F_{5}F_{7}V_{11}V_{3}V_{4}$, $F_{6}F_{6}F_{8}V_{11}V_{3}V_{4}$, $F_{6}F_{6}F_{13}S_{14}S_{3}V_{11}$, $F_{6}F_{8}F_{8}S_{7}S_{14}S_{5}$, $F_{6}F_{6}F_{13}S_{7}V_{12}V_{3}$, $F_{6}F_{13}F_{13}S_{7}V_{12}V_{3}$, $F_{6}F_{6}F_{8}S_{7}S_{14}S_{5}$, $F_{5}F_{8}F_{8}S_{7}V_{11}V_{4}$, $F_{2}F_{2}F_{10}S_{7}S_{3}V_{11}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{6}F_{6}F_{13}S_{7}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{3}V_{11}$, $F_{2}F_{2}F_{10}S_{7}S_{14}S_{3}$, $F_{6}F_{6}F_{13}S_{7}V_{3}V_{4}$, $F_{6}F_{6}F_{8}S_{7}S_{14}S_{3}$, $F_{2}F_{2}F_{10}S_{7}S_{3}V_{12}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{6}F_{13}F_{13}S_{7}S_{3}V_{12}$, $F_{10}F_{5}F_{7}S_{7}S_{3}V_{11}$, $F_{2}F_{5}F_{8}S_{7}S_{3}V_{11}$, $F_{1}F_{3}F_{6}S_{7}S_{3}V_{3}$, $F_{2}F_{5}F_{8}S_{7}S_{3}V_{3}$, $F_{1}F_{3}F_{13}S_{7}S_{3}S_{5}$, $F_{1}F_{3}F_{6}S_{3}V_{11}V_{3}$, $F_{10}F_{5}F_{7}S_{3}V_{11}V_{3}$, $F_{2}F_{5}F_{8}S_{7}S_{3}S_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{5}V_{3}$, $F_{2}F_{6}F_{13}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{3}S_{5}$, $F_{5}F_{6}F_{7}S_{5}V_{3}V_{3}$, $F_{2}F_{6}F_{13}S_{7}S_{3}S_{5}$, $F_{5}F_{7}F_{13}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{8}V_{11}V_{3}V_{3}$, $F_{10}F_{6}F_{13}V_{11}V_{3}V_{3}$, $F_{2}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{3}V_{3}$, $F_{5}F_{6}F_{8}V_{3}V_{3}V_{3}$, $F_{2}F_{6}F_{8}S_{7}S_{3}V_{3}$, $F_{1}F_{3}F_{5}S_{3}V_{11}V_{3}$, $F_{5}F_{7}F_{13}S_{5}V_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{3}$, $F_{10}F_{6}F_{13}S_{3}V_{11}V_{3}$, $F_{5}F_{5}F_{7}S_{7}S_{3}V_{11}$, $F_{6}F_{6}F_{13}V_{11}V_{3}V_{3}$, $F_{5}F_{5}F_{7}S_{3}V_{11}V_{3}$, $F_{6}F_{6}F_{13}S_{3}V_{11}V_{3}$, $F_{6}F_{13}F_{13}S_{7}S_{5}V_{3}$, $F_{6}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{2}F_{10}F_{10}S_{7}S_{3}V_{11}$, $F_{5}F_{5}F_{8}S_{7}S_{3}V_{3}$, $F_{6}F_{6}F_{8}S_{7}S_{3}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{3}S_{5}$, $F_{6}F_{13}F_{13}S_{7}S_{3}S_{5}$, $F_{10}F_{5}F_{7}S_{7}S_{14}S_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{14}S_{3}$, $F_{2}F_{3}F_{8}S_{7}S_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{3}V_{3}$, $F_{1}F_{3}F_{13}S_{7}S_{3}V_{4}$, $F_{2}F_{3}F_{8}S_{14}S_{3}V_{3}$, $F_{10}F_{5}F_{7}S_{14}S_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{3}V_{4}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{6}F_{13}S_{7}V_{3}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{3}V_{4}$, $F_{5}F_{7}F_{8}V_{3}V_{3}V_{4}$, $F_{3}F_{6}F_{13}S_{7}S_{3}V_{4}$, $F_{5}F_{7}F_{13}S_{7}V_{3}V_{4}$, $F_{6}F_{8}F_{8}S_{14}V_{3}V_{3}$, $F_{10}F_{6}F_{13}S_{14}V_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{6}F_{8}F_{8}V_{3}V_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{3}$, $F_{5}F_{7}F_{13}V_{3}V_{3}V_{4}$, $F_{6}F_{8}F_{8}V_{3}V_{3}V_{4}$, $F_{10}F_{6}F_{13}S_{14}S_{3}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{14}S_{3}$, $F_{6}F_{8}F_{13}S_{14}V_{3}V_{3}$, $F_{2}F_{3}F_{10}S_{7}S_{14}S_{3}$, $F_{5}F_{7}F_{8}S_{14}S_{3}V_{3}$, $F_{6}F_{8}F_{13}S_{14}S_{3}V_{3}$, $F_{6}F_{8}F_{8}S_{7}S_{14}S_{3}$, $F_{6}F_{13}F_{13}S_{7}V_{3}V_{4}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{4}$, $F_{2}F_{10}F_{10}S_{7}S_{14}S_{3}$, $F_{6}F_{8}F_{8}S_{7}S_{3}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{3}V_{3}$, $F_{6}F_{8}F_{8}S_{7}S_{3}V_{4}$, $F_{6}F_{13}F_{13}S_{7}S_{3}V_{4}$, $F_{10}F_{5}F_{7}S_{7}S_{3}V_{12}$, $F_{2}F_{5}F_{8}S_{14}S_{3}V_{11}$, $F_{3}F_{6}F_{8}S_{14}S_{3}V_{11}$, $F_{1}F_{6}F_{13}S_{7}S_{3}V_{12}$, $F_{2}F_{3}F_{8}S_{7}S_{3}S_{5}$, $F_{2}F_{10}F_{5}S_{3}V_{11}V_{3}$, $F_{3}F_{6}F_{8}S_{3}V_{11}V_{3}$, $F_{1}F_{6}F_{13}S_{7}S_{3}S_{5}$, $F_{1}F_{3}F_{6}S_{7}S_{3}V_{4}$, $F_{2}F_{10}F_{5}S_{14}S_{3}V_{3}$, $F_{2}F_{5}F_{8}S_{14}S_{3}V_{3}$, $F_{1}F_{6}F_{13}S_{7}S_{3}V_{4}$, $F_{1}F_{3}F_{6}S_{3}V_{11}V_{4}$, $F_{2}F_{3}F_{8}S_{14}S_{3}S_{5}$, $F_{2}F_{10}F_{5}S_{3}V_{12}V_{3}$, $F_{10}F_{5}F_{7}S_{3}V_{12}V_{3}$, $F_{2}F_{5}F_{8}S_{14}S_{3}S_{5}$, $F_{3}F_{6}F_{8}S_{3}V_{11}V_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{5}F_{8}V_{11}V_{3}V_{4}$, $F_{3}F_{6}F_{13}V_{11}V_{3}V_{4}$, $F_{1}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{5}F_{8}V_{3}V_{3}V_{4}$, $F_{1}F_{6}F_{8}S_{7}S_{3}V_{4}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{6}F_{13}S_{3}V_{11}V_{4}$, $F_{5}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{2}F_{6}F_{13}S_{14}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{2}F_{3}F_{6}S_{7}S_{3}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{3}S_{5}$, $F_{2}F_{3}F_{6}S_{14}S_{3}S_{5}$, $F_{5}F_{6}F_{7}S_{5}V_{3}V_{4}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{4}$, $F_{2}F_{6}F_{13}S_{14}S_{3}S_{5}$, $F_{5}F_{6}F_{8}V_{11}V_{3}V_{4}$, $F_{6}F_{8}F_{8}S_{14}S_{5}V_{3}$, $F_{5}F_{6}F_{13}V_{12}V_{3}V_{3}$, $F_{10}F_{6}F_{13}V_{12}V_{3}V_{3}$, $F_{2}F_{6}F_{8}S_{14}S_{5}V_{3}$, $F_{3}F_{5}F_{8}V_{11}V_{3}V_{4}$, $F_{2}F_{10}F_{6}S_{3}V_{11}V_{3}$, $F_{6}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{5}F_{6}F_{13}S_{5}V_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{3}V_{11}V_{3}$, $F_{2}F_{10}F_{6}S_{14}S_{3}V_{3}$, $F_{5}F_{6}F_{8}V_{3}V_{3}V_{4}$, $F_{5}F_{6}F_{13}V_{3}V_{3}V_{4}$, $F_{2}F_{6}F_{8}S_{14}S_{3}V_{3}$, $F_{2}F_{10}F_{6}S_{3}V_{12}V_{3}$, $F_{6}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{10}F_{6}F_{13}S_{3}V_{12}V_{3}$, $F_{5}F_{6}F_{7}S_{7}S_{3}V_{12}$, $F_{1}F_{2}F_{10}S_{7}S_{3}V_{12}$, $F_{5}F_{6}F_{7}S_{3}V_{12}V_{3}$, $F_{5}F_{6}F_{13}S_{3}V_{12}V_{3}$, $F_{5}F_{6}F_{8}S_{14}S_{3}V_{11}$, $F_{6}F_{8}F_{13}S_{14}S_{5}V_{3}$, $F_{2}F_{3}F_{10}S_{14}S_{3}V_{11}$, $F_{5}F_{6}F_{8}S_{14}S_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{14}S_{3}S_{5}$, $F_{6}F_{8}F_{13}S_{14}S_{3}S_{5}$, $F_{6}F_{6}F_{8}S_{14}S_{3}V_{11}$, $F_{6}F_{6}F_{13}V_{11}V_{3}V_{4}$, $F_{2}F_{2}F_{10}S_{14}S_{3}V_{11}$, $F_{6}F_{6}F_{8}S_{3}V_{11}V_{3}$, $F_{5}F_{5}F_{8}S_{3}V_{11}V_{3}$, $F_{6}F_{6}F_{8}S_{3}V_{11}V_{4}$, $F_{6}F_{6}F_{13}S_{3}V_{11}V_{4}$, $F_{6}F_{6}F_{13}S_{7}S_{3}V_{12}$, $F_{6}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{2}F_{10}F_{10}S_{7}S_{3}V_{12}$, $F_{6}F_{6}F_{13}S_{7}S_{3}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{3}S_{5}$, $F_{6}F_{6}F_{13}S_{7}S_{3}V_{4}$, $F_{6}F_{6}F_{8}S_{7}S_{3}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{3}$} {{$F_{3}F_{4}F_{14}S_{7}S_{3}V_{11}$, $F_{1}F_{3}F_{6}S_{7}S_{3}V_{11}$, $F_{3}F_{11}F_{8}S_{7}S_{3}V_{11}$, $F_{2}F_{3}F_{8}S_{7}S_{3}V_{11}$, $F_{1}F_{3}F_{13}S_{7}S_{9}S_{3}$, $F_{1}F_{3}F_{13}S_{7}S_{14}S_{3}$, $F_{3}F_{4}F_{14}S_{3}V_{11}V_{11}$, $F_{1}F_{3}F_{6}S_{3}V_{11}V_{11}$, $F_{3}F_{11}F_{8}S_{7}S_{9}S_{3}$, $F_{2}F_{3}F_{8}S_{7}S_{14}S_{3}$, $F_{5}F_{7}F_{14}S_{7}S_{5}V_{11}$, $F_{5}F_{6}F_{7}S_{7}S_{5}V_{11}$, $F_{8}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{4}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{3}$, $F_{8}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{9}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{5}S_{5}$, $F_{3}F_{4}F_{8}S_{5}V_{11}V_{3}$, $F_{1}F_{3}F_{8}S_{5}V_{11}V_{3}$, $F_{5}F_{7}F_{14}S_{5}V_{11}V_{3}$, $F_{5}F_{6}F_{7}S_{5}V_{11}V_{3}$, $F_{8}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{5}F_{7}F_{13}S_{7}S_{9}V_{3}$, $F_{5}F_{7}F_{13}S_{7}S_{14}V_{3}$, $F_{8}F_{9}F_{14}V_{11}V_{11}V_{3}$, $F_{5}F_{6}F_{8}V_{11}V_{11}V_{3}$, $F_{8}F_{8}F_{14}S_{7}S_{9}V_{3}$, $F_{6}F_{8}F_{8}S_{7}S_{14}V_{3}$, $F_{3}F_{4}F_{9}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{3}$, $F_{3}F_{11}F_{8}V_{11}V_{3}V_{3}$, $F_{2}F_{3}F_{8}V_{11}V_{3}V_{3}$, $F_{8}F_{9}F_{14}V_{11}V_{3}V_{3}$, $F_{5}F_{6}F_{8}V_{11}V_{3}V_{3}$, $F_{8}F_{8}F_{14}S_{7}S_{5}V_{3}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{4}F_{9}S_{5}V_{11}V_{3}$, $F_{1}F_{3}F_{5}S_{5}V_{11}V_{3}$, $F_{3}F_{11}F_{8}S_{9}V_{3}V_{3}$, $F_{2}F_{3}F_{8}S_{14}V_{3}V_{3}$, $F_{5}F_{7}F_{13}S_{9}V_{3}V_{3}$, $F_{5}F_{7}F_{13}S_{14}V_{3}V_{3}$, $F_{8}F_{9}F_{14}S_{5}V_{11}V_{3}$, $F_{5}F_{6}F_{8}S_{5}V_{11}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{9}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{14}V_{3}$, $F_{6}F_{8}F_{13}S_{7}S_{9}V_{3}$, $F_{6}F_{8}F_{13}S_{7}S_{14}V_{3}$, $F_{1}F_{3}F_{3}S_{7}S_{9}S_{3}$, $F_{1}F_{3}F_{3}S_{7}S_{14}S_{3}$, $F_{5}F_{7}F_{8}S_{9}V_{3}V_{3}$, $F_{5}F_{7}F_{8}S_{14}V_{3}V_{3}$, $F_{6}F_{8}F_{13}S_{7}S_{9}S_{3}$, $F_{6}F_{8}F_{13}S_{7}S_{14}S_{3}$, $F_{5}F_{7}F_{9}S_{7}S_{5}V_{11}$, $F_{5}F_{5}F_{7}S_{7}S_{5}V_{11}$, $F_{8}F_{8}F_{9}V_{11}V_{11}V_{3}$, $F_{5}F_{8}F_{8}V_{11}V_{11}V_{3}$, $F_{6}F_{13}F_{14}V_{11}V_{11}V_{3}$, $F_{6}F_{6}F_{13}V_{11}V_{11}V_{3}$, $F_{8}F_{8}F_{14}S_{7}S_{5}V_{11}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{3}F_{4}S_{7}S_{3}V_{11}$, $F_{1}F_{3}F_{3}S_{7}S_{3}V_{11}$, $F_{8}F_{8}F_{9}V_{11}V_{3}V_{3}$, $F_{5}F_{8}F_{8}V_{11}V_{3}V_{3}$, $F_{8}F_{8}F_{14}S_{7}S_{3}V_{11}$, $F_{6}F_{8}F_{8}S_{7}S_{3}V_{11}$, $F_{3}F_{3}F_{4}S_{3}V_{11}V_{11}$, $F_{1}F_{3}F_{3}S_{3}V_{11}V_{11}$, $F_{5}F_{7}F_{9}S_{5}V_{11}V_{3}$, $F_{5}F_{5}F_{7}S_{5}V_{11}V_{3}$, $F_{8}F_{8}F_{9}S_{5}V_{11}V_{3}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{6}F_{13}F_{14}S_{3}V_{11}V_{11}$, $F_{6}F_{6}F_{13}S_{3}V_{11}V_{11}$, $F_{8}F_{9}F_{9}S_{7}S_{5}V_{11}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{11}$, $F_{6}F_{13}F_{13}S_{7}S_{9}V_{3}$, $F_{6}F_{13}F_{13}S_{7}S_{14}V_{3}$, $F_{8}F_{14}F_{14}S_{7}S_{5}V_{11}$, $F_{6}F_{6}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{3}F_{11}S_{7}S_{3}V_{11}$, $F_{2}F_{3}F_{3}S_{7}S_{3}V_{11}$, $F_{8}F_{9}F_{9}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{8}F_{14}F_{14}S_{7}S_{3}V_{11}$, $F_{6}F_{6}F_{8}S_{7}S_{3}V_{11}$, $F_{3}F_{3}F_{11}S_{7}S_{9}S_{3}$, $F_{2}F_{3}F_{3}S_{7}S_{14}S_{3}$, $F_{8}F_{9}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{6}F_{13}F_{13}S_{7}S_{9}S_{3}$, $F_{6}F_{13}F_{13}S_{7}S_{14}S_{3}$, $F_{3}F_{4}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{11}F_{5}S_{7}V_{11}V_{2}$, $F_{2}F_{3}F_{5}S_{7}V_{11}V_{2}$, $F_{1}F_{3}F_{14}S_{7}S_{9}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{14}V_{2}$, $F_{3}F_{4}F_{8}V_{11}V_{11}V_{2}$, $F_{1}F_{3}F_{8}V_{11}V_{11}V_{2}$, $F_{3}F_{11}F_{5}S_{7}S_{9}V_{2}$, $F_{2}F_{3}F_{5}S_{7}S_{14}V_{2}$, $F_{5}F_{7}F_{8}S_{7}V_{11}V_{5}$, $F_{5}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{5}F_{8}F_{9}S_{7}V_{11}V_{5}$, $F_{5}F_{5}F_{8}S_{7}V_{11}V_{4}$, $F_{3}F_{4}F_{6}S_{7}V_{3}V_{5}$, $F_{1}F_{3}F_{6}S_{7}V_{3}V_{4}$, $F_{5}F_{8}F_{9}S_{7}V_{3}V_{5}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{4}F_{6}V_{11}V_{3}V_{5}$, $F_{1}F_{3}F_{6}V_{11}V_{3}V_{4}$, $F_{5}F_{7}F_{8}V_{11}V_{3}V_{5}$, $F_{5}F_{7}F_{8}V_{11}V_{3}V_{4}$, $F_{5}F_{8}F_{9}S_{7}S_{5}V_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{7}F_{14}S_{7}S_{9}S_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{14}S_{5}$, $F_{8}F_{8}F_{9}S_{5}V_{11}V_{11}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{11}$, $F_{5}F_{8}F_{14}S_{7}S_{9}S_{5}$, $F_{5}F_{6}F_{8}S_{7}S_{14}S_{5}$, $F_{3}F_{4}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{11}F_{6}S_{5}V_{11}V_{3}$, $F_{2}F_{3}F_{6}S_{5}V_{11}V_{3}$, $F_{5}F_{8}F_{14}S_{7}S_{5}S_{5}$, $F_{5}F_{6}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{4}F_{8}S_{5}S_{5}V_{11}$, $F_{1}F_{3}F_{8}S_{5}S_{5}V_{11}$, $F_{3}F_{11}F_{6}S_{9}S_{5}V_{3}$, $F_{2}F_{3}F_{6}S_{14}S_{5}V_{3}$, $F_{5}F_{7}F_{14}S_{9}S_{5}V_{3}$, $F_{5}F_{6}F_{7}S_{14}S_{5}V_{3}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{11}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{11}$, $F_{5}F_{8}F_{14}S_{7}S_{5}V_{11}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{11}$, $F_{1}F_{3}F_{9}S_{7}S_{5}V_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{4}$, $F_{5}F_{8}F_{14}S_{7}S_{5}V_{5}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{8}F_{9}F_{14}S_{7}S_{9}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{14}V_{3}$, $F_{8}F_{8}F_{14}V_{11}V_{11}V_{3}$, $F_{6}F_{8}F_{8}V_{11}V_{11}V_{3}$, $F_{5}F_{6}F_{13}S_{7}S_{9}V_{3}$, $F_{5}F_{6}F_{13}S_{7}S_{14}V_{3}$, $F_{3}F_{4}F_{9}S_{7}V_{3}V_{5}$, $F_{1}F_{3}F_{5}S_{7}V_{3}V_{4}$, $F_{3}F_{11}F_{8}S_{5}V_{11}V_{3}$, $F_{2}F_{3}F_{8}S_{5}V_{11}V_{3}$, $F_{8}F_{8}F_{14}S_{5}V_{11}V_{3}$, $F_{6}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{5}F_{6}F_{13}S_{7}V_{3}V_{5}$, $F_{5}F_{6}F_{13}S_{7}V_{3}V_{4}$, $F_{3}F_{4}F_{9}V_{11}V_{3}V_{5}$, $F_{1}F_{3}F_{5}V_{11}V_{3}V_{4}$, $F_{3}F_{11}F_{8}S_{9}S_{5}V_{3}$, $F_{2}F_{3}F_{8}S_{14}S_{5}V_{3}$, $F_{8}F_{9}F_{14}S_{9}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{14}S_{5}V_{3}$, $F_{8}F_{8}F_{14}V_{11}V_{3}V_{5}$, $F_{6}F_{8}F_{8}V_{11}V_{3}V_{4}$, $F_{6}F_{8}F_{9}S_{7}S_{9}V_{3}$, $F_{5}F_{8}F_{14}S_{7}S_{9}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{9}S_{5}$, $F_{5}F_{7}F_{8}S_{7}S_{14}S_{5}$, $F_{1}F_{3}F_{3}S_{7}S_{9}V_{2}$, $F_{1}F_{3}F_{3}S_{7}S_{14}V_{2}$, $F_{5}F_{7}F_{8}S_{9}S_{5}V_{3}$, $F_{5}F_{7}F_{8}S_{14}S_{5}V_{3}$, $F_{6}F_{8}F_{9}S_{9}S_{5}V_{3}$, $F_{5}F_{8}F_{14}S_{7}S_{9}V_{2}$, $F_{5}F_{6}F_{8}S_{7}S_{14}V_{2}$, $F_{6}F_{8}F_{14}V_{11}V_{11}V_{3}$, $F_{6}F_{6}F_{8}V_{11}V_{11}V_{3}$, $F_{5}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{5}F_{7}F_{9}S_{7}V_{11}V_{5}$, $F_{5}F_{5}F_{7}S_{7}V_{11}V_{4}$, $F_{8}F_{8}F_{14}S_{5}V_{11}V_{11}$, $F_{6}F_{8}F_{8}S_{5}V_{11}V_{11}$, $F_{3}F_{3}F_{4}S_{7}V_{11}V_{2}$, $F_{1}F_{3}F_{3}S_{7}V_{11}V_{2}$, $F_{6}F_{8}F_{14}S_{5}V_{11}V_{3}$, $F_{6}F_{6}F_{8}S_{5}V_{11}V_{3}$, $F_{5}F_{8}F_{9}S_{7}V_{11}V_{2}$, $F_{5}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{3}F_{4}V_{11}V_{11}V_{2}$, $F_{1}F_{3}F_{3}V_{11}V_{11}V_{2}$, $F_{5}F_{7}F_{9}V_{11}V_{3}V_{5}$, $F_{5}F_{5}F_{7}V_{11}V_{3}V_{4}$, $F_{6}F_{8}F_{14}V_{11}V_{3}V_{5}$, $F_{6}F_{6}F_{8}V_{11}V_{3}V_{4}$, $F_{8}F_{8}F_{14}V_{11}V_{11}V_{2}$, $F_{6}F_{8}F_{8}V_{11}V_{11}V_{2}$, $F_{6}F_{6}F_{13}S_{7}S_{9}V_{3}$, $F_{6}F_{6}F_{13}S_{7}S_{14}V_{3}$, $F_{8}F_{14}F_{14}S_{7}S_{9}V_{3}$, $F_{6}F_{6}F_{8}S_{7}S_{14}V_{3}$, $F_{8}F_{9}F_{9}S_{7}V_{11}V_{5}$, $F_{8}F_{8}F_{14}S_{7}S_{9}S_{5}$, $F_{6}F_{8}F_{8}S_{7}S_{14}S_{5}$, $F_{8}F_{14}F_{14}S_{7}S_{9}S_{5}$, $F_{6}F_{6}F_{8}S_{7}S_{14}S_{5}$, $F_{8}F_{8}F_{9}S_{7}V_{11}V_{5}$, $F_{5}F_{8}F_{8}S_{7}V_{11}V_{4}$, $F_{3}F_{3}F_{11}S_{7}V_{11}V_{2}$, $F_{2}F_{3}F_{3}S_{7}V_{11}V_{2}$, $F_{8}F_{9}F_{9}S_{7}V_{3}V_{5}$, $F_{8}F_{8}F_{14}S_{7}S_{5}S_{5}$, $F_{6}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{6}F_{6}F_{13}S_{7}V_{3}V_{5}$, $F_{6}F_{6}F_{13}S_{7}V_{3}V_{4}$, $F_{8}F_{8}F_{9}S_{7}V_{11}V_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{3}F_{11}S_{7}S_{9}V_{2}$, $F_{2}F_{3}F_{3}S_{7}S_{14}V_{2}$, $F_{8}F_{9}F_{9}S_{7}S_{5}V_{5}$, $F_{8}F_{8}F_{14}S_{7}S_{5}V_{5}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{8}F_{14}F_{14}S_{7}S_{9}V_{2}$, $F_{6}F_{6}F_{8}S_{7}S_{14}V_{2}$, $F_{11}F_{5}F_{7}S_{7}V_{11}V_{2}$, $F_{2}F_{5}F_{7}S_{7}V_{11}V_{2}$, $F_{3}F_{8}F_{9}S_{7}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{4}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{7}V_{3}V_{2}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{14}S_{7}S_{5}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{5}V_{2}$, $F_{3}F_{4}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{3}F_{8}V_{11}V_{3}V_{2}$, $F_{11}F_{5}F_{7}V_{11}V_{3}V_{2}$, $F_{2}F_{5}F_{7}V_{11}V_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{5}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{6}F_{13}S_{7}V_{3}V_{5}$, $F_{3}F_{6}F_{13}S_{7}V_{3}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{3}V_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{3}V_{4}$, $F_{5}F_{7}F_{8}V_{3}V_{3}V_{5}$, $F_{5}F_{7}F_{8}V_{3}V_{3}V_{4}$, $F_{3}F_{6}F_{13}S_{7}S_{3}V_{5}$, $F_{3}F_{6}F_{13}S_{7}S_{3}V_{4}$, $F_{5}F_{7}F_{14}S_{7}S_{5}S_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{5}S_{5}$, $F_{11}F_{6}F_{13}S_{5}V_{11}V_{3}$, $F_{2}F_{6}F_{13}S_{5}V_{11}V_{3}$, $F_{3}F_{8}F_{14}S_{7}S_{5}S_{5}$, $F_{3}F_{6}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{4}F_{8}S_{7}S_{3}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{3}S_{5}$, $F_{8}F_{8}F_{9}S_{5}V_{3}V_{3}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{8}F_{14}S_{7}S_{3}S_{5}$, $F_{3}F_{6}F_{8}S_{7}S_{3}S_{5}$, $F_{3}F_{4}F_{8}S_{3}S_{5}V_{11}$, $F_{1}F_{3}F_{8}S_{3}S_{5}V_{11}$, $F_{5}F_{7}F_{14}S_{5}S_{5}V_{3}$, $F_{5}F_{6}F_{7}S_{5}S_{5}V_{3}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{11}F_{6}F_{13}S_{3}S_{5}V_{11}$, $F_{2}F_{6}F_{13}S_{3}S_{5}V_{11}$, $F_{11}F_{8}F_{9}S_{7}S_{3}V_{11}$, $F_{2}F_{5}F_{8}S_{7}S_{3}V_{11}$, $F_{3}F_{8}F_{14}S_{7}S_{3}V_{11}$, $F_{3}F_{6}F_{8}S_{7}S_{3}V_{11}$, $F_{3}F_{4}F_{14}S_{7}S_{3}S_{5}$, $F_{1}F_{3}F_{6}S_{7}S_{3}S_{5}$, $F_{1}F_{3}F_{13}S_{7}S_{3}V_{5}$, $F_{1}F_{3}F_{13}S_{7}S_{3}V_{4}$, $F_{3}F_{4}F_{14}S_{3}S_{5}V_{11}$, $F_{1}F_{3}F_{6}S_{3}S_{5}V_{11}$, $F_{11}F_{8}F_{9}S_{3}S_{5}V_{11}$, $F_{2}F_{5}F_{8}S_{3}S_{5}V_{11}$, $F_{3}F_{8}F_{14}S_{7}S_{3}V_{5}$, $F_{3}F_{6}F_{8}S_{7}S_{3}V_{4}$, $F_{3}F_{8}F_{14}S_{7}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{9}S_{7}S_{5}V_{2}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{2}$, $F_{3}F_{8}F_{14}S_{7}S_{5}V_{2}$, $F_{3}F_{6}F_{8}S_{7}S_{5}V_{2}$, $F_{8}F_{9}F_{14}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{8}F_{8}F_{14}V_{11}V_{3}V_{3}$, $F_{6}F_{8}F_{8}V_{11}V_{3}V_{3}$, $F_{11}F_{8}F_{14}V_{11}V_{3}V_{3}$, $F_{2}F_{6}F_{8}V_{11}V_{3}V_{3}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{7}F_{13}S_{7}V_{3}V_{5}$, $F_{5}F_{7}F_{13}S_{7}V_{3}V_{4}$, $F_{11}F_{8}F_{14}S_{5}V_{11}V_{3}$, $F_{2}F_{6}F_{8}S_{5}V_{11}V_{3}$, $F_{3}F_{8}F_{9}S_{7}V_{3}V_{5}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{4}F_{9}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{5}S_{7}V_{3}V_{2}$, $F_{8}F_{9}F_{14}S_{5}V_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{3}$, $F_{8}F_{8}F_{14}S_{5}V_{3}V_{3}$, $F_{6}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{4}F_{9}V_{11}V_{3}V_{2}$, $F_{1}F_{3}F_{5}V_{11}V_{3}V_{2}$, $F_{5}F_{7}F_{13}V_{3}V_{3}V_{5}$, $F_{5}F_{7}F_{13}V_{3}V_{3}V_{4}$, $F_{8}F_{9}F_{14}S_{5}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{5}S_{5}V_{3}$, $F_{8}F_{8}F_{14}V_{3}V_{3}V_{5}$, $F_{6}F_{8}F_{8}V_{3}V_{3}V_{4}$, $F_{11}F_{8}F_{14}V_{11}V_{3}V_{2}$, $F_{2}F_{6}F_{8}V_{11}V_{3}V_{2}$, $F_{8}F_{8}F_{9}S_{7}S_{3}V_{11}$, $F_{5}F_{8}F_{8}S_{7}S_{3}V_{11}$, $F_{5}F_{7}F_{9}S_{7}V_{11}V_{2}$, $F_{5}F_{5}F_{7}S_{7}V_{11}V_{2}$, $F_{6}F_{13}F_{14}S_{5}V_{11}V_{3}$, $F_{6}F_{6}F_{13}S_{5}V_{11}V_{3}$, $F_{5}F_{7}F_{9}V_{11}V_{3}V_{2}$, $F_{5}F_{5}F_{7}V_{11}V_{3}V_{2}$, $F_{6}F_{13}F_{14}S_{3}S_{5}V_{11}$, $F_{6}F_{6}F_{13}S_{3}S_{5}V_{11}$, $F_{8}F_{8}F_{9}S_{3}S_{5}V_{11}$, $F_{5}F_{8}F_{8}S_{3}S_{5}V_{11}$, $F_{8}F_{8}F_{14}V_{11}V_{3}V_{2}$, $F_{6}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{8}F_{14}F_{14}S_{7}S_{5}V_{3}$, $F_{6}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{11}F_{11}S_{7}S_{3}V_{11}$, $F_{2}F_{2}F_{3}S_{7}S_{3}V_{11}$, $F_{8}F_{9}F_{9}S_{7}V_{11}V_{2}$, $F_{6}F_{13}F_{13}S_{7}V_{3}V_{5}$, $F_{6}F_{13}F_{13}S_{7}V_{3}V_{4}$, $F_{8}F_{14}F_{14}S_{7}S_{5}S_{5}$, $F_{6}F_{6}F_{8}S_{7}S_{5}S_{5}$, $F_{8}F_{8}F_{9}S_{7}V_{3}V_{5}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{11}F_{11}S_{7}V_{11}V_{2}$, $F_{2}F_{2}F_{3}S_{7}V_{11}V_{2}$, $F_{8}F_{9}F_{9}S_{7}V_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{8}F_{14}F_{14}S_{7}S_{3}S_{5}$, $F_{6}F_{6}F_{8}S_{7}S_{3}S_{5}$, $F_{8}F_{8}F_{14}S_{7}S_{3}S_{5}$, $F_{6}F_{8}F_{8}S_{7}S_{3}S_{5}$, $F_{8}F_{8}F_{9}S_{7}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{8}F_{9}F_{9}S_{7}S_{5}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{6}F_{13}F_{13}S_{7}S_{3}V_{5}$, $F_{6}F_{13}F_{13}S_{7}S_{3}V_{4}$, $F_{8}F_{8}F_{14}S_{7}S_{3}V_{5}$, $F_{6}F_{8}F_{8}S_{7}S_{3}V_{4}$, $F_{8}F_{14}F_{14}S_{7}S_{5}V_{2}$, $F_{6}F_{6}F_{8}S_{7}S_{5}V_{2}$, $F_{11}F_{5}F_{7}S_{7}S_{9}V_{2}$, $F_{2}F_{5}F_{7}S_{7}S_{14}V_{2}$, $F_{3}F_{8}F_{9}V_{11}V_{11}V_{2}$, $F_{3}F_{5}F_{8}V_{11}V_{11}V_{2}$, $F_{1}F_{8}F_{14}S_{7}S_{9}V_{2}$, $F_{1}F_{6}F_{8}S_{7}S_{14}V_{2}$, $F_{3}F_{4}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{11}F_{5}V_{11}V_{3}V_{2}$, $F_{2}F_{3}F_{5}V_{11}V_{3}V_{2}$, $F_{3}F_{8}F_{9}V_{11}V_{3}V_{2}$, $F_{3}F_{5}F_{8}V_{11}V_{3}V_{2}$, $F_{1}F_{8}F_{14}S_{7}S_{5}V_{2}$, $F_{1}F_{6}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{4}F_{8}S_{5}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{5}V_{11}V_{2}$, $F_{3}F_{11}F_{5}S_{9}V_{3}V_{2}$, $F_{2}F_{3}F_{5}S_{14}V_{3}V_{2}$, $F_{11}F_{5}F_{7}S_{9}V_{3}V_{2}$, $F_{2}F_{5}F_{7}S_{14}V_{3}V_{2}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{2}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{5}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{8}F_{9}V_{11}V_{3}V_{5}$, $F_{5}F_{5}F_{8}V_{11}V_{3}V_{4}$, $F_{3}F_{6}F_{13}V_{11}V_{3}V_{5}$, $F_{3}F_{6}F_{13}V_{11}V_{3}V_{4}$, $F_{1}F_{8}F_{14}S_{7}S_{5}V_{5}$, $F_{1}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{4}F_{6}S_{7}S_{3}V_{5}$, $F_{1}F_{3}F_{6}S_{7}S_{3}V_{4}$, $F_{5}F_{8}F_{9}V_{3}V_{3}V_{5}$, $F_{5}F_{5}F_{8}V_{3}V_{3}V_{4}$, $F_{1}F_{8}F_{14}S_{7}S_{3}V_{5}$, $F_{1}F_{6}F_{8}S_{7}S_{3}V_{4}$, $F_{3}F_{4}F_{6}S_{3}V_{11}V_{5}$, $F_{1}F_{3}F_{6}S_{3}V_{11}V_{4}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{5}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{5}F_{8}F_{9}S_{5}V_{3}V_{5}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{6}F_{13}S_{3}V_{11}V_{5}$, $F_{3}F_{6}F_{13}S_{3}V_{11}V_{4}$, $F_{5}F_{8}F_{14}S_{9}S_{5}V_{3}$, $F_{11}F_{6}F_{13}S_{9}S_{5}V_{3}$, $F_{2}F_{6}F_{13}S_{14}S_{5}V_{3}$, $F_{3}F_{8}F_{14}S_{5}S_{5}V_{11}$, $F_{3}F_{6}F_{8}S_{5}S_{5}V_{11}$, $F_{3}F_{11}F_{6}S_{3}S_{5}V_{11}$, $F_{2}F_{3}F_{6}S_{3}S_{5}V_{11}$, $F_{5}F_{8}F_{14}S_{5}S_{5}V_{3}$, $F_{3}F_{8}F_{14}S_{3}S_{5}V_{11}$, $F_{3}F_{6}F_{8}S_{3}S_{5}V_{11}$, $F_{3}F_{11}F_{6}S_{9}S_{3}S_{5}$, $F_{2}F_{3}F_{6}S_{14}S_{3}S_{5}$, $F_{8}F_{8}F_{9}S_{5}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{11}F_{6}F_{13}S_{9}S_{3}S_{5}$, $F_{2}F_{6}F_{13}S_{14}S_{3}S_{5}$, $F_{11}F_{8}F_{9}S_{7}S_{9}S_{3}$, $F_{2}F_{5}F_{8}S_{7}S_{14}S_{3}$, $F_{3}F_{8}F_{14}S_{3}V_{11}V_{11}$, $F_{3}F_{6}F_{8}S_{3}V_{11}V_{11}$, $F_{1}F_{6}F_{13}S_{7}S_{9}S_{3}$, $F_{1}F_{6}F_{13}S_{7}S_{14}S_{3}$, $F_{3}F_{4}F_{14}S_{7}S_{3}V_{5}$, $F_{3}F_{11}F_{8}S_{3}S_{5}V_{11}$, $F_{2}F_{3}F_{8}S_{3}S_{5}V_{11}$, $F_{1}F_{6}F_{13}S_{7}S_{3}V_{5}$, $F_{1}F_{6}F_{13}S_{7}S_{3}V_{4}$, $F_{3}F_{4}F_{14}S_{3}V_{11}V_{5}$, $F_{3}F_{11}F_{8}S_{9}S_{3}S_{5}$, $F_{2}F_{3}F_{8}S_{14}S_{3}S_{5}$, $F_{11}F_{8}F_{9}S_{9}S_{3}S_{5}$, $F_{2}F_{5}F_{8}S_{14}S_{3}S_{5}$, $F_{3}F_{8}F_{14}S_{3}V_{11}V_{5}$, $F_{3}F_{6}F_{8}S_{3}V_{11}V_{4}$, $F_{5}F_{8}F_{14}S_{5}V_{11}V_{3}$, $F_{3}F_{8}F_{14}S_{5}V_{11}V_{3}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{3}$, $F_{1}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{5}F_{7}F_{14}S_{7}S_{5}V_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{1}F_{8}F_{9}S_{7}S_{5}V_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{5}F_{7}F_{14}S_{5}V_{3}V_{5}$, $F_{5}F_{6}F_{7}S_{5}V_{3}V_{4}$, $F_{5}F_{8}F_{14}S_{5}V_{3}V_{5}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{8}F_{14}S_{5}V_{11}V_{2}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{2}$, $F_{5}F_{6}F_{13}S_{9}V_{3}V_{3}$, $F_{5}F_{6}F_{13}S_{14}V_{3}V_{3}$, $F_{11}F_{8}F_{14}S_{9}V_{3}V_{3}$, $F_{2}F_{6}F_{8}S_{14}V_{3}V_{3}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{3}$, $F_{8}F_{9}F_{14}V_{11}V_{3}V_{5}$, $F_{5}F_{6}F_{8}V_{11}V_{3}V_{4}$, $F_{8}F_{8}F_{14}S_{9}S_{5}V_{3}$, $F_{6}F_{8}F_{8}S_{14}S_{5}V_{3}$, $F_{11}F_{8}F_{14}S_{9}S_{5}V_{3}$, $F_{2}F_{6}F_{8}S_{14}S_{5}V_{3}$, $F_{3}F_{8}F_{9}V_{11}V_{3}V_{5}$, $F_{3}F_{5}F_{8}V_{11}V_{3}V_{4}$, $F_{3}F_{11}F_{8}V_{11}V_{3}V_{2}$, $F_{2}F_{3}F_{8}V_{11}V_{3}V_{2}$, $F_{8}F_{9}F_{14}V_{3}V_{3}V_{5}$, $F_{5}F_{6}F_{8}V_{3}V_{3}V_{4}$, $F_{8}F_{8}F_{14}S_{5}S_{5}V_{3}$, $F_{6}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{5}F_{6}F_{13}V_{3}V_{3}V_{5}$, $F_{5}F_{6}F_{13}V_{3}V_{3}V_{4}$, $F_{3}F_{11}F_{8}S_{9}V_{3}V_{2}$, $F_{2}F_{3}F_{8}S_{14}V_{3}V_{2}$, $F_{8}F_{9}F_{14}S_{5}V_{3}V_{5}$, $F_{8}F_{8}F_{14}S_{5}V_{3}V_{5}$, $F_{6}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{11}F_{8}F_{14}S_{9}V_{3}V_{2}$, $F_{2}F_{6}F_{8}S_{14}V_{3}V_{2}$, $F_{6}F_{8}F_{9}S_{7}S_{9}S_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{14}S_{3}$, $F_{5}F_{8}F_{14}S_{9}V_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{14}V_{3}V_{3}$, $F_{1}F_{3}F_{11}S_{7}S_{9}S_{3}$, $F_{1}F_{2}F_{3}S_{7}S_{14}S_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{9}V_{2}$, $F_{5}F_{7}F_{8}S_{7}S_{14}V_{2}$, $F_{6}F_{8}F_{13}S_{9}S_{5}V_{3}$, $F_{6}F_{8}F_{13}S_{14}S_{5}V_{3}$, $F_{1}F_{3}F_{11}S_{7}S_{9}V_{2}$, $F_{1}F_{2}F_{3}S_{7}S_{14}V_{2}$, $F_{5}F_{7}F_{8}S_{9}V_{3}V_{2}$, $F_{5}F_{7}F_{8}S_{14}V_{3}V_{2}$, $F_{6}F_{8}F_{13}S_{9}S_{3}S_{5}$, $F_{6}F_{8}F_{13}S_{14}S_{3}S_{5}$, $F_{6}F_{8}F_{9}S_{9}S_{3}S_{5}$, $F_{5}F_{6}F_{8}S_{14}S_{3}S_{5}$, $F_{5}F_{8}F_{14}S_{9}V_{3}V_{2}$, $F_{5}F_{6}F_{8}S_{14}V_{3}V_{2}$, $F_{6}F_{8}F_{14}S_{3}V_{11}V_{11}$, $F_{6}F_{6}F_{8}S_{3}V_{11}V_{11}$, $F_{5}F_{8}F_{9}S_{5}V_{11}V_{3}$, $F_{5}F_{5}F_{8}S_{5}V_{11}V_{3}$, $F_{3}F_{3}F_{11}S_{3}V_{11}V_{11}$, $F_{2}F_{3}F_{3}S_{3}V_{11}V_{11}$, $F_{8}F_{8}F_{9}V_{11}V_{11}V_{2}$, $F_{5}F_{8}F_{8}V_{11}V_{11}V_{2}$, $F_{6}F_{13}F_{14}V_{11}V_{3}V_{5}$, $F_{6}F_{6}F_{13}V_{11}V_{3}V_{4}$, $F_{8}F_{8}F_{14}S_{5}S_{5}V_{11}$, $F_{6}F_{8}F_{8}S_{5}S_{5}V_{11}$, $F_{3}F_{3}F_{11}V_{11}V_{11}V_{2}$, $F_{2}F_{3}F_{3}V_{11}V_{11}V_{2}$, $F_{8}F_{8}F_{9}V_{11}V_{3}V_{2}$, $F_{5}F_{8}F_{8}V_{11}V_{3}V_{2}$, $F_{8}F_{8}F_{14}S_{3}S_{5}V_{11}$, $F_{6}F_{8}F_{8}S_{3}S_{5}V_{11}$, $F_{6}F_{8}F_{14}S_{3}S_{5}V_{11}$, $F_{6}F_{6}F_{8}S_{3}S_{5}V_{11}$, $F_{5}F_{8}F_{9}V_{11}V_{3}V_{2}$, $F_{5}F_{5}F_{8}V_{11}V_{3}V_{2}$, $F_{8}F_{8}F_{9}S_{5}V_{11}V_{2}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{2}$, $F_{6}F_{13}F_{14}S_{3}V_{11}V_{5}$, $F_{6}F_{6}F_{13}S_{3}V_{11}V_{4}$, $F_{6}F_{8}F_{14}S_{3}V_{11}V_{5}$, $F_{6}F_{6}F_{8}S_{3}V_{11}V_{4}$, $F_{8}F_{8}F_{14}S_{5}V_{11}V_{2}$, $F_{6}F_{8}F_{8}S_{5}V_{11}V_{2}$, $F_{6}F_{6}F_{13}S_{7}S_{9}S_{3}$, $F_{6}F_{6}F_{13}S_{7}S_{14}S_{3}$, $F_{3}F_{11}F_{11}S_{7}S_{9}S_{3}$, $F_{2}F_{2}F_{3}S_{7}S_{14}S_{3}$, $F_{8}F_{8}F_{14}S_{7}S_{9}V_{2}$, $F_{6}F_{8}F_{8}S_{7}S_{14}V_{2}$, $F_{8}F_{14}F_{14}S_{7}S_{5}V_{5}$, $F_{6}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{8}F_{8}F_{9}S_{7}S_{5}V_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{11}F_{11}S_{7}S_{9}V_{2}$, $F_{2}F_{2}F_{3}S_{7}S_{14}V_{2}$, $F_{8}F_{8}F_{14}S_{7}S_{5}V_{2}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{8}F_{14}F_{14}S_{7}S_{3}V_{5}$, $F_{6}F_{6}F_{8}S_{7}S_{3}V_{4}$, $F_{6}F_{6}F_{13}S_{7}S_{3}V_{5}$, $F_{6}F_{6}F_{13}S_{7}S_{3}V_{4}$, $F_{8}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{4}$} {{$F_{1}F_{3}F_{5}S_{7}S_{7}S_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{2}V_{11}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{11}$, $F_{5}F_{6}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{4}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{6}F_{8}F_{8}S_{7}V_{11}V_{3}$, $F_{5}F_{6}F_{13}S_{7}V_{11}V_{3}$, $F_{1}F_{3}F_{5}S_{7}V_{3}V_{4}$, $F_{5}F_{6}F_{13}S_{7}V_{3}V_{4}$, $F_{1}F_{3}F_{7}S_{7}S_{6}V_{3}$, $F_{1}F_{3}F_{5}V_{11}V_{3}V_{4}$, $F_{6}F_{8}F_{8}V_{11}V_{3}V_{4}$, $F_{5}F_{6}F_{13}S_{7}S_{6}V_{3}$, $F_{5}F_{5}F_{7}S_{7}S_{7}S_{6}$, $F_{1}F_{3}F_{6}S_{7}S_{6}V_{3}$, $F_{5}F_{5}F_{7}S_{7}S_{6}V_{3}$, $F_{5}F_{7}F_{8}S_{7}V_{11}V_{4}$, $F_{5}F_{5}F_{8}S_{7}V_{11}V_{4}$, $F_{1}F_{3}F_{6}S_{7}V_{3}V_{4}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{3}F_{6}V_{11}V_{3}V_{4}$, $F_{5}F_{7}F_{8}V_{11}V_{3}V_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{5}F_{7}S_{7}V_{11}V_{4}$, $F_{6}F_{6}F_{8}S_{7}V_{11}V_{3}$, $F_{5}F_{5}F_{8}S_{7}V_{11}V_{3}$, $F_{1}F_{1}F_{3}S_{7}S_{2}V_{11}$, $F_{6}F_{6}F_{8}V_{11}V_{3}V_{4}$, $F_{5}F_{5}F_{7}V_{11}V_{3}V_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{2}V_{11}$, $F_{5}F_{7}F_{7}S_{7}S_{7}S_{6}$, $F_{5}F_{8}F_{8}S_{7}V_{11}V_{4}$, $F_{6}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{6}F_{6}F_{13}S_{7}V_{11}V_{3}$, $F_{5}F_{8}F_{8}S_{7}V_{11}V_{3}$, $F_{5}F_{5}F_{7}S_{7}S_{7}S_{5}$, $F_{1}F_{1}F_{3}S_{7}S_{7}S_{2}$, $F_{6}F_{6}F_{13}S_{7}V_{3}V_{4}$, $F_{5}F_{5}F_{7}S_{7}S_{7}S_{2}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{6}F_{6}F_{13}S_{7}S_{6}V_{3}$, $F_{5}F_{7}F_{7}S_{7}S_{6}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{2}V_{11}$, $F_{1}F_{3}F_{6}S_{7}S_{7}S_{3}$, $F_{1}F_{3}F_{13}S_{7}S_{3}V_{11}$, $F_{1}F_{3}F_{6}S_{7}S_{3}V_{11}$, $F_{5}F_{6}F_{7}S_{7}S_{7}S_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{7}S_{7}S_{5}V_{3}$, $F_{5}F_{7}F_{13}S_{7}V_{11}V_{3}$, $F_{5}F_{6}F_{8}S_{7}V_{11}V_{3}$, $F_{1}F_{3}F_{5}S_{7}V_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{7}V_{3}V_{3}$, $F_{1}F_{3}F_{7}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{5}V_{11}V_{3}V_{3}$, $F_{5}F_{7}F_{13}V_{11}V_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{7}S_{7}V_{11}V_{3}$, $F_{1}F_{1}F_{3}S_{7}S_{3}V_{11}$, $F_{5}F_{5}F_{7}V_{11}V_{3}V_{3}$, $F_{6}F_{6}F_{13}S_{7}S_{3}V_{11}$, $F_{5}F_{7}F_{7}S_{7}S_{7}S_{5}$, $F_{6}F_{13}F_{13}S_{7}V_{11}V_{3}$, $F_{6}F_{6}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{1}F_{3}S_{7}S_{7}S_{3}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{3}$, $F_{6}F_{6}F_{8}S_{7}S_{7}S_{3}$, $F_{5}F_{7}F_{7}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{6}F_{13}F_{13}S_{7}S_{3}V_{11}$, $F_{3}F_{6}F_{8}S_{7}S_{7}S_{3}$, $F_{1}F_{3}F_{13}S_{7}S_{3}V_{4}$, $F_{3}F_{6}F_{8}S_{7}S_{3}V_{4}$, $F_{3}F_{5}F_{7}S_{7}S_{7}S_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{5}F_{7}S_{7}S_{2}V_{3}$, $F_{5}F_{7}F_{13}S_{7}V_{3}V_{4}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{6}F_{8}F_{8}S_{7}V_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{7}V_{3}V_{3}$, $F_{1}F_{3}F_{7}S_{7}S_{2}V_{3}$, $F_{6}F_{8}F_{8}V_{3}V_{3}V_{4}$, $F_{5}F_{7}F_{13}V_{3}V_{3}V_{4}$, $F_{3}F_{5}F_{8}S_{7}S_{2}V_{3}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{3}F_{6}F_{13}S_{7}V_{3}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{3}V_{4}$, $F_{5}F_{7}F_{8}V_{3}V_{3}V_{4}$, $F_{3}F_{6}F_{13}S_{7}S_{3}V_{4}$, $F_{5}F_{7}F_{7}S_{7}S_{7}S_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{4}$, $F_{6}F_{13}F_{13}S_{7}V_{3}V_{4}$, $F_{1}F_{3}F_{3}S_{7}S_{7}S_{2}$, $F_{6}F_{8}F_{8}S_{7}S_{7}S_{3}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{3}$, $F_{1}F_{3}F_{3}S_{7}S_{7}S_{3}$, $F_{6}F_{8}F_{8}S_{7}S_{3}V_{4}$, $F_{5}F_{7}F_{7}S_{7}S_{2}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{2}V_{3}$, $F_{6}F_{13}F_{13}S_{7}S_{3}V_{4}$, $F_{3}F_{6}F_{8}S_{7}S_{3}V_{11}$, $F_{1}F_{6}F_{13}S_{7}S_{3}V_{11}$, $F_{1}F_{3}F_{6}S_{7}S_{3}V_{4}$, $F_{1}F_{6}F_{13}S_{7}S_{3}V_{4}$, $F_{1}F_{3}F_{13}S_{7}S_{3}S_{6}$, $F_{1}F_{3}F_{6}S_{3}V_{11}V_{4}$, $F_{3}F_{6}F_{8}S_{3}V_{11}V_{4}$, $F_{1}F_{6}F_{13}S_{7}S_{3}S_{6}$, $F_{3}F_{5}F_{7}S_{7}S_{2}V_{11}$, $F_{1}F_{5}F_{8}S_{7}S_{2}V_{11}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{2}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{3}F_{5}S_{2}V_{11}V_{3}$, $F_{3}F_{5}F_{7}S_{2}V_{11}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{2}S_{5}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{4}$, $F_{5}F_{6}F_{7}S_{5}V_{3}V_{4}$, $F_{5}F_{7}F_{13}S_{7}S_{6}V_{3}$, $F_{5}F_{6}F_{8}V_{11}V_{3}V_{4}$, $F_{3}F_{5}F_{8}V_{11}V_{3}V_{4}$, $F_{1}F_{5}F_{7}S_{7}S_{6}V_{3}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{13}V_{11}V_{3}V_{3}$, $F_{3}F_{5}F_{8}V_{11}V_{3}V_{3}$, $F_{1}F_{5}F_{7}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{13}V_{3}V_{3}V_{4}$, $F_{5}F_{6}F_{8}V_{3}V_{3}V_{4}$, $F_{1}F_{5}F_{7}S_{7}S_{2}V_{3}$, $F_{6}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{5}F_{6}F_{13}S_{6}V_{3}V_{3}$, $F_{5}F_{7}F_{13}S_{6}V_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{2}V_{11}V_{3}$, $F_{1}F_{6}F_{13}S_{7}S_{6}V_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{3}S_{6}$, $F_{5}F_{5}F_{7}S_{6}V_{3}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{5}F_{8}V_{11}V_{3}V_{4}$, $F_{3}F_{6}F_{13}V_{11}V_{3}V_{4}$, $F_{1}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{5}F_{8}V_{3}V_{3}V_{4}$, $F_{1}F_{6}F_{8}S_{7}S_{3}V_{4}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{6}F_{13}S_{3}V_{11}V_{4}$, $F_{5}F_{5}F_{7}S_{7}S_{2}V_{11}$, $F_{6}F_{6}F_{13}V_{11}V_{3}V_{4}$, $F_{6}F_{6}F_{8}S_{7}S_{3}V_{11}$, $F_{5}F_{5}F_{8}V_{11}V_{3}V_{3}$, $F_{6}F_{6}F_{8}S_{3}V_{11}V_{4}$, $F_{5}F_{5}F_{7}S_{2}V_{11}V_{3}$, $F_{5}F_{5}F_{8}S_{2}V_{11}V_{3}$, $F_{6}F_{6}F_{13}S_{3}V_{11}V_{4}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{6}F_{13}F_{13}S_{7}S_{6}V_{3}$, $F_{6}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{3}F_{3}S_{7}S_{2}V_{11}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{7}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{3}S_{7}S_{3}V_{11}$, $F_{6}F_{6}F_{13}S_{7}S_{3}V_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{2}V_{3}$, $F_{5}F_{5}F_{7}S_{7}S_{2}V_{3}$, $F_{6}F_{6}F_{8}S_{7}S_{3}V_{4}$, $F_{6}F_{6}F_{13}S_{7}S_{3}S_{6}$, $F_{5}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{6}F_{13}F_{13}S_{7}S_{3}S_{6}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{5}$} {{$F_{2}F_{3}F_{5}S_{7}S_{7}S_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{3}V_{11}$, $F_{2}F_{3}F_{5}S_{7}S_{3}V_{11}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{3}F_{6}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{7}V_{11}V_{3}$, $F_{5}F_{6}F_{8}S_{7}V_{11}V_{3}$, $F_{2}F_{3}F_{6}S_{7}V_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{7}V_{3}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{3}$, $F_{2}F_{3}F_{6}V_{11}V_{3}V_{3}$, $F_{5}F_{8}F_{8}V_{11}V_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{2}F_{3}S_{7}S_{3}V_{11}$, $F_{5}F_{6}F_{8}V_{11}V_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{3}V_{11}$, $F_{5}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{6}F_{6}F_{8}S_{7}V_{11}V_{3}$, $F_{6}F_{8}F_{8}S_{7}V_{11}V_{3}$, $F_{2}F_{2}F_{3}S_{7}S_{7}S_{3}$, $F_{6}F_{6}F_{8}S_{7}V_{3}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{3}$, $F_{2}F_{2}F_{3}S_{7}S_{3}V_{11}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{6}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{6}F_{8}F_{8}S_{7}S_{3}V_{11}$, $F_{3}F_{5}F_{8}S_{7}S_{7}S_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{3}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{7}V_{3}V_{3}$, $F_{5}F_{8}F_{8}V_{3}V_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{3}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{7}S_{3}$, $F_{6}F_{8}F_{8}S_{7}V_{3}V_{3}$, $F_{2}F_{3}F_{3}S_{7}S_{7}S_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{3}V_{3}$, $F_{6}F_{8}F_{8}S_{7}S_{3}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{3}V_{11}$, $F_{1}F_{6}F_{8}S_{7}S_{3}V_{11}$, $F_{2}F_{3}F_{5}S_{7}S_{3}V_{3}$, $F_{1}F_{6}F_{8}S_{7}S_{3}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{3}S_{5}$, $F_{2}F_{3}F_{5}S_{3}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{3}V_{11}V_{3}$, $F_{1}F_{6}F_{8}S_{7}S_{3}S_{5}$, $F_{1}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{3}S_{5}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{6}F_{8}V_{11}V_{3}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{2}F_{3}F_{6}S_{7}S_{3}V_{3}$, $F_{5}F_{6}F_{8}V_{3}V_{3}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{3}V_{3}$, $F_{2}F_{3}F_{6}S_{3}V_{11}V_{3}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{3}$, $F_{3}F_{6}F_{8}S_{3}V_{11}V_{3}$, $F_{5}F_{6}F_{8}S_{3}V_{11}V_{3}$, $F_{6}F_{6}F_{8}S_{7}S_{3}V_{11}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{2}F_{3}F_{3}S_{7}S_{3}V_{11}$, $F_{6}F_{6}F_{8}S_{7}S_{3}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{3}V_{3}$, $F_{6}F_{6}F_{8}S_{7}S_{3}S_{5}$, $F_{6}F_{8}F_{8}S_{7}S_{3}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{6}$} {{$F_{2}F_{3}F_{8}S_{7}S_{7}S_{3}$, $F_{1}F_{3}F_{13}S_{7}S_{14}S_{3}$, $F_{2}F_{3}F_{8}S_{7}S_{14}S_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{7}V_{4}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{4}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{5}F_{7}F_{13}S_{7}S_{14}V_{3}$, $F_{6}F_{8}F_{8}S_{7}S_{14}V_{3}$, $F_{2}F_{3}F_{8}S_{7}V_{3}V_{3}$, $F_{6}F_{8}F_{8}S_{7}V_{3}V_{3}$, $F_{1}F_{3}F_{7}S_{7}V_{3}V_{4}$, $F_{2}F_{3}F_{8}S_{14}V_{3}V_{3}$, $F_{5}F_{7}F_{13}S_{14}V_{3}V_{3}$, $F_{6}F_{8}F_{8}S_{7}V_{3}V_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{14}V_{3}$, $F_{6}F_{8}F_{13}S_{7}S_{14}V_{3}$, $F_{1}F_{3}F_{3}S_{7}S_{14}S_{3}$, $F_{5}F_{7}F_{8}S_{14}V_{3}V_{3}$, $F_{6}F_{8}F_{13}S_{7}S_{14}S_{3}$, $F_{5}F_{7}F_{7}S_{7}S_{7}V_{4}$, $F_{6}F_{13}F_{13}S_{7}S_{14}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{7}V_{4}$, $F_{2}F_{3}F_{3}S_{7}S_{7}S_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{7}S_{3}$, $F_{2}F_{3}F_{3}S_{7}S_{14}S_{3}$, $F_{5}F_{7}F_{7}S_{7}V_{3}V_{4}$, $F_{6}F_{13}F_{13}S_{7}S_{14}S_{3}$, $F_{2}F_{3}F_{5}S_{7}S_{7}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{14}V_{2}$, $F_{2}F_{3}F_{5}S_{7}S_{14}V_{2}$, $F_{5}F_{5}F_{7}S_{7}S_{7}S_{6}$, $F_{1}F_{3}F_{6}S_{7}S_{6}V_{3}$, $F_{5}F_{5}F_{7}S_{7}S_{6}V_{3}$, $F_{5}F_{6}F_{7}S_{7}S_{14}S_{5}$, $F_{5}F_{6}F_{8}S_{7}S_{14}S_{5}$, $F_{2}F_{3}F_{6}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{4}$, $F_{2}F_{3}F_{6}S_{14}S_{5}V_{3}$, $F_{5}F_{6}F_{7}S_{14}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{7}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{6}F_{8}S_{7}S_{14}V_{3}$, $F_{5}F_{6}F_{13}S_{7}S_{14}V_{3}$, $F_{2}F_{3}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{13}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{7}S_{7}S_{6}V_{3}$, $F_{2}F_{3}F_{8}S_{14}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{14}S_{5}V_{3}$, $F_{5}F_{6}F_{13}S_{7}S_{6}V_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{14}S_{5}$, $F_{1}F_{3}F_{3}S_{7}S_{14}V_{2}$, $F_{5}F_{7}F_{8}S_{14}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{14}V_{2}$, $F_{6}F_{6}F_{13}S_{7}S_{14}V_{3}$, $F_{6}F_{6}F_{8}S_{7}S_{14}V_{3}$, $F_{5}F_{5}F_{7}S_{7}S_{7}V_{4}$, $F_{5}F_{7}F_{7}S_{7}S_{7}S_{6}$, $F_{6}F_{8}F_{8}S_{7}S_{14}S_{5}$, $F_{6}F_{6}F_{8}S_{7}S_{14}S_{5}$, $F_{2}F_{3}F_{3}S_{7}S_{7}V_{2}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{6}F_{6}F_{13}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{7}S_{7}S_{7}V_{2}$, $F_{2}F_{3}F_{3}S_{7}S_{14}V_{2}$, $F_{5}F_{7}F_{7}S_{7}S_{6}V_{3}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{6}F_{6}F_{13}S_{7}S_{6}V_{3}$, $F_{6}F_{6}F_{8}S_{7}S_{14}V_{2}$, $F_{2}F_{5}F_{7}S_{7}S_{7}V_{2}$, $F_{1}F_{3}F_{6}S_{7}V_{3}V_{2}$, $F_{2}F_{5}F_{7}S_{7}V_{3}V_{2}$, $F_{5}F_{6}F_{7}S_{7}S_{5}V_{3}$, $F_{2}F_{6}F_{13}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{3}S_{5}$, $F_{5}F_{6}F_{7}S_{5}V_{3}V_{3}$, $F_{2}F_{6}F_{13}S_{7}S_{3}S_{5}$, $F_{2}F_{5}F_{8}S_{7}S_{7}S_{3}$, $F_{1}F_{3}F_{13}S_{7}S_{3}S_{5}$, $F_{2}F_{5}F_{8}S_{7}S_{3}S_{5}$, $F_{5}F_{6}F_{8}S_{7}V_{3}V_{3}$, $F_{2}F_{6}F_{8}S_{7}V_{3}V_{3}$, $F_{5}F_{7}F_{13}S_{7}S_{5}V_{3}$, $F_{2}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{7}S_{7}V_{3}V_{2}$, $F_{5}F_{7}F_{13}S_{5}V_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{3}$, $F_{2}F_{6}F_{8}S_{7}V_{3}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{3}$, $F_{6}F_{6}F_{8}S_{7}V_{3}V_{3}$, $F_{2}F_{2}F_{3}S_{7}S_{7}S_{3}$, $F_{5}F_{7}F_{7}S_{7}S_{7}V_{2}$, $F_{6}F_{13}F_{13}S_{7}S_{5}V_{3}$, $F_{6}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{2}F_{2}F_{3}S_{7}S_{7}V_{2}$, $F_{5}F_{7}F_{7}S_{7}V_{3}V_{2}$, $F_{6}F_{13}F_{13}S_{7}S_{3}S_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{3}S_{5}$, $F_{6}F_{6}F_{8}S_{7}V_{3}V_{2}$, $F_{2}F_{5}F_{7}S_{7}S_{14}V_{2}$, $F_{1}F_{6}F_{8}S_{7}S_{14}V_{2}$, $F_{2}F_{3}F_{5}S_{7}V_{3}V_{2}$, $F_{1}F_{6}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{3}F_{6}S_{7}V_{4}V_{2}$, $F_{2}F_{3}F_{5}S_{14}V_{3}V_{2}$, $F_{2}F_{5}F_{7}S_{14}V_{3}V_{2}$, $F_{1}F_{6}F_{8}S_{7}V_{4}V_{2}$, $F_{1}F_{6}F_{13}S_{7}S_{6}V_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{3}S_{6}$, $F_{5}F_{5}F_{7}S_{6}V_{3}V_{3}$, $F_{1}F_{6}F_{13}S_{7}S_{3}S_{6}$, $F_{5}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{2}F_{6}F_{13}S_{14}S_{5}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{2}F_{3}F_{6}S_{7}S_{3}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{3}S_{5}$, $F_{2}F_{3}F_{6}S_{14}S_{3}S_{5}$, $F_{5}F_{6}F_{7}S_{5}V_{3}V_{4}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{4}$, $F_{2}F_{6}F_{13}S_{14}S_{3}S_{5}$, $F_{2}F_{5}F_{8}S_{7}S_{14}S_{3}$, $F_{1}F_{6}F_{13}S_{7}S_{14}S_{3}$, $F_{2}F_{3}F_{8}S_{7}S_{3}S_{5}$, $F_{1}F_{6}F_{13}S_{7}S_{3}S_{5}$, $F_{1}F_{3}F_{13}S_{7}S_{3}S_{6}$, $F_{2}F_{3}F_{8}S_{14}S_{3}S_{5}$, $F_{2}F_{5}F_{8}S_{14}S_{3}S_{5}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{1}F_{6}F_{8}S_{7}V_{3}V_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{3}F_{8}S_{7}V_{4}V_{2}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{4}$, $F_{5}F_{6}F_{8}S_{7}V_{3}V_{4}$, $F_{5}F_{6}F_{13}S_{14}V_{3}V_{3}$, $F_{2}F_{6}F_{8}S_{14}V_{3}V_{3}$, $F_{1}F_{5}F_{7}S_{7}V_{3}V_{4}$, $F_{5}F_{7}F_{13}S_{7}S_{6}V_{3}$, $F_{6}F_{8}F_{8}S_{14}S_{5}V_{3}$, $F_{2}F_{6}F_{8}S_{14}S_{5}V_{3}$, $F_{1}F_{5}F_{7}S_{7}S_{6}V_{3}$, $F_{2}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{6}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{5}F_{6}F_{13}S_{5}V_{3}V_{3}$, $F_{1}F_{5}F_{7}S_{7}V_{3}V_{2}$, $F_{2}F_{3}F_{8}S_{14}V_{3}V_{2}$, $F_{5}F_{7}F_{13}S_{6}V_{3}V_{3}$, $F_{6}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{5}F_{6}F_{13}S_{6}V_{3}V_{3}$, $F_{2}F_{6}F_{8}S_{14}V_{3}V_{2}$, $F_{5}F_{6}F_{8}S_{7}S_{14}S_{3}$, $F_{5}F_{6}F_{8}S_{14}V_{3}V_{3}$, $F_{1}F_{2}F_{3}S_{7}S_{14}S_{3}$, $F_{5}F_{7}F_{8}S_{7}S_{14}V_{2}$, $F_{6}F_{8}F_{13}S_{14}S_{5}V_{3}$, $F_{1}F_{2}F_{3}S_{7}S_{14}V_{2}$, $F_{5}F_{7}F_{8}S_{14}V_{3}V_{2}$, $F_{6}F_{8}F_{13}S_{14}S_{3}S_{5}$, $F_{5}F_{6}F_{8}S_{14}S_{3}S_{5}$, $F_{5}F_{6}F_{8}S_{14}V_{3}V_{2}$, $F_{6}F_{6}F_{13}S_{7}S_{14}S_{3}$, $F_{6}F_{6}F_{8}S_{7}V_{3}V_{4}$, $F_{5}F_{5}F_{7}S_{7}V_{3}V_{4}$, $F_{2}F_{2}F_{3}S_{7}S_{14}S_{3}$, $F_{6}F_{8}F_{8}S_{7}S_{14}V_{2}$, $F_{6}F_{13}F_{13}S_{7}S_{6}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{6}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{2}F_{2}F_{3}S_{7}S_{14}V_{2}$, $F_{6}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{3}S_{5}$, $F_{6}F_{6}F_{13}S_{7}S_{3}S_{5}$, $F_{5}F_{5}F_{7}S_{7}V_{3}V_{2}$, $F_{6}F_{8}F_{8}S_{7}V_{4}V_{2}$, $F_{6}F_{13}F_{13}S_{7}S_{3}S_{6}$, $F_{6}F_{6}F_{13}S_{7}S_{3}S_{6}$, $F_{6}F_{6}F_{8}S_{7}V_{4}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{7}$} {{$F_{3}F_{4}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{3}F_{14}S_{7}V_{11}V_{2}$, $F_{1}F_{3}F_{6}S_{7}V_{11}V_{2}$, $F_{3}F_{4}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{7}V_{11}V_{2}$, $F_{5}F_{7}F_{8}S_{7}S_{7}V_{5}$, $F_{5}F_{7}F_{8}S_{7}S_{7}V_{4}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{5}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{4}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{5}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{5}F_{7}F_{14}S_{7}S_{5}V_{11}$, $F_{5}F_{6}F_{7}S_{7}S_{5}V_{11}$, $F_{8}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{4}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{3}$, $F_{8}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{9}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{5}S_{5}$, $F_{3}F_{4}F_{8}S_{5}V_{11}V_{3}$, $F_{1}F_{3}F_{8}S_{5}V_{11}V_{3}$, $F_{5}F_{7}F_{14}S_{5}V_{11}V_{3}$, $F_{5}F_{6}F_{7}S_{5}V_{11}V_{3}$, $F_{8}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{8}F_{8}F_{9}S_{7}S_{7}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{8}F_{9}F_{14}S_{7}V_{11}V_{3}$, $F_{5}F_{6}F_{8}S_{7}V_{11}V_{3}$, $F_{8}F_{8}F_{14}S_{7}V_{11}V_{3}$, $F_{6}F_{8}F_{8}S_{7}V_{11}V_{3}$, $F_{3}F_{4}F_{9}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{3}$, $F_{8}F_{8}F_{14}S_{7}S_{5}V_{3}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{7}S_{7}V_{3}V_{5}$, $F_{1}F_{3}F_{7}S_{7}V_{3}V_{4}$, $F_{3}F_{4}F_{9}S_{5}V_{11}V_{3}$, $F_{1}F_{3}F_{5}S_{5}V_{11}V_{3}$, $F_{8}F_{9}F_{14}S_{5}V_{11}V_{3}$, $F_{5}F_{6}F_{8}S_{5}V_{11}V_{3}$, $F_{8}F_{8}F_{14}S_{7}V_{3}V_{5}$, $F_{6}F_{8}F_{8}S_{7}V_{3}V_{4}$, $F_{8}F_{8}F_{9}S_{7}V_{11}V_{3}$, $F_{5}F_{8}F_{8}S_{7}V_{11}V_{3}$, $F_{5}F_{7}F_{9}S_{7}S_{5}V_{11}$, $F_{5}F_{5}F_{7}S_{7}S_{5}V_{11}$, $F_{8}F_{8}F_{14}S_{7}S_{5}V_{11}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{11}$, $F_{1}F_{3}F_{4}S_{7}V_{11}V_{2}$, $F_{1}F_{1}F_{3}S_{7}V_{11}V_{2}$, $F_{5}F_{7}F_{9}S_{5}V_{11}V_{3}$, $F_{5}F_{5}F_{7}S_{5}V_{11}V_{3}$, $F_{8}F_{8}F_{9}S_{5}V_{11}V_{3}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{8}F_{8}F_{14}S_{7}V_{11}V_{2}$, $F_{6}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{8}F_{9}F_{9}S_{7}S_{7}S_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{8}F_{14}F_{14}S_{7}V_{11}V_{3}$, $F_{6}F_{6}F_{8}S_{7}V_{11}V_{3}$, $F_{5}F_{7}F_{7}S_{7}S_{7}V_{5}$, $F_{5}F_{7}F_{7}S_{7}S_{7}V_{4}$, $F_{8}F_{9}F_{9}S_{7}S_{5}V_{11}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{11}$, $F_{8}F_{14}F_{14}S_{7}S_{5}V_{11}$, $F_{6}F_{6}F_{8}S_{7}S_{5}V_{11}$, $F_{8}F_{8}F_{9}S_{7}S_{7}V_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{7}V_{4}$, $F_{3}F_{4}F_{4}S_{7}S_{7}V_{2}$, $F_{1}F_{1}F_{3}S_{7}S_{7}V_{2}$, $F_{8}F_{9}F_{9}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{8}F_{8}F_{9}S_{7}S_{7}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{3}F_{4}F_{4}S_{7}V_{11}V_{2}$, $F_{5}F_{7}F_{7}S_{7}V_{3}V_{5}$, $F_{5}F_{7}F_{7}S_{7}V_{3}V_{4}$, $F_{8}F_{9}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{8}F_{14}F_{14}S_{7}V_{11}V_{2}$, $F_{6}F_{6}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{4}F_{5}S_{7}S_{7}S_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{7}S_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{4}V_{11}$, $F_{1}F_{3}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{4}F_{5}S_{7}S_{4}V_{11}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{11}$, $F_{5}F_{8}F_{9}S_{7}S_{7}V_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{7}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{8}F_{9}S_{7}S_{5}V_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{8}F_{14}S_{7}S_{5}V_{11}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{11}$, $F_{3}F_{4}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{8}S_{7}S_{5}S_{5}$, $F_{5}F_{8}F_{14}S_{7}S_{5}S_{5}$, $F_{5}F_{6}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{9}S_{7}S_{5}V_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{4}$, $F_{3}F_{4}F_{8}S_{5}S_{5}V_{11}$, $F_{1}F_{3}F_{8}S_{5}S_{5}V_{11}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{11}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{11}$, $F_{5}F_{8}F_{14}S_{7}S_{5}V_{5}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{8}F_{9}S_{7}S_{5}V_{11}$, $F_{1}F_{3}F_{4}S_{7}S_{4}V_{11}$, $F_{1}F_{1}F_{3}S_{7}S_{2}V_{11}$, $F_{5}F_{8}F_{9}S_{7}S_{4}V_{11}$, $F_{5}F_{5}F_{8}S_{7}S_{2}V_{11}$, $F_{8}F_{9}F_{9}S_{7}S_{7}V_{5}$, $F_{5}F_{5}F_{7}S_{7}S_{7}V_{5}$, $F_{5}F_{5}F_{7}S_{7}S_{7}V_{4}$, $F_{3}F_{4}F_{4}S_{7}S_{7}S_{4}$, $F_{1}F_{1}F_{3}S_{7}S_{7}S_{2}$, $F_{8}F_{8}F_{14}S_{7}S_{5}S_{5}$, $F_{6}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{5}F_{5}F_{7}S_{7}S_{7}S_{4}$, $F_{5}F_{5}F_{7}S_{7}S_{7}S_{2}$, $F_{3}F_{4}F_{4}S_{7}S_{4}V_{11}$, $F_{8}F_{9}F_{9}S_{7}S_{5}V_{5}$, $F_{8}F_{8}F_{14}S_{7}S_{5}V_{5}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{8}F_{8}F_{9}S_{7}S_{4}V_{11}$, $F_{5}F_{8}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{5}F_{7}S_{7}S_{7}S_{4}$, $F_{3}F_{5}F_{7}S_{7}S_{7}S_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{4}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{5}F_{7}S_{7}S_{4}V_{3}$, $F_{3}F_{5}F_{7}S_{7}S_{2}V_{3}$, $F_{3}F_{8}F_{9}S_{7}S_{7}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{3}F_{14}S_{7}S_{5}V_{2}$, $F_{1}F_{3}F_{6}S_{7}S_{5}V_{2}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{3}F_{8}F_{14}S_{7}S_{5}V_{3}$, $F_{3}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{7}F_{14}S_{7}S_{5}S_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{5}S_{5}$, $F_{3}F_{8}F_{14}S_{7}S_{5}S_{5}$, $F_{3}F_{6}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{9}S_{7}S_{5}V_{2}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{2}$, $F_{5}F_{7}F_{14}S_{5}S_{5}V_{3}$, $F_{5}F_{6}F_{7}S_{5}S_{5}V_{3}$, $F_{8}F_{8}F_{9}S_{5}S_{5}V_{3}$, $F_{5}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{3}F_{8}F_{14}S_{7}S_{5}V_{2}$, $F_{3}F_{6}F_{8}S_{7}S_{5}V_{2}$, $F_{8}F_{9}F_{14}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{8}F_{9}S_{7}S_{5}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{7}S_{7}S_{4}V_{3}$, $F_{1}F_{3}F_{7}S_{7}S_{2}V_{3}$, $F_{8}F_{9}F_{14}S_{5}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{5}S_{5}V_{3}$, $F_{3}F_{8}F_{9}S_{7}S_{4}V_{3}$, $F_{3}F_{5}F_{8}S_{7}S_{2}V_{3}$, $F_{8}F_{9}F_{9}S_{7}S_{7}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{8}F_{14}F_{14}S_{7}S_{5}V_{3}$, $F_{6}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{3}F_{3}F_{4}S_{7}S_{7}V_{2}$, $F_{1}F_{3}F_{3}S_{7}S_{7}V_{2}$, $F_{5}F_{7}F_{7}S_{7}S_{7}S_{4}$, $F_{5}F_{7}F_{7}S_{7}S_{7}S_{2}$, $F_{8}F_{14}F_{14}S_{7}S_{5}S_{5}$, $F_{6}F_{6}F_{8}S_{7}S_{5}S_{5}$, $F_{3}F_{3}F_{4}S_{7}S_{7}S_{4}$, $F_{1}F_{3}F_{3}S_{7}S_{7}S_{2}$, $F_{5}F_{7}F_{7}S_{7}S_{4}V_{3}$, $F_{5}F_{7}F_{7}S_{7}S_{2}V_{3}$, $F_{8}F_{9}F_{9}S_{7}S_{5}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{8}F_{14}F_{14}S_{7}S_{5}V_{2}$, $F_{6}F_{6}F_{8}S_{7}S_{5}V_{2}$, $F_{8}F_{8}F_{9}S_{7}S_{4}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{2}V_{3}$, $F_{3}F_{5}F_{7}S_{7}S_{4}V_{11}$, $F_{3}F_{5}F_{7}S_{7}S_{2}V_{11}$, $F_{1}F_{8}F_{9}S_{7}S_{4}V_{11}$, $F_{1}F_{5}F_{8}S_{7}S_{2}V_{11}$, $F_{3}F_{4}F_{5}S_{7}S_{4}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{2}V_{3}$, $F_{1}F_{8}F_{9}S_{7}S_{4}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{2}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{4}F_{5}S_{4}V_{11}V_{3}$, $F_{1}F_{3}F_{5}S_{2}V_{11}V_{3}$, $F_{3}F_{5}F_{7}S_{4}V_{11}V_{3}$, $F_{3}F_{5}F_{7}S_{2}V_{11}V_{3}$, $F_{1}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{3}F_{8}F_{9}S_{7}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{7}V_{11}V_{2}$, $F_{1}F_{8}F_{14}S_{7}V_{11}V_{2}$, $F_{1}F_{6}F_{8}S_{7}V_{11}V_{2}$, $F_{3}F_{4}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{8}F_{14}S_{7}S_{5}V_{2}$, $F_{1}F_{6}F_{8}S_{7}S_{5}V_{2}$, $F_{1}F_{3}F_{14}S_{7}V_{2}V_{5}$, $F_{1}F_{3}F_{6}S_{7}V_{4}V_{2}$, $F_{3}F_{4}F_{8}S_{5}V_{11}V_{2}$, $F_{1}F_{3}F_{8}S_{5}V_{11}V_{2}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{2}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{2}$, $F_{1}F_{8}F_{14}S_{7}V_{2}V_{5}$, $F_{1}F_{6}F_{8}S_{7}V_{4}V_{2}$, $F_{5}F_{8}F_{9}S_{7}V_{3}V_{5}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{1}F_{8}F_{14}S_{7}V_{3}V_{5}$, $F_{1}F_{6}F_{8}S_{7}V_{3}V_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{5}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{8}F_{14}S_{7}S_{5}V_{5}$, $F_{1}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{3}F_{8}S_{7}V_{2}V_{5}$, $F_{1}F_{3}F_{8}S_{7}V_{4}V_{2}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{5}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{5}F_{8}F_{9}S_{5}V_{3}V_{5}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{4}$, $F_{5}F_{8}F_{14}S_{5}V_{11}V_{3}$, $F_{3}F_{8}F_{14}S_{5}V_{11}V_{3}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{3}$, $F_{1}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{5}F_{7}F_{14}S_{7}S_{5}V_{5}$, $F_{5}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{3}F_{8}F_{14}S_{5}S_{5}V_{11}$, $F_{3}F_{6}F_{8}S_{5}S_{5}V_{11}$, $F_{1}F_{8}F_{9}S_{7}S_{5}V_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{8}F_{14}S_{5}S_{5}V_{3}$, $F_{1}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{2}$, $F_{5}F_{7}F_{14}S_{5}V_{3}V_{5}$, $F_{5}F_{6}F_{7}S_{5}V_{3}V_{4}$, $F_{8}F_{8}F_{9}S_{5}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{5}F_{8}F_{14}S_{5}V_{3}V_{5}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{8}F_{14}S_{5}V_{11}V_{2}$, $F_{3}F_{6}F_{8}S_{5}V_{11}V_{2}$, $F_{1}F_{3}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{2}S_{5}$, $F_{8}F_{9}F_{14}S_{7}V_{3}V_{5}$, $F_{5}F_{6}F_{8}S_{7}V_{3}V_{4}$, $F_{8}F_{8}F_{14}S_{5}V_{11}V_{3}$, $F_{6}F_{8}F_{8}S_{5}V_{11}V_{3}$, $F_{3}F_{8}F_{9}S_{5}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{5}V_{11}V_{3}$, $F_{1}F_{5}F_{7}S_{7}V_{3}V_{5}$, $F_{1}F_{5}F_{7}S_{7}V_{3}V_{4}$, $F_{3}F_{4}F_{9}S_{7}S_{4}V_{3}$, $F_{8}F_{8}F_{14}S_{5}S_{5}V_{3}$, $F_{6}F_{8}F_{8}S_{5}S_{5}V_{3}$, $F_{1}F_{5}F_{7}S_{7}S_{4}V_{3}$, $F_{1}F_{5}F_{7}S_{7}S_{2}V_{3}$, $F_{3}F_{4}F_{9}S_{4}V_{11}V_{3}$, $F_{8}F_{9}F_{14}S_{5}V_{3}V_{5}$, $F_{8}F_{8}F_{14}S_{5}V_{3}V_{5}$, $F_{6}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{3}F_{8}F_{9}S_{4}V_{11}V_{3}$, $F_{3}F_{5}F_{8}S_{2}V_{11}V_{3}$, $F_{8}F_{8}F_{9}S_{7}V_{11}V_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{11}V_{2}$, $F_{5}F_{8}F_{9}S_{5}V_{11}V_{3}$, $F_{5}F_{5}F_{8}S_{5}V_{11}V_{3}$, $F_{5}F_{7}F_{9}S_{7}S_{4}V_{11}$, $F_{5}F_{5}F_{7}S_{7}S_{2}V_{11}$, $F_{8}F_{8}F_{14}S_{5}S_{5}V_{11}$, $F_{6}F_{8}F_{8}S_{5}S_{5}V_{11}$, $F_{5}F_{7}F_{9}S_{4}V_{11}V_{3}$, $F_{5}F_{5}F_{7}S_{2}V_{11}V_{3}$, $F_{8}F_{8}F_{9}S_{5}V_{11}V_{2}$, $F_{5}F_{8}F_{8}S_{5}V_{11}V_{2}$, $F_{8}F_{8}F_{14}S_{5}V_{11}V_{2}$, $F_{6}F_{8}F_{8}S_{5}V_{11}V_{2}$, $F_{5}F_{8}F_{9}S_{4}V_{11}V_{3}$, $F_{5}F_{5}F_{8}S_{2}V_{11}V_{3}$, $F_{8}F_{14}F_{14}S_{7}V_{3}V_{5}$, $F_{6}F_{6}F_{8}S_{7}V_{3}V_{4}$, $F_{5}F_{5}F_{7}S_{7}V_{3}V_{5}$, $F_{5}F_{5}F_{7}S_{7}V_{3}V_{4}$, $F_{3}F_{3}F_{4}S_{7}V_{11}V_{2}$, $F_{1}F_{3}F_{3}S_{7}V_{11}V_{2}$, $F_{8}F_{9}F_{9}S_{7}S_{4}V_{11}$, $F_{8}F_{14}F_{14}S_{7}S_{5}V_{5}$, $F_{6}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{8}F_{8}F_{9}S_{7}S_{5}V_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{3}F_{3}F_{4}S_{7}S_{4}V_{11}$, $F_{1}F_{3}F_{3}S_{7}S_{2}V_{11}$, $F_{8}F_{9}F_{9}S_{7}S_{4}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{2}V_{3}$, $F_{8}F_{8}F_{14}S_{7}S_{5}V_{2}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{8}F_{8}F_{9}S_{7}S_{5}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{2}$, $F_{5}F_{5}F_{7}S_{7}S_{4}V_{3}$, $F_{5}F_{5}F_{7}S_{7}S_{2}V_{3}$, $F_{8}F_{9}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{8}F_{8}F_{14}S_{7}V_{2}V_{5}$, $F_{6}F_{8}F_{8}S_{7}V_{4}V_{2}$, $F_{8}F_{14}F_{14}S_{7}V_{2}V_{5}$, $F_{6}F_{6}F_{8}S_{7}V_{4}V_{2}$, $F_{8}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{8}F_{8}S_{7}S_{2}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{8}$} {{$F_{1}F_{3}F_{8}S_{7}S_{7}S_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{7}V_{3}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{3}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{3}$, $F_{6}F_{8}F_{8}S_{7}S_{7}V_{3}$, $F_{1}F_{3}F_{3}S_{7}S_{7}S_{3}$, $F_{6}F_{8}F_{8}S_{7}S_{7}S_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{7}V_{2}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{3}F_{6}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{7}V_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{6}F_{6}F_{8}S_{7}S_{7}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{7}V_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{3}F_{3}S_{7}S_{7}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{6}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{5}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{3}F_{5}S_{7}V_{3}V_{2}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{2}$, $F_{1}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{6}S_{7}S_{3}S_{5}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{3}$, $F_{1}F_{6}F_{8}S_{7}S_{3}S_{5}$, $F_{1}F_{6}F_{8}S_{7}S_{7}S_{3}$, $F_{1}F_{3}F_{8}S_{7}S_{3}S_{5}$, $F_{5}F_{6}F_{8}S_{7}V_{3}V_{3}$, $F_{1}F_{5}F_{8}S_{7}V_{3}V_{3}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{2}$, $F_{5}F_{8}F_{8}S_{5}V_{3}V_{3}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{3}$, $F_{6}F_{6}F_{8}S_{7}S_{7}S_{3}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{3}$, $F_{1}F_{1}F_{3}S_{7}S_{7}S_{3}$, $F_{5}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{1}F_{3}S_{7}S_{7}V_{2}$, $F_{5}F_{8}F_{8}S_{7}V_{3}V_{2}$, $F_{6}F_{8}F_{8}S_{7}S_{3}S_{5}$, $F_{6}F_{6}F_{8}S_{7}S_{3}S_{5}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{9}$} {{$F_{1}F_{3}F_{8}S_{7}S_{7}S_{2}$, $F_{6}F_{8}F_{8}S_{7}S_{7}V_{3}$, $F_{1}F_{3}F_{7}S_{7}V_{3}V_{4}$, $F_{6}F_{8}F_{8}S_{7}V_{3}V_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{7}V_{4}$, $F_{1}F_{3}F_{8}S_{7}V_{3}V_{4}$, $F_{5}F_{7}F_{8}S_{7}V_{3}V_{4}$, $F_{5}F_{7}F_{7}S_{7}S_{7}V_{4}$, $F_{5}F_{8}F_{8}S_{7}S_{7}V_{4}$, $F_{5}F_{8}F_{8}S_{7}S_{7}V_{3}$, $F_{1}F_{3}F_{3}S_{7}S_{7}S_{2}$, $F_{5}F_{7}F_{7}S_{7}V_{3}V_{4}$, $F_{5}F_{8}F_{8}S_{7}S_{7}S_{2}$, $F_{1}F_{3}F_{5}S_{7}S_{7}V_{1}$, $F_{5}F_{6}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{4}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{7}V_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{5}F_{7}S_{7}S_{7}V_{4}$, $F_{6}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{5}F_{5}F_{7}S_{7}S_{7}S_{5}$, $F_{1}F_{3}F_{3}S_{7}S_{7}V_{1}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{5}F_{5}F_{7}S_{7}S_{7}V_{1}$, $F_{1}F_{3}F_{6}S_{7}S_{7}V_{2}$, $F_{5}F_{6}F_{7}S_{7}S_{7}S_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{7}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{7}V_{3}$, $F_{1}F_{3}F_{7}S_{7}S_{5}V_{3}$, $F_{5}F_{6}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{7}V_{3}$, $F_{6}F_{6}F_{8}S_{7}S_{7}V_{3}$, $F_{5}F_{7}F_{7}S_{7}S_{7}S_{5}$, $F_{6}F_{6}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{3}F_{3}S_{7}S_{7}V_{2}$, $F_{5}F_{7}F_{7}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{6}F_{6}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{6}F_{8}S_{7}S_{7}V_{2}$, $F_{1}F_{3}F_{6}S_{7}V_{4}V_{2}$, $F_{1}F_{6}F_{8}S_{7}V_{4}V_{2}$, $F_{1}F_{5}F_{7}S_{7}S_{7}V_{1}$, $F_{1}F_{3}F_{5}S_{7}V_{3}V_{1}$, $F_{1}F_{5}F_{7}S_{7}V_{3}V_{1}$, $F_{5}F_{6}F_{7}S_{7}S_{5}V_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{5}S_{7}S_{2}S_{5}$, $F_{5}F_{6}F_{8}S_{5}V_{3}V_{4}$, $F_{5}F_{6}F_{7}S_{5}V_{3}V_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{7}S_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{5}F_{6}F_{8}S_{7}V_{3}V_{4}$, $F_{1}F_{5}F_{7}S_{7}V_{3}V_{4}$, $F_{6}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{1}F_{5}F_{7}S_{7}S_{5}V_{3}$, $F_{1}F_{3}F_{7}S_{7}V_{3}V_{1}$, $F_{6}F_{8}F_{8}S_{5}V_{3}V_{4}$, $F_{5}F_{5}F_{8}S_{7}V_{3}V_{4}$, $F_{1}F_{6}F_{8}S_{7}V_{3}V_{4}$, $F_{5}F_{7}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{3}F_{8}S_{7}V_{4}V_{2}$, $F_{5}F_{7}F_{8}S_{5}V_{3}V_{4}$, $F_{5}F_{5}F_{8}S_{5}V_{3}V_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{2}$, $F_{5}F_{5}F_{7}S_{7}V_{3}V_{4}$, $F_{6}F_{6}F_{8}S_{7}V_{3}V_{4}$, $F_{1}F_{1}F_{3}S_{7}S_{7}S_{2}$, $F_{5}F_{7}F_{7}S_{7}S_{7}V_{1}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{4}$, $F_{6}F_{6}F_{8}S_{7}S_{5}V_{4}$, $F_{1}F_{1}F_{3}S_{7}S_{7}V_{1}$, $F_{6}F_{8}F_{8}S_{7}S_{7}V_{2}$, $F_{5}F_{8}F_{8}S_{7}S_{5}V_{3}$, $F_{5}F_{5}F_{7}S_{7}S_{5}V_{3}$, $F_{1}F_{1}F_{3}S_{7}S_{7}V_{2}$, $F_{6}F_{8}F_{8}S_{7}V_{4}V_{2}$, $F_{5}F_{7}F_{7}S_{7}V_{3}V_{1}$, $F_{5}F_{8}F_{8}S_{7}S_{2}S_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{5}F_{5}F_{7}S_{7}V_{3}V_{1}$, $F_{6}F_{6}F_{8}S_{7}V_{4}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{10}$} {{$F_{1}F_{3}F_{8}S_{7}S_{7}S_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{7}S_{2}$, $F_{8}F_{8}F_{9}S_{7}S_{7}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{3}F_{9}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{5}S_{7}S_{5}S_{5}$, $F_{8}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{7}S_{5}S_{5}$, $F_{8}F_{9}F_{9}S_{7}S_{7}S_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{5}$, $F_{1}F_{3}F_{3}S_{7}S_{7}S_{4}$, $F_{1}F_{3}F_{3}S_{7}S_{7}S_{2}$, $F_{8}F_{9}F_{9}S_{7}S_{5}S_{5}$, $F_{5}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{8}F_{8}F_{9}S_{7}S_{7}S_{4}$, $F_{5}F_{8}F_{8}S_{7}S_{7}S_{2}$, $F_{1}F_{8}F_{9}S_{7}S_{7}S_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{7}S_{2}$, $F_{1}F_{3}F_{8}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{1}F_{8}F_{9}S_{7}S_{5}S_{5}$, $F_{1}F_{5}F_{8}S_{7}S_{5}S_{5}$, $F_{1}F_{3}F_{9}S_{7}S_{5}S_{4}$, $F_{1}F_{3}F_{5}S_{7}S_{2}S_{5}$, $F_{8}F_{8}F_{9}S_{5}S_{5}S_{5}$, $F_{5}F_{8}F_{8}S_{5}S_{5}S_{5}$, $F_{8}F_{9}F_{9}S_{7}S_{7}S_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{7}S_{2}$, $F_{1}F_{1}F_{3}S_{7}S_{7}S_{4}$, $F_{1}F_{1}F_{3}S_{7}S_{7}S_{2}$, $F_{8}F_{9}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{5}F_{8}S_{7}S_{2}S_{5}$, $F_{8}F_{8}F_{9}S_{7}S_{5}S_{4}$, $F_{5}F_{8}F_{8}S_{7}S_{2}S_{5}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 13 $(\Delta B, \Delta L)$ = (1, -5) UV completions for topology 4 (see Fig.~\ref{fig:d=13_topologies}).} 
 \label{tab:T13Top4B1L-5}
 \end{center}


==> anc/Tables_dim13/Table_dim13_Top5_B1_L-5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {13} ^{ 5 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{1}$} {{$S_{7}S_{16}S_{9}S_{9}S_{3}S_{5}$, $S_{7}S_{14}S_{14}S_{16}S_{3}S_{5}$, $S_{16}S_{9}S_{3}S_{5}V_{11}V_{11}$, $S_{14}S_{16}S_{3}S_{5}V_{11}V_{11}$, $S_{9}S_{3}V_{10}V_{11}V_{12}V_{3}$, $S_{14}S_{3}V_{10}V_{11}V_{12}V_{3}$, $S_{7}S_{9}S_{3}S_{5}S_{5}S_{4}$, $S_{7}S_{14}S_{2}S_{3}S_{5}S_{5}$, $S_{9}S_{3}S_{5}S_{4}V_{11}V_{3}$, $S_{14}S_{2}S_{3}S_{5}V_{11}V_{3}$, $S_{3}S_{5}V_{11}V_{11}V_{2}V_{5}$, $S_{3}S_{5}V_{11}V_{11}V_{4}V_{2}$, $S_{9}S_{3}V_{11}V_{3}V_{2}V_{5}$, $S_{14}S_{3}V_{11}V_{3}V_{4}V_{2}$, $S_{7}S_{9}S_{3}S_{3}S_{5}S_{6}$, $S_{7}S_{14}S_{3}S_{3}S_{5}S_{6}$, $S_{7}S_{5}S_{5}S_{5}S_{5}S_{4}$, $S_{7}S_{2}S_{5}S_{5}S_{5}S_{5}$, $S_{5}S_{5}S_{5}S_{4}V_{11}V_{3}$, $S_{2}S_{5}S_{5}S_{5}V_{11}V_{3}$, $S_{5}S_{5}V_{11}V_{3}V_{2}V_{5}$, $S_{5}S_{5}V_{11}V_{3}V_{4}V_{2}$, $S_{9}S_{5}V_{3}V_{3}V_{2}V_{5}$, $S_{14}S_{5}V_{3}V_{3}V_{4}V_{2}$, $S_{9}S_{3}S_{5}S_{6}V_{3}V_{3}$, $S_{14}S_{3}S_{5}S_{6}V_{3}V_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{2}$} {{$S_{7}S_{3}V_{9}V_{11}V_{11}V_{4}$, $S_{7}S_{14}S_{14}S_{16}S_{3}S_{5}$, $S_{7}S_{3}V_{10}V_{12}V_{12}V_{3}$, $S_{14}S_{3}V_{10}V_{11}V_{12}V_{3}$, $S_{7}S_{3}V_{12}V_{3}V_{3}V_{1}$, $S_{7}S_{14}S_{2}S_{3}S_{5}S_{5}$, $S_{14}S_{2}S_{3}S_{5}V_{11}V_{3}$, $S_{7}S_{3}V_{11}V_{4}V_{4}V_{2}$, $S_{14}S_{3}V_{11}V_{3}V_{4}V_{2}$, $S_{7}S_{3}S_{3}S_{6}V_{11}V_{4}$, $S_{7}S_{14}S_{3}S_{3}S_{5}S_{6}$, $S_{7}S_{3}S_{3}S_{6}V_{12}V_{3}$, $S_{7}S_{5}V_{3}V_{3}V_{4}V_{1}$, $S_{7}S_{2}S_{5}S_{5}V_{3}V_{4}$, $S_{2}S_{5}V_{11}V_{3}V_{3}V_{4}$, $S_{3}S_{6}V_{11}V_{3}V_{3}V_{4}$, $S_{7}S_{5}V_{3}V_{4}V_{4}V_{2}$, $S_{14}S_{5}V_{3}V_{3}V_{4}V_{2}$, $S_{14}S_{3}S_{5}S_{6}V_{3}V_{3}$, $S_{3}S_{6}V_{12}V_{3}V_{3}V_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{3}$} {{$S_{7}S_{5}V_{11}V_{11}V_{13}V_{2}$, $S_{7}S_{5}V_{9}V_{11}V_{11}V_{2}$, $S_{7}S_{16}S_{9}S_{9}V_{3}V_{2}$, $S_{7}S_{14}S_{14}S_{16}V_{3}V_{2}$, $S_{16}S_{9}V_{11}V_{11}V_{3}V_{2}$, $S_{14}S_{16}V_{11}V_{11}V_{3}V_{2}$, $S_{7}S_{9}V_{3}V_{3}V_{1}V_{2}$, $S_{7}S_{14}V_{3}V_{3}V_{1}V_{2}$, $S_{7}S_{5}S_{5}S_{4}V_{11}V_{2}$, $S_{7}S_{2}S_{5}S_{5}V_{11}V_{2}$, $S_{5}S_{4}V_{11}V_{11}V_{3}V_{2}$, $S_{2}S_{5}V_{11}V_{11}V_{3}V_{2}$, $S_{7}S_{5}V_{11}V_{2}V_{2}V_{5}$, $S_{7}S_{5}V_{11}V_{4}V_{2}V_{2}$, $S_{7}S_{9}V_{3}V_{2}V_{2}V_{5}$, $S_{7}S_{14}V_{3}V_{4}V_{2}V_{2}$, $S_{7}S_{3}V_{11}V_{11}V_{13}V_{5}$, $S_{7}S_{3}V_{9}V_{11}V_{11}V_{4}$, $S_{7}S_{5}V_{3}V_{3}V_{1}V_{5}$, $S_{7}S_{5}V_{3}V_{3}V_{4}V_{1}$, $S_{7}S_{5}S_{5}S_{4}V_{3}V_{5}$, $S_{7}S_{2}S_{5}S_{5}V_{3}V_{4}$, $S_{5}S_{4}V_{11}V_{3}V_{3}V_{5}$, $S_{2}S_{5}V_{11}V_{3}V_{3}V_{4}$, $S_{7}S_{3}S_{3}S_{6}V_{11}V_{5}$, $S_{7}S_{3}S_{3}S_{6}V_{11}V_{4}$, $S_{3}S_{6}V_{11}V_{3}V_{3}V_{5}$, $S_{3}S_{6}V_{11}V_{3}V_{3}V_{4}$, $S_{7}S_{3}V_{11}V_{2}V_{5}V_{5}$, $S_{7}S_{3}V_{11}V_{4}V_{4}V_{2}$, $S_{7}S_{5}V_{3}V_{2}V_{5}V_{5}$, $S_{7}S_{5}V_{3}V_{4}V_{4}V_{2}$, $S_{7}S_{16}S_{9}S_{9}S_{3}S_{5}$, $S_{7}S_{14}S_{14}S_{16}S_{3}S_{5}$, $S_{16}S_{9}S_{3}S_{5}V_{11}V_{11}$, $S_{14}S_{16}S_{3}S_{5}V_{11}V_{11}$, $S_{7}S_{5}S_{5}S_{5}S_{5}S_{4}$, $S_{7}S_{2}S_{5}S_{5}S_{5}S_{5}$, $S_{5}S_{5}S_{5}S_{4}V_{11}V_{3}$, $S_{2}S_{5}S_{5}S_{5}V_{11}V_{3}$, $S_{5}S_{5}V_{11}V_{3}V_{2}V_{5}$, $S_{5}S_{5}V_{11}V_{3}V_{4}V_{2}$, $S_{9}S_{5}V_{3}V_{3}V_{2}V_{5}$, $S_{14}S_{5}V_{3}V_{3}V_{4}V_{2}$, $S_{7}S_{9}S_{3}S_{3}S_{5}S_{6}$, $S_{7}S_{14}S_{3}S_{3}S_{5}S_{6}$, $S_{9}S_{3}S_{5}S_{6}V_{3}V_{3}$, $S_{14}S_{3}S_{5}S_{6}V_{3}V_{3}$, $S_{3}S_{5}V_{11}V_{11}V_{2}V_{5}$, $S_{3}S_{5}V_{11}V_{11}V_{4}V_{2}$, $S_{7}S_{9}S_{3}S_{5}S_{5}S_{4}$, $S_{7}S_{14}S_{2}S_{3}S_{5}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{4}$} {{$S_{7}S_{7}S_{7}S_{16}S_{3}S_{6}$, $S_{7}S_{3}V_{9}V_{11}V_{11}V_{4}$, $S_{7}S_{3}V_{11}V_{4}V_{4}V_{2}$, $S_{7}S_{7}S_{3}S_{3}S_{6}S_{6}$, $S_{7}S_{3}S_{3}S_{6}V_{11}V_{4}$, $S_{7}S_{7}S_{7}S_{16}S_{2}S_{5}$, $S_{7}S_{2}V_{9}V_{11}V_{11}V_{3}$, $S_{7}S_{2}V_{11}V_{3}V_{3}V_{1}$, $S_{7}S_{7}S_{2}S_{2}S_{5}S_{5}$, $S_{7}S_{2}S_{2}S_{5}V_{11}V_{3}$, $S_{7}S_{5}V_{3}V_{4}V_{4}V_{2}$, $S_{7}S_{5}V_{3}V_{3}V_{4}V_{1}$, $S_{7}S_{2}S_{5}S_{5}V_{3}V_{4}$, $S_{7}S_{3}S_{6}S_{6}V_{3}V_{3}$, $S_{3}S_{6}V_{11}V_{3}V_{3}V_{4}$, $S_{7}S_{6}V_{3}V_{3}V_{3}V_{1}$, $S_{2}S_{5}V_{11}V_{3}V_{3}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{5}$} {{$S_{7}S_{7}S_{7}S_{16}S_{3}S_{5}$, $S_{7}S_{3}V_{10}V_{11}V_{11}V_{3}$, $S_{7}S_{3}V_{11}V_{3}V_{3}V_{2}$, $S_{7}S_{7}S_{3}S_{3}S_{5}S_{5}$, $S_{7}S_{3}S_{3}S_{5}V_{11}V_{3}$, $S_{7}S_{5}V_{3}V_{3}V_{3}V_{2}$, $S_{7}S_{3}S_{5}S_{5}V_{3}V_{3}$, $S_{3}S_{5}V_{11}V_{3}V_{3}V_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{6}$} {{$S_{7}S_{7}S_{7}S_{16}V_{4}V_{2}$, $S_{7}S_{14}S_{14}S_{16}V_{3}V_{2}$, $S_{7}S_{14}V_{3}V_{3}V_{1}V_{2}$, $S_{7}S_{7}V_{4}V_{4}V_{2}V_{2}$, $S_{7}S_{14}V_{3}V_{4}V_{2}V_{2}$, $S_{7}S_{7}S_{7}S_{16}S_{3}S_{6}$, $S_{7}S_{6}V_{3}V_{3}V_{3}V_{1}$, $S_{7}S_{7}S_{3}S_{3}S_{6}S_{6}$, $S_{7}S_{3}S_{6}S_{6}V_{3}V_{3}$, $S_{7}S_{14}S_{14}S_{16}S_{3}S_{5}$, $S_{7}S_{5}V_{3}V_{3}V_{4}V_{1}$, $S_{7}S_{5}V_{3}V_{4}V_{4}V_{2}$, $S_{14}S_{5}V_{3}V_{3}V_{4}V_{2}$, $S_{7}S_{14}S_{3}S_{3}S_{5}S_{6}$, $S_{14}S_{3}S_{5}S_{6}V_{3}V_{3}$, $S_{7}S_{14}S_{2}S_{3}S_{5}S_{5}$, $S_{7}S_{2}S_{5}S_{5}V_{3}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{7}$} {{$S_{7}S_{7}S_{7}S_{16}S_{5}S_{4}$, $S_{7}S_{7}S_{7}S_{16}S_{2}S_{5}$, $S_{7}S_{4}V_{11}V_{11}V_{13}V_{3}$, $S_{7}S_{2}V_{9}V_{11}V_{11}V_{3}$, $S_{7}S_{4}V_{11}V_{3}V_{3}V_{1}$, $S_{7}S_{2}V_{11}V_{3}V_{3}V_{1}$, $S_{7}S_{7}S_{5}S_{5}S_{4}S_{4}$, $S_{7}S_{7}S_{2}S_{2}S_{5}S_{5}$, $S_{7}S_{5}S_{4}S_{4}V_{11}V_{3}$, $S_{7}S_{2}S_{2}S_{5}V_{11}V_{3}$, $S_{7}S_{7}S_{7}S_{16}V_{2}V_{5}$, $S_{7}S_{7}S_{7}S_{16}V_{4}V_{2}$, $S_{7}S_{5}V_{11}V_{11}V_{13}V_{2}$, $S_{7}S_{5}V_{9}V_{11}V_{11}V_{2}$, $S_{7}S_{5}S_{5}S_{4}V_{11}V_{2}$, $S_{7}S_{2}S_{5}S_{5}V_{11}V_{2}$, $S_{7}S_{7}V_{2}V_{2}V_{5}V_{5}$, $S_{7}S_{7}V_{4}V_{4}V_{2}V_{2}$, $S_{7}S_{5}V_{11}V_{2}V_{2}V_{5}$, $S_{7}S_{5}V_{11}V_{4}V_{2}V_{2}$, $S_{7}S_{5}V_{3}V_{3}V_{1}V_{5}$, $S_{7}S_{5}V_{3}V_{3}V_{4}V_{1}$, $S_{7}S_{5}S_{5}S_{4}V_{3}V_{5}$, $S_{7}S_{2}S_{5}S_{5}V_{3}V_{4}$, $S_{7}S_{5}V_{3}V_{2}V_{5}V_{5}$, $S_{7}S_{5}V_{3}V_{4}V_{4}V_{2}$, $S_{7}S_{5}S_{5}S_{5}S_{5}S_{4}$, $S_{7}S_{2}S_{5}S_{5}S_{5}S_{5}$, $S_{5}S_{5}S_{5}S_{4}V_{11}V_{3}$, $S_{2}S_{5}S_{5}S_{5}V_{11}V_{3}$, $S_{5}S_{5}V_{11}V_{3}V_{2}V_{5}$, $S_{5}S_{5}V_{11}V_{3}V_{4}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{8}$} {{$S_{7}S_{7}S_{7}S_{16}V_{3}V_{2}$, $S_{7}S_{7}V_{3}V_{3}V_{2}V_{2}$, $S_{7}S_{7}S_{7}S_{16}S_{3}S_{5}$, $S_{7}S_{5}V_{3}V_{3}V_{3}V_{2}$, $S_{7}S_{7}S_{3}S_{3}S_{5}S_{5}$, $S_{7}S_{3}S_{5}S_{5}V_{3}V_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{9}$} {{$S_{7}S_{7}S_{7}S_{16}V_{4}V_{2}$, $S_{7}S_{7}V_{4}V_{4}V_{2}V_{2}$, $S_{7}S_{7}S_{7}S_{16}V_{3}V_{1}$, $S_{7}S_{7}V_{3}V_{3}V_{1}V_{1}$, $S_{7}S_{7}S_{7}S_{16}S_{2}S_{5}$, $S_{7}S_{5}V_{3}V_{4}V_{4}V_{2}$, $S_{7}S_{5}V_{3}V_{3}V_{4}V_{1}$, $S_{7}S_{7}S_{2}S_{2}S_{5}S_{5}$, $S_{7}S_{2}S_{5}S_{5}V_{3}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{10}$} {{$S_{7}S_{7}S_{7}S_{16}S_{5}S_{4}$, $S_{7}S_{7}S_{7}S_{16}S_{2}S_{5}$, $S_{7}S_{7}S_{5}S_{5}S_{4}S_{4}$, $S_{7}S_{7}S_{2}S_{2}S_{5}S_{5}$, $S_{7}S_{5}S_{5}S_{5}S_{5}S_{4}$, $S_{7}S_{2}S_{5}S_{5}S_{5}S_{5}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 13 $(\Delta B, \Delta L)$ = (1, -5) UV completions for topology 5 (see Fig.~\ref{fig:d=13_topologies}).} 
 \label{tab:T13Top5B1L-5}
 \end{center}


==> anc/Tables_dim13/Table_dim13_Top6_B1_L-5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {13} ^{ 6 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{1}$} {{$F_{3}S_{7}S_{16}S_{9}S_{3}S_{5}$, $F_{3}S_{7}S_{14}S_{16}S_{3}S_{5}$, $F_{3}S_{16}S_{9}S_{3}S_{5}V_{11}$, $F_{3}S_{14}S_{16}S_{3}S_{5}V_{11}$, $F_{11}S_{16}S_{9}S_{3}S_{5}V_{11}$, $F_{2}S_{14}S_{16}S_{3}S_{5}V_{11}$, $F_{11}S_{16}S_{9}S_{9}S_{3}S_{5}$, $F_{2}S_{14}S_{14}S_{16}S_{3}S_{5}$, $F_{11}S_{3}V_{10}V_{11}V_{12}V_{3}$, $F_{2}S_{3}V_{10}V_{11}V_{12}V_{3}$, $F_{11}S_{9}S_{3}V_{10}V_{12}V_{3}$, $F_{2}S_{14}S_{3}V_{10}V_{12}V_{3}$, $F_{10}S_{9}S_{3}V_{10}V_{12}V_{3}$, $F_{10}S_{14}S_{3}V_{10}V_{12}V_{3}$, $F_{3}S_{7}S_{9}S_{3}S_{5}S_{4}$, $F_{3}S_{7}S_{14}S_{2}S_{3}S_{5}$, $F_{3}S_{9}S_{3}S_{5}S_{4}V_{11}$, $F_{3}S_{14}S_{2}S_{3}S_{5}V_{11}$, $F_{5}S_{7}S_{9}S_{3}S_{5}S_{4}$, $F_{5}S_{7}S_{14}S_{2}S_{3}S_{5}$, $F_{5}S_{9}S_{3}S_{5}S_{4}V_{3}$, $F_{5}S_{14}S_{2}S_{3}S_{5}V_{3}$, $F_{8}S_{9}S_{3}S_{5}S_{4}V_{11}$, $F_{8}S_{14}S_{2}S_{3}S_{5}V_{11}$, $F_{8}S_{9}S_{3}S_{5}S_{4}V_{3}$, $F_{8}S_{14}S_{2}S_{3}S_{5}V_{3}$, $F_{8}S_{9}S_{3}S_{5}S_{5}S_{4}$, $F_{8}S_{14}S_{2}S_{3}S_{5}S_{5}$, $F_{11}S_{3}V_{11}V_{11}V_{2}V_{5}$, $F_{2}S_{3}V_{11}V_{11}V_{4}V_{2}$, $F_{11}S_{9}S_{3}V_{11}V_{2}V_{5}$, $F_{2}S_{14}S_{3}V_{11}V_{4}V_{2}$, $F_{8}S_{3}V_{11}V_{11}V_{2}V_{5}$, $F_{8}S_{3}V_{11}V_{11}V_{4}V_{2}$, $F_{8}S_{3}V_{11}V_{3}V_{2}V_{5}$, $F_{8}S_{3}V_{11}V_{3}V_{4}V_{2}$, $F_{8}S_{3}S_{5}V_{11}V_{2}V_{5}$, $F_{8}S_{3}S_{5}V_{11}V_{4}V_{2}$, $F_{14}S_{9}S_{3}V_{11}V_{2}V_{5}$, $F_{6}S_{14}S_{3}V_{11}V_{4}V_{2}$, $F_{14}S_{3}S_{5}V_{11}V_{2}V_{5}$, $F_{6}S_{3}S_{5}V_{11}V_{4}V_{2}$, $F_{10}S_{7}S_{9}S_{3}S_{3}S_{6}$, $F_{10}S_{7}S_{14}S_{3}S_{3}S_{6}$, $F_{14}S_{7}S_{9}S_{3}S_{3}S_{6}$, $F_{6}S_{7}S_{14}S_{3}S_{3}S_{6}$, $F_{14}S_{7}S_{3}S_{3}S_{5}S_{6}$, $F_{6}S_{7}S_{3}S_{3}S_{5}S_{6}$, $F_{3}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{3}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{3}S_{5}S_{5}S_{5}S_{4}V_{11}$, $F_{3}S_{2}S_{5}S_{5}S_{5}V_{11}$, $F_{5}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{5}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{5}S_{5}S_{5}S_{5}S_{4}V_{3}$, $F_{5}S_{2}S_{5}S_{5}S_{5}V_{3}$, $F_{8}S_{5}S_{5}S_{5}S_{4}V_{11}$, $F_{8}S_{2}S_{5}S_{5}S_{5}V_{11}$, $F_{8}S_{5}S_{5}S_{5}S_{4}V_{3}$, $F_{8}S_{2}S_{5}S_{5}S_{5}V_{3}$, $F_{8}S_{5}S_{5}S_{5}S_{5}S_{4}$, $F_{8}S_{2}S_{5}S_{5}S_{5}S_{5}$, $F_{11}S_{5}V_{11}V_{3}V_{2}V_{5}$, $F_{2}S_{5}V_{11}V_{3}V_{4}V_{2}$, $F_{11}S_{9}S_{5}V_{3}V_{2}V_{5}$, $F_{2}S_{14}S_{5}V_{3}V_{4}V_{2}$, $F_{8}S_{5}V_{11}V_{3}V_{2}V_{5}$, $F_{8}S_{5}V_{11}V_{3}V_{4}V_{2}$, $F_{8}S_{5}V_{3}V_{3}V_{2}V_{5}$, $F_{8}S_{5}V_{3}V_{3}V_{4}V_{2}$, $F_{8}S_{5}S_{5}V_{3}V_{2}V_{5}$, $F_{8}S_{5}S_{5}V_{3}V_{4}V_{2}$, $F_{14}S_{9}S_{5}V_{3}V_{2}V_{5}$, $F_{6}S_{14}S_{5}V_{3}V_{4}V_{2}$, $F_{14}S_{5}S_{5}V_{3}V_{2}V_{5}$, $F_{6}S_{5}S_{5}V_{3}V_{4}V_{2}$, $F_{5}S_{7}S_{9}S_{3}S_{5}S_{6}$, $F_{5}S_{7}S_{14}S_{3}S_{5}S_{6}$, $F_{5}S_{9}S_{3}S_{5}S_{6}V_{3}$, $F_{5}S_{14}S_{3}S_{5}S_{6}V_{3}$, $F_{6}S_{9}S_{3}S_{5}S_{6}V_{3}$, $F_{6}S_{14}S_{3}S_{5}S_{6}V_{3}$, $F_{6}S_{9}S_{3}S_{3}S_{5}S_{6}$, $F_{6}S_{14}S_{3}S_{3}S_{5}S_{6}$, $F_{8}S_{5}V_{11}V_{11}V_{2}V_{5}$, $F_{8}S_{5}V_{11}V_{11}V_{4}V_{2}$, $F_{8}S_{5}S_{5}V_{11}V_{2}V_{5}$, $F_{8}S_{5}S_{5}V_{11}V_{4}V_{2}$, $F_{6}S_{5}V_{11}V_{3}V_{2}V_{5}$, $F_{6}S_{5}V_{11}V_{3}V_{4}V_{2}$, $F_{6}S_{3}S_{5}V_{11}V_{2}V_{5}$, $F_{14}S_{7}S_{9}S_{5}S_{5}S_{4}$, $F_{6}S_{7}S_{14}S_{2}S_{5}S_{5}$, $F_{14}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{6}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{8}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{8}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{8}S_{7}S_{3}S_{5}S_{5}S_{4}$, $F_{8}S_{7}S_{2}S_{3}S_{5}S_{5}$, $F_{10}S_{9}S_{3}S_{6}V_{3}V_{3}$, $F_{10}S_{14}S_{3}S_{6}V_{3}V_{3}$, $F_{14}S_{9}S_{3}S_{6}V_{3}V_{3}$, $F_{6}S_{14}S_{3}S_{6}V_{3}V_{3}$, $F_{14}S_{3}S_{5}S_{6}V_{3}V_{3}$, $F_{6}S_{3}S_{5}S_{6}V_{3}V_{3}$, $F_{8}S_{9}V_{11}V_{3}V_{2}V_{5}$, $F_{8}S_{14}V_{11}V_{3}V_{4}V_{2}$, $F_{8}S_{9}V_{3}V_{3}V_{2}V_{5}$, $F_{8}S_{14}V_{3}V_{3}V_{4}V_{2}$, $F_{8}S_{9}S_{5}V_{3}V_{2}V_{5}$, $F_{8}S_{14}S_{5}V_{3}V_{4}V_{2}$, $F_{6}S_{9}V_{3}V_{3}V_{2}V_{5}$, $F_{6}S_{14}V_{3}V_{3}V_{4}V_{2}$, $F_{6}S_{9}S_{3}V_{3}V_{2}V_{5}$, $F_{6}S_{14}S_{3}V_{3}V_{4}V_{2}$, $F_{8}S_{9}S_{3}V_{3}V_{2}V_{5}$, $F_{8}S_{14}S_{3}V_{3}V_{4}V_{2}$, $F_{14}S_{9}S_{5}S_{4}V_{11}V_{3}$, $F_{6}S_{14}S_{2}S_{5}V_{11}V_{3}$, $F_{14}S_{5}S_{5}S_{4}V_{11}V_{3}$, $F_{6}S_{2}S_{5}S_{5}V_{11}V_{3}$, $F_{8}S_{5}S_{5}S_{4}V_{11}V_{3}$, $F_{8}S_{2}S_{5}S_{5}V_{11}V_{3}$, $F_{8}S_{3}S_{5}S_{4}V_{11}V_{3}$, $F_{8}S_{2}S_{3}S_{5}V_{11}V_{3}$, $F_{6}S_{9}V_{10}V_{11}V_{12}V_{3}$, $F_{6}S_{14}V_{10}V_{11}V_{12}V_{3}$, $F_{6}S_{9}S_{3}V_{10}V_{11}V_{12}$, $F_{6}S_{14}S_{3}V_{10}V_{11}V_{12}$, $F_{2}S_{9}S_{3}V_{10}V_{11}V_{12}$, $F_{2}S_{14}S_{3}V_{10}V_{11}V_{12}$, $F_{8}S_{7}S_{16}S_{9}S_{9}S_{5}$, $F_{8}S_{7}S_{14}S_{14}S_{16}S_{5}$, $F_{8}S_{7}S_{16}S_{9}S_{9}S_{3}$, $F_{8}S_{7}S_{14}S_{14}S_{16}S_{3}$, $F_{2}S_{7}S_{16}S_{9}S_{9}S_{3}$, $F_{2}S_{7}S_{14}S_{14}S_{16}S_{3}$, $F_{8}S_{16}S_{9}S_{5}V_{11}V_{11}$, $F_{8}S_{14}S_{16}S_{5}V_{11}V_{11}$, $F_{8}S_{16}S_{9}S_{3}V_{11}V_{11}$, $F_{8}S_{14}S_{16}S_{3}V_{11}V_{11}$, $F_{2}S_{16}S_{9}S_{3}V_{11}V_{11}$, $F_{2}S_{14}S_{16}S_{3}V_{11}V_{11}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{2}$} {{$F_{1}S_{7}S_{3}V_{9}V_{11}V_{4}$, $F_{3}S_{7}S_{3}V_{9}V_{11}V_{4}$, $F_{3}S_{3}V_{9}V_{11}V_{11}V_{4}$, $F_{1}S_{7}S_{14}S_{16}S_{3}S_{5}$, $F_{2}S_{7}S_{14}S_{16}S_{3}S_{5}$, $F_{2}S_{14}S_{14}S_{16}S_{3}S_{5}$, $F_{3}S_{7}S_{3}V_{10}V_{12}V_{3}$, $F_{3}S_{3}V_{10}V_{11}V_{12}V_{3}$, $F_{2}S_{7}S_{3}V_{10}V_{12}V_{3}$, $F_{2}S_{14}S_{3}V_{10}V_{12}V_{3}$, $F_{10}S_{3}V_{10}V_{11}V_{12}V_{3}$, $F_{10}S_{14}S_{3}V_{10}V_{12}V_{3}$, $F_{10}S_{3}V_{10}V_{12}V_{12}V_{3}$, $F_{1}S_{7}S_{3}V_{12}V_{3}V_{1}$, $F_{5}S_{7}S_{3}V_{12}V_{3}V_{1}$, $F_{5}S_{3}V_{12}V_{3}V_{3}V_{1}$, $F_{3}S_{7}S_{14}S_{2}S_{3}S_{5}$, $F_{3}S_{14}S_{2}S_{3}S_{5}V_{11}$, $F_{5}S_{7}S_{14}S_{2}S_{3}S_{5}$, $F_{5}S_{14}S_{2}S_{3}S_{5}V_{3}$, $F_{8}S_{14}S_{2}S_{3}S_{5}V_{11}$, $F_{8}S_{14}S_{2}S_{3}S_{5}V_{3}$, $F_{8}S_{14}S_{2}S_{3}S_{5}S_{5}$, $F_{2}S_{7}S_{3}V_{11}V_{4}V_{2}$, $F_{2}S_{14}S_{3}V_{11}V_{4}V_{2}$, $F_{5}S_{7}S_{3}V_{11}V_{4}V_{2}$, $F_{5}S_{3}V_{11}V_{3}V_{4}V_{2}$, $F_{6}S_{14}S_{3}V_{11}V_{4}V_{2}$, $F_{6}S_{3}V_{11}V_{3}V_{4}V_{2}$, $F_{6}S_{3}V_{11}V_{4}V_{4}V_{2}$, $F_{10}S_{7}S_{3}S_{3}S_{6}V_{11}$, $F_{10}S_{7}S_{14}S_{3}S_{3}S_{6}$, $F_{10}S_{7}S_{3}S_{3}S_{6}V_{12}$, $F_{8}S_{7}S_{3}S_{3}S_{6}V_{11}$, $F_{8}S_{7}S_{3}S_{3}S_{6}V_{3}$, $F_{8}S_{7}S_{3}S_{3}S_{5}S_{6}$, $F_{6}S_{7}S_{14}S_{3}S_{3}S_{6}$, $F_{6}S_{7}S_{3}S_{3}S_{6}V_{3}$, $F_{6}S_{7}S_{3}S_{3}S_{6}V_{4}$, $F_{13}S_{7}S_{3}S_{3}S_{6}V_{12}$, $F_{13}S_{7}S_{3}S_{3}S_{5}S_{6}$, $F_{13}S_{7}S_{3}S_{3}S_{6}V_{4}$, $F_{1}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{5}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{5}S_{5}V_{3}V_{3}V_{4}V_{1}$, $F_{3}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{3}S_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{5}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{5}S_{2}S_{5}V_{3}V_{3}V_{4}$, $F_{8}S_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{8}S_{2}S_{5}V_{3}V_{3}V_{4}$, $F_{8}S_{2}S_{5}S_{5}V_{3}V_{4}$, $F_{5}S_{7}S_{3}S_{6}V_{11}V_{4}$, $F_{5}S_{3}S_{6}V_{11}V_{3}V_{4}$, $F_{6}S_{3}S_{6}V_{11}V_{3}V_{4}$, $F_{6}S_{3}S_{3}S_{6}V_{11}V_{4}$, $F_{8}S_{7}V_{11}V_{4}V_{4}V_{2}$, $F_{8}S_{7}V_{3}V_{4}V_{4}V_{2}$, $F_{8}S_{7}S_{5}V_{4}V_{4}V_{2}$, $F_{6}S_{7}V_{3}V_{4}V_{4}V_{2}$, $F_{6}S_{7}S_{3}V_{4}V_{4}V_{2}$, $F_{8}S_{7}S_{3}V_{4}V_{4}V_{2}$, $F_{2}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{2}S_{14}S_{5}V_{3}V_{4}V_{2}$, $F_{5}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{5}S_{5}V_{3}V_{3}V_{4}V_{2}$, $F_{6}S_{14}S_{5}V_{3}V_{4}V_{2}$, $F_{6}S_{5}V_{3}V_{3}V_{4}V_{2}$, $F_{6}S_{5}V_{3}V_{4}V_{4}V_{2}$, $F_{5}S_{7}S_{14}S_{3}S_{5}S_{6}$, $F_{5}S_{14}S_{3}S_{5}S_{6}V_{3}$, $F_{6}S_{14}S_{3}S_{5}S_{6}V_{3}$, $F_{6}S_{14}S_{3}S_{3}S_{5}S_{6}$, $F_{6}S_{7}S_{14}S_{2}S_{5}S_{5}$, $F_{6}S_{7}S_{2}S_{5}S_{5}V_{3}$, $F_{6}S_{7}S_{2}S_{5}S_{5}V_{4}$, $F_{6}S_{7}S_{2}S_{3}S_{5}S_{5}$, $F_{5}S_{7}S_{2}S_{5}S_{5}V_{4}$, $F_{5}S_{7}S_{2}S_{3}S_{5}S_{5}$, $F_{10}S_{3}S_{6}V_{11}V_{3}V_{3}$, $F_{10}S_{14}S_{3}S_{6}V_{3}V_{3}$, $F_{10}S_{3}S_{6}V_{12}V_{3}V_{3}$, $F_{8}S_{3}S_{6}V_{11}V_{3}V_{3}$, $F_{8}S_{3}S_{6}V_{3}V_{3}V_{3}$, $F_{8}S_{3}S_{5}S_{6}V_{3}V_{3}$, $F_{6}S_{14}S_{3}S_{6}V_{3}V_{3}$, $F_{6}S_{3}S_{6}V_{3}V_{3}V_{3}$, $F_{6}S_{3}S_{6}V_{3}V_{3}V_{4}$, $F_{13}S_{3}S_{6}V_{12}V_{3}V_{3}$, $F_{13}S_{3}S_{5}S_{6}V_{3}V_{3}$, $F_{13}S_{3}S_{6}V_{3}V_{3}V_{4}$, $F_{5}S_{7}S_{3}S_{6}V_{12}V_{3}$, $F_{5}S_{3}S_{6}V_{12}V_{3}V_{3}$, $F_{6}S_{3}S_{6}V_{12}V_{3}V_{3}$, $F_{6}S_{3}S_{3}S_{6}V_{12}V_{3}$, $F_{8}S_{14}V_{11}V_{3}V_{4}V_{2}$, $F_{8}S_{14}V_{3}V_{3}V_{4}V_{2}$, $F_{8}S_{14}S_{5}V_{3}V_{4}V_{2}$, $F_{6}S_{14}V_{3}V_{3}V_{4}V_{2}$, $F_{6}S_{14}S_{3}V_{3}V_{4}V_{2}$, $F_{8}S_{14}S_{3}V_{3}V_{4}V_{2}$, $F_{6}S_{14}S_{2}S_{5}V_{11}V_{3}$, $F_{6}S_{2}S_{5}V_{11}V_{3}V_{3}$, $F_{6}S_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{6}S_{2}S_{3}S_{5}V_{11}V_{3}$, $F_{5}S_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{5}S_{2}S_{3}S_{5}V_{11}V_{3}$, $F_{13}S_{7}V_{12}V_{3}V_{3}V_{1}$, $F_{13}S_{7}S_{5}V_{3}V_{3}V_{1}$, $F_{13}S_{7}V_{3}V_{3}V_{4}V_{1}$, $F_{8}S_{7}S_{5}V_{3}V_{3}V_{1}$, $F_{8}S_{7}S_{3}V_{3}V_{3}V_{1}$, $F_{5}S_{7}V_{3}V_{3}V_{4}V_{1}$, $F_{5}S_{7}S_{3}V_{3}V_{3}V_{1}$, $F_{6}S_{7}V_{10}V_{12}V_{12}V_{3}$, $F_{6}S_{7}S_{3}V_{10}V_{12}V_{12}$, $F_{2}S_{7}S_{3}V_{10}V_{12}V_{12}$, $F_{6}S_{14}V_{10}V_{11}V_{12}V_{3}$, $F_{6}S_{14}S_{3}V_{10}V_{11}V_{12}$, $F_{2}S_{14}S_{3}V_{10}V_{11}V_{12}$, $F_{8}S_{7}S_{14}S_{14}S_{16}S_{5}$, $F_{8}S_{7}S_{14}S_{14}S_{16}S_{3}$, $F_{2}S_{7}S_{14}S_{14}S_{16}S_{3}$, $F_{5}S_{7}V_{9}V_{11}V_{11}V_{4}$, $F_{5}S_{7}S_{3}V_{9}V_{11}V_{11}$, $F_{2}S_{7}S_{3}V_{9}V_{11}V_{11}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{3}$} {{$F_{1}S_{7}S_{5}V_{11}V_{13}V_{2}$, $F_{1}S_{7}S_{5}V_{9}V_{11}V_{2}$, $F_{3}S_{7}S_{5}V_{11}V_{13}V_{2}$, $F_{3}S_{7}S_{5}V_{9}V_{11}V_{2}$, $F_{3}S_{5}V_{11}V_{11}V_{13}V_{2}$, $F_{3}S_{5}V_{9}V_{11}V_{11}V_{2}$, $F_{3}S_{7}S_{16}S_{9}V_{3}V_{2}$, $F_{3}S_{7}S_{14}S_{16}V_{3}V_{2}$, $F_{3}S_{16}S_{9}V_{11}V_{3}V_{2}$, $F_{3}S_{14}S_{16}V_{11}V_{3}V_{2}$, $F_{11}S_{16}S_{9}V_{11}V_{3}V_{2}$, $F_{2}S_{14}S_{16}V_{11}V_{3}V_{2}$, $F_{11}S_{16}S_{9}S_{9}V_{3}V_{2}$, $F_{2}S_{14}S_{14}S_{16}V_{3}V_{2}$, $F_{1}S_{7}S_{9}V_{3}V_{1}V_{2}$, $F_{1}S_{7}S_{14}V_{3}V_{1}V_{2}$, $F_{5}S_{7}S_{9}V_{3}V_{1}V_{2}$, $F_{5}S_{7}S_{14}V_{3}V_{1}V_{2}$, $F_{5}S_{9}V_{3}V_{3}V_{1}V_{2}$, $F_{5}S_{14}V_{3}V_{3}V_{1}V_{2}$, $F_{3}S_{7}S_{5}S_{4}V_{11}V_{2}$, $F_{3}S_{7}S_{2}S_{5}V_{11}V_{2}$, $F_{3}S_{5}S_{4}V_{11}V_{11}V_{2}$, $F_{3}S_{2}S_{5}V_{11}V_{11}V_{2}$, $F_{5}S_{7}S_{5}S_{4}V_{11}V_{2}$, $F_{5}S_{7}S_{2}S_{5}V_{11}V_{2}$, $F_{5}S_{5}S_{4}V_{11}V_{3}V_{2}$, $F_{5}S_{2}S_{5}V_{11}V_{3}V_{2}$, $F_{8}S_{5}S_{4}V_{11}V_{11}V_{2}$, $F_{8}S_{2}S_{5}V_{11}V_{11}V_{2}$, $F_{8}S_{5}S_{4}V_{11}V_{3}V_{2}$, $F_{8}S_{2}S_{5}V_{11}V_{3}V_{2}$, $F_{8}S_{5}S_{5}S_{4}V_{11}V_{2}$, $F_{8}S_{2}S_{5}S_{5}V_{11}V_{2}$, $F_{11}S_{7}V_{11}V_{2}V_{2}V_{5}$, $F_{2}S_{7}V_{11}V_{4}V_{2}V_{2}$, $F_{11}S_{7}S_{9}V_{2}V_{2}V_{5}$, $F_{2}S_{7}S_{14}V_{4}V_{2}V_{2}$, $F_{8}S_{7}V_{11}V_{2}V_{2}V_{5}$, $F_{8}S_{7}V_{11}V_{4}V_{2}V_{2}$, $F_{8}S_{7}V_{3}V_{2}V_{2}V_{5}$, $F_{8}S_{7}V_{3}V_{4}V_{2}V_{2}$, $F_{8}S_{7}S_{5}V_{2}V_{2}V_{5}$, $F_{8}S_{7}S_{5}V_{4}V_{2}V_{2}$, $F_{14}S_{7}S_{9}V_{2}V_{2}V_{5}$, $F_{6}S_{7}S_{14}V_{4}V_{2}V_{2}$, $F_{14}S_{7}S_{5}V_{2}V_{2}V_{5}$, $F_{6}S_{7}S_{5}V_{4}V_{2}V_{2}$, $F_{1}S_{7}S_{3}V_{11}V_{13}V_{5}$, $F_{1}S_{7}S_{3}V_{9}V_{11}V_{4}$, $F_{3}S_{7}S_{3}V_{11}V_{13}V_{5}$, $F_{3}S_{7}S_{3}V_{9}V_{11}V_{4}$, $F_{3}S_{3}V_{11}V_{11}V_{13}V_{5}$, $F_{3}S_{3}V_{9}V_{11}V_{11}V_{4}$, $F_{1}S_{7}S_{5}V_{3}V_{1}V_{5}$, $F_{1}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{5}S_{7}S_{5}V_{3}V_{1}V_{5}$, $F_{5}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{5}S_{5}V_{3}V_{3}V_{1}V_{5}$, $F_{5}S_{5}V_{3}V_{3}V_{4}V_{1}$, $F_{3}S_{7}S_{5}S_{4}V_{3}V_{5}$, $F_{3}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{3}S_{5}S_{4}V_{11}V_{3}V_{5}$, $F_{3}S_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{5}S_{7}S_{5}S_{4}V_{3}V_{5}$, $F_{5}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{5}S_{5}S_{4}V_{3}V_{3}V_{5}$, $F_{5}S_{2}S_{5}V_{3}V_{3}V_{4}$, $F_{8}S_{5}S_{4}V_{11}V_{3}V_{5}$, $F_{8}S_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{8}S_{5}S_{4}V_{3}V_{3}V_{5}$, $F_{8}S_{2}S_{5}V_{3}V_{3}V_{4}$, $F_{8}S_{5}S_{5}S_{4}V_{3}V_{5}$, $F_{8}S_{2}S_{5}S_{5}V_{3}V_{4}$, $F_{5}S_{7}S_{3}S_{6}V_{11}V_{5}$, $F_{5}S_{7}S_{3}S_{6}V_{11}V_{4}$, $F_{5}S_{3}S_{6}V_{11}V_{3}V_{5}$, $F_{5}S_{3}S_{6}V_{11}V_{3}V_{4}$, $F_{6}S_{3}S_{6}V_{11}V_{3}V_{5}$, $F_{6}S_{3}S_{6}V_{11}V_{3}V_{4}$, $F_{6}S_{3}S_{3}S_{6}V_{11}V_{5}$, $F_{6}S_{3}S_{3}S_{6}V_{11}V_{4}$, $F_{8}S_{7}V_{11}V_{2}V_{5}V_{5}$, $F_{8}S_{7}V_{11}V_{4}V_{4}V_{2}$, $F_{8}S_{7}V_{3}V_{2}V_{5}V_{5}$, $F_{8}S_{7}V_{3}V_{4}V_{4}V_{2}$, $F_{8}S_{7}S_{5}V_{2}V_{5}V_{5}$, $F_{8}S_{7}S_{5}V_{4}V_{4}V_{2}$, $F_{6}S_{7}V_{3}V_{2}V_{5}V_{5}$, $F_{6}S_{7}V_{3}V_{4}V_{4}V_{2}$, $F_{6}S_{7}S_{3}V_{2}V_{5}V_{5}$, $F_{6}S_{7}S_{3}V_{4}V_{4}V_{2}$, $F_{8}S_{7}S_{3}V_{2}V_{5}V_{5}$, $F_{8}S_{7}S_{3}V_{4}V_{4}V_{2}$, $F_{3}S_{7}S_{16}S_{9}S_{3}S_{5}$, $F_{3}S_{7}S_{14}S_{16}S_{3}S_{5}$, $F_{3}S_{16}S_{9}S_{3}S_{5}V_{11}$, $F_{3}S_{14}S_{16}S_{3}S_{5}V_{11}$, $F_{11}S_{16}S_{9}S_{3}S_{5}V_{11}$, $F_{2}S_{14}S_{16}S_{3}S_{5}V_{11}$, $F_{11}S_{16}S_{9}S_{9}S_{3}S_{5}$, $F_{2}S_{14}S_{14}S_{16}S_{3}S_{5}$, $F_{3}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{3}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{3}S_{5}S_{5}S_{5}S_{4}V_{11}$, $F_{3}S_{2}S_{5}S_{5}S_{5}V_{11}$, $F_{5}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{5}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{5}S_{5}S_{5}S_{5}S_{4}V_{3}$, $F_{5}S_{2}S_{5}S_{5}S_{5}V_{3}$, $F_{8}S_{5}S_{5}S_{5}S_{4}V_{11}$, $F_{8}S_{2}S_{5}S_{5}S_{5}V_{11}$, $F_{8}S_{5}S_{5}S_{5}S_{4}V_{3}$, $F_{8}S_{2}S_{5}S_{5}S_{5}V_{3}$, $F_{8}S_{5}S_{5}S_{5}S_{5}S_{4}$, $F_{8}S_{2}S_{5}S_{5}S_{5}S_{5}$, $F_{11}S_{5}V_{11}V_{3}V_{2}V_{5}$, $F_{2}S_{5}V_{11}V_{3}V_{4}V_{2}$, $F_{11}S_{9}S_{5}V_{3}V_{2}V_{5}$, $F_{2}S_{14}S_{5}V_{3}V_{4}V_{2}$, $F_{8}S_{5}V_{11}V_{3}V_{2}V_{5}$, $F_{8}S_{5}V_{11}V_{3}V_{4}V_{2}$, $F_{8}S_{5}V_{3}V_{3}V_{2}V_{5}$, $F_{8}S_{5}V_{3}V_{3}V_{4}V_{2}$, $F_{8}S_{5}S_{5}V_{3}V_{2}V_{5}$, $F_{8}S_{5}S_{5}V_{3}V_{4}V_{2}$, $F_{14}S_{9}S_{5}V_{3}V_{2}V_{5}$, $F_{6}S_{14}S_{5}V_{3}V_{4}V_{2}$, $F_{14}S_{5}S_{5}V_{3}V_{2}V_{5}$, $F_{6}S_{5}S_{5}V_{3}V_{4}V_{2}$, $F_{5}S_{7}S_{9}S_{3}S_{5}S_{6}$, $F_{5}S_{7}S_{14}S_{3}S_{5}S_{6}$, $F_{5}S_{9}S_{3}S_{5}S_{6}V_{3}$, $F_{5}S_{14}S_{3}S_{5}S_{6}V_{3}$, $F_{6}S_{9}S_{3}S_{5}S_{6}V_{3}$, $F_{6}S_{14}S_{3}S_{5}S_{6}V_{3}$, $F_{6}S_{9}S_{3}S_{3}S_{5}S_{6}$, $F_{6}S_{14}S_{3}S_{3}S_{5}S_{6}$, $F_{8}S_{5}V_{11}V_{11}V_{2}V_{5}$, $F_{8}S_{5}V_{11}V_{11}V_{4}V_{2}$, $F_{8}S_{5}S_{5}V_{11}V_{2}V_{5}$, $F_{8}S_{5}S_{5}V_{11}V_{4}V_{2}$, $F_{6}S_{5}V_{11}V_{3}V_{2}V_{5}$, $F_{6}S_{5}V_{11}V_{3}V_{4}V_{2}$, $F_{6}S_{3}S_{5}V_{11}V_{2}V_{5}$, $F_{6}S_{3}S_{5}V_{11}V_{4}V_{2}$, $F_{8}S_{3}S_{5}V_{11}V_{2}V_{5}$, $F_{8}S_{3}S_{5}V_{11}V_{4}V_{2}$, $F_{14}S_{7}S_{9}S_{5}S_{5}S_{4}$, $F_{6}S_{7}S_{14}S_{2}S_{5}S_{5}$, $F_{14}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{6}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{8}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{8}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{8}S_{7}S_{3}S_{5}S_{5}S_{4}$, $F_{8}S_{7}S_{2}S_{3}S_{5}S_{5}$, $F_{1}S_{7}S_{9}S_{3}S_{5}S_{4}$, $F_{1}S_{7}S_{14}S_{2}S_{3}S_{5}$, $F_{8}S_{7}S_{9}S_{3}S_{5}S_{4}$, $F_{8}S_{7}S_{14}S_{2}S_{3}S_{5}$, $F_{8}S_{9}S_{3}S_{5}S_{5}S_{4}$, $F_{8}S_{14}S_{2}S_{3}S_{5}S_{5}$, $F_{3}S_{7}S_{3}V_{11}V_{2}V_{5}$, $F_{3}S_{7}S_{3}V_{11}V_{4}V_{2}$, $F_{3}S_{3}V_{11}V_{11}V_{2}V_{5}$, $F_{3}S_{3}V_{11}V_{11}V_{4}V_{2}$, $F_{8}S_{7}S_{3}V_{11}V_{2}V_{5}$, $F_{8}S_{7}S_{3}V_{11}V_{4}V_{2}$, $F_{14}S_{3}V_{11}V_{11}V_{2}V_{5}$, $F_{6}S_{3}V_{11}V_{11}V_{4}V_{2}$, $F_{14}S_{3}S_{5}V_{11}V_{2}V_{5}$, $F_{14}S_{3}V_{11}V_{2}V_{5}V_{5}$, $F_{6}S_{3}V_{11}V_{4}V_{4}V_{2}$, $F_{11}S_{7}S_{3}S_{3}S_{6}V_{11}$, $F_{2}S_{7}S_{3}S_{3}S_{6}V_{11}$, $F_{11}S_{7}S_{9}S_{3}S_{3}S_{6}$, $F_{2}S_{7}S_{14}S_{3}S_{3}S_{6}$, $F_{14}S_{7}S_{3}S_{3}S_{6}V_{11}$, $F_{6}S_{7}S_{3}S_{3}S_{6}V_{11}$, $F_{14}S_{7}S_{3}S_{3}S_{5}S_{6}$, $F_{6}S_{7}S_{3}S_{3}S_{5}S_{6}$, $F_{14}S_{7}S_{3}S_{3}S_{6}V_{5}$, $F_{6}S_{7}S_{3}S_{3}S_{6}V_{4}$, $F_{13}S_{7}S_{9}S_{3}S_{3}S_{6}$, $F_{13}S_{7}S_{14}S_{3}S_{3}S_{6}$, $F_{13}S_{7}S_{3}S_{3}S_{6}V_{5}$, $F_{13}S_{7}S_{3}S_{3}S_{6}V_{4}$, $F_{1}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{1}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{3}S_{7}S_{5}V_{3}V_{2}V_{5}$, $F_{3}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{3}S_{5}V_{11}V_{3}V_{2}V_{5}$, $F_{3}S_{5}V_{11}V_{3}V_{4}V_{2}$, $F_{8}S_{7}S_{5}V_{3}V_{2}V_{5}$, $F_{8}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{14}S_{5}V_{11}V_{3}V_{2}V_{5}$, $F_{14}S_{5}V_{3}V_{2}V_{5}V_{5}$, $F_{6}S_{5}V_{3}V_{4}V_{4}V_{2}$, $F_{5}S_{7}S_{5}V_{11}V_{2}V_{5}$, $F_{5}S_{7}S_{5}V_{11}V_{4}V_{2}$, $F_{5}S_{5}V_{11}V_{3}V_{2}V_{5}$, $F_{5}S_{5}V_{11}V_{3}V_{4}V_{2}$, $F_{8}S_{7}S_{5}V_{11}V_{2}V_{5}$, $F_{8}S_{7}S_{5}V_{11}V_{4}V_{2}$, $F_{8}S_{5}V_{11}V_{2}V_{2}V_{5}$, $F_{8}S_{5}V_{11}V_{4}V_{2}V_{2}$, $F_{8}S_{7}S_{5}S_{5}S_{4}V_{11}$, $F_{8}S_{7}S_{2}S_{5}S_{5}V_{11}$, $F_{8}S_{7}S_{5}S_{5}S_{4}V_{3}$, $F_{8}S_{7}S_{2}S_{5}S_{5}V_{3}$, $F_{14}S_{7}S_{5}S_{5}S_{4}V_{11}$, $F_{6}S_{7}S_{2}S_{5}S_{5}V_{11}$, $F_{14}S_{7}S_{5}S_{5}S_{4}V_{5}$, $F_{6}S_{7}S_{2}S_{5}S_{5}V_{4}$, $F_{8}S_{7}S_{5}S_{5}S_{4}V_{2}$, $F_{8}S_{7}S_{2}S_{5}S_{5}V_{2}$, $F_{9}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{9}S_{7}S_{5}S_{5}S_{4}V_{5}$, $F_{5}S_{7}S_{2}S_{5}S_{5}V_{4}$, $F_{9}S_{7}S_{5}S_{5}S_{4}V_{2}$, $F_{5}S_{7}S_{2}S_{5}S_{5}V_{2}$, $F_{11}S_{3}S_{6}V_{11}V_{3}V_{3}$, $F_{2}S_{3}S_{6}V_{11}V_{3}V_{3}$, $F_{11}S_{9}S_{3}S_{6}V_{3}V_{3}$, $F_{2}S_{14}S_{3}S_{6}V_{3}V_{3}$, $F_{14}S_{3}S_{6}V_{11}V_{3}V_{3}$, $F_{6}S_{3}S_{6}V_{11}V_{3}V_{3}$, $F_{14}S_{3}S_{5}S_{6}V_{3}V_{3}$, $F_{6}S_{3}S_{5}S_{6}V_{3}V_{3}$, $F_{14}S_{3}S_{6}V_{3}V_{3}V_{5}$, $F_{6}S_{3}S_{6}V_{3}V_{3}V_{4}$, $F_{13}S_{9}S_{3}S_{6}V_{3}V_{3}$, $F_{13}S_{14}S_{3}S_{6}V_{3}V_{3}$, $F_{13}S_{3}S_{6}V_{3}V_{3}V_{5}$, $F_{13}S_{3}S_{6}V_{3}V_{3}V_{4}$, $F_{5}S_{7}S_{9}V_{3}V_{2}V_{5}$, $F_{5}S_{7}S_{14}V_{3}V_{4}V_{2}$, $F_{5}S_{9}V_{3}V_{3}V_{2}V_{5}$, $F_{5}S_{14}V_{3}V_{3}V_{4}V_{2}$, $F_{8}S_{7}S_{9}V_{3}V_{2}V_{5}$, $F_{8}S_{7}S_{14}V_{3}V_{4}V_{2}$, $F_{8}S_{9}S_{5}V_{3}V_{2}V_{5}$, $F_{8}S_{14}S_{5}V_{3}V_{4}V_{2}$, $F_{8}S_{9}V_{3}V_{3}V_{2}V_{5}$, $F_{8}S_{14}V_{3}V_{3}V_{4}V_{2}$, $F_{8}S_{9}V_{3}V_{2}V_{2}V_{5}$, $F_{8}S_{14}V_{3}V_{4}V_{2}V_{2}$, $F_{8}S_{5}S_{4}V_{11}V_{11}V_{3}$, $F_{8}S_{2}S_{5}V_{11}V_{11}V_{3}$, $F_{8}S_{5}S_{4}V_{11}V_{3}V_{3}$, $F_{8}S_{2}S_{5}V_{11}V_{3}V_{3}$, $F_{8}S_{5}S_{5}S_{4}V_{11}V_{3}$, $F_{8}S_{2}S_{5}S_{5}V_{11}V_{3}$, $F_{14}S_{5}S_{4}V_{11}V_{11}V_{3}$, $F_{6}S_{2}S_{5}V_{11}V_{11}V_{3}$, $F_{14}S_{5}S_{5}S_{4}V_{11}V_{3}$, $F_{6}S_{2}S_{5}S_{5}V_{11}V_{3}$, $F_{14}S_{5}S_{4}V_{11}V_{3}V_{5}$, $F_{6}S_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{9}S_{5}S_{5}S_{4}V_{11}V_{3}$, $F_{5}S_{2}S_{5}S_{5}V_{11}V_{3}$, $F_{9}S_{5}S_{4}V_{11}V_{3}V_{5}$, $F_{5}S_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{9}S_{5}S_{4}V_{11}V_{3}V_{2}$, $F_{14}S_{7}S_{9}V_{3}V_{3}V_{1}$, $F_{6}S_{7}S_{14}V_{3}V_{3}V_{1}$, $F_{14}S_{7}S_{5}V_{3}V_{3}V_{1}$, $F_{6}S_{7}S_{5}V_{3}V_{3}V_{1}$, $F_{13}S_{7}S_{9}V_{3}V_{3}V_{1}$, $F_{13}S_{7}S_{14}V_{3}V_{3}V_{1}$, $F_{13}S_{7}V_{3}V_{3}V_{1}V_{5}$, $F_{13}S_{7}V_{3}V_{3}V_{4}V_{1}$, $F_{9}S_{7}S_{5}V_{3}V_{3}V_{1}$, $F_{5}S_{7}S_{5}V_{3}V_{3}V_{1}$, $F_{9}S_{7}V_{3}V_{3}V_{1}V_{5}$, $F_{5}S_{7}V_{3}V_{3}V_{4}V_{1}$, $F_{9}S_{7}V_{3}V_{3}V_{1}V_{2}$, $F_{5}S_{7}V_{3}V_{3}V_{1}V_{2}$, $F_{6}S_{7}S_{16}S_{9}S_{9}V_{3}$, $F_{6}S_{7}S_{14}S_{14}S_{16}V_{3}$, $F_{6}S_{7}S_{16}S_{9}S_{9}S_{3}$, $F_{6}S_{7}S_{14}S_{14}S_{16}S_{3}$, $F_{8}S_{7}S_{16}S_{9}S_{9}V_{3}$, $F_{8}S_{7}S_{14}S_{14}S_{16}V_{3}$, $F_{8}S_{7}S_{16}S_{9}S_{9}S_{5}$, $F_{8}S_{7}S_{14}S_{14}S_{16}S_{5}$, $F_{8}S_{7}S_{16}S_{9}S_{9}V_{2}$, $F_{8}S_{7}S_{14}S_{14}S_{16}V_{2}$, $F_{3}S_{7}S_{16}S_{9}S_{9}S_{3}$, $F_{3}S_{7}S_{14}S_{14}S_{16}S_{3}$, $F_{3}S_{7}S_{16}S_{9}S_{9}V_{2}$, $F_{3}S_{7}S_{14}S_{14}S_{16}V_{2}$, $F_{6}S_{16}S_{9}V_{11}V_{11}V_{3}$, $F_{6}S_{14}S_{16}V_{11}V_{11}V_{3}$, $F_{6}S_{16}S_{9}S_{3}V_{11}V_{11}$, $F_{6}S_{14}S_{16}S_{3}V_{11}V_{11}$, $F_{8}S_{16}S_{9}V_{11}V_{11}V_{3}$, $F_{8}S_{14}S_{16}V_{11}V_{11}V_{3}$, $F_{8}S_{16}S_{9}S_{5}V_{11}V_{11}$, $F_{8}S_{14}S_{16}S_{5}V_{11}V_{11}$, $F_{8}S_{16}S_{9}V_{11}V_{11}V_{2}$, $F_{8}S_{14}S_{16}V_{11}V_{11}V_{2}$, $F_{3}S_{16}S_{9}S_{3}V_{11}V_{11}$, $F_{3}S_{14}S_{16}S_{3}V_{11}V_{11}$, $F_{3}S_{16}S_{9}V_{11}V_{11}V_{2}$, $F_{3}S_{14}S_{16}V_{11}V_{11}V_{2}$, $F_{8}S_{7}S_{5}V_{11}V_{11}V_{13}$, $F_{8}S_{7}S_{5}V_{9}V_{11}V_{11}$, $F_{8}S_{7}S_{3}V_{11}V_{11}V_{13}$, $F_{8}S_{7}S_{3}V_{9}V_{11}V_{11}$, $F_{9}S_{7}S_{5}V_{11}V_{11}V_{13}$, $F_{5}S_{7}S_{5}V_{9}V_{11}V_{11}$, $F_{9}S_{7}V_{11}V_{11}V_{13}V_{5}$, $F_{5}S_{7}V_{9}V_{11}V_{11}V_{4}$, $F_{9}S_{7}V_{11}V_{11}V_{13}V_{2}$, $F_{5}S_{7}V_{9}V_{11}V_{11}V_{2}$, $F_{3}S_{7}S_{3}V_{11}V_{11}V_{13}$, $F_{3}S_{7}S_{3}V_{9}V_{11}V_{11}$, $F_{3}S_{7}V_{11}V_{11}V_{13}V_{2}$, $F_{3}S_{7}V_{9}V_{11}V_{11}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{4}$} {{$F_{1}S_{7}S_{7}S_{16}S_{3}S_{6}$, $F_{1}S_{7}S_{3}V_{9}V_{11}V_{4}$, $F_{3}S_{7}S_{3}V_{9}V_{11}V_{4}$, $F_{3}S_{3}V_{9}V_{11}V_{11}V_{4}$, $F_{1}S_{7}S_{3}V_{11}V_{4}V_{2}$, $F_{6}S_{7}S_{3}V_{11}V_{4}V_{2}$, $F_{6}S_{3}V_{11}V_{4}V_{4}V_{2}$, $F_{3}S_{7}S_{7}S_{3}S_{3}S_{6}$, $F_{3}S_{7}S_{3}S_{3}S_{6}V_{11}$, $F_{6}S_{7}S_{7}S_{3}S_{3}S_{6}$, $F_{6}S_{7}S_{3}S_{3}S_{6}V_{4}$, $F_{13}S_{7}S_{3}S_{3}S_{6}V_{11}$, $F_{13}S_{7}S_{3}S_{3}S_{6}V_{4}$, $F_{13}S_{7}S_{3}S_{3}S_{6}S_{6}$, $F_{1}S_{7}S_{7}S_{16}S_{2}S_{5}$, $F_{1}S_{7}S_{2}V_{9}V_{11}V_{3}$, $F_{3}S_{7}S_{2}V_{9}V_{11}V_{3}$, $F_{3}S_{2}V_{9}V_{11}V_{11}V_{3}$, $F_{1}S_{7}S_{2}V_{11}V_{3}V_{1}$, $F_{5}S_{7}S_{2}V_{11}V_{3}V_{1}$, $F_{5}S_{2}V_{11}V_{3}V_{3}V_{1}$, $F_{3}S_{7}S_{7}S_{2}S_{2}S_{5}$, $F_{3}S_{7}S_{2}S_{2}S_{5}V_{11}$, $F_{5}S_{7}S_{7}S_{2}S_{2}S_{5}$, $F_{5}S_{7}S_{2}S_{2}S_{5}V_{3}$, $F_{8}S_{7}S_{2}S_{2}S_{5}V_{11}$, $F_{8}S_{7}S_{2}S_{2}S_{5}V_{3}$, $F_{8}S_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{1}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{6}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{6}S_{5}V_{3}V_{4}V_{4}V_{2}$, $F_{1}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{5}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{5}S_{5}V_{3}V_{3}V_{4}V_{1}$, $F_{6}S_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{6}S_{7}S_{2}S_{5}S_{5}V_{4}$, $F_{5}S_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{5}S_{7}S_{2}S_{5}S_{5}V_{3}$, $F_{5}S_{7}S_{2}S_{5}S_{5}V_{4}$, $F_{5}S_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{3}S_{7}S_{3}S_{6}V_{3}V_{3}$, $F_{3}S_{3}S_{6}V_{11}V_{3}V_{3}$, $F_{6}S_{7}S_{3}S_{6}V_{3}V_{3}$, $F_{6}S_{3}S_{6}V_{3}V_{3}V_{4}$, $F_{13}S_{3}S_{6}V_{11}V_{3}V_{3}$, $F_{13}S_{3}S_{6}V_{3}V_{3}V_{4}$, $F_{13}S_{3}S_{6}S_{6}V_{3}V_{3}$, $F_{1}S_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{5}S_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{5}S_{6}V_{3}V_{3}V_{3}V_{1}$, $F_{3}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{3}S_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{5}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{5}S_{2}S_{5}V_{3}V_{3}V_{4}$, $F_{8}S_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{8}S_{2}S_{5}V_{3}V_{3}V_{4}$, $F_{8}S_{2}S_{5}S_{5}V_{3}V_{4}$, $F_{6}S_{7}S_{2}S_{5}V_{11}V_{3}$, $F_{6}S_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{5}S_{7}S_{2}S_{5}V_{11}V_{3}$, $F_{5}S_{2}S_{5}V_{11}V_{3}V_{3}$, $F_{5}S_{2}S_{5}V_{11}V_{3}V_{4}$, $F_{5}S_{2}S_{2}S_{5}V_{11}V_{3}$, $F_{13}S_{7}V_{11}V_{3}V_{3}V_{1}$, $F_{13}S_{7}V_{3}V_{3}V_{4}V_{1}$, $F_{13}S_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{8}S_{7}V_{11}V_{3}V_{3}V_{1}$, $F_{8}S_{7}V_{3}V_{3}V_{3}V_{1}$, $F_{8}S_{7}S_{5}V_{3}V_{3}V_{1}$, $F_{5}S_{7}V_{3}V_{3}V_{4}V_{1}$, $F_{5}S_{7}V_{3}V_{3}V_{3}V_{1}$, $F_{5}S_{7}S_{2}V_{3}V_{3}V_{1}$, $F_{7}S_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{7}S_{7}S_{5}V_{3}V_{3}V_{1}$, $F_{7}S_{7}S_{2}V_{3}V_{3}V_{1}$, $F_{5}S_{7}S_{7}S_{3}S_{6}S_{6}$, $F_{5}S_{7}S_{3}S_{6}S_{6}V_{3}$, $F_{6}S_{7}S_{3}S_{6}S_{6}V_{3}$, $F_{6}S_{7}S_{3}S_{3}S_{6}S_{6}$, $F_{5}S_{7}S_{3}S_{6}V_{11}V_{4}$, $F_{5}S_{3}S_{6}V_{11}V_{3}V_{4}$, $F_{6}S_{3}S_{6}V_{11}V_{3}V_{4}$, $F_{6}S_{3}S_{3}S_{6}V_{11}V_{4}$, $F_{8}S_{7}V_{11}V_{4}V_{4}V_{2}$, $F_{8}S_{7}V_{3}V_{4}V_{4}V_{2}$, $F_{8}S_{7}S_{5}V_{4}V_{4}V_{2}$, $F_{6}S_{7}V_{3}V_{4}V_{4}V_{2}$, $F_{6}S_{7}S_{3}V_{4}V_{4}V_{2}$, $F_{8}S_{7}S_{3}V_{4}V_{4}V_{2}$, $F_{5}S_{7}V_{9}V_{11}V_{11}V_{4}$, $F_{5}S_{7}V_{9}V_{11}V_{11}V_{3}$, $F_{5}S_{7}S_{2}V_{9}V_{11}V_{11}$, $F_{6}S_{7}V_{9}V_{11}V_{11}V_{3}$, $F_{6}S_{7}S_{3}V_{9}V_{11}V_{11}$, $F_{1}S_{7}S_{2}V_{9}V_{11}V_{11}$, $F_{1}S_{7}S_{3}V_{9}V_{11}V_{11}$, $F_{7}S_{7}S_{7}S_{7}S_{16}S_{6}$, $F_{7}S_{7}S_{7}S_{7}S_{16}S_{5}$, $F_{7}S_{7}S_{7}S_{7}S_{16}S_{2}$, $F_{8}S_{7}S_{7}S_{7}S_{16}S_{5}$, $F_{8}S_{7}S_{7}S_{7}S_{16}S_{3}$, $F_{1}S_{7}S_{7}S_{7}S_{16}S_{2}$, $F_{1}S_{7}S_{7}S_{7}S_{16}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{5}$} {{$F_{1}S_{7}S_{7}S_{16}S_{3}S_{5}$, $F_{1}S_{7}S_{3}V_{10}V_{11}V_{3}$, $F_{3}S_{7}S_{3}V_{10}V_{11}V_{3}$, $F_{3}S_{3}V_{10}V_{11}V_{11}V_{3}$, $F_{1}S_{7}S_{3}V_{11}V_{3}V_{2}$, $F_{5}S_{7}S_{3}V_{11}V_{3}V_{2}$, $F_{5}S_{3}V_{11}V_{3}V_{3}V_{2}$, $F_{3}S_{7}S_{7}S_{3}S_{3}S_{5}$, $F_{3}S_{7}S_{3}S_{3}S_{5}V_{11}$, $F_{5}S_{7}S_{7}S_{3}S_{3}S_{5}$, $F_{5}S_{7}S_{3}S_{3}S_{5}V_{3}$, $F_{8}S_{7}S_{3}S_{3}S_{5}V_{11}$, $F_{8}S_{7}S_{3}S_{3}S_{5}V_{3}$, $F_{8}S_{7}S_{3}S_{3}S_{5}S_{5}$, $F_{1}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{5}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{5}S_{5}V_{3}V_{3}V_{3}V_{2}$, $F_{5}S_{7}S_{7}S_{3}S_{5}S_{5}$, $F_{5}S_{7}S_{3}S_{5}S_{5}V_{3}$, $F_{6}S_{7}S_{3}S_{5}S_{5}V_{3}$, $F_{6}S_{7}S_{3}S_{3}S_{5}S_{5}$, $F_{3}S_{7}S_{3}S_{5}V_{3}V_{3}$, $F_{3}S_{3}S_{5}V_{11}V_{3}V_{3}$, $F_{5}S_{7}S_{3}S_{5}V_{3}V_{3}$, $F_{5}S_{3}S_{5}V_{3}V_{3}V_{3}$, $F_{8}S_{3}S_{5}V_{11}V_{3}V_{3}$, $F_{8}S_{3}S_{5}V_{3}V_{3}V_{3}$, $F_{8}S_{3}S_{5}S_{5}V_{3}V_{3}$, $F_{5}S_{7}S_{3}S_{5}V_{11}V_{3}$, $F_{5}S_{3}S_{5}V_{11}V_{3}V_{3}$, $F_{6}S_{3}S_{5}V_{11}V_{3}V_{3}$, $F_{6}S_{3}S_{3}S_{5}V_{11}V_{3}$, $F_{8}S_{7}V_{11}V_{3}V_{3}V_{2}$, $F_{8}S_{7}V_{3}V_{3}V_{3}V_{2}$, $F_{8}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{6}S_{7}V_{3}V_{3}V_{3}V_{2}$, $F_{6}S_{7}S_{3}V_{3}V_{3}V_{2}$, $F_{8}S_{7}S_{3}V_{3}V_{3}V_{2}$, $F_{6}S_{7}V_{10}V_{11}V_{11}V_{3}$, $F_{6}S_{7}S_{3}V_{10}V_{11}V_{11}$, $F_{2}S_{7}S_{3}V_{10}V_{11}V_{11}$, $F_{8}S_{7}S_{7}S_{7}S_{16}S_{5}$, $F_{8}S_{7}S_{7}S_{7}S_{16}S_{3}$, $F_{2}S_{7}S_{7}S_{7}S_{16}S_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{6}$} {{$F_{1}S_{7}S_{7}S_{16}V_{4}V_{2}$, $F_{1}S_{7}S_{14}S_{16}V_{3}V_{2}$, $F_{2}S_{7}S_{14}S_{16}V_{3}V_{2}$, $F_{2}S_{14}S_{14}S_{16}V_{3}V_{2}$, $F_{1}S_{7}S_{14}V_{3}V_{1}V_{2}$, $F_{5}S_{7}S_{14}V_{3}V_{1}V_{2}$, $F_{5}S_{14}V_{3}V_{3}V_{1}V_{2}$, $F_{2}S_{7}S_{7}V_{4}V_{2}V_{2}$, $F_{2}S_{7}S_{14}V_{4}V_{2}V_{2}$, $F_{5}S_{7}S_{7}V_{4}V_{2}V_{2}$, $F_{5}S_{7}V_{3}V_{4}V_{2}V_{2}$, $F_{6}S_{7}S_{14}V_{4}V_{2}V_{2}$, $F_{6}S_{7}V_{3}V_{4}V_{2}V_{2}$, $F_{6}S_{7}V_{4}V_{4}V_{2}V_{2}$, $F_{1}S_{7}S_{7}S_{16}S_{3}S_{6}$, $F_{1}S_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{5}S_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{5}S_{6}V_{3}V_{3}V_{3}V_{1}$, $F_{5}S_{7}S_{7}S_{3}S_{6}S_{6}$, $F_{5}S_{7}S_{3}S_{6}S_{6}V_{3}$, $F_{6}S_{7}S_{3}S_{6}S_{6}V_{3}$, $F_{6}S_{7}S_{3}S_{3}S_{6}S_{6}$, $F_{1}S_{7}S_{14}S_{16}S_{3}S_{5}$, $F_{2}S_{7}S_{14}S_{16}S_{3}S_{5}$, $F_{2}S_{14}S_{14}S_{16}S_{3}S_{5}$, $F_{1}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{5}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{5}S_{5}V_{3}V_{3}V_{4}V_{1}$, $F_{2}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{2}S_{14}S_{5}V_{3}V_{4}V_{2}$, $F_{5}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{5}S_{5}V_{3}V_{3}V_{4}V_{2}$, $F_{6}S_{14}S_{5}V_{3}V_{4}V_{2}$, $F_{6}S_{5}V_{3}V_{3}V_{4}V_{2}$, $F_{6}S_{5}V_{3}V_{4}V_{4}V_{2}$, $F_{5}S_{7}S_{14}S_{3}S_{5}S_{6}$, $F_{5}S_{14}S_{3}S_{5}S_{6}V_{3}$, $F_{6}S_{14}S_{3}S_{5}S_{6}V_{3}$, $F_{6}S_{14}S_{3}S_{3}S_{5}S_{6}$, $F_{6}S_{7}S_{14}S_{2}S_{5}S_{5}$, $F_{6}S_{7}S_{2}S_{5}S_{5}V_{3}$, $F_{6}S_{7}S_{2}S_{5}S_{5}V_{4}$, $F_{6}S_{7}S_{2}S_{3}S_{5}S_{5}$, $F_{5}S_{7}S_{2}S_{5}S_{5}V_{4}$, $F_{5}S_{7}S_{2}S_{3}S_{5}S_{5}$, $F_{1}S_{7}S_{14}S_{2}S_{3}S_{5}$, $F_{8}S_{7}S_{14}S_{2}S_{3}S_{5}$, $F_{8}S_{14}S_{2}S_{3}S_{5}S_{5}$, $F_{2}S_{7}S_{7}S_{3}S_{3}S_{6}$, $F_{2}S_{7}S_{14}S_{3}S_{3}S_{6}$, $F_{8}S_{7}S_{7}S_{3}S_{3}S_{6}$, $F_{8}S_{7}S_{3}S_{3}S_{5}S_{6}$, $F_{13}S_{7}S_{14}S_{3}S_{3}S_{6}$, $F_{13}S_{7}S_{3}S_{3}S_{5}S_{6}$, $F_{13}S_{7}S_{3}S_{3}S_{6}S_{6}$, $F_{1}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{8}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{8}S_{2}S_{5}S_{5}V_{3}V_{4}$, $F_{5}S_{7}S_{7}V_{4}V_{4}V_{2}$, $F_{5}S_{7}V_{3}V_{4}V_{4}V_{2}$, $F_{8}S_{7}S_{7}V_{4}V_{4}V_{2}$, $F_{8}S_{7}S_{5}V_{4}V_{4}V_{2}$, $F_{8}S_{7}V_{3}V_{4}V_{4}V_{2}$, $F_{8}S_{7}V_{4}V_{4}V_{2}V_{2}$, $F_{2}S_{7}S_{3}S_{6}V_{3}V_{3}$, $F_{2}S_{14}S_{3}S_{6}V_{3}V_{3}$, $F_{8}S_{7}S_{3}S_{6}V_{3}V_{3}$, $F_{8}S_{3}S_{5}S_{6}V_{3}V_{3}$, $F_{13}S_{14}S_{3}S_{6}V_{3}V_{3}$, $F_{13}S_{3}S_{5}S_{6}V_{3}V_{3}$, $F_{13}S_{3}S_{6}S_{6}V_{3}V_{3}$, $F_{5}S_{7}S_{14}V_{3}V_{4}V_{2}$, $F_{5}S_{14}V_{3}V_{3}V_{4}V_{2}$, $F_{8}S_{7}S_{14}V_{3}V_{4}V_{2}$, $F_{8}S_{14}S_{5}V_{3}V_{4}V_{2}$, $F_{8}S_{14}V_{3}V_{3}V_{4}V_{2}$, $F_{8}S_{14}V_{3}V_{4}V_{2}V_{2}$, $F_{6}S_{7}S_{14}V_{3}V_{3}V_{1}$, $F_{6}S_{7}V_{3}V_{3}V_{3}V_{1}$, $F_{6}S_{7}V_{3}V_{3}V_{4}V_{1}$, $F_{13}S_{7}S_{14}V_{3}V_{3}V_{1}$, $F_{13}S_{7}S_{5}V_{3}V_{3}V_{1}$, $F_{13}S_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{8}S_{7}V_{3}V_{3}V_{3}V_{1}$, $F_{8}S_{7}S_{5}V_{3}V_{3}V_{1}$, $F_{8}S_{7}V_{3}V_{3}V_{1}V_{2}$, $F_{7}S_{7}V_{3}V_{3}V_{4}V_{1}$, $F_{7}S_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{7}S_{7}V_{3}V_{3}V_{1}V_{2}$, $F_{6}S_{7}S_{14}S_{14}S_{16}V_{3}$, $F_{6}S_{7}S_{14}S_{14}S_{16}S_{3}$, $F_{8}S_{7}S_{14}S_{14}S_{16}V_{3}$, $F_{8}S_{7}S_{14}S_{14}S_{16}S_{5}$, $F_{8}S_{7}S_{14}S_{14}S_{16}V_{2}$, $F_{3}S_{7}S_{14}S_{14}S_{16}S_{3}$, $F_{3}S_{7}S_{14}S_{14}S_{16}V_{2}$, $F_{5}S_{7}S_{7}S_{7}S_{16}V_{4}$, $F_{5}S_{7}S_{7}S_{7}S_{16}S_{3}$, $F_{7}S_{7}S_{7}S_{7}S_{16}V_{4}$, $F_{7}S_{7}S_{7}S_{7}S_{16}S_{6}$, $F_{7}S_{7}S_{7}S_{7}S_{16}V_{2}$, $F_{3}S_{7}S_{7}S_{7}S_{16}S_{3}$, $F_{3}S_{7}S_{7}S_{7}S_{16}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{7}$} {{$F_{1}S_{7}S_{7}S_{16}S_{5}S_{4}$, $F_{1}S_{7}S_{7}S_{16}S_{2}S_{5}$, $F_{1}S_{7}S_{4}V_{11}V_{13}V_{3}$, $F_{1}S_{7}S_{2}V_{9}V_{11}V_{3}$, $F_{3}S_{7}S_{4}V_{11}V_{13}V_{3}$, $F_{3}S_{7}S_{2}V_{9}V_{11}V_{3}$, $F_{3}S_{4}V_{11}V_{11}V_{13}V_{3}$, $F_{3}S_{2}V_{9}V_{11}V_{11}V_{3}$, $F_{1}S_{7}S_{4}V_{11}V_{3}V_{1}$, $F_{1}S_{7}S_{2}V_{11}V_{3}V_{1}$, $F_{5}S_{7}S_{4}V_{11}V_{3}V_{1}$, $F_{5}S_{7}S_{2}V_{11}V_{3}V_{1}$, $F_{5}S_{4}V_{11}V_{3}V_{3}V_{1}$, $F_{5}S_{2}V_{11}V_{3}V_{3}V_{1}$, $F_{3}S_{7}S_{7}S_{5}S_{4}S_{4}$, $F_{3}S_{7}S_{7}S_{2}S_{2}S_{5}$, $F_{3}S_{7}S_{5}S_{4}S_{4}V_{11}$, $F_{3}S_{7}S_{2}S_{2}S_{5}V_{11}$, $F_{5}S_{7}S_{7}S_{5}S_{4}S_{4}$, $F_{5}S_{7}S_{7}S_{2}S_{2}S_{5}$, $F_{5}S_{7}S_{5}S_{4}S_{4}V_{3}$, $F_{5}S_{7}S_{2}S_{2}S_{5}V_{3}$, $F_{8}S_{7}S_{5}S_{4}S_{4}V_{11}$, $F_{8}S_{7}S_{2}S_{2}S_{5}V_{11}$, $F_{8}S_{7}S_{5}S_{4}S_{4}V_{3}$, $F_{8}S_{7}S_{2}S_{2}S_{5}V_{3}$, $F_{8}S_{7}S_{5}S_{5}S_{4}S_{4}$, $F_{8}S_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{1}S_{7}S_{7}S_{16}V_{2}V_{5}$, $F_{1}S_{7}S_{7}S_{16}V_{4}V_{2}$, $F_{1}S_{7}S_{5}V_{11}V_{13}V_{2}$, $F_{1}S_{7}S_{5}V_{9}V_{11}V_{2}$, $F_{3}S_{7}S_{5}V_{11}V_{13}V_{2}$, $F_{3}S_{7}S_{5}V_{9}V_{11}V_{2}$, $F_{3}S_{5}V_{11}V_{11}V_{13}V_{2}$, $F_{3}S_{5}V_{9}V_{11}V_{11}V_{2}$, $F_{1}S_{7}S_{5}S_{4}V_{11}V_{2}$, $F_{1}S_{7}S_{2}S_{5}V_{11}V_{2}$, $F_{8}S_{7}S_{5}S_{4}V_{11}V_{2}$, $F_{8}S_{7}S_{2}S_{5}V_{11}V_{2}$, $F_{8}S_{5}S_{5}S_{4}V_{11}V_{2}$, $F_{8}S_{2}S_{5}S_{5}V_{11}V_{2}$, $F_{3}S_{7}S_{7}V_{2}V_{2}V_{5}$, $F_{3}S_{7}S_{7}V_{4}V_{2}V_{2}$, $F_{3}S_{7}V_{11}V_{2}V_{2}V_{5}$, $F_{3}S_{7}V_{11}V_{4}V_{2}V_{2}$, $F_{8}S_{7}S_{7}V_{2}V_{2}V_{5}$, $F_{8}S_{7}S_{7}V_{4}V_{2}V_{2}$, $F_{8}S_{7}S_{5}V_{2}V_{2}V_{5}$, $F_{8}S_{7}S_{5}V_{4}V_{2}V_{2}$, $F_{14}S_{7}V_{11}V_{2}V_{2}V_{5}$, $F_{6}S_{7}V_{11}V_{4}V_{2}V_{2}$, $F_{14}S_{7}S_{5}V_{2}V_{2}V_{5}$, $F_{6}S_{7}S_{5}V_{4}V_{2}V_{2}$, $F_{14}S_{7}V_{2}V_{2}V_{5}V_{5}$, $F_{6}S_{7}V_{4}V_{4}V_{2}V_{2}$, $F_{1}S_{7}S_{5}V_{3}V_{1}V_{5}$, $F_{1}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{5}S_{7}S_{5}V_{3}V_{1}V_{5}$, $F_{5}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{5}S_{5}V_{3}V_{3}V_{1}V_{5}$, $F_{5}S_{5}V_{3}V_{3}V_{4}V_{1}$, $F_{1}S_{7}S_{5}S_{4}V_{3}V_{5}$, $F_{1}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{8}S_{7}S_{5}S_{4}V_{3}V_{5}$, $F_{8}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{8}S_{5}S_{5}S_{4}V_{3}V_{5}$, $F_{8}S_{2}S_{5}S_{5}V_{3}V_{4}$, $F_{5}S_{7}S_{7}V_{2}V_{5}V_{5}$, $F_{5}S_{7}S_{7}V_{4}V_{4}V_{2}$, $F_{5}S_{7}V_{3}V_{2}V_{5}V_{5}$, $F_{5}S_{7}V_{3}V_{4}V_{4}V_{2}$, $F_{8}S_{7}S_{7}V_{2}V_{5}V_{5}$, $F_{8}S_{7}S_{7}V_{4}V_{4}V_{2}$, $F_{8}S_{7}S_{5}V_{2}V_{5}V_{5}$, $F_{8}S_{7}S_{5}V_{4}V_{4}V_{2}$, $F_{8}S_{7}V_{3}V_{2}V_{5}V_{5}$, $F_{8}S_{7}V_{3}V_{4}V_{4}V_{2}$, $F_{8}S_{7}V_{2}V_{2}V_{5}V_{5}$, $F_{8}S_{7}V_{4}V_{4}V_{2}V_{2}$, $F_{3}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{3}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{3}S_{5}S_{5}S_{5}S_{4}V_{11}$, $F_{3}S_{2}S_{5}S_{5}S_{5}V_{11}$, $F_{5}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{5}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{5}S_{5}S_{5}S_{5}S_{4}V_{3}$, $F_{5}S_{2}S_{5}S_{5}S_{5}V_{3}$, $F_{8}S_{5}S_{5}S_{5}S_{4}V_{11}$, $F_{8}S_{2}S_{5}S_{5}S_{5}V_{11}$, $F_{8}S_{5}S_{5}S_{5}S_{4}V_{3}$, $F_{8}S_{2}S_{5}S_{5}S_{5}V_{3}$, $F_{8}S_{5}S_{5}S_{5}S_{5}S_{4}$, $F_{8}S_{2}S_{5}S_{5}S_{5}S_{5}$, $F_{1}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{1}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{8}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{8}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{3}S_{7}S_{5}V_{3}V_{2}V_{5}$, $F_{3}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{3}S_{5}V_{11}V_{3}V_{2}V_{5}$, $F_{3}S_{5}V_{11}V_{3}V_{4}V_{2}$, $F_{8}S_{7}S_{5}V_{3}V_{2}V_{5}$, $F_{8}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{8}S_{5}S_{5}V_{3}V_{2}V_{5}$, $F_{8}S_{5}S_{5}V_{3}V_{4}V_{2}$, $F_{14}S_{5}V_{11}V_{3}V_{2}V_{5}$, $F_{6}S_{5}V_{11}V_{3}V_{4}V_{2}$, $F_{14}S_{5}S_{5}V_{3}V_{2}V_{5}$, $F_{6}S_{5}S_{5}V_{3}V_{4}V_{2}$, $F_{14}S_{5}V_{3}V_{2}V_{5}V_{5}$, $F_{6}S_{5}V_{3}V_{4}V_{4}V_{2}$, $F_{5}S_{7}S_{5}V_{11}V_{2}V_{5}$, $F_{5}S_{7}S_{5}V_{11}V_{4}V_{2}$, $F_{5}S_{5}V_{11}V_{3}V_{2}V_{5}$, $F_{5}S_{5}V_{11}V_{3}V_{4}V_{2}$, $F_{8}S_{7}S_{5}V_{11}V_{2}V_{5}$, $F_{8}S_{7}S_{5}V_{11}V_{4}V_{2}$, $F_{8}S_{5}S_{5}V_{11}V_{2}V_{5}$, $F_{8}S_{5}S_{5}V_{11}V_{4}V_{2}$, $F_{8}S_{5}V_{11}V_{3}V_{2}V_{5}$, $F_{8}S_{5}V_{11}V_{3}V_{4}V_{2}$, $F_{8}S_{5}V_{11}V_{2}V_{2}V_{5}$, $F_{8}S_{5}V_{11}V_{4}V_{2}V_{2}$, $F_{8}S_{7}S_{5}S_{5}S_{4}V_{11}$, $F_{8}S_{7}S_{2}S_{5}S_{5}V_{11}$, $F_{8}S_{7}S_{5}S_{5}S_{4}V_{3}$, $F_{8}S_{7}S_{2}S_{5}S_{5}V_{3}$, $F_{14}S_{7}S_{5}S_{5}S_{4}V_{11}$, $F_{6}S_{7}S_{2}S_{5}S_{5}V_{11}$, $F_{14}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{6}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{14}S_{7}S_{5}S_{5}S_{4}V_{5}$, $F_{6}S_{7}S_{2}S_{5}S_{5}V_{4}$, $F_{8}S_{7}S_{5}S_{5}S_{4}V_{2}$, $F_{8}S_{7}S_{2}S_{5}S_{5}V_{2}$, $F_{9}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{9}S_{7}S_{5}S_{5}S_{4}V_{5}$, $F_{5}S_{7}S_{2}S_{5}S_{5}V_{4}$, $F_{9}S_{7}S_{5}S_{5}S_{4}V_{2}$, $F_{5}S_{7}S_{2}S_{5}S_{5}V_{2}$, $F_{8}S_{7}S_{7}S_{5}S_{5}S_{4}$, $F_{8}S_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{9}S_{7}S_{5}S_{5}S_{4}S_{4}$, $F_{5}S_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{8}S_{7}S_{5}S_{4}V_{11}V_{3}$, $F_{8}S_{7}S_{2}S_{5}V_{11}V_{3}$, $F_{8}S_{5}S_{5}S_{4}V_{11}V_{3}$, $F_{8}S_{2}S_{5}S_{5}V_{11}V_{3}$, $F_{9}S_{5}S_{5}S_{4}V_{11}V_{3}$, $F_{5}S_{2}S_{5}S_{5}V_{11}V_{3}$, $F_{9}S_{5}S_{4}S_{4}V_{11}V_{3}$, $F_{5}S_{2}S_{2}S_{5}V_{11}V_{3}$, $F_{14}S_{7}V_{11}V_{3}V_{3}V_{1}$, $F_{6}S_{7}V_{11}V_{3}V_{3}V_{1}$, $F_{14}S_{7}S_{5}V_{3}V_{3}V_{1}$, $F_{6}S_{7}S_{5}V_{3}V_{3}V_{1}$, $F_{14}S_{7}V_{3}V_{3}V_{1}V_{5}$, $F_{6}S_{7}V_{3}V_{3}V_{4}V_{1}$, $F_{9}S_{7}S_{5}V_{3}V_{3}V_{1}$, $F_{5}S_{7}S_{5}V_{3}V_{3}V_{1}$, $F_{9}S_{7}S_{4}V_{3}V_{3}V_{1}$, $F_{5}S_{7}S_{2}V_{3}V_{3}V_{1}$, $F_{7}S_{7}V_{3}V_{3}V_{1}V_{5}$, $F_{7}S_{7}V_{3}V_{3}V_{4}V_{1}$, $F_{7}S_{7}S_{4}V_{3}V_{3}V_{1}$, $F_{7}S_{7}S_{2}V_{3}V_{3}V_{1}$, $F_{8}S_{7}V_{11}V_{11}V_{13}V_{3}$, $F_{8}S_{7}V_{9}V_{11}V_{11}V_{3}$, $F_{8}S_{7}S_{5}V_{11}V_{11}V_{13}$, $F_{8}S_{7}S_{5}V_{9}V_{11}V_{11}$, $F_{8}S_{7}V_{11}V_{11}V_{13}V_{2}$, $F_{8}S_{7}V_{9}V_{11}V_{11}V_{2}$, $F_{9}S_{7}S_{5}V_{11}V_{11}V_{13}$, $F_{5}S_{7}S_{5}V_{9}V_{11}V_{11}$, $F_{9}S_{7}S_{4}V_{11}V_{11}V_{13}$, $F_{5}S_{7}S_{2}V_{9}V_{11}V_{11}$, $F_{4}S_{7}V_{11}V_{11}V_{13}V_{2}$, $F_{1}S_{7}V_{9}V_{11}V_{11}V_{2}$, $F_{4}S_{7}S_{4}V_{11}V_{11}V_{13}$, $F_{1}S_{7}S_{2}V_{9}V_{11}V_{11}$, $F_{9}S_{7}S_{7}S_{7}S_{16}S_{5}$, $F_{5}S_{7}S_{7}S_{7}S_{16}S_{5}$, $F_{9}S_{7}S_{7}S_{7}S_{16}V_{5}$, $F_{5}S_{7}S_{7}S_{7}S_{16}V_{4}$, $F_{9}S_{7}S_{7}S_{7}S_{16}V_{2}$, $F_{5}S_{7}S_{7}S_{7}S_{16}V_{2}$, $F_{7}S_{7}S_{7}S_{7}S_{16}V_{5}$, $F_{7}S_{7}S_{7}S_{7}S_{16}V_{4}$, $F_{7}S_{7}S_{7}S_{7}S_{16}S_{4}$, $F_{7}S_{7}S_{7}S_{7}S_{16}S_{2}$, $F_{4}S_{7}S_{7}S_{7}S_{16}V_{2}$, $F_{1}S_{7}S_{7}S_{7}S_{16}V_{2}$, $F_{4}S_{7}S_{7}S_{7}S_{16}S_{4}$, $F_{1}S_{7}S_{7}S_{7}S_{16}S_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{8}$} {{$F_{1}S_{7}S_{7}S_{16}V_{3}V_{2}$, $F_{1}S_{7}S_{7}V_{3}V_{2}V_{2}$, $F_{5}S_{7}S_{7}V_{3}V_{2}V_{2}$, $F_{5}S_{7}V_{3}V_{3}V_{2}V_{2}$, $F_{1}S_{7}S_{7}S_{16}S_{3}S_{5}$, $F_{1}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{5}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{5}S_{5}V_{3}V_{3}V_{3}V_{2}$, $F_{5}S_{7}S_{7}S_{3}S_{5}S_{5}$, $F_{5}S_{7}S_{3}S_{5}S_{5}V_{3}$, $F_{6}S_{7}S_{3}S_{5}S_{5}V_{3}$, $F_{6}S_{7}S_{3}S_{3}S_{5}S_{5}$, $F_{1}S_{7}S_{7}S_{3}S_{3}S_{5}$, $F_{8}S_{7}S_{7}S_{3}S_{3}S_{5}$, $F_{8}S_{7}S_{3}S_{3}S_{5}S_{5}$, $F_{1}S_{7}S_{3}S_{5}V_{3}V_{3}$, $F_{8}S_{7}S_{3}S_{5}V_{3}V_{3}$, $F_{8}S_{3}S_{5}S_{5}V_{3}V_{3}$, $F_{5}S_{7}S_{7}V_{3}V_{3}V_{2}$, $F_{5}S_{7}V_{3}V_{3}V_{3}V_{2}$, $F_{8}S_{7}S_{7}V_{3}V_{3}V_{2}$, $F_{8}S_{7}S_{5}V_{3}V_{3}V_{2}$, $F_{8}S_{7}V_{3}V_{3}V_{3}V_{2}$, $F_{8}S_{7}V_{3}V_{3}V_{2}V_{2}$, $F_{6}S_{7}S_{7}S_{7}S_{16}V_{3}$, $F_{6}S_{7}S_{7}S_{7}S_{16}S_{3}$, $F_{8}S_{7}S_{7}S_{7}S_{16}V_{3}$, $F_{8}S_{7}S_{7}S_{7}S_{16}S_{5}$, $F_{8}S_{7}S_{7}S_{7}S_{16}V_{2}$, $F_{3}S_{7}S_{7}S_{7}S_{16}S_{3}$, $F_{3}S_{7}S_{7}S_{7}S_{16}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{9}$} {{$F_{1}S_{7}S_{7}S_{16}V_{4}V_{2}$, $F_{1}S_{7}S_{7}V_{4}V_{2}V_{2}$, $F_{6}S_{7}S_{7}V_{4}V_{2}V_{2}$, $F_{6}S_{7}V_{4}V_{4}V_{2}V_{2}$, $F_{1}S_{7}S_{7}S_{16}V_{3}V_{1}$, $F_{1}S_{7}S_{7}V_{3}V_{1}V_{1}$, $F_{5}S_{7}S_{7}V_{3}V_{1}V_{1}$, $F_{5}S_{7}V_{3}V_{3}V_{1}V_{1}$, $F_{1}S_{7}S_{7}S_{16}S_{2}S_{5}$, $F_{1}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{6}S_{7}S_{5}V_{3}V_{4}V_{2}$, $F_{6}S_{5}V_{3}V_{4}V_{4}V_{2}$, $F_{1}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{5}S_{7}S_{5}V_{3}V_{4}V_{1}$, $F_{5}S_{5}V_{3}V_{3}V_{4}V_{1}$, $F_{6}S_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{6}S_{7}S_{2}S_{5}S_{5}V_{4}$, $F_{5}S_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{5}S_{7}S_{2}S_{5}S_{5}V_{3}$, $F_{5}S_{7}S_{2}S_{5}S_{5}V_{4}$, $F_{5}S_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{1}S_{7}S_{7}S_{2}S_{2}S_{5}$, $F_{8}S_{7}S_{7}S_{2}S_{2}S_{5}$, $F_{8}S_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{1}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{8}S_{7}S_{2}S_{5}V_{3}V_{4}$, $F_{8}S_{2}S_{5}S_{5}V_{3}V_{4}$, $F_{6}S_{7}S_{7}V_{3}V_{3}V_{1}$, $F_{6}S_{7}V_{3}V_{3}V_{4}V_{1}$, $F_{8}S_{7}S_{7}V_{3}V_{3}V_{1}$, $F_{8}S_{7}S_{5}V_{3}V_{3}V_{1}$, $F_{7}S_{7}V_{3}V_{3}V_{4}V_{1}$, $F_{7}S_{7}S_{5}V_{3}V_{3}V_{1}$, $F_{7}S_{7}V_{3}V_{3}V_{1}V_{1}$, $F_{5}S_{7}S_{7}V_{4}V_{4}V_{2}$, $F_{5}S_{7}V_{3}V_{4}V_{4}V_{2}$, $F_{8}S_{7}S_{7}V_{4}V_{4}V_{2}$, $F_{8}S_{7}S_{5}V_{4}V_{4}V_{2}$, $F_{8}S_{7}V_{3}V_{4}V_{4}V_{2}$, $F_{8}S_{7}V_{4}V_{4}V_{2}V_{2}$, $F_{5}S_{7}S_{7}S_{7}S_{16}V_{4}$, $F_{5}S_{7}S_{7}S_{7}S_{16}V_{3}$, $F_{5}S_{7}S_{7}S_{7}S_{16}S_{2}$, $F_{7}S_{7}S_{7}S_{7}S_{16}V_{4}$, $F_{7}S_{7}S_{7}S_{7}S_{16}S_{5}$, $F_{7}S_{7}S_{7}S_{7}S_{16}V_{1}$, $F_{8}S_{7}S_{7}S_{7}S_{16}V_{3}$, $F_{8}S_{7}S_{7}S_{7}S_{16}S_{5}$, $F_{8}S_{7}S_{7}S_{7}S_{16}V_{2}$, $F_{3}S_{7}S_{7}S_{7}S_{16}S_{2}$, $F_{3}S_{7}S_{7}S_{7}S_{16}V_{1}$, $F_{3}S_{7}S_{7}S_{7}S_{16}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{10}$} {{$F_{1}S_{7}S_{7}S_{16}S_{5}S_{4}$, $F_{1}S_{7}S_{7}S_{16}S_{2}S_{5}$, $F_{1}S_{7}S_{7}S_{5}S_{4}S_{4}$, $F_{1}S_{7}S_{7}S_{2}S_{2}S_{5}$, $F_{8}S_{7}S_{7}S_{5}S_{4}S_{4}$, $F_{8}S_{7}S_{7}S_{2}S_{2}S_{5}$, $F_{8}S_{7}S_{5}S_{5}S_{4}S_{4}$, $F_{8}S_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{1}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{1}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{8}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{8}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{8}S_{5}S_{5}S_{5}S_{5}S_{4}$, $F_{8}S_{2}S_{5}S_{5}S_{5}S_{5}$, $F_{8}S_{7}S_{7}S_{5}S_{5}S_{4}$, $F_{8}S_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{9}S_{7}S_{5}S_{5}S_{5}S_{4}$, $F_{5}S_{7}S_{2}S_{5}S_{5}S_{5}$, $F_{9}S_{7}S_{5}S_{5}S_{4}S_{4}$, $F_{5}S_{7}S_{2}S_{2}S_{5}S_{5}$, $F_{9}S_{7}S_{7}S_{7}S_{16}S_{5}$, $F_{5}S_{7}S_{7}S_{7}S_{16}S_{5}$, $F_{9}S_{7}S_{7}S_{7}S_{16}S_{4}$, $F_{5}S_{7}S_{7}S_{7}S_{16}S_{2}$, $F_{3}S_{7}S_{7}S_{7}S_{16}S_{4}$, $F_{3}S_{7}S_{7}S_{7}S_{16}S_{2}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 13 $(\Delta B, \Delta L)$ = (1, -5) UV completions for topology 6 (see Fig.~\ref{fig:d=13_topologies}).} 
 \label{tab:T13Top6B1L-5}
 \end{center}


==> anc/Tables_dim13/Table_dim13_Top7_B1_L-5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {13} ^{ 7 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{1}$} {{$F_{3}F_{14}S_{7}S_{9}S_{5}S_{4}$, $F_{3}F_{6}S_{7}S_{14}S_{2}S_{5}$, $F_{11}F_{8}V_{11}V_{11}V_{2}V_{5}$, $F_{2}F_{8}V_{11}V_{11}V_{4}V_{2}$, $F_{10}F_{5}S_{7}S_{9}S_{3}S_{6}$, $F_{10}F_{5}S_{7}S_{14}S_{3}S_{6}$, $F_{3}F_{14}S_{9}S_{5}S_{4}V_{11}$, $F_{3}F_{6}S_{14}S_{2}S_{5}V_{11}$, $F_{11}F_{8}S_{9}V_{11}V_{2}V_{5}$, $F_{2}F_{8}S_{14}V_{11}V_{4}V_{2}$, $F_{3}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{11}F_{8}V_{11}V_{3}V_{2}V_{5}$, $F_{2}F_{8}V_{11}V_{3}V_{4}V_{2}$, $F_{3}F_{14}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{6}S_{2}S_{5}S_{5}V_{11}$, $F_{11}F_{8}S_{9}V_{3}V_{2}V_{5}$, $F_{2}F_{8}S_{14}V_{3}V_{4}V_{2}$, $F_{10}F_{5}S_{9}S_{3}S_{6}V_{3}$, $F_{10}F_{5}S_{14}S_{3}S_{6}V_{3}$, $F_{11}F_{8}S_{5}V_{11}V_{2}V_{5}$, $F_{2}F_{8}S_{5}V_{11}V_{4}V_{2}$, $F_{11}F_{8}S_{9}S_{5}V_{2}V_{5}$, $F_{2}F_{8}S_{14}S_{5}V_{4}V_{2}$, $F_{5}F_{14}S_{7}S_{9}S_{5}S_{4}$, $F_{5}F_{6}S_{7}S_{14}S_{2}S_{5}$, $F_{8}F_{8}V_{11}V_{11}V_{2}V_{5}$, $F_{8}F_{8}V_{11}V_{11}V_{4}V_{2}$, $F_{5}F_{14}S_{7}S_{9}S_{3}S_{6}$, $F_{5}F_{6}S_{7}S_{14}S_{3}S_{6}$, $F_{3}F_{8}S_{7}S_{16}S_{9}S_{5}$, $F_{3}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{11}F_{6}V_{10}V_{11}V_{12}V_{3}$, $F_{2}F_{6}V_{10}V_{11}V_{12}V_{3}$, $F_{8}F_{8}V_{11}V_{3}V_{2}V_{5}$, $F_{8}F_{8}V_{11}V_{3}V_{4}V_{2}$, $F_{5}F_{14}S_{7}S_{3}S_{5}S_{6}$, $F_{5}F_{6}S_{7}S_{3}S_{5}S_{6}$, $F_{3}F_{8}S_{16}S_{9}S_{5}V_{11}$, $F_{3}F_{8}S_{14}S_{16}S_{5}V_{11}$, $F_{11}F_{6}S_{9}V_{10}V_{12}V_{3}$, $F_{2}F_{6}S_{14}V_{10}V_{12}V_{3}$, $F_{5}F_{14}S_{9}S_{5}S_{4}V_{3}$, $F_{5}F_{6}S_{14}S_{2}S_{5}V_{3}$, $F_{8}F_{8}S_{5}V_{11}V_{2}V_{5}$, $F_{8}F_{8}S_{5}V_{11}V_{4}V_{2}$, $F_{5}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{11}F_{6}V_{11}V_{3}V_{2}V_{5}$, $F_{2}F_{6}V_{11}V_{3}V_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{8}S_{7}S_{16}S_{9}S_{3}$, $F_{3}F_{8}S_{7}S_{14}S_{16}S_{3}$, $F_{8}F_{8}V_{3}V_{3}V_{2}V_{5}$, $F_{8}F_{8}V_{3}V_{3}V_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{3}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{3}S_{5}$, $F_{3}F_{8}S_{16}S_{9}S_{3}V_{11}$, $F_{3}F_{8}S_{14}S_{16}S_{3}V_{11}$, $F_{5}F_{14}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{6}S_{2}S_{5}S_{5}V_{3}$, $F_{8}F_{8}S_{5}V_{3}V_{2}V_{5}$, $F_{8}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{11}F_{6}S_{3}V_{11}V_{2}V_{5}$, $F_{2}F_{6}S_{3}V_{11}V_{4}V_{2}$, $F_{5}F_{14}S_{9}S_{3}S_{6}V_{3}$, $F_{5}F_{6}S_{14}S_{3}S_{6}V_{3}$, $F_{11}F_{6}S_{9}V_{3}V_{2}V_{5}$, $F_{2}F_{6}S_{14}V_{3}V_{4}V_{2}$, $F_{3}F_{8}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{11}F_{6}S_{3}V_{10}V_{11}V_{12}$, $F_{2}F_{6}S_{3}V_{10}V_{11}V_{12}$, $F_{5}F_{14}S_{3}S_{5}S_{6}V_{3}$, $F_{5}F_{6}S_{3}S_{5}S_{6}V_{3}$, $F_{3}F_{8}S_{3}S_{5}S_{4}V_{11}$, $F_{3}F_{8}S_{2}S_{3}S_{5}V_{11}$, $F_{11}F_{6}S_{9}S_{3}V_{10}V_{12}$, $F_{2}F_{6}S_{14}S_{3}V_{10}V_{12}$, $F_{8}F_{8}S_{5}S_{5}V_{2}V_{5}$, $F_{8}F_{8}S_{5}S_{5}V_{4}V_{2}$, $F_{11}F_{6}S_{9}S_{3}V_{2}V_{5}$, $F_{2}F_{6}S_{14}S_{3}V_{4}V_{2}$, $F_{8}F_{14}S_{9}S_{5}S_{4}V_{11}$, $F_{6}F_{8}S_{14}S_{2}S_{5}V_{11}$, $F_{8}F_{14}S_{9}V_{11}V_{2}V_{5}$, $F_{6}F_{8}S_{14}V_{11}V_{4}V_{2}$, $F_{11}F_{8}S_{16}S_{9}S_{5}V_{11}$, $F_{2}F_{8}S_{14}S_{16}S_{5}V_{11}$, $F_{10}F_{6}S_{9}V_{10}V_{12}V_{3}$, $F_{10}F_{6}S_{14}V_{10}V_{12}V_{3}$, $F_{8}F_{14}S_{9}S_{5}S_{4}V_{3}$, $F_{6}F_{8}S_{14}S_{2}S_{5}V_{3}$, $F_{8}F_{14}S_{5}V_{11}V_{2}V_{5}$, $F_{6}F_{8}S_{5}V_{11}V_{4}V_{2}$, $F_{11}F_{8}S_{16}S_{9}S_{9}S_{5}$, $F_{2}F_{8}S_{14}S_{14}S_{16}S_{5}$, $F_{8}F_{14}S_{9}S_{5}S_{5}S_{4}$, $F_{6}F_{8}S_{14}S_{2}S_{5}S_{5}$, $F_{8}F_{14}S_{5}S_{5}S_{4}V_{11}$, $F_{6}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{8}F_{14}S_{9}V_{3}V_{2}V_{5}$, $F_{6}F_{8}S_{14}V_{3}V_{4}V_{2}$, $F_{10}F_{6}S_{9}S_{3}S_{6}V_{3}$, $F_{10}F_{6}S_{14}S_{3}S_{6}V_{3}$, $F_{11}F_{8}S_{16}S_{9}S_{3}V_{11}$, $F_{2}F_{8}S_{14}S_{16}S_{3}V_{11}$, $F_{8}F_{14}S_{5}S_{5}S_{4}V_{3}$, $F_{6}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{8}F_{14}S_{5}V_{3}V_{2}V_{5}$, $F_{6}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{11}F_{8}S_{3}V_{11}V_{2}V_{5}$, $F_{2}F_{8}S_{3}V_{11}V_{4}V_{2}$, $F_{11}F_{8}S_{16}S_{9}S_{9}S_{3}$, $F_{2}F_{8}S_{14}S_{14}S_{16}S_{3}$, $F_{8}F_{14}S_{5}S_{5}S_{5}S_{4}$, $F_{6}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{10}F_{6}S_{9}S_{3}S_{3}S_{6}$, $F_{10}F_{6}S_{14}S_{3}S_{3}S_{6}$, $F_{8}F_{14}S_{9}S_{5}V_{2}V_{5}$, $F_{6}F_{8}S_{14}S_{5}V_{4}V_{2}$, $F_{10}F_{6}S_{9}S_{3}V_{10}V_{12}$, $F_{10}F_{6}S_{14}S_{3}V_{10}V_{12}$, $F_{8}F_{14}S_{5}S_{5}V_{2}V_{5}$, $F_{6}F_{8}S_{5}S_{5}V_{4}V_{2}$, $F_{11}F_{8}S_{9}S_{3}V_{2}V_{5}$, $F_{2}F_{8}S_{14}S_{3}V_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{6}F_{8}V_{11}V_{3}V_{2}V_{5}$, $F_{6}F_{8}V_{11}V_{3}V_{4}V_{2}$, $F_{2}F_{3}S_{7}S_{16}S_{9}S_{3}$, $F_{2}F_{3}S_{7}S_{14}S_{16}S_{3}$, $F_{6}F_{8}V_{3}V_{3}V_{2}V_{5}$, $F_{6}F_{8}V_{3}V_{3}V_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{3}S_{5}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{3}S_{5}$, $F_{2}F_{3}S_{16}S_{9}S_{3}V_{11}$, $F_{2}F_{3}S_{14}S_{16}S_{3}V_{11}$, $F_{5}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{6}F_{8}S_{5}V_{3}V_{2}V_{5}$, $F_{6}F_{8}S_{3}V_{11}V_{2}V_{5}$, $F_{6}F_{8}S_{3}V_{11}V_{4}V_{2}$, $F_{5}F_{8}S_{3}S_{5}S_{4}V_{3}$, $F_{5}F_{8}S_{2}S_{3}S_{5}V_{3}$, $F_{6}F_{8}S_{3}V_{3}V_{2}V_{5}$, $F_{6}F_{8}S_{3}V_{3}V_{4}V_{2}$, $F_{6}F_{8}S_{3}S_{5}V_{2}V_{5}$, $F_{6}F_{8}S_{3}S_{5}V_{4}V_{2}$, $F_{8}F_{8}S_{5}S_{5}S_{4}V_{11}$, $F_{8}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{6}F_{14}S_{9}V_{3}V_{2}V_{5}$, $F_{6}F_{6}S_{14}V_{3}V_{4}V_{2}$, $F_{6}F_{14}S_{9}S_{3}S_{6}V_{3}$, $F_{6}F_{6}S_{14}S_{3}S_{6}V_{3}$, $F_{2}F_{11}S_{16}S_{9}S_{3}V_{11}$, $F_{2}F_{2}S_{14}S_{16}S_{3}V_{11}$, $F_{8}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{8}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{6}F_{14}S_{5}V_{3}V_{2}V_{5}$, $F_{6}F_{6}S_{5}V_{3}V_{4}V_{2}$, $F_{8}F_{8}S_{3}V_{11}V_{2}V_{5}$, $F_{8}F_{8}S_{3}V_{11}V_{4}V_{2}$, $F_{2}F_{11}S_{16}S_{9}S_{9}S_{3}$, $F_{2}F_{2}S_{14}S_{14}S_{16}S_{3}$, $F_{8}F_{8}S_{5}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{6}F_{14}S_{9}S_{3}S_{3}S_{6}$, $F_{6}F_{6}S_{14}S_{3}S_{3}S_{6}$, $F_{8}F_{8}S_{3}S_{5}S_{4}V_{11}$, $F_{8}F_{8}S_{2}S_{3}S_{5}V_{11}$, $F_{6}F_{14}S_{3}S_{5}S_{6}V_{3}$, $F_{6}F_{6}S_{3}S_{5}S_{6}V_{3}$, $F_{2}F_{11}S_{3}V_{10}V_{11}V_{12}$, $F_{2}F_{2}S_{3}V_{10}V_{11}V_{12}$, $F_{8}F_{8}S_{3}S_{5}S_{4}V_{3}$, $F_{8}F_{8}S_{2}S_{3}S_{5}V_{3}$, $F_{8}F_{8}S_{3}V_{3}V_{2}V_{5}$, $F_{8}F_{8}S_{3}V_{3}V_{4}V_{2}$, $F_{8}F_{8}S_{3}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{2}S_{3}S_{5}S_{5}$, $F_{6}F_{14}S_{3}S_{3}S_{5}S_{6}$, $F_{6}F_{6}S_{3}S_{3}S_{5}S_{6}$, $F_{6}F_{14}S_{9}S_{3}V_{2}V_{5}$, $F_{6}F_{6}S_{14}S_{3}V_{4}V_{2}$, $F_{2}F_{11}S_{9}S_{3}V_{10}V_{12}$, $F_{2}F_{2}S_{14}S_{3}V_{10}V_{12}$, $F_{6}F_{14}S_{3}S_{5}V_{2}V_{5}$, $F_{6}F_{6}S_{3}S_{5}V_{4}V_{2}$, $F_{8}F_{8}S_{3}S_{5}V_{2}V_{5}$, $F_{8}F_{8}S_{3}S_{5}V_{4}V_{2}$, $F_{2}F_{10}S_{9}S_{3}V_{10}V_{12}$, $F_{2}F_{10}S_{14}S_{3}V_{10}V_{12}$, $F_{8}F_{14}S_{9}S_{3}V_{2}V_{5}$, $F_{6}F_{8}S_{14}S_{3}V_{4}V_{2}$, $F_{8}F_{14}S_{3}S_{5}V_{2}V_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{2}$} {{$F_{2}F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{10}F_{5}S_{7}S_{3}S_{6}V_{11}$, $F_{3}F_{6}S_{7}S_{14}S_{2}S_{5}$, $F_{10}F_{5}S_{7}S_{14}S_{3}S_{6}$, $F_{1}F_{13}S_{7}V_{12}V_{3}V_{1}$, $F_{3}F_{6}S_{14}S_{2}S_{5}V_{11}$, $F_{2}F_{8}S_{14}V_{11}V_{4}V_{2}$, $F_{10}F_{5}S_{7}S_{3}S_{6}V_{12}$, $F_{3}F_{6}S_{7}S_{2}S_{5}V_{3}$, $F_{2}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{13}S_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{6}S_{2}S_{5}V_{11}V_{3}$, $F_{10}F_{5}S_{3}S_{6}V_{11}V_{3}$, $F_{2}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{1}F_{13}S_{7}V_{3}V_{4}V_{1}$, $F_{2}F_{8}S_{14}V_{3}V_{4}V_{2}$, $F_{10}F_{5}S_{14}S_{3}S_{6}V_{3}$, $F_{3}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{3}F_{6}S_{2}S_{5}V_{11}V_{4}$, $F_{2}F_{8}S_{14}S_{5}V_{4}V_{2}$, $F_{10}F_{5}S_{3}S_{6}V_{12}V_{3}$, $F_{5}F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{3}S_{6}V_{11}$, $F_{3}F_{6}S_{7}V_{10}V_{12}V_{3}$, $F_{5}F_{8}S_{7}S_{3}S_{6}V_{3}$, $F_{1}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{3}F_{6}V_{10}V_{11}V_{12}V_{3}$, $F_{5}F_{8}V_{11}V_{3}V_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{3}S_{5}S_{6}$, $F_{5}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{8}S_{7}S_{14}S_{16}S_{3}$, $F_{5}F_{8}V_{3}V_{3}V_{4}V_{2}$, $F_{3}F_{6}S_{7}S_{2}S_{3}S_{5}$, $F_{5}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{5}F_{8}S_{3}S_{6}V_{11}V_{3}$, $F_{1}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{6}S_{7}S_{3}V_{10}V_{12}$, $F_{5}F_{8}S_{3}S_{6}V_{3}V_{3}$, $F_{1}F_{8}S_{7}S_{3}V_{3}V_{1}$, $F_{3}F_{6}S_{3}V_{10}V_{11}V_{12}$, $F_{5}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{5}F_{8}S_{3}S_{5}S_{6}V_{3}$, $F_{3}F_{6}S_{2}S_{3}S_{5}V_{11}$, $F_{5}F_{6}S_{7}S_{14}S_{2}S_{5}$, $F_{5}F_{6}S_{7}S_{14}S_{3}S_{6}$, $F_{2}F_{6}S_{7}V_{10}V_{12}V_{3}$, $F_{5}F_{6}S_{7}S_{3}S_{6}V_{3}$, $F_{1}F_{5}S_{7}V_{9}V_{11}V_{4}$, $F_{2}F_{6}S_{14}V_{10}V_{12}V_{3}$, $F_{5}F_{6}S_{14}S_{2}S_{5}V_{3}$, $F_{5}F_{6}S_{7}S_{3}S_{6}V_{4}$, $F_{5}F_{6}S_{7}S_{2}S_{5}V_{3}$, $F_{2}F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{3}V_{9}V_{11}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{3}$, $F_{2}F_{6}S_{7}S_{3}V_{4}V_{2}$, $F_{5}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{5}F_{6}S_{14}S_{3}S_{6}V_{3}$, $F_{2}F_{6}S_{14}V_{3}V_{4}V_{2}$, $F_{1}F_{5}S_{7}V_{3}V_{4}V_{1}$, $F_{2}F_{6}S_{7}S_{3}V_{10}V_{12}$, $F_{5}F_{6}S_{3}S_{6}V_{3}V_{3}$, $F_{1}F_{5}S_{7}S_{3}V_{3}V_{1}$, $F_{2}F_{6}S_{14}S_{3}V_{10}V_{12}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{4}$, $F_{5}F_{6}S_{3}S_{6}V_{3}V_{4}$, $F_{2}F_{6}S_{14}S_{3}V_{4}V_{2}$, $F_{5}F_{13}S_{7}V_{12}V_{3}V_{1}$, $F_{6}F_{8}S_{14}S_{2}S_{5}V_{11}$, $F_{6}F_{8}S_{14}V_{11}V_{4}V_{2}$, $F_{5}F_{13}S_{7}S_{3}S_{6}V_{12}$, $F_{2}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{10}F_{6}V_{10}V_{11}V_{12}V_{3}$, $F_{6}F_{8}V_{11}V_{3}V_{4}V_{2}$, $F_{5}F_{13}S_{7}S_{3}S_{5}S_{6}$, $F_{3}F_{5}S_{7}V_{9}V_{11}V_{4}$, $F_{10}F_{6}S_{14}V_{10}V_{12}V_{3}$, $F_{6}F_{8}S_{14}S_{2}S_{5}V_{3}$, $F_{5}F_{13}S_{7}S_{3}S_{6}V_{4}$, $F_{3}F_{5}V_{9}V_{11}V_{11}V_{4}$, $F_{2}F_{8}S_{14}S_{14}S_{16}S_{5}$, $F_{10}F_{6}V_{10}V_{12}V_{12}V_{3}$, $F_{5}F_{13}V_{12}V_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{14}S_{2}S_{5}S_{5}$, $F_{6}F_{8}V_{11}V_{4}V_{4}V_{2}$, $F_{5}F_{13}S_{7}S_{5}V_{3}V_{1}$, $F_{6}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{10}F_{6}S_{3}S_{6}V_{11}V_{3}$, $F_{3}F_{5}S_{7}S_{3}V_{9}V_{11}$, $F_{6}F_{8}S_{2}S_{5}V_{3}V_{3}$, $F_{2}F_{8}S_{7}S_{3}V_{4}V_{2}$, $F_{3}F_{5}S_{3}V_{9}V_{11}V_{11}$, $F_{5}F_{13}S_{5}V_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{10}F_{6}S_{3}S_{3}S_{6}V_{11}$, $F_{5}F_{13}S_{7}V_{3}V_{4}V_{1}$, $F_{6}F_{8}S_{14}V_{3}V_{4}V_{2}$, $F_{10}F_{6}S_{14}S_{3}S_{6}V_{3}$, $F_{3}F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{2}F_{8}S_{7}S_{14}S_{16}S_{3}$, $F_{6}F_{8}V_{3}V_{3}V_{4}V_{2}$, $F_{3}F_{5}S_{7}S_{2}S_{3}S_{5}$, $F_{2}F_{8}S_{14}S_{14}S_{16}S_{3}$, $F_{5}F_{13}V_{3}V_{3}V_{4}V_{1}$, $F_{6}F_{8}V_{3}V_{4}V_{4}V_{2}$, $F_{10}F_{6}S_{14}S_{3}S_{3}S_{6}$, $F_{6}F_{8}S_{2}S_{5}V_{11}V_{4}$, $F_{6}F_{8}S_{14}S_{5}V_{4}V_{2}$, $F_{5}F_{13}S_{3}S_{6}V_{12}V_{3}$, $F_{10}F_{6}S_{3}S_{6}V_{12}V_{3}$, $F_{3}F_{5}S_{2}S_{5}V_{11}V_{4}$, $F_{10}F_{6}S_{3}V_{10}V_{11}V_{12}$, $F_{6}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{5}F_{13}S_{3}S_{5}S_{6}V_{3}$, $F_{3}F_{5}S_{2}S_{3}S_{5}V_{11}$, $F_{10}F_{6}S_{14}S_{3}V_{10}V_{12}$, $F_{6}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{5}F_{13}S_{3}S_{6}V_{3}V_{4}$, $F_{2}F_{8}S_{14}S_{3}V_{4}V_{2}$, $F_{10}F_{6}S_{3}V_{10}V_{12}V_{12}$, $F_{6}F_{8}S_{2}S_{5}S_{5}V_{4}$, $F_{6}F_{8}S_{5}V_{4}V_{4}V_{2}$, $F_{10}F_{6}S_{3}S_{3}S_{6}V_{12}$, $F_{5}F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{2}S_{7}S_{3}V_{9}V_{11}$, $F_{5}F_{6}S_{7}S_{3}V_{4}V_{2}$, $F_{5}F_{6}S_{7}S_{2}S_{3}S_{5}$, $F_{5}F_{6}V_{3}V_{3}V_{4}V_{2}$, $F_{1}F_{2}S_{7}S_{14}S_{16}S_{3}$, $F_{5}F_{6}S_{2}S_{3}S_{5}V_{3}$, $F_{5}F_{6}S_{3}V_{3}V_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{6}F_{8}S_{3}S_{6}V_{11}V_{3}$, $F_{2}F_{3}S_{7}S_{3}V_{9}V_{11}$, $F_{5}F_{8}S_{7}S_{3}V_{4}V_{2}$, $F_{2}F_{3}S_{3}V_{9}V_{11}V_{11}$, $F_{5}F_{8}S_{5}V_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{3}S_{3}S_{6}V_{11}$, $F_{5}F_{8}S_{7}S_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{3}S_{6}V_{3}V_{3}$, $F_{2}F_{3}S_{7}S_{3}V_{10}V_{12}$, $F_{5}F_{8}S_{3}V_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{3}S_{3}S_{6}V_{3}$, $F_{6}F_{8}S_{2}S_{3}S_{5}V_{11}$, $F_{6}F_{8}S_{3}S_{5}S_{6}V_{3}$, $F_{2}F_{3}S_{3}V_{10}V_{11}V_{12}$, $F_{6}F_{8}S_{2}S_{3}S_{5}V_{3}$, $F_{5}F_{8}S_{3}V_{3}V_{4}V_{2}$, $F_{6}F_{8}S_{2}S_{3}S_{5}S_{5}$, $F_{6}F_{8}S_{3}S_{3}S_{5}S_{6}$, $F_{5}F_{5}S_{7}V_{3}V_{4}V_{1}$, $F_{6}F_{6}S_{14}V_{3}V_{4}V_{2}$, $F_{6}F_{6}S_{14}S_{3}S_{6}V_{3}$, $F_{5}F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{2}F_{2}S_{7}S_{14}S_{16}S_{3}$, $F_{6}F_{6}V_{3}V_{3}V_{4}V_{2}$, $F_{5}F_{5}S_{7}S_{2}S_{3}S_{5}$, $F_{2}F_{2}S_{14}S_{14}S_{16}S_{3}$, $F_{5}F_{5}V_{3}V_{3}V_{4}V_{1}$, $F_{6}F_{6}V_{3}V_{4}V_{4}V_{2}$, $F_{6}F_{6}S_{14}S_{3}S_{3}S_{6}$, $F_{5}F_{5}S_{7}S_{3}V_{3}V_{1}$, $F_{6}F_{6}S_{3}S_{6}V_{3}V_{3}$, $F_{2}F_{2}S_{7}S_{3}V_{10}V_{12}$, $F_{5}F_{5}S_{3}V_{3}V_{3}V_{1}$, $F_{6}F_{6}S_{3}S_{3}S_{6}V_{3}$, $F_{6}F_{6}S_{14}S_{3}V_{4}V_{2}$, $F_{6}F_{6}S_{3}S_{6}V_{3}V_{4}$, $F_{5}F_{5}S_{2}S_{5}V_{3}V_{4}$, $F_{2}F_{2}S_{14}S_{3}V_{10}V_{12}$, $F_{6}F_{6}S_{3}V_{3}V_{4}V_{2}$, $F_{5}F_{5}S_{2}S_{3}S_{5}V_{3}$, $F_{6}F_{6}S_{3}V_{4}V_{4}V_{2}$, $F_{6}F_{6}S_{3}S_{3}S_{6}V_{4}$, $F_{5}F_{8}S_{2}S_{5}V_{11}V_{4}$, $F_{6}F_{13}S_{3}S_{6}V_{12}V_{3}$, $F_{2}F_{10}S_{3}V_{10}V_{11}V_{12}$, $F_{6}F_{13}S_{3}S_{5}S_{6}V_{3}$, $F_{5}F_{8}S_{2}S_{3}S_{5}V_{11}$, $F_{2}F_{10}S_{14}S_{3}V_{10}V_{12}$, $F_{5}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{6}F_{13}S_{3}S_{6}V_{3}V_{4}$, $F_{6}F_{8}S_{14}S_{3}V_{4}V_{2}$, $F_{2}F_{10}S_{3}V_{10}V_{12}V_{12}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{4}$, $F_{6}F_{13}S_{3}S_{3}S_{6}V_{12}$, $F_{5}F_{8}S_{2}S_{3}S_{5}V_{3}$, $F_{6}F_{8}S_{3}V_{3}V_{4}V_{2}$, $F_{5}F_{8}S_{2}S_{3}S_{5}S_{5}$, $F_{6}F_{13}S_{3}S_{3}S_{5}S_{6}$, $F_{6}F_{8}S_{3}V_{4}V_{4}V_{2}$, $F_{6}F_{13}S_{3}S_{3}S_{6}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{3}$} {{$F_{3}F_{8}S_{7}S_{5}S_{4}V_{11}$, $F_{3}F_{8}S_{7}S_{2}S_{5}V_{11}$, $F_{11}F_{5}S_{7}V_{11}V_{2}V_{5}$, $F_{2}F_{5}S_{7}V_{11}V_{4}V_{2}$, $F_{1}F_{14}S_{7}S_{9}V_{3}V_{1}$, $F_{1}F_{6}S_{7}S_{14}V_{3}V_{1}$, $F_{3}F_{8}S_{5}S_{4}V_{11}V_{11}$, $F_{3}F_{8}S_{2}S_{5}V_{11}V_{11}$, $F_{11}F_{5}S_{7}S_{9}V_{2}V_{5}$, $F_{2}F_{5}S_{7}S_{14}V_{4}V_{2}$, $F_{11}F_{5}S_{7}S_{3}S_{6}V_{11}$, $F_{2}F_{5}S_{7}S_{3}S_{6}V_{11}$, $F_{3}F_{8}S_{7}V_{11}V_{2}V_{5}$, $F_{3}F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{5}S_{4}V_{3}$, $F_{3}F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{3}F_{8}S_{7}V_{3}V_{2}V_{5}$, $F_{3}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{14}S_{7}S_{5}V_{3}V_{1}$, $F_{1}F_{6}S_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{8}S_{5}S_{4}V_{11}V_{3}$, $F_{3}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{11}F_{5}S_{3}S_{6}V_{11}V_{3}$, $F_{2}F_{5}S_{3}S_{6}V_{11}V_{3}$, $F_{3}F_{8}S_{7}S_{5}V_{2}V_{5}$, $F_{3}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{11}F_{5}S_{7}S_{9}S_{3}S_{6}$, $F_{2}F_{5}S_{7}S_{14}S_{3}S_{6}$, $F_{3}F_{8}V_{11}V_{11}V_{2}V_{5}$, $F_{3}F_{8}V_{11}V_{11}V_{4}V_{2}$, $F_{1}F_{14}S_{7}S_{9}S_{5}S_{4}$, $F_{1}F_{6}S_{7}S_{14}S_{2}S_{5}$, $F_{3}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{11}F_{5}V_{11}V_{3}V_{2}V_{5}$, $F_{2}F_{5}V_{11}V_{3}V_{4}V_{2}$, $F_{3}F_{8}V_{11}V_{3}V_{2}V_{5}$, $F_{3}F_{8}V_{11}V_{3}V_{4}V_{2}$, $F_{1}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{8}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{11}F_{5}S_{9}V_{3}V_{2}V_{5}$, $F_{2}F_{5}S_{14}V_{3}V_{4}V_{2}$, $F_{11}F_{5}S_{9}S_{3}S_{6}V_{3}$, $F_{2}F_{5}S_{14}S_{3}S_{6}V_{3}$, $F_{3}F_{8}S_{5}V_{11}V_{2}V_{5}$, $F_{3}F_{8}S_{5}V_{11}V_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{5}S_{4}V_{11}$, $F_{5}F_{8}S_{7}S_{2}S_{5}V_{11}$, $F_{5}F_{8}S_{7}V_{11}V_{2}V_{5}$, $F_{5}F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{3}F_{6}S_{7}S_{16}S_{9}V_{3}$, $F_{3}F_{6}S_{7}S_{14}S_{16}V_{3}$, $F_{5}F_{8}S_{7}V_{3}V_{2}V_{5}$, $F_{5}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{8}S_{7}S_{5}V_{11}V_{13}$, $F_{1}F_{8}S_{7}S_{5}V_{9}V_{11}$, $F_{3}F_{6}S_{16}S_{9}V_{11}V_{3}$, $F_{3}F_{6}S_{14}S_{16}V_{11}V_{3}$, $F_{5}F_{8}S_{5}S_{4}V_{11}V_{3}$, $F_{5}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{5}F_{8}S_{7}S_{5}V_{2}V_{5}$, $F_{5}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{5}S_{4}V_{3}$, $F_{5}F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{3}F_{6}S_{7}V_{3}V_{2}V_{5}$, $F_{3}F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{8}S_{7}S_{3}V_{11}V_{13}$, $F_{1}F_{8}S_{7}S_{3}V_{9}V_{11}$, $F_{5}F_{8}S_{5}S_{4}V_{3}V_{3}$, $F_{5}F_{8}S_{2}S_{5}V_{3}V_{3}$, $F_{3}F_{6}S_{7}S_{3}V_{2}V_{5}$, $F_{3}F_{6}S_{7}S_{3}V_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{5}F_{8}V_{11}V_{3}V_{2}V_{5}$, $F_{5}F_{8}V_{11}V_{3}V_{4}V_{2}$, $F_{3}F_{6}V_{11}V_{3}V_{2}V_{5}$, $F_{3}F_{6}V_{11}V_{3}V_{4}V_{2}$, $F_{1}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{6}S_{7}S_{16}S_{9}S_{3}$, $F_{3}F_{6}S_{7}S_{14}S_{16}S_{3}$, $F_{5}F_{8}V_{3}V_{3}V_{2}V_{5}$, $F_{5}F_{8}V_{3}V_{3}V_{4}V_{2}$, $F_{1}F_{8}S_{7}S_{3}S_{5}S_{4}$, $F_{1}F_{8}S_{7}S_{2}S_{3}S_{5}$, $F_{3}F_{6}S_{16}S_{9}S_{3}V_{11}$, $F_{3}F_{6}S_{14}S_{16}S_{3}V_{11}$, $F_{5}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{5}F_{8}S_{5}V_{3}V_{2}V_{5}$, $F_{5}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{3}F_{6}S_{3}V_{11}V_{2}V_{5}$, $F_{3}F_{6}S_{3}V_{11}V_{4}V_{2}$, $F_{5}F_{14}S_{7}S_{9}V_{3}V_{1}$, $F_{5}F_{6}S_{7}S_{14}V_{3}V_{1}$, $F_{8}F_{8}S_{5}S_{4}V_{11}V_{11}$, $F_{8}F_{8}S_{2}S_{5}V_{11}V_{11}$, $F_{5}F_{14}S_{7}S_{9}V_{2}V_{5}$, $F_{5}F_{6}S_{7}S_{14}V_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{5}V_{11}V_{13}$, $F_{3}F_{8}S_{7}S_{5}V_{9}V_{11}$, $F_{11}F_{6}S_{16}S_{9}V_{11}V_{3}$, $F_{2}F_{6}S_{14}S_{16}V_{11}V_{3}$, $F_{8}F_{8}S_{5}S_{4}V_{11}V_{3}$, $F_{8}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{5}F_{14}S_{7}S_{5}V_{2}V_{5}$, $F_{5}F_{6}S_{7}S_{5}V_{4}V_{2}$, $F_{3}F_{8}S_{5}V_{11}V_{11}V_{13}$, $F_{3}F_{8}S_{5}V_{9}V_{11}V_{11}$, $F_{11}F_{6}S_{16}S_{9}S_{9}V_{3}$, $F_{2}F_{6}S_{14}S_{14}S_{16}V_{3}$, $F_{5}F_{14}S_{9}V_{3}V_{3}V_{1}$, $F_{5}F_{6}S_{14}V_{3}V_{3}V_{1}$, $F_{8}F_{8}S_{5}S_{5}S_{4}V_{11}$, $F_{8}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{5}F_{14}S_{7}S_{5}V_{3}V_{1}$, $F_{5}F_{6}S_{7}S_{5}V_{3}V_{1}$, $F_{11}F_{6}S_{3}S_{6}V_{11}V_{3}$, $F_{2}F_{6}S_{3}S_{6}V_{11}V_{3}$, $F_{3}F_{8}S_{7}S_{3}V_{11}V_{13}$, $F_{3}F_{8}S_{7}S_{3}V_{9}V_{11}$, $F_{8}F_{8}S_{5}S_{4}V_{3}V_{3}$, $F_{8}F_{8}S_{2}S_{5}V_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{3}V_{2}V_{5}$, $F_{3}F_{8}S_{7}S_{3}V_{4}V_{2}$, $F_{3}F_{8}S_{3}V_{11}V_{11}V_{13}$, $F_{3}F_{8}S_{3}V_{9}V_{11}V_{11}$, $F_{5}F_{14}S_{5}V_{3}V_{3}V_{1}$, $F_{5}F_{6}S_{5}V_{3}V_{3}V_{1}$, $F_{8}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{8}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{11}F_{6}S_{3}S_{3}S_{6}V_{11}$, $F_{2}F_{6}S_{3}S_{3}S_{6}V_{11}$, $F_{5}F_{14}S_{9}V_{3}V_{2}V_{5}$, $F_{5}F_{6}S_{14}V_{3}V_{4}V_{2}$, $F_{11}F_{6}S_{9}S_{3}S_{6}V_{3}$, $F_{2}F_{6}S_{14}S_{3}S_{6}V_{3}$, $F_{11}F_{6}S_{16}S_{9}S_{3}V_{11}$, $F_{2}F_{6}S_{14}S_{16}S_{3}V_{11}$, $F_{5}F_{14}S_{5}V_{3}V_{2}V_{5}$, $F_{5}F_{6}S_{5}V_{3}V_{4}V_{2}$, $F_{3}F_{8}S_{3}V_{11}V_{2}V_{5}$, $F_{3}F_{8}S_{3}V_{11}V_{4}V_{2}$, $F_{11}F_{6}S_{16}S_{9}S_{9}S_{3}$, $F_{2}F_{6}S_{14}S_{14}S_{16}S_{3}$, $F_{8}F_{8}S_{5}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{11}F_{6}S_{9}S_{3}S_{3}S_{6}$, $F_{2}F_{6}S_{14}S_{3}S_{3}S_{6}$, $F_{3}F_{14}S_{7}S_{5}S_{4}V_{11}$, $F_{3}F_{6}S_{7}S_{2}S_{5}V_{11}$, $F_{11}F_{8}S_{7}V_{11}V_{2}V_{5}$, $F_{2}F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{1}F_{13}S_{7}S_{9}V_{3}V_{1}$, $F_{1}F_{13}S_{7}S_{14}V_{3}V_{1}$, $F_{3}F_{14}S_{5}S_{4}V_{11}V_{11}$, $F_{3}F_{6}S_{2}S_{5}V_{11}V_{11}$, $F_{11}F_{8}S_{7}S_{9}V_{2}V_{5}$, $F_{2}F_{8}S_{7}S_{14}V_{4}V_{2}$, $F_{3}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{1}F_{13}S_{7}V_{3}V_{1}V_{5}$, $F_{1}F_{13}S_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{14}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{6}S_{2}S_{5}S_{5}V_{11}$, $F_{11}F_{8}S_{5}V_{11}V_{2}V_{5}$, $F_{2}F_{8}S_{5}V_{11}V_{4}V_{2}$, $F_{3}F_{14}S_{7}S_{5}S_{4}V_{5}$, $F_{3}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{3}F_{14}S_{5}S_{4}V_{11}V_{5}$, $F_{3}F_{6}S_{2}S_{5}V_{11}V_{4}$, $F_{11}F_{8}S_{9}S_{5}V_{2}V_{5}$, $F_{2}F_{8}S_{14}S_{5}V_{4}V_{2}$, $F_{5}F_{14}S_{7}S_{5}S_{4}V_{11}$, $F_{5}F_{6}S_{7}S_{2}S_{5}V_{11}$, $F_{8}F_{8}S_{7}V_{11}V_{2}V_{5}$, $F_{8}F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{16}S_{9}V_{3}$, $F_{3}F_{8}S_{7}S_{14}S_{16}V_{3}$, $F_{8}F_{8}S_{7}V_{3}V_{2}V_{5}$, $F_{8}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{9}S_{7}S_{5}V_{11}V_{13}$, $F_{1}F_{5}S_{7}S_{5}V_{9}V_{11}$, $F_{3}F_{8}S_{16}S_{9}V_{11}V_{3}$, $F_{3}F_{8}S_{14}S_{16}V_{11}V_{3}$, $F_{5}F_{14}S_{5}S_{4}V_{11}V_{3}$, $F_{5}F_{6}S_{2}S_{5}V_{11}V_{3}$, $F_{8}F_{8}S_{7}S_{5}V_{2}V_{5}$, $F_{8}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{5}F_{14}S_{7}S_{3}S_{6}V_{11}$, $F_{5}F_{6}S_{7}S_{3}S_{6}V_{11}$, $F_{3}F_{8}S_{7}S_{16}S_{9}S_{5}$, $F_{3}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{5}F_{14}S_{7}S_{3}S_{5}S_{6}$, $F_{5}F_{6}S_{7}S_{3}S_{5}S_{6}$, $F_{1}F_{9}S_{7}V_{11}V_{13}V_{5}$, $F_{1}F_{5}S_{7}V_{9}V_{11}V_{4}$, $F_{3}F_{8}S_{16}S_{9}S_{5}V_{11}$, $F_{3}F_{8}S_{14}S_{16}S_{5}V_{11}$, $F_{8}F_{8}S_{5}V_{11}V_{2}V_{5}$, $F_{8}F_{8}S_{5}V_{11}V_{4}V_{2}$, $F_{5}F_{14}S_{7}S_{3}S_{6}V_{5}$, $F_{5}F_{6}S_{7}S_{3}S_{6}V_{4}$, $F_{5}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{1}F_{9}S_{7}V_{11}V_{13}V_{2}$, $F_{1}F_{5}S_{7}V_{9}V_{11}V_{2}$, $F_{5}F_{14}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{6}S_{2}S_{5}S_{5}V_{3}$, $F_{8}F_{8}S_{5}V_{3}V_{2}V_{5}$, $F_{8}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{5}S_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{2}S_{5}V_{2}$, $F_{5}F_{14}S_{3}S_{6}V_{11}V_{3}$, $F_{5}F_{6}S_{3}S_{6}V_{11}V_{3}$, $F_{1}F_{9}S_{7}S_{5}V_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{5}V_{3}V_{1}$, $F_{5}F_{14}S_{7}S_{5}S_{4}V_{5}$, $F_{5}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{1}F_{9}S_{7}V_{3}V_{1}V_{5}$, $F_{1}F_{5}S_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{8}S_{7}S_{16}S_{9}V_{2}$, $F_{3}F_{8}S_{7}S_{14}S_{16}V_{2}$, $F_{5}F_{14}S_{3}S_{5}S_{6}V_{3}$, $F_{5}F_{6}S_{3}S_{5}S_{6}V_{3}$, $F_{1}F_{9}S_{7}V_{3}V_{1}V_{2}$, $F_{1}F_{5}S_{7}V_{3}V_{1}V_{2}$, $F_{3}F_{8}S_{16}S_{9}V_{11}V_{2}$, $F_{3}F_{8}S_{14}S_{16}V_{11}V_{2}$, $F_{5}F_{14}S_{5}S_{4}V_{3}V_{5}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{4}$, $F_{8}F_{8}S_{5}S_{5}V_{2}V_{5}$, $F_{8}F_{8}S_{5}S_{5}V_{4}V_{2}$, $F_{5}F_{14}S_{3}S_{6}V_{3}V_{5}$, $F_{5}F_{6}S_{3}S_{6}V_{3}V_{4}$, $F_{3}F_{8}S_{5}S_{4}V_{11}V_{2}$, $F_{3}F_{8}S_{2}S_{5}V_{11}V_{2}$, $F_{5}F_{13}S_{7}S_{9}V_{3}V_{1}$, $F_{5}F_{13}S_{7}S_{14}V_{3}V_{1}$, $F_{8}F_{14}S_{5}S_{4}V_{11}V_{11}$, $F_{6}F_{8}S_{2}S_{5}V_{11}V_{11}$, $F_{8}F_{14}S_{7}S_{9}V_{2}V_{5}$, $F_{6}F_{8}S_{7}S_{14}V_{4}V_{2}$, $F_{3}F_{9}S_{7}S_{5}V_{11}V_{13}$, $F_{3}F_{5}S_{7}S_{5}V_{9}V_{11}$, $F_{11}F_{8}S_{16}S_{9}V_{11}V_{3}$, $F_{2}F_{8}S_{14}S_{16}V_{11}V_{3}$, $F_{8}F_{14}S_{5}S_{4}V_{11}V_{3}$, $F_{6}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{8}F_{14}S_{7}S_{5}V_{2}V_{5}$, $F_{6}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{3}F_{9}S_{5}V_{11}V_{11}V_{13}$, $F_{3}F_{5}S_{5}V_{9}V_{11}V_{11}$, $F_{11}F_{8}S_{16}S_{9}S_{9}V_{3}$, $F_{2}F_{8}S_{14}S_{14}S_{16}V_{3}$, $F_{5}F_{13}S_{9}V_{3}V_{3}V_{1}$, $F_{5}F_{13}S_{14}V_{3}V_{3}V_{1}$, $F_{8}F_{14}S_{5}S_{5}S_{4}V_{11}$, $F_{6}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{8}F_{14}S_{7}S_{9}S_{5}S_{4}$, $F_{6}F_{8}S_{7}S_{14}S_{2}S_{5}$, $F_{8}F_{14}V_{11}V_{11}V_{2}V_{5}$, $F_{6}F_{8}V_{11}V_{11}V_{4}V_{2}$, $F_{5}F_{13}S_{7}S_{9}S_{3}S_{6}$, $F_{5}F_{13}S_{7}S_{14}S_{3}S_{6}$, $F_{3}F_{9}S_{7}V_{11}V_{13}V_{5}$, $F_{3}F_{5}S_{7}V_{9}V_{11}V_{4}$, $F_{11}F_{8}S_{16}S_{9}S_{5}V_{11}$, $F_{2}F_{8}S_{14}S_{16}S_{5}V_{11}$, $F_{8}F_{14}S_{5}V_{11}V_{2}V_{5}$, $F_{6}F_{8}S_{5}V_{11}V_{4}V_{2}$, $F_{5}F_{13}S_{7}S_{3}S_{6}V_{5}$, $F_{5}F_{13}S_{7}S_{3}S_{6}V_{4}$, $F_{3}F_{9}V_{11}V_{11}V_{13}V_{5}$, $F_{3}F_{5}V_{9}V_{11}V_{11}V_{4}$, $F_{11}F_{8}S_{16}S_{9}S_{9}S_{5}$, $F_{2}F_{8}S_{14}S_{14}S_{16}S_{5}$, $F_{8}F_{14}S_{9}S_{5}S_{5}S_{4}$, $F_{6}F_{8}S_{14}S_{2}S_{5}S_{5}$, $F_{8}F_{14}V_{11}V_{2}V_{5}V_{5}$, $F_{6}F_{8}V_{11}V_{4}V_{4}V_{2}$, $F_{8}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{6}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{8}F_{14}V_{11}V_{3}V_{2}V_{5}$, $F_{6}F_{8}V_{11}V_{3}V_{4}V_{2}$, $F_{11}F_{8}V_{11}V_{3}V_{2}V_{5}$, $F_{2}F_{8}V_{11}V_{3}V_{4}V_{2}$, $F_{3}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{5}F_{13}S_{7}V_{3}V_{1}V_{5}$, $F_{5}F_{13}S_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{9}S_{7}S_{5}S_{4}V_{5}$, $F_{3}F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{3}F_{9}S_{7}V_{11}V_{13}V_{2}$, $F_{3}F_{5}S_{7}V_{9}V_{11}V_{2}$, $F_{8}F_{14}S_{5}S_{5}S_{4}V_{3}$, $F_{6}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{8}F_{14}S_{5}V_{3}V_{2}V_{5}$, $F_{6}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{3}F_{9}S_{7}S_{5}S_{4}V_{2}$, $F_{3}F_{5}S_{7}S_{2}S_{5}V_{2}$, $F_{3}F_{9}V_{11}V_{11}V_{13}V_{2}$, $F_{3}F_{5}V_{9}V_{11}V_{11}V_{2}$, $F_{5}F_{13}V_{3}V_{3}V_{1}V_{5}$, $F_{5}F_{13}V_{3}V_{3}V_{4}V_{1}$, $F_{8}F_{14}S_{5}S_{5}S_{5}S_{4}$, $F_{6}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{8}F_{14}V_{3}V_{2}V_{5}V_{5}$, $F_{6}F_{8}V_{3}V_{4}V_{4}V_{2}$, $F_{11}F_{8}V_{11}V_{2}V_{2}V_{5}$, $F_{2}F_{8}V_{11}V_{4}V_{2}V_{2}$, $F_{5}F_{13}S_{9}S_{3}S_{6}V_{3}$, $F_{5}F_{13}S_{14}S_{3}S_{6}V_{3}$, $F_{11}F_{8}S_{9}V_{3}V_{2}V_{5}$, $F_{2}F_{8}S_{14}V_{3}V_{4}V_{2}$, $F_{3}F_{9}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{5}S_{2}S_{5}S_{5}V_{11}$, $F_{8}F_{14}S_{5}S_{4}V_{11}V_{5}$, $F_{6}F_{8}S_{2}S_{5}V_{11}V_{4}$, $F_{8}F_{14}S_{9}S_{5}V_{2}V_{5}$, $F_{6}F_{8}S_{14}S_{5}V_{4}V_{2}$, $F_{3}F_{9}S_{5}S_{4}V_{11}V_{5}$, $F_{3}F_{5}S_{2}S_{5}V_{11}V_{4}$, $F_{11}F_{8}S_{16}S_{9}V_{11}V_{2}$, $F_{2}F_{8}S_{14}S_{16}V_{11}V_{2}$, $F_{8}F_{14}S_{5}S_{4}V_{3}V_{5}$, $F_{6}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{8}F_{14}S_{5}S_{5}V_{2}V_{5}$, $F_{6}F_{8}S_{5}S_{5}V_{4}V_{2}$, $F_{5}F_{13}S_{3}S_{6}V_{3}V_{5}$, $F_{5}F_{13}S_{3}S_{6}V_{3}V_{4}$, $F_{3}F_{9}S_{5}S_{4}V_{11}V_{2}$, $F_{3}F_{5}S_{2}S_{5}V_{11}V_{2}$, $F_{11}F_{8}S_{16}S_{9}S_{9}V_{2}$, $F_{2}F_{8}S_{14}S_{14}S_{16}V_{2}$, $F_{8}F_{14}S_{5}S_{5}S_{4}V_{5}$, $F_{6}F_{8}S_{2}S_{5}S_{5}V_{4}$, $F_{8}F_{14}S_{5}V_{2}V_{5}V_{5}$, $F_{6}F_{8}S_{5}V_{4}V_{4}V_{2}$, $F_{11}F_{8}S_{9}V_{2}V_{2}V_{5}$, $F_{2}F_{8}S_{14}V_{4}V_{2}V_{2}$, $F_{6}F_{8}S_{7}V_{3}V_{2}V_{5}$, $F_{6}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{3}S_{7}S_{3}V_{11}V_{13}$, $F_{1}F_{3}S_{7}S_{3}V_{9}V_{11}$, $F_{6}F_{8}S_{7}S_{3}V_{2}V_{5}$, $F_{6}F_{8}S_{7}S_{3}V_{4}V_{2}$, $F_{1}F_{3}S_{7}V_{11}V_{13}V_{2}$, $F_{1}F_{3}S_{7}V_{9}V_{11}V_{2}$, $F_{6}F_{8}S_{5}V_{3}V_{2}V_{5}$, $F_{5}F_{8}S_{7}S_{5}S_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{2}S_{5}V_{2}$, $F_{5}F_{8}S_{5}S_{4}V_{3}V_{2}$, $F_{5}F_{8}S_{2}S_{5}V_{3}V_{2}$, $F_{6}F_{8}S_{3}S_{5}V_{2}V_{5}$, $F_{6}F_{8}S_{3}S_{5}V_{4}V_{2}$, $F_{5}F_{9}S_{7}S_{5}V_{3}V_{1}$, $F_{5}F_{5}S_{7}S_{5}V_{3}V_{1}$, $F_{6}F_{14}S_{3}S_{6}V_{11}V_{3}$, $F_{6}F_{6}S_{3}S_{6}V_{11}V_{3}$, $F_{3}F_{3}S_{7}S_{3}V_{11}V_{13}$, $F_{3}F_{3}S_{7}S_{3}V_{9}V_{11}$, $F_{8}F_{8}S_{7}S_{3}V_{2}V_{5}$, $F_{8}F_{8}S_{7}S_{3}V_{4}V_{2}$, $F_{3}F_{3}S_{3}V_{11}V_{11}V_{13}$, $F_{3}F_{3}S_{3}V_{9}V_{11}V_{11}$, $F_{5}F_{9}S_{5}V_{3}V_{3}V_{1}$, $F_{5}F_{5}S_{5}V_{3}V_{3}V_{1}$, $F_{6}F_{14}S_{3}S_{3}S_{6}V_{11}$, $F_{6}F_{6}S_{3}S_{3}S_{6}V_{11}$, $F_{8}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{6}F_{14}V_{11}V_{3}V_{2}V_{5}$, $F_{6}F_{6}V_{11}V_{3}V_{4}V_{2}$, $F_{8}F_{8}V_{11}V_{3}V_{2}V_{5}$, $F_{8}F_{8}V_{11}V_{3}V_{4}V_{2}$, $F_{5}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{5}F_{9}S_{7}V_{3}V_{1}V_{5}$, $F_{5}F_{5}S_{7}V_{3}V_{4}V_{1}$, $F_{5}F_{9}S_{7}S_{5}S_{4}V_{5}$, $F_{5}F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{3}F_{3}S_{7}V_{11}V_{13}V_{2}$, $F_{3}F_{3}S_{7}V_{9}V_{11}V_{2}$, $F_{6}F_{14}S_{5}V_{3}V_{2}V_{5}$, $F_{6}F_{6}S_{5}V_{3}V_{4}V_{2}$, $F_{5}F_{9}S_{7}S_{5}S_{4}V_{2}$, $F_{5}F_{5}S_{7}S_{2}S_{5}V_{2}$, $F_{3}F_{3}V_{11}V_{11}V_{13}V_{2}$, $F_{3}F_{3}V_{9}V_{11}V_{11}V_{2}$, $F_{5}F_{9}V_{3}V_{3}V_{1}V_{5}$, $F_{5}F_{5}V_{3}V_{3}V_{4}V_{1}$, $F_{6}F_{14}V_{3}V_{2}V_{5}V_{5}$, $F_{6}F_{6}V_{3}V_{4}V_{4}V_{2}$, $F_{8}F_{8}V_{11}V_{2}V_{2}V_{5}$, $F_{8}F_{8}V_{11}V_{4}V_{2}V_{2}$, $F_{8}F_{8}S_{7}S_{3}S_{5}S_{4}$, $F_{8}F_{8}S_{7}S_{2}S_{3}S_{5}$, $F_{8}F_{8}V_{3}V_{3}V_{2}V_{5}$, $F_{8}F_{8}V_{3}V_{3}V_{4}V_{2}$, $F_{3}F_{3}S_{7}S_{16}S_{9}S_{3}$, $F_{3}F_{3}S_{7}S_{14}S_{16}S_{3}$, $F_{5}F_{9}S_{7}V_{3}V_{1}V_{2}$, $F_{5}F_{5}S_{7}V_{3}V_{1}V_{2}$, $F_{6}F_{14}S_{3}S_{5}S_{6}V_{3}$, $F_{6}F_{6}S_{3}S_{5}S_{6}V_{3}$, $F_{3}F_{3}S_{7}S_{16}S_{9}V_{2}$, $F_{3}F_{3}S_{7}S_{14}S_{16}V_{2}$, $F_{5}F_{9}V_{3}V_{3}V_{1}V_{2}$, $F_{5}F_{5}V_{3}V_{3}V_{1}V_{2}$, $F_{6}F_{14}S_{3}S_{3}S_{5}S_{6}$, $F_{6}F_{6}S_{3}S_{3}S_{5}S_{6}$, $F_{8}F_{8}S_{3}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{2}S_{3}S_{5}S_{5}$, $F_{8}F_{8}V_{3}V_{2}V_{2}V_{5}$, $F_{8}F_{8}V_{3}V_{4}V_{2}V_{2}$, $F_{6}F_{14}S_{3}V_{11}V_{2}V_{5}$, $F_{6}F_{6}S_{3}V_{11}V_{4}V_{2}$, $F_{5}F_{9}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{5}S_{2}S_{5}S_{5}V_{3}$, $F_{3}F_{3}S_{16}S_{9}S_{3}V_{11}$, $F_{3}F_{3}S_{14}S_{16}S_{3}V_{11}$, $F_{8}F_{8}S_{5}S_{4}V_{11}V_{2}$, $F_{8}F_{8}S_{2}S_{5}V_{11}V_{2}$, $F_{6}F_{14}S_{3}S_{6}V_{3}V_{5}$, $F_{6}F_{6}S_{3}S_{6}V_{3}V_{4}$, $F_{5}F_{9}S_{5}S_{4}V_{3}V_{5}$, $F_{5}F_{5}S_{2}S_{5}V_{3}V_{4}$, $F_{3}F_{3}S_{16}S_{9}V_{11}V_{2}$, $F_{3}F_{3}S_{14}S_{16}V_{11}V_{2}$, $F_{8}F_{8}S_{5}S_{4}V_{3}V_{2}$, $F_{8}F_{8}S_{2}S_{5}V_{3}V_{2}$, $F_{8}F_{8}S_{3}S_{5}V_{2}V_{5}$, $F_{8}F_{8}S_{3}S_{5}V_{4}V_{2}$, $F_{6}F_{14}S_{3}S_{5}V_{2}V_{5}$, $F_{6}F_{6}S_{3}S_{5}V_{4}V_{2}$, $F_{5}F_{9}S_{5}S_{4}V_{3}V_{2}$, $F_{5}F_{5}S_{2}S_{5}V_{3}V_{2}$, $F_{8}F_{8}S_{5}S_{5}S_{4}V_{2}$, $F_{8}F_{8}S_{2}S_{5}S_{5}V_{2}$, $F_{6}F_{14}S_{3}S_{3}S_{6}V_{5}$, $F_{6}F_{6}S_{3}S_{3}S_{6}V_{4}$, $F_{6}F_{14}S_{3}V_{2}V_{5}V_{5}$, $F_{6}F_{6}S_{3}V_{4}V_{4}V_{2}$, $F_{8}F_{8}S_{5}V_{2}V_{2}V_{5}$, $F_{8}F_{8}S_{5}V_{4}V_{2}V_{2}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{11}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{8}F_{14}S_{9}V_{3}V_{2}V_{5}$, $F_{6}F_{8}S_{14}V_{3}V_{4}V_{2}$, $F_{6}F_{13}S_{9}S_{3}S_{6}V_{3}$, $F_{6}F_{13}S_{14}S_{3}S_{6}V_{3}$, $F_{3}F_{11}S_{16}S_{9}S_{3}V_{11}$, $F_{2}F_{3}S_{14}S_{16}S_{3}V_{11}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{3}$, $F_{8}F_{14}S_{3}V_{11}V_{2}V_{5}$, $F_{6}F_{8}S_{3}V_{11}V_{4}V_{2}$, $F_{3}F_{11}S_{16}S_{9}S_{9}S_{3}$, $F_{2}F_{3}S_{14}S_{14}S_{16}S_{3}$, $F_{8}F_{9}S_{5}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{6}F_{13}S_{9}S_{3}S_{3}S_{6}$, $F_{6}F_{13}S_{14}S_{3}S_{3}S_{6}$, $F_{8}F_{9}S_{5}S_{4}V_{11}V_{5}$, $F_{5}F_{8}S_{2}S_{5}V_{11}V_{4}$, $F_{3}F_{11}S_{16}S_{9}V_{11}V_{2}$, $F_{2}F_{3}S_{14}S_{16}V_{11}V_{2}$, $F_{8}F_{9}S_{5}S_{4}V_{3}V_{5}$, $F_{5}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{6}F_{13}S_{3}S_{6}V_{3}V_{5}$, $F_{6}F_{13}S_{3}S_{6}V_{3}V_{4}$, $F_{8}F_{9}S_{5}S_{4}V_{11}V_{2}$, $F_{5}F_{8}S_{2}S_{5}V_{11}V_{2}$, $F_{3}F_{11}S_{16}S_{9}S_{9}V_{2}$, $F_{2}F_{3}S_{14}S_{14}S_{16}V_{2}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{5}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{4}$, $F_{8}F_{14}S_{9}V_{2}V_{2}V_{5}$, $F_{6}F_{8}S_{14}V_{4}V_{2}V_{2}$, $F_{8}F_{9}S_{5}S_{4}V_{3}V_{2}$, $F_{8}F_{14}S_{3}S_{5}V_{2}V_{5}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{2}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{2}$, $F_{6}F_{13}S_{3}S_{3}S_{6}V_{5}$, $F_{6}F_{13}S_{3}S_{3}S_{6}V_{4}$, $F_{8}F_{14}S_{3}V_{2}V_{5}V_{5}$, $F_{6}F_{8}S_{3}V_{4}V_{4}V_{2}$, $F_{8}F_{14}S_{5}V_{2}V_{2}V_{5}$, $F_{6}F_{8}S_{5}V_{4}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{4}$} {{$F_{3}F_{6}S_{7}S_{7}S_{2}S_{5}$, $F_{1}F_{13}S_{7}V_{11}V_{3}V_{1}$, $F_{3}F_{6}S_{7}S_{2}S_{5}V_{11}$, $F_{1}F_{13}S_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{1}F_{13}S_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{6}S_{2}S_{5}V_{11}V_{4}$, $F_{3}F_{5}S_{7}S_{7}S_{3}S_{6}$, $F_{1}F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{3}F_{5}S_{7}S_{3}S_{6}V_{11}$, $F_{3}F_{5}S_{7}S_{7}S_{2}S_{5}$, $F_{1}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{3}F_{5}S_{7}S_{2}S_{5}V_{3}$, $F_{3}F_{5}S_{7}S_{2}S_{5}V_{11}$, $F_{1}F_{8}S_{7}V_{11}V_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{3}S_{6}V_{3}$, $F_{1}F_{8}S_{7}V_{3}V_{3}V_{1}$, $F_{1}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{3}F_{5}S_{3}S_{6}V_{11}V_{3}$, $F_{3}F_{5}S_{2}S_{5}V_{11}V_{3}$, $F_{1}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{5}F_{6}S_{7}S_{7}S_{3}S_{6}$, $F_{1}F_{5}S_{7}V_{9}V_{11}V_{4}$, $F_{5}F_{6}S_{7}S_{3}S_{6}V_{4}$, $F_{5}F_{6}S_{7}S_{7}S_{2}S_{5}$, $F_{1}F_{5}S_{7}V_{9}V_{11}V_{3}$, $F_{5}F_{6}S_{7}S_{2}S_{5}V_{3}$, $F_{5}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{1}F_{5}S_{7}V_{3}V_{4}V_{1}$, $F_{5}F_{6}S_{7}S_{3}S_{6}V_{3}$, $F_{1}F_{5}S_{7}V_{3}V_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{2}V_{9}V_{11}$, $F_{5}F_{6}S_{3}S_{6}V_{3}V_{4}$, $F_{5}F_{6}S_{2}S_{5}V_{3}V_{4}$, $F_{1}F_{5}S_{7}S_{2}V_{3}V_{1}$, $F_{6}F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{5}F_{13}S_{7}S_{3}S_{6}V_{11}$, $F_{3}F_{5}S_{7}V_{9}V_{11}V_{4}$, $F_{5}F_{13}S_{7}S_{3}S_{6}V_{4}$, $F_{1}F_{7}S_{7}S_{7}S_{16}S_{6}$, $F_{3}F_{5}V_{9}V_{11}V_{11}V_{4}$, $F_{6}F_{8}V_{11}V_{4}V_{4}V_{2}$, $F_{5}F_{13}S_{7}S_{3}S_{6}S_{6}$, $F_{5}F_{13}S_{7}V_{11}V_{3}V_{1}$, $F_{6}F_{8}S_{7}S_{2}S_{5}V_{11}$, $F_{3}F_{5}S_{7}V_{9}V_{11}V_{3}$, $F_{6}F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{1}F_{7}S_{7}S_{7}S_{16}S_{5}$, $F_{3}F_{5}V_{9}V_{11}V_{11}V_{3}$, $F_{5}F_{13}V_{11}V_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{5}F_{13}S_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{6}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{7}S_{7}S_{7}S_{16}S_{2}$, $F_{6}F_{8}V_{3}V_{4}V_{4}V_{2}$, $F_{5}F_{13}V_{3}V_{3}V_{4}V_{1}$, $F_{3}F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{5}F_{13}S_{7}S_{6}V_{3}V_{1}$, $F_{6}F_{8}S_{2}S_{5}V_{11}V_{4}$, $F_{3}F_{5}S_{2}S_{5}V_{11}V_{4}$, $F_{1}F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{6}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{5}F_{13}S_{3}S_{6}V_{11}V_{3}$, $F_{1}F_{7}S_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{5}S_{7}S_{2}V_{9}V_{11}$, $F_{5}F_{13}S_{3}S_{6}V_{3}V_{4}$, $F_{6}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{1}F_{7}S_{7}S_{2}V_{3}V_{1}$, $F_{3}F_{5}S_{2}V_{9}V_{11}V_{11}$, $F_{6}F_{8}S_{5}V_{4}V_{4}V_{2}$, $F_{5}F_{13}S_{3}S_{6}S_{6}V_{3}$, $F_{5}F_{13}S_{6}V_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{2}S_{5}S_{5}V_{4}$, $F_{3}F_{5}S_{2}S_{2}S_{5}V_{11}$, $F_{5}F_{5}S_{7}S_{7}S_{2}S_{5}$, $F_{1}F_{6}S_{7}V_{9}V_{11}V_{3}$, $F_{5}F_{5}S_{7}S_{2}S_{5}V_{3}$, $F_{1}F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{6}S_{7}S_{3}V_{9}V_{11}$, $F_{5}F_{5}S_{2}S_{5}V_{3}V_{3}$, $F_{1}F_{6}S_{7}S_{3}V_{4}V_{2}$, $F_{5}F_{8}S_{7}V_{11}V_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{2}S_{5}V_{11}$, $F_{3}F_{6}S_{7}V_{9}V_{11}V_{3}$, $F_{5}F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{1}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{3}F_{6}V_{9}V_{11}V_{11}V_{3}$, $F_{5}F_{8}V_{11}V_{3}V_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{5}F_{8}S_{7}V_{3}V_{3}V_{1}$, $F_{3}F_{6}S_{7}S_{3}S_{6}V_{3}$, $F_{1}F_{8}S_{7}S_{7}S_{16}S_{3}$, $F_{5}F_{8}V_{3}V_{3}V_{3}V_{1}$, $F_{3}F_{6}S_{7}S_{3}S_{3}S_{6}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{5}F_{8}S_{2}S_{5}V_{11}V_{3}$, $F_{3}F_{6}S_{3}S_{6}V_{11}V_{3}$, $F_{3}F_{6}S_{7}S_{3}V_{9}V_{11}$, $F_{5}F_{8}S_{2}S_{5}V_{3}V_{3}$, $F_{1}F_{8}S_{7}S_{3}V_{4}V_{2}$, $F_{3}F_{6}S_{3}V_{9}V_{11}V_{11}$, $F_{5}F_{8}S_{5}V_{3}V_{3}V_{1}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{3}F_{6}S_{3}S_{3}S_{6}V_{11}$, $F_{5}F_{5}S_{7}V_{3}V_{4}V_{1}$, $F_{5}F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{6}F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{1}S_{7}S_{7}S_{16}S_{2}$, $F_{6}F_{6}V_{3}V_{4}V_{4}V_{2}$, $F_{5}F_{5}V_{3}V_{3}V_{4}V_{1}$, $F_{5}F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{5}F_{5}S_{7}V_{3}V_{3}V_{1}$, $F_{6}F_{6}S_{7}S_{3}S_{6}V_{3}$, $F_{1}F_{1}S_{7}S_{7}S_{16}S_{3}$, $F_{5}F_{5}V_{3}V_{3}V_{3}V_{1}$, $F_{6}F_{6}S_{7}S_{3}S_{3}S_{6}$, $F_{5}F_{5}S_{7}S_{2}V_{3}V_{1}$, $F_{5}F_{5}S_{2}S_{5}V_{3}V_{4}$, $F_{6}F_{6}S_{3}S_{6}V_{3}V_{4}$, $F_{1}F_{1}S_{7}S_{2}V_{9}V_{11}$, $F_{6}F_{6}S_{7}S_{3}V_{4}V_{2}$, $F_{1}F_{1}S_{7}S_{3}V_{9}V_{11}$, $F_{6}F_{6}S_{3}V_{4}V_{4}V_{2}$, $F_{5}F_{5}S_{2}V_{3}V_{3}V_{1}$, $F_{5}F_{5}S_{2}S_{2}S_{5}V_{3}$, $F_{6}F_{6}S_{3}S_{3}S_{6}V_{4}$, $F_{5}F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{5}F_{8}S_{2}S_{5}V_{11}V_{4}$, $F_{6}F_{13}S_{3}S_{6}V_{11}V_{3}$, $F_{5}F_{7}S_{7}S_{5}V_{3}V_{1}$, $F_{1}F_{3}S_{7}S_{2}V_{9}V_{11}$, $F_{6}F_{13}S_{3}S_{6}V_{3}V_{4}$, $F_{5}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{5}F_{7}S_{7}S_{2}V_{3}V_{1}$, $F_{1}F_{3}S_{2}V_{9}V_{11}V_{11}$, $F_{6}F_{13}S_{3}S_{6}S_{6}V_{3}$, $F_{5}F_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{4}$, $F_{5}F_{8}S_{2}S_{2}S_{5}V_{11}$, $F_{1}F_{3}S_{7}S_{3}V_{9}V_{11}$, $F_{6}F_{8}S_{7}S_{3}V_{4}V_{2}$, $F_{1}F_{3}S_{3}V_{9}V_{11}V_{11}$, $F_{5}F_{7}S_{5}V_{3}V_{3}V_{1}$, $F_{6}F_{13}S_{3}S_{3}S_{6}V_{11}$, $F_{6}F_{8}S_{3}V_{4}V_{4}V_{2}$, $F_{5}F_{7}S_{2}V_{3}V_{3}V_{1}$, $F_{5}F_{8}S_{2}S_{2}S_{5}V_{3}$, $F_{6}F_{13}S_{3}S_{3}S_{6}V_{4}$, $F_{6}F_{13}S_{3}S_{3}S_{6}S_{6}$, $F_{5}F_{8}S_{2}S_{2}S_{5}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{5}$} {{$F_{3}F_{5}S_{7}S_{7}S_{3}S_{5}$, $F_{1}F_{8}S_{7}V_{11}V_{3}V_{2}$, $F_{3}F_{5}S_{7}S_{3}S_{5}V_{11}$, $F_{1}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{3}F_{5}S_{7}S_{3}S_{5}V_{3}$, $F_{1}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{5}S_{3}S_{5}V_{11}V_{3}$, $F_{5}F_{5}S_{7}S_{7}S_{3}S_{5}$, $F_{1}F_{6}S_{7}V_{10}V_{11}V_{3}$, $F_{5}F_{5}S_{7}S_{3}S_{5}V_{3}$, $F_{1}F_{6}S_{7}V_{3}V_{3}V_{2}$, $F_{1}F_{6}S_{7}S_{3}V_{10}V_{11}$, $F_{5}F_{5}S_{3}S_{5}V_{3}V_{3}$, $F_{1}F_{6}S_{7}S_{3}V_{3}V_{2}$, $F_{5}F_{8}S_{7}V_{11}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{3}S_{5}V_{11}$, $F_{3}F_{6}S_{7}V_{10}V_{11}V_{3}$, $F_{5}F_{8}S_{7}S_{3}S_{5}V_{3}$, $F_{1}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{3}F_{6}V_{10}V_{11}V_{11}V_{3}$, $F_{5}F_{8}V_{11}V_{3}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{3}S_{5}S_{5}$, $F_{5}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{3}F_{6}S_{7}S_{3}S_{5}V_{3}$, $F_{1}F_{8}S_{7}S_{7}S_{16}S_{3}$, $F_{5}F_{8}V_{3}V_{3}V_{3}V_{2}$, $F_{3}F_{6}S_{7}S_{3}S_{3}S_{5}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{5}F_{8}S_{3}S_{5}V_{11}V_{3}$, $F_{3}F_{6}S_{3}S_{5}V_{11}V_{3}$, $F_{3}F_{6}S_{7}S_{3}V_{10}V_{11}$, $F_{5}F_{8}S_{3}S_{5}V_{3}V_{3}$, $F_{1}F_{8}S_{7}S_{3}V_{3}V_{2}$, $F_{3}F_{6}S_{3}V_{10}V_{11}V_{11}$, $F_{5}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{5}F_{8}S_{3}S_{5}S_{5}V_{3}$, $F_{3}F_{6}S_{3}S_{3}S_{5}V_{11}$, $F_{5}F_{6}S_{7}V_{3}V_{3}V_{2}$, $F_{5}F_{6}S_{7}S_{3}S_{5}V_{3}$, $F_{1}F_{2}S_{7}S_{7}S_{16}S_{3}$, $F_{5}F_{6}V_{3}V_{3}V_{3}V_{2}$, $F_{5}F_{6}S_{7}S_{3}S_{3}S_{5}$, $F_{5}F_{6}S_{7}S_{3}V_{3}V_{2}$, $F_{5}F_{6}S_{3}S_{5}V_{3}V_{3}$, $F_{1}F_{2}S_{7}S_{3}V_{10}V_{11}$, $F_{5}F_{6}S_{3}V_{3}V_{3}V_{2}$, $F_{5}F_{6}S_{3}S_{3}S_{5}V_{3}$, $F_{6}F_{8}S_{3}S_{5}V_{11}V_{3}$, $F_{2}F_{3}S_{7}S_{3}V_{10}V_{11}$, $F_{6}F_{8}S_{3}S_{5}V_{3}V_{3}$, $F_{5}F_{8}S_{7}S_{3}V_{3}V_{2}$, $F_{2}F_{3}S_{3}V_{10}V_{11}V_{11}$, $F_{6}F_{8}S_{3}S_{5}S_{5}V_{3}$, $F_{6}F_{8}S_{3}S_{3}S_{5}V_{11}$, $F_{5}F_{8}S_{3}V_{3}V_{3}V_{2}$, $F_{6}F_{8}S_{3}S_{3}S_{5}V_{3}$, $F_{6}F_{8}S_{3}S_{3}S_{5}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{6}$} {{$F_{2}F_{5}S_{7}S_{7}V_{4}V_{2}$, $F_{1}F_{6}S_{7}S_{14}V_{3}V_{1}$, $F_{2}F_{5}S_{7}S_{14}V_{4}V_{2}$, $F_{2}F_{5}S_{7}S_{7}S_{3}S_{6}$, $F_{1}F_{6}S_{7}V_{3}V_{3}V_{1}$, $F_{2}F_{5}S_{7}S_{3}S_{6}V_{3}$, $F_{2}F_{5}S_{7}S_{14}S_{3}S_{6}$, $F_{1}F_{6}S_{7}S_{14}S_{2}S_{5}$, $F_{2}F_{5}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{6}S_{7}S_{2}S_{5}V_{3}$, $F_{1}F_{6}S_{7}V_{3}V_{4}V_{1}$, $F_{2}F_{5}S_{14}V_{3}V_{4}V_{2}$, $F_{2}F_{5}S_{14}S_{3}S_{6}V_{3}$, $F_{1}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{5}F_{5}S_{7}S_{7}V_{4}V_{2}$, $F_{1}F_{6}S_{7}S_{14}S_{16}V_{3}$, $F_{5}F_{5}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{6}S_{7}S_{14}S_{16}S_{3}$, $F_{5}F_{5}V_{3}V_{3}V_{4}V_{2}$, $F_{1}F_{6}S_{7}S_{2}S_{3}S_{5}$, $F_{5}F_{6}S_{7}S_{14}V_{3}V_{1}$, $F_{5}F_{6}S_{7}S_{14}V_{4}V_{2}$, $F_{2}F_{6}S_{7}S_{14}S_{16}V_{3}$, $F_{5}F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{7}S_{16}V_{4}$, $F_{2}F_{6}S_{14}S_{14}S_{16}V_{3}$, $F_{5}F_{6}S_{14}V_{3}V_{3}V_{1}$, $F_{5}F_{6}S_{7}V_{4}V_{4}V_{2}$, $F_{5}F_{6}S_{7}V_{3}V_{3}V_{1}$, $F_{2}F_{6}S_{7}S_{3}S_{6}V_{3}$, $F_{1}F_{5}S_{7}S_{7}S_{16}S_{3}$, $F_{5}F_{6}V_{3}V_{3}V_{3}V_{1}$, $F_{2}F_{6}S_{7}S_{3}S_{3}S_{6}$, $F_{5}F_{6}S_{7}V_{3}V_{4}V_{1}$, $F_{5}F_{6}S_{14}V_{3}V_{4}V_{2}$, $F_{2}F_{6}S_{14}S_{3}S_{6}V_{3}$, $F_{1}F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{2}F_{6}S_{7}S_{14}S_{16}S_{3}$, $F_{5}F_{6}V_{3}V_{3}V_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{3}S_{5}$, $F_{2}F_{6}S_{14}S_{14}S_{16}S_{3}$, $F_{5}F_{6}V_{3}V_{3}V_{4}V_{1}$, $F_{5}F_{6}V_{3}V_{4}V_{4}V_{2}$, $F_{2}F_{6}S_{14}S_{3}S_{3}S_{6}$, $F_{2}F_{8}S_{7}S_{7}V_{4}V_{2}$, $F_{1}F_{13}S_{7}S_{14}V_{3}V_{1}$, $F_{2}F_{8}S_{7}S_{14}V_{4}V_{2}$, $F_{1}F_{13}S_{7}S_{5}V_{3}V_{1}$, $F_{2}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{1}F_{13}S_{7}S_{6}V_{3}V_{1}$, $F_{2}F_{8}S_{14}S_{5}V_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{7}V_{4}V_{2}$, $F_{1}F_{8}S_{7}S_{14}S_{16}V_{3}$, $F_{5}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{7}S_{3}S_{6}$, $F_{1}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{5}F_{8}S_{7}S_{3}S_{5}S_{6}$, $F_{5}F_{8}S_{7}S_{3}S_{6}V_{3}$, $F_{1}F_{8}S_{7}V_{3}V_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{1}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{1}F_{8}S_{7}S_{14}S_{16}V_{2}$, $F_{5}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{5}F_{8}S_{3}S_{5}S_{6}V_{3}$, $F_{1}F_{8}S_{7}V_{3}V_{1}V_{2}$, $F_{5}F_{13}S_{7}S_{14}V_{3}V_{1}$, $F_{6}F_{8}S_{7}S_{14}V_{4}V_{2}$, $F_{2}F_{8}S_{7}S_{14}S_{16}V_{3}$, $F_{6}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{7}S_{7}S_{7}S_{16}V_{4}$, $F_{2}F_{8}S_{14}S_{14}S_{16}V_{3}$, $F_{5}F_{13}S_{14}V_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{7}V_{4}V_{4}V_{2}$, $F_{6}F_{8}S_{7}S_{14}S_{2}S_{5}$, $F_{5}F_{13}S_{7}S_{14}S_{3}S_{6}$, $F_{2}F_{8}S_{7}S_{14}S_{16}S_{5}$, $F_{5}F_{13}S_{7}S_{3}S_{5}S_{6}$, $F_{1}F_{7}S_{7}S_{7}S_{16}S_{6}$, $F_{2}F_{8}S_{14}S_{14}S_{16}S_{5}$, $F_{6}F_{8}S_{14}S_{2}S_{5}S_{5}$, $F_{5}F_{13}S_{7}S_{3}S_{6}S_{6}$, $F_{6}F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{2}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{5}F_{13}S_{7}S_{5}V_{3}V_{1}$, $F_{1}F_{7}S_{7}S_{7}S_{16}V_{2}$, $F_{5}F_{13}S_{5}V_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{2}F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{6}F_{8}S_{7}S_{2}S_{5}V_{4}$, $F_{5}F_{13}S_{14}S_{3}S_{6}V_{3}$, $F_{2}F_{8}S_{14}V_{3}V_{4}V_{2}$, $F_{1}F_{7}S_{7}V_{3}V_{4}V_{1}$, $F_{5}F_{13}S_{7}S_{6}V_{3}V_{1}$, $F_{6}F_{8}S_{14}S_{5}V_{4}V_{2}$, $F_{1}F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{2}F_{8}S_{7}S_{14}S_{16}V_{2}$, $F_{6}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{5}F_{13}S_{3}S_{5}S_{6}V_{3}$, $F_{1}F_{7}S_{7}V_{3}V_{1}V_{2}$, $F_{2}F_{8}S_{14}S_{14}S_{16}V_{2}$, $F_{5}F_{13}S_{6}V_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{5}V_{4}V_{4}V_{2}$, $F_{6}F_{8}S_{2}S_{5}S_{5}V_{4}$, $F_{5}F_{13}S_{3}S_{6}S_{6}V_{3}$, $F_{2}F_{8}S_{14}V_{4}V_{2}V_{2}$, $F_{5}F_{8}S_{7}V_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{7}S_{3}S_{6}V_{3}$, $F_{1}F_{3}S_{7}S_{7}S_{16}S_{3}$, $F_{5}F_{8}V_{3}V_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{7}S_{3}S_{3}S_{6}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{1}F_{3}S_{7}S_{7}S_{16}V_{2}$, $F_{5}F_{8}S_{5}V_{3}V_{3}V_{1}$, $F_{5}F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{6}F_{8}S_{7}S_{2}S_{3}S_{5}$, $F_{5}F_{8}V_{3}V_{3}V_{4}V_{2}$, $F_{1}F_{3}S_{7}S_{14}S_{16}S_{3}$, $F_{5}F_{8}S_{7}V_{3}V_{1}V_{2}$, $F_{6}F_{8}S_{3}S_{5}S_{6}V_{3}$, $F_{1}F_{3}S_{7}S_{14}S_{16}V_{2}$, $F_{5}F_{8}V_{3}V_{3}V_{1}V_{2}$, $F_{6}F_{8}S_{3}S_{3}S_{5}S_{6}$, $F_{6}F_{8}S_{2}S_{3}S_{5}S_{5}$, $F_{5}F_{8}V_{3}V_{4}V_{2}V_{2}$, $F_{5}F_{7}S_{7}V_{3}V_{4}V_{1}$, $F_{6}F_{8}S_{14}V_{3}V_{4}V_{2}$, $F_{6}F_{13}S_{14}S_{3}S_{6}V_{3}$, $F_{5}F_{8}S_{7}S_{2}S_{5}V_{4}$, $F_{2}F_{3}S_{7}S_{14}S_{16}S_{3}$, $F_{6}F_{8}V_{3}V_{3}V_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{2}S_{3}S_{5}$, $F_{2}F_{3}S_{14}S_{14}S_{16}S_{3}$, $F_{5}F_{7}V_{3}V_{3}V_{4}V_{1}$, $F_{6}F_{8}V_{3}V_{4}V_{4}V_{2}$, $F_{6}F_{13}S_{14}S_{3}S_{3}S_{6}$, $F_{5}F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{2}F_{3}S_{7}S_{14}S_{16}V_{2}$, $F_{6}F_{13}S_{3}S_{5}S_{6}V_{3}$, $F_{5}F_{7}S_{7}V_{3}V_{1}V_{2}$, $F_{2}F_{3}S_{14}S_{14}S_{16}V_{2}$, $F_{5}F_{7}S_{6}V_{3}V_{3}V_{1}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{4}$, $F_{6}F_{13}S_{3}S_{6}S_{6}V_{3}$, $F_{6}F_{8}S_{14}V_{4}V_{2}V_{2}$, $F_{5}F_{7}V_{3}V_{3}V_{1}V_{2}$, $F_{6}F_{13}S_{3}S_{3}S_{5}S_{6}$, $F_{5}F_{8}S_{2}S_{3}S_{5}S_{5}$, $F_{6}F_{8}V_{3}V_{4}V_{2}V_{2}$, $F_{6}F_{8}V_{4}V_{4}V_{2}V_{2}$, $F_{6}F_{13}S_{3}S_{3}S_{6}S_{6}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{7}$} {{$F_{3}F_{5}S_{7}S_{7}V_{2}V_{5}$, $F_{3}F_{5}S_{7}S_{7}V_{4}V_{2}$, $F_{1}F_{8}S_{7}S_{5}S_{4}V_{11}$, $F_{1}F_{8}S_{7}S_{2}S_{5}V_{11}$, $F_{3}F_{5}S_{7}V_{11}V_{2}V_{5}$, $F_{3}F_{5}S_{7}V_{11}V_{4}V_{2}$, $F_{1}F_{8}S_{7}S_{5}S_{4}V_{3}$, $F_{1}F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{3}F_{5}S_{7}V_{3}V_{2}V_{5}$, $F_{3}F_{5}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{5}V_{11}V_{3}V_{2}V_{5}$, $F_{3}F_{5}V_{11}V_{3}V_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{7}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{7}S_{2}S_{5}$, $F_{1}F_{14}S_{7}V_{11}V_{3}V_{1}$, $F_{1}F_{6}S_{7}V_{11}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{5}S_{4}V_{11}$, $F_{3}F_{8}S_{7}S_{2}S_{5}V_{11}$, $F_{3}F_{8}S_{7}S_{7}V_{2}V_{5}$, $F_{3}F_{8}S_{7}S_{7}V_{4}V_{2}$, $F_{1}F_{14}S_{7}S_{5}V_{3}V_{1}$, $F_{1}F_{6}S_{7}S_{5}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{5}V_{2}V_{5}$, $F_{3}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{3}F_{8}S_{7}V_{11}V_{2}V_{5}$, $F_{3}F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{1}F_{14}S_{7}S_{5}S_{4}V_{11}$, $F_{1}F_{6}S_{7}S_{2}S_{5}V_{11}$, $F_{3}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{1}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{6}S_{7}S_{2}S_{5}S_{5}$, $F_{1}F_{14}S_{7}V_{3}V_{1}V_{5}$, $F_{1}F_{6}S_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{8}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{3}F_{8}S_{5}V_{11}V_{2}V_{5}$, $F_{3}F_{8}S_{5}V_{11}V_{4}V_{2}$, $F_{1}F_{14}S_{7}S_{5}S_{4}V_{5}$, $F_{1}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{5}F_{8}S_{7}S_{7}S_{5}S_{4}$, $F_{5}F_{8}S_{7}S_{7}S_{2}S_{5}$, $F_{1}F_{8}S_{7}V_{11}V_{13}V_{3}$, $F_{1}F_{8}S_{7}V_{9}V_{11}V_{3}$, $F_{5}F_{8}S_{7}S_{5}S_{4}V_{3}$, $F_{5}F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{5}F_{8}S_{7}S_{7}V_{2}V_{5}$, $F_{5}F_{8}S_{7}S_{7}V_{4}V_{2}$, $F_{1}F_{8}S_{7}S_{5}V_{11}V_{13}$, $F_{1}F_{8}S_{7}S_{5}V_{9}V_{11}$, $F_{5}F_{8}S_{7}S_{5}V_{2}V_{5}$, $F_{5}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{5}F_{8}S_{7}V_{3}V_{2}V_{5}$, $F_{5}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{1}F_{8}S_{7}V_{11}V_{13}V_{2}$, $F_{1}F_{8}S_{7}V_{9}V_{11}V_{2}$, $F_{5}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{5}F_{8}S_{5}V_{3}V_{2}V_{5}$, $F_{5}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{1}F_{8}S_{7}S_{5}S_{4}V_{2}$, $F_{1}F_{8}S_{7}S_{2}S_{5}V_{2}$, $F_{5}F_{14}S_{7}V_{11}V_{3}V_{1}$, $F_{5}F_{6}S_{7}V_{11}V_{3}V_{1}$, $F_{8}F_{8}S_{7}S_{5}S_{4}V_{11}$, $F_{8}F_{8}S_{7}S_{2}S_{5}V_{11}$, $F_{3}F_{8}S_{7}V_{11}V_{13}V_{3}$, $F_{3}F_{8}S_{7}V_{9}V_{11}V_{3}$, $F_{8}F_{8}S_{7}S_{5}S_{4}V_{3}$, $F_{8}F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{1}F_{9}S_{7}S_{7}S_{16}S_{5}$, $F_{1}F_{5}S_{7}S_{7}S_{16}S_{5}$, $F_{3}F_{8}V_{11}V_{11}V_{13}V_{3}$, $F_{3}F_{8}V_{9}V_{11}V_{11}V_{3}$, $F_{5}F_{14}V_{11}V_{3}V_{3}V_{1}$, $F_{5}F_{6}V_{11}V_{3}V_{3}V_{1}$, $F_{8}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{5}F_{14}S_{7}V_{11}V_{2}V_{5}$, $F_{5}F_{6}S_{7}V_{11}V_{4}V_{2}$, $F_{3}F_{8}S_{7}S_{5}V_{11}V_{13}$, $F_{3}F_{8}S_{7}S_{5}V_{9}V_{11}$, $F_{5}F_{14}S_{7}S_{5}V_{2}V_{5}$, $F_{5}F_{6}S_{7}S_{5}V_{4}V_{2}$, $F_{1}F_{9}S_{7}S_{7}S_{16}V_{5}$, $F_{1}F_{5}S_{7}S_{7}S_{16}V_{4}$, $F_{3}F_{8}S_{5}V_{11}V_{11}V_{13}$, $F_{3}F_{8}S_{5}V_{9}V_{11}V_{11}$, $F_{8}F_{8}S_{5}S_{5}S_{4}V_{11}$, $F_{8}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{5}F_{14}S_{7}V_{2}V_{5}V_{5}$, $F_{5}F_{6}S_{7}V_{4}V_{4}V_{2}$, $F_{3}F_{8}S_{7}V_{3}V_{2}V_{5}$, $F_{3}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{5}F_{14}S_{7}S_{5}V_{3}V_{1}$, $F_{5}F_{6}S_{7}S_{5}V_{3}V_{1}$, $F_{1}F_{9}S_{7}S_{7}S_{16}V_{2}$, $F_{1}F_{5}S_{7}S_{7}S_{16}V_{2}$, $F_{5}F_{14}S_{5}V_{3}V_{3}V_{1}$, $F_{5}F_{6}S_{5}V_{3}V_{3}V_{1}$, $F_{8}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{8}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{3}F_{8}S_{7}V_{2}V_{2}V_{5}$, $F_{3}F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{5}F_{14}V_{11}V_{3}V_{2}V_{5}$, $F_{5}F_{6}V_{11}V_{3}V_{4}V_{2}$, $F_{3}F_{8}V_{11}V_{3}V_{2}V_{5}$, $F_{3}F_{8}V_{11}V_{3}V_{4}V_{2}$, $F_{1}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{5}F_{14}S_{7}V_{3}V_{1}V_{5}$, $F_{5}F_{6}S_{7}V_{3}V_{4}V_{1}$, $F_{1}F_{9}S_{7}S_{5}S_{4}V_{5}$, $F_{1}F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{3}F_{8}S_{7}V_{11}V_{13}V_{2}$, $F_{3}F_{8}S_{7}V_{9}V_{11}V_{2}$, $F_{5}F_{14}S_{5}V_{3}V_{2}V_{5}$, $F_{5}F_{6}S_{5}V_{3}V_{4}V_{2}$, $F_{1}F_{9}S_{7}S_{5}S_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{5}V_{2}$, $F_{3}F_{8}V_{11}V_{11}V_{13}V_{2}$, $F_{3}F_{8}V_{9}V_{11}V_{11}V_{2}$, $F_{5}F_{14}V_{3}V_{3}V_{1}V_{5}$, $F_{5}F_{6}V_{3}V_{3}V_{4}V_{1}$, $F_{8}F_{8}S_{5}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{5}F_{14}V_{3}V_{2}V_{5}V_{5}$, $F_{5}F_{6}V_{3}V_{4}V_{4}V_{2}$, $F_{3}F_{8}V_{11}V_{2}V_{2}V_{5}$, $F_{3}F_{8}V_{11}V_{4}V_{2}V_{2}$, $F_{8}F_{8}S_{7}S_{7}V_{2}V_{5}$, $F_{8}F_{8}S_{7}S_{7}V_{4}V_{2}$, $F_{1}F_{9}S_{7}S_{5}V_{11}V_{13}$, $F_{1}F_{5}S_{7}S_{5}V_{9}V_{11}$, $F_{8}F_{8}S_{7}S_{5}V_{2}V_{5}$, $F_{8}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{1}F_{9}S_{7}S_{5}V_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{5}V_{3}V_{1}$, $F_{1}F_{9}S_{7}S_{4}V_{11}V_{13}$, $F_{1}F_{5}S_{7}S_{2}V_{9}V_{11}$, $F_{8}F_{8}S_{5}S_{5}V_{2}V_{5}$, $F_{8}F_{8}S_{5}S_{5}V_{4}V_{2}$, $F_{1}F_{9}S_{7}S_{4}V_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{2}V_{3}V_{1}$, $F_{8}F_{14}S_{7}S_{5}S_{4}V_{11}$, $F_{6}F_{8}S_{7}S_{2}S_{5}V_{11}$, $F_{8}F_{14}S_{7}V_{11}V_{2}V_{5}$, $F_{6}F_{8}S_{7}V_{11}V_{4}V_{2}$, $F_{3}F_{9}S_{7}S_{5}V_{11}V_{13}$, $F_{3}F_{5}S_{7}S_{5}V_{9}V_{11}$, $F_{8}F_{14}S_{7}S_{5}V_{2}V_{5}$, $F_{6}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{1}F_{7}S_{7}S_{7}S_{16}V_{5}$, $F_{1}F_{7}S_{7}S_{7}S_{16}V_{4}$, $F_{3}F_{9}S_{5}V_{11}V_{11}V_{13}$, $F_{3}F_{5}S_{5}V_{9}V_{11}V_{11}$, $F_{8}F_{14}S_{5}S_{5}S_{4}V_{11}$, $F_{6}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{8}F_{14}S_{7}V_{2}V_{5}V_{5}$, $F_{6}F_{8}S_{7}V_{4}V_{4}V_{2}$, $F_{8}F_{14}S_{7}S_{5}S_{5}S_{4}$, $F_{6}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{1}F_{7}S_{7}S_{7}S_{16}S_{4}$, $F_{1}F_{7}S_{7}S_{7}S_{16}S_{2}$, $F_{8}F_{14}S_{5}S_{5}S_{5}S_{4}$, $F_{6}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{3}F_{9}S_{7}S_{5}S_{4}S_{4}$, $F_{3}F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{8}F_{14}S_{7}S_{5}S_{4}V_{5}$, $F_{6}F_{8}S_{7}S_{2}S_{5}V_{4}$, $F_{8}F_{14}S_{5}V_{11}V_{2}V_{5}$, $F_{6}F_{8}S_{5}V_{11}V_{4}V_{2}$, $F_{3}F_{9}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{5}S_{2}S_{5}S_{5}V_{11}$, $F_{1}F_{7}S_{7}V_{3}V_{1}V_{5}$, $F_{1}F_{7}S_{7}V_{3}V_{4}V_{1}$, $F_{3}F_{9}S_{7}S_{4}V_{11}V_{13}$, $F_{3}F_{5}S_{7}S_{2}V_{9}V_{11}$, $F_{8}F_{14}S_{5}S_{5}V_{2}V_{5}$, $F_{6}F_{8}S_{5}S_{5}V_{4}V_{2}$, $F_{1}F_{7}S_{7}S_{4}V_{3}V_{1}$, $F_{1}F_{7}S_{7}S_{2}V_{3}V_{1}$, $F_{3}F_{9}S_{4}V_{11}V_{11}V_{13}$, $F_{3}F_{5}S_{2}V_{9}V_{11}V_{11}$, $F_{8}F_{14}S_{5}S_{5}S_{4}V_{5}$, $F_{6}F_{8}S_{2}S_{5}S_{5}V_{4}$, $F_{8}F_{14}S_{5}V_{2}V_{5}V_{5}$, $F_{6}F_{8}S_{5}V_{4}V_{4}V_{2}$, $F_{3}F_{9}S_{5}S_{4}S_{4}V_{11}$, $F_{3}F_{5}S_{2}S_{2}S_{5}V_{11}$, $F_{8}F_{8}S_{7}V_{3}V_{2}V_{5}$, $F_{8}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{5}F_{9}S_{7}S_{5}V_{3}V_{1}$, $F_{5}F_{5}S_{7}S_{5}V_{3}V_{1}$, $F_{1}F_{4}S_{7}S_{7}S_{16}V_{2}$, $F_{1}F_{1}S_{7}S_{7}S_{16}V_{2}$, $F_{5}F_{9}S_{5}V_{3}V_{3}V_{1}$, $F_{5}F_{5}S_{5}V_{3}V_{3}V_{1}$, $F_{8}F_{8}S_{7}V_{2}V_{2}V_{5}$, $F_{8}F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{5}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{1}F_{4}S_{7}S_{7}S_{16}S_{4}$, $F_{1}F_{1}S_{7}S_{7}S_{16}S_{2}$, $F_{5}F_{9}S_{7}S_{5}S_{4}S_{4}$, $F_{5}F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{8}F_{8}S_{7}S_{5}S_{4}V_{2}$, $F_{8}F_{8}S_{7}S_{2}S_{5}V_{2}$, $F_{8}F_{8}S_{5}V_{3}V_{2}V_{5}$, $F_{8}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{5}F_{9}S_{5}S_{5}S_{4}V_{3}$, $F_{5}F_{5}S_{2}S_{5}S_{5}V_{3}$, $F_{1}F_{4}S_{7}V_{11}V_{13}V_{2}$, $F_{1}F_{1}S_{7}V_{9}V_{11}V_{2}$, $F_{5}F_{9}S_{7}S_{4}V_{3}V_{1}$, $F_{5}F_{5}S_{7}S_{2}V_{3}V_{1}$, $F_{1}F_{4}S_{7}S_{4}V_{11}V_{13}$, $F_{1}F_{1}S_{7}S_{2}V_{9}V_{11}$, $F_{5}F_{9}S_{4}V_{3}V_{3}V_{1}$, $F_{5}F_{5}S_{2}V_{3}V_{3}V_{1}$, $F_{8}F_{8}S_{5}S_{5}S_{4}V_{2}$, $F_{8}F_{8}S_{2}S_{5}S_{5}V_{2}$, $F_{8}F_{8}S_{5}V_{2}V_{2}V_{5}$, $F_{8}F_{8}S_{5}V_{4}V_{2}V_{2}$, $F_{5}F_{9}S_{5}S_{4}S_{4}V_{3}$, $F_{5}F_{5}S_{2}S_{2}S_{5}V_{3}$, $F_{8}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{8}F_{14}V_{11}V_{3}V_{2}V_{5}$, $F_{6}F_{8}V_{11}V_{3}V_{4}V_{2}$, $F_{5}F_{7}S_{7}V_{3}V_{1}V_{5}$, $F_{5}F_{7}S_{7}V_{3}V_{4}V_{1}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{11}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{8}F_{9}S_{7}S_{5}S_{4}V_{5}$, $F_{5}F_{8}S_{7}S_{2}S_{5}V_{4}$, $F_{3}F_{4}S_{7}V_{11}V_{13}V_{2}$, $F_{1}F_{3}S_{7}V_{9}V_{11}V_{2}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{3}$, $F_{8}F_{14}S_{5}V_{3}V_{2}V_{5}$, $F_{6}F_{8}S_{5}V_{3}V_{4}V_{2}$, $F_{8}F_{9}S_{7}S_{5}S_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{2}S_{5}V_{2}$, $F_{3}F_{4}V_{11}V_{11}V_{13}V_{2}$, $F_{1}F_{3}V_{9}V_{11}V_{11}V_{2}$, $F_{5}F_{7}V_{3}V_{3}V_{1}V_{5}$, $F_{5}F_{7}V_{3}V_{3}V_{4}V_{1}$, $F_{8}F_{9}S_{5}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{8}F_{14}V_{3}V_{2}V_{5}V_{5}$, $F_{6}F_{8}V_{3}V_{4}V_{4}V_{2}$, $F_{8}F_{14}V_{11}V_{2}V_{2}V_{5}$, $F_{6}F_{8}V_{11}V_{4}V_{2}V_{2}$, $F_{3}F_{4}S_{7}S_{4}V_{11}V_{13}$, $F_{1}F_{3}S_{7}S_{2}V_{9}V_{11}$, $F_{5}F_{7}S_{7}S_{4}V_{3}V_{1}$, $F_{5}F_{7}S_{7}S_{2}V_{3}V_{1}$, $F_{3}F_{4}S_{4}V_{11}V_{11}V_{13}$, $F_{1}F_{3}S_{2}V_{9}V_{11}V_{11}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{5}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{4}$, $F_{8}F_{9}S_{5}S_{4}S_{4}V_{11}$, $F_{5}F_{8}S_{2}S_{2}S_{5}V_{11}$, $F_{5}F_{7}S_{4}V_{3}V_{3}V_{1}$, $F_{5}F_{7}S_{2}V_{3}V_{3}V_{1}$, $F_{8}F_{9}S_{5}S_{5}S_{4}V_{2}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{2}$, $F_{8}F_{14}S_{5}V_{2}V_{2}V_{5}$, $F_{6}F_{8}S_{5}V_{4}V_{2}V_{2}$, $F_{8}F_{9}S_{5}S_{4}S_{4}V_{3}$, $F_{5}F_{8}S_{2}S_{2}S_{5}V_{3}$, $F_{8}F_{9}S_{5}S_{5}S_{4}S_{4}$, $F_{5}F_{8}S_{2}S_{2}S_{5}S_{5}$, $F_{8}F_{14}V_{2}V_{2}V_{5}V_{5}$, $F_{6}F_{8}V_{4}V_{4}V_{2}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{8}$} {{$F_{1}F_{5}S_{7}S_{7}V_{3}V_{2}$, $F_{1}F_{5}S_{7}S_{7}S_{3}S_{5}$, $F_{1}F_{5}S_{7}V_{3}V_{3}V_{2}$, $F_{1}F_{5}S_{7}S_{3}S_{5}V_{3}$, $F_{5}F_{5}S_{7}S_{7}V_{3}V_{2}$, $F_{1}F_{6}S_{7}S_{7}S_{16}V_{3}$, $F_{5}F_{5}S_{7}V_{3}V_{3}V_{2}$, $F_{1}F_{6}S_{7}S_{3}S_{5}V_{3}$, $F_{1}F_{6}S_{7}S_{7}S_{16}S_{3}$, $F_{5}F_{5}V_{3}V_{3}V_{3}V_{2}$, $F_{1}F_{6}S_{7}S_{3}S_{3}S_{5}$, $F_{1}F_{8}S_{7}S_{7}V_{3}V_{2}$, $F_{1}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{7}V_{3}V_{2}$, $F_{1}F_{8}S_{7}S_{7}S_{16}V_{3}$, $F_{5}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{7}S_{3}S_{5}$, $F_{1}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{5}F_{8}S_{7}S_{3}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{3}S_{5}V_{3}$, $F_{1}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{1}F_{8}S_{7}S_{7}S_{16}V_{2}$, $F_{5}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{5}F_{8}S_{3}S_{5}S_{5}V_{3}$, $F_{1}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{6}F_{8}S_{7}S_{3}S_{5}V_{3}$, $F_{1}F_{3}S_{7}S_{7}S_{16}S_{3}$, $F_{5}F_{8}V_{3}V_{3}V_{3}V_{2}$, $F_{6}F_{8}S_{7}S_{3}S_{3}S_{5}$, $F_{1}F_{3}S_{7}S_{7}S_{16}V_{2}$, $F_{6}F_{8}S_{3}S_{5}S_{5}V_{3}$, $F_{5}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{5}F_{8}V_{3}V_{3}V_{2}V_{2}$, $F_{6}F_{8}S_{3}S_{3}S_{5}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{9}$} {{$F_{1}F_{6}S_{7}S_{7}V_{3}V_{1}$, $F_{1}F_{6}S_{7}S_{7}S_{2}S_{5}$, $F_{1}F_{6}S_{7}V_{3}V_{4}V_{1}$, $F_{1}F_{6}S_{7}S_{2}S_{5}V_{4}$, $F_{1}F_{5}S_{7}S_{7}V_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{7}S_{2}S_{5}$, $F_{1}F_{5}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{2}S_{5}V_{3}$, $F_{5}F_{6}S_{7}S_{7}V_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{7}S_{16}V_{4}$, $F_{5}F_{6}S_{7}V_{4}V_{4}V_{2}$, $F_{5}F_{6}S_{7}S_{7}V_{3}V_{1}$, $F_{1}F_{5}S_{7}S_{7}S_{16}V_{3}$, $F_{5}F_{6}S_{7}V_{3}V_{3}V_{1}$, $F_{5}F_{6}S_{7}V_{3}V_{4}V_{1}$, $F_{1}F_{5}S_{7}S_{2}S_{5}V_{4}$, $F_{5}F_{6}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{5}S_{7}S_{7}S_{16}S_{2}$, $F_{5}F_{6}V_{3}V_{4}V_{4}V_{2}$, $F_{5}F_{6}V_{3}V_{3}V_{4}V_{1}$, $F_{1}F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{1}F_{8}S_{7}S_{7}V_{4}V_{2}$, $F_{1}F_{8}S_{7}S_{7}V_{3}V_{1}$, $F_{1}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{1}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{6}F_{8}S_{7}S_{7}V_{4}V_{2}$, $F_{1}F_{7}S_{7}S_{7}S_{16}V_{4}$, $F_{6}F_{8}S_{7}V_{4}V_{4}V_{2}$, $F_{6}F_{8}S_{7}S_{7}S_{2}S_{5}$, $F_{1}F_{7}S_{7}S_{7}S_{16}S_{5}$, $F_{6}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{6}F_{8}S_{7}S_{2}S_{5}V_{4}$, $F_{1}F_{7}S_{7}V_{3}V_{4}V_{1}$, $F_{6}F_{8}S_{7}S_{5}V_{4}V_{2}$, $F_{1}F_{7}S_{7}S_{5}V_{3}V_{1}$, $F_{1}F_{7}S_{7}S_{7}S_{16}V_{1}$, $F_{6}F_{8}S_{5}V_{4}V_{4}V_{2}$, $F_{6}F_{8}S_{2}S_{5}S_{5}V_{4}$, $F_{1}F_{7}S_{7}V_{3}V_{1}V_{1}$, $F_{5}F_{8}S_{7}S_{7}V_{3}V_{1}$, $F_{1}F_{8}S_{7}S_{7}S_{16}V_{3}$, $F_{5}F_{8}S_{7}V_{3}V_{3}V_{1}$, $F_{5}F_{8}S_{7}S_{7}S_{2}S_{5}$, $F_{1}F_{8}S_{7}S_{7}S_{16}S_{5}$, $F_{5}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{2}S_{5}V_{3}$, $F_{1}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{5}F_{8}S_{7}S_{5}V_{3}V_{1}$, $F_{1}F_{8}S_{7}S_{7}S_{16}V_{2}$, $F_{5}F_{8}S_{5}V_{3}V_{3}V_{1}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{1}F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{5}F_{7}S_{7}V_{3}V_{4}V_{1}$, $F_{5}F_{8}S_{7}S_{2}S_{5}V_{4}$, $F_{6}F_{8}S_{7}V_{3}V_{4}V_{2}$, $F_{1}F_{3}S_{7}S_{7}S_{16}S_{2}$, $F_{6}F_{8}V_{3}V_{4}V_{4}V_{2}$, $F_{5}F_{7}V_{3}V_{3}V_{4}V_{1}$, $F_{5}F_{8}S_{7}S_{2}S_{2}S_{5}$, $F_{5}F_{7}S_{7}S_{5}V_{3}V_{1}$, $F_{1}F_{3}S_{7}S_{7}S_{16}V_{1}$, $F_{5}F_{8}S_{2}S_{5}S_{5}V_{4}$, $F_{5}F_{7}S_{7}V_{3}V_{1}V_{1}$, $F_{1}F_{3}S_{7}S_{7}S_{16}V_{2}$, $F_{5}F_{7}S_{5}V_{3}V_{3}V_{1}$, $F_{6}F_{8}S_{7}V_{4}V_{2}V_{2}$, $F_{6}F_{8}V_{4}V_{4}V_{2}V_{2}$, $F_{5}F_{7}V_{3}V_{3}V_{1}V_{1}$, $F_{5}F_{8}S_{2}S_{2}S_{5}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{10}$} {{$F_{1}F_{8}S_{7}S_{7}S_{5}S_{4}$, $F_{1}F_{8}S_{7}S_{7}S_{2}S_{5}$, $F_{1}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{8}F_{8}S_{7}S_{7}S_{5}S_{4}$, $F_{8}F_{8}S_{7}S_{7}S_{2}S_{5}$, $F_{1}F_{9}S_{7}S_{7}S_{16}S_{5}$, $F_{1}F_{5}S_{7}S_{7}S_{16}S_{5}$, $F_{8}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{1}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{1}F_{9}S_{7}S_{7}S_{16}S_{4}$, $F_{1}F_{5}S_{7}S_{7}S_{16}S_{2}$, $F_{8}F_{8}S_{5}S_{5}S_{5}S_{4}$, $F_{8}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{1}F_{9}S_{7}S_{5}S_{4}S_{4}$, $F_{1}F_{5}S_{7}S_{2}S_{2}S_{5}$, $F_{8}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{1}F_{3}S_{7}S_{7}S_{16}S_{4}$, $F_{1}F_{3}S_{7}S_{7}S_{16}S_{2}$, $F_{8}F_{9}S_{5}S_{5}S_{5}S_{4}$, $F_{5}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{8}F_{9}S_{7}S_{5}S_{4}S_{4}$, $F_{5}F_{8}S_{7}S_{2}S_{2}S_{5}$, $F_{8}F_{9}S_{5}S_{5}S_{4}S_{4}$, $F_{5}F_{8}S_{2}S_{2}S_{5}S_{5}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 13 $(\Delta B, \Delta L)$ = (1, -5) UV completions for topology 7 (see Fig.~\ref{fig:d=13_topologies}).} 
 \label{tab:T13Top7B1L-5}
 \end{center}


==> anc/Tables_dim13/Table_dim13_Top8_B1_L-5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {13} ^{ 8 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{1}$} {{$F_{7}S_{7}S_{9}S_{5}S_{6}$, $F_{7}S_{7}S_{14}S_{5}S_{6}$, $F_{7}S_{5}S_{6}V_{11}V_{11}$, $F_{7}S_{9}S_{6}V_{11}V_{3}$, $F_{7}S_{14}S_{6}V_{11}V_{3}$, $F_{4}S_{7}S_{9}S_{3}S_{4}$, $F_{1}S_{7}S_{14}S_{2}S_{3}$, $F_{4}S_{3}S_{4}V_{11}V_{11}$, $F_{1}S_{2}S_{3}V_{11}V_{11}$, $F_{4}S_{7}S_{5}S_{5}S_{4}$, $F_{1}S_{7}S_{2}S_{5}S_{5}$, $F_{4}S_{5}S_{4}V_{11}V_{3}$, $F_{1}S_{2}S_{5}V_{11}V_{3}$, $F_{4}S_{9}S_{4}V_{3}V_{3}$, $F_{1}S_{14}S_{2}V_{3}V_{3}$, $F_{3}S_{9}S_{3}V_{11}V_{1}$, $F_{3}S_{14}S_{3}V_{11}V_{1}$, $F_{3}S_{5}S_{5}V_{11}V_{1}$, $F_{3}S_{9}S_{5}V_{3}V_{1}$, $F_{3}S_{14}S_{5}V_{3}V_{1}$, $F_{7}S_{7}S_{9}S_{3}S_{4}$, $F_{7}S_{7}S_{14}S_{2}S_{3}$, $F_{7}S_{3}S_{4}V_{11}V_{11}$, $F_{7}S_{2}S_{3}V_{11}V_{11}$, $F_{7}S_{7}S_{5}S_{5}S_{4}$, $F_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{7}S_{5}S_{4}V_{11}V_{3}$, $F_{7}S_{2}S_{5}V_{11}V_{3}$, $F_{7}S_{9}S_{4}V_{3}V_{3}$, $F_{7}S_{14}S_{2}V_{3}V_{3}$, $F_{4}S_{7}S_{16}S_{3}S_{5}$, $F_{1}S_{7}S_{16}S_{3}S_{5}$, $F_{4}S_{16}S_{3}V_{11}V_{3}$, $F_{1}S_{16}S_{3}V_{11}V_{3}$, $F_{4}S_{16}S_{5}V_{3}V_{3}$, $F_{1}S_{16}S_{5}V_{3}V_{3}$, $F_{3}S_{3}S_{5}V_{11}V_{13}$, $F_{3}S_{3}S_{5}V_{9}V_{11}$, $F_{3}S_{9}S_{3}V_{13}V_{3}$, $F_{3}S_{14}S_{3}V_{9}V_{3}$, $F_{3}S_{5}S_{5}V_{13}V_{3}$, $F_{3}S_{5}S_{5}V_{9}V_{3}$, $F_{7}S_{9}S_{3}V_{11}V_{1}$, $F_{7}S_{14}S_{3}V_{11}V_{1}$, $F_{7}S_{5}S_{5}V_{11}V_{1}$, $F_{7}S_{9}S_{5}V_{3}V_{1}$, $F_{7}S_{14}S_{5}V_{3}V_{1}$, $F_{4}S_{3}S_{5}V_{11}V_{13}$, $F_{1}S_{3}S_{5}V_{9}V_{11}$, $F_{4}S_{9}S_{3}V_{13}V_{3}$, $F_{1}S_{14}S_{3}V_{9}V_{3}$, $F_{4}S_{5}S_{5}V_{13}V_{3}$, $F_{1}S_{5}S_{5}V_{9}V_{3}$, $F_{3}S_{16}S_{9}S_{3}S_{5}$, $F_{3}S_{14}S_{16}S_{3}S_{5}$, $F_{3}S_{16}S_{5}S_{5}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{2}$} {{$F_{7}S_{7}S_{6}V_{11}V_{4}$, $F_{7}S_{7}S_{14}S_{5}S_{6}$, $F_{7}S_{7}S_{6}V_{12}V_{3}$, $F_{7}S_{14}S_{6}V_{11}V_{3}$, $F_{3}S_{7}S_{3}V_{11}V_{2}$, $F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{3}V_{11}V_{3}V_{3}V_{2}$, $F_{1}S_{7}S_{14}S_{2}S_{3}$, $F_{1}S_{7}S_{2}V_{3}V_{4}$, $F_{1}S_{14}S_{2}V_{3}V_{3}$, $F_{3}S_{7}S_{3}V_{12}V_{1}$, $F_{3}S_{14}S_{3}V_{11}V_{1}$, $F_{3}S_{7}S_{5}V_{4}V_{1}$, $F_{3}V_{11}V_{3}V_{4}V_{1}$, $F_{3}S_{14}S_{5}V_{3}V_{1}$, $F_{3}V_{12}V_{3}V_{3}V_{1}$, $F_{7}S_{7}S_{3}V_{11}V_{2}$, $F_{7}S_{7}S_{5}V_{3}V_{2}$, $F_{7}V_{11}V_{3}V_{3}V_{2}$, $F_{1}S_{7}S_{3}V_{10}V_{3}$, $F_{1}V_{10}V_{3}V_{3}V_{3}$, $F_{3}S_{7}S_{16}S_{3}S_{5}$, $F_{3}S_{16}S_{3}V_{11}V_{3}$, $F_{3}S_{16}S_{5}V_{3}V_{3}$, $F_{7}S_{7}S_{14}S_{2}S_{3}$, $F_{7}S_{7}S_{2}V_{3}V_{4}$, $F_{7}S_{14}S_{2}V_{3}V_{3}$, $F_{3}S_{7}S_{3}V_{10}V_{3}$, $F_{3}V_{10}V_{3}V_{3}V_{3}$, $F_{3}S_{7}S_{3}V_{9}V_{4}$, $F_{3}S_{14}S_{3}V_{9}V_{3}$, $F_{3}V_{9}V_{3}V_{3}V_{4}$, $F_{7}S_{7}S_{3}V_{12}V_{1}$, $F_{7}S_{14}S_{3}V_{11}V_{1}$, $F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{7}V_{11}V_{3}V_{4}V_{1}$, $F_{7}S_{14}S_{5}V_{3}V_{1}$, $F_{7}V_{12}V_{3}V_{3}V_{1}$, $F_{1}S_{7}S_{3}V_{9}V_{4}$, $F_{1}S_{14}S_{3}V_{9}V_{3}$, $F_{1}V_{9}V_{3}V_{3}V_{4}$, $F_{3}S_{16}S_{3}V_{11}V_{4}$, $F_{3}S_{14}S_{16}S_{3}S_{5}$, $F_{3}S_{16}S_{3}V_{12}V_{3}$, $F_{3}S_{16}S_{5}V_{3}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{3}$} {{$F_{7}S_{7}S_{5}V_{11}V_{5}$, $F_{7}S_{7}S_{5}V_{11}V_{4}$, $F_{7}S_{7}S_{9}V_{3}V_{5}$, $F_{7}S_{7}S_{14}V_{3}V_{4}$, $F_{7}V_{11}V_{11}V_{3}V_{5}$, $F_{7}V_{11}V_{11}V_{3}V_{4}$, $F_{4}S_{7}S_{3}V_{11}V_{2}$, $F_{1}S_{7}S_{3}V_{11}V_{2}$, $F_{4}S_{7}S_{5}V_{3}V_{2}$, $F_{1}S_{7}S_{5}V_{3}V_{2}$, $F_{4}V_{11}V_{3}V_{3}V_{2}$, $F_{1}V_{11}V_{3}V_{3}V_{2}$, $F_{3}S_{7}S_{9}S_{3}S_{4}$, $F_{3}S_{7}S_{14}S_{2}S_{3}$, $F_{3}S_{3}S_{4}V_{11}V_{11}$, $F_{3}S_{2}S_{3}V_{11}V_{11}$, $F_{3}S_{7}S_{5}S_{5}S_{4}$, $F_{3}S_{7}S_{2}S_{5}S_{5}$, $F_{3}S_{5}S_{4}V_{11}V_{3}$, $F_{3}S_{2}S_{5}V_{11}V_{3}$, $F_{3}S_{9}S_{4}V_{3}V_{3}$, $F_{3}S_{14}S_{2}V_{3}V_{3}$, $F_{9}S_{7}S_{5}V_{11}V_{5}$, $F_{5}S_{7}S_{5}V_{11}V_{4}$, $F_{9}S_{7}S_{9}V_{3}V_{5}$, $F_{5}S_{7}S_{14}V_{3}V_{4}$, $F_{9}V_{11}V_{11}V_{3}V_{5}$, $F_{5}V_{11}V_{11}V_{3}V_{4}$, $F_{7}S_{7}S_{6}V_{11}V_{5}$, $F_{7}S_{7}S_{6}V_{11}V_{4}$, $F_{7}S_{7}S_{9}S_{5}S_{6}$, $F_{7}S_{7}S_{14}S_{5}S_{6}$, $F_{7}S_{5}S_{6}V_{11}V_{11}$, $F_{4}S_{7}S_{4}V_{11}V_{2}$, $F_{1}S_{7}S_{2}V_{11}V_{2}$, $F_{4}S_{7}S_{4}V_{3}V_{5}$, $F_{1}S_{7}S_{2}V_{3}V_{4}$, $F_{4}S_{7}S_{5}S_{5}S_{4}$, $F_{1}S_{7}S_{2}S_{5}S_{5}$, $F_{4}S_{5}S_{4}V_{11}V_{3}$, $F_{1}S_{2}S_{5}V_{11}V_{3}$, $F_{3}S_{7}S_{9}V_{1}V_{2}$, $F_{3}S_{7}S_{14}V_{1}V_{2}$, $F_{3}V_{11}V_{11}V_{1}V_{2}$, $F_{3}S_{7}S_{5}V_{1}V_{5}$, $F_{3}S_{7}S_{5}V_{4}V_{1}$, $F_{3}V_{11}V_{3}V_{1}V_{5}$, $F_{3}V_{11}V_{3}V_{4}V_{1}$, $F_{3}S_{5}S_{5}V_{11}V_{1}$, $F_{3}S_{9}S_{5}V_{3}V_{1}$, $F_{3}S_{14}S_{5}V_{3}V_{1}$, $F_{9}S_{7}S_{3}V_{11}V_{2}$, $F_{5}S_{7}S_{3}V_{11}V_{2}$, $F_{9}S_{7}S_{5}V_{3}V_{2}$, $F_{5}S_{7}S_{5}V_{3}V_{2}$, $F_{9}V_{11}V_{3}V_{3}V_{2}$, $F_{5}V_{11}V_{3}V_{3}V_{2}$, $F_{7}S_{7}S_{4}V_{11}V_{2}$, $F_{7}S_{7}S_{2}V_{11}V_{2}$, $F_{7}S_{7}S_{4}V_{3}V_{5}$, $F_{7}S_{7}S_{2}V_{3}V_{4}$, $F_{7}S_{7}S_{5}S_{5}S_{4}$, $F_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{7}S_{5}S_{4}V_{11}V_{3}$, $F_{7}S_{2}S_{5}V_{11}V_{3}$, $F_{4}S_{7}S_{16}V_{3}V_{2}$, $F_{1}S_{7}S_{16}V_{3}V_{2}$, $F_{4}S_{7}S_{16}S_{3}S_{5}$, $F_{1}S_{7}S_{16}S_{3}S_{5}$, $F_{4}S_{16}S_{5}V_{3}V_{3}$, $F_{1}S_{16}S_{5}V_{3}V_{3}$, $F_{3}S_{7}S_{5}V_{13}V_{2}$, $F_{3}S_{7}S_{5}V_{9}V_{2}$, $F_{3}V_{11}V_{13}V_{3}V_{2}$, $F_{3}V_{9}V_{11}V_{3}V_{2}$, $F_{3}S_{7}S_{3}V_{13}V_{5}$, $F_{3}S_{7}S_{3}V_{9}V_{4}$, $F_{3}V_{13}V_{3}V_{3}V_{5}$, $F_{3}V_{9}V_{3}V_{3}V_{4}$, $F_{3}S_{3}S_{5}V_{11}V_{13}$, $F_{3}S_{3}S_{5}V_{9}V_{11}$, $F_{3}S_{5}S_{5}V_{13}V_{3}$, $F_{3}S_{5}S_{5}V_{9}V_{3}$, $F_{9}S_{7}S_{9}S_{3}S_{4}$, $F_{5}S_{7}S_{14}S_{2}S_{3}$, $F_{9}S_{3}S_{4}V_{11}V_{11}$, $F_{5}S_{2}S_{3}V_{11}V_{11}$, $F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{9}S_{5}S_{4}V_{11}V_{3}$, $F_{5}S_{2}S_{5}V_{11}V_{3}$, $F_{9}S_{9}S_{4}V_{3}V_{3}$, $F_{5}S_{14}S_{2}V_{3}V_{3}$, $F_{7}S_{7}S_{9}V_{1}V_{2}$, $F_{7}S_{7}S_{14}V_{1}V_{2}$, $F_{7}V_{11}V_{11}V_{1}V_{2}$, $F_{7}S_{7}S_{5}V_{1}V_{5}$, $F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{7}V_{11}V_{3}V_{1}V_{5}$, $F_{7}V_{11}V_{3}V_{4}V_{1}$, $F_{7}S_{5}S_{5}V_{11}V_{1}$, $F_{7}S_{9}S_{5}V_{3}V_{1}$, $F_{7}S_{14}S_{5}V_{3}V_{1}$, $F_{4}S_{7}S_{5}V_{13}V_{2}$, $F_{1}S_{7}S_{5}V_{9}V_{2}$, $F_{4}V_{11}V_{13}V_{3}V_{2}$, $F_{1}V_{9}V_{11}V_{3}V_{2}$, $F_{4}S_{7}S_{3}V_{13}V_{5}$, $F_{1}S_{7}S_{3}V_{9}V_{4}$, $F_{4}V_{13}V_{3}V_{3}V_{5}$, $F_{1}V_{9}V_{3}V_{3}V_{4}$, $F_{4}S_{3}S_{5}V_{11}V_{13}$, $F_{1}S_{3}S_{5}V_{9}V_{11}$, $F_{4}S_{5}S_{5}V_{13}V_{3}$, $F_{1}S_{5}S_{5}V_{9}V_{3}$, $F_{3}S_{16}S_{5}V_{11}V_{2}$, $F_{3}S_{16}S_{9}V_{3}V_{2}$, $F_{3}S_{14}S_{16}V_{3}V_{2}$, $F_{3}S_{16}S_{3}V_{11}V_{5}$, $F_{3}S_{16}S_{3}V_{11}V_{4}$, $F_{3}S_{16}S_{5}V_{3}V_{5}$, $F_{3}S_{16}S_{5}V_{3}V_{4}$, $F_{3}S_{16}S_{9}S_{3}S_{5}$, $F_{3}S_{14}S_{16}S_{3}S_{5}$, $F_{3}S_{16}S_{5}S_{5}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{4}$} {{$F_{7}S_{7}S_{7}S_{6}S_{6}$, $F_{7}S_{7}S_{6}V_{11}V_{4}$, $F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{8}S_{7}S_{5}V_{11}V_{3}$, $F_{1}S_{7}S_{7}S_{2}S_{2}$, $F_{1}S_{7}S_{2}V_{3}V_{4}$, $F_{3}S_{7}S_{2}V_{11}V_{1}$, $F_{3}S_{7}S_{5}V_{4}V_{1}$, $F_{3}S_{7}S_{6}V_{3}V_{1}$, $F_{3}V_{11}V_{3}V_{4}V_{1}$, $F_{7}S_{7}S_{7}S_{5}S_{5}$, $F_{7}S_{7}S_{5}V_{11}V_{3}$, $F_{1}S_{7}S_{7}S_{3}S_{3}$, $F_{1}S_{7}S_{3}V_{3}V_{3}$, $F_{3}S_{7}S_{3}V_{11}V_{2}$, $F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{3}V_{11}V_{3}V_{3}V_{2}$, $F_{7}S_{7}S_{7}S_{2}S_{2}$, $F_{7}S_{7}S_{2}V_{3}V_{4}$, $F_{8}S_{7}S_{7}S_{3}S_{3}$, $F_{8}S_{7}S_{3}V_{3}V_{3}$, $F_{3}S_{7}S_{3}V_{9}V_{4}$, $F_{3}S_{7}S_{2}V_{9}V_{3}$, $F_{3}V_{9}V_{3}V_{3}V_{4}$, $F_{7}S_{7}S_{2}V_{11}V_{1}$, $F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{7}V_{11}V_{3}V_{4}V_{1}$, $F_{8}S_{7}S_{3}V_{11}V_{2}$, $F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{8}V_{11}V_{3}V_{3}V_{2}$, $F_{1}S_{7}S_{3}V_{9}V_{4}$, $F_{1}S_{7}S_{2}V_{9}V_{3}$, $F_{1}V_{9}V_{3}V_{3}V_{4}$, $F_{3}S_{7}S_{16}S_{3}S_{6}$, $F_{3}S_{16}S_{3}V_{11}V_{4}$, $F_{3}S_{7}S_{16}S_{2}S_{5}$, $F_{3}S_{16}S_{2}V_{11}V_{3}$, $F_{3}S_{16}S_{5}V_{3}V_{4}$, $F_{3}S_{16}S_{6}V_{3}V_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{5}$} {{$F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{8}S_{7}S_{5}V_{11}V_{3}$, $F_{2}S_{7}S_{7}S_{3}S_{3}$, $F_{2}S_{7}S_{3}V_{3}V_{3}$, $F_{3}S_{7}S_{3}V_{11}V_{2}$, $F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{3}V_{11}V_{3}V_{3}V_{2}$, $F_{8}S_{7}S_{7}S_{3}S_{3}$, $F_{8}S_{7}S_{3}V_{3}V_{3}$, $F_{3}S_{7}S_{3}V_{10}V_{3}$, $F_{3}V_{10}V_{3}V_{3}V_{3}$, $F_{8}S_{7}S_{3}V_{11}V_{2}$, $F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{8}V_{11}V_{3}V_{3}V_{2}$, $F_{2}S_{7}S_{3}V_{10}V_{3}$, $F_{2}V_{10}V_{3}V_{3}V_{3}$, $F_{3}S_{7}S_{16}S_{3}S_{5}$, $F_{3}S_{16}S_{3}V_{11}V_{3}$, $F_{3}S_{16}S_{5}V_{3}V_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{6}$} {{$F_{7}S_{7}S_{7}V_{4}V_{4}$, $F_{7}S_{7}S_{14}V_{3}V_{4}$, $F_{3}S_{7}S_{7}S_{3}S_{3}$, $F_{3}S_{7}S_{3}V_{3}V_{3}$, $F_{3}S_{7}S_{14}S_{2}S_{3}$, $F_{3}S_{7}S_{2}V_{3}V_{4}$, $F_{3}S_{14}S_{2}V_{3}V_{3}$, $F_{5}S_{7}S_{7}V_{4}V_{4}$, $F_{5}S_{7}S_{14}V_{3}V_{4}$, $F_{7}S_{7}S_{7}S_{6}S_{6}$, $F_{7}S_{7}S_{14}S_{5}S_{6}$, $F_{3}S_{7}S_{7}V_{2}V_{2}$, $F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{3}S_{7}S_{14}V_{1}V_{2}$, $F_{3}S_{7}S_{6}V_{3}V_{1}$, $F_{3}S_{7}S_{5}V_{4}V_{1}$, $F_{3}S_{14}S_{5}V_{3}V_{1}$, $F_{5}S_{7}S_{7}S_{3}S_{3}$, $F_{5}S_{7}S_{3}V_{3}V_{3}$, $F_{7}S_{7}S_{7}V_{2}V_{2}$, $F_{7}S_{7}S_{5}V_{3}V_{2}$, $F_{3}S_{7}S_{16}V_{3}V_{2}$, $F_{3}S_{7}S_{16}S_{3}S_{5}$, $F_{3}S_{16}S_{5}V_{3}V_{3}$, $F_{5}S_{7}S_{14}S_{2}S_{3}$, $F_{5}S_{7}S_{2}V_{3}V_{4}$, $F_{5}S_{14}S_{2}V_{3}V_{3}$, $F_{7}S_{7}S_{14}V_{1}V_{2}$, $F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{7}S_{14}S_{5}V_{3}V_{1}$, $F_{3}S_{7}S_{16}V_{4}V_{2}$, $F_{3}S_{14}S_{16}V_{3}V_{2}$, $F_{3}S_{7}S_{16}S_{3}S_{6}$, $F_{3}S_{16}S_{6}V_{3}V_{3}$, $F_{3}S_{14}S_{16}S_{3}S_{5}$, $F_{3}S_{16}S_{5}V_{3}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{7}$} {{$F_{9}S_{7}S_{7}S_{5}S_{5}$, $F_{5}S_{7}S_{7}S_{5}S_{5}$, $F_{9}S_{7}S_{5}V_{11}V_{3}$, $F_{5}S_{7}S_{5}V_{11}V_{3}$, $F_{7}S_{7}S_{7}V_{5}V_{5}$, $F_{7}S_{7}S_{7}V_{4}V_{4}$, $F_{7}S_{7}S_{5}V_{11}V_{5}$, $F_{7}S_{7}S_{5}V_{11}V_{4}$, $F_{4}S_{7}S_{7}V_{2}V_{2}$, $F_{1}S_{7}S_{7}V_{2}V_{2}$, $F_{4}S_{7}S_{5}V_{3}V_{2}$, $F_{1}S_{7}S_{5}V_{3}V_{2}$, $F_{3}S_{7}S_{4}V_{11}V_{2}$, $F_{3}S_{7}S_{2}V_{11}V_{2}$, $F_{3}S_{7}S_{4}V_{3}V_{5}$, $F_{3}S_{7}S_{2}V_{3}V_{4}$, $F_{3}S_{7}S_{5}S_{5}S_{4}$, $F_{3}S_{7}S_{2}S_{5}S_{5}$, $F_{3}S_{5}S_{4}V_{11}V_{3}$, $F_{3}S_{2}S_{5}V_{11}V_{3}$, $F_{9}S_{7}S_{7}V_{5}V_{5}$, $F_{5}S_{7}S_{7}V_{4}V_{4}$, $F_{9}S_{7}S_{5}V_{11}V_{5}$, $F_{5}S_{7}S_{5}V_{11}V_{4}$, $F_{4}S_{7}S_{7}S_{4}S_{4}$, $F_{1}S_{7}S_{7}S_{2}S_{2}$, $F_{4}S_{7}S_{5}S_{5}S_{4}$, $F_{1}S_{7}S_{2}S_{5}S_{5}$, $F_{3}S_{7}S_{4}V_{11}V_{1}$, $F_{3}S_{7}S_{2}V_{11}V_{1}$, $F_{3}S_{7}S_{5}V_{1}V_{5}$, $F_{3}S_{7}S_{5}V_{4}V_{1}$, $F_{3}S_{5}S_{5}V_{11}V_{1}$, $F_{9}S_{7}S_{7}V_{2}V_{2}$, $F_{5}S_{7}S_{7}V_{2}V_{2}$, $F_{9}S_{7}S_{5}V_{3}V_{2}$, $F_{5}S_{7}S_{5}V_{3}V_{2}$, $F_{7}S_{7}S_{7}S_{4}S_{4}$, $F_{7}S_{7}S_{7}S_{2}S_{2}$, $F_{7}S_{7}S_{5}S_{5}S_{4}$, $F_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{3}S_{7}S_{4}V_{13}V_{3}$, $F_{3}S_{7}S_{2}V_{9}V_{3}$, $F_{3}S_{7}S_{5}V_{13}V_{2}$, $F_{3}S_{7}S_{5}V_{9}V_{2}$, $F_{3}S_{5}S_{5}V_{13}V_{3}$, $F_{3}S_{5}S_{5}V_{9}V_{3}$, $F_{9}S_{7}S_{4}V_{11}V_{2}$, $F_{5}S_{7}S_{2}V_{11}V_{2}$, $F_{9}S_{7}S_{4}V_{3}V_{5}$, $F_{5}S_{7}S_{2}V_{3}V_{4}$, $F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{9}S_{5}S_{4}V_{11}V_{3}$, $F_{5}S_{2}S_{5}V_{11}V_{3}$, $F_{7}S_{7}S_{4}V_{11}V_{1}$, $F_{7}S_{7}S_{2}V_{11}V_{1}$, $F_{7}S_{7}S_{5}V_{1}V_{5}$, $F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{7}S_{5}S_{5}V_{11}V_{1}$, $F_{4}S_{7}S_{4}V_{13}V_{3}$, $F_{1}S_{7}S_{2}V_{9}V_{3}$, $F_{4}S_{7}S_{5}V_{13}V_{2}$, $F_{1}S_{7}S_{5}V_{9}V_{2}$, $F_{4}S_{5}S_{5}V_{13}V_{3}$, $F_{1}S_{5}S_{5}V_{9}V_{3}$, $F_{3}S_{7}S_{16}S_{5}S_{4}$, $F_{3}S_{7}S_{16}S_{2}S_{5}$, $F_{3}S_{16}S_{4}V_{11}V_{3}$, $F_{3}S_{16}S_{2}V_{11}V_{3}$, $F_{3}S_{7}S_{16}V_{2}V_{5}$, $F_{3}S_{7}S_{16}V_{4}V_{2}$, $F_{3}S_{16}S_{5}V_{11}V_{2}$, $F_{3}S_{16}S_{5}V_{3}V_{5}$, $F_{3}S_{16}S_{5}V_{3}V_{4}$, $F_{3}S_{16}S_{5}S_{5}S_{5}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{8}$} {{$F_{8}S_{7}S_{7}V_{3}V_{3}$, $F_{3}S_{7}S_{7}S_{3}S_{3}$, $F_{3}S_{7}S_{3}V_{3}V_{3}$, $F_{6}S_{7}S_{7}V_{3}V_{3}$, $F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{3}S_{7}S_{7}V_{2}V_{2}$, $F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{6}S_{7}S_{7}S_{3}S_{3}$, $F_{6}S_{7}S_{3}V_{3}V_{3}$, $F_{8}S_{7}S_{7}V_{2}V_{2}$, $F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}S_{7}S_{16}V_{3}V_{2}$, $F_{3}S_{7}S_{16}S_{3}S_{5}$, $F_{3}S_{16}S_{5}V_{3}V_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{9}$} {{$F_{7}S_{7}S_{7}V_{4}V_{4}$, $F_{8}S_{7}S_{7}V_{3}V_{3}$, $F_{3}S_{7}S_{7}S_{2}S_{2}$, $F_{3}S_{7}S_{2}V_{3}V_{4}$, $F_{5}S_{7}S_{7}V_{4}V_{4}$, $F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{3}S_{7}S_{7}V_{1}V_{1}$, $F_{3}S_{7}S_{5}V_{4}V_{1}$, $F_{5}S_{7}S_{7}V_{3}V_{3}$, $F_{7}S_{7}S_{7}S_{5}S_{5}$, $F_{3}S_{7}S_{7}V_{2}V_{2}$, $F_{3}S_{7}S_{5}V_{3}V_{2}$, $F_{5}S_{7}S_{7}S_{2}S_{2}$, $F_{5}S_{7}S_{2}V_{3}V_{4}$, $F_{7}S_{7}S_{7}V_{1}V_{1}$, $F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{8}S_{7}S_{7}V_{2}V_{2}$, $F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{3}S_{7}S_{16}V_{4}V_{2}$, $F_{3}S_{7}S_{16}V_{3}V_{1}$, $F_{3}S_{7}S_{16}S_{2}S_{5}$, $F_{3}S_{16}S_{5}V_{3}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{10}$} {{$F_{9}S_{7}S_{7}S_{5}S_{5}$, $F_{5}S_{7}S_{7}S_{5}S_{5}$, $F_{3}S_{7}S_{7}S_{4}S_{4}$, $F_{3}S_{7}S_{7}S_{2}S_{2}$, $F_{3}S_{7}S_{5}S_{5}S_{4}$, $F_{3}S_{7}S_{2}S_{5}S_{5}$, $F_{9}S_{7}S_{7}S_{4}S_{4}$, $F_{5}S_{7}S_{7}S_{2}S_{2}$, $F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{3}S_{7}S_{16}S_{5}S_{4}$, $F_{3}S_{7}S_{16}S_{2}S_{5}$, $F_{3}S_{16}S_{5}S_{5}S_{5}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 13 $(\Delta B, \Delta L)$ = (1, -5) UV completions for topology 8 (see Fig.~\ref{fig:d=13_topologies}).} 
 \label{tab:T13Top8B1L-5}
 \end{center}


==> anc/Tables_dim13/Table_dim13_Top9_B1_L-5.tex <==
 \begin{center}
 \begin{SplitTable}[2.0cm] 
  \SplitHeader{$\mathcal{O}^j{(\mathcal{T}_ {13} ^{ 9 })}$}{New Particles} 
   \vspace{0.1cm} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{1}$} {{$F_{5}F_{7}S_{7}S_{9}S_{5}S_{6}$, $F_{5}F_{7}S_{7}S_{14}S_{5}S_{6}$, $F_{7}F_{8}S_{5}V_{11}V_{11}V_{5}$, $F_{7}F_{8}S_{5}V_{11}V_{11}V_{4}$, $F_{7}F_{14}S_{7}S_{9}S_{5}S_{5}$, $F_{6}F_{7}S_{7}S_{14}S_{5}S_{5}$, $F_{7}F_{8}S_{9}V_{11}V_{3}V_{5}$, $F_{7}F_{8}S_{14}V_{11}V_{3}V_{4}$, $F_{7}F_{14}S_{9}S_{5}V_{11}V_{3}$, $F_{6}F_{7}S_{14}S_{5}V_{11}V_{3}$, $F_{6}F_{7}S_{9}V_{11}V_{12}V_{3}$, $F_{6}F_{7}S_{14}V_{11}V_{12}V_{3}$, $F_{7}F_{8}S_{7}S_{9}S_{9}S_{5}$, $F_{7}F_{8}S_{7}S_{14}S_{14}S_{5}$, $F_{7}F_{8}S_{9}S_{5}V_{11}V_{11}$, $F_{7}F_{8}S_{14}S_{5}V_{11}V_{11}$, $F_{4}F_{5}S_{7}S_{9}S_{3}S_{4}$, $F_{1}F_{5}S_{7}S_{14}S_{2}S_{3}$, $F_{4}F_{8}S_{3}V_{11}V_{11}V_{2}$, $F_{1}F_{8}S_{3}V_{11}V_{11}V_{2}$, $F_{4}F_{14}S_{7}S_{9}S_{3}S_{3}$, $F_{1}F_{6}S_{7}S_{14}S_{3}S_{3}$, $F_{4}F_{5}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{4}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{1}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{4}F_{6}S_{5}V_{11}V_{3}V_{5}$, $F_{1}F_{6}S_{5}V_{11}V_{3}V_{4}$, $F_{4}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{1}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{4}F_{14}S_{9}S_{3}V_{3}V_{3}$, $F_{1}F_{6}S_{14}S_{3}V_{3}V_{3}$, $F_{4}F_{6}S_{9}V_{3}V_{3}V_{5}$, $F_{1}F_{6}S_{14}V_{3}V_{3}V_{4}$, $F_{4}F_{8}S_{5}S_{5}V_{11}V_{3}$, $F_{1}F_{8}S_{5}S_{5}V_{11}V_{3}$, $F_{2}F_{4}S_{7}S_{9}S_{9}S_{3}$, $F_{1}F_{2}S_{7}S_{14}S_{14}S_{3}$, $F_{2}F_{4}S_{9}S_{3}V_{11}V_{11}$, $F_{1}F_{2}S_{14}S_{3}V_{11}V_{11}$, $F_{3}F_{8}S_{9}S_{3}S_{4}V_{11}$, $F_{3}F_{8}S_{14}S_{2}S_{3}V_{11}$, $F_{3}F_{14}S_{9}S_{3}V_{11}V_{2}$, $F_{3}F_{6}S_{14}S_{3}V_{11}V_{2}$, $F_{3}F_{8}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{3}F_{14}S_{9}S_{5}V_{3}V_{2}$, $F_{3}F_{6}S_{14}S_{5}V_{3}V_{2}$, $F_{3}F_{6}S_{9}S_{5}S_{6}V_{3}$, $F_{3}F_{6}S_{14}S_{5}S_{6}V_{3}$, $F_{3}F_{8}S_{5}S_{5}V_{11}V_{5}$, $F_{3}F_{8}S_{5}S_{5}V_{11}V_{4}$, $F_{3}F_{8}S_{9}S_{5}V_{3}V_{5}$, $F_{3}F_{8}S_{14}S_{5}V_{3}V_{4}$, $F_{2}F_{3}S_{9}S_{3}V_{11}V_{12}$, $F_{2}F_{3}S_{14}S_{3}V_{11}V_{12}$, $F_{3}F_{7}S_{7}S_{9}S_{3}S_{4}$, $F_{3}F_{7}S_{7}S_{14}S_{2}S_{3}$, $F_{11}F_{7}S_{3}V_{11}V_{11}V_{2}$, $F_{2}F_{7}S_{3}V_{11}V_{11}V_{2}$, $F_{10}F_{7}S_{7}S_{9}S_{3}S_{3}$, $F_{10}F_{7}S_{7}S_{14}S_{3}S_{3}$, $F_{3}F_{7}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{11}F_{7}S_{5}V_{11}V_{3}V_{2}$, $F_{2}F_{7}S_{5}V_{11}V_{3}V_{2}$, $F_{7}F_{8}S_{5}V_{11}V_{3}V_{5}$, $F_{7}F_{8}S_{5}V_{11}V_{3}V_{4}$, $F_{7}F_{14}S_{7}S_{5}S_{5}S_{5}$, $F_{6}F_{7}S_{7}S_{5}S_{5}S_{5}$, $F_{10}F_{7}S_{9}S_{3}V_{3}V_{3}$, $F_{10}F_{7}S_{14}S_{3}V_{3}V_{3}$, $F_{7}F_{8}S_{9}V_{3}V_{3}V_{5}$, $F_{7}F_{8}S_{14}V_{3}V_{3}V_{4}$, $F_{7}F_{14}S_{5}S_{5}V_{11}V_{3}$, $F_{6}F_{7}S_{5}S_{5}V_{11}V_{3}$, $F_{7}F_{8}S_{7}S_{9}S_{9}S_{3}$, $F_{7}F_{8}S_{7}S_{14}S_{14}S_{3}$, $F_{7}F_{8}S_{9}S_{3}V_{11}V_{11}$, $F_{7}F_{8}S_{14}S_{3}V_{11}V_{11}$, $F_{3}F_{4}S_{7}S_{16}S_{3}S_{5}$, $F_{1}F_{3}S_{7}S_{16}S_{3}S_{5}$, $F_{4}F_{11}S_{3}V_{10}V_{11}V_{3}$, $F_{1}F_{2}S_{3}V_{10}V_{11}V_{3}$, $F_{4}F_{8}S_{3}V_{11}V_{3}V_{2}$, $F_{1}F_{8}S_{3}V_{11}V_{3}V_{2}$, $F_{4}F_{14}S_{7}S_{3}S_{3}S_{5}$, $F_{1}F_{6}S_{7}S_{3}S_{3}S_{5}$, $F_{4}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{1}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{4}F_{8}S_{7}S_{3}S_{5}S_{5}$, $F_{1}F_{8}S_{7}S_{3}S_{5}S_{5}$, $F_{4}F_{14}S_{3}S_{5}V_{3}V_{3}$, $F_{1}F_{6}S_{3}S_{5}V_{3}V_{3}$, $F_{4}F_{8}S_{3}S_{5}V_{11}V_{3}$, $F_{1}F_{8}S_{3}S_{5}V_{11}V_{3}$, $F_{3}F_{11}S_{16}S_{3}S_{5}V_{11}$, $F_{2}F_{3}S_{16}S_{3}S_{5}V_{11}$, $F_{3}F_{10}S_{9}S_{3}V_{10}V_{3}$, $F_{3}F_{10}S_{14}S_{3}V_{10}V_{3}$, $F_{3}F_{8}S_{9}S_{3}S_{4}V_{3}$, $F_{3}F_{8}S_{14}S_{2}S_{3}V_{3}$, $F_{3}F_{14}S_{3}S_{5}V_{11}V_{2}$, $F_{3}F_{6}S_{3}S_{5}V_{11}V_{2}$, $F_{3}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{3}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{3}F_{14}S_{5}S_{5}V_{3}V_{2}$, $F_{3}F_{6}S_{5}S_{5}V_{3}V_{2}$, $F_{3}F_{8}S_{3}S_{5}V_{11}V_{5}$, $F_{3}F_{8}S_{3}S_{5}V_{11}V_{4}$, $F_{3}F_{8}S_{9}S_{3}V_{3}V_{5}$, $F_{3}F_{8}S_{14}S_{3}V_{3}V_{4}$, $F_{3}F_{7}S_{9}S_{3}S_{4}V_{11}$, $F_{3}F_{7}S_{14}S_{2}S_{3}V_{11}$, $F_{11}F_{7}S_{9}S_{3}V_{11}V_{2}$, $F_{2}F_{7}S_{14}S_{3}V_{11}V_{2}$, $F_{3}F_{7}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{7}S_{2}S_{5}S_{5}V_{11}$, $F_{11}F_{7}S_{9}S_{5}V_{3}V_{2}$, $F_{2}F_{7}S_{14}S_{5}V_{3}V_{2}$, $F_{5}F_{7}S_{9}S_{5}S_{6}V_{3}$, $F_{5}F_{7}S_{14}S_{5}S_{6}V_{3}$, $F_{7}F_{8}S_{5}S_{5}V_{11}V_{5}$, $F_{7}F_{8}S_{5}S_{5}V_{11}V_{4}$, $F_{7}F_{8}S_{9}S_{5}V_{3}V_{5}$, $F_{7}F_{8}S_{14}S_{5}V_{3}V_{4}$, $F_{6}F_{7}S_{9}S_{3}V_{11}V_{12}$, $F_{6}F_{7}S_{14}S_{3}V_{11}V_{12}$, $F_{3}F_{4}S_{16}S_{3}S_{5}V_{11}$, $F_{1}F_{3}S_{16}S_{3}S_{5}V_{11}$, $F_{4}F_{11}S_{9}S_{3}V_{10}V_{3}$, $F_{1}F_{2}S_{14}S_{3}V_{10}V_{3}$, $F_{4}F_{5}S_{9}S_{3}S_{4}V_{3}$, $F_{1}F_{5}S_{14}S_{2}S_{3}V_{3}$, $F_{4}F_{8}S_{3}S_{5}V_{11}V_{2}$, $F_{1}F_{8}S_{3}S_{5}V_{11}V_{2}$, $F_{4}F_{5}S_{5}S_{5}S_{4}V_{3}$, $F_{1}F_{5}S_{2}S_{5}S_{5}V_{3}$, $F_{4}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{1}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{4}F_{6}S_{3}S_{5}V_{11}V_{5}$, $F_{1}F_{6}S_{3}S_{5}V_{11}V_{4}$, $F_{4}F_{6}S_{9}S_{3}V_{3}V_{5}$, $F_{1}F_{6}S_{14}S_{3}V_{3}V_{4}$, $F_{3}F_{11}S_{16}S_{9}S_{3}S_{5}$, $F_{2}F_{3}S_{14}S_{16}S_{3}S_{5}$, $F_{3}F_{8}S_{9}S_{3}S_{5}S_{4}$, $F_{3}F_{8}S_{14}S_{2}S_{3}S_{5}$, $F_{3}F_{8}S_{5}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{3}F_{6}S_{9}S_{3}S_{5}S_{6}$, $F_{3}F_{6}S_{14}S_{3}S_{5}S_{6}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{2}$} {{$F_{5}F_{7}S_{7}S_{6}V_{11}V_{4}$, $F_{7}F_{8}S_{7}V_{11}V_{4}V_{4}$, $F_{5}F_{7}S_{7}S_{14}S_{5}S_{6}$, $F_{6}F_{7}S_{7}S_{14}S_{5}S_{5}$, $F_{5}F_{7}S_{7}S_{6}V_{12}V_{3}$, $F_{7}F_{8}S_{14}V_{11}V_{3}V_{4}$, $F_{6}F_{7}S_{14}S_{5}V_{11}V_{3}$, $F_{7}F_{13}S_{7}V_{12}V_{3}V_{3}$, $F_{6}F_{7}S_{7}V_{12}V_{12}V_{3}$, $F_{6}F_{7}S_{14}V_{11}V_{12}V_{3}$, $F_{7}F_{8}S_{7}S_{14}S_{14}S_{5}$, $F_{5}F_{7}S_{7}V_{11}V_{11}V_{4}$, $F_{3}F_{5}S_{7}S_{3}V_{11}V_{2}$, $F_{3}F_{8}S_{7}S_{3}S_{3}V_{11}$, $F_{3}F_{5}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{6}S_{7}S_{5}S_{5}V_{3}$, $F_{3}F_{8}S_{3}V_{11}V_{3}V_{3}$, $F_{3}F_{6}S_{5}V_{11}V_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{2}F_{3}S_{7}S_{3}V_{11}V_{11}$, $F_{1}F_{5}S_{7}S_{14}S_{2}S_{3}$, $F_{1}F_{6}S_{7}S_{14}S_{3}S_{3}$, $F_{1}F_{5}S_{7}S_{2}V_{3}V_{4}$, $F_{1}F_{6}S_{7}V_{3}V_{4}V_{4}$, $F_{1}F_{6}S_{14}S_{3}V_{3}V_{3}$, $F_{1}F_{6}S_{14}V_{3}V_{3}V_{4}$, $F_{1}F_{5}S_{7}V_{3}V_{3}V_{4}$, $F_{1}F_{2}S_{7}S_{14}S_{14}S_{3}$, $F_{3}F_{5}S_{7}S_{3}V_{12}V_{1}$, $F_{3}F_{8}S_{14}S_{2}S_{3}V_{11}$, $F_{3}F_{6}S_{14}S_{3}V_{11}V_{2}$, $F_{3}F_{13}S_{7}S_{3}S_{3}V_{12}$, $F_{3}F_{5}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{8}S_{2}V_{11}V_{3}V_{4}$, $F_{3}F_{6}S_{6}V_{11}V_{3}V_{4}$, $F_{3}F_{8}S_{7}S_{5}V_{4}V_{4}$, $F_{3}F_{6}S_{14}S_{5}V_{3}V_{2}$, $F_{3}F_{6}S_{14}S_{5}S_{6}V_{3}$, $F_{3}F_{5}S_{7}S_{5}S_{5}V_{4}$, $F_{3}F_{13}S_{3}V_{12}V_{3}V_{3}$, $F_{3}F_{6}S_{6}V_{12}V_{3}V_{3}$, $F_{3}F_{8}S_{14}S_{5}V_{3}V_{4}$, $F_{3}F_{5}S_{5}V_{11}V_{3}V_{4}$, $F_{2}F_{3}S_{7}S_{3}V_{12}V_{12}$, $F_{2}F_{3}S_{14}S_{3}V_{11}V_{12}$, $F_{2}F_{7}S_{7}S_{3}V_{11}V_{2}$, $F_{10}F_{7}S_{7}S_{3}S_{3}V_{11}$, $F_{2}F_{7}S_{7}S_{5}V_{3}V_{2}$, $F_{6}F_{7}S_{7}S_{5}S_{5}V_{3}$, $F_{10}F_{7}S_{3}V_{11}V_{3}V_{3}$, $F_{6}F_{7}S_{5}V_{11}V_{3}V_{3}$, $F_{7}F_{13}S_{7}S_{5}V_{3}V_{3}$, $F_{5}F_{7}S_{7}S_{3}V_{11}V_{11}$, $F_{1}F_{2}S_{7}S_{3}V_{10}V_{3}$, $F_{1}F_{6}S_{7}S_{3}S_{3}V_{3}$, $F_{1}F_{6}S_{3}V_{3}V_{3}V_{3}$, $F_{1}F_{5}S_{7}S_{3}V_{3}V_{3}$, $F_{2}F_{3}S_{7}S_{16}S_{3}S_{5}$, $F_{3}F_{10}S_{3}V_{10}V_{11}V_{3}$, $F_{3}F_{6}S_{3}V_{11}V_{3}V_{2}$, $F_{3}F_{13}S_{7}S_{3}S_{3}S_{5}$, $F_{3}F_{6}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{5}S_{7}S_{3}S_{5}S_{5}$, $F_{3}F_{13}S_{3}S_{5}V_{3}V_{3}$, $F_{3}F_{5}S_{3}S_{5}V_{11}V_{3}$, $F_{3}F_{7}S_{7}S_{14}S_{2}S_{3}$, $F_{10}F_{7}S_{7}S_{14}S_{3}S_{3}$, $F_{3}F_{7}S_{7}S_{2}V_{3}V_{4}$, $F_{7}F_{8}S_{7}V_{3}V_{4}V_{4}$, $F_{10}F_{7}S_{14}S_{3}V_{3}V_{3}$, $F_{7}F_{8}S_{14}V_{3}V_{3}V_{4}$, $F_{7}F_{13}S_{7}V_{3}V_{3}V_{4}$, $F_{7}F_{8}S_{7}S_{14}S_{14}S_{3}$, $F_{3}F_{3}S_{7}S_{3}V_{10}V_{3}$, $F_{3}F_{8}S_{7}S_{3}S_{3}V_{3}$, $F_{3}F_{8}S_{3}V_{3}V_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{3}V_{3}V_{3}$, $F_{3}F_{3}S_{7}S_{3}V_{9}V_{4}$, $F_{3}F_{10}S_{14}S_{3}V_{10}V_{3}$, $F_{3}F_{8}S_{14}S_{2}S_{3}V_{3}$, $F_{3}F_{13}S_{7}S_{3}S_{3}V_{4}$, $F_{3}F_{8}S_{2}V_{3}V_{3}V_{4}$, $F_{3}F_{8}S_{7}S_{3}V_{4}V_{4}$, $F_{3}F_{13}S_{3}V_{3}V_{3}V_{4}$, $F_{3}F_{8}S_{14}S_{3}V_{3}V_{4}$, $F_{1}F_{7}S_{7}S_{3}V_{12}V_{1}$, $F_{3}F_{7}S_{14}S_{2}S_{3}V_{11}$, $F_{2}F_{7}S_{14}S_{3}V_{11}V_{2}$, $F_{10}F_{7}S_{7}S_{3}S_{3}V_{12}$, $F_{1}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{7}S_{2}V_{11}V_{3}V_{4}$, $F_{5}F_{7}S_{6}V_{11}V_{3}V_{4}$, $F_{7}F_{8}S_{7}S_{5}V_{4}V_{4}$, $F_{2}F_{7}S_{14}S_{5}V_{3}V_{2}$, $F_{5}F_{7}S_{14}S_{5}S_{6}V_{3}$, $F_{6}F_{7}S_{7}S_{5}S_{5}V_{4}$, $F_{10}F_{7}S_{3}V_{12}V_{3}V_{3}$, $F_{5}F_{7}S_{6}V_{12}V_{3}V_{3}$, $F_{7}F_{8}S_{14}S_{5}V_{3}V_{4}$, $F_{6}F_{7}S_{5}V_{11}V_{3}V_{4}$, $F_{6}F_{7}S_{7}S_{3}V_{12}V_{12}$, $F_{6}F_{7}S_{14}S_{3}V_{11}V_{12}$, $F_{1}F_{3}S_{7}S_{16}S_{3}S_{5}$, $F_{3}F_{3}S_{3}V_{10}V_{11}V_{3}$, $F_{3}F_{5}S_{3}V_{11}V_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{3}S_{3}S_{5}$, $F_{3}F_{5}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{6}S_{7}S_{3}S_{5}S_{5}$, $F_{3}F_{8}S_{3}S_{5}V_{3}V_{3}$, $F_{3}F_{6}S_{3}S_{5}V_{11}V_{3}$, $F_{1}F_{1}S_{7}S_{3}V_{9}V_{4}$, $F_{1}F_{2}S_{14}S_{3}V_{10}V_{3}$, $F_{1}F_{5}S_{14}S_{2}S_{3}V_{3}$, $F_{1}F_{6}S_{7}S_{3}S_{3}V_{4}$, $F_{1}F_{5}S_{2}V_{3}V_{3}V_{4}$, $F_{1}F_{6}S_{7}S_{3}V_{4}V_{4}$, $F_{1}F_{6}S_{3}V_{3}V_{3}V_{4}$, $F_{1}F_{6}S_{14}S_{3}V_{3}V_{4}$, $F_{3}F_{3}S_{3}V_{9}V_{11}V_{4}$, $F_{2}F_{3}S_{14}S_{16}S_{3}S_{5}$, $F_{3}F_{10}S_{3}V_{10}V_{12}V_{3}$, $F_{3}F_{5}S_{3}V_{12}V_{3}V_{1}$, $F_{3}F_{8}S_{14}S_{2}S_{3}S_{5}$, $F_{3}F_{6}S_{3}V_{11}V_{4}V_{2}$, $F_{3}F_{5}S_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{3}F_{6}S_{3}S_{6}V_{11}V_{4}$, $F_{3}F_{6}S_{5}V_{3}V_{4}V_{2}$, $F_{3}F_{6}S_{14}S_{3}S_{5}S_{6}$, $F_{3}F_{6}S_{3}S_{6}V_{12}V_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{3}$} {{$F_{7}F_{8}S_{7}S_{5}V_{11}V_{5}$, $F_{7}F_{8}S_{7}S_{5}V_{11}V_{4}$, $F_{7}F_{14}S_{7}S_{5}S_{5}V_{11}$, $F_{6}F_{7}S_{7}S_{5}S_{5}V_{11}$, $F_{7}F_{8}S_{7}S_{9}V_{3}V_{5}$, $F_{7}F_{8}S_{7}S_{14}V_{3}V_{4}$, $F_{7}F_{14}S_{5}V_{11}V_{11}V_{3}$, $F_{6}F_{7}S_{5}V_{11}V_{11}V_{3}$, $F_{7}F_{13}S_{7}S_{9}V_{3}V_{3}$, $F_{7}F_{13}S_{7}S_{14}V_{3}V_{3}$, $F_{7}F_{8}S_{7}S_{9}S_{9}V_{3}$, $F_{7}F_{8}S_{7}S_{14}S_{14}V_{3}$, $F_{7}F_{8}S_{9}V_{11}V_{11}V_{3}$, $F_{7}F_{8}S_{14}V_{11}V_{11}V_{3}$, $F_{7}F_{9}S_{7}S_{5}V_{11}V_{11}$, $F_{5}F_{7}S_{7}S_{5}V_{11}V_{11}$, $F_{4}F_{8}S_{7}S_{3}V_{11}V_{2}$, $F_{1}F_{8}S_{7}S_{3}V_{11}V_{2}$, $F_{4}F_{14}S_{7}S_{3}S_{3}V_{11}$, $F_{1}F_{6}S_{7}S_{3}S_{3}V_{11}$, $F_{4}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{1}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{4}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{1}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{4}F_{14}S_{3}V_{11}V_{3}V_{3}$, $F_{1}F_{6}S_{3}V_{11}V_{3}V_{3}$, $F_{4}F_{8}S_{5}V_{11}V_{3}V_{3}$, $F_{1}F_{8}S_{5}V_{11}V_{3}V_{3}$, $F_{4}F_{9}S_{7}S_{5}V_{3}V_{3}$, $F_{1}F_{5}S_{7}S_{5}V_{3}V_{3}$, $F_{3}F_{4}S_{7}S_{3}V_{11}V_{11}$, $F_{1}F_{3}S_{7}S_{3}V_{11}V_{11}$, $F_{3}F_{8}S_{7}S_{9}S_{3}S_{4}$, $F_{3}F_{8}S_{7}S_{14}S_{2}S_{3}$, $F_{3}F_{14}S_{3}V_{11}V_{11}V_{2}$, $F_{3}F_{6}S_{3}V_{11}V_{11}V_{2}$, $F_{3}F_{13}S_{7}S_{9}S_{3}S_{3}$, $F_{3}F_{13}S_{7}S_{14}S_{3}S_{3}$, $F_{3}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{14}S_{5}V_{11}V_{3}V_{2}$, $F_{3}F_{6}S_{5}V_{11}V_{3}V_{2}$, $F_{3}F_{8}S_{5}V_{11}V_{3}V_{5}$, $F_{3}F_{8}S_{5}V_{11}V_{3}V_{4}$, $F_{3}F_{9}S_{7}S_{5}S_{5}S_{5}$, $F_{3}F_{5}S_{7}S_{5}S_{5}S_{5}$, $F_{3}F_{13}S_{9}S_{3}V_{3}V_{3}$, $F_{3}F_{13}S_{14}S_{3}V_{3}V_{3}$, $F_{3}F_{8}S_{9}V_{3}V_{3}V_{5}$, $F_{3}F_{8}S_{14}V_{3}V_{3}V_{4}$, $F_{3}F_{9}S_{5}S_{5}V_{11}V_{3}$, $F_{3}F_{5}S_{5}S_{5}V_{11}V_{3}$, $F_{3}F_{3}S_{7}S_{9}S_{9}S_{3}$, $F_{3}F_{3}S_{7}S_{14}S_{14}S_{3}$, $F_{3}F_{3}S_{9}S_{3}V_{11}V_{11}$, $F_{3}F_{3}S_{14}S_{3}V_{11}V_{11}$, $F_{5}F_{9}S_{7}S_{5}V_{11}V_{5}$, $F_{5}F_{5}S_{7}S_{5}V_{11}V_{4}$, $F_{8}F_{9}S_{7}S_{5}S_{5}V_{11}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{11}$, $F_{5}F_{9}S_{7}S_{9}V_{3}V_{5}$, $F_{5}F_{5}S_{7}S_{14}V_{3}V_{4}$, $F_{8}F_{9}S_{5}V_{11}V_{11}V_{3}$, $F_{5}F_{8}S_{5}V_{11}V_{11}V_{3}$, $F_{9}F_{14}S_{7}S_{9}V_{3}V_{3}$, $F_{5}F_{6}S_{7}S_{14}V_{3}V_{3}$, $F_{6}F_{9}S_{7}S_{9}S_{9}V_{3}$, $F_{5}F_{6}S_{7}S_{14}S_{14}V_{3}$, $F_{6}F_{9}S_{9}V_{11}V_{11}V_{3}$, $F_{5}F_{6}S_{14}V_{11}V_{11}V_{3}$, $F_{8}F_{9}S_{7}S_{5}V_{11}V_{11}$, $F_{5}F_{8}S_{7}S_{5}V_{11}V_{11}$, $F_{5}F_{7}S_{7}S_{6}V_{11}V_{5}$, $F_{5}F_{7}S_{7}S_{6}V_{11}V_{4}$, $F_{7}F_{8}S_{7}V_{11}V_{5}V_{5}$, $F_{7}F_{8}S_{7}V_{11}V_{4}V_{4}$, $F_{5}F_{7}S_{7}S_{9}S_{5}S_{6}$, $F_{5}F_{7}S_{7}S_{14}S_{5}S_{6}$, $F_{7}F_{8}S_{5}V_{11}V_{11}V_{5}$, $F_{7}F_{8}S_{5}V_{11}V_{11}V_{4}$, $F_{7}F_{14}S_{7}S_{9}S_{5}S_{5}$, $F_{6}F_{7}S_{7}S_{14}S_{5}S_{5}$, $F_{7}F_{8}S_{7}S_{9}S_{9}S_{5}$, $F_{7}F_{8}S_{7}S_{14}S_{14}S_{5}$, $F_{7}F_{8}S_{9}S_{5}V_{11}V_{11}$, $F_{7}F_{8}S_{14}S_{5}V_{11}V_{11}$, $F_{7}F_{9}S_{7}V_{11}V_{11}V_{5}$, $F_{5}F_{7}S_{7}V_{11}V_{11}V_{4}$, $F_{4}F_{5}S_{7}S_{4}V_{11}V_{2}$, $F_{1}F_{5}S_{7}S_{2}V_{11}V_{2}$, $F_{4}F_{8}S_{7}V_{11}V_{2}V_{2}$, $F_{1}F_{8}S_{7}V_{11}V_{2}V_{2}$, $F_{4}F_{5}S_{7}S_{4}V_{3}V_{5}$, $F_{1}F_{5}S_{7}S_{2}V_{3}V_{4}$, $F_{4}F_{6}S_{7}V_{3}V_{5}V_{5}$, $F_{1}F_{6}S_{7}V_{3}V_{4}V_{4}$, $F_{4}F_{5}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{4}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{1}F_{8}S_{5}V_{11}V_{3}V_{2}$, $F_{4}F_{6}S_{5}V_{11}V_{3}V_{5}$, $F_{1}F_{6}S_{5}V_{11}V_{3}V_{4}$, $F_{4}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{1}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{4}F_{8}S_{5}S_{5}V_{11}V_{3}$, $F_{1}F_{8}S_{5}S_{5}V_{11}V_{3}$, $F_{4}F_{9}S_{7}V_{3}V_{3}V_{5}$, $F_{1}F_{5}S_{7}V_{3}V_{3}V_{4}$, $F_{3}F_{4}S_{7}V_{11}V_{11}V_{2}$, $F_{1}F_{3}S_{7}V_{11}V_{11}V_{2}$, $F_{3}F_{5}S_{7}S_{9}V_{1}V_{2}$, $F_{3}F_{5}S_{7}S_{14}V_{1}V_{2}$, $F_{3}F_{8}S_{4}V_{11}V_{11}V_{2}$, $F_{3}F_{8}S_{2}V_{11}V_{11}V_{2}$, $F_{3}F_{14}S_{7}S_{9}V_{2}V_{2}$, $F_{3}F_{6}S_{7}S_{14}V_{2}V_{2}$, $F_{3}F_{5}S_{7}S_{5}V_{1}V_{5}$, $F_{3}F_{5}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{8}S_{4}V_{11}V_{3}V_{5}$, $F_{3}F_{8}S_{2}V_{11}V_{3}V_{4}$, $F_{3}F_{6}S_{6}V_{11}V_{3}V_{5}$, $F_{3}F_{6}S_{6}V_{11}V_{3}V_{4}$, $F_{3}F_{8}S_{7}S_{5}V_{5}V_{5}$, $F_{3}F_{8}S_{7}S_{5}V_{4}V_{4}$, $F_{3}F_{8}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{3}F_{14}S_{9}S_{5}V_{3}V_{2}$, $F_{3}F_{6}S_{14}S_{5}V_{3}V_{2}$, $F_{3}F_{6}S_{9}S_{5}S_{6}V_{3}$, $F_{3}F_{6}S_{14}S_{5}S_{6}V_{3}$, $F_{3}F_{8}S_{5}S_{5}V_{11}V_{5}$, $F_{3}F_{8}S_{5}S_{5}V_{11}V_{4}$, $F_{3}F_{9}S_{7}S_{5}S_{5}V_{5}$, $F_{3}F_{5}S_{7}S_{5}S_{5}V_{4}$, $F_{3}F_{8}S_{9}S_{5}V_{3}V_{5}$, $F_{3}F_{8}S_{14}S_{5}V_{3}V_{4}$, $F_{3}F_{9}S_{5}V_{11}V_{3}V_{5}$, $F_{3}F_{5}S_{5}V_{11}V_{3}V_{4}$, $F_{3}F_{3}S_{7}S_{9}S_{9}V_{2}$, $F_{3}F_{3}S_{7}S_{14}S_{14}V_{2}$, $F_{3}F_{3}S_{9}V_{11}V_{11}V_{2}$, $F_{3}F_{3}S_{14}V_{11}V_{11}V_{2}$, $F_{3}F_{9}S_{7}S_{3}V_{11}V_{2}$, $F_{3}F_{5}S_{7}S_{3}V_{11}V_{2}$, $F_{11}F_{9}S_{7}S_{3}S_{3}V_{11}$, $F_{2}F_{5}S_{7}S_{3}S_{3}V_{11}$, $F_{3}F_{9}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{5}S_{7}S_{5}V_{3}V_{2}$, $F_{8}F_{9}S_{7}S_{5}S_{5}V_{3}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{11}F_{9}S_{3}V_{11}V_{3}V_{3}$, $F_{2}F_{5}S_{3}V_{11}V_{3}V_{3}$, $F_{8}F_{9}S_{5}V_{11}V_{3}V_{3}$, $F_{5}F_{8}S_{5}V_{11}V_{3}V_{3}$, $F_{9}F_{14}S_{7}S_{5}V_{3}V_{3}$, $F_{5}F_{6}S_{7}S_{5}V_{3}V_{3}$, $F_{8}F_{9}S_{7}S_{3}V_{11}V_{11}$, $F_{5}F_{8}S_{7}S_{3}V_{11}V_{11}$, $F_{3}F_{7}S_{7}S_{4}V_{11}V_{2}$, $F_{3}F_{7}S_{7}S_{2}V_{11}V_{2}$, $F_{11}F_{7}S_{7}V_{11}V_{2}V_{2}$, $F_{2}F_{7}S_{7}V_{11}V_{2}V_{2}$, $F_{3}F_{7}S_{7}S_{4}V_{3}V_{5}$, $F_{3}F_{7}S_{7}S_{2}V_{3}V_{4}$, $F_{7}F_{8}S_{7}V_{3}V_{5}V_{5}$, $F_{7}F_{8}S_{7}V_{3}V_{4}V_{4}$, $F_{3}F_{7}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{11}F_{7}S_{5}V_{11}V_{3}V_{2}$, $F_{2}F_{7}S_{5}V_{11}V_{3}V_{2}$, $F_{7}F_{8}S_{5}V_{11}V_{3}V_{5}$, $F_{7}F_{8}S_{5}V_{11}V_{3}V_{4}$, $F_{7}F_{14}S_{7}S_{5}S_{5}S_{5}$, $F_{6}F_{7}S_{7}S_{5}S_{5}S_{5}$, $F_{7}F_{14}S_{5}S_{5}V_{11}V_{3}$, $F_{6}F_{7}S_{5}S_{5}V_{11}V_{3}$, $F_{7}F_{13}S_{7}V_{3}V_{3}V_{5}$, $F_{7}F_{13}S_{7}V_{3}V_{3}V_{4}$, $F_{7}F_{9}S_{7}V_{11}V_{11}V_{2}$, $F_{5}F_{7}S_{7}V_{11}V_{11}V_{2}$, $F_{3}F_{4}S_{7}S_{16}V_{3}V_{2}$, $F_{1}F_{3}S_{7}S_{16}V_{3}V_{2}$, $F_{4}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{1}F_{8}S_{7}V_{3}V_{2}V_{2}$, $F_{3}F_{4}S_{7}S_{16}S_{3}S_{5}$, $F_{1}F_{3}S_{7}S_{16}S_{3}S_{5}$, $F_{4}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{1}F_{8}S_{5}V_{3}V_{3}V_{2}$, $F_{4}F_{8}S_{7}S_{3}S_{5}S_{5}$, $F_{1}F_{8}S_{7}S_{3}S_{5}S_{5}$, $F_{4}F_{14}S_{7}S_{3}S_{3}S_{5}$, $F_{1}F_{6}S_{7}S_{3}S_{3}S_{5}$, $F_{4}F_{14}S_{3}S_{5}V_{3}V_{3}$, $F_{1}F_{6}S_{3}S_{5}V_{3}V_{3}$, $F_{4}F_{9}S_{7}V_{3}V_{3}V_{2}$, $F_{1}F_{5}S_{7}V_{3}V_{3}V_{2}$, $F_{3}F_{3}S_{7}S_{5}V_{13}V_{2}$, $F_{3}F_{3}S_{7}S_{5}V_{9}V_{2}$, $F_{3}F_{11}S_{16}V_{11}V_{3}V_{2}$, $F_{2}F_{3}S_{16}V_{11}V_{3}V_{2}$, $F_{3}F_{8}S_{4}V_{11}V_{3}V_{2}$, $F_{3}F_{8}S_{2}V_{11}V_{3}V_{2}$, $F_{3}F_{14}S_{7}S_{5}V_{2}V_{2}$, $F_{3}F_{6}S_{7}S_{5}V_{2}V_{2}$, $F_{3}F_{3}S_{7}S_{3}V_{13}V_{5}$, $F_{3}F_{3}S_{7}S_{3}V_{9}V_{4}$, $F_{3}F_{8}S_{4}V_{3}V_{3}V_{5}$, $F_{3}F_{8}S_{2}V_{3}V_{3}V_{4}$, $F_{3}F_{8}S_{7}S_{3}V_{5}V_{5}$, $F_{3}F_{8}S_{7}S_{3}V_{4}V_{4}$, $F_{3}F_{11}S_{16}S_{3}S_{5}V_{11}$, $F_{2}F_{3}S_{16}S_{3}S_{5}V_{11}$, $F_{3}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{3}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{3}F_{14}S_{5}S_{5}V_{3}V_{2}$, $F_{3}F_{6}S_{5}S_{5}V_{3}V_{2}$, $F_{3}F_{8}S_{3}S_{5}V_{11}V_{5}$, $F_{3}F_{8}S_{3}S_{5}V_{11}V_{4}$, $F_{3}F_{14}S_{3}S_{5}V_{11}V_{2}$, $F_{3}F_{6}S_{3}S_{5}V_{11}V_{2}$, $F_{3}F_{13}S_{7}S_{3}S_{3}V_{5}$, $F_{3}F_{13}S_{7}S_{3}S_{3}V_{4}$, $F_{3}F_{9}S_{7}S_{5}S_{5}V_{2}$, $F_{3}F_{5}S_{7}S_{5}S_{5}V_{2}$, $F_{3}F_{13}S_{3}V_{3}V_{3}V_{5}$, $F_{3}F_{13}S_{3}V_{3}V_{3}V_{4}$, $F_{3}F_{9}S_{5}V_{11}V_{3}V_{2}$, $F_{3}F_{5}S_{5}V_{11}V_{3}V_{2}$, $F_{1}F_{9}S_{7}S_{9}S_{3}S_{4}$, $F_{1}F_{5}S_{7}S_{14}S_{2}S_{3}$, $F_{3}F_{9}S_{3}V_{11}V_{11}V_{2}$, $F_{3}F_{5}S_{3}V_{11}V_{11}V_{2}$, $F_{11}F_{9}S_{7}S_{9}S_{3}S_{3}$, $F_{2}F_{5}S_{7}S_{14}S_{3}S_{3}$, $F_{1}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{5}F_{9}S_{5}V_{11}V_{3}V_{5}$, $F_{5}F_{5}S_{5}V_{11}V_{3}V_{4}$, $F_{8}F_{9}S_{7}S_{5}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{11}F_{9}S_{9}S_{3}V_{3}V_{3}$, $F_{2}F_{5}S_{14}S_{3}V_{3}V_{3}$, $F_{5}F_{9}S_{9}V_{3}V_{3}V_{5}$, $F_{5}F_{5}S_{14}V_{3}V_{3}V_{4}$, $F_{8}F_{9}S_{5}S_{5}V_{11}V_{3}$, $F_{5}F_{8}S_{5}S_{5}V_{11}V_{3}$, $F_{6}F_{9}S_{7}S_{9}S_{9}S_{3}$, $F_{5}F_{6}S_{7}S_{14}S_{14}S_{3}$, $F_{6}F_{9}S_{9}S_{3}V_{11}V_{11}$, $F_{5}F_{6}S_{14}S_{3}V_{11}V_{11}$, $F_{1}F_{7}S_{7}S_{9}V_{1}V_{2}$, $F_{1}F_{7}S_{7}S_{14}V_{1}V_{2}$, $F_{3}F_{7}S_{4}V_{11}V_{11}V_{2}$, $F_{3}F_{7}S_{2}V_{11}V_{11}V_{2}$, $F_{11}F_{7}S_{7}S_{9}V_{2}V_{2}$, $F_{2}F_{7}S_{7}S_{14}V_{2}V_{2}$, $F_{1}F_{7}S_{7}S_{5}V_{1}V_{5}$, $F_{1}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{7}S_{4}V_{11}V_{3}V_{5}$, $F_{3}F_{7}S_{2}V_{11}V_{3}V_{4}$, $F_{5}F_{7}S_{6}V_{11}V_{3}V_{5}$, $F_{5}F_{7}S_{6}V_{11}V_{3}V_{4}$, $F_{7}F_{8}S_{7}S_{5}V_{5}V_{5}$, $F_{7}F_{8}S_{7}S_{5}V_{4}V_{4}$, $F_{3}F_{7}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{7}S_{2}S_{5}S_{5}V_{11}$, $F_{11}F_{7}S_{9}S_{5}V_{3}V_{2}$, $F_{2}F_{7}S_{14}S_{5}V_{3}V_{2}$, $F_{5}F_{7}S_{9}S_{5}S_{6}V_{3}$, $F_{5}F_{7}S_{14}S_{5}S_{6}V_{3}$, $F_{7}F_{8}S_{5}S_{5}V_{11}V_{5}$, $F_{7}F_{8}S_{5}S_{5}V_{11}V_{4}$, $F_{7}F_{14}S_{7}S_{5}S_{5}V_{5}$, $F_{6}F_{7}S_{7}S_{5}S_{5}V_{4}$, $F_{7}F_{8}S_{9}S_{5}V_{3}V_{5}$, $F_{7}F_{8}S_{14}S_{5}V_{3}V_{4}$, $F_{7}F_{14}S_{5}V_{11}V_{3}V_{5}$, $F_{6}F_{7}S_{5}V_{11}V_{3}V_{4}$, $F_{7}F_{8}S_{7}S_{9}S_{9}V_{2}$, $F_{7}F_{8}S_{7}S_{14}S_{14}V_{2}$, $F_{7}F_{8}S_{9}V_{11}V_{11}V_{2}$, $F_{7}F_{8}S_{14}V_{11}V_{11}V_{2}$, $F_{1}F_{4}S_{7}S_{5}V_{13}V_{2}$, $F_{1}F_{1}S_{7}S_{5}V_{9}V_{2}$, $F_{3}F_{4}S_{16}V_{11}V_{3}V_{2}$, $F_{1}F_{3}S_{16}V_{11}V_{3}V_{2}$, $F_{4}F_{5}S_{4}V_{11}V_{3}V_{2}$, $F_{1}F_{5}S_{2}V_{11}V_{3}V_{2}$, $F_{4}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{1}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{1}F_{4}S_{7}S_{3}V_{13}V_{5}$, $F_{1}F_{1}S_{7}S_{3}V_{9}V_{4}$, $F_{4}F_{5}S_{4}V_{3}V_{3}V_{5}$, $F_{1}F_{5}S_{2}V_{3}V_{3}V_{4}$, $F_{4}F_{6}S_{7}S_{3}V_{5}V_{5}$, $F_{1}F_{6}S_{7}S_{3}V_{4}V_{4}$, $F_{3}F_{4}S_{16}S_{3}S_{5}V_{11}$, $F_{1}F_{3}S_{16}S_{3}S_{5}V_{11}$, $F_{4}F_{5}S_{5}S_{5}S_{4}V_{3}$, $F_{1}F_{5}S_{2}S_{5}S_{5}V_{3}$, $F_{4}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{1}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{4}F_{6}S_{3}S_{5}V_{11}V_{5}$, $F_{1}F_{6}S_{3}S_{5}V_{11}V_{4}$, $F_{4}F_{8}S_{3}S_{5}V_{11}V_{2}$, $F_{1}F_{8}S_{3}S_{5}V_{11}V_{2}$, $F_{4}F_{14}S_{7}S_{3}S_{3}V_{5}$, $F_{1}F_{6}S_{7}S_{3}S_{3}V_{4}$, $F_{4}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{1}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{4}F_{14}S_{3}V_{3}V_{3}V_{5}$, $F_{1}F_{6}S_{3}V_{3}V_{3}V_{4}$, $F_{3}F_{3}S_{5}V_{11}V_{13}V_{2}$, $F_{3}F_{3}S_{5}V_{9}V_{11}V_{2}$, $F_{3}F_{11}S_{16}S_{9}V_{3}V_{2}$, $F_{2}F_{3}S_{14}S_{16}V_{3}V_{2}$, $F_{3}F_{5}S_{9}V_{3}V_{1}V_{2}$, $F_{3}F_{5}S_{14}V_{3}V_{1}V_{2}$, $F_{3}F_{8}S_{5}S_{4}V_{11}V_{2}$, $F_{3}F_{8}S_{2}S_{5}V_{11}V_{2}$, $F_{3}F_{3}S_{3}V_{11}V_{13}V_{5}$, $F_{3}F_{3}S_{3}V_{9}V_{11}V_{4}$, $F_{3}F_{5}S_{5}V_{3}V_{1}V_{5}$, $F_{3}F_{5}S_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{8}S_{5}S_{4}V_{3}V_{5}$, $F_{3}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{3}F_{6}S_{3}S_{6}V_{11}V_{5}$, $F_{3}F_{6}S_{3}S_{6}V_{11}V_{4}$, $F_{3}F_{11}S_{16}S_{9}S_{3}S_{5}$, $F_{2}F_{3}S_{14}S_{16}S_{3}S_{5}$, $F_{3}F_{8}S_{5}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{3}F_{6}S_{9}S_{3}S_{5}S_{6}$, $F_{3}F_{6}S_{14}S_{3}S_{5}S_{6}$, $F_{3}F_{8}S_{9}S_{3}S_{5}S_{4}$, $F_{3}F_{8}S_{14}S_{2}S_{3}S_{5}$, $F_{3}F_{14}S_{3}V_{11}V_{2}V_{5}$, $F_{3}F_{6}S_{3}V_{11}V_{4}V_{2}$, $F_{3}F_{14}S_{5}V_{3}V_{2}V_{5}$, $F_{3}F_{6}S_{5}V_{3}V_{4}V_{2}$, $F_{3}F_{8}S_{5}V_{11}V_{2}V_{5}$, $F_{3}F_{8}S_{5}V_{11}V_{4}V_{2}$, $F_{3}F_{8}S_{9}V_{3}V_{2}V_{5}$, $F_{3}F_{8}S_{14}V_{3}V_{4}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{4}$} {{$F_{5}F_{7}S_{7}S_{7}S_{6}S_{6}$, $F_{5}F_{7}S_{7}S_{6}V_{11}V_{4}$, $F_{7}F_{8}S_{7}V_{11}V_{4}V_{4}$, $F_{5}F_{7}S_{7}V_{11}V_{11}V_{4}$, $F_{7}F_{7}S_{7}S_{7}S_{7}S_{6}$, $F_{5}F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{5}V_{11}V_{3}$, $F_{8}F_{8}S_{7}V_{11}V_{3}V_{3}$, $F_{6}F_{8}S_{7}V_{11}V_{11}V_{3}$, $F_{8}F_{8}S_{7}S_{7}S_{7}S_{5}$, $F_{1}F_{5}S_{7}S_{7}S_{2}S_{2}$, $F_{1}F_{5}S_{7}S_{2}V_{3}V_{4}$, $F_{1}F_{5}S_{7}V_{3}V_{3}V_{4}$, $F_{1}F_{6}S_{7}V_{3}V_{4}V_{4}$, $F_{1}F_{1}S_{7}S_{7}S_{7}S_{2}$, $F_{3}F_{5}S_{7}S_{2}V_{11}V_{1}$, $F_{3}F_{8}S_{7}S_{2}S_{2}V_{11}$, $F_{3}F_{5}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{5}S_{7}S_{5}S_{5}V_{4}$, $F_{3}F_{5}S_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{8}S_{2}V_{11}V_{3}V_{4}$, $F_{3}F_{5}S_{5}V_{11}V_{3}V_{4}$, $F_{3}F_{7}S_{7}S_{6}V_{3}V_{3}$, $F_{3}F_{6}S_{7}S_{6}S_{6}V_{3}$, $F_{3}F_{6}S_{6}V_{11}V_{3}V_{4}$, $F_{3}F_{8}S_{7}S_{5}V_{4}V_{4}$, $F_{1}F_{3}S_{7}S_{2}V_{11}V_{11}$, $F_{6}F_{7}S_{7}S_{7}S_{5}S_{5}$, $F_{6}F_{7}S_{7}S_{5}V_{11}V_{3}$, $F_{7}F_{13}S_{7}V_{11}V_{3}V_{3}$, $F_{5}F_{7}S_{7}V_{11}V_{11}V_{3}$, $F_{7}F_{7}S_{7}S_{7}S_{7}S_{5}$, $F_{1}F_{6}S_{7}S_{7}S_{3}S_{3}$, $F_{1}F_{6}S_{7}S_{3}V_{3}V_{3}$, $F_{1}F_{5}S_{7}V_{3}V_{3}V_{3}$, $F_{1}F_{1}S_{7}S_{7}S_{7}S_{3}$, $F_{3}F_{6}S_{7}S_{3}V_{11}V_{2}$, $F_{3}F_{13}S_{7}S_{3}S_{3}V_{11}$, $F_{3}F_{6}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{5}S_{7}S_{5}S_{5}V_{3}$, $F_{3}F_{13}S_{3}V_{11}V_{3}V_{3}$, $F_{3}F_{5}S_{5}V_{11}V_{3}V_{3}$, $F_{3}F_{7}S_{7}S_{5}V_{3}V_{3}$, $F_{1}F_{3}S_{7}S_{3}V_{11}V_{11}$, $F_{3}F_{7}S_{7}S_{7}S_{2}S_{2}$, $F_{3}F_{7}S_{7}S_{2}V_{3}V_{4}$, $F_{7}F_{13}S_{7}V_{3}V_{3}V_{4}$, $F_{7}F_{8}S_{7}V_{3}V_{4}V_{4}$, $F_{7}F_{7}S_{7}S_{7}S_{7}S_{2}$, $F_{3}F_{8}S_{7}S_{7}S_{3}S_{3}$, $F_{3}F_{8}S_{7}S_{3}V_{3}V_{3}$, $F_{8}F_{8}S_{7}V_{3}V_{3}V_{3}$, $F_{8}F_{8}S_{7}S_{7}S_{7}S_{3}$, $F_{3}F_{3}S_{7}S_{3}V_{9}V_{4}$, $F_{3}F_{13}S_{7}S_{3}S_{3}V_{4}$, $F_{3}F_{3}S_{7}S_{2}V_{9}V_{3}$, $F_{3}F_{8}S_{7}S_{2}S_{2}V_{3}$, $F_{3}F_{13}S_{3}V_{3}V_{3}V_{4}$, $F_{3}F_{8}S_{2}V_{3}V_{3}V_{4}$, $F_{3}F_{7}S_{7}S_{2}V_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{3}V_{4}V_{4}$, $F_{1}F_{7}S_{7}S_{2}V_{11}V_{1}$, $F_{3}F_{7}S_{7}S_{2}S_{2}V_{11}$, $F_{1}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{6}F_{7}S_{7}S_{5}S_{5}V_{4}$, $F_{1}F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{7}S_{2}V_{11}V_{3}V_{4}$, $F_{6}F_{7}S_{5}V_{11}V_{3}V_{4}$, $F_{7}F_{13}S_{7}S_{6}V_{3}V_{3}$, $F_{5}F_{7}S_{7}S_{6}S_{6}V_{3}$, $F_{5}F_{7}S_{6}V_{11}V_{3}V_{4}$, $F_{7}F_{8}S_{7}S_{5}V_{4}V_{4}$, $F_{5}F_{7}S_{7}S_{2}V_{11}V_{11}$, $F_{1}F_{8}S_{7}S_{3}V_{11}V_{2}$, $F_{3}F_{8}S_{7}S_{3}S_{3}V_{11}$, $F_{1}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{3}F_{8}S_{3}V_{11}V_{3}V_{3}$, $F_{5}F_{8}S_{5}V_{11}V_{3}V_{3}$, $F_{8}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{6}F_{8}S_{7}S_{3}V_{11}V_{11}$, $F_{1}F_{1}S_{7}S_{3}V_{9}V_{4}$, $F_{1}F_{6}S_{7}S_{3}S_{3}V_{4}$, $F_{1}F_{1}S_{7}S_{2}V_{9}V_{3}$, $F_{1}F_{5}S_{7}S_{2}S_{2}V_{3}$, $F_{1}F_{6}S_{3}V_{3}V_{3}V_{4}$, $F_{1}F_{5}S_{2}V_{3}V_{3}V_{4}$, $F_{1}F_{5}S_{7}S_{2}V_{3}V_{3}$, $F_{1}F_{6}S_{7}S_{3}V_{4}V_{4}$, $F_{1}F_{3}S_{7}S_{16}S_{3}S_{6}$, $F_{3}F_{3}S_{3}V_{9}V_{11}V_{4}$, $F_{3}F_{6}S_{3}V_{11}V_{4}V_{2}$, $F_{3}F_{13}S_{7}S_{3}S_{3}S_{6}$, $F_{1}F_{3}S_{7}S_{16}S_{2}S_{5}$, $F_{3}F_{3}S_{2}V_{9}V_{11}V_{3}$, $F_{3}F_{5}S_{2}V_{11}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{6}S_{5}V_{3}V_{4}V_{2}$, $F_{3}F_{5}S_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{13}S_{3}S_{6}V_{3}V_{3}$, $F_{3}F_{5}S_{6}V_{3}V_{3}V_{1}$, $F_{3}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{3}F_{5}S_{2}S_{5}V_{11}V_{3}$, $F_{3}F_{6}S_{7}S_{3}S_{6}S_{6}$, $F_{3}F_{6}S_{3}S_{6}V_{11}V_{4}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{5}$} {{$F_{5}F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{5}V_{11}V_{3}$, $F_{8}F_{8}S_{7}V_{11}V_{3}V_{3}$, $F_{6}F_{8}S_{7}V_{11}V_{11}V_{3}$, $F_{8}F_{8}S_{7}S_{7}S_{7}S_{5}$, $F_{2}F_{5}S_{7}S_{7}S_{3}S_{3}$, $F_{2}F_{5}S_{7}S_{3}V_{3}V_{3}$, $F_{2}F_{6}S_{7}V_{3}V_{3}V_{3}$, $F_{2}F_{2}S_{7}S_{7}S_{7}S_{3}$, $F_{3}F_{5}S_{7}S_{3}V_{11}V_{2}$, $F_{3}F_{8}S_{7}S_{3}S_{3}V_{11}$, $F_{3}F_{5}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{6}S_{7}S_{5}S_{5}V_{3}$, $F_{3}F_{8}S_{3}V_{11}V_{3}V_{3}$, $F_{3}F_{6}S_{5}V_{11}V_{3}V_{3}$, $F_{3}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{2}F_{3}S_{7}S_{3}V_{11}V_{11}$, $F_{3}F_{8}S_{7}S_{7}S_{3}S_{3}$, $F_{3}F_{8}S_{7}S_{3}V_{3}V_{3}$, $F_{8}F_{8}S_{7}V_{3}V_{3}V_{3}$, $F_{8}F_{8}S_{7}S_{7}S_{7}S_{3}$, $F_{3}F_{3}S_{7}S_{3}V_{10}V_{3}$, $F_{3}F_{8}S_{7}S_{3}S_{3}V_{3}$, $F_{3}F_{8}S_{3}V_{3}V_{3}V_{3}$, $F_{1}F_{8}S_{7}S_{3}V_{11}V_{2}$, $F_{1}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{5}F_{8}S_{5}V_{11}V_{3}V_{3}$, $F_{8}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{6}F_{8}S_{7}S_{3}V_{11}V_{11}$, $F_{1}F_{2}S_{7}S_{3}V_{10}V_{3}$, $F_{2}F_{5}S_{7}S_{3}S_{3}V_{3}$, $F_{2}F_{5}S_{3}V_{3}V_{3}V_{3}$, $F_{2}F_{6}S_{7}S_{3}V_{3}V_{3}$, $F_{1}F_{3}S_{7}S_{16}S_{3}S_{5}$, $F_{3}F_{3}S_{3}V_{10}V_{11}V_{3}$, $F_{3}F_{5}S_{3}V_{11}V_{3}V_{2}$, $F_{3}F_{8}S_{7}S_{3}S_{3}S_{5}$, $F_{3}F_{5}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{6}S_{7}S_{3}S_{5}S_{5}$, $F_{3}F_{8}S_{3}S_{5}V_{3}V_{3}$, $F_{3}F_{6}S_{3}S_{5}V_{11}V_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{6}$} {{$F_{7}F_{8}S_{7}S_{7}V_{4}V_{4}$, $F_{7}F_{8}S_{7}S_{14}V_{3}V_{4}$, $F_{7}F_{13}S_{7}S_{14}V_{3}V_{3}$, $F_{7}F_{8}S_{7}S_{14}S_{14}V_{3}$, $F_{7}F_{7}S_{7}S_{7}S_{7}V_{4}$, $F_{3}F_{8}S_{7}S_{7}S_{3}S_{3}$, $F_{3}F_{8}S_{7}S_{3}V_{3}V_{3}$, $F_{3}F_{8}S_{7}V_{3}V_{3}V_{3}$, $F_{3}F_{3}S_{7}S_{7}S_{7}S_{3}$, $F_{3}F_{8}S_{7}S_{14}S_{2}S_{3}$, $F_{3}F_{13}S_{7}S_{14}S_{3}S_{3}$, $F_{3}F_{8}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{8}S_{7}V_{3}V_{4}V_{4}$, $F_{3}F_{13}S_{14}S_{3}V_{3}V_{3}$, $F_{3}F_{8}S_{14}V_{3}V_{3}V_{4}$, $F_{3}F_{7}S_{7}V_{3}V_{3}V_{4}$, $F_{3}F_{3}S_{7}S_{14}S_{14}S_{3}$, $F_{5}F_{5}S_{7}S_{7}V_{4}V_{4}$, $F_{5}F_{5}S_{7}S_{14}V_{3}V_{4}$, $F_{5}F_{6}S_{7}S_{14}V_{3}V_{3}$, $F_{5}F_{6}S_{7}S_{14}S_{14}V_{3}$, $F_{5}F_{5}S_{7}S_{7}S_{7}V_{4}$, $F_{5}F_{7}S_{7}S_{7}S_{6}S_{6}$, $F_{5}F_{7}S_{7}S_{14}S_{5}S_{6}$, $F_{6}F_{7}S_{7}S_{14}S_{5}S_{5}$, $F_{7}F_{8}S_{7}S_{14}S_{14}S_{5}$, $F_{7}F_{7}S_{7}S_{7}S_{7}S_{6}$, $F_{3}F_{5}S_{7}S_{7}V_{2}V_{2}$, $F_{3}F_{5}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{6}S_{7}S_{5}S_{5}V_{3}$, $F_{3}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{3}F_{3}S_{7}S_{7}S_{7}V_{2}$, $F_{3}F_{5}S_{7}S_{14}V_{1}V_{2}$, $F_{3}F_{6}S_{7}S_{14}V_{2}V_{2}$, $F_{3}F_{5}S_{7}S_{6}V_{3}V_{1}$, $F_{3}F_{6}S_{7}S_{6}S_{6}V_{3}$, $F_{3}F_{5}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{6}S_{14}S_{5}V_{3}V_{2}$, $F_{3}F_{6}S_{14}S_{5}S_{6}V_{3}$, $F_{3}F_{5}S_{7}S_{5}S_{5}V_{4}$, $F_{3}F_{8}S_{7}S_{5}V_{4}V_{4}$, $F_{3}F_{8}S_{14}S_{5}V_{3}V_{4}$, $F_{3}F_{7}S_{7}S_{6}V_{3}V_{3}$, $F_{3}F_{3}S_{7}S_{14}S_{14}V_{2}$, $F_{2}F_{5}S_{7}S_{7}S_{3}S_{3}$, $F_{2}F_{5}S_{7}S_{3}V_{3}V_{3}$, $F_{5}F_{6}S_{7}V_{3}V_{3}V_{3}$, $F_{5}F_{5}S_{7}S_{7}S_{7}S_{3}$, $F_{2}F_{7}S_{7}S_{7}V_{2}V_{2}$, $F_{2}F_{7}S_{7}S_{5}V_{3}V_{2}$, $F_{6}F_{7}S_{7}S_{5}S_{5}V_{3}$, $F_{7}F_{13}S_{7}S_{5}V_{3}V_{3}$, $F_{7}F_{7}S_{7}S_{7}S_{7}V_{2}$, $F_{2}F_{3}S_{7}S_{16}V_{3}V_{2}$, $F_{3}F_{6}S_{7}V_{3}V_{2}V_{2}$, $F_{2}F_{3}S_{7}S_{16}S_{3}S_{5}$, $F_{3}F_{6}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{5}S_{7}S_{3}S_{5}S_{5}$, $F_{3}F_{13}S_{7}S_{3}S_{3}S_{5}$, $F_{3}F_{13}S_{3}S_{5}V_{3}V_{3}$, $F_{3}F_{7}S_{7}V_{3}V_{3}V_{2}$, $F_{1}F_{5}S_{7}S_{14}S_{2}S_{3}$, $F_{2}F_{5}S_{7}S_{14}S_{3}S_{3}$, $F_{1}F_{5}S_{7}S_{2}V_{3}V_{4}$, $F_{5}F_{5}S_{7}V_{3}V_{4}V_{4}$, $F_{2}F_{5}S_{14}S_{3}V_{3}V_{3}$, $F_{5}F_{5}S_{14}V_{3}V_{3}V_{4}$, $F_{5}F_{6}S_{7}V_{3}V_{3}V_{4}$, $F_{5}F_{6}S_{7}S_{14}S_{14}S_{3}$, $F_{1}F_{7}S_{7}S_{14}V_{1}V_{2}$, $F_{2}F_{7}S_{7}S_{14}V_{2}V_{2}$, $F_{1}F_{7}S_{7}S_{6}V_{3}V_{1}$, $F_{5}F_{7}S_{7}S_{6}S_{6}V_{3}$, $F_{1}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{2}F_{7}S_{14}S_{5}V_{3}V_{2}$, $F_{5}F_{7}S_{14}S_{5}S_{6}V_{3}$, $F_{6}F_{7}S_{7}S_{5}S_{5}V_{4}$, $F_{7}F_{8}S_{7}S_{5}V_{4}V_{4}$, $F_{7}F_{8}S_{14}S_{5}V_{3}V_{4}$, $F_{7}F_{13}S_{7}S_{6}V_{3}V_{3}$, $F_{7}F_{8}S_{7}S_{14}S_{14}V_{2}$, $F_{1}F_{3}S_{7}S_{16}V_{3}V_{2}$, $F_{3}F_{5}S_{7}V_{3}V_{2}V_{2}$, $F_{1}F_{3}S_{7}S_{16}S_{3}S_{5}$, $F_{3}F_{5}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{6}S_{7}S_{3}S_{5}S_{5}$, $F_{3}F_{8}S_{7}S_{3}S_{3}S_{5}$, $F_{3}F_{8}S_{3}S_{5}V_{3}V_{3}$, $F_{3}F_{8}S_{7}V_{3}V_{3}V_{2}$, $F_{1}F_{3}S_{7}S_{16}V_{4}V_{2}$, $F_{2}F_{3}S_{14}S_{16}V_{3}V_{2}$, $F_{3}F_{5}S_{14}V_{3}V_{1}V_{2}$, $F_{3}F_{6}S_{7}V_{4}V_{2}V_{2}$, $F_{1}F_{3}S_{7}S_{16}S_{3}S_{6}$, $F_{3}F_{5}S_{6}V_{3}V_{3}V_{1}$, $F_{3}F_{6}S_{7}S_{3}S_{6}S_{6}$, $F_{2}F_{3}S_{14}S_{16}S_{3}S_{5}$, $F_{3}F_{5}S_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{6}S_{5}V_{3}V_{4}V_{2}$, $F_{3}F_{6}S_{14}S_{3}S_{5}S_{6}$, $F_{3}F_{8}S_{14}S_{2}S_{3}S_{5}$, $F_{3}F_{13}S_{7}S_{3}S_{3}S_{6}$, $F_{3}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{3}F_{8}S_{7}V_{4}V_{4}V_{2}$, $F_{3}F_{13}S_{3}S_{6}V_{3}V_{3}$, $F_{3}F_{8}S_{14}V_{3}V_{4}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{7}$} {{$F_{8}F_{9}S_{7}S_{7}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{8}F_{9}S_{7}S_{5}V_{11}V_{3}$, $F_{5}F_{8}S_{7}S_{5}V_{11}V_{3}$, $F_{9}F_{14}S_{7}V_{11}V_{3}V_{3}$, $F_{5}F_{6}S_{7}V_{11}V_{3}V_{3}$, $F_{8}F_{9}S_{7}V_{11}V_{11}V_{3}$, $F_{5}F_{8}S_{7}V_{11}V_{11}V_{3}$, $F_{9}F_{9}S_{7}S_{7}S_{7}S_{5}$, $F_{5}F_{5}S_{7}S_{7}S_{7}S_{5}$, $F_{7}F_{8}S_{7}S_{7}V_{5}V_{5}$, $F_{7}F_{8}S_{7}S_{7}V_{4}V_{4}$, $F_{7}F_{8}S_{7}S_{5}V_{11}V_{5}$, $F_{7}F_{8}S_{7}S_{5}V_{11}V_{4}$, $F_{7}F_{14}S_{7}S_{5}S_{5}V_{11}$, $F_{6}F_{7}S_{7}S_{5}S_{5}V_{11}$, $F_{7}F_{9}S_{7}S_{5}V_{11}V_{11}$, $F_{5}F_{7}S_{7}S_{5}V_{11}V_{11}$, $F_{7}F_{7}S_{7}S_{7}S_{7}V_{5}$, $F_{7}F_{7}S_{7}S_{7}S_{7}V_{4}$, $F_{4}F_{8}S_{7}S_{7}V_{2}V_{2}$, $F_{1}F_{8}S_{7}S_{7}V_{2}V_{2}$, $F_{4}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{1}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{4}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{1}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{4}F_{9}S_{7}S_{5}V_{3}V_{3}$, $F_{1}F_{5}S_{7}S_{5}V_{3}V_{3}$, $F_{4}F_{4}S_{7}S_{7}S_{7}V_{2}$, $F_{1}F_{1}S_{7}S_{7}S_{7}V_{2}$, $F_{3}F_{8}S_{7}S_{4}V_{11}V_{2}$, $F_{3}F_{8}S_{7}S_{2}V_{11}V_{2}$, $F_{3}F_{14}S_{7}V_{11}V_{2}V_{2}$, $F_{3}F_{6}S_{7}V_{11}V_{2}V_{2}$, $F_{3}F_{8}S_{7}S_{4}V_{3}V_{5}$, $F_{3}F_{8}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{8}S_{7}V_{3}V_{5}V_{5}$, $F_{3}F_{8}S_{7}V_{3}V_{4}V_{4}$, $F_{3}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{14}S_{5}V_{11}V_{3}V_{2}$, $F_{3}F_{6}S_{5}V_{11}V_{3}V_{2}$, $F_{3}F_{8}S_{5}V_{11}V_{3}V_{5}$, $F_{3}F_{8}S_{5}V_{11}V_{3}V_{4}$, $F_{3}F_{9}S_{7}S_{5}S_{5}S_{5}$, $F_{3}F_{5}S_{7}S_{5}S_{5}S_{5}$, $F_{3}F_{9}S_{5}S_{5}V_{11}V_{3}$, $F_{3}F_{5}S_{5}S_{5}V_{11}V_{3}$, $F_{3}F_{7}S_{7}V_{3}V_{3}V_{5}$, $F_{3}F_{7}S_{7}V_{3}V_{3}V_{4}$, $F_{3}F_{4}S_{7}V_{11}V_{11}V_{2}$, $F_{1}F_{3}S_{7}V_{11}V_{11}V_{2}$, $F_{5}F_{9}S_{7}S_{7}V_{5}V_{5}$, $F_{5}F_{5}S_{7}S_{7}V_{4}V_{4}$, $F_{5}F_{9}S_{7}S_{5}V_{11}V_{5}$, $F_{5}F_{5}S_{7}S_{5}V_{11}V_{4}$, $F_{8}F_{9}S_{7}S_{5}S_{5}V_{11}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{11}$, $F_{8}F_{9}S_{7}S_{5}V_{11}V_{11}$, $F_{5}F_{8}S_{7}S_{5}V_{11}V_{11}$, $F_{9}F_{9}S_{7}S_{7}S_{7}V_{5}$, $F_{5}F_{5}S_{7}S_{7}S_{7}V_{4}$, $F_{4}F_{5}S_{7}S_{7}S_{4}S_{4}$, $F_{1}F_{5}S_{7}S_{7}S_{2}S_{2}$, $F_{4}F_{5}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{4}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{1}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{4}F_{4}S_{7}S_{7}S_{7}S_{4}$, $F_{1}F_{1}S_{7}S_{7}S_{7}S_{2}$, $F_{3}F_{5}S_{7}S_{4}V_{11}V_{1}$, $F_{3}F_{5}S_{7}S_{2}V_{11}V_{1}$, $F_{3}F_{8}S_{7}S_{4}S_{4}V_{11}$, $F_{3}F_{8}S_{7}S_{2}S_{2}V_{11}$, $F_{3}F_{5}S_{7}S_{5}V_{1}V_{5}$, $F_{3}F_{5}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{8}S_{7}S_{5}V_{5}V_{5}$, $F_{3}F_{8}S_{7}S_{5}V_{4}V_{4}$, $F_{3}F_{8}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{8}S_{2}S_{5}S_{5}V_{11}$, $F_{3}F_{8}S_{5}S_{5}V_{11}V_{5}$, $F_{3}F_{8}S_{5}S_{5}V_{11}V_{4}$, $F_{3}F_{9}S_{7}S_{5}S_{5}V_{5}$, $F_{3}F_{5}S_{7}S_{5}S_{5}V_{4}$, $F_{3}F_{4}S_{7}S_{4}V_{11}V_{11}$, $F_{1}F_{3}S_{7}S_{2}V_{11}V_{11}$, $F_{3}F_{9}S_{7}S_{7}V_{2}V_{2}$, $F_{3}F_{5}S_{7}S_{7}V_{2}V_{2}$, $F_{3}F_{9}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{5}S_{7}S_{5}V_{3}V_{2}$, $F_{8}F_{9}S_{7}S_{5}S_{5}V_{3}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{9}F_{14}S_{7}S_{5}V_{3}V_{3}$, $F_{5}F_{6}S_{7}S_{5}V_{3}V_{3}$, $F_{9}F_{9}S_{7}S_{7}S_{7}V_{2}$, $F_{5}F_{5}S_{7}S_{7}S_{7}V_{2}$, $F_{3}F_{7}S_{7}S_{7}S_{4}S_{4}$, $F_{3}F_{7}S_{7}S_{7}S_{2}S_{2}$, $F_{3}F_{7}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{7}S_{7}S_{2}S_{5}S_{5}$, $F_{7}F_{14}S_{7}S_{5}S_{5}S_{5}$, $F_{6}F_{7}S_{7}S_{5}S_{5}S_{5}$, $F_{7}F_{7}S_{7}S_{7}S_{7}S_{4}$, $F_{7}F_{7}S_{7}S_{7}S_{7}S_{2}$, $F_{3}F_{3}S_{7}S_{4}V_{13}V_{3}$, $F_{3}F_{3}S_{7}S_{2}V_{9}V_{3}$, $F_{3}F_{8}S_{7}S_{4}S_{4}V_{3}$, $F_{3}F_{8}S_{7}S_{2}S_{2}V_{3}$, $F_{3}F_{3}S_{7}S_{5}V_{13}V_{2}$, $F_{3}F_{3}S_{7}S_{5}V_{9}V_{2}$, $F_{3}F_{14}S_{7}S_{5}V_{2}V_{2}$, $F_{3}F_{6}S_{7}S_{5}V_{2}V_{2}$, $F_{3}F_{8}S_{5}S_{5}S_{4}V_{3}$, $F_{3}F_{8}S_{2}S_{5}S_{5}V_{3}$, $F_{3}F_{14}S_{5}S_{5}V_{3}V_{2}$, $F_{3}F_{6}S_{5}S_{5}V_{3}V_{2}$, $F_{3}F_{9}S_{7}S_{5}S_{5}V_{2}$, $F_{3}F_{5}S_{7}S_{5}S_{5}V_{2}$, $F_{3}F_{7}S_{7}S_{4}V_{3}V_{3}$, $F_{3}F_{7}S_{7}S_{2}V_{3}V_{3}$, $F_{1}F_{9}S_{7}S_{4}V_{11}V_{2}$, $F_{1}F_{5}S_{7}S_{2}V_{11}V_{2}$, $F_{3}F_{9}S_{7}V_{11}V_{2}V_{2}$, $F_{3}F_{5}S_{7}V_{11}V_{2}V_{2}$, $F_{1}F_{9}S_{7}S_{4}V_{3}V_{5}$, $F_{1}F_{5}S_{7}S_{2}V_{3}V_{4}$, $F_{5}F_{9}S_{7}V_{3}V_{5}V_{5}$, $F_{5}F_{5}S_{7}V_{3}V_{4}V_{4}$, $F_{1}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{9}S_{5}V_{11}V_{3}V_{2}$, $F_{3}F_{5}S_{5}V_{11}V_{3}V_{2}$, $F_{5}F_{9}S_{5}V_{11}V_{3}V_{5}$, $F_{5}F_{5}S_{5}V_{11}V_{3}V_{4}$, $F_{8}F_{9}S_{7}S_{5}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{8}F_{9}S_{5}S_{5}V_{11}V_{3}$, $F_{5}F_{8}S_{5}S_{5}V_{11}V_{3}$, $F_{9}F_{14}S_{7}V_{3}V_{3}V_{5}$, $F_{5}F_{6}S_{7}V_{3}V_{3}V_{4}$, $F_{8}F_{9}S_{7}V_{11}V_{11}V_{2}$, $F_{5}F_{8}S_{7}V_{11}V_{11}V_{2}$, $F_{1}F_{7}S_{7}S_{4}V_{11}V_{1}$, $F_{1}F_{7}S_{7}S_{2}V_{11}V_{1}$, $F_{3}F_{7}S_{7}S_{4}S_{4}V_{11}$, $F_{3}F_{7}S_{7}S_{2}S_{2}V_{11}$, $F_{1}F_{7}S_{7}S_{5}V_{1}V_{5}$, $F_{1}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{7}F_{8}S_{7}S_{5}V_{5}V_{5}$, $F_{7}F_{8}S_{7}S_{5}V_{4}V_{4}$, $F_{3}F_{7}S_{5}S_{5}S_{4}V_{11}$, $F_{3}F_{7}S_{2}S_{5}S_{5}V_{11}$, $F_{7}F_{8}S_{5}S_{5}V_{11}V_{5}$, $F_{7}F_{8}S_{5}S_{5}V_{11}V_{4}$, $F_{7}F_{14}S_{7}S_{5}S_{5}V_{5}$, $F_{6}F_{7}S_{7}S_{5}S_{5}V_{4}$, $F_{7}F_{9}S_{7}S_{4}V_{11}V_{11}$, $F_{5}F_{7}S_{7}S_{2}V_{11}V_{11}$, $F_{1}F_{4}S_{7}S_{4}V_{13}V_{3}$, $F_{1}F_{1}S_{7}S_{2}V_{9}V_{3}$, $F_{4}F_{5}S_{7}S_{4}S_{4}V_{3}$, $F_{1}F_{5}S_{7}S_{2}S_{2}V_{3}$, $F_{1}F_{4}S_{7}S_{5}V_{13}V_{2}$, $F_{1}F_{1}S_{7}S_{5}V_{9}V_{2}$, $F_{4}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{1}F_{8}S_{7}S_{5}V_{2}V_{2}$, $F_{4}F_{5}S_{5}S_{5}S_{4}V_{3}$, $F_{1}F_{5}S_{2}S_{5}S_{5}V_{3}$, $F_{4}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{1}F_{8}S_{5}S_{5}V_{3}V_{2}$, $F_{4}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{1}F_{8}S_{7}S_{5}S_{5}V_{2}$, $F_{4}F_{9}S_{7}S_{4}V_{3}V_{3}$, $F_{1}F_{5}S_{7}S_{2}V_{3}V_{3}$, $F_{1}F_{3}S_{7}S_{16}S_{5}S_{4}$, $F_{1}F_{3}S_{7}S_{16}S_{2}S_{5}$, $F_{3}F_{3}S_{4}V_{11}V_{13}V_{3}$, $F_{3}F_{3}S_{2}V_{9}V_{11}V_{3}$, $F_{3}F_{5}S_{4}V_{11}V_{3}V_{1}$, $F_{3}F_{5}S_{2}V_{11}V_{3}V_{1}$, $F_{3}F_{8}S_{7}S_{5}S_{4}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{2}S_{5}$, $F_{1}F_{3}S_{7}S_{16}V_{2}V_{5}$, $F_{1}F_{3}S_{7}S_{16}V_{4}V_{2}$, $F_{3}F_{3}S_{5}V_{11}V_{13}V_{2}$, $F_{3}F_{3}S_{5}V_{9}V_{11}V_{2}$, $F_{3}F_{8}S_{5}S_{4}V_{11}V_{2}$, $F_{3}F_{8}S_{2}S_{5}V_{11}V_{2}$, $F_{3}F_{14}S_{7}V_{2}V_{2}V_{5}$, $F_{3}F_{6}S_{7}V_{4}V_{2}V_{2}$, $F_{3}F_{5}S_{5}V_{3}V_{1}V_{5}$, $F_{3}F_{5}S_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{8}S_{5}S_{4}V_{3}V_{5}$, $F_{3}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{3}F_{8}S_{7}V_{2}V_{5}V_{5}$, $F_{3}F_{8}S_{7}V_{4}V_{4}V_{2}$, $F_{3}F_{8}S_{5}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{3}F_{14}S_{5}V_{3}V_{2}V_{5}$, $F_{3}F_{6}S_{5}V_{3}V_{4}V_{2}$, $F_{3}F_{8}S_{5}V_{11}V_{2}V_{5}$, $F_{3}F_{8}S_{5}V_{11}V_{4}V_{2}$, $F_{3}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{9}S_{5}S_{4}V_{11}V_{3}$, $F_{3}F_{5}S_{2}S_{5}V_{11}V_{3}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{8}$} {{$F_{8}F_{8}S_{7}S_{7}V_{3}V_{3}$, $F_{8}F_{8}S_{7}S_{7}S_{7}V_{3}$, $F_{3}F_{8}S_{7}S_{7}S_{3}S_{3}$, $F_{3}F_{8}S_{7}S_{3}V_{3}V_{3}$, $F_{3}F_{8}S_{7}V_{3}V_{3}V_{3}$, $F_{3}F_{3}S_{7}S_{7}S_{7}S_{3}$, $F_{5}F_{6}S_{7}S_{7}V_{3}V_{3}$, $F_{6}F_{6}S_{7}S_{7}S_{7}V_{3}$, $F_{5}F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{8}F_{8}S_{7}S_{7}S_{7}S_{5}$, $F_{3}F_{5}S_{7}S_{7}V_{2}V_{2}$, $F_{3}F_{5}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{6}S_{7}S_{5}S_{5}V_{3}$, $F_{3}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{3}F_{3}S_{7}S_{7}S_{7}V_{2}$, $F_{1}F_{6}S_{7}S_{7}S_{3}S_{3}$, $F_{1}F_{6}S_{7}S_{3}V_{3}V_{3}$, $F_{5}F_{6}S_{7}V_{3}V_{3}V_{3}$, $F_{6}F_{6}S_{7}S_{7}S_{7}S_{3}$, $F_{1}F_{8}S_{7}S_{7}V_{2}V_{2}$, $F_{1}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{8}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{8}F_{8}S_{7}S_{7}S_{7}V_{2}$, $F_{1}F_{3}S_{7}S_{16}V_{3}V_{2}$, $F_{3}F_{5}S_{7}V_{3}V_{2}V_{2}$, $F_{1}F_{3}S_{7}S_{16}S_{3}S_{5}$, $F_{3}F_{5}S_{5}V_{3}V_{3}V_{2}$, $F_{3}F_{6}S_{7}S_{3}S_{5}S_{5}$, $F_{3}F_{8}S_{7}S_{3}S_{3}S_{5}$, $F_{3}F_{8}S_{3}S_{5}V_{3}V_{3}$, $F_{3}F_{8}S_{7}V_{3}V_{3}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{9}$} {{$F_{7}F_{8}S_{7}S_{7}V_{4}V_{4}$, $F_{7}F_{7}S_{7}S_{7}S_{7}V_{4}$, $F_{8}F_{8}S_{7}S_{7}V_{3}V_{3}$, $F_{8}F_{8}S_{7}S_{7}S_{7}V_{3}$, $F_{3}F_{8}S_{7}S_{7}S_{2}S_{2}$, $F_{3}F_{8}S_{7}S_{2}V_{3}V_{4}$, $F_{3}F_{7}S_{7}V_{3}V_{3}V_{4}$, $F_{3}F_{8}S_{7}V_{3}V_{4}V_{4}$, $F_{3}F_{3}S_{7}S_{7}S_{7}S_{2}$, $F_{5}F_{5}S_{7}S_{7}V_{4}V_{4}$, $F_{5}F_{5}S_{7}S_{7}S_{7}V_{4}$, $F_{5}F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{8}F_{8}S_{7}S_{7}S_{7}S_{5}$, $F_{3}F_{5}S_{7}S_{7}V_{1}V_{1}$, $F_{3}F_{5}S_{7}S_{5}V_{4}V_{1}$, $F_{3}F_{5}S_{7}S_{5}S_{5}V_{4}$, $F_{3}F_{8}S_{7}S_{5}V_{4}V_{4}$, $F_{3}F_{3}S_{7}S_{7}S_{7}V_{1}$, $F_{5}F_{6}S_{7}S_{7}V_{3}V_{3}$, $F_{5}F_{5}S_{7}S_{7}S_{7}V_{3}$, $F_{6}F_{7}S_{7}S_{7}S_{5}S_{5}$, $F_{7}F_{7}S_{7}S_{7}S_{7}S_{5}$, $F_{3}F_{6}S_{7}S_{7}V_{2}V_{2}$, $F_{3}F_{6}S_{7}S_{5}V_{3}V_{2}$, $F_{3}F_{5}S_{7}S_{5}S_{5}V_{3}$, $F_{3}F_{7}S_{7}S_{5}V_{3}V_{3}$, $F_{3}F_{3}S_{7}S_{7}S_{7}V_{2}$, $F_{1}F_{5}S_{7}S_{7}S_{2}S_{2}$, $F_{1}F_{5}S_{7}S_{2}V_{3}V_{4}$, $F_{5}F_{6}S_{7}V_{3}V_{3}V_{4}$, $F_{5}F_{5}S_{7}V_{3}V_{4}V_{4}$, $F_{5}F_{5}S_{7}S_{7}S_{7}S_{2}$, $F_{1}F_{7}S_{7}S_{7}V_{1}V_{1}$, $F_{1}F_{7}S_{7}S_{5}V_{4}V_{1}$, $F_{6}F_{7}S_{7}S_{5}S_{5}V_{4}$, $F_{7}F_{8}S_{7}S_{5}V_{4}V_{4}$, $F_{7}F_{7}S_{7}S_{7}S_{7}V_{1}$, $F_{1}F_{8}S_{7}S_{7}V_{2}V_{2}$, $F_{1}F_{8}S_{7}S_{5}V_{3}V_{2}$, $F_{5}F_{8}S_{7}S_{5}S_{5}V_{3}$, $F_{8}F_{8}S_{7}S_{5}V_{3}V_{3}$, $F_{8}F_{8}S_{7}S_{7}S_{7}V_{2}$, $F_{1}F_{3}S_{7}S_{16}V_{4}V_{2}$, $F_{3}F_{6}S_{7}V_{4}V_{2}V_{2}$, $F_{1}F_{3}S_{7}S_{16}V_{3}V_{1}$, $F_{3}F_{5}S_{7}V_{3}V_{1}V_{1}$, $F_{1}F_{3}S_{7}S_{16}S_{2}S_{5}$, $F_{3}F_{6}S_{5}V_{3}V_{4}V_{2}$, $F_{3}F_{5}S_{5}V_{3}V_{4}V_{1}$, $F_{3}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{8}S_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{8}S_{2}S_{5}V_{3}V_{4}$, $F_{3}F_{7}S_{7}V_{3}V_{3}V_{1}$, $F_{3}F_{8}S_{7}V_{4}V_{4}V_{2}$}} 
 \SplitRow{ $\mathcal{O}_{13, \; (1,-5)}^{10}$} {{$F_{8}F_{9}S_{7}S_{7}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{7}S_{5}S_{5}$, $F_{9}F_{9}S_{7}S_{7}S_{7}S_{5}$, $F_{5}F_{5}S_{7}S_{7}S_{7}S_{5}$, $F_{3}F_{8}S_{7}S_{7}S_{4}S_{4}$, $F_{3}F_{8}S_{7}S_{7}S_{2}S_{2}$, $F_{3}F_{8}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{5}S_{5}$, $F_{3}F_{9}S_{7}S_{5}S_{5}S_{5}$, $F_{3}F_{5}S_{7}S_{5}S_{5}S_{5}$, $F_{3}F_{3}S_{7}S_{7}S_{7}S_{4}$, $F_{3}F_{3}S_{7}S_{7}S_{7}S_{2}$, $F_{1}F_{9}S_{7}S_{7}S_{4}S_{4}$, $F_{1}F_{5}S_{7}S_{7}S_{2}S_{2}$, $F_{1}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{1}F_{5}S_{7}S_{2}S_{5}S_{5}$, $F_{8}F_{9}S_{7}S_{5}S_{5}S_{5}$, $F_{5}F_{8}S_{7}S_{5}S_{5}S_{5}$, $F_{9}F_{9}S_{7}S_{7}S_{7}S_{4}$, $F_{5}F_{5}S_{7}S_{7}S_{7}S_{2}$, $F_{1}F_{3}S_{7}S_{16}S_{5}S_{4}$, $F_{1}F_{3}S_{7}S_{16}S_{2}S_{5}$, $F_{3}F_{8}S_{7}S_{5}S_{4}S_{4}$, $F_{3}F_{8}S_{7}S_{2}S_{2}S_{5}$, $F_{3}F_{8}S_{5}S_{5}S_{5}S_{4}$, $F_{3}F_{8}S_{2}S_{5}S_{5}S_{5}$, $F_{3}F_{9}S_{7}S_{5}S_{5}S_{4}$, $F_{3}F_{5}S_{7}S_{2}S_{5}S_{5}$}} 
 \end{SplitTable}
   \vspace{0.4cm} 
 \captionof{table}{Dimension 13 $(\Delta B, \Delta L)$ = (1, -5) UV completions for topology 9 (see Fig.~\ref{fig:d=13_topologies}).} 
 \label{tab:T13Top9B1L-5}
 \end{center}

